Scalar diquarks in the QCD vacuum

While QCD fundamentally only depends on the values of the strong coupling and the quark masses, it exhibits a rich nonperturbative structure at low energies, where composite fields emerge as the relevant degrees of freedom. In this work, we present a first-principles framework that captures the transition from fundamental QCD to its low-energy sector in vacuum. It builds on the dynamical hadronization technique within the functional renormalization group approach to two-flavor QCD. In this framework, the low-energy constants relevant for effective models, including effective masses and coupling strengths, naturally emerge from the underlying renormalization group flow without introducing free parameters beyond those of QCD itself. We investigate the dynamical emergence of the pion, the $\sigma$-meson and the scalar diquark in both imaginary and real time, and determine a set of QCD low-energy constants which can be used to fix the free parameters of models of dense quark matter with a two-flavor color superconducting phase. In particular, this includes previously unknown properties of the scalar diquark. Our results provide important microscopic input for constraining color superconducting phases, which are expected to play a key role in our understanding of dense neutron star matter.

==> anc/README.md <==
# Flow equations

The Mathematica notebook `flows.nb` contains the expressions of all flow equations shown in Appendix D, except for the momentum-dependent two point functions Equations (D2), (D3) and (D4). All conventions are similar to the one used in Appendix D.

# Numerical data

The data files used to produce all figures can be found in the `data/` folder. 
All quantities are in units of GeV.

Figures 7, 8, 9, 10, 11, 12, 13, 14, 15, 16 and 17:
- anc/data/qcd_taylor_csc_gluon_exp.csv
- anc/data/qcd_taylor_csc_gluon_exp1.csv
- anc/data/qcd_taylor_csc_gluon_flat.csv

Figure 18:
- anc/data/qcd_taylor_csc_gluon_exp_few_m2gapUV.csv
- anc/data/qcd_taylor_csc_gluon_exp1_few_m2gapUV.csv
- anc/data/qcd_taylor_csc_gluon_flat_few_m2gapUV.csv

Figure 19:
- anc/data/qcd_taylor_csc_gluon_flat_kUV10_g20.csv
- anc/data/qcd_taylor_csc_gluon_flat_kUV20_g20.csv
- anc/data/qcd_taylor_csc_gluon_flat_kUV50_g20.csv
- anc/data/qcd_taylor_csc_gluon_flat_kUV10_lambda1000.csv
- anc/data/qcd_taylor_csc_gluon_flat_kUV20_lambda1000.csv
- anc/data/qcd_taylor_csc_gluon_flat_kUV50_lambda1000.csv
- anc/data/qcd_taylor_csc_gluon_flat_kUV10.csv
- anc/data/qcd_taylor_csc_gluon_flat.csv
- anc/data/qcd_taylor_csc_gluon_flat_kUV50.csv

Figure 21 (left):
- anc/data/qcd_taylor_csc_gluon_2p_noeps_exp.csv
- anc/data/qcd_taylor_csc_gluon_2p_noeps_exp1.csv
- anc/data/qcd_taylor_csc_gluon_2p_noeps_flat.csv

Figure 21 (right):
- anc/data/qcd_taylor_csc_gluon_2p_exp.csv
- anc/data/qcd_taylor_csc_gluon_2p_exp1.csv
- anc/data/qcd_taylor_csc_gluon_2p_flat.csv

==> anc/data/qcd_taylor_csc_gluon_2p_exp.csv <==
ω,Γ2ΔbarΔ,Γ2ππ,Γ2σσ,ρΔ,ρπ,ρσ,ΔΓ2ΔbarΔ,ΔΓ2ππ,ΔΓ2σσ,ΔρΔ,Δρπ,Δρσ
0.0,1.0124270178986043 + 0.0im,-0.18940107517929716 + 0.0im,-0.08759250908186639 + 0.0im,-0.0,-0.0,-0.0,1.240664355059951 + 0.0im,0.018889454009928107 + 0.0im,0.19347040958940828 + 0.0im,-0.0,-0.0,-0.0
0.0018045112781954887,1.012422638886335 - 4.852877841726982e-7im,-0.18940509867004635 - 4.4592493867542956e-7im,-0.0875964254091314 - 4.340494531624187e-7im,1.5070435089644424e-7,3.956658401530374e-6,1.8005972088088716e-5,1.2406599760476817 - 4.852877841726982e-7im,0.018885430519178903 - 4.4592493867542956e-7im,0.19346649326214327 - 4.340494531624187e-7im,1.0035613857188254e-7,0.00039797712386947684,3.691287067571056e-6
0.0036090225563909775,1.012409501597773 - 9.706062265969124e-7im,-0.18941716938390973 - 8.918757578808428e-7im,-0.08760817481811074 - 8.681459186623546e-7im,3.014260452138298e-7,7.912537880813579e-6,3.6004235192209935e-5,1.2406468387591194 - 9.706062265969124e-7im,0.01887335980531552 - 8.918757578808428e-7im,0.19345474385316394 - 8.681459186623546e-7im,2.0072286805021136e-7,0.0007969958259993237,7.383870774210885e-6
0.005413533834586466,1.012387605115686 - 1.4559859900245277e-6im,-0.1894372879928837 - 1.3378783418001614e-6im,-0.08762775857083735 - 1.3023364339861038e-6im,4.521824313275323e-7,1.1866859901264026e-5,5.398708910456376e-5,1.2406249422770326 - 1.4559859900245277e-6im,0.018853241196341554 - 1.3378783418001614e-6im,0.19343516010043732 - 1.3023364339861038e-6im,3.011107821034262e-7,0.0011981045046939231,1.1079049002395934e-5
0.007218045112781955,1.012356948158654 - 1.9414577462626943e-6im,-0.18946545569779197 - 1.7839585819553202e-6im,-0.08765517880166575 - 1.736668087302623e-6im,6.029908672783753e-7,1.5818846685513086e-5,7.194685112207545e-5,1.2405942853200007 - 1.9414577462626943e-6im,0.01882507349143329 - 1.7839585819553202e-6im,0.19340773986960894 - 1.736668087302623e-6im,4.0153047979361843e-7,0.0016023652941015098,1.4778122130857592e-5
0.009022556390977444,1.0123175289290567 - 2.427052180701502e-6im,-0.18950167417900105 - 2.230142380876632e-6im,-0.08769043849979705 - 2.1711880428957527e-6im,7.538687256156952e-7,1.9767721594358223e-5,8.987586475532703e-5,1.240554866090403 - 2.427052180701502e-6im,0.018788855010224207 - 2.230142380876632e-6im,0.19337248017147762 - 2.1711880428957527e-6im,5.019925682786487e-7,0.0020108611426812536,1.848239428854126e-5
0.010827067669172932,1.012269344516015 - 2.912799996640876e-6im,-0.18954594540268482 - 2.676455655661843e-6im,-0.08773354143820149 - 2.605943565296581e-6im,9.048333992513082e-7,2.3712709552199886e-5,0.00010776650850460311,1.2405066816773613 - 2.912799996640876e-6im,0.01874458378654044 - 2.676455655661843e-6im,0.1933293772330732 - 2.605943565296581e-6im,6.025076660555157e-7,0.0024247030989922964,2.2193174587011402e-5
0.01263157894736842,1.0122123920931996 - 3.3987319201365844e-6im,-0.1895982720097293 - 3.122924341825326e-6im,-0.08778449232171057 - 3.040982047102054e-6im,1.0559023048075627e-6,2.765303735199838e-5,0.00012561120426273157,1.240449729254546 - 3.3987319201365844e-6im,0.018692257179495953 - 3.122924341825326e-6im,0.1932784263495641 - 3.040982047102054e-6im,7.030864048612706e-7,0.0028450380732994956,2.5911778434364375e-5
0.01443609022556391,1.012146668076914 - 3.884878704340397e-6im,-0.18965865704486404 - 3.5695743968659857e-6im,-0.08784329668705895 - 3.4763510334100025e-6im,1.2070928885378798e-6,3.158793407896688e-5,0.00014340242593841938,1.2403840052382604 - 3.884878704340397e-6im,0.01863187214436122 - 3.5695743968659857e-6im,0.19321962198421572 - 3.4763510334100025e-6im,8.037394329518615e-7,0.0032730569252282463,2.9639528788266075e-5
0.0162406015037594,1.0120721685400889 - 4.371271134178998e-6im,-0.1897271040878191 - 4.016431804027656e-6im,-0.08790996095656553 - 3.912098248896893e-6im,1.3584226305019339e-6,3.551663145084004e-5,0.0001611327077621593,1.2403095057014353 - 4.371271134178998e-6im,0.01856342510140616 - 4.016431804027656e-6im,0.19315295771470914 - 3.912098248896893e-6im,9.044774174446981e-7,0.0037100031993774845,3.3377757473280594e-5
0.01804511278195489,1.0119888883801331 - 4.857940030502127e-6im,-0.1898036169889572 - 4.463522575767292e-6im,-0.08798449233937002 - 4.3482716213383e-6im,1.5099090515654365e-6,3.943836428507597e-5,0.00017879465281281744,1.2402262255414798 - 4.857940030502127e-6im,0.018486912200268053 - 4.463522575767292e-6im,0.19307842633190464 - 4.3482716213383e-6im,1.0053110481747113e-6,0.004157182404323533,3.7127806435609526e-5
0.019849624060150377,1.011896822646106 - 5.344916255302472e-6im,-0.18988820029727155 - 4.9108727578151905e-6im,-0.0880668989984056 - 4.784919312717042e-6im,1.6615697151545493e-6,4.335237071770808e-5,0.00019638094076760676,1.2401341598074525 - 5.344916255302472e-6im,0.018402328891953715 - 4.9108727578151905e-6im,0.19299601967286906 - 4.784919312717042e-6im,1.106251038740255e-6,0.004615972378695791,4.089102916801076e-5
0.021654135338345863,1.0117959651137676 - 5.832230715474982e-6im,-0.1899808587972641 - 5.3585084324351925e-6im,-0.08815718988057862 - 5.222089740830996e-6im,1.813422236051192e-6,4.725789275002911e-5,0.0002138843363428677,1.240033302275114 - 5.832230715474982e-6im,0.018309670391961182 - 5.3585084324351925e-6im,0.19290572879069606 - 5.222089740830996e-6im,1.2073081313174671e-6,0.005087834267634909,4.466879195502836e-5
0.023458646616541352,1.011686309822395 - 6.319914368405887e-6im,-0.19008159801583766 - 5.806455722694789e-6im,-0.08825537490912931 - 5.659831613269382e-6im,1.96548428083786e-6,5.115417639248435e-5,0.0002312976965739501,1.2399236469837414 - 6.319914368405887e-6im,0.018208931173387597 - 5.806455722694789e-6im,0.19280754376214537 - 5.659831613269382e-6im,1.3084930970063529e-6,0.00557432509369741,4.846247538623611e-5
0.02526315789473684,1.0115678496372469 - 6.807998225577661e-6im,-0.19019042374802053 - 6.2547407956460704e-6im,-0.08836146481411242 - 6.098193948753779e-6im,2.1177735774272634e-6,5.5040472239275165e-5,0.0002486139789768301,1.2398051867985935 - 6.807998225577661e-6im,0.018100105441204727 - 6.2547407956460704e-6im,0.19270145385716225 - 6.098193948753779e-6im,1.40981674103515e-6,0.006077111189509901,5.227347563349546e-5
0.02706766917293233,1.0114405771299713 - 7.296513357808559e-6im,-0.1903073423493069 - 6.703389866409861e-6im,-0.08847547124579509 - 6.537226109537264e-6im,2.2703079173181404e-6,5.8916035687943563e-5,0.0002658262486559856,1.239677914291318 - 7.296513357808559e-6im,0.017983186839918352 - 6.703389866409861e-6im,0.19258744742547956 - 6.537226109537264e-6im,1.5112899040738346e-6,0.006597983611648578,5.610320597219796e-5
0.02887218045112782,1.0113044841828454 - 7.785490899599146e-6im,-0.19043236060870344 - 7.152429201774348e-6im,-0.08859740673246277 - 6.976977828292735e-6im,2.4231051621218267e-6,6.278012735585303e-5,0.00028292768570392136,1.2395418213441918 - 7.785490899599146e-6im,0.017858168580521822 - 7.152429201774348e-6im,0.19246551193881187 - 6.976977828292735e-6im,1.6129234658317674e-6,0.007138875179195587,5.995309821308223e-5
0.03067669172932331,1.011159562049239 - 8.274962053755642e-6im,-0.19056548576610574 - 7.601885123947205e-6im,-0.08872728469558658 - 7.417499237579384e-6im,2.576183248597325e-6,6.663201342326242e-5,0.00029991159218683216,1.2393968992105855 - 8.274962053755642e-6im,0.017725043423119514 - 7.601885123947205e-6im,0.19233563397568812 - 7.417499237579384e-6im,1.714728347853651e-6,0.0077018797610560845,6.382460421401216e-5
0.0324812030075188,1.0110058018503363 - 8.764958096564121e-6im,-0.19070672567714372 - 8.051784014616027e-6im,-0.08886511951808505 - 7.858840903365484e-6im,2.729560191424518e-6,7.047096586101715e-5,0.00031677139863989695,1.2392431390116827 - 8.764958096564121e-6im,0.01758380351208154 - 8.051784014616027e-6im,0.19219779915318963 - 7.858840903365484e-6im,1.8167155151062645e-6,0.00828927425218521,6.771919750040402e-5
0.03428571428571429,1.0108431934292408 - 9.255510381390076e-6im,-0.19085608844282942 - 8.502152318155546e-6im,-0.08901092641165563 - 8.301053847984103e-6im,2.883254093983182e-6,7.429626302317515e-5,0.00033350067123855164,1.2390805305905874 - 9.255510381390076e-6im,0.017434440746395847 - 8.502152318155546e-6im,0.19205199225961905 - 8.301053847984103e-6im,1.9188959818502005e-6,0.008903543062368733,7.163837469709354e-5
0.03609022556390978,1.010671726850487 - 9.7466503448393e-6im,-0.1910135828987844 - 8.953016546227442e-6im,-0.08916472161018163 - 8.744189592089945e-6im,3.0372831461624747e-6,7.810718963122004e-5,0.00035009311720203047,1.2389090640118334 - 9.7466503448393e-6im,0.017276946290440874 - 8.953016546227442e-6im,0.191898197061093 - 8.744189592089945e-6im,2.0212808105643023e-6,0.009547406886905016,7.558365738602563e-5
0.037894736842105266,1.0104913909824316 - 1.0238409510061441e-5im,-0.19117921815502334 - 9.404403280847344e-6im,-0.08932652220440658 - 9.188300176643745e-6im,3.1916656369964747e-6,8.190303743735366e-5,0.000366542591643613,1.2387287281437782 - 1.0238409510061441e-5im,0.01711131103420193 - 9.404403280847344e-6im,0.1917363964668681 - 9.188300176643745e-6im,2.123881118808826e-6,0.0102238547129934,7.955659358379768e-5
0.039699248120300755,1.0103021745579803 - 1.0730819492605259e-5im,-0.1913530039425131 - 9.856339178825553e-6im,-0.08949634628287452 - 9.6334382040236e-6im,3.3464199543225087e-6,8.568310527934171e-5,0.0003828431026388888,1.2385395117193267 - 1.0730819492605259e-5im,0.01693752524671217 - 9.856339178825553e-6im,0.19156657238840016 - 9.6334382040236e-6im,2.226708079137212e-6,0.01093618149834087,8.355875965420283e-5
0.04150375939849624,1.0101040653531101 - 1.1223912004265652e-5im,-0.19153495034901535 - 1.0308850975138765e-5im,-0.08967421284101594 - 1.0079656865403058e-5im,3.5015645949513656e-6,8.944669960949353e-5,0.0003989888172169143,1.2383414025144566 - 1.1223912004265652e-5im,0.016755578840209905 - 1.0308850975138765e-5im,0.19138870583025874 - 1.0079656865403058e-5im,2.329772924635138e-6,0.011688030956321564,8.759176197347302e-5
0.043308270676691726,1.00989705080297 - 1.1717718858644104e-5im,-0.19172506802087863 - 1.0761965487233174e-5im,-0.0898601418682693 - 1.0527009980885062e-5im,3.65711816652423e-6,9.319313463345559e-5,0.000414974066103326,1.2381343879643165 - 1.1717718858644104e-5im,0.01656546116834663 - 1.0761965487233174e-5im,0.19120277680300538 - 1.0527009980885062e-5im,2.433086950009033e-6,0.012483445725663938,9.165723890449293e-5
0.045112781954887216,1.009681117807561 - 1.2212271975727083e-5im,-0.1919233681025011 - 1.1215709618797961e-5im,-0.09005415433618491 - 1.0975552034054849e-5im,3.8130993940904653e-6,9.69217326563217e-5,0.00043079334870070916,1.2379184549689075 - 1.2212271975727083e-5im,0.016367161086724168 - 1.1215709618797961e-5im,0.19100876433508976 - 1.0975552034054849e-5im,2.5366615151966227e-6,0.01332692539201261,9.575686270099892e-5
0.046917293233082705,1.0094562524843023 - 1.270760338642093e-5im,-0.19212986215703895 - 1.1670110363530384e-5im,-0.0902562721802977 - 1.1425338206581854e-5im,3.969527127499286e-6,0.00010063182445544927,0.00044644133784435395,1.2376935896456487 - 1.270760338642093e-5im,0.01616066703218632 - 1.1670110363530384e-5im,0.19080664649097695 - 1.1425338206581854e-5im,2.6405080494135404e-6,0.014223494177968117,9.989234146126841e-5
0.048721804511278194,1.0092224406962043 - 1.3203745238190515e-5im,-0.19234456234271058 - 1.2125194809495927e-5im,-0.09046651837878594 - 1.1876424421956858e-5im,4.126420343310046e-6,0.00010432274939185556,0.0004619128836417374,1.2374597778575507 - 1.3203745238190515e-5im,0.015945966846514666 - 1.2125194809495927e-5im,0.19059640029248873 - 1.1876424421956858e-5im,2.7446380522644262e-6,0.01517878073807065,0.0001040654213251763
0.05052631578947368,1.0089796674033928 - 1.3700729799023521e-5im,-0.1925674812001857 - 1.2580990142609231e-5im,-0.09068491688597978 - 1.2328867378269752e-5im,4.283798155235134e-6,0.00010799385590361901,0.0004772030179333985,1.2372170045647395 - 1.3700729799023521e-5im,0.015723047989039576 - 1.2580990142609231e-5im,0.19037800178529488 - 1.2328867378269752e-5im,2.849063099415623e-6,0.016199111376802598,0.00010827788849885842
0.05233082706766917,1.0087279172637145 - 1.419858946331133e-5im,-0.19279863185544688 - 1.3037523651132483e-5im,-0.09091149272169063 - 1.278272459569269e-5im,4.441679815459991e-6,0.00011164450156654615,0.0004923069574357246,1.2369652544250611 - 1.419858946331133e-5im,0.015491897333778383 - 1.3037523651132483e-5im,0.19015142594958404 - 1.278272459569269e-5im,2.953794843387848e-6,0.01729162102111323,0.00011253157164603277
0.05413533834586466,1.008467173730987 - 1.4697356755441483e-5im,-0.19303802772510442 - 1.3494822728990041e-5im,-0.09114627187407441 - 1.3238054448321488e-5im,4.6000847278800736e-6,0.00011527405368665456,0.0005072201078539038,1.2367045108923334 - 1.4697356755441483e-5im,0.015252501464120832 - 1.3494822728990041e-5im,0.18991664679720024 - 1.3238054448321488e-5im,3.0588450207206566e-6,0.018464383875448683,0.0001168283440138216
0.05593984962406015,1.0081974206482667 - 1.519706433727953e-5im,-0.19328568304014093 - 1.3952914881116567e-5im,-0.09138928151505041 - 1.3694916226903007e-5im,4.7590324407771e-6,0.00011888188895928946,0.0005219380654517776,1.236434757809613 - 1.519706433727953e-5im,0.015004846149084318 - 1.3952914881116567e-5im,0.18967363715622426 - 1.3694916226903007e-5im,3.164225448131241e-6,0.019726571141661743,0.00012117012628411331
0.05774436090225564,1.0079186405355314 - 1.569774501061065e-5im,-0.1935416122903305 - 1.441182772619257e-5im,-0.09164054980323534 - 1.4153370164067628e-5im,4.918542667208664e-6,0.00012246739435135064,0.0005364566212909495,1.2361559776968778 - 1.569774501061065e-5im,0.01474891689889475 - 1.441182772619257e-5im,0.18942236886803931 - 1.4153370164067628e-5im,3.2699480335041742e-6,0.021088637295429275,0.00012555888869636236
0.05954887218045113,1.0076308156128608 - 1.6199431723826267e-5im,-0.193805830560258 - 1.487158900160022e-5im,-0.09190010602983721 - 1.4613477493745936e-5im,5.0786352824934e-6,0.00012602996695339308,0.0005507717626745172,1.2358681527742073 - 1.6199431723826267e-5im,0.014484698628967266 - 1.487158900160022e-5im,0.18916281264143744 - 1.4613477493745936e-5im,3.3760247746183436e-6,0.022562546629521448,0.0001299966539794876
0.06135338345864662,1.0073339273146251 - 1.6702157576263317e-5im,-0.1940783533737874 - 1.5332226567169595e-5im,-0.09216798057664809 - 1.5075300494034366e-5im,5.2393303347696125e-6,0.00012956901439820483,0.0005648796756704864,1.2355712644759718 - 1.6702157576263317e-5im,0.014212175815437872 - 1.5332226567169595e-5im,0.18889493809462657 - 1.5075300494034366e-5im,3.4824677648674956e-6,0.024162046029303264,0.00013448550001160338
0.06315789473684211,1.007027956657392 - 1.7205955824069038e-5im,-0.19435919681860578 - 1.5793768409730105e-5im,-0.0924442049817 - 1.553890254315037e-5im,5.400648047886859e-6,0.00013308395492677195,0.000578776746512288,1.2352652938187387 - 1.7205955824069038e-5im,0.01393133237061947 - 1.5793768409730105e-5im,0.18861871368957467 - 1.553890254315037e-5im,3.589289194877818e-6,0.025902997720291383,0.00013902756284792344
0.0649624060150376,1.0067128838880375 - 1.771085988477546e-5im,-0.1946483774326917 - 1.6256242647003308e-5im,-0.09272881191593914 - 1.6004348167486728e-5im,5.562608831212695e-6,0.00013657421774854555,0.0005924595633932323,1.2349502210493841 - 1.771085988477546e-5im,0.013642151756533572 - 1.6256242647003308e-5im,0.18833410675533555 - 1.6004348167486728e-5im,3.696501357818236e-6,0.027803785606040955,0.0001436250396751665
0.06676691729323309,1.006388688919015 - 1.8216903343374942e-5im,-0.1949459123520706 - 1.6719677532281497e-5im,-0.09302183525947509 - 1.647170310327954e-5im,5.725233281721502e-6,0.00014003924304742694,0.0006059249171695733,1.2346260260803614 - 1.8216903343374942e-5im,0.013344616837154667 - 1.6719677532281497e-5im,0.1880410834117996 - 1.647170310327954e-5im,3.8041166505807188e-6,0.029885816513473096,0.00014828019215774047
0.06857142857142857,1.0060553508653458 - 1.872411995681092e-5im,-0.19525181916045667 - 1.7184101458310022e-5im,-0.09332331006614952 - 1.694103434725436e-5im,5.888542195332642e-6,0.00014347848238082964,0.0006191698026832556,1.2342926880266925 - 1.872411995681092e-5im,0.013038710028768578 - 1.7184101458310022e-5im,0.18773960860512515 - 1.694103434725436e-5im,3.912147579904702e-6,0.0321741399863566,0.0001529953496552613
0.07037593984962406,1.0057128482715667 - 1.9232543659770158e-5im,-0.19556611596931991 - 1.7649542961849194e-5im,-0.09363327261560378 - 1.7412410220042185e-5im,6.052556571351135e-6,0.00014689139875941285,0.0006321914190948177,1.2339501854329131 - 1.9232543659770158e-5im,0.012724413219905336 - 1.7649542961849194e-5im,0.1874296460556709 - 1.7412410220042185e-5im,4.020606764808245e-6,0.03469822246155473,0.00015777291282741235
0.07218045112781955,1.0053611586645275 - 1.9742208569283648e-5im,-0.1958888212743199 - 1.8116030727663273e-5im,-0.09395176038116618 - 1.7885900421341318e-5im,6.2172976245163585e-6,0.00015027746704040454,0.0006449871706634684,1.233598495825874 - 1.9742208569283648e-5im,0.01240170791490536 - 1.8116030727663273e-5im,0.1871111582901085 - 1.7885900421341318e-5im,4.129506943086238e-6,0.03749291885994509,0.0001626153571803438
0.07398496240601504,1.005000259922146 - 2.0253148992698246e-5im,-0.19621995440662124 - 1.8583593594150617e-5im,-0.09427881223061338 - 1.836157611788084e-5im,6.382786776035245e-6,0.0001536361734213702,0.0006575546651776915,1.2332375970834926 - 2.0253148992698246e-5im,0.01207057478260403 - 1.8583593594150617e-5im,0.1867841064406613 - 1.836157611788084e-5im,4.238860966555222e-6,0.04059970660073484,0.00016752523747333133
0.07578947368421053,1.0046301282148538 - 2.076539942941907e-5im,-0.19655953486301722 - 1.90522605559909e-5im,-0.09461446819069363 - 1.8839509977635253e-5im,6.549045684692227e-6,0.0001569670166055165,0.0006698917160313064,1.2328674653762002 - 2.076539942941907e-5im,0.011730994326208038 - 1.90522605559909e-5im,0.18644845048058103 - 1.8839509977635253e-5im,4.3486818177456244e-6,0.04406825405843196,0.00017250519106361284
0.07759398496240602,1.0042507400332952 - 2.127899458030544e-5im,-0.19690758297580882 - 1.9522060770487296e-5im,-0.09495876973454422 - 1.9319776275744375e-5im,6.716096229959225e-6,0.00016026950693328622,0.0006819963393509854,1.2324880771946418 - 2.127899458030544e-5im,0.011382946213416444 - 1.9522060770487296e-5im,0.18610414893673047 - 1.9319776275744375e-5im,4.458982600900009e-6,0.04795845048551627,0.00017755794299866422
0.07939849624060151,1.003862070413453 - 2.1793969349910032e-5im,-0.19726411933285046 - 1.9993023560511425e-5im,-0.09531175958441529 - 1.9802450938277788e-5im,6.883960541009139e-6,0.00016354316742502522,0.0006938667552775609,1.2320994075747997 - 2.1793969349910032e-5im,0.011026409856374807 - 1.9993023560511425e-5im,0.18575115908685938 - 1.9802450938277788e-5im,4.569776557530124e-6,0.05234303667257246,0.00018268630987682357
0.081203007518797,1.003464094316274 - 2.2310358854845485e-5im,-0.19762916523558838 - 2.046517842036788e-5im,-0.09567348191988162 - 2.0287611645176182e-5im,7.052660987040085e-6,0.00016678753319238432,0.0007055013852955431,1.2317014314776205 - 2.2310358854845485e-5im,0.010661363953636892 - 2.046517842036788e-5im,0.18538943675139305 - 2.0287611645176182e-5im,4.681077061267495e-6,0.057311070888635594,0.0001878932052043868
0.08300751879699247,1.0030567859456057 - 2.2828198428158977e-5im,-0.19800274247797095 - 2.093855501978745e-5im,-0.0960439823231995 - 2.077533790019566e-5im,7.222220193324092e-6,0.00017000215190888872,0.0007168988517612726,1.231294123106952 - 2.2828198428158977e-5im,0.010287786711254302 - 2.093855501978745e-5im,0.18501893634807517 - 2.077533790019566e-5im,4.792897626470138e-6,0.06297252858732116,0.00019318164419261267
0.08481203007518796,1.0026401188523677 - 2.3347523625543185e-5im,-0.19838487338972716 - 2.141318320883095e-5im,-0.09642330782636843 - 2.126571111930228e-5im,7.39266104775779e-6,0.00017318658385679476,0.0007280579763050744,1.2308774560137141 - 2.3347523625543185e-5im,0.009905655799498113 - 2.141318320883095e-5im,0.18463961084490627 - 2.126571111930228e-5im,4.905251911752153e-6,0.06946449206709139,0.0001985547491546376
0.08661654135338345,1.0022140655517724 - 2.3868370230275215e-5im,-0.19877558071031337 - 2.18890930222182e-5im,-0.0968115068976152 - 2.175881471277816e-5im,7.564006714269953e-6,0.0001763404022529278,0.0007389777785909746,1.2304514027131188 - 2.3868370230275215e-5im,0.009514948478911874 - 2.18890930222182e-5im,0.18425141177365947 - 2.175881471277816e-5im,5.018153727160807e-6,0.076959584396845,0.00020401575497429675
0.08842105263157894,1.0017785987041823 - 2.439077426152599e-5im,-0.19917488798218239 - 2.236631468515991e-5im,-0.0972086296324847 - 2.225473420433034e-5im,7.736280624078715e-6,0.00017946319266270517,0.0007496574728959884,1.230015935865529 - 2.439077426152599e-5im,0.009115641207042877 - 2.236631468515991e-5im,0.18385428903878998 - 2.225473420433034e-5im,5.131617029504841e-6,0.0856776404947292,0.0002095680156465941
0.09022556390977443,1.0013336897274385 - 2.491477197776814e-5im,-0.19958281910339354 - 2.2844878617100462e-5im,-0.09761472761227084 - 2.275355730320903e-5im,7.90950650361974e-6,0.00018255455386064816,0.0007600964677893835,1.229571026888785 - 2.491477197776814e-5im,0.008707710085831712 - 2.2844878617100462e-5im,0.18344819105900384 - 2.275355730320903e-5im,5.245655937301253e-6,0.09590208969728337,0.0002152150099571307
0.09203007518796992,1.0008793094509563 - 2.5440399884011572e-5im,-0.1999993985435731 - 2.3324815437117493e-5im,-0.0980298540305736 - 2.3255374021932058e-5im,8.08370837377134e-6,0.00018561409753784012,0.0007702943629983415,1.229116646612303 - 2.5440399884011572e-5im,0.008291130645652147 - 2.3324815437117493e-5im,0.18303306464070107 - 2.3255374021932058e-5im,5.360284730346707e-6,0.10800339047246449,0.00022096034848268165
0.09383458646616541,1.00041542802452 - 2.5967694737861008e-5im,-0.2004246513208956 - 2.380615596886751e-5im,-0.0984540637242642 - 2.3760276785166e-5im,8.258910559771285e-6,0.0001886414484110389,0.0007802509470805373,1.2286527651858665 - 2.5967694737861008e-5im,0.00786587786832967 - 2.380615596886751e-5im,0.18260885494701048 - 2.3760276785166e-5im,5.475517855011424e-6,0.12247318892085299,0.0002268077806488708
0.0956390977443609,0.9999420153694026 - 2.6496693556580465e-5im,-0.2008586031544839 - 2.4288931245933027e-5im,-0.09888741327850702 - 2.4268360556570374e-5im,8.435137692645337e-6,0.0001916362439949989,0.0007899661941962456,1.2281793525307492 - 2.6496693556580465e-5im,0.007431926034741372 - 2.4288931245933027e-5im,0.18217550539276767 - 2.4268360556570374e-5im,5.591369924979409e-6,0.13997521287488232,0.00023276120251051726
0.09744360902255639,0.9994590401460192 - 2.7027433621473893e-5im,-0.20130128013308574 - 2.4773172516161138e-5im,-0.09932996093766158 - 2.477972293838691e-5im,8.612414734518448e-6,0.0001945981352700356,0.0007994402627529178,1.2276963773073657 - 2.7027433621473893e-5im,0.006989249056139528 - 2.4773172516161138e-5im,0.1817329577336131 - 2.477972293838691e-5im,5.707855734764034e-6,0.16142294460492648,0.00023882466418145346
0.09924812030075188,0.9989664706111173 - 2.7559952485875594e-5im,-0.20175270899955527 - 2.5258911247450796e-5im,-0.09978176676813805 - 2.5294464320031214e-5im,8.790766974222243e-6,0.00019752678619669141,0.0008086734913623719,1.2272038077724639 - 2.7559952485875594e-5im,0.006537820189669987 - 2.5258911247450796e-5im,0.18128115190313662 - 2.5294464320031214e-5im,5.824990257316913e-6,0.1881015298699154,0.0002450023787761681
0.10105263157894737,0.9984642744062596 - 2.8094287981187832e-5im,-0.2022129170879483 - 2.574617913279318e-5im,-0.10024289268263874 - 2.5812688010356162e-5im,8.970220039776324e-6,0.00020042187386156386,0.000817666396122964,1.2267016115676062 - 2.8094287981187832e-5im,0.006077612101276958 - 2.574617913279318e-5im,0.18082002598863592 - 2.5812688010356162e-5im,5.942788650658837e-6,0.22186518793687263,0.0002512987313161953
0.10285714285714286,0.9979524187381292 - 2.863047823542579e-5im,-0.20268193231642515 - 2.623500810430774e-5im,-0.10071340250865651 - 2.6334500388527667e-5im,9.150799908308435e-6,0.0002032830885819169,0.0008264196674835149,1.2261897558994757 - 2.863047823542579e-5im,0.005608596872800121 - 2.623500810430774e-5im,0.18034951616261816 - 2.6334500388527667e-5im,6.061266263607154e-6,0.2654687327126553,0.0002577182884194837
0.10466165413533834,0.997430869118079 - 2.9168561631763963e-5im,-0.2031597830647052 - 2.6725430303828325e-5im,-0.10119336191871091 - 2.686001101765331e-5im,9.332532923529431e-6,0.00020611013390016075,0.0008349341679103538,1.2256682062794255 - 2.9168561631763963e-5im,0.005130746124520073 - 2.6725430303828325e-5im,0.17986955675256378 - 2.686001101765331e-5im,6.1804386431972145e-6,0.32314839180606686,0.00026426580775067556
0.10646616541353383,0.9968995913119362 - 2.970857688629004e-5im,-0.20364649839591384 - 2.7217478139665404e-5im,-0.10168283868896413 - 2.7389332865428165e-5im,9.515445793027533e-6,0.00020890272654907864,0.0008432109272368573,1.2251369284732827 - 2.970857688629004e-5im,0.004644030793311407 - 2.7217478139665404e-5im,0.17938007998231054 - 2.7389332865428165e-5im,6.300321535904792e-6,0.40169174935055313,0.0002709462500121911
0.10827067669172932,0.996358550251727 - 3.025056300865204e-5im,-0.20414210798694285 - 2.7711184258555855e-5im,-0.10218190265847571 - 2.792258244154859e-5im,9.69956560309544e-6,0.00021166059632379816,0.0008512511399541658,1.2245958874130736 - 3.025056300865204e-5im,0.004148421202282401 - 2.7711184258555855e-5im,0.17888101601279896 - 2.792258244154859e-5im,6.4209308936983735e-6,0.5125310070769549,0.0002777647899024092
0.11007518796992481,0.9958077100032315 - 3.079455931968327e-5im,-0.20464664205303726 - 2.8206581559270105e-5im,-0.10269062578051563 - 2.8459879978941094e-5im,9.884919833441397e-6,0.00021438348629149653,0.0008590561620952388,1.224045047164578 - 3.079455931968327e-5im,0.003643887136187999 - 2.8206581559270105e-5im,0.17837229289075904 - 2.8459879978941094e-5im,6.542282882252402e-6,0.6761526076616887,0.0002847268283999429
0.1118796992481203,0.9952470337100342 - 3.1340605458340095e-5im,-0.20516013133676647 - 2.8703703198252763e-5im,-0.10320908218435267 - 2.900134962360356e-5im,1.0071536369243708e-5,0.0002170711528044702,0.0008666275079010295,1.2234843708713807 - 3.1340605458340095e-5im,0.0031303978524587764 - 2.8703703198252763e-5im,0.17785383648692202 - 2.900134962360356e-5im,6.66439388729002e-6,0.9322931032552768,0.0002918380058679735
0.11368421052631579,0.9946764840172563 - 3.188874138951071e-5im,-0.2056826072530798 - 2.920258259553557e-5im,-0.10373734830629376 - 2.9547119649668632e-5im,1.0259443503934232e-5,0.00021972336517476633,0.0008739668457635307,1.2229138211786028 - 3.188874138951071e-5im,0.0026079219361454706 - 2.920258259553557e-5im,0.1773255703649809 - 2.9547119649668632e-5im,6.787280515953855e-6,1.3665570340979898,0.000299104216405138
0.11548872180451128,0.9940960232144608 - 3.2439007411490576e-5im,-0.20621410194414908 - 2.970325344058562e-5im,-0.10427550298675206 - 3.0097322680550354e-5im,1.0448669947004327e-5,0.00022233990551717605,0.0008810759945697591,1.2223333603758073 - 3.2439007411490576e-5im,0.002076427245076178 - 2.970325344058562e-5im,0.1767874156845226 - 3.0097322680550354e-5im,6.910959600856957e-6,2.1924608602965407,0.0003065316230011869
0.11729323308270677,0.9935056121466666 - 3.2991444161331077e-5im,-0.20675464792739268 - 3.020574969770149e-5im,-0.10482362740201719 - 3.065209588644819e-5im,1.0639244857379573e-5,0.00022492056946055936,0.0008879569218344581,1.221742949308013 - 3.2991444161331077e-5im,0.0015358812618325771 - 3.020574969770149e-5im,0.1762392912692575 - 3.065209588644819e-5im,7.035448217784634e-6,4.074332974656227,0.0003141266727678955
0.11909774436090226,0.992905211403132 - 3.3546092624278785e-5im,-0.20730427849425298 - 3.071010561244491e-5im,-0.10538180531301107 - 3.1211581262932104e-5im,1.0831197831235895e-5,0.00022746516525258532,0.0008946117385496576,1.2211425485644785 - 3.3546092624278785e-5im,0.00098625069497229 - 3.071010561244491e-5im,0.17568111335826359 - 3.1211581262932104e-5im,7.160763679026588e-6,10.040050780124115,0.0003218961150334959
0.12090225563909775,0.9922947807822874 - 3.410299414025411e-5im,-0.2078630275395321 - 3.121635571741719e-5im,-0.10595012308164577 - 3.17759258750676e-5im,1.1024558924565406e-5,0.00022997351406667382,0.0009010426965783291,1.220532117943634 - 3.410299414025411e-5im,0.0004275016496931528 - 3.121635571741719e-5im,0.17511279558962892 - 3.17759258750676e-5im,7.286923545271897e-6,54.08131448231747,0.0003298470193591048
0.12270676691729324,0.9916742791087997 - 3.466219041137312e-5im,-0.2084309295114411 - 3.172453483845285e-5im,-0.1065286697402461 - 3.2345282128037474e-5im,1.1219358669633966e-5,0.00023244545005505322,0.0009072521855943492,1.2199116162701462 - 3.466219041137312e-5im,-0.00014040032221583374 - 3.172453483845285e-5im,0.17453424893102856 - 3.2345282128037474e-5im,7.4139456342328515e-6,487.3971212556998,0.00033798679512089396
0.12451127819548873,0.991043664737432 - 3.522372351022463e-5im,-0.2090080195828616 - 3.223467810082756e-5im,-0.10711753716170107 - 3.291980807740051e-5im,1.141562807656635e-5,0.000234880819902707,0.0009132427290681816,1.2192810018987785 - 3.522372351022463e-5im,-0.0007174903936363592 - 3.223467810082756e-5im,0.17394538150957362 - 3.291980807740051e-5im,7.541848021287327e-6,19.891410146672143,0.00034632321312039015
0.12631578947368421,0.9904028949040191 - 3.578763588689346e-5im,-0.20959433344607967 - 3.274682093555219e-5im,-0.1077168200741081 - 3.349966772246907e-5im,1.1613398660584254e-5,0.00023727948320998485,0.0009190169820441956,1.2186402320653655 - 3.578763588689346e-5im,-0.0013038042568543973 - 3.274682093555219e-5im,0.17334609859716657 - 3.349966772246907e-5im,7.670649053832667e-6,6.128026048278461,0.0003548644277667254
0.1281203007518797,0.9897519266577276 - 3.635397037799414e-5im,-0.210189907627031 - 3.3260999085687475e-5im,-0.10832661630365067 - 3.4085031372337904e-5im,1.1812702434032096e-5,0.00023964131170463388,0.0009245777266617128,1.2179892638190741 - 3.635397037799414e-5im,-0.0018993784378057228 - 3.3260999085687475e-5im,0.172736302367624 - 3.4085031372337904e-5im,7.800367346786385e-6,2.9337915491935815,0.00036361900237576747
0.1299248120300752,0.9890907155012288 - 3.6922770213143566e-5im,-0.2107947790461251 - 3.3777248613004206e-5im,-0.10894702669997477 - 3.46760759587056e-5im,1.2013571951191007e-5,0.00024196619014930083,0.0009299278712143292,1.2173280526625754 - 3.6922770213143566e-5im,-0.0025042498568998385 - 3.3777248613004206e-5im,0.1721158919712999 - 3.46760759587056e-5im,7.931021806301669e-6,1.7141154937594243,0.0003725959342070907
0.13172932330827067,0.9884192165158655 - 3.749407902458261e-5im,-0.21140898539856146 - 3.4295605904504964e-5im,-0.10957815541941464 - 3.527298545663164e-5im,1.2216040296420612e-5,0.00024425401538909024,0.0009350704456366452,1.216656553677212 - 3.749407902458261e-5im,-0.0031184562093361876 - 3.4295605904504964e-5im,0.17148476325186002 - 3.527298545663164e-5im,8.062631623160424e-6,1.1224235850591895,0.0003818046838235129
0.13353383458646617,0.9877373844823105 - 3.806794085517462e-5im,-0.21203256519548286 - 3.481610767877584e-5im,-0.11022011007520373 - 3.5875951299131474e-5im,1.242014109447795e-5,0.00024650469614543067,0.0009400085985954033,1.215974721643657 - 3.806794085517462e-5im,-0.0037420360062576097 - 3.481610767877584e-5im,0.17084280859607093 - 3.5875951299131474e-5im,8.1952162779942e-6,0.7913649785671232,0.00039125520578113076
0.13533834586466165,0.987045172697575 - 3.8644400166108865e-5im,-0.21266555739346824 - 3.533879099339342e-5im,-0.11087300170709508 - 3.6485172775600095e-5im,1.262590855406312e-5,0.00024871815377195967,0.0009447455967787258,1.2152825098589215 - 3.8644400166108865e-5im,-0.004375028204242978 - 3.533879099339342e-5im,0.1701899169641796 - 3.6485172775600095e-5im,8.328795564274464e-6,0.5876405631025499,0.0004009579803566458
0.13714285714285715,0.9863425337483519 - 3.922350184594547e-5im,-0.21330800164897673 - 3.5863693251457886e-5im,-0.11153694503922229 - 3.710085752800229e-5im,1.2833377464297019e-5,0.00025089432155920064,0.0009492848213553709,1.2145798709096984 - 3.922350184594547e-5im,-0.005017472459751485 - 3.5863693251457886e-5im,0.16952597363205238 - 3.710085752800229e-5im,8.46338958608577e-6,0.4534328245923943,0.0004109240498351891
0.13894736842105262,0.9856294196492467 - 3.9805291219504995e-5im,-0.21395993837787683 - 3.6390852208525796e-5im,-0.11221205865653788 - 3.772322206250847e-5im,1.3042583206276795e-5,0.00025303314447621794,0.0009536297656550706,1.2138667568105932 - 3.9805291219504995e-5im,-0.005669409188651576 - 3.6390852208525796e-5im,0.1688508600147368 - 3.772322206250847e-5im,8.599018763959852e-6,0.36037018595155323,0.00042116505710736494
0.14075187969924813,0.9849057817273005 - 4.038981405626666e-5im,-0.21462140872316038 - 3.692030597953698e-5im,-0.11289846515491156 - 3.8352492287725675e-5im,1.3253561771263586e-5,0.0002551345791210038,0.0009577840334034228,1.213143118888647 - 4.038981405626666e-5im,-0.00633087953393511 - 3.692030597953698e-5im,0.1681644535163631 - 3.8352492287725675e-5im,8.735703844214904e-6,0.29320579498933397,0.0004316932871278409
0.1425563909774436,0.9841715697797422 - 4.097711657912796e-5im,-0.21529245429049462 - 3.745209304682373e-5im,-0.11359629119339304 - 3.898890406508476e-5im,1.3466349799528003e-5,0.00025719859423079276,0.000961751338333719,1.2124089069410886 - 4.097711657912796e-5im,-0.007001925101269359 - 3.745209304682373e-5im,0.16746662747788163 - 3.898890406508476e-5im,8.873465919325766e-6,0.24315257565486573,0.00044252171091356725
0.1443609022556391,0.9834267334900233 - 4.156724547410181e-5im,-0.21597311762151145 - 3.798625226626787e-5im,-0.11430566788815948 - 3.9632703891768246e-5im,1.3680984559338864e-5,0.00025922516942174494,0.0009655355006596966,1.2116640706513697 - 4.156724547410181e-5im,-0.00768258843228619 - 3.798625226626787e-5im,0.16675725078311518 - 3.9632703891768246e-5im,9.01232641626669e-6,0.20485700637773435,0.0004536640360030993
0.14616541353383458,0.9826712216761655 - 4.2160247899086475e-5im,-0.21666344195590498 - 3.8522822875234526e-5im,-0.11502673090191952 - 4.0284149548328944e-5im,1.3897503983465429e-5,0.0002612142956188175,0.0009691404471017456,1.210908558837512 - 4.2160247899086475e-5im,-0.008372912766679707 - 3.8522822875234526e-5im,0.16603618776935514 - 4.0284149548328944e-5im,9.152307115572092e-6,0.174906482134793,0.0004651347585616656
0.14796992481203008,0.9819049813973514 - 4.27561714934627e-5im,-0.2173634709494696 - 3.906184450136655e-5im,-0.1157596205218762 - 4.094351078983446e-5im,1.4115946712473643e-5,0.000263165975609809,0.0009725702114417164,1.210142318558698 - 4.27561714934627e-5im,-0.009072941760244346 - 3.906184450136655e-5im,0.16530329814939848 - 4.094351078983446e-5im,9.293430173999577e-6,0.15104229574851077,0.0004769492196990654
0.14977443609022556,0.9811279601180184 - 4.3355064387562435e-5im,-0.21807324939161174 - 3.960335716760912e-5im,-0.11650448220637007 - 4.161107022338717e-5im,1.4336352051565319e-5,0.0002650802221559124,0.0009758289308426145,1.209365297279365 - 4.3355064387562435e-5im,-0.009782720202386469 - 3.960335716760912e-5im,0.1645584364649046 - 4.161107022338717e-5im,9.435718100951204e-6,0.13172122096100783,0.0004891236708846838
0.15157894736842106,0.9803401035319641 - 4.395697521256342e-5im,-0.21879282250429632 - 4.0147401302773334e-5im,-0.11726146650115266 - 4.228712406796424e-5im,1.4558760050756287e-5,0.00026695705955553993,0.0009789208490589107,1.2085774406933105 - 4.395697521256342e-5im,-0.01050229331507108 - 4.0147401302773334e-5im,0.163801452170122 - 4.228712406796424e-5im,9.57919380079042e-6,0.11585984235690297,0.0005016753392222659
0.15338345864661654,0.9795413568487396 - 4.456195311017943e-5im,-0.21952223637256307 - 4.069401774779162e-5im,-0.11803072948689544 - 4.2971983129316366e-5im,1.4783211487117924e-5,0.0002687965224433866,0.0009818503148692152,1.207778694010086 - 4.456195311017943e-5im,-0.011231707183337818 - 4.069401774779162e-5im,0.16303218918437923 - 4.2971983129316366e-5im,9.723880562777125e-6,0.10267943048543035,0.0005146225034673628
0.15518796992481204,0.978731664130423 - 4.5170047742830105e-5im,-0.22026153773814805 - 4.124324776471747e-5im,-0.11881243295296391 - 4.366597376812081e-5im,1.5009747903733038e-5,0.00027059865614571213,0.0009846217838695107,1.2069690012917695 - 4.5170047742830105e-5im,-0.01197100854892279 - 4.124324776471747e-5im,0.16225048571831077 - 4.366597376812081e-5im,9.86980208127713e-6,0.09160862140564431,0.0005279845741977597
0.15699248120300752,0.9779109688955174 - 4.5781309303650774e-5im,-0.22101077420911558 - 4.1795133043989985e-5im,-0.1196067447807624 - 4.4369439009258527e-5im,1.5238411611507437e-5,0.0002723635160055179,0.0009872398188874453,1.2061483060568639 - 4.5781309303650774e-5im,-0.012720245019890315 - 4.1795133043989985e-5im,0.16145617389051228 - 4.4369439009258527e-5im,1.0016982456097979e-5,0.08222051581582442,0.0005417821833695062
0.15879699248120302,0.977079213355012 - 4.639578852722075e-5im,-0.22176999401822242 - 4.2349715714068575e-5im,-0.12041383913991363 - 4.508273968021384e-5im,1.5469245733229392e-5,0.0002740911678256965,0.000989709092930069,1.2053165505163586 - 4.639578852722075e-5im,-0.013479464828997157 - 4.2349715714068575e-5im,0.16064907953136104 - 4.508273968021384e-5im,1.0165446215344424e-5,0.07419096842622962,0.0005560372801550271
0.1606015037593985,0.976236339165281 - 4.701353669964908e-5im,-0.22253924628342503 - 4.290703834853888e-5im,-0.12123389693780201 - 4.5806255723657685e-5im,1.5702294201405262e-5,0.0002757816870582533,0.0009920343905008404,1.2044736763266275 - 4.701353669964908e-5im,-0.01424871709419977 - 4.290703834853888e-5im,0.15982902173347266 - 4.5806255723657685e-5im,1.0315218313554587e-5,0.06727027455882532,0.000570773238461199
0.162406015037594,0.9753822866100146 - 4.763460567007542e-5im,-0.22331858074993666 - 4.346714397645449e-5im,-0.12206710605189965 - 4.6540387547542646e-5im,1.5937601806153024e-5,0.0002774351592890192,0.0009942206118548219,1.203619623771361 - 4.763460567007542e-5im,-0.015028051560711407 - 4.346714397645449e-5im,0.158995812619375 - 4.6540387547542646e-5im,1.046632415652393e-5,0.06126356238701707,0.0005860149722543084
0.16421052631578947,0.9745169954586264 - 4.825904786058715e-5im,-0.2241080480825491 - 4.4030076089184104e-5im,-0.122913661847466 - 4.728555758189853e-5im,1.6175214189956475e-5,0.00027905167933615964,0.0009962727754814296,1.2027543326199728 - 4.825904786058715e-5im,-0.015817518893323865 - 4.4030076089184104e-5im,0.15814925682380868 - 4.728555758189853e-5im,1.0618789597707875e-5,0.05601695201497162,0.0006017890652429451
0.16601503759398495,0.9736404042054214 - 4.888691627830476e-5im,-0.22490769962895174 - 4.459587865112635e-5im,-0.12377376747270735 - 4.804221189472988e-5im,1.641517789564863e-5,0.00028063135168077314,0.0009981960237375978,1.2018777413667678 - 4.888691627830476e-5im,-0.016617170439726495 - 4.459587865112635e-5im,0.15728915119856732 - 4.804221189472988e-5im,1.0772640963006598e-5,0.051407629196283916,0.0006181239106875847
0.16781954887218045,0.9727524509890145 - 4.951826452519493e-5im,-0.22571758773344033 - 4.516459610634403e-5im,-0.12464763444786305 - 4.8810822047650405e-5im,1.6657540359042332e-5,0.000282174289500535,0.000999995626873538,1.200989788150361 - 4.951826452519493e-5im,-0.017427058544215068 - 4.516459610634403e-5im,0.15641528422341164 - 4.8810822047650405e-5im,1.092790504594916e-5,0.0473366108749908,0.0006350498686896667
0.16962406015037593,0.9718530721355799 - 5.0153146812099606e-5im,-0.22653776527218986 - 4.5736273391854325e-5im,-0.12553548291388864 - 4.9591886997915045e-5im,1.690234998330384e-5,0.0002836806156837229,0.0010016769914313343,1.2000904092969265 - 5.0153146812099606e-5im,-0.01824723608296459 - 4.5736273391854325e-5im,0.15552743575738603 - 4.9591886997915045e-5im,1.1084609146462412e-5,0.043723406658221255,0.0006525994351446892
0.17142857142857143,0.9709422032749839 - 5.079161796852514e-5im,-0.22736828602919354 - 4.6310955943992376e-5im,-0.12643754232434395 - 5.038593532513328e-5im,1.714965612631444e-5,0.0002851504617005859,0.001003245665908265,1.1991795404363303 - 5.079161796852514e-5im,-0.019077756839968294 - 4.6310955943992376e-5im,0.15462537634693072 - 5.038593532513328e-5im,1.1242781063135506e-5,0.04050202111295818,0.0006708074337258417
0.1732330827067669,0.9700197794253922 - 5.143373345402137e-5im,-0.2282092047400634 - 4.6888689707387145e-5im,-0.12735405201766822 - 5.11935276208125e-5im,1.739950912261996e-5,0.0002865839673142297,0.001004707349098985,1.1982571165867386 - 5.143373345402137e-5im,-0.01991867555083814 - 4.6888689707387145e-5im,0.15370886665360645 - 5.11935276208125e-5im,1.1402449103903157e-5,0.03761793071631786,0.0006897112265348241
0.1750375939849624,0.9690857343130218 - 5.207954937166528e-5im,-0.22906057687992035 - 4.746952114679347e-5im,-0.12828526171069837 - 5.201525907001534e-5im,1.7651960334311867e-5,0.000287981280950455,0.0010060679007485287,1.1973230714743683 - 5.207954937166528e-5im,-0.020770047690695088 - 4.746952114679347e-5im,0.1527776569605763 - 5.201525907001534e-5im,1.1563642112102422e-5,0.035025772467005514,0.0007093509460674087
0.17684210526315788,0.9681400005557006 - 5.2729122480052714e-5im,-0.22992245873911415 - 4.805349725648824e-5im,-0.1292314321794815 - 5.2851762347487945e-5im,1.7907062172400257e-5,0.00028934255933011624,0.0010073333523759032,1.196377337717047 - 5.2729122480052714e-5im,-0.021631929549888906 - 4.805349725648824e-5im,0.15183148649179318 - 5.2851762347487945e-5im,1.1726389476722606e-5,0.03268755710164951,0.0007297697549586899
0.1786466165413534,0.9671825098702023 - 5.3382510205234206e-5im,-0.23079490750446569 - 4.864066556955736e-5im,-0.13019283599996853 - 5.370371081487842e-5im,1.8164868117392846e-5,0.0002906679670839314,0.0010085099196114776,1.1954198470315487 - 5.3382510205234206e-5im,-0.022504378315240416 - 4.864066556955736e-5im,0.15087008267130614 - 5.370371081487842e-5im,1.1890721142174362e-5,0.03057127609976378,0.0007510141353327151
0.18045112781954886,0.966213192857649 - 5.403977065435438e-5im,-0.231677981198857 - 4.923107416917095e-5im,-0.13116975827989544 - 5.4571822028515254e-5im,1.8425432756580375e-5,0.00029195767673394365,0.001009604016863679,1.1944505300189954 - 5.403977065435438e-5im,-0.023387452009631722 - 4.923107416917095e-5im,0.14989316039137923 - 5.4571822028515254e-5im,1.2056667626916846e-5,0.028649806685930167,0.0007731342105833222
0.18225563909774437,0.9652319790458984 - 5.4700962628832896e-5im,-0.23257173871375494 - 4.9824771699069836e-5im,-0.1321624974998603 - 5.545686164300674e-5im,1.8688811812727164e-5,0.00029321186843512425,0.0010106222735968328,1.193469316207245 - 5.4700962628832896e-5im,-0.024281209524529692 - 4.9824771699069836e-5im,0.14890042117141436 - 5.545686164300674e-5im,1.2224260037430306e-5,0.026900043542039172,0.0007961841057682241
0.18406015037593984,0.9642387971354136 - 5.536614563633793e-5im,-0.23347623990001518 - 5.042180737287871e-5im,-0.13317136646300648 - 5.6359647753952704e-5im,1.8955062165006863e-5,0.000294430729561665,0.001011571552472858,1.19247613429676 - 5.536614563633793e-5im,-0.025185710710789917 - 5.042180737287871e-5im,0.1478915522082682 - 5.6359647753952704e-5im,1.2393530077962266e-5,0.025302205245485366,0.0008202223518814139
0.18586466165413534,0.9632335745781655 - 5.603537990595611e-5im,-0.2343915454478158 - 5.1022230986878205e-5im,-0.13419669321592154 - 5.7281055684259466e-5im,1.922424189759954e-5,0.00029561445484439346,0.001012458970915937,1.191470911739512 - 5.603537990595611e-5im,-0.02610101625859052 - 5.1022230986878205e-5im,0.14686622545535313 - 5.7281055684259466e-5im,1.2564510074964266e-5,0.023839276891145244,0.0008453123378528966
0.18766917293233082,0.9622162373653561 - 5.670872640303509e-5im,-0.2353177168315558 - 5.162609293230726e-5im,-0.13523882209389204 - 5.8222023329596995e-5im,1.9496410342090088e-5,0.0002967632463405751,0.001013291925138833,1.1904535745267026 - 5.670872640303509e-5im,-0.02702718764233055 - 5.162609293230726e-5im,0.14582409657738263 - 5.8222023329596995e-5im,1.2737232998126711e-5,0.022496558634542006,0.0008715228195604839
0.18947368421052632,0.9611867109121338 - 5.7386246839040726e-5im,-0.2362548166109434 - 5.22334442019663e-5im,-0.13629811505576 - 5.91835572037956e-5im,1.9771628074722213e-5,0.00029787731247139635,0.001014078115821933,1.1894240480734803 - 5.7386246839040726e-5im,-0.02796428742171816 - 5.22334442019663e-5im,0.14476480361551466 - 5.91835572037956e-5im,1.291173245726858e-5,0.021261297342313367,0.0008989284972605809
0.1912781954887218,0.9601449194327745 - 5.8068003688735603e-5im,-0.2372029082486276 - 5.284433640489319e-5im,-0.13737495287841045 - 6.016673909972842e-5im,2.0049956976866255e-5,0.000298956868325426,0.0010148255794999298,1.188382256594121 - 5.8068003688735603e-5im,-0.028912379059402346 - 5.284433640489319e-5im,0.14368796579286422 - 6.016673909972842e-5im,1.308804273286031e-5,0.02012238559157744,0.0009276106636796992
0.1930827067669173,0.9590907860448986 - 5.875406020385574e-5im,-0.2381620561537699 - 5.345882177728023e-5im,-0.1384697366015145 - 6.117273360938871e-5im,2.0331460266648442e-5,0.00030000213536989965,0.0010155427229761131,1.1873281232062451 - 5.875406020385574e-5im,-0.029871526964544644 - 5.345882177728023e-5im,0.14259318206976018 - 6.117273360938871e-5im,1.3266198791051636e-5,0.019070113264356602,0.0009576579406527719
0.19488721804511278,0.9580242323308354 - 5.944448043061006e-5im,-0.2391323255604544 - 5.407695319718784e-5im,-0.1395828890221713 - 6.220279654267874e-5im,2.0616202555874675e-5,0.0003010133415990618,0.001016238363199972,1.1862615694921819 - 5.944448043061006e-5im,-0.030841796371229163 - 5.407695319718784e-5im,0.14148002964910336 - 6.220279654267874e-5im,1.3446236312097777e-5,0.01809596200972866,0.0009891671141910154
0.19669172932330828,0.9569451792029131 - 6.013932921980496e-5im,-0.24011378282059395 - 5.4698784191367025e-5im,-0.14071485657873997 - 6.325828451517883e-5im,2.0904249850180616e-5,0.0003019907205937324,0.001016921770744223,1.1851825163642595 - 6.013932921980496e-5im,-0.0318232536313687 - 5.4698784191367025e-5im,0.1403480620925347 - 6.325828451517883e-5im,1.3628191688436278e-5,0.017192433658187678,0.001022244090547412
0.19849624060150375,0.9558535454618454 - 6.083867222467494e-5im,-0.24110649500350462 - 5.532436893758317e-5im,-0.1418661110196162 - 6.434066560988542e-5im,2.119566964489085e-5,0.0003029345123034778,0.001017602722550208,1.184090882623192 - 6.083867222467494e-5im,-0.03281596581427935 - 5.532436893758317e-5im,0.13919680765165848 - 6.434066560988542e-5im,1.3812102072539102e-5,0.01635290751368354,0.001057004979900307
0.20030075187969926,0.9547492504406266 - 6.154257600699518e-5im,-0.24211053057554516 - 5.595376233831703e-5im,-0.14303715196857247 - 6.545153176512576e-5im,2.149053088152119e-5,0.0003038449615020002,0.0010182915565389251,1.1829865876019732 - 6.154257600699518e-5im,-0.03382000138631989 - 5.595376233831703e-5im,0.1380257667027022 - 6.545153176512576e-5im,1.3998005356014405e-5,0.0155715193680545,0.0010935773535127992
0.20210526315789473,0.9536322107390889 - 6.225110790973841e-5im,-0.24312595865647932 - 5.658701993494261e-5im,-0.1442285087443124 - 6.659261241793296e-5im,2.178890408357817e-5,0.0003047223189465237,0.00101899924208894,1.1818695479004353 - 6.225110790973841e-5im,-0.03483542946725407 - 5.658701993494261e-5im,0.13683440992696227 - 6.659261241793296e-5im,1.4185940232751842e-5,0.014843060795332605,0.0011321016661127066
0.20390977443609024,0.9525023420492977 - 6.2964336173585e-5im,-0.24415284942493165 - 5.722419799079064e-5im,-0.14544074327985598 - 6.77657904361068e-5im,2.2090861355518653e-5,0.00030556684057568236,0.0010197374537272538,1.1807396792106442 - 6.2964336173585e-5im,-0.03586232023570638 - 5.722419799079064e-5im,0.1356221753914187 - 6.77657904361068e-5im,1.4375946200563355e-5,0.014162892787818104,0.0011727329155841475
0.2057142857142857,0.9513595593631019 - 6.368232992270522e-5im,-0.2451912742554157 - 5.786535348132716e-5im,-0.14667445310159555 - 6.897312022852525e-5im,2.239647640623362e-5,0.000306378786875436,0.001020518658174273,1.1795968965244483 - 6.368232992270522e-5im,-0.03690074506619045 - 5.786535348132716e-5im,0.13438846556967912 - 6.897312022852525e-5im,1.4568063569943966e-5,0.013526872593980362,0.001215642557623412
0.2075187969924812,0.9502037756986951 - 6.440515919157579e-5im,-0.24624130532424035 - 5.8510544117805385e-5im,-0.14793027437630368 - 7.0216848385196e-5im,2.2705824658001574e-5,0.00030715842375608944,0.0010213562165565235,1.1784411128600416 - 6.440515919157579e-5im,-0.03795077613501508 - 5.8510544117805385e-5im,0.133132644294971 - 7.0216848385196e-5im,1.476233351935008e-5,0.012931291673170059,0.0012610207211766517
0.2093233082706767,0.9490349034800899 - 6.513289493116863e-5im,-0.24730301607762395 - 5.915982834994587e-5im,-0.14920888584797984 - 7.149943769424622e-5im,2.3018983226275465e-5,0.00030790602116062543,0.0010222644989440579,1.1772722406414364 - 6.513289493116863e-5im,-0.039012486888398694 - 5.915982834994587e-5im,0.13185403282329483 - 7.149943769424622e-5im,1.4958798081621829e-5,0.012372821925335287,0.001309078803974048
0.2111278195488722,0.9478528533687312 - 6.586560903608092e-5im,-0.24837648086709083 - 5.981326538976678e-5im,-0.15051101276717938 - 7.28235946502985e-5im,2.3336031027774562e-5,0.00030862185386782483,0.0010232590205840305,1.1760901905300776 - 6.586560903608092e-5im,-0.04008595167786558 - 5.981326538976678e-5im,0.1305519059040953 - 7.28235946502985e-5im,1.5157500198502483e-5,0.011848470066046448,0.001360052495806655
0.21293233082706767,0.9466575346986295 - 6.660337435913812e-5im,-0.2494617751146075 - 6.0470915222540626e-5im,-0.15183743165465888 - 7.419230153368447e-5im,2.365704881058186e-5,0.00030930620090317465,0.0010243565982145874,1.1748948718599759 - 6.660337435913812e-5im,-0.04117124592538222 - 6.0470915222540626e-5im,0.1292254870166158 - 7.419230153368447e-5im,1.5358483733518815e-5,0.01135553793418959,0.0014142053393869515
0.21473684210526317,0.9454488561420317 - 6.734626472276816e-5im,-0.25055897554395773 - 6.113283861487922e-5im,-0.1531889757373024 - 7.560885380418939e-5im,2.3982119171020855e-5,0.000309959344777592,0.0010255755324762494,1.1736861933033782 - 6.734626472276816e-5im,-0.042268446354732495 - 6.113283861487922e-5im,0.12787394293397228 - 7.560885380418939e-5im,1.5561793477689548e-5,0.010891588158893182,0.001471832934074018
0.21654135338345865,0.9442267241862379 - 6.809435495272292e-5im,-0.25166815971180445 - 6.179909714439554e-5im,-0.1545665406942893 - 7.70769036210896e-5im,2.431132668973211e-5,0.0003105815725736642,0.0010269358246016618,1.1724640613475845 - 6.809435495272292e-5im,-0.0433776305225792 - 6.179909714439554e-5im,0.12649637797698537 - 7.70769036210896e-5im,1.5767475218411368e-5,0.010454414752067142,0.0015332679050448926
0.21834586466165415,0.9429910442071409 - 6.88477208865208e-5im,-0.252789406371923 - 6.246975320471766e-5im,-0.15597109175258436 - 7.860051127691677e-5im,2.464475793167204e-5,0.00031117317483793545,0.0010284594281971893,1.1712283813684874 - 6.88477208865208e-5im,-0.0444988771826977 - 6.246975320471766e-5im,0.1250918269186903 - 7.860051127691677e-5im,1.5975575735825007e-5,0.010042017087433209,0.0015988858399014364
0.22015037593984962,0.9417417206954912 - 6.96064393898416e-5im,-0.2539227955709855 - 6.314487001830176e-5im,-0.1574036716340853 - 8.018420585453179e-5im,2.498250149066126e-5,0.00031173444518732763,0.001030170548553038,1.1699790578568376 - 6.96064393898416e-5im,-0.04563226638176025 - 6.314487001830176e-5im,0.12365924703718936 - 8.018420585453179e-5im,1.6186142822715454e-5,0.00965257736514947,0.0016691123921050875
0.2219548872180451,0.9404786558769825 - 7.037058839186242e-5im,-0.25506840822484433 - 6.38245116671939e-5im,-0.15886540937524893 - 8.183305704315626e-5im,2.5324648127893104e-5,0.000312265681281082,0.001032096000455702,1.168715993038329 - 7.037058839186242e-5im,-0.04677787903561908 - 6.38245116671939e-5im,0.12219750929602574 - 8.183305704315626e-5im,1.639922535407603e-5,0.009284441121778852,0.0017444318204301156
0.2237593984962406,0.939201751435529 - 7.114024688546368e-5im,-0.2562263266945549 - 6.450874309030683e-5im,-0.16035753118122095 - 8.355276124514228e-5im,2.5671290736704035e-5,0.00031276718316892554,0.001034265632231118,1.1674390885968755 - 7.114024688546368e-5im,-0.047935797505329635 - 6.450874309030683e-5im,0.1207053874900537 - 8.355276124514228e-5im,1.661487326422549e-5,0.00893609972226491,0.0018253973557744898
0.22556390977443608,0.9379109072797447 - 7.191549496195885e-5im,-0.25739663441041694 - 6.519763011348631e-5im,-0.1618813723939702 - 8.534974458680387e-5im,2.6022524477375168e-5,0.00031323925414404596,0.0010367128394701598,1.166148244441091 - 7.191549496195885e-5im,-0.049106105221191694 - 6.519763011348631e-5im,0.11918154627730444 - 8.534974458680387e-5im,1.683313761398084e-5,0.008606175365881836,0.0019126438085627787
0.22736842105263158,0.9366060215423477 - 7.269641383282167e-5im,-0.2585794158973291 - 6.589123946698855e-5im,-0.16343839174993544 - 8.723128753627695e-5im,2.6378446845898195e-5,0.00031368220054344163,0.0010394751849569742,1.1648433587036942 - 7.269641383282167e-5im,-0.050288886708103844 - 6.589123946698855e-5im,0.11762452692133923 - 8.723128753627695e-5im,1.705407062252113e-5,0.00829340770887698,0.002006903044110262
0.22917293233082706,0.9352869910855028 - 7.34830858448058e-5im,-0.25977475695737096 - 6.658963879684205e-5im,-0.16503018822528392 - 8.920567654076568e-5im,2.6739157713585456e-5,0.00031409633114058493,0.0010425951532690842,1.1635243282468493 - 7.34830858448058e-5im,-0.051484227768145686 - 6.658963879684205e-5im,0.11603273044599073 - 8.920567654076568e-5im,1.727772568356538e-5,0.007996642006777462,0.0021090231060117747
0.23097744360902256,0.9339537116570297 - 7.427559449894842e-5im,-0.2609827447450947 - 6.729289667981901e-5im,-0.1666585208459422 - 9.128238973988348e-5im,2.710475938795879e-5,0.0003144819568244693,0.0010461210770668047,1.1621910488183762 - 7.427559449894842e-5im,-0.05269221555586942 - 6.729289667981901e-5im,0.11440439782533247 - 9.128238973988348e-5im,1.7504157392600808e-5,0.007714818667820225,0.0022199920184014254
0.23278195488721803,0.932606076947478 - 7.507402448641727e-5im,-0.2622034674876365 - 6.800108265399804e-5im,-0.16832533199010652 - 9.347232606424722e-5im,2.7475356745963947e-5,0.00031483939120936213,0.0010501082833344229,1.1608434141088244 - 7.507402448641727e-5im,-0.05391293829841125 - 6.800108265399804e-5im,0.11273758668116814 - 9.347232606424722e-5im,1.7733421612168742e-5,0.007446964093810905,0.0023409676453111862
0.23458646616541354,0.93124397952706 - 7.587846169747701e-5im,-0.2634370148087348 - 6.87142672243634e-5im,-0.17003277570762923 - 9.578809072131808e-5im,2.7851057252309703e-5,0.00031516894966834424,0.001054620520011115,1.1594813166884064 - 7.587846169747701e-5im,-0.05514648561950958 - 6.87142672243634e-5im,0.11103014296364543 - 9.578809072131808e-5im,1.796557547597321e-5,0.0071921823631421,0.002473315521075852
0.236390977443609,0.9298673100834751 - 7.668899325596593e-5im,-0.2646834775113684 - 6.943252189195258e-5im,-0.1717832514585745 - 9.824435352721743e-5im,2.8231971087777124e-5,0.0003154709497852776,0.0010597317523676265,1.1581046472448215 - 7.668899325596593e-5im,-0.056392948322143144 - 6.943252189195258e-5im,0.10927966721270016 - 9.824435352721743e-5im,1.820067745097013e-5,0.006949647982145059,0.0026186571872704053
0.23819548872180452,0.9284759577207781 - 7.750570753856002e-5im,-0.2659429476994955 - 7.015591916887229e-5im,-0.17357944537234984 - 0.00010085830363008406im,2.8618211213287646e-5,0.000315745710924486,0.0010655284433085932,1.1567132948821246 - 7.750570753856002e-5im,-0.05765241851027022 - 7.015591916887229e-5im,0.10748347329892481 - 0.00010085830363008406im,1.8438787365105564e-5,0.006718599326057426,0.0027789326415066317
0.24,0.9270698106228256 - 7.8328694187535e-5im,-0.26721551901024104 - 7.088453258741076e-5im,-0.17542438089828916 - 0.00010365023258912628im,2.900989340980235e-5,0.0003159935535212628,0.0010721124804438248,1.155307147784172 - 7.8328694187535e-5im,-0.058924989821015794 - 7.088453258741076e-5im,0.1056385377729855 - 0.00010365023258912628im,1.8679966421997782e-5,0.006498332759440361,0.0029564819226836196
0.2418045112781955,0.9256487538702226 - 7.915804417373843e-5im,-0.26850128595120454 - 7.161843675467362e-5im,-0.17732148081901075 - 0.00010664429022575035im,2.9407136516670677e-5,0.00031621480069807066,0.0010796049805809587,1.1538860910315691 - 7.915804417373843e-5im,-0.06021075676197925 - 7.161843675467362e-5im,0.10374143785226393 - 0.00010664429022575035im,1.8924277320235498e-5,0.006288197574368018,0.003154152959687213
0.24360902255639097,0.924212672428848 - 7.999384976921702e-5im,-0.26980034487332893 - 7.235770732521404e-5im,-0.17927464609949664 - 0.00010986947885850462im,2.9810062318438527e-5,0.0003164097756391331,0.0010881512894643558,1.1524500095901944 - 7.999384976921702e-5im,-0.061509815684103665 - 7.235770732521404e-5im,0.10178827257177803 - 0.00010986947885850462im,1.9171784186356096e-5,0.006087591089462117,0.0033754462569707162
0.24541353383458647,0.9227614490610295 - 8.08362046085043e-5im,-0.2711127933345254 - 7.310242105431871e-5im,-0.18128835433926305 - 0.00011336097739196926im,3.0218795782703782e-5,0.00031657880314289255,0.0010979276589039837,1.150998786222376 - 8.08362046085043e-5im,-0.06282226414530019 - 7.310242105431871e-5im,0.09977456433201162 - 0.00011336097739196926im,1.9422552693109752e-5,0.005895954598930017,0.003624711687897917
0.24721804511278195,0.9212949643396166 - 8.168520371639532e-5im,-0.27243873013633096 - 7.385265582031984e-5im,-0.1833677865650008 - 0.00011716193467799079im,3.063346516119908e-5,0.00031672220943132506,0.001109150295456829,1.149532301500963 - 8.168520371639532e-5im,-0.06414820094710572 - 7.385265582031984e-5im,0.09769513210627385 - 0.00011716193467799079im,1.967665010496974e-5,0.005712769577878549,0.003907420837782433
0.24902255639097745,0.9198130978560518 - 8.254094351117729e-5im,-0.2737782557297918 - 7.460849062512424e-5im,-0.18551899240320713 - 0.00012132594134203921im,3.105420200440927e-5,0.000316840321014301,0.0011220878436847856,1.1480504350173983 - 8.254094351117729e-5im,-0.06548772654056652 - 7.460849062512424e-5im,0.09554392626806753 - 0.00012132594134203921im,1.993414527759734e-5,0.005537554200503068,0.0042305509356759885
0.25082706766917295,0.9183157265547718 - 8.340352186622454e-5im,-0.2751314717211203 - 7.537000564684881e-5im,-0.1877491076036198 - 0.0001259205039161284im,3.148114139114436e-5,0.00031693346587858835,0.0011370789560625886,1.1465530637161183 - 8.340352186622454e-5im,-0.06684094253189501 - 7.537000564684881e-5im,0.09331381106765486 - 0.0001259205039161284im,2.01951087703888e-5,0.005369860360427851,0.004603137368882264
0.25263157894736843,0.9168027267750241 - 8.427303809512715e-5im,-0.27649848154290524 - 7.61372822241501e-5im,-0.19006664789127725 - 0.00013103204087771002im,3.191442188529746e-5,0.0003170019716811481,0.0011545575765125817,1.1450400639363705 - 8.427303809512715e-5im,-0.06820795235367996 - 7.61372822241501e-5im,0.09099627077999742 - 0.00013103204087771002im,2.0459612814527224e-5,0.005209270777403642,0.005037088060251436
0.2544360902255639,0.9152739718856748 - 8.514959303044575e-5im,-0.27787938973975357 - 7.691040292423818e-5im,-0.19248191164225237 - 0.00013677325159193072im,3.2354185830271204e-5,0.00031704616750298124,0.0011750902784267768,1.1435113090470215 - 8.514959303044575e-5im,-0.0695888605505283 - 7.691040292423818e-5im,0.0885810070290223 - 0.00013677325159193072im,2.0727731458699078e-5,0.005055396606544821,0.005548416278434789
0.2562406015037594,0.9137293343469539 - 8.603328900821857e-5im,-0.27927430264775044 - 7.768945152654088e-5im,-0.19500754832358358 - 0.0001432943161283936im,3.280057930920861e-5,0.0003170663820359349,0.0011994330523226943,1.1419666715083003 - 8.603328900821857e-5im,-0.07098377345852519 - 7.768945152654088e-5im,0.08605537034769109 - 0.0001432943161283936im,2.099954053804959e-5,0.004907875050909102,0.006159166313628985
0.2580451127819549,0.9121686841576561 - 8.692422993237266e-5im,-0.28068332793787665 - 7.84745130776497e-5im,-0.1976593808191706 - 0.0001508005143244339im,3.3253752389660294e-5,0.00031706294467994,0.00122862072266688,1.1404060213190026 - 8.692422993237266e-5im,-0.07239279874865139 - 7.84745130776497e-5im,0.0834035378521041 - 0.0001508005143244339im,2.1275117792549852e-5,0.004766367367836173,0.006900532155906027
0.2598496240601504,0.9105918897889594 - 8.782252128352949e-5im,-0.28210657494011676 - 7.926567389681951e-5im,-0.2004576379656106 - 0.00015958110750069975im,3.371385917768646e-5,0.0003170361846495224,0.001264113616837519,1.138829226950306 - 8.782252128352949e-5im,-0.0738160457508915 - 7.926567389681951e-5im,0.08060528070566407 - 0.00015958110750069975im,2.1554542884348743e-5,0.004630556943161261,0.007818130409723421
0.26165413533834586,0.9089988174066878 - 8.87282701694705e-5im,-0.283544154432166 - 8.006302161815916e-5im,-0.20342887565027237 - 0.00017005907588469644im,3.418105801477693e-5,0.0003169864314500084,0.001308050288827904,1.1372361545680343 - 8.87282701694705e-5im,-0.07525362524294074 - 8.006302161815916e-5im,0.0776340430210023 - 0.00017005907588469644im,2.1837897489773615e-5,0.004500147612852882,0.008981387830683196
0.26345864661654134,0.9073893315530511 - 8.964158533960651e-5im,-0.2849961788885101 - 8.086664520114316e-5im,-0.20660912348671015 - 0.00018288212553596567im,3.465551155964639e-5,0.000316914014186971,0.0013637101003849106,1.1356266687143977 - 8.964158533960651e-5im,-0.07670564969928483 - 8.086664520114316e-5im,0.07445379518456453 - 0.00018288212553596567im,2.212526533005763e-5,0.0043748620739919525,0.010501348883135087
0.26526315789473687,0.9057632947406729 - 9.056257722763789e-5im,-0.28646276238252444 - 8.167663496597022e-5im,-0.21004936568652308 - 0.00019910240696556232im,3.513738696537711e-5,0.0003168192617611049,0.00143642679762349,1.1340006319020193 - 9.056257722763789e-5im,-0.07817223319329919 - 8.167663496597022e-5im,0.0710135529847516 - 0.00019910240696556232im,2.2416732251612054e-5,0.0042544404795671256,0.012567264035704045
0.26706766917293234,0.9041205675716117 - 9.149135798148715e-5im,-0.28794402066137254 - 8.249308261755905e-5im,-0.21382588374673198 - 0.00022056845401623783im,3.5626856018362315e-5,0.0003167025026303049,0.0015355802334199257,1.1323579047329582 - 9.149135798148715e-5im,-0.07965349147214724 - 8.249308261755905e-5im,0.0672370349245427 - 0.00022056845401623783im,2.271238628548167e-5,0.004138639133882223,0.015530010390022886
0.2688721804511278,0.9024610080758143 - 9.242804151678573e-5im,-0.2894400709726421 - 8.33160812900695e-5im,-0.21806200397786954 - 0.0002509035766224887im,3.612409535345829e-5,0.00031656406519896073,0.001679563417569895,1.1306983452371608 - 9.242804151678573e-5im,-0.08114954178341686 - 8.33160812900695e-5im,0.06300091469340514 - 0.0002509035766224887im,2.301231774609018e-5,0.00402722932639903,0.020121315999623628
0.2706766917293233,0.900784473008382 - 9.337274351355827e-5im,-0.29095103250827836 - 8.414572554201023e-5im,-0.22298154480748458 - 0.000298478878344013im,3.662928649839257e-5,0.0003164042766618227,0.0019108434734200724,1.1290218101697285 - 9.337274351355827e-5im,-0.08266050331905309 - 8.414572554201023e-5im,0.05808137386379008 - 0.000298478878344013im,2.3316619239515342e-5,0.003919996199699665,0.028162973128688897
0.2724812030075188,0.8990908164002895 - 9.43255814949815e-5im,-0.2924770259836254 - 8.49821114225866e-5im,-0.22907729457877482 - 0.00038885788817637516im,3.714261617313072e-5,0.0003162234640239962,0.0023587162459574903,1.127328153561636 - 9.43255814949815e-5im,-0.08418649679440014 - 8.49821114225866e-5im,0.05198562409249985 - 0.00038885788817637516im,2.3625385804870945e-5,0.0038167378014125745,0.04579839067418867
0.2742857142857143,0.897379890564598 - 9.528667483344104e-5im,-0.294018173992116 - 8.582533647489443e-5im,-0.23797981598413587 - 0.0006664784367022302im,3.7664276372164057e-5,0.0003160219531802661,0.0037458689127261853,1.1256172277259444 - 9.528667483344104e-5im,-0.0857276448028907 - 8.582533647489443e-5im,0.04308310268713881 - 0.0006664784367022302im,2.393871494080931e-5,0.0037172641366158064,0.11426635343471976
0.2760902255639098,0.8956515449272644 - 9.625614482537883e-5im,-0.29557460067936 - 8.667549979869252e-5im,-0.25175371075258784 - 0.024294458198594205im,3.819446465797545e-5,0.0003158000696985514,0.12088710177276803,1.1238888820886108 - 9.625614482537883e-5im,-0.0872840714901347 - 8.667549979869252e-5im,0.0293092079186868 - 0.024294458198594205im,2.425670674187999e-5,0.003621396362130723,5.335976719363143
0.27789473684210525,0.8939056277982073 - 9.723411467045737e-5im,-0.2971464323303787 - 8.753270203072612e-5im,-0.24740575663057798 - 0.021581967575347846im,3.873338417821065e-5,0.0003155581373335841,0.11138565433753758,1.1221429649595538 - 9.723411467045737e-5im,-0.08885590314115344 - 8.753270203072612e-5im,0.03365716204069668 - 0.021581967575347846im,2.457946388908395e-5,0.003528965964507517,4.2973941681435015
0.2796992481203007,0.8921419845457873 - 9.822070956878005e-5im,-0.2987337968451695 - 8.839704542670554e-5im,-0.24761074916255896 - 0.02712105669651757im,3.9281244038794156e-5,0.0003152964793064511,0.13913567586202716,1.1203793217071338 - 9.822070956878005e-5im,-0.0904432676559442 - 8.839704542670554e-5im,0.033452169508715726 - 0.02712105669651757im,2.4907091825863513e-5,0.0034398141004805234,4.654860047390788
0.28150375939849626,0.8903604584409041 - 9.921605673043287e-5im,-0.30033682403757456 - 8.92686338680199e-5im,-0.24758757765957795 - 0.031652652068747573im,3.9838259426161956e-5,0.00031501541753837327,0.16171925619857538,1.1185977956022506 - 9.921605673043287e-5im,-0.09204629484834932 - 8.92686338680199e-5im,0.03347534101169672 - 0.031652652068747573im,2.5239698801503676e-5,0.0033537909187042057,4.746951735656893
0.28330827067669173,0.8885608900650505 - 0.00010022028543972135im,-0.30195564549981485 - 9.014757291480306e-5im,-0.24753723062041347 - 0.03555047719788387im,4.040465188262635e-5,0.00031471527298017744,0.18094558199492236,1.116798227226397 - 0.00010022028543972135im,-0.09366511631058957 - 9.014757291480306e-5im,0.03352568805086121 - 0.03555047719788387im,2.5577395993753545e-5,0.0032707549702319584,4.739102749616066
0.2851127819548872,0.8867431180917896 - 0.00010123352707054803im,-0.3035903948774077 - 9.103396981708856e-5im,-0.24749098958250762 - 0.03900547226661467im,4.098064944867907e-5,0.00031439636493087706,0.19778861228372965,1.1149804552531362 - 0.00010123352707054803im,-0.09529986568818245 - 9.103396981708856e-5im,0.03357192908876705 - 0.03900547226661467im,2.592029756068347e-5,0.0031905726334513196,4.687869130754872
0.2869172932330827,0.8849069793180109 - 0.00010225591522286389im,-0.3052412079004305 - 9.192793361655955e-5im,-0.24745820772688398 - 0.042128184059575774im,4.1566486926429266e-5,0.00031405901119324435,0.21281928762683586,1.1131443164793573 - 0.00010225591522286389im,-0.09695067871120523 - 9.192793361655955e-5im,0.03360471094439067 - 0.042128184059575774im,2.626852075890796e-5,0.0031131176046497494,4.61760955743533
0.2887218045112782,0.8830523063657963 - 0.00010328758548368221im,-0.3069082218162082 - 9.282957499120996e-5im,-0.2474425546592367 - 0.044989458782216905im,4.216240622175264e-5,0.00031370352857089785,0.22640579120387735,1.1112896435271429 - 0.00010328758548368221im,-0.0986176926269829 - 9.282957499120996e-5im,0.033620364012037954 - 0.044989458782216905im,2.662218608026327e-5,0.0030382704551231315,4.539905858890472
0.2905263157894737,0.8811789310759436 - 0.00010432867586810704im,-0.30859157633884593 - 9.373900655881712e-5im,-0.2474458240360081 - 0.047638028289062995im,4.276865644083336e-5,0.0003133302318137559,0.2388021689614514,1.1094162682372901 - 0.00010432867586810704im,-0.10030104714962068 - 9.373900655881712e-5im,0.03361709463526659 - 0.047638028289062995im,2.6981417299492234e-5,0.0029659181407395508,4.460566683374826
0.29233082706766916,0.8792866823311224 - 0.00010537932661533989im,-0.31029141311104164 - 9.465634274617532e-5im,-0.24746874890254963 - 0.0501090301871404im,4.338549425297708e-5,0.0003129394341455199,0.2501925524948077,1.107524019492469 - 0.00010537932661533989im,-0.10200088392181637 - 9.465634274617532e-5im,0.033594169768725035 - 0.0501090301871404im,2.7346341620597742e-5,0.002895953627269251,4.382545280130221
0.29413533834586464,0.877375385874145 - 0.00010643968032626999im,-0.31200787568257987 - 9.558169989387345e-5im,-0.24751173787832031 - 0.05242907525432778im,4.401318422304125e-5,0.00031253144751801197,0.260716553532897,1.1056127230354915 - 0.00010643968032626999im,-0.10371734649335464 - 9.558169989387345e-5im,0.03355118079295435 - 0.05242907525432778im,2.7717089824173618e-5,0.0028282755168983543,4.307326750486939
0.29593984962406017,0.8754448656973455 - 0.00010750988194956547im,-0.31374110997241594 - 9.651519624314022e-5im,-0.24757489016434503 - 0.054618653400707734im,4.465199893471583e-5,0.0003121065815039447,0.2704822288170248,1.103682202858692 - 0.00010750988194956547im,-0.10545058078319067 - 9.651519624314022e-5im,0.03348802850692964 - 0.054618653400707734im,2.809379630059677e-5,0.002762787672448822,4.235605236036104
0.29774436090225564,0.8734949424833401 - 0.00010859007889961434im,-0.31549126384993587 - 9.745695203442059e-5im,-0.24765826030995888 - 0.05669410764877272im,4.5302219471565346e-5,0.00031166514433506086,0.2795758396812306,1.1017322796446867 - 0.00010859007889961434im,-0.10720073466071063 - 9.745695203442059e-5im,0.0334046583613158 - 0.05669410764877272im,2.847659926767489e-5,0.0026993989199481597,4.167646001268119
0.2995488721804511,0.8715254345995856 - 0.00010968042097603172im,-0.3172584874881143 - 9.840708944902305e-5im,-0.24776173299284024 - 0.05866854878046484im,4.596413557441772e-5,0.00031120744188051414,0.2880671177146291,1.0997627717609322 - 0.00010968042097603172im,-0.10896795829888907 - 9.840708944902305e-5im,0.033301185678434424 - 0.05866854878046484im,2.8865640814092906e-5,0.00263802272668225,4.103474424250791
0.3013533834586466,0.8695361578452221 - 0.0001107810607789359im,-0.31904293331026806 - 9.936573291346181e-5im,-0.24788505632469343 - 0.060553366163986815im,4.663804614230094e-5,0.0003107337785996183,0.2960165333234454,1.0977734950065685 - 0.0001107810607789359im,-0.11075240412104281 - 9.936573291346181e-5im,0.033177862346581245 - 0.060553366163986815im,2.9261067139480566e-5,0.0025785769331323318,4.042960273930797
0.3031578947368421,0.8675269249605497 - 0.00011189215322844056im,-0.3208447559404761 - 0.0001003330087633739im,-0.24802802955372638 - 0.062357348634901485im,4.7324259400649814e-5,0.0003102444564453094,0.3034714956766679,1.0957642621218961 - 0.00011189215322844056im,-0.11255422675125087 - 0.0001003330087633739im,0.0330348891175483 - 0.062357348634901485im,2.966302857795865e-5,0.002520983485739365,3.9859408875405395
0.3049624060150376,0.8654975459024816 - 0.00011301385599425773im,-0.3226641123074294 - 0.00010130904555560988im,-0.24819043227604085 - 0.06408828535051869im,4.802309338458655e-5,0.00030973977552813434,0.31047388706063533,1.093734883063828 - 0.00011301385599425773im,-0.11437358311820413 - 0.00010130904555560988im,0.03287248639523382 - 0.06408828535051869im,3.0071679826160854e-5,0.0024651681978014833,3.932207768122586
0.3067669172932331,0.8634478274415515 - 0.00011414632947097626im,-0.32450116158375675 - 0.00010229397405880134im,-0.24837203638641323 - 0.0657528104938855im,4.8734876321136815e-5,0.00030922003407196657,0.31705959136696255,1.091685164602898 - 0.00011414632947097626im,-0.11621063239453147 - 0.00010229397405880134im,0.03269088228486144 - 0.0657528104938855im,3.048718009394231e-5,0.0024110605256028083,3.881543220582923
0.30857142857142855,0.8613775740640489 - 0.00011528973678519626im,-0.32635606551051505 - 0.00010328792725867691im,-0.24857240505285513 - 0.06735672416089879im,4.945994689468359e-5,0.000308685527689015,0.32326055968248996,1.0896149112253954 - 0.00011528973678519626im,-0.11806553632128976 - 0.00010328792725867691im,0.03249051361841953 - 0.06735672416089879im,3.0909693196801974e-5,0.0023585933441481696,3.8337191617665813
0.3103759398496241,0.859286587035461 - 0.00011644424390119655im,-0.32822898817336876 - 0.0001042910404458854im,-0.2487915127652833 - 0.06890494260593405im,5.0198654775020834e-5,0.00030813654996133036,0.3291032922969349,1.0875239241968075 - 0.00011644424390119655im,-0.11993845898414353 - 0.0001042910404458854im,0.03227140590599138 - 0.06890494260593405im,3.1339387781542106e-5,0.002307702762757707,3.7885396799138404
0.31218045112781956,0.8571746641667316 - 0.00011761001969376248im,-0.3301200959960725 - 0.00010530345127632484im,-0.24902897262155466 - 0.07040181261546638im,5.095136107667707e-5,0.0003075733925070429,0.33461215161885133,1.0854120013280781 - 0.00011761001969376248im,-0.12182956680684724 - 0.00010530345127632484im,0.03203394604972 - 0.07040181261546638im,3.1776437513298894e-5,0.0022583279424867758,3.7458019034816403
0.31398496240601503,0.8550416009224344 - 0.00011878723594549563im,-0.33202955811821183 - 0.00010632529976821779im,-0.24928442935332848 - 0.07185111533413588im,5.1718438644633984e-5,0.0003069963441475292,0.33980856066998244,1.0832789380837808 - 0.00011878723594549563im,-0.12373902892898656 - 0.00010632529976821779im,0.0317784893179462 - 0.07185111533413588im,3.222102117014779e-5,0.0022104109102404406,3.7053198052335374
0.3157894736842105,0.8528871891161256 - 0.00011997606748362775im,-0.3339575460764444 - 0.00010735672841593101im,-0.24955767699398082 - 0.0732564275756522im,5.250027270271982e-5,0.0003064056917255184,0.344712241195385,1.081124526277472 - 0.00011997606748362775im,-0.12566701688721915 - 0.00010735672841593101im,0.03150524167729386 - 0.0732564275756522im,3.26733229216402e-5,0.002163896413330667,3.666918620877704
0.31759398496240604,0.8507112175932238 - 0.00012117669220438983im,-0.33590423406229225 - 0.00010839788220963716im,-0.2498485512317538 - 0.07462066606417683im,5.3297261241455824e-5,0.0003058017195648438,0.3493397201904652,1.0789485547545703 - 0.00012117669220438983im,-0.127613704873067 - 0.00010839788220963716im,0.031214367439520857 - 0.07462066606417683im,3.31335324694955e-5,0.0021187317603167744,3.6304475859388043
0.3193984962406015,0.8485134717207186 - 0.00012238929116865013im,-0.3378697988389054 - 0.00010944890871486837im,-0.250156461233506 - 0.07594649091439126im,5.410981560176452e-5,0.000305184709738377,0.35370723691943795,1.076750808882065 - 0.00012238929116865013im,-0.1295792696496801 - 0.00010944890871486837im,0.030906457437768677 - 0.07594649091439126im,3.360184528557424e-5,0.002074866685279038,3.5957513425719085
0.321203007518797,0.8462937342190379 - 0.00012361404861498308im,-0.33985442004030225 - 0.00011050995808316511im,-0.25048148685314003 - 0.07723634065874908im,5.493836087766075e-5,0.00030455494144482467,0.35782810534976034,1.0745310713803844 - 0.00012361404861498308im,-0.131563890851077 - 0.00011050995808316511im,0.030581431818134663 - 0.07723634065874908im,3.407846275300149e-5,0.002032253206917283,3.5627074463028148
0.32300751879699247,0.8440517835274026 - 0.00012485115213298166im,-0.3418582797723123 - 0.00011158118319604343im,-0.25082346711066555 - 0.0784922628096198im,5.5783336728210546e-5,0.00030391269202073785,0.36171444072426173,1.072289120688749 - 0.00012485115213298166im,-0.13356775058308704 - 0.00011158118319604343im,0.030239451560609133 - 0.0784922628096198im,3.456359251338101e-5,0.0019908455209692844,3.531199966952462
0.324812030075188,0.8417873955444626 - 0.00012610079261894195im,-0.3438815631697529 - 0.00011266273962846812im,-0.251181654608543 - 0.07971658153112209im,5.664519768724837e-5,0.00030325823572520714,0.36538067464039853,1.070024732705809 - 0.00012610079261894195im,-0.13559103398052763 - 0.00011266273962846812im,0.029881264062731637 - 0.07971658153112209im,3.505744855184904e-5,0.0019505998664894034,3.5010892396458604
0.32661654135338347,0.8395003418790783 - 0.00012736316446445518im,-0.3459244579715668 - 0.00011375478580534422im,-0.2515563942208127 - 0.08091061325545748im,5.7524414056668685e-5,0.00030259184481785045,0.3688343183519562,1.0677376790404247 - 0.00012736316446445518im,-0.13763392878234154 - 0.00011375478580534422im,0.02950652445046194 - 0.08091061325545748im,3.5560251576864536e-5,0.0019114744333177955,3.47230476785028
0.32842105263157895,0.8371903914244851 - 0.00012863846551996325im,-0.3479871550326776 - 0.00011485748297195384im,-0.2519470607253928 - 0.08207624745624716im,5.842147228927241e-5,0.0003019137884632871,0.37208738384870915,1.0654277285858316 - 0.00012863846551996325im,-0.13969662584345233 - 0.00011485748297195384im,0.029115857945881864 - 0.08207624745624716im,3.60722291335048e-5,0.0018734292448717117,3.4447312654389313
0.3302255639097744,0.834857308603169 - 0.00012992689729517177im,-0.3500698479008082 - 0.00011597099536020905im,-0.2523537808323288 - 0.0832146288693713im,5.933687595752802e-5,0.0003012243338099338,0.37514693436125685,1.0630946457645154 - 0.00012992689729517177im,-0.14177931871158295 - 0.00011597099536020905im,0.02870913783894589 - 0.0832146288693713im,3.659361601150078e-5,0.0018364260773977752,3.4183014961193225
0.3320300751879699,0.8325008550958881 - 0.00013122866490855343im,-0.35217273337313326 - 0.00011709549014781913im,-0.25277611501853997 - 0.08432760672224235im,6.027114616310266e-5,0.00030052374480488457,0.37802392833201237,1.0607381922572345 - 0.00013122866490855343im,-0.143882204183908 - 0.00011709549014781913im,0.028286803652734716 - 0.08432760672224235im,3.712465436171297e-5,0.0018004283543529545,3.3929126516243406
0.33383458646616543,0.8301207880090733 - 0.0001325439773032735im,-0.3542960110578122 - 0.00011823113763745897im,-0.25321429903582854 - 0.08541604932212608im,6.122482259886161e-5,0.0002998122833132905,0.3807237789779106,1.0583581251704197 - 0.0001325439773032735im,-0.14600548186858697 - 0.00011823113763745897im,0.02784861963544613 - 0.08541604932212608im,3.766559414003574e-5,0.0017654010764886097,3.3685128094012255
0.3356390977443609,0.827716861090238 - 0.00013387304723619224im,-0.35643988378838604 - 0.00011937811124882566im,-0.2536677178521622 - 0.08648096455193953im,6.219846411440744e-5,0.00029909020827442495,0.3832545756758911,1.0559541982515845 - 0.00013387304723619224im,-0.1481493545991608 - 0.00011937811124882566im,0.027395200819112463 - 0.08648096455193953im,3.8216693291505003e-5,0.0017313107314690655,3.3450269144709375
0.3374436090225564,0.825288824521381 - 0.00013521609137264736im,-0.35860455763997334 - 0.00012053658759822306im,-0.25413615930060157 - 0.08752368974651581im,6.319264956473811e-5,0.0002983577757812343,0.3856243424562587,1.0535261616827274 - 0.00013521609137264736im,-0.1503140284507481 - 0.00012053658759822306im,0.02692675937067311 - 0.08752368974651581im,3.877821807234387e-5,0.001698125220393663,3.3223818512544083
0.33924812030075185,0.8228364234643256 - 0.0001365733304927605im,-0.36079024161389206 - 0.00012170674666981909im,-0.25462003879381584 - 0.08854474798498234im,6.42079789489501e-5,0.00029761523992529674,0.38783642112009364,1.0510737606256721 - 0.0001365733304927605im,-0.1524997124246668 - 0.00012170674666981909im,0.026442879877458837 - 0.08854474798498234im,3.9350443511998856e-5,0.001665813796916244,3.3005450372167293
0.3410526315789474,0.8203594005381826 - 0.00013794498937157393im,-0.3629971483863332 - 0.00012288877171906488im,-0.25511884963478204 - 0.08954526843320626im,6.524507383893562e-5,0.0002968628512042685,0.3898986513977183,1.048596737699529 - 0.00013794498937157393im,-0.15470661919710793 - 0.00012288877171906488im,0.025944069036492604 - 0.08954526843320626im,3.993365350699651e-5,0.0016343469825227416,3.279446444907247
0.34285714285714286,0.8178574925840362 - 0.00013933129714227262im,-0.3652254935235575 - 0.0001240828495729281im,-0.25563230164941286 - 0.09052610609391819im,6.630457896056483e-5,0.0002961008584510508,0.39181721555716825,1.0460948297453827 - 0.00013933129714227262im,-0.1569349643343322 - 0.0001240828495729281im,0.025430617021861827 - 0.09052610609391819im,4.0528141491518875e-5,0.0016036965254727625,3.2590316405877995
0.34466165413533834,0.8153304339688067 - 0.00014073248713019848im,-0.3674754964538241 - 0.0001252891704937628im,-0.2561607404330299 - 0.0914875718783314im,6.738716255187219e-5,0.0002953295067985528,0.3935946399316372,1.0435677711301532 - 0.00014073248713019848im,-0.15918496726459885 - 0.0001252891704937628im,0.02490217823824478 - 0.0914875718783314im,4.1134210480749796e-5,0.0015738353190528315,3.2392762139102595
0.3464661654135338,0.8127779535151848 - 0.00014214879712050552im,-0.3697473797061065 - 0.00012650792840941728im,-0.2567037586121663 - 0.09243069179459379im,6.84935179876115e-5,0.00029454903937246906,0.39523781836168553,1.0410152906765313 - 0.00014214879712050552im,-0.1614568505168812 - 0.00012650792840941728im,0.024359160059108355 - 0.09243069179459379im,4.175217374010432e-5,0.0015447373649418005,3.220120640644584
0.34827067669172934,0.8101997765109911 - 0.0001435804693955767im,-0.3720413695715362 - 0.00012773932093736398im,-0.2572616459606435 - 0.09335580965493383im,6.962436453434144e-5,0.00029375969616676946,0.39674938283214667,1.0384371136723376 - 0.0001435804693955767im,-0.16375084038231094 - 0.00012773932093736398im,0.023801272710631156 - 0.09335580965493383im,4.238235501544455e-5,0.0015163777073722517,3.2015398135234996
0.3500751879699248,0.8075956231472117 - 0.0001450277509116218im,-0.374357695758571 - 0.00012898354953704im,-0.25783389900994896 - 0.09426367449647853im,7.078044881504873e-5,0.00029296171484484364,0.3981353896024332,1.0358329603085583 - 0.0001450277509116218im,-0.16606716656934573 - 0.00012898354953704im,0.02322901966132572 - 0.09426367449647853im,4.302508910176403e-5,0.0014887323921140522,3.1834837848174193
0.3518796992481203,0.804965209993927 - 0.00014649089326848274im,-0.3766965918701524 - 0.00013024081948863166im,-0.2584208324822038 - 0.09515451331972805im,7.196254572197881e-5,0.0002921553298290664,0.39939789681072774,1.0332025471552735 - 0.00014649089326848274im,-0.16840606268092717 - 0.00013024081948863166im,0.022642086189070824 - 0.09515451331972805im,4.368072212632237e-5,0.0014617784103703368,3.1659327211292188
0.35368421052631577,0.8023082479458822 - 0.00014797015301608367im,-0.37905829497133053 - 0.0001315113401467792im,-0.2590221374434956 - 0.09602913331163561im,7.31714601697879e-5,0.00029134077344898185,0.40054246414679984,1.0305455851072285 - 0.00014797015301608367im,-0.17076776578210529 - 0.0001315113401467792im,0.022040781227779055 - 0.09602913331163561im,4.434961224213753e-5,0.0014354936651528704,3.1488403142257724
0.3554887218045113,0.7996244442623119 - 0.0001494657915722749im,-0.3814430462088716 - 0.00013279532487675856im,-0.25963787892544954 - 0.09688784074381337im,7.440802800899478e-5,0.0002905182747215963,0.4015719565140042,1.0278617814236586 - 0.0001494657915722749im,-0.17315251701964635 - 0.00013279532487675856im,0.021425039745825145 - 0.09688784074381337im,4.503212988716918e-5,0.0014098569176075567,3.1321817710586237
0.3572932330827068,0.7969135010458277 - 0.00015097807546836706im,-0.38385109051543737 - 0.00013409299126117516im,-0.26026806297212424 - 0.09773086622441368im,7.567311780292064e-5,0.00028968806016820296,0.4024891217435715,1.0251508382071741 - 0.00015097807546836706im,-0.17556056132621212 - 0.00013409299126117516im,0.020794855699150412 - 0.09773086622441368im,4.572865846200176e-5,0.0013848477548827536,3.115934032744733
0.35909774436090225,0.7941751151097008 - 0.00015250727646688275im,-0.38628267667737815 - 0.0001354045612022675im,-0.26091282461010845 - 0.09855862455876344im,7.696763238411457e-5,0.00028885035381398267,0.4032968897065496,1.0224124522710474 - 0.00015250727646688275im,-0.1779921474881529 - 0.0001354045612022675im,0.020150094061166194 - 0.09855862455876344im,4.64395948815198e-5,0.0013604465521612568,3.100070692145214
0.3609022556390977,0.7914089788312859 - 0.00015405367159974267im,-0.3887380576505641 - 0.0001367302609573928im,-0.26157195019242213 - 0.09937165916622624im,7.82925102603602e-5,0.0002880053766766098,0.40399946819888316,1.0196463159926323 - 0.00015405367159974267im,-0.1804475284613388 - 0.0001367302609573928im,0.019490968478852528 - 0.09937165916622624im,4.716535003743832e-5,0.0013366344323721675,3.0845577550123147
0.36270676691729326,0.7886147794818612 - 0.00015561754336065775im,-0.3912174905013092 - 0.00013807032130131586im,-0.2622455453412861 - 0.10016996226988473im,7.964872747169681e-5,0.00028715334709757134,0.4045984683311095,1.0168521166432076 - 0.00015561754336065775im,-0.18292696131208397 - 0.00013807032130131586im,0.018817373329988597 - 0.10016996226988473im,4.7906349468869734e-5,0.0013133932351620645,3.069381659415912
0.36451127819548873,0.7857921989140892 - 0.0001571991798669699im,-0.39372123643782175 - 0.00013942497766396023im,-0.26293365215909836 - 0.10095409062525719im,8.103729946782436e-5,0.0002862944808688165,0.40509735021244064,1.0140295360754357 - 0.0001571991798669699im,-0.1854307072485965 - 0.00013942497766396023im,0.01812926651217631 - 0.10095409062525719im,4.866303402438664e-5,0.0012907054856588222,3.0545120919222204
0.3663157894736842,0.7829409140784083 - 0.00015879887492459816im,-0.3962495610453408 - 0.00014079447019056475im,-0.26363625669791446 - 0.10172407337024093im,8.245928286797778e-5,0.0002854289908979248,0.4054980938569432,1.0111782512397547 - 0.00015879887492459816im,-0.18795903185611557 - 0.00014079447019056475im,0.017426661973360208 - 0.10172407337024093im,4.9435860446153954e-5,0.0012685543612861346,3.039933552766139
0.3681203007518797,0.780060596386455 - 0.00016041692823848142im,-0.3988027342492525 - 0.00014217904391939742im,-0.26435336410989047 - 0.1024801764329395im,8.391577763485789e-5,0.00028455708751508796,0.4058033075465088,1.0082979335478015 - 0.00016041692823848142im,-0.19051220506002725 - 0.00014217904391939742im,0.016709554561384222 - 0.1024801764329395im,5.022530213952788e-5,0.0012469236652008944,3.0256243232435747
0.3699248120300752,0.7771509118168639 - 0.00016205364551709768im,-0.40138103044961715 - 0.00014357894887669087im,-0.2650853318257058 - 0.10322285385473133im,8.540792916022831e-5,0.0002836789783521945,0.4060151675268059,1.0053882489782104 - 0.00016205364551709768im,-0.19309050126039187 - 0.00014357894887669087im,0.01597758684556884 - 0.10322285385473133im,5.1031849874875485e-5,0.0012257977979248165,3.0115609129032457
0.3717293233082707,0.7742115208416248 - 0.00016370933859396062im,-0.40398472860620616 - 0.0001449944401869393im,-0.26583179429402815 - 0.10395188409187843im,8.693693051580258e-5,0.0002827948683262722,0.40613578005986517,1.0024488580029713 - 0.00016370933859396062im,-0.19569419941698088 - 0.0001449944401869393im,0.015231124377246535 - 0.10395188409187843im,5.185601254702362e-5,0.0012051617312540165,2.997732223542006
0.37353383458646616,0.7712420782526838 - 0.0001653843256119619im,-0.4066141123318629 - 0.0001464257782292674im,-0.26659317218326245 - 0.104667962353533im,8.850402488981371e-5,0.00028190495969894415,0.4061677813796476,0.9994794154140302 - 0.0001653843256119619im,-0.19832358314263762 - 0.0001464257782292674im,0.014469746488012197 - 0.104667962353533im,5.2698318003159276e-5,0.0011850009837558245,2.984108874601057
0.37533834586466164,0.7682422327449199 - 0.00016707893122577515im,-0.40926946992033353 - 0.00014787322881140615im,-0.2673694926379391 - 0.10537084238496046im,9.011050823284576e-5,0.00028100945225215373,0.4061121218031998,0.9964795699062663 - 0.00016707893122577515im,-0.20097894073110825 - 0.00014787322881140615im,0.013693426033335619 - 0.10537084238496046im,5.35593139447762e-5,0.001165301598361599,2.970684073858475
0.37714285714285717,0.7652116272505185 - 0.00016879348669454391im,-0.4119510945454508 - 0.00014933706325772462im,-0.2681604660249497 - 0.10606083956727269im,9.175773182399741e-5,0.0002801085430550412,0.4059721648255128,0.993448964411865 - 0.00016879348669454391im,-0.20366056535622556 - 0.00014933706325772462im,0.012902452646324992 - 0.10606083956727269im,5.4439568759754895e-5,0.0011460501183460918,2.957433623345105
0.37894736842105264,0.7621498988866297 - 0.00017052833004426162im,-0.4146592843786257 - 0.0001508175585519889im,-0.2689671606169752 - 0.1067373733580493im,9.344710511433789e-5,0.0002792024264543012,0.4057451976371734,0.990387236047976 - 0.00017052833004426162im,-0.20636875518940043 - 0.0001508175585519889im,0.012095758054299495 - 0.1067373733580493im,5.533967246010473e-5,0.0011272335659813465,2.9443667696960034
0.3807518796992481,0.7590566786536264 - 0.00017228380626248182im,-0.4173943426514211 - 0.0001523149975080425im,-0.2697881714794598 - 0.10740208571848606im,9.518009881914623e-5,0.0002782912941864304,0.4054411145276925,0.9872940158149728 - 0.00017228380626248182im,-0.20910381346219584 - 0.0001523149975080425im,0.011274747191814823 - 0.10740208571848606im,5.626023770670031e-5,0.0011088394230362728,2.9314169395801666
0.3825563909774436,0.7559315906547971 - 0.0001740602675702352im,-0.42015657762165975 - 0.0001538296690036126im,-0.2706255630981697 - 0.10805373468100503im,9.695824836534953e-5,0.0002773753357207437,0.4050527708168994,0.9841689278161435 - 0.0001740602675702352im,-0.2118660484324345 - 0.0001538296690036126im,0.01043735557310497 - 0.10805373468100503im,5.720190096972233e-5,0.0010908556135832473,2.9186161468369405
0.3843609022556391,0.7527742532352738 - 0.00017585807342405295im,-0.42294630296094093 - 0.00015536186799733993im,-0.2714780747812569 - 0.1086930435886897im,9.878315690576147e-5,0.0002764547376392522,0.4045870712504122,0.9810115903966202 - 0.00017585807342405295im,-0.21465577377171569 - 0.00015536186799733993im,0.009584843890017737 - 0.1086930435886897im,5.816532343807038e-5,0.0010732704816757525,2.905924229824643
0.3861654135338346,0.7495842779625255 - 0.000177677590828431im,-0.42576383767199505 - 0.00015691189579749738im,-0.2723458991957565 - 0.10931975531552648im,0.00010065649924949173,0.0002755296841048131,0.4040444410034722,0.977821615123872 - 0.000177677590828431im,-0.2174733084827698 - 0.00015691189579749738im,0.008717019475518145 - 0.10931975531552648im,5.915119233231481e-5,0.0010560727768153535,2.893335914934804
0.3879699248120301,0.7463612694218063 - 0.00017951919453985878im,-0.428609506192858 - 0.00015848006024439675im,-0.27323000318591306 - 0.10993446392557917im,0.00010258002576736362,0.0002746003569058072,0.4034256115164519,0.9745986065831527 - 0.00017951919453985878im,-0.2203189770036327 - 0.00015848006024439675im,0.007832915485361582 - 0.10993446392557917im,6.0160222157617416e-5,0.0010392516374528322,2.880826285392104
0.38977443609022555,0.7431048260047962 - 0.0001813832671219917im,-0.4314836387074177 - 0.00016006667577450604im,-0.274129817317177 - 0.11053650075728379im,0.00010455556617807521,0.0002736669350297119,0.40273186952975115,0.9713421631661426 - 0.0001813832671219917im,-0.22319310951819243 - 0.00016006667577450604im,0.006933101354097653 - 0.11053650075728379im,6.119315584962412e-5,0.0010227965725992994,2.868396712699952
0.391578947368421,0.7398145383813798 - 0.00018327019936712383im,-0.43438657098162853 - 0.0001616720637798001im,-0.2750455276570376 - 0.11112661880755957im,0.00010658503443426834,0.000272729595355677,0.4019663175512565,0.9680518755427264 - 0.00018327019936712383im,-0.22609604179240325 - 0.0001616720637798001im,0.006017391014237046 - 0.11112661880755957im,6.22507663978239e-5,0.0010066974506552802,2.8560150445583967
0.39338345864661656,0.7364899906931927 - 0.0001851803902989924im,-0.4373186447660134 - 0.00016329655263222213im,-0.27597786237575056 - 0.11170438262424917im,0.00010867043290177599,0.0002717885120345699,0.4011275678217143,0.9647273278545392 - 0.0001851803902989924im,-0.22902811557678815 - 0.00016329655263222213im,0.0050850562955241 - 0.11170438262424917im,6.333385806891545e-5,0.0009909444813809229,2.8436808975404597
0.39518796992481203,0.7331307593597133 - 0.00018711424755818247im,-0.44028020771355525 - 0.00016494047801713293im,-0.27692680054207014 - 0.1122704731345436im,0.00011081385772604966,0.0002708438570108421,0.4002190171928267,0.9613680965210597 - 0.00018711424755818247im,-0.23198967852432997 - 0.00016494047801713293im,0.004136118129204534 - 0.1122704731345436im,6.444326813869932e-5,0.0009755282050101155,2.8313628849719374
0.3969924812030075,0.7297364140411791 - 0.00018907218743968488im,-0.4432716137336005 - 0.00016660418298944575im,-0.2778922603413738 - 0.11282400387713476im,0.00011301750369602824,0.0002698957995240685,0.39924016348834396,0.9579737512025255 - 0.00018907218743968488im,-0.23498108454437525 - 0.00016660418298944575im,0.0031706583299008343 - 0.11282400387713476im,6.557986831393686e-5,0.0009604394763827766,2.8190693894027423
0.398796992481203,0.7263065158203641 - 0.00019105463540564113im,-0.44629322280270667 - 0.0001682880184124638im,-0.2788743872601019 - 0.11336606269854138im,0.00011528367056985354,0.0002689445069069425,0.3981949716462627,0.9545438529817106 - 0.00019105463540564113im,-0.2380026936134814 - 0.0001682880184124638im,0.0021885314111727895 - 0.11336606269854138im,6.67445667795187e-5,0.0009456694565773858,2.8067597494284366
0.4006015037593985,0.7228406186802768 - 0.0001930620260450671im,-0.4493454014261549 - 0.0001699923429555571im,-0.2798740219497727 - 0.11389551031245354im,0.00011761476845278155,0.0002679901438511962,0.3970800611773345,0.9510779558416235 - 0.0001930620260450671im,-0.24105487223692965 - 0.0001699923429555571im,0.0011888967215019875 - 0.11389551031245354im,6.793830971206182e-5,0.0009312095970123692,2.7944490999599
0.402406015037594,0.7193382684553595 - 0.00019509480347365855im,-0.45242852261330446 - 0.00017171752344590605im,-0.28089101293787566 - 0.11441315853322033im,0.00012001332460682322,0.0002670328728444706,0.39589941530566175,0.9475756056167061 - 0.00019509480347365855im,-0.2441379934240792 - 0.00017171752344590605im,0.00017190573339903494 - 0.11441315853322033im,6.916208339004061e-5,0.0009170516302408956,2.7821027902725444
0.40421052631578946,0.7157990032179271 - 0.00019715342149150263im,-0.45554296612925127 - 0.00017346393502895032im,-0.28192536768004633 - 0.11491890877630566im,0.00012248199010335992,0.000266072853955519,0.39465431117419714,0.9440363403792738 - 0.00019715342149150263im,-0.24725243694002602 - 0.00017346393502895032im,-0.0008624490087716822 - 0.11491890877630566im,7.041691613427872e-5,0.0009031875579015541,2.769709201853283
0.40601503759398494,0.7122223522512725 - 0.00019923834400017873im,-0.4586891184979253 - 0.00017523196153891883im,-0.28297748050276217 - 0.11541284130756883im,0.0001250235475740991,0.000265110245234721,0.39334553444181847,0.9404596894126189 - 0.00019923834400017873im,-0.25039858930870007 - 0.00017523196153891883im,-0.001914561831487481 - 0.11541284130756883im,7.170388066538732e-5,0.0008896096421626474,2.7572522382021334
0.40781954887218047,0.7086078370491431 - 0.00020135004505387788im,-0.4618673733674972 - 0.00017702199557918715im,-0.2840479330269572 - 0.1158944929873705im,0.000127640918560614,0.0002641452022330663,0.39197212192440445,0.9368451742104895 - 0.00020135004505387788im,-0.253576844178272 - 0.00017702199557918715im,-0.0029850143556825063 - 0.1158944929873705im,7.302409616080867e-5,0.0008763103933948604,2.744728029708787
0.40962406015037595,0.7049549693310805 - 0.00020348900948828971im,-0.46507813136248743 - 0.00017883443906721016im,-0.2851365015615443 - 0.11636446337369644im,0.00013033717281507582,0.0002631778788149009,0.3905376127029698,0.9331923064924269 - 0.00020348900948828971im,-0.2567876021732622 - 0.00017883443906721016im,-0.004073582890269609 - 0.11636446337369644im,7.437873110895072e-5,0.0008632825643361385,2.7321079521499576
0.4114285714285714,0.7012632532380237 - 0.0002056557327364389im,-0.4683218006579281 - 0.00018066970313396075im,-0.2862438016173871 - 0.11682231883900088im,0.00013311553620086884,0.00026220842616033943,0.38904105758278135,0.9295005903993703 - 0.0002056557327364389im,-0.26003127146870286 - 0.00018066970313396075im,-0.0051808829461124336 - 0.11682231883900088im,7.576900537408788e-5,0.0008505191363390551,2.7193867790853936
0.4132330827067669,0.6975321833211724 - 0.00020785072147961486im,-0.4715987968392515 - 0.00018252820869277348im,-0.28736987492362864 - 0.11726873553655788im,0.00013597940126582755,0.00026123699358381524,0.38748551737239445,0.9257695204825188 - 0.00020785072147961486im,-0.26330826765002624 - 0.00018252820869277348im,-0.006306956252353985 - 0.11726873553655788im,7.719619337161512e-5,0.0008380133143355338,2.7065340570134104
0.4150375939849624,0.6937612444130346 - 0.0002100744939642056im,-0.4749095431076478 - 0.00018441038674349102im,-0.28851501298232424 - 0.11770304401958952im,0.00013893233766364103,0.0002602637285348162,0.3858702681894061,0.9219985815743811 - 0.0002100744939642056im,-0.2666190139184226 - 0.00018441038674349102im,-0.007452094311049541 - 0.11770304401958952im,7.866162701309056e-5,0.000825758518294686,2.693550023092724
0.4168421052631579,0.6899499126477976 - 0.00021232758005437438im,-0.4782544706543062 - 0.00018631667847219144im,-0.28967976924833244 - 0.11812474318371033im,0.00014197810268385894,0.0002592887761233938,0.38419443848461954,0.9181872498091441 - 0.00021232758005437438im,-0.2699639414650809 - 0.00018631667847219144im,-0.008616850577057767 - 0.11812474318371033im,8.01666985328816e-5,0.0008137483731443185,2.6804294345483126
0.4186466165413534,0.6860976542871464 - 0.00021461052173034388im,-0.4816340186757073 - 0.00018824753571256643im,-0.29086410160535037 - 0.11853498669420444im,0.00014512065374272325,0.0002583122795556113,0.3824623816397984,0.9143349914484928 - 0.00021461052173034388im,-0.273343489486482 - 0.00018824753571256643im,-0.009801182934075723 - 0.11853498669420444im,8.171286403841457e-5,0.0008019767029891154,2.667131426197669
0.42045112781954885,0.682203925627091 - 0.00021692387343258315im,-0.48504863460596 - 0.00019020342128311468im,-0.2920685884022077 - 0.11893349750506318im,0.00014836416126522137,0.0002573343801320026,0.38067368976749283,0.9104412627884375 - 0.00021692387343258315im,-0.27675810541673473 - 0.00019020342128311468im,-0.011005669730933006 - 0.11893349750506318im,8.330164704032477e-5,0.000790437523612728,2.6536455718495326
0.4222556390977444,0.678268172657386 - 0.00021926820245590502im,-0.48849877431862126 - 0.00019218480936971725im,-0.29329326811384626 - 0.11931933471863802im,0.000151713022678459,0.00025635521733065564,0.37882769353087536,0.9065055098187325 - 0.00021926820245590502im,-0.280208245129396 - 0.00019218480936971725im,-0.012230349442571583 - 0.11931933471863802im,8.49346422720912e-5,0.0007791250356583724,2.6399774255797452
0.42406015037593986,0.6742898308067021 - 0.00022164408931545042im,-0.4919849023244553 - 0.00019419218589419466im,-0.2945387815026823 - 0.119693838187042im,0.00015517187741751178,0.0002553749288615512,0.37692759997847636,0.9025271679680485 - 0.00022164408931545042im,-0.28369437313523005 - 0.00019419218589419466im,-0.013475862831407608 - 0.119693838187042im,8.661351973029605e-5,0.0007680336180302716,2.62608013574867
0.42586466165413533,0.670268325782758 - 0.0002240521278654633im,-0.4955074921378612 - 0.00019622604869086037im,-0.2958051235468368 - 0.1200560523565438im,0.00015874562239594618,0.0002543936502864152,0.3749728281269894,0.8985056629441044 - 0.0002240521278654633im,-0.28721696294863597 - 0.00019622604869086037im,-0.014742204875562107 - 0.1200560523565438im,8.834002866594268e-5,0.0007571578199134943,2.6119596255701545
0.4276691729323308,0.6662030719579459 - 0.00022649292600123225im,-0.49906702629990135 - 0.00019828690815366608im,-0.29709283223223953 - 0.12040633732050914im,0.00016243943024896906,0.00025341151560974857,0.3729646008259194,0.8944404091192925 - 0.00022649292600123225im,-0.2907764971106761 - 0.00019828690815366608im,-0.016029913560964882 - 0.12040633732050914im,9.011600254899114e-5,0.0007464923568146352,2.5975907666710274
0.42947368421052634,0.6620934718954647 - 0.00022896710612753114im,-0.5026639965895356 - 0.00020037528770419579im,-0.29840222365969665 - 0.12074451472355843im,0.00016625876833682002,0.0002524286574013254,0.3709034326876273,0.8903308090568113 - 0.00022896710612753114im,-0.29437346740031034 - 0.00020037528770419579im,-0.017339304988421986 - 0.12074451472355843im,9.19433640546077e-5,0.0007360321049212956,2.582960926526297
0.4312781954887218,0.6579389182410234 - 0.00023147530503573162im,-0.5062989045313124 - 0.0002024917237972233im,-0.2997334143382034 - 0.12107080181115974im,0.00017020941761932513,0.0002514452060303032,0.368791151316711,0.8861762554023699 - 0.00023147530503573162im,-0.29800837534208713 - 0.0002024917237972233im,-0.018670495666928744 - 0.12107080181115974im,9.382412964797503e-5,0.000725772092541001,2.568050617056414
0.4330827067669173,0.6537387912452046 - 0.00023401817487019133im,-0.5099722613462753 - 0.00020463676680073812im,-0.3010870791354526 - 0.12138472731323739im,0.00017429749608613922,0.000250461290566977,0.3666268986873987,0.8819761284065512 - 0.00023401817487019133im,-0.30168173215705 - 0.00020463676680073812im,-0.020024160464177907 - 0.12138472731323739im,9.576041583931303e-5,0.0007157074978807678,2.5528509806220137
0.43488721804511277,0.6494924594265639 - 0.00023659638334662386im,-0.5136845883319213 - 0.0002068109812882162im,-0.30246364410240767 - 0.12168652535240745im,0.00017852948192769317,0.00024947703847885835,0.36441192846154097,0.8777297965879103 - 0.00023659638334662386im,-0.30539405914269613 - 0.0002068109812882162im,-0.021400725431132993 - 0.12168652535240745im,9.775444489692372e-5,0.000705833642575824,2.537340178287396
0.4366917293233083,0.6451992779200845 - 0.00023921061458899567im,-0.5174364169771077 - 0.00020901494683164758im,-0.3038634885190947 - 0.12197670179263678im,0.00018291224035843444,0.00024849257618935714,0.36214818057325854,0.8734366150814309 - 0.00023921061458899567im,-0.3091458877878825 - 0.00020901494683164758im,-0.022800569847820022 - 0.12197670179263678im,9.98085517272212e-5,0.0006961459884500085,2.5214918654512775
0.4384962406015038,0.6408585913733735 - 0.0002418615687610322im,-0.5212282895945664 - 0.00021124925784908878im,-0.3052864942748367 - 0.12225407282968616im,0.00018745304917441115,0.0002475080279809139,0.3598349943975096,0.86909592853472 - 0.0002418615687610322im,-0.31293776040534116 - 0.00021124925784908878im,-0.024223575603562017 - 0.12225407282968616im,0.00010192518968806785,0.000686640128852595,2.5053164882970633
0.44030075187969925,0.6364697304884455 - 0.0002445499633883812im,-0.5250607592352766 - 0.00021351452480613032im,-0.3067332947861366 - 0.12251978011227724im,0.00019215963144954157,0.0002465235172118281,0.3574751637634808,0.8647070676497919 - 0.0002445499633883812im,-0.31677023004605137 - 0.00021351452480613032im,-0.025670376114861917 - 0.12251978011227724im,0.00010410693900259696,0.0006773117880905682,2.4887744842256723
0.4421052631578947,0.6320320126632123 - 0.0002472765335038171im,-0.5289343899964404 - 0.00021581137450880645im,-0.30820488259862056 - 0.12277342589661878im,0.0001970401877454485,0.0002455391660252183,0.35506750723913405,0.8602693498245588 - 0.0002472765335038171im,-0.3206438608072152 - 0.00021581137450880645im,-0.02714196392734591 - 0.12277342589661878im,0.00010635651431802945,0.0006681568159906498,2.471852906500336
0.4439097744360902,0.6275447426463782 - 0.0002500420324066284im,-0.5328497578196401 - 0.00021814045082761178im,-0.3097008195658503 - 0.1230141511090867im,0.00020210343155198054,0.00024455509510266883,0.35261279077857094,0.8557820798077246 - 0.0002500420324066284im,-0.3245592286304148 - 0.00021814045082761178im,-0.028637900894575685 - 0.1230141511090867im,0.0001086767730572774,0.0006591711820579005,2.4545587599989678
0.44571428571428573,0.6230072106495049 - 0.00025284723187764507im,-0.5368074500323244 - 0.00022050241514658624im,-0.3112218056247754 - 0.12324288525020918im,0.00020735862902810916,0.00024357142425401098,0.3501132677586789,0.8512445478108513 - 0.00025284723187764507im,-0.3285169208430992 - 0.00022050241514658624im,-0.030158886953500746 - 0.12324288525020918im,0.00011107072478340513,0.0006503509741814545,2.436857615658666
0.4475187969924812,0.6184186936194754 - 0.00025569292281601286im,-0.5408080662454092 - 0.0002228979470183135im,-0.3127678332104963 - 0.12345956651835611im,0.00021281564058184122,0.00024258827196369,0.34757050575356174,0.8466560307808219 - 0.00025569292281601286im,-0.332517537056184 - 0.0002228979470183135im,-0.03170491453922166 - 0.12345956651835611im,0.00011354154063520314,0.0006416923924164825,2.4187402610069224
0.4493233082706767,0.6137784535889461 - 0.00025857991625198454im,-0.5448522186083675 - 0.00022532774518980463im,-0.3143407000425344 - 0.12366377811551423im,0.00021848496848641283,0.0002416057559192913,0.34498190371624343,0.8420157907502926 - 0.00025857991625198454im,-0.33656168941914233 - 0.00022532774518980463im,-0.033277781371259765 - 0.12366377811551423im,0.00011609256440455268,0.0006331917466840328,2.40018690907242
0.45112781954887216,0.6090857370999109 - 0.00026150904331515587im,-0.5489405315626883 - 0.00022779252789998045im,-0.3159396701936188 - 0.12385587073147608im,0.00022437780727988145,0.00024062399315073228,0.34235134429950476,0.8373230742612574 - 0.00026150904331515587im,-0.34065000237346305 - 0.00022779252789998045im,-0.034876751522344124 - 0.12385587073147608im,0.00011872732370559343,0.000624845454222419,2.3811890425500066
0.4529323308270677,0.6043397769460284 - 0.00026448115611723584im,-0.5530736430936432 - 0.00023029303375392805im,-0.31756528431648745 - 0.12403526124261778im,0.00023050609789885396,0.00023964309945273375,0.339678359245192,0.8325771141073749 - 0.00026448115611723584im,-0.3447831139044179 - 0.00023029303375392805im,-0.03650236564521281 - 0.12403526124261778im,0.00012144954175255522,0.0006166500331582103,2.361742620920092
0.45473684210526316,0.5995397891307347 - 0.0002674971292445809im,-0.5572522049283767 - 0.00023283002319358372im,-0.3192182898073784 - 0.12420237053453301im,0.00023688259104364133,0.00023866319033980836,0.3369641737584525,0.8277771262920811 - 0.0002674971292445809im,-0.3489616757391514 - 0.00023283002319358372im,-0.03815537113610369 - 0.12420237053453301im,0.00012426315171101793,0.000608602101841253,2.3418255612743533
0.45654135338345864,0.5946849745828567 - 0.00027055785886370324im,-0.5614768823148929 - 0.00023540427820688983im,-0.32089912380082747 - 0.1243579813014507im,0.00024352091080208832,0.0002376843804787184,0.3342113205283952,0.8229223117442033 - 0.00027055785886370324im,-0.3531863531256677 - 0.00023540427820688983im,-0.03983620512955283 - 0.1243579813014507im,0.00012717230965560833,0.0006006983748263055,2.321414952369089
0.4583458646616541,0.5897745166939227 - 0.00027366426482536987im,-0.5657483549045604 - 0.00023801660426316982im,-0.32260743454330193 - 0.12449991455732848im,0.0002504356305207818,0.0002367067844529201,0.3314178824016844,0.8180118538552692 - 0.00027366426482536987im,-0.3574578257153352 - 0.00023801660426316982im,-0.041544515872027274 - 0.12449991455732848im,0.00013018141125598317,0.0005929356609164033,2.3005427744439593
0.46015037593984964,0.5848075834276673 - 0.0002768172905426583im,-0.5700673173050084 - 0.00024066783059667867im,-0.3243456978417824 - 0.12463012129129529im,0.0002576423502507221,0.0002357305160857525,0.32858510780791755,0.8130449205890137 - 0.0002768172905426583im,-0.36177678811578307 - 0.00024066783059667867im,-0.043282779170507706 - 0.12463012129129529im,0.00013329510729190183,0.0005853108581779885,2.2791479408475706
0.4619548872180451,0.579783324745285 - 0.00028001790386557676im,-0.57443447889831 - 0.00024335881138547278im,-0.32611264456058897 - 0.12474815299546936im,0.00026515778686428155,0.0002347556892646261,0.32571620633629017,0.8080206619066316 - 0.00028001790386557676im,-0.3661439497090847 - 0.00024335881138547278im,-0.0450497258893143 - 0.12474815299546936im,0.00013651832241997876,0.0005778209537476506,2.257248726880625
0.4637593984962406,0.5747008725241054 - 0.0002832670986397748im,-0.5788505650569571 - 0.00024609042733486283im,-0.3279090788569155 - 0.12485279386374519im,0.0002729998718238174,0.00023378241793547118,0.3228092309537225,0.8029382096854519 - 0.0002832670986397748im,-0.3705600358677319 - 0.00024609042733486283im,-0.04684616018564082 - 0.12485279386374519im,0.0001398562750260925,0.0005704630199522891,2.2348514806708533
0.46556390977443607,0.5695593415908109 - 0.0002865658944308776im,-0.5833163172184977 - 0.0002488635860239267im,-0.32973578128510805 - 0.1249453730081679im,0.00028118785605628604,0.0002328108158144442,0.31986727460816805,0.7977966787521574 - 0.0002865658944308776im,-0.3750257880292725 - 0.0002488635860239267im,-0.048672862613833405 - 0.1249453730081679im,0.0001433144974015393,0.0005632342112705785,2.211928610870624
0.4673684210526316,0.5643578271512276 - 0.0002899153382710343im,-0.5878324934142342 - 0.0002516792238160841im,-0.3315932096389955 - 0.12502554820052794im,0.0002897424312807382,0.00023184099718997925,0.31689076878106737,0.7925951643125742 - 0.0002899153382710343im,-0.3795419642250089 - 0.0002516792238160841im,-0.05053029096772087 - 0.12502554820052794im,0.00014689885993038394,0.0005561317635127575,2.188481106477244
0.4691729323308271,0.5590954053965724 - 0.0002933165051637329im,-0.592399868851574 - 0.00025453830685677155im,-0.3334817306240685 - 0.12509296895005267im,0.00029868585980882367,0.00023087307675558863,0.31388032025452156,0.787332742557919 - 0.0002933165051637329im,-0.3841093396623487 - 0.00025453830685677155im,-0.05241881195279382 - 0.12509296895005267im,0.00015061559556997194,0.0005491529906732599,2.164512181772884
0.47097744360902255,0.5537711333011517 - 0.00029677049889946673im,-0.597019236463147 - 0.0002574418323773855im,-0.3354020588380552 - 0.1251481225197309im,0.0003080421193680895,0.00022990716972682676,0.3108375738070372,0.7820084704624982 - 0.00029677049889946673im,-0.3887287072739218 - 0.0002574418323773855im,-0.05433914016678052 - 0.1251481225197309im,0.00015447132689124245,0.0005422952826407864,2.140012029432382
0.472781954887218,0.5483840475366456 - 0.0003002784532147208im,-0.6016914074665819 - 0.00026039083033721884im,-0.3373550974814015 - 0.12519064562877597im,0.00031783706507823253,0.00022894339220663493,0.30776230534215254,0.7766213846979921 - 0.0003002784532147208im,-0.39340087827735665 - 0.00026039083033721884im,-0.056292178810126804 - 0.12519064562877597im,0.0001584730960200441,0.0005355561035841763,2.1149804974758935
0.47458646616541356,0.5429331637775673 - 0.0003038415328607361im,-0.6064172119638995 - 0.0002633863650688622im,-0.33934046592352 - 0.12522045739131524im,0.0003280986089210838,0.00022798186145866104,0.30465692320630383,0.7711705009389138 - 0.0003038415328607361im,-0.3981266827746743 - 0.0002633863650688622im,-0.05827754725224538 - 0.12522045739131524im,0.0001626283970509383,0.0005289329901596267,2.0894317293900357
0.47639097744360903,0.5374174763264911 - 0.00030746093457968346im,-0.6111974995826458 - 0.0002664295369330589im,-0.34135953317020257 - 0.1252377297386891im,0.00033885691897642307,0.00022702269609786548,0.3015215210706938,0.7656548134878376 - 0.00030746093457968346im,-0.40290697039342055 - 0.0002664295369330589im,-0.0602966144989279 - 0.1252377297386891im,0.0001669452111993128,0.0005224235495738344,2.063356901948295
0.4781954887218045,0.5318359582137199 - 0.0003111378879220561im,-0.6160331401452159 - 0.00026952148394004916im,-0.3434130598836162 - 0.12524271766739464im,0.000350144640666965,0.00022606601617749652,0.298357371298205,0.7600732953750663 - 0.0003111378879220561im,-0.40774261095599074 - 0.00026952148394004916im,-0.06235014121234151 - 0.12524271766739464im,0.0001714320448539141,0.0005160254574797696,2.0367561485681502
0.48,0.5261875590508337 - 0.00031487365700848084im,-0.6209250243709233 - 0.0002726633842234304im,-0.3455004993185807 - 0.12523476652587148im,0.00036199714783572323,0.0002251119439087852,0.2951661068784326,0.7544248962121802 - 0.00031487365700848084im,-0.4126344951816981 - 0.0002726633842234304im,-0.06443758064730598 - 0.12523476652587148im,0.00017609797269368905,0.0005097364573803681,2.009657576279742
0.4818045112781955,0.5204712062821512 - 0.0003186695409427475im,-0.6258740646072264 - 0.00027585645756570955im,-0.34762334277544965 - 0.1252142690354813im,0.00037445281745348375,0.0002241606034800297,0.29194816939358326,0.7487085434434977 - 0.0003186695409427475im,-0.4175835354180011 - 0.00027585645756570955im,-0.06656042410417502 - 0.1252142690354813im,0.0001809526825254762,0.0005035543580175233,1.9820543803562782
0.483609022556391,0.5146858030192697 - 0.0003225268756693068im,-0.6308811956156095 - 0.00027910196819840944im,-0.34978198356719403 - 0.12518113882761656im,0.0003875533439340482,0.00022321212182753762,0.28870484433139143,0.7429231401806162 - 0.0003225268756693068im,-0.4225906664263844 - 0.00027910196819840944im,-0.06871906489591936 - 0.12518113882761656im,0.0001860065268295308,0.0004974770329682074,1.9539607758342472
0.48541353383458646,0.5088302281863684 - 0.0003264470349196637im,-0.6359473753829363 - 0.00028240122703355244im,-0.3519770682986735 - 0.12513525359190147im,0.00040134408764200665,0.00022226662882059666,0.28543700186485266,0.7370675653477149 - 0.0003264470349196637im,-0.4276568461937111 - 0.00028240122703355244im,-0.0709141496273988 - 0.12513525359190147im,0.00019127057763624578,0.0004915024189534748,1.9253898622835626
0.48721804511278194,0.5029033351858821 - 0.00033043143182643334im,-0.6410735860060192 - 0.0002857555945923133im,-0.354209138000944 - 0.12507683688443663im,0.0004158744700541913,0.00022132425786567145,0.282146306435897,0.7311406723472287 - 0.00033043143182643334im,-0.43278305681679385 - 0.0002857555945923133im,-0.07314621932966936 - 0.12507683688443663im,0.00019675668792195342,0.0004856285151018618,1.8963553987580337
0.48902255639097747,0.49690395140866367 - 0.0003344815202249565im,-0.6462608346102168 - 0.0002891664838815361im,-0.35647886910984966 - 0.12500588270433852im,0.00043119841754129786,0.00022038514633368394,0.27883384166032116,0.7251412885700101 - 0.0003344815202249565im,-0.4379703054209916 - 0.0002891664838815361im,-0.07541595043857503 - 0.12500588270433852im,0.0002024775584872556,0.00047985338185213306,1.8668734420926076
0.49082706766917295,0.4908308789256506 - 0.00033859879546355897im,-0.651510154258168 - 0.00029263536309988704im,-0.3587871962131566 - 0.12492242549423653im,0.0004473748598465689,0.00021944943576401285,0.27550043894884224,0.719068216086997 - 0.00033859879546355897im,-0.4432196250689428 - 0.00029263536309988704im,-0.07772427754188191 - 0.12492242549423653im,0.00020844681057852034,0.00047417513944580285,1.8369584120987419
0.4926315789473684,0.4846828908095239 - 0.0003427847972326317im,-0.6568226051078435 - 0.00029616376019439507im,-0.36113389657429856 - 0.12482555129724215im,0.00046446830508676797,0.00021851727318342108,0.2721469134926339,0.7129202279708704 - 0.0003427847972326317im,-0.4485320759186184 - 0.00029616376019439507im,-0.08007097790302393 - 0.12482555129724215im,0.00021467906973172442,0.00046859196872525157,1.8066477935778738
0.4944360902255639,0.47845873309478804 - 0.00034704110990237824im,-0.6621992753943076 - 0.0002997532657314853im,-0.36352071093289273 - 0.12471660086329324im,0.0004825494783789169,0.0002175888111178585,0.26877531280422834,0.7066960702561346 - 0.00034704110990237824im,-0.4539087462050823 - 0.0002997532657314853im,-0.08245779226161802 - 0.12471660086329324im,0.00022119005343732815,0.0004631021092597968,1.7759409039276082
0.49624060150375937,0.4721571219821574 - 0.00035136936509225203im,-0.6676412827035132 - 0.00030340553786464564im,-0.3659478722898961 - 0.12459527189210504im,0.0005016960605125411,0.000216664208833376,0.26538692418419807,0.700394459143504 - 0.00035136936509225203im,-0.459350753514288 - 0.00030340553786464564im,-0.0848849536186214 - 0.12459527189210504im,0.00022799667237885038,0.0004577038599826544,1.7448697295249453
0.4980451127819549,0.46577674453685586 - 0.0003557712426671838im,-0.6731497751398761 - 0.00030712230643564173im,-0.36841513747763427 - 0.12446035685048769im,0.000521993520788927,0.00021574363283072834,0.26198212809316146,0.6940140816982023 - 0.0003557712426671838im,-0.4648592459506509 - 0.00030712230643564173im,-0.08735221880635961 - 0.12446035685048769im,0.00023511713928538953,0.00045239557833453187,1.7134778295979183
0.4998496240601504,0.45931625647824786 - 0.00036024847318758837im,-0.6787259327546785 - 0.0003109053786636587im,-0.3709254978496787 - 0.12431346765751167im,0.0005435360774232871,0.00021482725813187537,0.25856193597781885,0.6875535936395943 - 0.00036024847318758837im,-0.4704354035654532 - 0.0003109053786636587im,-0.08986257917840401 - 0.12431346765751167im,0.00024257109252817332,0.0004471756809632172,1.6817544992902078
0.5016541353383459,0.4527742816157637 - 0.0003648028396332266im,-0.684370968972913 - 0.00031475664476706403im,-0.3734779374805735 - 0.12415403291420705im,0.0005664277935774797,0.00021391526929375943,0.2551288424804754,0.6810116187771103 - 0.0003648028396332266im,-0.4760804397836878 - 0.00031475664476706403im,-0.0924150188092988 - 0.12415403291420705im,0.0002503797318139868,0.0004420426438706943,1.649753817694006
0.5034586466165414,0.4461494127420226 - 0.00036943617843080274im,-0.6900861319723098 - 0.00031867808361813317im,-0.3760735035605027 - 0.12398156361169256im,0.000590783831787068,0.0002130078612623347,0.2516828813494008,0.6743867499033691 - 0.00036943617843080274im,-0.48179560278308464 - 0.00031867808361813317im,-0.09501058488922798 - 0.12398156361169256im,0.00025856596750481627,0.0004369950022880606,1.6175033503305398
0.5052631578947369,0.4394402065634803 - 0.00037415038359698096im,-0.6958727067128218 - 0.0003226717715552808im,-0.3787128280203339 - 0.12379645938675549im,0.0006167319204646042,0.00021210524170150503,0.2482260957689328,0.6676775437248268 - 0.00037415038359698096im,-0.4875821775235966 - 0.0003226717715552808im,-0.09764990934905925 - 0.12379645938675549im,0.00026715459379969027,0.0004320313532424079,1.5850339436550405
0.5070676691729323,0.4326451870096767 - 0.00037894740669698623im,-0.7017320163715882 - 0.00032673988866781364im,-0.38139673934118296 - 0.12359843521764342im,0.0006444140193232864,0.0002112076316761944,0.24475919245645045,0.6608825241710231 - 0.00037894740669698623im,-0.49344148718236297 - 0.00032673988866781364im,-0.10033382066990833 - 0.12359843521764342im,0.0002761724724870506,0.0004271503550648132,1.5523776665743652
0.5088721804511278,0.42576284145234017 - 0.0003838292605149115im,-0.7076654245583496 - 0.0003308847289670563im,-0.3841258569534846 - 0.12338844609603249im,0.0006739882765665343,0.0002103152681275663,0.24128513189861028,0.6540001786136866 - 0.0003838292605149115im,-0.49937489536912427 - 0.0003308847289670563im,-0.10306293828220994 - 0.12338844609603249im,0.00028564874685574733,0.00042235073015115,1.5195671342982062
0.5106766917293233,0.41879162035409 - 0.0003887980210349527im,-0.7136743373854043 - 0.0003351087103193089im,-0.3869020705513268 - 0.12316515551771673im,0.0007056312926381388,0.00020942840586938224,0.23780179960666087,0.6470289575154365 - 0.0003887980210349527im,-0.5053838081961791 - 0.0003351087103193089im,-0.10583915188005211 - 0.12316515551771673im,0.00029561507729160627,0.00041763126679699017,1.4866262942729194
0.5124812030075188,0.41172993611963266 - 0.00039385582993564666im,-0.7197602058030486 - 0.00033941438609077254im,-0.3897251049033594 - 0.12293009551327244im,0.0007395407655014717,0.00020854732009714913,0.2343141228511287,0.6399672732809791 - 0.00039385582993564666im,-0.5114696766138233 - 0.00033941438609077254im,-0.10866218623208468 - 0.12293009551327244im,0.0003061059068009344,0.0004129908219042202,1.4536000227404933
0.5142857142857142,0.4045761621303615 - 0.00039900489705059863im,-0.7259245281266571 - 0.0003438044583118843im,-0.3925958134144517 - 0.12268169557457441im,0.0007759385879793047,0.00020767230924555394,0.23082085547221975,0.6328134992917079 - 0.00039900489705059863im,-0.5176339989374318 - 0.0003438044583118843im,-0.11153289474317706 - 0.12268169557457441im,0.0003171587594470297,0.00040842832424244524,1.4205256310523364
0.5160902255639098,0.3973286315282559 - 0.0004042475031026143im,-0.7321688528437651 - 0.0003482817929033562im,-0.39551532558785363 - 0.12242149177154565im,0.0008150744899991445,0.00020680369839099158,0.22732533412304592,0.6255659686896025 - 0.0004042475031026143im,-0.5238783236545399 - 0.0003482817929033562im,-0.11445240691657899 - 0.12242149177154565im,0.00032881457714902966,0.0004039427785922667,1.3874332653561667
0.5178947368421053,0.3899856346254007 - 0.00040958600330463497im,-0.7384947819100799 - 0.0003528494378099232im,-0.39848432059114247 - 0.12214760419660925im,0.000857230344294699,0.00020594184347147136,0.22382612846858868,0.6182229717867472 - 0.00040958600330463497im,-0.5302042527208546 - 0.0003528494378099232im,-0.1174214019198678 - 0.12214760419660925im,0.00034111810230312356,0.00039953327118169595,1.3543621962005292
0.5196992481203008,0.3825454198199918 - 0.00041502282908695927im,-0.7449039738859043 - 0.0003575106422945567im,-0.4015027905208539 - 0.12186211979456603im,0.000902725248587147,0.00020508713553081705,0.2203285721933659,0.6107827569813382 - 0.00041502282908695927im,-0.5366134446966793 - 0.0003575106422945567im,-0.12043987184957922 - 0.12186211979456603im,0.00035411830546040784,0.00039519897512103566,1.3213562423506626
0.5215037593984962,0.3750061897401103 - 0.000420560492676968im,-0.7513981481387855 - 0.00036226888174387606im,-0.40457444204228665 - 0.12156375433477545im,0.0009519216003058,0.00020424000672291003,0.21682914695154393,0.6032435269014568 - 0.000420560492676968im,-0.5431076189495603 - 0.00036226888174387606im,-0.12351152337101201 - 0.12156375433477545im,0.0003678688783773422,0.00039093915864856784,1.2884209829332838
0.5233082706766917,0.36736610182946966 - 0.0004262015892335046im,-0.7579790888498537 - 0.00036712788443730207im,-0.40769734211205366 - 0.12125270846475611im,0.0010052323297543657,0.00020340093650328146,0.2133322804967692,0.5956034389908162 - 0.0004262015892335046im,-0.5496885596606285 - 0.00036712788443730207im,-0.12663442344077902 - 0.12125270846475611im,0.0003824287873186159,0.0003867531936189257,1.255622109495933
0.5251127819548872,0.35962326520953775 - 0.00043194880130384785im,-0.7646486501211356 - 0.0003720916649918866im,-0.410873362702265 - 0.12092950061307325im,0.0010631296097878588,0.0002025704597949096,0.2098390439009869,0.5878606023708842 - 0.00043194880130384785im,-0.5563581209319105 - 0.0003720916649918866im,-0.1298104440309903 - 0.12092950061307325im,0.00039786291048908747,0.00038264056708669917,1.2229842089749408
0.5269172932330827,0.3517757405632513 - 0.00043780490160874515im,-0.7714087612269379 - 0.00037716456239038294im,-0.41410324641521656 - 0.12059360698110293im,0.0011261553443733384,0.00020174917617205514,0.20635010511585483,0.5800130777245978 - 0.00043780490160874515im,-0.5631182320377127 - 0.00037716456239038294im,-0.1330403277439419 - 0.12059360698110293im,0.0004142427610063825,0.00037860089445689016,1.1905429645531431
0.5287218045112781,0.3438215370339484 - 0.0004437727578020142im,-0.778261433123286 - 0.0003823512869632011im,-0.4173884177131247 - 0.12024543220294487im,0.0011949339139777709,0.0002009377615572265,0.20286687287473296,0.5720588741952949 - 0.0004437727578020142im,-0.5699709039340608 - 0.0003823512869632011im,-0.13632549904184996 - 0.12024543220294487im,0.0004316473213251579,0.0003746339365210559,1.158327279372319
0.5305263157894737,0.335758611333766 - 0.00044985533605723215im,-0.7852087654988722 - 0.0003876569756238555im,-0.42072948597941007 - 0.11988497037102178im,0.0012701877032953337,0.00020013698198924077,0.1993909157227012,0.5639959484951125 - 0.00044985533605723215im,-0.5769182363096469 - 0.0003876569756238555im,-0.13966656730813537 - 0.11988497037102178im,0.0004501639976796839,0.0003707396196913965,1.126373133710522
0.5323308270676692,0.32758486593735375 - 0.0004560557053489226im,-0.7922529550522659 - 0.00039308725927068486im,-0.42412788267248325 - 0.11951262099563649im,0.0013527561578241143,0.00019934771069239244,0.19592364441147758,0.5558222030987003 - 0.0004560557053489226im,-0.5839624258630406 - 0.00039308725927068486im,-0.14306496400120858 - 0.11951262099563649im,0.0004698897218297829,0.00036691806134088635,1.0947084240298681
0.5341353383458647,0.3192981467924097 - 0.0004623770422156181im,-0.7993963051690568 - 0.00039864834533485336im,-0.4275835740761271 - 0.119126879892464im,0.0014436193123387522,0.00019857094924099092,0.19246508082163108,0.5475354839537562 - 0.0004623770422156181im,-0.5911057759798317 - 0.00039864834533485336im,-0.14652065540485246 - 0.119126879892464im,0.0004909322256630869,0.0003631696014701428,1.0633701144042107
0.5359398496240602,0.31089624050968095 - 0.0004688226361156457im,-0.8066412373915055 - 0.00040434711972939957im,-0.43109858225778236 - 0.11872954418195664im,0.0015439270329968625,0.00019780785395825455,0.18901809945167355,0.5391335776710274 - 0.0004688226361156457im,-0.5983507082022802 - 0.00040434711972939957im,-0.15003566358650766 - 0.11872954418195664im,0.000513411520532657,0.0003594948424245045,1.0323809536733206
0.5377443609022556,0.3023768759313908 - 0.0004753958919764583im,-0.8139903039323425 - 0.00041019127098713883im,-0.43467349080432405 - 0.11831984992264659im,0.0016550355504409576,0.00019705976829591777,0.18558323126587323,0.5306142130927373 - 0.0004753958919764583im,-0.6056997747431174 - 0.00041019127098713883im,-0.15361057213304938 - 0.11831984992264659im,0.0005374616060027192,0.00035589469795061456,1.0017710280054255
0.5395488721804511,0.29373771701620793 - 0.0004821003390506485im,-0.821446204781009 - 0.0004161894516056319im,-0.4383098419921615 - 0.11789838943729536im,0.0017785536249648524,0.00019632826547534755,0.18216209077574344,0.5219750541775544 - 0.0004821003390506485im,-0.6131556755917837 - 0.0004161894516056319im,-0.15724692332088677 - 0.11789838943729536im,0.0005632324881670648,0.00035237045785712473,0.9715635989637151
0.5413533834586466,0.28497636377969365 - 0.0004889396342784628im,-0.8290118060292564 - 0.00042235147742824896im,-0.44200788406261066 - 0.11746396942178298im,0.001916401097216767,0.00019561520156534295,0.17875491476850236,0.5132137009410401 - 0.0004889396342784628im,-0.6207212768400311 - 0.00042235147742824896im,-0.16094496539133596 - 0.11746396942178298im,0.0005908925202966171,0.0003489238690664001,0.9417868714164407
0.5431578947368421,0.2760903483222403 - 0.0004959175693109764im,-0.8366901634285029 - 0.0004286885870130186im,-0.4457694850300819 - 0.1170178886017376im,0.002070883994232672,0.00019492278520697026,0.17536401119639303,0.5043276854835868 - 0.0004959175693109764im,-0.6283996342392776 - 0.0004286885870130186im,-0.1647065663588072 - 0.1170178886017376im,0.0006206311687775772,0.00034555724227357314,0.9124604982702849
0.5449624060150376,0.26707713441198605 - 0.0005030380753704401im,-0.8444845504793772 - 0.00043521377663990055im,-0.44959542129929725 - 0.11655972021843791im,0.0022447916040286412,0.00019425366836731464,0.17199022328149835,0.4953144715733325 - 0.0005030380753704401im,-0.6361940212901519 - 0.00043521377663990055im,-0.16853250262802255 - 0.11655972021843791im,0.0006526622651869716,0.0003422735912200362,0.883607179270515
0.5467669172932331,0.25793411195715665 - 0.0005103052320178912im,-0.8523984946958164 - 0.0004419422456025032im,-0.45348694202734324 - 0.11608966858193927im,0.0024415233669255604,0.00019361106792860813,0.1686348668796834,0.48617144911850313 - 0.0005103052320178912im,-0.6441079655065912 - 0.0004419422456025032im,-0.17242402335606857 - 0.11608966858193927im,0.0006872278769968583,0.00033907681957055,0.8552459837456807
0.5485714285714286,0.24865859735771229 - 0.000517723271992887im,-0.8604358216522653 - 0.0004488919883865993im,-0.4574453233038283 - 0.11560748329469799im,0.002665256264543057,0.00019299892865223028,0.16529865980618583,0.47689593451905876 - 0.000517723271992887im,-0.65214529246304 - 0.0004488919883865993im,-0.17638240463255359 - 0.11560748329469799im,0.0007246028909740313,0.00033597197210422525,0.827393085439018
0.5503759398496241,0.2392478279386109 - 0.0005252965906874682im,-0.868600713059652 - 0.00045608460570553016im,-0.46147181169896123 - 0.11511346733415613im,0.002921168498050927,0.0001924221479088523,0.16198304680121625,0.46748516509995736 - 0.0005252965906874682im,-0.6603101838704267 - 0.00045608460570553016im,-0.18040889302768653 - 0.11511346733415613im,0.0007651005136400074,0.00033296558150926257,0.8000648809586047
0.5521804511278195,0.22969896168679507 - 0.0005330297520478702im,-0.8768977806554331 - 0.00046354642641917776im,-0.46556784580475996 - 0.11460799112231616im,0.003215741832003594,0.0001918868888338305,0.15868941153911756,0.4579362988481416 - 0.0005330297520478702im,-0.6686072514662078 - 0.00046354642641917776im,-0.1845049271334853 - 0.11460799112231616im,0.0008090788529262625,0.0003300661526559061,0.7732753332050213
0.553984962406015,0.2200090703853898 - 0.0005409274998608567im,-0.8853321660979268 - 0.0004713101037971359im,-0.46973354942980833 - 0.11408996402841061im,0.0035571763057943243,0.00019140102868420655,0.15541817667864113,0.4482464075467363 - 0.0005409274998608567im,-0.6770416369087014 - 0.0004713101037971359im,-0.18867063075853366 - 0.11408996402841061im,0.0008569488897397018,0.00032728485671885564,0.7470402718980069
0.5557894736842105,0.2101751402562487 - 0.0005489947637711593im,-0.8939096735510321 - 0.00047941692860373295im,-0.4739716460516009 - 0.11356056657794995im,0.0039559671314112555,0.0001909748130260392,0.15217088224480727,0.4384124774175952 - 0.0005489947637711593im,-0.6856191443618068 - 0.00047941692860373295im,-0.19290872738032622 - 0.11356056657794995im,0.000909184109843723,0.0003246365457564747,0.7213651999453526
0.557593984962406,0.20019406701058282 - 0.0005572366694807101im,-0.9026369547225701 - 0.0004879202888914697im,-0.47828259835624903 - 0.11301974561872984im,0.004425721133191721,0.000190621840317005,0.14894896673564317,0.42843140417192926 - 0.0005572366694807101im,-0.6943464255333448 - 0.0004879202888914697im,-0.19721967968497436 - 0.11301974561872984im,0.0009663322771072696,0.0003221412815832963,0.6962638552858167
0.5593984962406015,0.190062651253548 - 0.0005656585502523505im,-0.9115217723460372 - 0.0004968910066844564im,-0.48266780675919846 - 0.1124669696423242im,0.004984333239736942,0.00019036058975012508,0.14575271172746757,0.4182999884148945 - 0.0005656585502523505im,-0.703231243156812 - 0.0004968910066844564im,-0.2016048880879238 - 0.1124669696423242im,0.0010290298766005795,0.0003198267112410363,0.6717413748210012
0.561203007518797,0.17977759510446734 - 0.0005742659569722816im,-0.9205733851636931 - 0.0005064258830041637im,-0.4871284673485392 - 0.11190276343242808im,0.00565571653565757,0.00019021688278201694,0.1425837529506674,0.4080149322658139 - 0.0005742659569722816im,-0.7122828559744678 - 0.0005064258830041637im,-0.20606554867726457 - 0.11190276343242808im,0.001098019932096439,0.00031773189942402796,0.6478057867742197
0.5630075187969925,0.16933550021622365 - 0.0005830646678772936im,-0.9298031334638365 - 0.0005166620110355382im,-0.49166716346295747 - 0.11132706470716915im,0.006472404833073182,0.00019022803088056215,0.1394422593822818,0.3975728373775701 - 0.0005830646678772936im,-0.7215126042746113 - 0.0005166620110355382im,-0.2106042447916828 - 0.11132706470716915im,0.0011741741308985598,0.00031591379459044387,0.6244553232495849
0.564812030075188,0.15873285900944797 - 0.0005920607050376697im,-0.9392253734870046 - 0.0005278021030365417im,-0.49628400803578765 - 0.11073992530933192im,0.0074795702599316114,0.00019045021757904264,0.13632989076740237,0.3869701961707944 - 0.0005920607050376697im,-0.7309348442977794 - 0.0005278021030365417im,-0.21522108936451295 - 0.11073992530933192im,0.0012585205557776034,0.0003144587516815569,0.6016991830480286
0.5666165413533835,0.1479660544541924 - 0.0006012603431649568im,-0.9488590432796048 - 0.0005401624216055114im,-0.5009812890149666 - 0.11014196537543483im,0.00874140676615497,0.00019097255214195133,0.13324772718154856,0.37620339161553895 - 0.0006012603431649568im,-0.7405685140903795 - 0.0005401624216055114im,-0.2199183703436919 - 0.11014196537543483im,0.0013522785686005939,0.0003135044981545755,0.5795367910305943
0.5684210526315789,0.1370313551896826 - 0.0006106701240970304im,-0.9587304897492824 - 0.0005542717428653281im,-0.5057597053395239 - 0.10953204816819637im,0.010351618792957557,0.0001919462546903023,0.13019572938113155,0.36526869235102916 - 0.0006106701240970304im,-0.7504399605600572 - 0.0005542717428653281im,-0.22469678666824922 - 0.10953204816819637im,0.0014569031663110464,0.00031328581048419084,0.5579678796184183
0.5702255639097744,0.1259249070856692 - 0.0006202968745912928im,-0.9688790625044911 - 0.0005711007041717776im,-0.5106215124108556 - 0.10891124688008139im,0.012451334607325646,0.00019365268830260883,0.1271754832941244,0.3541622442470156 - 0.0006202968745912928im,-0.7605885333152659 - 0.0005711007041717776im,-0.22955859373958093 - 0.10891124688008139im,0.0015741418529932566,0.0003142411321297988,0.5369914324146099
0.5720300751879699,0.11464273192052377 - 0.0006301477188347728im,-0.9793697072714422 - 0.0005926873765184847im,-0.5155675516201301 - 0.10827927720325155im,0.015261116978155834,0.00019669001438010482,0.12418776394476795,0.3428800690818702 - 0.0006301477188347728im,-0.7710791780822169 - 0.0005926873765184847im,-0.2345046329488555 - 0.10827927720325155im,0.0017061081064546283,0.0003173054975284568,0.5166067859760708
0.5738345864661654,0.1031807182541807 - 0.0006402300987374425im,-0.9903274898777543 - 0.0006243313701415782im,-0.5206005682214243 - 0.10763663308187166im,0.01914134278806117,0.00020263172551122907,0.12123326181070111,0.33141805541552716 - 0.0006402300987374425im,-0.7820369606885291 - 0.0006243313701415782im,-0.2395376495501497 - 0.10763663308187166im,0.0018553774099037128,0.0003249454417198703,0.4968075957961627
0.575639097744361,0.09153461871043102 - 0.0006505517894373062im,-1.0020714838097124 - 0.0006867890314414544im,-0.5257215441219687 - 0.10698272239881365im,0.024713787780068625,0.00021770874127810153,0.11831234473242021,0.3197719558717776 - 0.0006505517894373062im,-0.793780954620487 - 0.0006867890314414544im,-0.24465862545069406 - 0.10698272239881365im,0.0020251139208103193,0.0003469539239427529,0.47758984208774036
0.5774436090225564,0.07970004242764199 - 0.0006611209201637892im,-1.0164762472477105 - 0.0011183747360678166im,-0.5309315203031255 - 0.10631817807281259im,0.03312714737524062,0.0003445422457956586,0.11542656789653236,0.30793737958898837 - 0.0006611209201637892im,-0.8081857180584853 - 0.0011183747360678166im,-0.24986860163185085 - 0.10631817807281259im,0.0022192396641154914,0.0005450223356548872,0.4589517672881106
0.5792481203007519,0.06767244801816878 - 0.0006719459958051087im,-1.026435085327748 - 0.007385361303270145im,-0.5362333789689723 - 0.10564286019970597im,0.04670011038246034,0.002231189275391876,0.11257588920497508,0.2959097851795154 - 0.0006719459958051087im,-0.8181445561385228 - 0.007385361303270145im,-0.25517046029769763 - 0.10564286019970597im,0.0024426632854537005,0.0035117726838080347,0.44088263420699914
0.5810526315789474,0.05544713766249591 - 0.0006830359186699691im,-1.0359333413124983 - 0.009997569156817043im,-0.5416283132710658 - 0.10495693967008672im,0.07070815534966106,0.002965107716605606,0.10976128545944,0.28368447482384235 - 0.0006830359186699691im,-0.8276428121232728 - 0.009997569156817043im,-0.26056539459979106 - 0.10495693967008672im,0.0027015935724846963,0.004645102300926659,0.42337740794753126
0.5828571428571429,0.04301924769151203 - 0.000694400014808719im,-1.0454575801544956 - 0.012010243685935592im,-0.5471170718900418 - 0.10426072887336618im,0.11940460732776409,0.0034972912616355123,0.10698397851732104,0.2712565848528586 - 0.000694400014808719im,-0.8371670509652702 - 0.012010243685935592im,-0.2660541532187671 - 0.10426072887336618im,0.0030039757566516024,0.0054536632354500875,0.4064316356440974
0.5846616541353383,0.03038374380539981 - 0.0007060480574201291im,-1.0551175521848106 - 0.013682443574144075im,-0.5527046808599141 - 0.10355369136324252im,0.2433141506623056,0.0039114616123607625,0.10424274461525673,0.2586210809667462 - 0.0007060480574201291im,-0.8468270229955853 - 0.013682443574144075im,-0.2716417621886394 - 0.10355369136324252im,0.0033601085498519956,0.006071709925200879,0.39002655541318365
0.5864661654135338,0.017535410225778487 - 0.0007179902978079637im,-1.064934855292018 - 0.015126077561371477im,-0.5583900556351478 - 0.10283591908271178im,0.742009310076605,0.00424465852888412,0.10153926992496669,0.24577274738712496 - 0.0007179902978079637im,-0.8566443261027926 - 0.015126077561371477im,-0.2773271369638731 - 0.10283591908271178im,0.0037835331894076995,0.006559035486418336,0.3741610275285483
0.5882706766917293,0.004468841509164533 - 0.0007302374954884964im,-1.074921488072488 - 0.016401588502570816im,-0.5641750991392397 - 0.10210797850049247im,11.336528519288994,0.0045173261687701345,0.098874483962012,0.23270617867051097 - 0.0007302374954884964im,-0.8666309588832627 - 0.016401588502570816im,-0.28311218046796505 - 0.10210797850049247im,0.0042923403461468225,0.006948836796540329,0.3588264600090867
0.5900751879699249,-0.00882156505934692 - 0.0007428009495784038im,-1.085086274439514 - 0.017546790267807595im,-0.5700646107939064 - 0.10137078054305987im,3.0169141999611435,0.004742482320044381,0.09624862315423062,0.21941577210199958 - 0.0007428009495784038im,-0.8767957452502886 - 0.017546790267807595im,-0.28900169212263166 - 0.10137078054305987im,0.004911135486406671,0.007262347845642189,0.34400858309257454
0.5918796992481203,-0.022341623717100093 - 0.0007556925391679524im,-1.0954364175880478 - 0.018587635890342485im,-0.5760584084161812 - 0.10062280426792282im,0.48135912282079935,0.004929182630616126,0.09366142744969458,0.2058957134442464 - 0.0007556925391679524im,-0.8871458883988224 - 0.018587635890342485im,-0.29499548974490647 - 0.10062280426792282im,0.005674071463489642,0.007514387467739747,0.32969765939423384
0.5936842105263158,-0.036097368621451464 - 0.0007689247601236525im,-1.1059781393015886 - 0.019543183989213495im,-0.5821589845378445 - 0.09986540636612588im,0.18775256024156425,0.005084131519478647,0.0911142721336913,0.19213996853989504 - 0.0007689247601236525im,-0.8976876101123633 - 0.019543183989213495im,-0.30109606586656984 - 0.09986540636612588im,0.0066296650535803085,0.00771594631135432,0.3158852552095019
0.5954887218045113,-0.05009506140500036 - 0.0007825107632984566im,-1.1167170049136579 - 0.0204279001058293im,-0.5883680607223232 - 0.09909759405809111im,0.09923038251116074,0.005212454673285682,0.08860669217024694,0.17814227575634614 - 0.0007825107632984566im,-0.9084264757244326 - 0.0204279001058293im,-0.3073051420510485 - 0.09909759405809111im,0.007848706251809175,0.007875438276462851,0.3025581917366241
0.5972932330827068,-0.06434121190718531 - 0.0007964644099583214im,-1.1276581840728652 - 0.021253319580340924im,-0.5946887598499359 - 0.0983203359022982im,0.061231018616302604,0.0053182372117824925,0.08613948113328528,0.16389612525416125 - 0.0007964644099583214im,-0.9193676548836398 - 0.021253319580340924im,-0.3136258411786612 - 0.0983203359022982im,0.00943775877632281,0.007999566068557165,0.28970561800909655
0.5990977443609022,-0.07884258567122558 - 0.0008108003161457462im,-1.1388066293676116 - 0.022028625203118195im,-0.6011231130076613 - 0.09753327984714011im,0.041514173148645646,0.005404743353281629,0.08371261862263087,0.14939475149012088 - 0.0008108003161457462im,-0.9305161001783862 - 0.022028625203118195im,-0.3200601943363866 - 0.09753327984714011im,0.011563267282493577,0.008093687102387444,0.2773153674302529
0.6009022556390977,-0.09360621681092259 - 0.0008255339063540405im,-1.1501670806031177 - 0.02276145962867753im,-0.6076733499280944 - 0.09673743821366179im,0.02998761170880861,0.005474674700833793,0.08132711873652686,0.13463112035042396 - 0.0008255339063540405im,-0.9418765514138923 - 0.02276145962867753im,-0.3266104312568197 - 0.09673743821366179im,0.014496988490349447,0.008162227819658857,0.2653780744143208
0.6027067669172932,-0.10863942781579174 - 0.0008406814787974403im,-1.1617444378702262 - 0.02345799437355077im,-0.6143417416051149 - 0.09593183224535808im,0.022671521270241142,0.00553022457134895,0.0789823442112021,0.11959790934555477 - 0.0008406814787974403im,-0.9534539086810008 - 0.02345799437355077im,-0.3332788229338402 - 0.09593183224535808im,0.01870738020749242,0.00820878332041834,0.2538795892979586
0.6045112781954888,-0.12394984143455352 - 0.0008562602656554722im,-1.17354352090413 - 0.024123701542175992im,-0.6211310057601852 - 0.09511699776495529im,0.017739576293142698,0.005573297123287529,0.0766787549360085,0.104287495726793 - 0.0008562602656554722im,-0.9652529917149046 - 0.024123701542175992im,-0.3400680870889105 - 0.09511699776495529im,0.025058909324493964,0.008236459806701549,0.24280872131689651
0.6063157894736843,-0.13954540491794096 - 0.0008722885164862848im,-1.1855692603277996 - 0.024762954442721072im,-0.6280431373175847 - 0.09429294450402981im,0.014258118921072154,0.005605434715913274,0.07441654580693591,0.08869193224340562 - 0.0008722885164862848im,-0.9772787311385742 - 0.024762954442721072im,-0.34698021864630996 - 0.09429294450402981im,0.035293931863588195,0.008247777621243749,0.23215410991919197
0.6081203007518797,-0.1554344010753285 - 0.0008887855640724178im,-1.1978268555583529 - 0.025379518535021996im,-0.635082420964543 - 0.09346014433362684im,0.011709507565921562,0.005627953371009236,0.07219571050086766,0.07280293608601805 - 0.0008887855640724178im,-0.9895363263691276 - 0.025379518535021996im,-0.3540195022932684 - 0.09346014433362684im,0.05336845239069882,0.008244881747377848,0.22190262339803996
0.6099248120300752,-0.17162547110077578 - 0.0009057719177056468im,-1.2103215976079977 - 0.02597673945785347im,-0.6422492718904701 - 0.09261836106782713im,0.00978798732093018,0.005642001397414451,0.07001657666021464,0.05661186606057072 - 0.0009057719177056468im,-1.0020310684187723 - 0.02597673945785347im,-0.36118635321919546 - 0.09261836106782713im,0.08993792786734713,0.008229635839996656,0.21204449673494363
0.6117293233082707,-0.18812764066142515 - 0.0009232693641519062im,-1.22305919738395 - 0.026557499037453147im,-0.6495485677106014 - 0.09176793960559139im,0.00830353220607565,0.005648558428984477,0.0678788920462694,0.040109696499921306 - 0.0009232693641519062im,-1.0147686681947246 - 0.026557499037453147im,-0.3684856490393268 - 0.09176793960559139im,0.18257854763969164,0.008203625892743385,0.2025660817119696
0.6135338345864662,-0.20495033789252667 - 0.000941301067423459im,-1.236045655520159 - 0.02712412094855139im,-0.6569820207081077 - 0.0909090418623359im,0.007133000266366721,0.005648429206643206,0.06578294116514266,0.02328699926881982 - 0.000941301067423459im,-1.0277551263309337 - 0.02712412094855139im,-0.3759191020368331 - 0.0909090418623359im,0.5516232939227952,0.008168157584617239,0.19345714187797128
0.6153383458646616,-0.22210342471390354 - 0.0009598916940234422im,-1.2492867312496294 - 0.02767857883200162im,-0.664552761345628 - 0.09004167081311269im,0.006193750956803014,0.005642304649957597,0.06372857518898396,0.00613391244744289 - 0.0009598916940234422im,-1.040996202060404 - 0.02767857883200162im,-0.3834898426743534 - 0.09004167081311269im,7.926655013516787,0.008124351560460603,0.18470575247099535
0.6171428571428571,-0.23959722205954692 - 0.0009790675409539534im,-1.262789374897759 - 0.028222821335896375im,-0.6722636460353458 - 0.08916605560050253im,0.005428651611318853,0.005630822507741046,0.06171584295922465,-0.011359884898200471 - 0.0009790675409539534im,-1.0544988457085336 - 0.028222821335896375im,-0.39120072736407113 - 0.08916605560050253im,2.397181181803391,0.00807323051080044,0.1763009180057515
0.6189473684210526,-0.2574425393234331 - 0.0009988566808467548im,-1.2765603900939355 - 0.028758571377859147im,-0.680118319766142 - 0.08828222369352005im,0.0047971814681529,0.005614542185498554,0.05974449872977484,-0.029205202162086608 - 0.0009988566808467548im,-1.06826986090471 - 0.028758571377859147im,-0.39905540109486737 - 0.08828222369352005im,0.37232754061438916,0.00801568891478694,0.16823083594119548
0.6207518796992482,-0.2756507130237684 - 0.0010192891328223974im,-1.2906071344542531 - 0.0292870119722636im,-0.688120001305148 - 0.08739041724289119im,0.004269955437769125,0.005593884411519553,0.05781451155427245,-0.04741337586242189 - 0.0010192891328223974im,-1.0823166052650277 - 0.0292870119722636im,-0.40705708263387336 - 0.08739041724289119im,0.14425972397894898,0.007952408232064122,0.16048476294090605
0.6225563909774436,-0.2942336349211569 - 0.0010403970326495298im,-1.3049370460636927 - 0.029809768469522654im,-0.6962720801077166 - 0.086490549018112im,0.0038252442252149437,0.0055693310728784475,0.05592559660256985,-0.0659962977598103 - 0.0010403970326495298im,-1.0966465168744675 - 0.029809768469522654im,-0.41520916143644193 - 0.086490549018112im,0.07601550213528632,0.007884145358645228,0.15305153236577804
0.6243609022556391,-0.3132038043763883 - 0.0010622148573525589im,-1.3195585651124078 - 0.030327291595734215im,-0.7045772730908629 - 0.08558366631761577im,0.0034466997010952597,0.0055411138629867275,0.05407826723519834,-0.08496646721504185 - 0.0010622148573525589im,-1.1112680359231824 - 0.030327291595734215im,-0.42351435441958823 - 0.08558366631761577im,0.04682734188021165,0.007811290229356547,0.14592252955984197
0.6261654135338346,-0.3325743601363837 - 0.001084779638405411im,-1.3344801484667606 - 0.030841224821202474im,-0.7130401300059355 - 0.08466884267505062im,0.0031218318220266016,0.0055096702275318175,0.05227150687766967,-0.10433702297503715 - 0.001084779638405411im,-1.1261896192775351 - 0.030841224821202474im,-0.43197721133466077 - 0.08466884267505062im,0.03171522725156607,0.0077345156355710905,0.13908497274731413
0.6279699248120301,-0.3523591380517852 - 0.0011081312359465525im,-1.3497109064967967 - 0.03135211468761464im,-0.7216640155013135 - 0.0837468529173539im,0.002840965442877198,0.005475215035547042,0.05050553348958943,-0.12412180089043869 - 0.0011081312359465525im,-1.1414203773075713 - 0.03135211468761464im,-0.44060109683003884 - 0.0837468529173539im,0.022893414619050107,0.007654171421192468,0.1325299390114167
0.6297744360902255,-0.3725727169003928 - 0.0011323126239419295im,-1.3652606910738452 - 0.03186047870209829im,-0.730452836870895 - 0.08281764025312562im,0.002596512200084595,0.005437944887572665,0.04877996438654948,-0.14433537973904623 - 0.0011323126239419295im,-1.1569701618846198 - 0.03186047870209829im,-0.4493899181996203 - 0.08281764025312562im,0.017299922226183623,0.007570575438285283,0.12624714359196815
0.631578947368421,-0.3932304857859176 - 0.00115737023726415im,-1.381139757604796 - 0.03236732109855111im,-0.7394097525955862 - 0.08188122046591294im,0.0023824528556867183,0.005398127972345871,0.047094555711083355,-0.16499314862457123 - 0.00115737023726415im,-1.1728492284155705 - 0.03236732109855111im,-0.45834683392431147 - 0.08188122046591294im,0.013532226156250075,0.007484139538371467,0.12022713346147625
0.6333834586466165,-0.4143487018950896 - 0.0011833543430110067im,-1.3973587147722932 - 0.03287307096979229im,-0.7485407596217003 - 0.08093823098196885im,0.0021939636553546765,0.005355922730037382,0.0454490442153521,-0.186111364733743 - 0.0011833543430110067im,-1.1890681855830678 - 0.03287307096979229im,-0.46747784095042566 - 0.08093823098196885im,0.010874307043030317,0.007395117501961185,0.11446015541057492
0.6351879699248121,-0.4359445704210778 - 0.0012103194886599559im,-1.4139293521103913 - 0.033378289630654125im,-0.7578476602367737 - 0.07998813565698196im,0.002027142412515141,0.005311495647098194,0.04384302982652149,-0.20770723325973142 - 0.0012103194886599559im,-1.205638822921166 - 0.033378289630654125im,-0.4767847415654991 - 0.07998813565698196im,0.008929603309021922,0.007303768719900353,0.10893727186863553
0.6369924812030076,-0.4580363216101682 - 0.0012383249978748462im,-1.4308638360441377 - 0.03388356695406921im,-0.7673373873063762 - 0.07903186634723554im,0.0018788052126899766,0.005265009582069307,0.04227629637407752,-0.22979898444882185 - 0.0012383249978748462im,-1.2225733068549125 - 0.03388356695406921im,-0.48627446863510154 - 0.07903186634723554im,0.007464074167218373,0.0072103437415987955,0.10364937143463618
0.638796992481203,-0.48064330443274494 - 0.0012674355536976946im,-1.4481753454195643 - 0.034389194272745664im,-0.7770128223828795 - 0.07806912705846387im,0.001746333557670732,0.005216569518936353,0.04074843168426138,-0.25240596727139836 - 0.0012674355536976946im,-1.239884816230339 - 0.034389194272745664im,-0.49594990371160486 - 0.07806912705846387im,0.00633236334534435,0.007115009453036402,0.0985879034214317
0.6406015037593985,-0.5037860855307952 - 0.0012977218635477907im,-1.4658777552019195 - 0.034895633577419545im,-0.786879303574547 - 0.07710032276423069im,0.0016275582120162204,0.005166300519073703,0.03925911445639663,-0.27554874836944854 - 0.0012977218635477907im,-1.2575872260126943 - 0.034895633577419545im,-0.5058163849032723 - 0.07710032276423069im,0.00544032983582962,0.00701795730095765,0.09374443908441975
0.642406015037594,-0.5274865698861746 - 0.0013292614471136046im,-1.4839860255746986 - 0.0354032798069451im,-0.7969413540880849 - 0.07612492257214835im,0.0015206699535461406,0.0051143081695927805,0.03780764157916381,-0.2992492327248281 - 0.0013292614471136046im,-1.2756954963854732 - 0.0354032798069451im,-0.5158784354168101 - 0.07612492257214835im,0.00472482661599879,0.006919348796083722,0.08911010456830377
0.6442105263157895,-0.5517681322659375 - 0.0013621395489239962im,-1.5025158136496413 - 0.035912552035781004im,-0.8072046877361386 - 0.07514440492481181im,0.0014241503972758582,0.0050606960791605045,0.03639418361701902,-0.3235307951045909 - 0.0013621395489239962im,-1.2942252844604158 - 0.035912552035781004im,-0.526141769064864 - 0.07514440492481181im,0.004142216378305988,0.00681934042371233,0.08467819923721077
0.6460150375939849,-0.5766557613004624 - 0.0013964502005878318im,-1.5214842305924796 - 0.03642339966524393im,-0.8176741492771006 - 0.07415789758544515im,0.0013367178961465438,0.005005493194508815,0.0350178427907372,-0.348418424139116 - 0.0013964502005878318im,-1.3131937014032542 - 0.03642339966524393im,-0.5366112306058258 - 0.07415789758544515im,0.0036615618911117983,0.006717985225243318,0.08043997604447399
0.6478195488721804,-0.6021762263018223 - 0.0014322974767664622im,-1.5409094781836612 - 0.03693656125485991im,-0.8283566233141232 - 0.07316634692501414im,0.001257284859480593,0.004948833756500917,0.03367842117042697,-0.37393888914047585 - 0.0014322974767664622im,-1.3326189489944358 - 0.03693656125485991im,-0.5472937046428485 - 0.07316634692501414im,0.0032604362683995125,0.006615476056297904,0.07638837541557146
0.649624060150376,-0.6283582826886028 - 0.0014697970155378027im,-1.5608111271779008 - 0.03745210438888884im,-0.839255961231537 - 0.07216917639903234im,0.0011849238039471496,0.004890752258204365,0.03237526924416452,-0.4001209455272563 - 0.0014697970155378027im,-1.3525205979886754 - 0.03745210438888884im,-0.5581930425602624 - 0.07216917639903234im,0.002922261359120937,0.006511869683206127,0.07251591687765985
0.6514285714285715,-0.6552328865479887 - 0.0015090777884734614im,-1.5812104493707808 - 0.03796988408832702im,-0.8503796514653581 - 0.07116682613195052im,0.0011188402380652256,0.004831252000415498,0.031107916624749772,-0.4269955493866424 - 0.0015090777884734614im,-1.3729199201815554 - 0.03796988408832702im,-0.5693167327940835 - 0.07116682613195052im,0.0026345693379925604,0.006407180127218465,0.06881546140084291
0.6532330827067669,-0.6828334601513492 - 0.0015502842636748273im,-1.6021297676224406 - 0.03849123203515444im,-0.8617334253324084 - 0.07016016165023824im,0.0010583507915590891,0.004770522589147784,0.02987620814805808,-0.45459612299000274 - 0.0015502842636748273im,-1.3938392384332152 - 0.03849123203515444im,-0.5806705066611336 - 0.07016016165023824im,0.0023878385550414635,0.006301667713171886,0.06528099477813284
0.6550375939849624,-0.7111961883722767 - 0.0015935789966761021im,-1.6235941318580573 - 0.03901533860178259im,-0.873323511124794 - 0.06914830648349268im,0.0010028655276354056,0.004708470458199878,0.028679210203561824,-0.48295885121093035 - 0.0015935789966761021im,-1.4153036026688322 - 0.03901533860178259im,-0.5922605924535193 - 0.06914830648349268im,0.0021746969053841585,0.006195214914530339,0.061905036986604635
0.6568421052631579,-0.7403603769248853 - 0.00163914581095998im,-1.6456302378926122 - 0.03954280675058206im,-0.885157626422592 - 0.06813219407097017im,0.000951873532125167,0.004645178598356953,0.027516666206610467,-0.5121230397635389 - 0.00163914581095998im,-1.4373397087033868 - 0.03954280675058206im,-0.6040947077513174 - 0.06813219407097017im,0.001989365752353186,0.00608793764823545,0.05868173664379771
0.6586466165413534,-0.7703688738812413 - 0.0016871937031686574im,-1.6682671531221127 - 0.04007393033626879im,-0.8972433778403176 - 0.06711194711822738im,0.0009049311453562906,0.004580684105749812,0.02638799871835445,-0.5421315367198948 - 0.0016871937031686574im,-1.4599766239328875 - 0.04007393033626879im,-0.616180459169043 - 0.06711194711822738im,0.0018272649488509341,0.005979889825949249,0.05560483203280551
0.6604511278195488,-0.801268551135225 - 0.0017379616444145787im,-1.691536819590557 - 0.04060895212193145im,-0.9095873978731207 - 0.06608757831983697im,0.0008616523498419911,0.004515010546439689,0.025292659079399864,-0.5730312139738786 - 0.0017379616444145787im,-1.4832462904013315 - 0.04060895212193145im,-0.628524479201846 - 0.06608757831983697im,0.0016847278738216858,0.005871106425318665,0.0526684322208562
0.6622556390977443,-0.8331109218244016 - 0.0017917246720549121im,-1.715474263660834 - 0.041148141712646615im,-0.9221978301321823 - 0.06505931023437003im,0.0008217008507185264,0.004448177825968078,0.02423010253763828,-0.6048735846630551 - 0.0017917246720549121im,-1.5071837344716086 - 0.041148141712646615im,-0.6411349114609076 - 0.06505931023437003im,0.0015587926624671985,0.005761616800492829,0.049866808176771055
0.6640601503759398,-0.8659528226573386 - 0.0018488014505367639im,-1.7401180761453257 - 0.04169177974661117im,-0.9350840730991342 - 0.06402747402872251im,0.0007847836682271968,0.004380199523231895,0.023199774127364223,-0.637715485495992 - 0.0018488014505367639im,-1.5318275469561002 - 0.04169177974661117im,-0.6540211544278596 - 0.06402747402872251im,0.0014470476237412693,0.005651441287726902,0.0471943949637342
0.6658646616541354,-0.8998573247524863 - 0.0019095641076191626im,-1.7655110102640055 - 0.04224002601314069im,-0.9482540458922722 - 0.06299229276079296im,0.0007506458749999475,0.00431106846611459,0.022201169199889008,-0.6716199875911398 - 0.0019095641076191626im,-1.55722048107478 - 0.04224002601314069im,-0.6671911272209976 - 0.06299229276079296im,0.001347515082272102,0.0055405727579828186,0.04464603091420485
0.6676691729323309,-0.934894782818185 - 0.0019744507910368276im,-1.7917010584260253 - 0.04279346492846542im,-0.9617173427380032 - 0.061953792095635146im,0.0007190664601159761,0.0042408098775040546,0.021233645523232408,-0.7066574456568387 - 0.0019744507910368276im,-1.5834105292368001 - 0.04279346492846542im,-0.6806544240667286 - 0.061953792095635146im,0.0012585636166276165,0.00542904478554815,0.042216425104859956
0.6694736842105263,-0.9711441722981469 - 0.0020439821926428745im,-1.8187413603166749 - 0.043352261091952796im,-0.9754839194154896 - 0.06091251389669599im,0.0006898551242564096,0.004169397574530017,0.02029674165887662,-0.7429068351368003 - 0.0020439821926428745im,-1.6104508311274495 - 0.043352261091952796im,-0.694421000744215 - 0.06091251389669599im,0.0011788410197373536,0.005316824723702807,0.03990085202807501
0.6712781954887218,-1.0086947647398834 - 0.0021187834952679997im,-1.8466926879001815 - 0.04391714523919548im,-0.9895644192045895 - 0.059868447505206805im,0.0006628499972115242,0.004096843928881579,0.019389797214850457,-0.7804574275785368 - 0.0021187834952679997im,-1.638402158710956 - 0.04391714523919548im,-0.7085015005333148 - 0.059868447505206805im,0.001107222930709737,0.005203927976799555,0.03769438090371013
0.6730827067669173,-1.0476482772270432 - 0.00219961405912009im,-1.8756235022247807 - 0.04448837303324012im,-1.003970083421256 - 0.05882182906085816im,0.0006379162912297962,0.004023102082347963,0.01851223522136976,-0.8194109400656968 - 0.00219961405912009im,-1.6673329730355553 - 0.04448837303324012im,-0.7229071647499813 - 0.05882182906085816im,0.0010427734587552051,0.005090294252433549,0.03559243362615633
0.6748872180451128,-1.088121638105713 - 0.0022874082213447454im,-1.905612923422067 - 0.04506679680167094im,-1.0187129172476694 - 0.057773123166311065im,0.0006149460164195906,0.003948158751129116,0.017663541960907112,-0.8598843009443665 - 0.0022874082213447454im,-1.6973223942328417 - 0.04506679680167094im,-0.7376499985763948 - 0.057773123166311065im,0.000984715313458524,0.004975904872527398,0.033590727666839675
0.6766917293233082,-1.1302506203170375 - 0.0023833325587012386im,-1.9367523742687238 - 0.045653024934254625im,-1.033805809115659 - 0.05672241070162171im,0.0005938589882111603,0.0038719545350304574,0.01684307618845206,-0.9020132831556911 - 0.0023833325587012386im,-1.7284618450794984 - 0.045653024934254625im,-0.7527428904443842 - 0.05672241070162171im,0.0009324077510554995,0.004860682171738744,0.03168490551629683
0.6784962406015037,-1.174194747126641 - 0.002488868269199003im,-1.969149265395066 - 0.04624834495384813im,-1.0492624705002596 - 0.05567005646527555im,0.0005746055554901707,0.003794456257692872,0.016050283137269167,-0.9459574099652944 - 0.002488868269199003im,-1.7608587362058408 - 0.04624834495384813im,-0.7681995518289849 - 0.05567005646527555im,0.000885331394281118,0.004744580321906902,0.029870940614820957
0.6803007518796993,-1.2201439695767629 - 0.0026059325915752767im,-2.002931946170761 - 0.04685377744443854im,-1.06509794627486 - 0.05461601554520738im,0.0005571718522217855,0.0037155641496612775,0.015284477598757078,-0.9919066324154164 - 0.0026059325915752767im,-1.794641416981536 - 0.04685377744443854im,-0.7840350276035852 - 0.05461601554520738im,0.000843079867996114,0.004627468253253674,0.028144716272950395
0.6821052631578948,-1.2683280881072942 - 0.0027370636627158064im,-2.0382542568396067 - 0.04747118208750067im,-1.0813286695318225 - 0.05356095179441969im,0.0005415889353029197,0.003635196966329984,0.014545168388933235,-1.0400907509459476 - 0.0027370636627158064im,-1.829963727650381 - 0.04747118208750067im,-0.8002657508605477 - 0.05356095179441969im,0.0008053590623164074,0.004509236934092348,0.026502624319794887
0.6839097744360902,-1.3190303878184049 - 0.00288571209565022im,-2.0753066746682163 - 0.04810253644193894im,-1.0979725417326378 - 0.05250493769700544im,0.0005279483618018635,0.0035532051221768193,0.013831692650280631,-1.0907930506570584 - 0.00288571209565022im,-1.8670161454789909 - 0.04810253644193894im,-0.8169096230613632 - 0.05250493769700544im,0.0007719965557963421,0.004389689142335464,0.024940886601743123
0.6857142857142857,-1.372608049205833 - 0.0030567208787013822im,-2.114328642619765 - 0.04875151901946124im,-1.1150494565999332 - 0.051448581730209025im,0.0005164290620801954,0.0034694645861996143,0.01314351968603269,-1.1443707120444864 - 0.0030567208787013822im,-1.9060381134305393 - 0.04875151901946124im,-0.8339865379286583 - 0.051448581730209025im,0.0007429666905003831,0.004268655375460338,0.023456100747233536
0.6875187969924812,-1.4295240599767478 - 0.0032571573322763996im,-2.1556302992032204 - 0.04942278922658148im,-1.1325815604057634 - 0.05039196337736289im,0.0005073453347108853,0.003383768073479492,0.01247997002384927,-1.2012867228154016 - 0.0032571573322763996im,-1.9473397700139952 - 0.04942278922658148im,-0.8515186417344887 - 0.05039196337736289im,0.0007184429995920957,0.004145856459827074,0.022044729857934594
0.6893233082706767,-1.4903996603979306 - 0.0034978501503421435im,-2.199627811038856 - 0.05012304287260412im,-1.1505944982180427 - 0.049335598942930214im,0.0005012373779871026,0.0032958216528448086,0.01184044993428354,-1.2621623232365844 - 0.0034978501503421435im,-1.9913372818496309 - 0.05012304287260412im,-0.869531579546768 - 0.049335598942930214im,0.0006989040677521342,0.004020896028487028,0.020703509578916292
0.6911278195488721,-1.5561067026343691 - 0.0037964713932888703im,-2.246903924922103 - 0.050864695404256643im,-1.169117512835032 - 0.0482799177231668im,0.0004990555932130779,0.0032053471069628295,0.011224327184806378,-1.3278693654730227 - 0.0037964713932888703im,-2.038613395732878 - 0.050864695404256643im,-0.8880545941637571 - 0.0482799177231668im,0.0006853556631682293,0.0038933778085610145,0.019429229874337945
0.6929323308270676,-1.6279441366703369 - 0.004184412212032041im,-2.298327458514661 - 0.05166845050326331im,-1.1881863527379617 - 0.04722550074628952im,0.000502577131415949,0.0031119479230844833,0.010630949390410864,-1.3997067995089902 - 0.004184412212032041im,-2.0900369293254357 - 0.05166845050326331im,-0.9071234340666868 - 0.04722550074628952im,0.0006798397628463,0.0037627235382834577,0.018218744355326093
0.6947368421052632,-1.7080188141349464 - 0.004724600096453501im,-2.3553055047440608 - 0.052576127780560776im,-1.2078453761544699 - 0.046173274179744345im,0.0005154974940134349,0.0030152816129391732,0.010059674244553885,-1.4797814769736 - 0.004724600096453501im,-2.147014975554835 - 0.052576127780560776im,-0.9267824574831952 - 0.046173274179744345im,0.0006867767451530292,0.003628342075568961,0.017069018416012965
0.6965413533834587,-1.8002243400944602 - 0.005569344339780275im,-2.4204383235322733 - 0.05368937311213138im,-1.22815447443918 - 0.045124638939931024im,0.0005470119099555881,0.0029156593852435577,0.009509813327823514,-1.5719870029331136 - 0.005569344339780275im,-2.2121477943430476 - 0.05368937311213138im,-0.9470915557679052 - 0.045124638939931024im,0.0007173826091278128,0.0034902331478585515,0.015976997491951778
0.6983458646616542,-1.9136379792488722 - 0.007239421049691802im,-2.499785829456516 - 0.055356155172954426im,-1.2492051488917815 - 0.04408235047947171im,0.000629257187413164,0.002818366887448183,0.00898063123680628,-1.685400642087526 - 0.007239421049691802im,-2.2914953002672904 - 0.055356155172954426im,-0.9681422302205067 - 0.04408235047947171im,0.0008112218518232141,0.003353704053406744,0.014939534782963343
0.7001503759398496,-2.0867670915153163 - 0.014529175776109526im,-2.619052897479422 - 0.06077618353096407im,-1.2711905552080334 - 0.04305891130020786im,0.0010619940757444352,0.002818780195068747,0.008472154070694616,-1.8585297543539696 - 0.014529175776109526im,-2.410762368290196 - 0.06077618353096407im,-0.9901276365367587 - 0.04305891130020786im,0.0013388302848773336,0.0033265864299505525,0.013954369960374365
0.7019548872180451,-2.218942376991866 - 0.2229116859938844im,-2.7110428470065404 - 0.2004255769916492im,-1.294419646845246 - 0.04261857568578098im,0.014266913232560874,0.008633031263862919,0.00808776132490875,-1.9907050398305197 - 0.2229116859938844im,-2.502752317817315 - 0.2004255769916492im,-1.0133567281739713 - 0.04261857568578098im,0.017683063606917106,0.010120249699230033,0.013187329463975862
0.7037593984962406,-2.2458067176791636 - 0.3365863048991222im,-2.7327980477263 - 0.2768590421116116im,-1.3181371797677632 - 0.04300195866416491im,0.020775651211587705,0.011680435337338483,0.007869645695638928,-2.017569380517817 - 0.3365863048991222im,-2.524507518537075 - 0.2768590421116116im,-1.0370742610964885 - 0.04300195866416491im,0.02560753101325779,0.013663542833080803,0.012704939552315041
0.7055639097744361,-2.2704228324685443 - 0.42270572970924764im,-2.7531127521311496 - 0.3348963945695956im,-1.3422406092107888 - 0.04389085923149746im,0.025227601652994022,0.01385904928486119,0.007746389530485131,-2.042185495307198 - 0.42270572970924764im,-2.544822222941924 - 0.3348963945695956im,-1.061177690539514 - 0.04389085923149746im,0.03093703650226509,0.016180384279870345,0.012385275697487158
0.7073684210526315,-2.295244877353202 - 0.49597554025184365im,-2.773628446622739 - 0.3843505782453497im,-1.36674545524264 - 0.045191218518981606im,0.02863073758266192,0.015603449015740883,0.007692267073451713,-2.067007540191855 - 0.49597554025184365im,-2.5653379174335136 - 0.3843505782453497im,-1.0856825365713652 - 0.045191218518981606im,0.03493936078759569,0.018182246165703644,0.012182787247304702
0.7091729323308271,-2.3205090022751667 - 0.5616063684259733im,-2.794505397108269 - 0.42869638936686005im,-1.3916666349864688 - 0.04685507921018415im,0.0313613550913875,0.017072137970747265,0.007692089965664192,-2.0922716651138202 - 0.5616063684259733im,-2.5862148679190438 - 0.42869638936686005im,-1.110603716315194 - 0.04685507921018415im,0.03809178915618487,0.01985631279593118,0.01207024946821889
0.7109774436090226,-2.346272300011936 - 0.6221197957308586im,-2.8157857890517413 - 0.46961424117533274im,-1.4170186374193248 - 0.048852970799717205im,0.03360929776918404,0.018343284181941925,0.007735245311638404,-2.1180349628505897 - 0.6221197957308586im,-2.607495259862516 - 0.46961424117533274im,-1.13595571874805 - 0.048852970799717205im,0.040636693754006636,0.021295161321056286,0.01202862004748598
0.7127819548872181,-2.3725662752165193 - 0.6789537474789633im,-2.837496003414823 - 0.5080630144481606im,-1.442818344147972 - 0.05116449460207648im,0.03548702036214239,0.019462212481917214,0.007813573743546163,-2.1443289380551724 - 0.6789537474789633im,-2.6292054742255977 - 0.5080630144481606im,-1.1617554254766973 - 0.05116449460207648im,0.04271839482806107,0.02255262523329562,0.012043365412146666
0.7145864661654135,-2.3994220079934325 - 0.7330195098404055im,-2.8596614261794224 - 0.5446480406230746im,-1.4690816100759938 - 0.05377533052358741im,0.037068193109712835,0.02045794394093291,0.007920632197643836,-2.171184670832086 - 0.7330195098404055im,-2.6513708969901972 - 0.5446480406230746im,-1.188018691404719 - 0.05377533052358741im,0.0444317920631628,0.023663278004875242,0.012103131593823115
0.716390977443609,-2.4268763556547284 - 0.7849378321796961im,-2.8823121030803605 - 0.579783030383304im,-1.4958267390245605 - 0.05667488546901892im,0.03840439483660698,0.02135046455519568,0.008051099407374352,-2.1986390184933815 - 0.7849378321796961im,-2.674021573891135 - 0.579783030383304im,-1.2147638203532858 - 0.05667488546901892im,0.04584348827797926,0.024650997232761037,0.0121986783930627
0.7181954887218045,-2.4549673927638755 - 0.8351586138319889im,-2.9054791034353693 - 0.6137675413171702im,-1.5230730571200584 - 0.0598552823434605im,0.039533791840842845,0.022154317184082593,0.008200511219877039,-2.2267300556025287 - 0.8351586138319889im,-2.697188574246144 - 0.6137675413171702im,-1.2420101384487836 - 0.0598552823434605im,0.047002804321378475,0.025533207423717612,0.012322387222246715
0.72,-2.4837397984844567 - 0.8840221527580945im,-2.9291981400937113 - 0.6468275300393839im,-1.5508412104126397 - 0.06331078045771614im,0.040485528929763384,0.02288043487219518,0.008365077207590539,-2.2555024613231103 - 0.8840221527580945im,-2.720907610904486 - 0.6468275300393839im,-1.269778291741365 - 0.06331078045771614im,0.047947389104805595,0.026323045321369774,0.012467910788385652


==> anc/data/qcd_taylor_csc_gluon_2p_exp1.csv <==
ω,Γ2ΔbarΔ,Γ2ππ,Γ2σσ,ρΔ,ρπ,ρσ,ΔΓ2ΔbarΔ,ΔΓ2ππ,ΔΓ2σσ,ΔρΔ,Δρπ,Δρσ
0.0,1.1992127465549056 + 0.0im,-0.17062136711150622 + 0.0im,-0.07754150188921342 + 0.0im,-0.0,-0.0,-0.0,1.4121545349921039 + 0.0im,0.01883665315014745 + 0.0im,0.1949007860842467 + 0.0im,-0.0,-0.0,-0.0
0.0018045112781954887,1.1992084673527612 - 4.741924917902835e-7im,-0.17062532183700463 - 4.383089152259151e-7im,-0.07754535051681133 - 4.265477067399801e-7im,1.0495797133223792e-7,4.7922941212500695e-6,2.2579078417793203e-5,1.4121502557899595 - 4.741924917902835e-7im,0.018832698424649026 - 4.383089152259151e-7im,0.1948969374566488 - 4.265477067399801e-7im,7.569078030693171e-8,0.00039337370618729286,3.5744375110743566e-6
0.0036090225563909775,1.1991956303370828 - 9.484166863158602e-7im,-0.17063718647059653 - 8.766449301636925e-7im,-0.07755689691096135 - 8.531422457346833e-7im,2.0992745410536945e-7,9.583551686160029e-6,4.514719016445704e-5,1.412137418774281 - 9.484166863158602e-7im,0.018820833791057125 - 8.766449301636925e-7im,0.19488539106249878 - 8.531422457346833e-7im,1.513893733845841e-7,0.000787764005347955,7.1501146446150574e-6
0.005413533834586466,1.19917423415703 - 1.4227042914146755e-6im,-0.17065696162638197 - 1.3150351487450698e-6im,-0.07757614228954042 - 1.2798304739959177e-6im,3.1491996297854263e-7,1.4372736707369424e-5,6.76933825470364e-5,1.412116022594228 - 1.4227042914146755e-6im,0.01880105863527168 - 1.3150351487450698e-6im,0.19486614568391972 - 1.2798304739959177e-6im,2.2710359405294308e-7,0.0011841940603122306,1.0728272195555764e-5
0.007218045112781955,1.1991442770976732 - 1.8970870251317095e-6im,-0.1706846484572318 - 1.7535066833432944e-6im,-0.07760308873747268 - 1.7066592981006407e-6im,4.199470190378389e-7,1.9158814334214097e-5,9.020673079358791e-5,1.4120860655348715 - 1.8970870251317095e-6im,0.018773371804421856 - 1.7535066833432944e-6im,0.19483919923598741 - 1.7066592981006407e-6im,3.028412612246401e-7,0.0015837002535069732,1.4310153306333037e-5
0.009022556390977444,1.1991057578597222 - 2.3715966209986547e-6im,-0.17072024884747034 - 2.192086659085427e-6im,-0.0776377392869386 - 2.1336757007087162e-6im,5.250201520871027e-7,2.394075134483992e-5,0.00011267635169567966,1.4120475462969204 - 2.3715966209986547e-6im,0.01873777141418333 - 2.192086659085427e-6im,0.1948045486865215 - 2.1336757007087162e-6im,3.786101993903522e-7,0.0019873390540995806,1.7897004680474e-5
0.010827067669172932,1.1990586733197734 - 2.8462648329001877e-6im,-0.17076376486495615 - 2.6308022179539723e-6im,-0.07768009769181634 - 2.5609267631950684e-6im,6.301509052036552e-7,2.871751681889421e-5,0.00013509141773603283,1.4120004617569717 - 2.8462648329001877e-6im,0.018694255396697498 - 2.6308022179539723e-6im,0.1947621902816438 - 2.5609267631950684e-6im,4.5441824148107923e-7,0.002396193991213817,2.1490077719317933e-5
0.01263157894736842,1.19900302106322 - 3.321123440563303e-6im,-0.17081519938060954 - 3.0696805232087464e-6im,-0.07773016868693687 - 2.9884596943586905e-6im,7.353508359391865e-7,3.348808253747268e-5,0.00015744117022447034,1.4119448095004181 - 3.321123440563303e-6im,0.01864282088104411 - 3.0696805232087464e-6im,0.19471211928652324 - 2.9884596943586905e-6im,5.302732296907361e-7,0.0028113831680099126,2.509062979189601e-5
0.01443609022556391,1.1989387962838944 - 3.7962042541366003e-6im,-0.17087455531157777 - 3.5087487633475956e-6im,-0.07778795767563108 - 3.416321850464148e-6im,8.406315225569541e-7,3.825142378421109e-5,0.0001797149335678203,1.4118805847210927 - 3.7962042541366003e-6im,0.01858346495007587 - 3.5087487633475956e-6im,0.19465433029782903 - 3.416321850464148e-6im,6.061830193606543e-7,0.0032340668935550354,2.8699925330177154e-5
0.0162406015037594,1.1988659954560645 - 4.271539120079371e-6im,-0.1709418365193139 - 3.948034156738209e-6im,-0.07785347110572098 - 3.844560768081955e-6im,9.460045631461664e-7,4.3006519570252254e-5,0.0002019021275221775,1.4118077838932628 - 4.271539120079371e-6im,0.01851618374233973 - 3.948034156738209e-6im,0.19458881686773916 - 3.844560768081955e-6im,6.821554785334823e-7,0.003665456293082726,3.2319237201712557e-5
0.01804511278195489,1.198784613583261 - 4.747159925766651e-6im,-0.17101704713794472 - 4.387563955595635e-6im,-0.0779267161936812 - 4.273224184656908e-6im,1.0514815818537067e-6,4.775235342589e-5,0.00022399228104773219,1.4117264020204592 - 4.747159925766651e-6im,0.018440973123708945 - 4.387563955595635e-6im,0.19451557177977893 - 4.273224184656908e-6im,7.581984918341785e-7,0.004106822124207111,3.5949847835295545e-5
0.019849624060150377,1.1986946454179304 - 5.223098604934653e-6im,-0.17110019187245318 - 4.827365450396538e-6im,-0.07800770105239638 - 4.7023600674579595e-6im,1.157074230549534e-6,5.248791382084736e-5,0.0002459750447459626,1.4116364338551286 - 5.223098604934653e-6im,0.018357828389200463 - 4.827365450396538e-6im,0.19443458692106375 - 4.7023600674579595e-6im,8.343199615745393e-7,0.004559504657785347,3.959305053437232e-5
0.021654135338345863,1.1985960841286813 - 5.6993871424495595e-6im,-0.1711912756760595 - 5.267465973947554e-6im,-0.07809643456027007 - 5.132016635960795e-6im,1.2627941944416181e-6,5.721219489209097e-5,0.00026784020402038895,1.4115378725658796 - 5.6993871424495595e-6im,0.018266744585594154 - 5.267465973947554e-6im,0.19434585341319002 - 5.132016635960795e-6im,9.105278112592376e-7,0.005024924229930841,4.325015066567656e-5
0.023458646616541352,1.1984889239961918 - 6.176057580397934e-6im,-0.17129030440635368 - 5.707892906137466e-6im,-0.07819292664005892 - 5.562242397783006e-6im,1.3686531902065343e-6,6.192419657207261e-5,0.00028957769004008866,1.41143071243339 - 6.176057580397934e-6im,0.01816771585529997 - 5.707892906137466e-6im,0.1942493613334012 - 5.562242397783006e-6im,9.86829984540548e-7,0.0055045933714167865,4.692246714904914e-5
0.02526315789473684,1.198373157183933 - 6.653142022227699e-6im,-0.17139728404143503 - 6.148673677698266e-6im,-0.07829718793616973 - 5.993086165245962e-6im,1.4746629754223307e-6,6.662292560481887e-5,0.0003111775932268053,1.4113149456211311 - 6.653142022227699e-6im,0.018060736220218622 - 6.148673677698266e-6im,0.19414510003729038 - 5.993086165245962e-6im,1.0632344510456184e-6,0.006000129479029139,5.0611333555143427e-5
0.02706766917293233,1.1982487763977578 - 7.130672638935693e-6im,-0.17151222132794477 - 6.589835775012268e-6im,-0.07840923009106267 - 6.424597092875848e-6im,1.5808353463610644e-6,7.130739563246445e-5,0.000332630173449446,1.4111905648349559 - 7.130672638935693e-6im,0.017945798933708887 - 6.589835775012268e-6im,0.19403305788239747 - 6.424597092875848e-6im,1.1397492051253212e-6,0.006513269753826392,5.431809966425301e-5
0.02887218045112782,1.1981157731324774 - 7.608681673668607e-6im,-0.17163512335512937 - 7.031406744123063e-6im,-0.07852906557331488 - 6.85682469918895e-6im,1.6871821450435856e-6,7.597662800633363e-5,0.0003539258721692663,1.4110575615696754 - 7.608681673668607e-6im,0.017822896906524294 - 7.031406744123063e-6im,0.19391322240014525 - 6.85682469918895e-6im,1.2163822702349347e-6,0.007045887277327297,5.804413271341351e-5
0.03067669172932331,1.197974138358971 - 8.08720144727425e-6im,-0.17176599772568904 - 7.473414195232964e-6im,-0.078656707754521 - 7.289818898313629e-6im,1.793715261081376e-6,8.062965217366077e-5,0.000375055322873203,1.4109159267961693 - 8.08720144727425e-6im,0.01769202253596462 - 7.473414195232964e-6im,0.19378558021893913 - 7.289818898313629e-6im,1.2931417001452467e-6,0.0076000094907402215,6.179081887314098e-5
0.0324812030075188,1.1978238627390332 - 8.566264363702706e-6im,-0.17190485260631871 - 7.915885807129644e-6im,-0.07879217093890857 - 7.7236300308038e-6im,1.900446634268382e-6,8.526550611989243e-5,0.00039600936127181445,1.4107656511762314 - 8.566264363702706e-6im,0.017553167655334927 - 7.915885807129644e-6im,0.19365011703455157 - 7.7236300308038e-6im,1.3700355806084603e-6,0.008177839028006357,6.555956473358512e-5
0.03428571428571429,1.197664935736204 - 9.04590291492234e-6im,-0.1720516965158615 - 8.358849331385733e-6im,-0.0789354702803828 - 8.158308889420849e-6im,2.007388260553652e-6,8.988323705853138e-5,0.000416779035895609,1.4106067241734022 - 9.04590291492234e-6im,0.01740632374579217 - 8.358849331385733e-6im,0.19350681769307734 - 8.158308889420849e-6im,1.4470720330807967e-6,0.008781777120045851,6.935179870717542e-5
0.03609022556390978,1.1974973475935986 - 9.5261496872953e-6im,-0.1722065388069944 - 8.802332597278359e-6im,-0.07908662199374353 - 8.593906761031828e-6im,2.1145521891881054e-6,9.44819014261028e-5,0.00043735561605465293,1.4104391360307968 - 9.5261496872953e-6im,0.017251481454659247 - 8.802332597278359e-6im,0.1933556659797166 - 8.593906761031828e-6im,1.5242592130771509e-6,0.009414450956524689,7.316897280643002e-5
0.037894736842105266,1.1973210862463906 - 1.000703736532713e-5im,-0.1723693889153982 - 9.246363515430755e-6im,-0.07924564304790462 - 9.030475441056802e-6im,2.221950535979165e-6,9.906056611958338e-5,0.00045773060326934046,1.4102628746835888 - 1.000703736532713e-5im,0.01708863134625548 - 9.246363515430755e-6im,0.19319664492555552 - 9.030475441056802e-6im,1.6016053183202607e-6,0.010078743714816542,7.701256386466502e-5
0.039699248120300755,1.197136140067918 - 1.0488598738589602e-5im,-0.17254025703538917 - 9.690970083030029e-6im,-0.07941255145663496 - 9.468067281815281e-6im,2.32959547790009e-6,0.0001036183082628103,0.00047789573765648157,1.410077928505116 - 1.0488598738589602e-5im,0.01691776322626448 - 9.690970083030029e-6im,0.19302973651682515 - 9.468067281815281e-6im,1.6791185855533043e-6,0.010777830585496558,8.088407551242125e-5
0.04150375939849624,1.1969424969550242 - 1.0970866706639685e-5im,-0.17271915389150796 - 1.0136180388055227e-5im,-0.07958736619568438 - 9.906735221072926e-6im,2.437499259220107e-6,0.00010815421587416325,0.0004978430066175138,1.4098842853922222 - 1.0970866706639685e-5im,0.016738866370145697 - 1.0136180388055227e-5im,0.19285492177777575 - 9.906735221072926e-6im,1.7568072943544617e-6,0.011515219327300937,8.4785039772318e-5
0.043308270676691726,1.1967401431441025 - 1.1453874283824972e-5im,-0.17290609045868513 - 1.0582022613478459e-5im,-0.07977010709209703 - 1.0346532808373663e-5im,2.5456741997678406e-6,0.00011266738866202613,0.0005175646535094755,1.4096819315813005 - 1.1453874283824972e-5im,0.01655192980296853 - 1.0582022613478459e-5im,0.19267218088136312 - 1.0346532808373663e-5im,1.8346797722519502e-6,0.012294797027433151,8.871701863621524e-5
0.045112781954887216,1.1965290654190361 - 1.1937654606114671e-5im,-0.17310107849920642 - 1.102852504245326e-5im,-0.07996079506268215 - 1.0787514255498139e-5im,2.654132689915535e-6,0.00011715693779934636,0.0005370531826138936,1.4094708538562344 - 1.1937654606114671e-5im,0.01635694176244723 - 1.102852504245326e-5im,0.19248149291077796 - 1.0787514255498139e-5im,1.912744391761188e-6,0.013120885593911157,9.268160620797946e-5
0.046917293233082705,1.1963092493002276 - 1.2422240935563402e-5im,-0.1733041301254203 - 1.1475716062373885e-5im,-0.0801594519402847 - 1.122973446068421e-5im,2.7628872012185653e-6,0.00012162198687996305,0.0005563013673122664,1.4092510377374259 - 1.2422240935563402e-5im,0.016153890136233338 - 1.1475716062373885e-5im,0.19228283603317542 - 1.122973446068421e-5im,1.9910095769426406e-6,0.013998305022607694,9.668043032184716e-5
0.048721804511278194,1.196080680300294 - 1.2907666666713442e-5im,-0.1735152581079086 - 1.1923624169867736e-5im,-0.08036610061622723 - 1.1673249055635636e-5im,2.871950284768961e-6,0.00012606167192213434,0.0005753022548022971,1.4090224687374922 - 1.2907666666713442e-5im,0.015942762153745037 - 1.1923624169867736e-5im,0.1920761873572329 - 1.1673249055635636e-5im,2.0694838024877438e-6,0.014932448619178414,0.000100715154701702
0.05052631578947368,1.1958433429300532 - 1.3393965331550642e-5im,-0.17373447563389272 - 1.2372277975132363e-5im,-0.08058076495148112 - 1.2118114436985805e-5im,2.981334579096279e-6,0.00013047514208754124,0.000594049172520578,1.4087851313672515 - 1.3393965331550642e-5im,0.015723544627760943 - 1.2372277975132363e-5im,0.191861523021979 - 1.2118114436985805e-5im,2.148175598609254e-6,0.01592937044438085,0.00010478748083314144
0.05233082706766917,1.1955972210101518 - 1.388117060540966e-5im,-0.17396179638849338 - 1.2821706206724033e-5im,-0.08080346982319955 - 1.2564387808865574e-5im,3.091052812655508e-6,0.00013486155996396946,0.0006125357327407481,1.40853900944735 - 1.388117060540966e-5im,0.015496223873160273 - 1.2821706206724033e-5im,0.19163881815026057 - 1.2564387808865574e-5im,2.227093552641064e-6,0.016995889051222048,0.00010889915012797613
0.05413533834586466,1.195342297775291 - 1.4369316312768005e-5im,-0.17419723458276223 - 1.327193771630796e-5im,-0.08103424115085285 - 1.3012127225464862e-5im,3.2011178070924368e-6,0.00013922010189636871,0.0006307558368058631,1.4082840862124892 - 1.4369316312768005e-5im,0.015260785678891433 - 1.327193771630796e-5im,0.1914080468226073 - 1.3012127225464862e-5im,2.3062463111093083e-6,0.01813971031974126,0.00011305194614769021
0.05593984962406015,1.1950785557784875 - 1.4858436432920975e-5im,-0.17444080493127906 - 1.3723001483379108e-5im,-0.08127310590210203 - 1.3461391633349774e-5im,3.311542481510595e-6,0.00014354995838004964,0.000648703679046116,1.4080203442156858 - 1.4858436432920975e-5im,0.015017215330374586 - 1.3723001483379108e-5im,0.1911691820713581 - 1.3461391633349774e-5im,2.3856425824112656e-6,0.019369573528188015,0.0001172476968824761
0.05774436090225564,1.194805977789017 - 1.5348565106480212e-5im,-0.1746925228747608 - 1.4174926620350176e-5im,-0.08152009220308647 - 1.3912240925015139e-5im,3.4223398513731477e-6,0.00014785033403666821,0.0006663737489543317,1.4077477662262152 - 1.5348565106480212e-5im,0.014765497386892833 - 1.4174926620350176e-5im,0.19092219577037367 - 1.3912240925015139e-5im,2.4652911362319536e-6,0.020695426656652447,0.00012148827734321723
0.05954887218045113,1.1945245445147634 - 1.5839736639584677e-5im,-0.17495240403063494 - 1.4627742376671371e-5im,-0.08177522911935398 - 1.436473596380902e-5im,3.5335230447114207e-6,0.00015212044884776424,0.0006837608366815602,1.4074663329519617 - 1.5839736639584677e-5im,0.014505616231018701 - 1.4627742376671371e-5im,0.19066705885410618 - 1.436473596380902e-5im,2.5452008134849523e-6,0.022128634824946296,0.0001257756115860618
0.06135338345864662,1.1942342374300237 - 1.6331985511888784e-5im,-0.1752204648826818 - 1.5081478144600863e-5im,-0.08203854696848507 - 1.4818938659356505e-5im,3.6451052906126335e-6,0.00015635953733353667,0.000700860031808622,1.407176025867222 - 1.6331985511888784e-5im,0.014237555378971855 - 1.5081478144600863e-5im,0.19040374100497506 - 1.4818938659356505e-5im,2.6253805193934426e-6,0.023682235549323666,0.00013011167593406228
0.06315789473684211,1.1939350363201595 - 1.6825346380670178e-5im,-0.17549672218488005 - 1.553616346333264e-5im,-0.08231007708366991 - 1.5274911993494026e-5im,3.757099936943055e-6,0.0001605668498642047,0.000717666728077675,1.4068768247573578 - 1.6825346380670178e-5im,0.013961298076773609 - 1.553616346333264e-5im,0.1901322108897902 - 1.5274911993494026e-5im,2.705839234349191e-6,0.025371244615858803,0.00013449850117625467
0.0649624060150376,1.1936269215977102 - 1.73198540886934e-5im,-0.17578119353393942 - 1.5991828024728654e-5im,-0.08258985207616039 - 1.5732720096792617e-5im,3.8695204407976674e-6,0.0001647416519463237,0.0007341766216179218,1.4065687100349085 - 1.73198540886934e-5im,0.01367682672771424 - 1.5991828024728654e-5im,0.18985243589729972 - 1.5732720096792617e-5im,2.7865860081875625e-6,0.02721303339270897,0.00013893817597623897
0.06676691729323309,1.1933098708412233 - 1.7815543667578128e-5im,-0.17607389652576505 - 1.6448501677242035e-5im,-0.08287790549386188 - 1.619242826516045e-5im,3.982380393913198e-6,0.000168883226039999,0.0007503857162017496,1.4062516592784213 - 1.7815543667578128e-5im,0.013384123735888613 - 1.6448501677242035e-5im,0.18956438247959823 - 1.619242826516045e-5im,2.867629975720551e-6,0.029227786667941485,0.0001434328490275773
0.06857142857142857,1.1929838641336568 - 1.831245034806296e-5im,-0.1763748500601049 - 1.6906214432589365e-5im,-0.0831742724039569 - 1.6654103075831043e-5im,4.095693493213908e-6,0.00017299086939882798,0.0007662903162576474,1.405925652570855 - 1.831245034806296e-5im,0.013083170201548764 - 1.6906214432589365e-5im,0.18926801556950323 - 1.6654103075831043e-5im,2.9489803389036902e-6,0.03143907738737152,0.00014798473354742976
0.07037593984962406,1.1926488779071243 - 1.8810609561493466e-5im,-0.17668407284687382 - 1.7364996469058413e-5im,-0.08347898876955999 - 1.7117812377201488e-5im,4.209473584436927e-6,0.0001770638971309463,0.0007818870349544356,1.4055906663443225 - 1.8810609561493466e-5im,0.012773947414779843 - 1.7364996469058413e-5im,0.18896329920390012 - 1.7117812377201488e-5im,3.0306463934451466e-6,0.03387456883186293,0.00015259610901015413
0.07218045112781955,1.1923048894611916 - 1.9310056949568657e-5im,-0.17700158450957848 - 1.7824878137994473e-5im,-0.08379209194919557 - 1.7583625401703502e-5im,4.323734637350335e-6,0.00018110164034827332,0.0007971727872766435,1.4052466778983896 - 1.9310056949568657e-5im,0.012456435752075175 - 1.7824878137994473e-5im,0.18865019602426455 - 1.7583625401703502e-5im,3.11263751381129e-6,0.036566906620486,0.00015726932578483615
0.07398496240601504,1.1919518760015801 - 1.981082836992373e-5im,-0.17732740535505662 - 1.8285889968700296e-5im,-0.08411362062213548 - 1.8051612820480868e-5im,4.438490755668519e-6,0.0001851034467887315,0.0008121447900500942,1.4048936644387784 - 1.981082836992373e-5im,0.012130614906597031 - 1.8285889968700296e-5im,0.18832866735132464 - 1.8051612820480868e-5im,3.1949631593321405e-6,0.03955483803893719,0.00016200680856986917
0.07578947368421053,1.1915898121163786 - 2.031295990058834e-5im,-0.1776615557621602 - 1.874806267306466e-5im,-0.08444361454764213 - 1.852184677833581e-5im,4.553756199818349e-6,0.0001890686822926308,0.0008268005640062501,1.4045316005535768 - 2.031295990058834e-5im,0.011796464499493448 - 1.874806267306466e-5im,0.187998673425818 - 1.852184677833581e-5im,3.2776328881209153e-6,0.04288463290724577,0.00016681105948421695
0.07759398496240602,1.1912186736249257 - 2.0816487849470753e-5im,-0.17800405712678277 - 1.921142715192064e-5im,-0.08478211500070633 - 1.8994401013106434e-5im,4.669545363897492e-6,0.00019299672905585133,0.0008411379261258253,1.404160462062124 - 2.0816487849470753e-5im,0.01145396313487089 - 1.921142715192064e-5im,0.1876601729727538 - 1.8994401013106434e-5im,3.3606563431356523e-6,0.046611917798795616,0.0001716846632377296
0.07939849624060151,1.1908384352607033 - 2.132144875903894e-5im,-0.178354931297593 - 1.9676014499772516e-5im,-0.08512916455645812 - 1.9469350900148147e-5im,4.785872796639182e-6,0.0001968869869565483,0.0008551549905086294,1.4037802236979016 - 2.132144875903894e-5im,0.011103088964060646 - 1.9676014499772516e-5im,0.18731312341700201 - 1.9469350900148147e-5im,3.444043264998831e-6,0.05080404103104745,0.00017663029072086036
0.081203007518797,1.190449070298142 - 2.1827879412756276e-5im,-0.17871420049319772 - 2.0141856010249215e-5im,-0.0854848070803751 - 1.9946773523745472e-5im,4.90275320955453e-6,0.00020073887392925733,0.0008688501661679226,1.4033908587353403 - 2.1827879412756276e-5im,0.010743819768455922 - 2.0141856010249215e-5im,0.186957480893085 - 1.9946773523745472e-5im,3.5278034970213505e-6,0.05554316959710307,0.0001816507033488148
0.08300751879699247,1.190050552205385 - 2.2335816842965442e-5im,-0.179081887707723 - 2.0608983181943496e-5im,-0.08584908793687564 - 2.0426747780692555e-5im,5.0202014688255925e-6,0.00020455182523075252,0.0008822221512872731,1.402992340642583 - 2.2335816842965442e-5im,0.010376132553930655 - 2.0608983181943496e-5im,0.18659320003658447 - 2.0426747780692555e-5im,3.6119469803398197e-6,0.06093038980045359,0.00018674875833008735
0.08481203007518796,1.1896428531446503 - 2.2845298336588295e-5im,-0.17945801635091108 - 2.1077427723703754e-5im,-0.0862220538629137 - 2.090935444427373e-5im,5.138232612022637e-6,0.00020832529437087306,0.0008952699319610844,1.4025846415818486 - 2.2845298336588295e-5im,0.010000003910742579 - 2.1077427723703754e-5im,0.18622023411054642 - 2.090935444427373e-5im,3.6964837641511434e-6,0.06709118566457824,0.00019192741317120067
0.08661654135338345,1.1892259451540133 - 2.3356361442828566e-5im,-0.17984261054104742 - 2.1547221560483256e-5im,-0.08660375312982616 - 2.1394676270442022e-5im,5.256861843440267e-6,0.00021205875257649325,0.000907992776463897,1.4021677335912115 - 2.3356361442828566e-5im,0.009615409720606238 - 2.1547221560483256e-5im,0.18583853484363394 - 2.1394676270442022e-5im,3.7814240029412103e-6,0.07418287053940488,0.00019718973136001374
0.08842105263157894,1.188799799343232 - 2.3869043979542184e-5im,-0.18023569491387995 - 2.201839683891685e-5im,-0.08699423549416303 - 2.1882798079747875e-5im,5.376104545733405e-6,0.00021575168933295053,0.0009203902323074221,1.40174158778043 - 2.3869043979542184e-5im,0.00922232534777371 - 2.201839683891685e-5im,0.18544805247929708 - 2.1882798079747875e-5im,3.866777963625206e-6,0.08240479207235606,0.0002025388876693832
0.09022556390977443,1.1883643860241329 - 2.438338404035416e-5im,-0.18063729465905273 - 2.2490985933136077e-5im,-0.08739355225016428 - 2.2373806857363926e-5im,5.495976284128547e-6,0.00021940361240299397,0.0009324621215617124,1.4013061744613309 - 2.438338404035416e-5im,0.00882072560260093 - 2.2490985933136077e-5im,0.18504873572329586 - 2.2373806857363926e-5im,3.95255602816987e-6,0.0920125726056854,0.00020797817409716048
0.09203007518796992,1.1879196750879673 - 2.4899420002066773e-5im,-0.18104743561932177 - 2.296502145067157e-5im,-0.08780175631129325 - 2.286779186277781e-5im,5.616492808284071e-6,0.00022301404766996333,0.0009442085354901529,1.4008614635251655 - 2.4899420002066773e-5im,0.00841058464233189 - 2.296502145067157e-5im,0.18464053166216687 - 2.286779186277781e-5im,4.038768694785565e-6,0.10333831437147191,0.00021351100626219318
0.09383458646616541,1.1874656353778879 - 2.541719053142064e-5im,-0.18146614414080864 - 2.3440536238325183e-5im,-0.08821890218456553 - 2.3364844728479855e-5im,5.737670063325688e-6,0.00022658253956838728,0.0009556298305750173,1.4004074238150859 - 2.541719053142064e-5im,0.007991876120845006 - 2.3440536238325183e-5im,0.18422338578889458 - 2.3364844728479855e-5im,4.125426584693848e-6,0.11681979692587253,0.0002191409297739461
0.0956390977443609,1.1870022355119165 - 2.5936734592966995e-5im,-0.18189344728205306 - 2.391756338822647e-5im,-0.08864504610476827 - 2.3865059588538618e-5im,5.8595241876745535e-6,0.00023010865062533478,0.0009667266219393684,1.3999440239491148 - 2.5936734592966995e-5im,0.007564572979600587 - 2.391756338822647e-5im,0.18379724186869184 - 2.3865059588538618e-5im,4.212540440863292e-6,0.1330435685343633,0.0002248716275821973
0.09744360902255639,1.1865294429401547 - 2.6458091455830813e-5im,-0.1823293725865023 - 2.43961362438824e-5im,-0.08908024597813606 - 2.4368533183570914e-5im,5.982071527481436e-6,0.00023359196206560202,0.0009774997794873685,1.399471231377353 - 2.6458091455830813e-5im,0.007128647675151331 - 2.43961362438824e-5im,0.18336204199532408 - 2.4368533183570914e-5im,4.300121136838735e-6,0.1528100048373647,0.00023070692702522512
0.09924812030075188,1.1860472245959455 - 2.6981300701663576e-5im,-0.18277394825003443 - 2.4876288406372223e-5im,-0.08952456150246886 - 2.487536499946099e-5im,6.105328636194437e-6,0.0002370320734246518,0.0009879504212192657,1.3989890130331437 - 2.6981300701663576e-5im,0.006684072011619231 - 2.4876288406372223e-5im,0.18291772647099128 - 2.487536499946099e-5im,4.388179676530102e-6,0.1772341695681824,0.00023665080799647903
0.10105263157894737,1.1855555468766439 - 2.7506402232193496e-5im,-0.18322720312191385 - 2.53580537405618e-5im,-0.08997805421658607 - 2.5385657402115325e-5im,6.2293122803467044e-6,0.00024042860255370037,0.00099807990748981,1.3984973353138421 - 2.7506402232193496e-5im,0.006230817139739804 - 2.53580537405618e-5im,0.18246423375687407 - 2.5385657402115325e-5im,4.476727197779509e-6,0.20790686998719937,0.00024270741133467595
0.10285714285714286,1.1850543749824969 - 2.8033436276595343e-5im,-0.1836891665476708 - 2.5841466381521634e-5im,-0.09044078748108743 - 2.5899515767408705e-5im,6.354039452299633e-6,0.00024378118603381077,0.0010078898362383235,1.3979961634196951 - 2.8033436276595343e-5im,0.005768853713982833 - 2.5841466381521634e-5im,0.18200150049237268 - 2.5899515767408705e-5im,4.565774980155105e-6,0.2471607557721921,0.000248881047427119
0.10466165413533834,1.1845436736979034 - 2.8562443399740795e-5im,-0.18415986856905672 - 2.6326560740878398e-5im,-0.09091282662104506 - 2.6417048646052618e-5im,6.4795273683558975e-6,0.00024708947864644933,0.0010173820356442758,1.3974854621351016 - 2.8562443399740795e-5im,0.0052981516925969235 - 2.6326560740878398e-5im,0.18152946135241504 - 2.6417048646052618e-5im,4.655334443846516e-6,0.2985277821643638,0.0002551762060501905
0.10646616541353383,1.1840234077887934 - 2.909346451015971e-5im,-0.1846393400260215 - 2.6813371513148362e-5im,-0.09139423902991657 - 2.6938367931189817e-5im,6.605793470178671e-6,0.0002503531530617217,0.0010265585573099303,1.3969651962259917 - 2.909346451015971e-5im,0.004818680235632144 - 2.6813371513148362e-5im,0.18104804894354354 - 2.6938367931189817e-5im,4.745417150565903e-6,0.36756308707577,0.00026159756668534326
0.10827067669172932,1.183493539514828 - 2.9626540867229873e-5im,-0.18512761195569286 - 2.730193368297812e-5im,-0.09188509395510246 - 2.7463588977754657e-5im,6.732855458434073e-6,0.00025357190143262317,0.0010354216744077648,1.396435327952026 - 2.9626540867229873e-5im,0.004330408305960793 - 2.730193368297812e-5im,0.18055719401835768 - 2.7463588977754657e-5im,4.836034824043025e-6,0.46341338972120066,0.0002681500080013471
0.11007518796992481,1.1829540318938458 - 3.0161714090510107e-5im,-0.18562471639773967 - 2.7792282531060448e-5im,-0.09238546292626144 - 2.7992830845072692e-5im,6.860731263590484e-6,0.00025674543317321616,0.0010439738697813838,1.395895820331044 - 3.0161714090510107e-5im,0.0038333038639139774 - 2.7792282531060448e-5im,0.18005682504719867 - 2.7992830845072692e-5im,4.927199332299171e-6,0.6020118239584292,0.0002748386209591856
0.1118796992481203,1.1824048464928436 - 3.0699026167261336e-5im,-0.18613068586114384 - 2.828445364149317e-5im,-0.09289541957824472 - 2.8526216442336284e-5im,6.9894390768008606e-6,0.0002598734763453197,0.0010522178335272518,1.3953466349300419 - 3.0699026167261336e-5im,0.003327334400509801 - 2.828445364149317e-5im,0.17954686839521541 - 2.8526216442336284e-5im,5.018922706456178e-6,0.8131555674772469,0.0002816687199051419
0.11368421052631579,1.1818459448486043 - 3.12385194611254e-5im,-0.1866455536762098 - 2.8778482908158873e-5im,-0.09341503988224441 - 2.906387275840053e-5im,7.118997340375295e-6,0.00026295577661544816,0.0010601564542347549,1.3947877332858025 - 3.12385194611254e-5im,0.002812466585443838 - 2.8778482908158873e-5im,0.17902724809121573 - 2.906387275840053e-5im,5.111217134965183e-6,1.1579713401123948,0.00028864585637933114
0.11548872180451128,1.181277286560965 - 3.178023672049143e-5im,-0.18716935354135075 - 2.927440654260391e-5im,-0.09394440200767133 - 2.960593103472853e-5im,7.2494247772260375e-6,0.00026599209844905815,0.0010677928161070382,1.3942190749981633 - 3.178023672049143e-5im,0.0022886667203029106 - 2.927440654260391e-5im,0.17849788596578878 - 2.960593103472853e-5im,5.204094981537108e-6,1.7786973933556491,0.00029577583197979383
0.11729323308270677,1.180698831459015 - 3.232422108733733e-5im,-0.18770212005480572 - 2.9772261080129272e-5im,-0.09448358664569731 - 3.015252703768347e-5im,7.380740372214478e-6,0.000268982223521191,0.0010751301889109245,1.3936406198962132 - 3.232422108733733e-5im,0.0017559002068479345 - 2.9772261080129272e-5im,0.1779587013277628 - 3.015252703768347e-5im,5.297568773811643e-6,3.072822317239578,0.00030306471448393694
0.11909774436090226,1.1801105383953745 - 3.287051610584011e-5im,-0.18824388842927767 - 3.027208338752167e-5im,-0.09503267695810973 - 3.070380127382689e-5im,7.512963393543101e-6,0.000271925951415291,0.00108217202394319,1.3930523268325725 - 3.287051610584011e-5im,0.0012141318323759948 - 3.027208338752167e-5im,0.1774096110153504 - 3.070380127382689e-5im,5.391651216378835e-6,6.53267191211895,0.000310518853113991
0.12090225563909775,1.1795123649656811 - 3.3419165731468594e-5im,-0.18879469443319774 - 3.077391067067244e-5im,-0.09559175863358646 - 3.125989923924865e-5im,7.646113404043681e-6,0.0002748230996914899,0.0010889219484603657,1.3924541534028794 - 3.3419165731468594e-5im,0.000663325828455902 - 3.077391067067244e-5im,0.17685052933987366 - 3.125989923924865e-5im,5.486355197651945e-6,22.214945572947876,0.00031814489540668144
0.12270676691729324,1.1789042683104012 - 3.397021433993085e-5im,-0.18935457459122854 - 3.127778048148714e-5im,-0.09616092007223867 - 3.182097171017352e-5im,7.780210258680228e-6,0.00027767350318501046,0.001095383758254597,1.3918460567475994 - 3.397021433993085e-5im,0.00010344567042512836 - 3.127778048148714e-5im,0.17628136790122145 - 3.182097171017352e-5im,5.58169378834808e-6,852.450180270505,0.00032594980599184035
0.12451127819548873,1.1782862048565224 - 3.452370673643415e-5im,-0.18992356613277506 - 3.1783730725593726e-5im,-0.09674025245534634 - 3.2387175028622984e-5im,7.915274115382487e-6,0.0002804770140199001,0.0011015614122536223,1.3912279932937206 - 3.452370673643415e-5im,-0.000465545871121401 - 3.1783730725593726e-5im,0.17570203551811378 - 3.2387175028622984e-5im,5.677680248075055e-6,46.4633448868959,0.00033394088606688297
0.12631578947368421,1.1776581301115756 - 3.507968816501216e-5im,-0.1905017069472153 - 3.229179967014097e-5im,-0.0973298498256133 - 3.295867140723507e-5im,8.051325445681661e-6,0.000283233501601003,0.0011074590271506885,1.3905999185487739 - 3.507968816501216e-5im,-0.0010436866855616587 - 3.229179967014097e-5im,0.17511243814784683 - 3.295867140723507e-5im,5.774328031788149e-6,9.427282968220693,0.00034212579431082266
0.1281203007518797,1.1770199986345706 - 3.563820431809835e-5im,-0.1910890355859448 - 3.280202595169517e-5im,-0.09792980919337933 - 3.35356292595081e-5im,8.188385043383322e-6,0.00028594285246274256,0.0011130808718951893,1.3899617870717689 - 3.563820431809835e-5im,-0.0016310153242911497 - 3.280202595169517e-5im,0.17451247878008078 - 3.35356292595081e-5im,5.871650795049394e-6,3.923368392952433,0.0003505125694744339
0.1299248120300752,1.1763717643364064 - 3.619930134614273e-5im,-0.1916855913470221 - 3.3314448583883906e-5im,-0.09854023068777884 - 3.411822356138707e-5im,8.32647402878502e-6,0.0002886049698573785,0.0011184313617686173,1.3893135527736047 - 3.619930134614273e-5im,-0.0022275710853684474 - 3.3314448583883906e-5im,0.17390205728568128 - 3.411822356138707e-5im,5.969662396572938e-6,2.1365963696279584,0.00035910965492165346
0.13172932330827067,1.1757133801089135 - 3.676302586751099e-5im,-0.19229141419019816 - 3.382910696581187e-5im,-0.09916121763596712 - 3.470663621981374e-5im,8.465613862348724e-6,0.00029121977384567217,0.0011235150538607746,1.3886551685461117 - 3.676302586751099e-5im,-0.0028333939285445126 - 3.382910696581187e-5im,0.17328107033749302 - 3.470663621981374e-5im,6.068376906509341e-6,1.3411113511911044,0.00036792592453315507
0.13353383458646617,1.175044798508133 - 3.7329424978036196e-5im,-0.19290654491323436 - 3.4346040889423384e-5im,-0.0997928767730205 - 3.5301056495861144e-5im,8.605826343558521e-6,0.0002937872005833075,0.0011283366408830692,1.387986586945331 - 3.7329424978036196e-5im,-0.0034485246515807036 - 3.4346040889423384e-5im,0.1726494112004396 - 3.5301056495861144e-5im,6.16780860571687e-6,0.9192149155965981,0.0003769707114358291
0.13533834586466165,1.1743659701669196 - 3.789854626238522e-5im,-0.19353102477660117 - 3.486529054985135e-5im,-0.10043531819308299 - 3.5901681396120565e-5im,8.747133643176418e-6,0.00029630720329630237,0.001132900949302105,1.3873077586041178 - 3.789854626238522e-5im,-0.004073004514947513 - 3.486529054985135e-5im,0.17200696978037713 - 3.5901681396120565e-5im,6.267972005335994e-6,0.6689317523606183,0.000386253837157563
0.13714285714285715,1.1736768463507303 - 3.8470437802333614e-5im,-0.19416489613452118 - 3.538689655053118e-5im,-0.10108865579546727 - 3.6508716207427576e-5im,8.889558274576317e-6,0.000298779750142846,0.0011372129303185308,1.3866186347879284 - 3.8470437802333614e-5im,-0.004706875872867511 - 3.538689655053118e-5im,0.17135363217799285 - 3.6508716207427576e-5im,6.368881829307204e-6,0.5083965165572141,0.0003957856464950908
0.13894736842105262,1.172977375983586 - 3.904514818974097e-5im,-0.1948082017183449 - 3.591089991582614e-5im,-0.10175300708793172 - 3.712237491387438e-5im,9.03312314765933e-6,0.00030120482624051384,0.0011412776610246213,1.3859191644207842 - 3.904514818974097e-5im,-0.005350181456691246 - 3.591089991582614e-5im,0.1706892808855284 - 3.712237491387438e-5im,6.470553047098643e-6,0.39931886386434784,0.0004055770405287539
0.14075187969924813,1.1722675080581695 - 3.9622726535074115e-5im,-0.1954609852342093 - 3.6437342096401896e-5im,-0.10242849363511883 - 3.774288080041468e-5im,9.177851542141883e-6,0.00030358243160618677,0.0011451003362597653,1.3852092964953677 - 3.9622726535074115e-5im,-0.00600296497255564 - 3.6437342096401896e-5im,0.1700137943383413 - 3.774288080041468e-5im,6.573000857397125e-6,0.32184680203940585,0.0004156395169594302
0.1425563909774436,1.1715471903026256 - 4.020322247963466e-5im,-0.19612329105235446 - 3.696626498010482e-5im,-0.10311524107473456 - 3.837046699285688e-5im,9.323767137787766e-6,0.00030591258191788913,0.001148686267502939,1.3844889787398238 - 4.020322247963466e-5im,-0.0066652707907008 - 3.696626498010482e-5im,0.16932704689872555 - 3.837046699285688e-5im,6.6762407064201205e-6,0.2648541271075828,0.0004259852104935661
0.1443609022556391,1.1708163693809532 - 4.07866862063712e-5im,-0.1967951642602797 - 3.749771090075225e-5im,-0.10381337932455245 - 3.900537708292651e-5im,9.470894021758145e-6,0.000308195308138551,0.0011520408793662205,1.3837581578181513 - 4.07866862063712e-5im,-0.00733714399862605 - 3.749771090075225e-5im,0.16862890864890767 - 3.900537708292651e-5im,6.78028829229718e-6,0.2217121305543853,0.0004366269379402382
0.14616541353383458,1.1700749916781825 - 4.137316845006837e-5im,-0.19747665086859623 - 3.803172264589909e-5im,-0.10452304287390014 - 3.964786582229513e-5im,9.619256686105614e-6,0.0003104306556404452,0.0011551697054780824,1.3830167801153808 - 4.137316845006837e-5im,-0.008018630606942577 - 3.803172264589909e-5im,0.16791924509956 - 3.964786582229513e-5im,6.885159563455819e-6,0.1882720885338879,0.00044757824776481237
0.14796992481203008,1.1693230023052243 - 4.196272051005661e-5im,-0.19816779757733435 - 3.856834346795363e-5im,-0.10524437087249494 - 4.0298199813957216e-5im,9.768880054565989e-6,0.00031261868472393534,0.0011580783879320546,1.3822647907424226 - 4.196272051005661e-5im,-0.008709777315680697 - 3.856834346795363e-5im,0.16719791710096518 - 4.0298199813957216e-5im,6.990870734807453e-6,0.1618297989533902,0.0004588534721306456
0.14977443609022556,1.1685603449852777 - 4.255539426233474e-5im,-0.19886865176094704 - 3.910761709419896e-5im,-0.10597750733788594 - 4.095665828707559e-5im,9.919789496052692e-6,0.0003147594704451425,0.0011607726756284892,1.381502133422476 - 4.255539426233474e-5im,-0.00941063149929338 - 3.910761709419896e-5im,0.16646478063557418 - 4.095665828707559e-5im,7.097438295838732e-6,0.14056152042359915,0.00047046778432471316
0.15157894736842106,1.1677869631129665 - 4.3151242169541806e-5im,-0.1995792617355383 - 3.964958773422125e-5im,-0.10672260152133399 - 4.162353397323278e-5im,1.0072010817850343e-5,0.0003168531015212056,0.0011632584210384026,1.3807287515501647 - 4.3151242169541806e-5im,-0.010121241473884664 - 3.964958773422125e-5im,0.16571968645212612 - 4.162353397323278e-5im,7.204879006346632e-6,0.12320109436558371,0.00048243726253976234
0.15338345864661654,1.167002798661529 - 4.3750317295013966e-5im,-0.20029967650577257 - 4.019430009218618e-5im,-0.10747980802723867 - 4.229913398315627e-5im,1.0225570295982611e-5,0.000318899680910953,0.0011655415812885188,1.379944587098727 - 4.3750317295013966e-5im,-0.01084165624411893 - 4.019430009218618e-5im,0.16496247994622146 - 4.229913398315627e-5im,7.313209914766141e-6,0.10884722531981811,0.0004947789570605277
0.15518796992481204,1.1662077937250896 - 4.435267331180134e-5im,-0.20102994615204414 - 4.074179937310171e-5im,-0.10824928727347842 - 4.298378084731463e-5im,1.0380494659534947e-5,0.0003208993243127587,0.0011676282152071624,1.3791495821622877 - 4.435267331180134e-5im,-0.011571925890390493 - 4.074179937310171e-5im,0.1641930006999817 - 4.298378084731463e-5im,7.4224483484896925e-6,0.09684421038492852,0.0005075109665532583
0.15699248120300752,1.1654018879118684 - 4.495836452076573e-5im,-0.201770121205008 - 4.129213129959733e-5im,-0.10903120545704888 - 4.367781349777318e-5im,1.0536811149804711e-5,0.0003228521619631959,0.0011695244881864152,1.3783436763490666 - 4.495836452076573e-5im,-0.012312100943354347 - 4.129213129959733e-5im,0.16341108251641123 - 4.367781349777318e-5im,7.5326119496635645e-6,0.08670581146682815,0.0005206525165298043
0.15879699248120302,1.1645850205574824 - 4.556744585874758e-5im,-0.20252025320141634 - 4.18453421169152e-5im,-0.10982573513674686 - 4.4381588508741645e-5im,1.069454749325508e-5,0.00032475833657796864,0.001171236669340813,1.3775268089946806 - 4.556744585874758e-5im,-0.013062232939762691 - 4.18453421169152e-5im,0.16261655283671325 - 4.4381588508741645e-5im,7.643718658571744e-6,0.07806528410897531,0.0005342240509579988
0.1606015037593985,1.1637571301718328 - 4.6179972912392346e-5im,-0.20328039455668445 - 4.240147860471471e-5im,-0.11063305549553702 - 4.5095481343842024e-5im,1.0853731923927085e-5,0.0003266180035142391,0.0011727711341809007,1.376698918609031 - 4.6179972912392346e-5im,-0.013822374295030807 - 4.240147860471471e-5im,0.1618092324779231 - 4.5095481343842024e-5im,7.755786727067582e-6,0.07064179789491534,0.0005482473292663691
0.162406015037594,1.1629181540838454 - 4.6796001932357923e-5im,-0.20405059849398666 - 4.296058808891204e-5im,-0.11145335265088188 - 4.5819887722446174e-5im,1.1014393203407175e-5,0.00032843133075330876,0.0011741343677116392,1.3758599425210436 - 4.6796001932357923e-5im,-0.014592578232333005 - 4.296058808891204e-5im,0.16098893532257824 - 4.5819887722446174e-5im,7.868834730508603e-6,0.06421737077503925,0.000562745532966204
0.16421052631578947,1.1620680285683023 - 4.741558984653653e-5im,-0.20483091908945592 - 4.352271845243709e-5im,-0.11228682005111748 - 4.655522512788392e-5im,1.1176560632200309e-5,0.0003301984984995678,0.0011753329675402975,1.3750098170055005 - 4.741558984653653e-5im,-0.01537289882780225 - 4.352271845243709e-5im,0.16015546792234264 - 4.655522512788392e-5im,7.982881574449026e-6,0.05862071646456958,0.0005777433833983563
0.16601503759398495,1.1612066887348806 - 4.803879427404085e-5im,-0.205621411252832 - 4.408791814678877e-5im,-0.11313365886928096 - 4.730193444321123e-5im,1.1340264066013713e-5,0.0003319196989892875,0.0011763736482757585,1.3741484771720789 - 4.803879427404085e-5im,-0.016163390991178368 - 4.408791814678877e-5im,0.15930862910417917 - 4.730193444321123e-5im,8.097946504296537e-6,0.05371573599325729,0.0005932672709102013
0.16781954887218045,1.160334068849327 - 4.866567353830367e-5im,-0.20642213082578506 - 4.465623620247773e-5im,-0.11399407848489827 - 4.806048176056098e-5im,1.1505533923777092e-5,0.0003335951359081968,0.001177263246239217,1.3732758572865253 - 4.866567353830367e-5im,-0.01696411056413141 - 4.465623620247773e-5im,0.15844820948856184 - 4.806048176056098e-5im,8.214049109935761e-6,0.049393186593929744,0.0006093453978626584
0.16962406015037593,1.1594501022763435 - 4.929628668122007e-5im,-0.2072331345765449 - 4.5227722240671084e-5im,-0.11486829695051391 - 4.883136034431181e-5im,1.1672401203272877e-5,0.0003352250241490751,0.001178008725868041,1.3723918907135417 - 4.929628668122007e-5im,-0.017775114314891257 - 4.5227722240671084e-5im,0.15757399102294622 - 4.883136034431181e-5im,8.331209334952339e-6,0.045564564856147766,0.0006260079358514781
0.17142857142857143,1.1585547207772724 - 4.993069348035434e-5im,-0.20805448004647115 - 4.5802426487813814e-5im,-0.11575654141208286 - 4.961509275862204e-5im,1.1840897511113267e-5,0.0003368095900688699,0.0011786171883967766,1.3714965092144704 - 4.993069348035434e-5im,-0.018596459784817502 - 4.5802426487813814e-5im,0.15668574656137726 - 4.961509275862204e-5im,8.449447494560274e-6,0.042157556292346306,0.0006432871984547095
0.1732330827067669,1.1576478556479632 - 5.0568954459426995e-5im,-0.20888622583773997 - 4.6380399783337274e-5im,-0.11665904880791728 - 5.041223328246972e-5im,1.2011055054589055e-5,0.000338349070265355,0.0011790958787859548,1.3705896440851615 - 5.0568954459426995e-5im,-0.019428205576086304 - 4.6380399783337274e-5im,0.15578323916554285 - 5.041223328246972e-5im,8.568784270333587e-6,0.03911260657753704,0.0006612178354287655
0.1750375939849624,1.1567294370353802 - 5.121113090581223e-5im,-0.20972843146457837 - 4.6961693594490645e-5im,-0.11757606637786928 - 5.122337048866747e-5im,1.2182906671789833e-5,0.00033984371181617365,0.001179452197143418,1.3696712254725785 - 5.121113090581223e-5im,-0.02027041120292471 - 4.6961693594490645e-5im,0.15486622159559085 - 5.122337048866747e-5im,8.689240728179013e-6,0.03638031283608144,0.0006798370451322977
0.17684210526315788,1.1557993930844443 - 5.185728488985859e-5im,-0.2105811571595173 - 4.754636003288075e-5im,-0.11850785219571042 - 5.204913007609441e-5im,1.2356485867436052e-5,0.00034129377267537464,0.0011796937119598963,1.3687411815216426 - 5.185728488985859e-5im,-0.021123136897863663 - 4.754636003288075e-5im,0.1539344357777497 - 5.204913007609441e-5im,8.810838339750883e-6,0.03391941661571559,0.0006991848100566956
0.1786466165413534,1.1548576516094606 - 5.2507479273431926e-5im,-0.21144446429502478 - 4.813445186008643e-5im,-0.1194546760899574 - 5.289017811443838e-5im,1.2531826793392321e-5,0.0003426995199945739,0.0011798281710437791,1.3677994400466589 - 5.2507479273431926e-5im,-0.02198644403337113 - 4.813445186008643e-5im,0.15298761188350274 - 5.289017811443838e-5im,8.933598970230664e-6,0.0316952430951946,0.0007193041635855316
0.18045112781954886,1.1539041394210208 - 5.3161777728405726e-5im,-0.2123184152345086 - 4.872602250334752e-5im,-0.12041682031726626 - 5.374722452268836e-5im,1.2708964280381944e-5,0.0003440612303654145,0.0011798635182641906,1.366845927858219 - 5.3161777728405726e-5im,-0.02286039497285493 - 4.872602250334752e-5im,0.15202546765619387 - 5.374722452268836e-5im,9.057544897193952e-6,0.02967848012148046,0.0007402414832265333
0.18225563909774437,1.152938781642504 - 5.382024475644948e-5im,-0.21320307318358714 - 4.9321126072307465e-5im,-0.12139458029817989 - 5.462102692240353e-5im,1.2887933871950569e-5,0.00034537919006734076,0.0011798079124813253,1.3658805700797023 - 5.382024475644948e-5im,-0.023745052921933497 - 4.9321126072307465e-5im,0.15104770767528022 - 5.462102692240353e-5im,9.182698830814982e-6,0.027844213394995806,0.0007620468180928396
0.18406015037593984,1.1519615024239536 - 5.448294570224789e-5im,-0.21409850237754927 - 4.99198173692762e-5im,-0.12238826561347182 - 5.551239498435649e-5im,1.3068771826946498e-5,0.0003466536941785083,0.001179669746723711,1.3649032908611516 - 5.448294570224789e-5im,-0.024640482115895625 - 4.99198173692762e-5im,0.1500540223599883 - 5.551239498435649e-5im,9.309083914914802e-6,0.02617115747429078,0.0007847742583703802
0.18586466165413534,1.1509722249111518 - 5.514994677042897e-5im,-0.21500476809226748 - 5.052215190305072e-5im,-0.12339820098478844 - 5.642219522765687e-5im,1.3251515139071873e-5,0.00034788504628446094,0.0011794576713662827,1.36391401334835 - 5.514994677042897e-5im,-0.025546747830613833 - 5.052215190305072e-5im,0.14904408698867166 - 5.642219522765687e-5im,9.436723738354824e-6,0.024641039606463824,0.0008084823484269638
0.18766917293233082,1.1499708710440688 - 5.582131504377238e-5im,-0.21592193660957593 - 5.112818590404711e-5im,-0.12442472732241536 - 5.7351356359536146e-5im,1.343620156124609e-5,0.0003490735583431415,0.0011791806207082029,1.362912659481267 - 5.582131504377238e-5im,-0.02646391634792227 - 5.112818590404711e-5im,0.14801756065104477 - 5.7351356359536146e-5im,9.565642349319544e-6,0.023238102327428897,0.000833234550944654
0.18947368421052632,1.148957360979339 - 5.6497118504642336e-5im,-0.21685007509868337 - 5.173797634225298e-5im,-0.12546820282296178 - 5.830087522161158e-5im,1.362286964055369e-5,0.0003502195508392707,0.0011788478436758696,1.3618991494165373 - 5.6497118504642336e-5im,-0.027392054837029733 - 5.173797634225298e-5im,0.14697408515049834 - 5.830087522161158e-5im,9.695864275997955e-6,0.021948699418113296,0.0008590997691193163
0.1912781954887218,1.1479316143599219 - 5.71774260451247e-5im,-0.2177892519351151 - 5.2351580934533505e-5im,-0.12652900443505127 - 5.9271823547399176e-5im,1.3811558707737608e-5,0.0003513233514516285,0.0011784689357335401,1.3608734027971199 - 5.71774260451247e-5im,-0.028331231673461448 - 5.2351580934533505e-5im,0.14591328353840885 - 5.9271823547399176e-5im,9.827414519620153e-6,0.020760964922957377,0.0008861529410917276
0.1930827067669173,1.146893549371503 - 5.7862307491036135e-5im,-0.21873953649377295 - 5.2969058164999666e-5im,-0.12760752914987958 - 6.0265355424598356e-5im,1.4002308921929454e-5,0.0003523852955114362,0.001178053878814931,1.3598353378087011 - 5.7862307491036135e-5im,-0.029281516232119307 - 5.2969058164999666e-5im,0.14483475882358054 - 6.0265355424598356e-5im,9.96031858101129e-6,0.019664541938891715,0.0009144757078435722
0.19488721804511278,1.1458430824662924 - 5.8551833622967147e-5im,-0.2197009991014173 - 5.3590467302500366e-5im,-0.12870419552454118 - 6.128271572766678e-5im,1.419516130066265e-5,0.0003534057259225432,0.0011776130854661282,1.3587848709034904 - 5.8551833622967147e-5im,-0.030242978839763658 - 5.3590467302500366e-5im,0.14373809244891894 - 6.128271572766678e-5im,1.0094602478164919e-5,0.01865035816491589,0.0009441571731608504
0.19669172932330828,1.1447801296680022 - 5.924607618608694e-5im,-0.2206737113658273 - 5.4215868407537064e-5im,-0.12981944559107964 - 6.23252497222328e-5im,1.4390157708586732e-5,0.0003543849918003092,0.001177157446690902,1.3577219181052005 - 5.924607618608694e-5im,-0.031215691104173642 - 5.4215868407537064e-5im,0.1426228423823805 - 6.23252497222328e-5im,1.0230292738701142e-5,0.01771043901263584,0.0009752947734073155
0.19849624060150375,1.1437046049239128 - 5.994510792148039e-5im,-0.22165774580092462 - 5.484532235927987e-5im,-0.13095374653245828 - 6.339441374923349e-5im,1.4587340924451008e-5,0.0003553234495119986,0.0011766983911544776,1.3566463933611108 - 5.994510792148039e-5im,-0.032199725539270974 - 5.484532235927987e-5im,0.14148854144100184 - 6.339441374923349e-5im,1.036741643980957e-5,0.016837752479019998,0.0010079952623149575
0.20030075187969926,1.1426164210355638 - 6.064900257954875e-5im,-0.22265317606997048 - 5.547889086575017e-5im,-0.13210759292935717 - 6.449178750156037e-5im,1.4786754641239091e-5,0.0003562214616154753,0.0011762479486088283,1.355558209472762 - 6.064900257954875e-5im,-0.03319515580831682 - 5.547889086575017e-5im,0.14033469504410295 - 6.449178750156037e-5im,1.0506001207557157e-5,0.01602607834199501,0.001042375846319582
0.20210526315789473,1.14151548968737 - 6.13578349397791e-5im,-0.22366007700825155 - 5.611663648000809e-5im,-0.13328150911555806 - 6.561908792888204e-5im,1.4988443490100673e-5,0.0003570793965515033,0.001175818824007586,1.3544572781245683 - 6.13578349397791e-5im,-0.03420205674659789 - 5.611663648000809e-5im,0.13916077885790207 - 6.561908792888204e-5im,1.0646075230601367e-5,0.015269898283740216,0.0010785654861914626
0.20390977443609024,1.1404017214634994 - 6.207168083105464e-5im,-0.2246785246538599 - 5.675862261663889e-5im,-0.1344760518026251 - 6.67781851042295e-5im,1.5192453065297958e-5,0.0003578976283143419,0.0011754244825467298,1.3533435099006974 - 6.207168083105464e-5im,-0.03522050439220626 - 5.675862261663889e-5im,0.13796623617083503 - 6.67781851042295e-5im,1.078766727447526e-5,0.014564302973897316,0.0011167063972736507
0.2057142857142857,1.13927502469505 - 6.279061716300297e-5im,-0.2257085959824006 - 5.740491357857375e-5im,-0.13569181283322235 - 6.79711202966756e-5im,1.539882998409622e-5,0.00035867653713066725,0.0011750792490230718,1.3522168131322483 - 6.279061716300297e-5im,-0.03625057572074694 - 5.740491357857375e-5im,0.13675047514023778 - 6.79711202966756e-5im,1.0930806717021411e-5,0.013904913422392912,0.0011569557799421886
0.2075187969924812,1.1381353069101519 - 6.351472193522398e-5im,-0.22675036928371065 - 5.805557456322881e-5im,-0.13692942267238692 - 6.920012691475963e-5im,1.5607621873264203e-5,0.0003594165079604167,0.001174798418508181,1.35107709534735 - 6.351472193522398e-5im,-0.037292349022057 - 5.805557456322881e-5im,0.1355128653010732 - 6.920012691475963e-5im,1.1075523539238347e-5,0.01328781343894631,0.0011994878375519791
0.2093233082706767,1.1369824741544867 - 6.424407426511724e-5im,-0.22780392401569494 - 5.871067168594127e-5im,-0.1381895539882021 - 7.046765448380591e-5im,1.581887741669953e-5,0.0003601179307797018,0.001174598387642708,1.3499242625916847 - 6.424407426511724e-5im,-0.03834590375404129 - 5.871067168594127e-5im,0.13425273398525803 - 7.046765448380591e-5im,1.122184835316617e-5,0.01270949230362131,0.001244496119111487
0.2111278195488722,1.1358164312348857 - 6.497875440803714e-5im,-0.22886934088639724 - 5.937027199619669e-5im,-0.1394729258366714 - 7.177639645122939e-5im,1.6032646377477813e-5,0.00036078120009268316,0.0011744968055364124,1.348758219672084 - 6.497875440803714e-5im,-0.03941132062474359 - 5.937027199619669e-5im,0.13296936213678873 - 7.177639645122939e-5im,1.1369812414194067e-5,0.012166795396395686,0.0012921962626556288
0.21293233082706767,1.1346370812805966 - 6.571884378465884e-5im,-0.2299467017689076 - 6.003444350046865e-5im,-0.1407803082830895 - 7.312932242002621e-5im,1.6248979641411863e-5,0.00036140671501507453,0.0011745127504464098,1.3475788697177946 - 6.571884378465884e-5im,-0.040488681507253946 - 6.003444350046865e-5im,0.13166197969037063 - 7.312932242002621e-5im,1.1519447646354183e-5,0.011656881802366358,0.001342829213877538
0.21473684210526317,1.1334443255939493 - 6.646442500662646e-5im,-0.23103608968905776 - 6.0703255183300636e-5im,-0.14211252769487737 - 7.452971575668183e-5im,1.646792925368514e-5,0.0003619948791141948,0.00117466693577487,1.3463861140311475 - 6.646442500662646e-5im,-0.041578069427404094 - 6.0703255183300636e-5im,0.13032976027858276 - 7.452971575668183e-5im,1.1670786663346828e-5,0.011177187642648348,0.0013966650235257073
0.21654135338345865,1.1322380644698689 - 6.721558189178478e-5im,-0.23213758904539047 - 6.137677701903903e-5im,-0.14347047292069065 - 7.598121771614847e-5im,1.668954842559048e-5,0.0003625460994677894,0.0011749819505857614,1.345179852907067 - 6.721558189178478e-5im,-0.042679568783736806 - 6.137677701903903e-5im,0.12897181505276947 - 7.598121771614847e-5im,1.182386277136941e-5,0.010725394189414088,0.0014540073519122593
0.21834586466165415,1.1310181968654873 - 6.797239949170037e-5im,-0.23325128555248453 - 6.205507999463247e-5im,-0.14485510215702535 - 7.748787925717394e-5im,1.6913891577499087e-5,0.0003630607866661005,0.001175482544872386,1.3439599853026856 - 6.797239949170037e-5im,-0.043793265290830885 - 6.205507999463247e-5im,0.12758718581643477 - 7.748787925717394e-5im,1.1978709993850365e-5,0.010299400325999079,0.0015151988269523973
0.22015037593984962,1.1297846192912324 - 6.873496413020755e-5im,-0.23437726599991385 - 6.273823614223766e-5im,-0.14626745070549166 - 7.905422223302688e-5im,1.7141014409946287e-5,0.00036353935543999733,0.001176195968312215,1.3427264077284307 - 6.873496413020755e-5im,-0.04491924573826019 - 6.273823614223766e-5im,0.12617483726796846 - 7.905422223302688e-5im,1.2135363113147914e-5,0.009897298627342193,0.0015806274524334894
0.2219548872180451,1.1285372275342582 - 6.950336340872487e-5im,-0.23551561868896215 - 6.342631854191282e-5im,-0.14770864038507478 - 8.068531237704497e-5im,1.7370973883134345e-5,0.00036398222300373776,0.0011771523697395403,1.3414790159714565 - 6.950336340872487e-5im,-0.046057598427308506 - 6.342631854191282e-5im,0.12473364758838534 - 8.068531237704497e-5im,1.2293857656646036e-5,0.009517354153181171,0.001650734336755001
0.2237593984962406,1.1272759154988978 - 7.027768624611128e-5im,-0.23666643317901623 - 6.411940135538716e-5im,-0.1491798899271768 - 8.238684624959523e-5im,1.7603828291514753e-5,0.0003643898097366766,0.0011783852794019902,1.3402177039360958 - 7.027768624611128e-5im,-0.04720841291736257 - 6.411940135538716e-5im,0.12326239804628333 - 8.238684624959523e-5im,1.2454229940412557e-5,0.009157986194812116,0.0017260230318092542
0.22556390977443608,1.1260005756284928 - 7.105802290027079e-5im,-0.2378298004167666 - 6.481755984326037e-5im,-0.1506825273460354 - 8.416525591923625e-5im,1.783963728783563e-5,0.00036476253857753557,0.0011799321873227969,1.338942364065691 - 7.105802290027079e-5im,-0.04837178015511296 - 6.481755984326037e-5im,0.12175976062742473 - 8.416525591923625e-5im,1.2616517082133319e-5,0.008817752080562872,0.001807070918757015
0.22736842105263158,1.1247110982423403 - 7.18444650046556e-5im,-0.2390058126003009 - 6.55208703955819e-5im,-0.15221800420896822 - 8.60278354847617e-5im,1.807846194573427e-5,0.00036510083531512576,0.001181835245412024,1.3376528866795385 - 7.18444650046556e-5im,-0.049547792338647256 - 6.55208703955819e-5im,0.12022428376449189 - 8.60278354847617e-5im,1.278075703731206e-5,0.008495333028150455,0.0018945431620632708
0.22917293233082706,1.1234073720987472 - 7.263710552320595e-5im,-0.24019456338394554 - 6.622941050038907e-5im,-0.1537879126688366 - 8.79828953298184e-5im,1.8320364764763744e-5,0.0003654051274884638,0.0011841421219104535,1.3363491605359454 - 7.263710552320595e-5im,-0.05073654312229188 - 6.622941050038907e-5im,0.11865437530462353 - 8.79828953298184e-5im,1.294698859881632e-5,0.008189521535764977,0.0019892099538346537
0.23097744360902256,1.1220892852745674 - 7.343603902777875e-5im,-0.2413961479443258 - 6.694325894609167e-5im,-0.15539400545921517 - 9.003995131207566e-5im,1.8565409745826996e-5,0.00036567584501910854,0.0011869070526438008,1.3350310737117657 - 7.343603902777875e-5im,-0.051938127682672135 - 6.694325894609167e-5im,0.11704828251424494 - 9.003995131207566e-5im,1.3115251447346953e-5,0.007899210322231736,0.0020919679696547546
0.23278195488721803,1.1207567231555402 - 7.424136136426212e-5im,-0.24261066278694216 - 6.766249558573752e-5im,-0.15703821956509664 - 9.220995853965471e-5im,1.88136624082421e-5,0.0003659134192048707,0.001190192142513282,1.3336985115927384 - 7.424136136426212e-5im,-0.053152642525288514 - 6.766249558573752e-5im,0.11540406840836348 - 9.220995853965471e-5im,1.3285586149757809e-5,0.007623382553893969,0.002203867282975901
0.23458646616541354,1.1194095692564083 - 7.505316993222832e-5im,-0.24383820579518548 - 6.838720154147885e-5im,-0.1587227047187584 - 9.450560303760044e-5im,1.9065189872019733e-5,0.00036611828341317695,0.0011940689905612705,1.3323513576936066 - 7.505316993222832e-5im,-0.05438018553353183 - 6.838720154147885e-5im,0.11371958325470172 - 9.450560303760044e-5im,1.3458034213391101e-5,0.007361103141019142,0.0023261454454282337
0.236390977443609,1.1180477057682767 - 7.58715636416342e-5im,-0.24507887643521564 - 6.911745917449812e-5im,-0.16044985795383537 - 9.694166886322158e-5im,1.9320060867209623e-5,0.00036629087201137084,0.0011986207362336637,1.330989494205475 - 7.58715636416342e-5im,-0.05562085617356198 - 6.911745917449812e-5im,0.11199243001962475 - 9.694166886322158e-5im,1.3632638087836064e-5,0.0071115109317999815,0.0024602710572454826
0.23819548872180452,1.1166710132210582 - 7.669664294883977e-5im,-0.24633277570210613 - 6.985335211482952e-5im,-0.16222236544693913 - 9.953550457464082e-5im,1.9578345793980877e-5,0.0003664316204169304,0.0012039446650325978,1.3296128016582562 - 7.669664294883977e-5im,-0.05687475544045248 - 6.985335211482952e-5im,0.11021992252652099 - 9.953550457464082e-5im,1.3809441198944996e-5,0.0068738118361420485,0.002608000033501274
0.24,1.1152793696979695 - 7.75285099023234e-5im,-0.24760000596573448 - 7.05949652995287e-5im,-0.16404325383271348 - 0.00010230762253695621im,1.9840116803551894e-5,0.00036654096548322895,0.0012101555609300041,1.3282211581351677 - 7.75285099023234e-5im,-0.058141985704080815 - 7.05949652995287e-5im,0.10839903414074664 - 0.00010230762253695621im,1.3988487995323696e-5,0.006647272705319303,0.002771449106360822
0.2418045112781955,1.113872651952661 - 7.836726815634381e-5im,-0.2488806712658187 - 7.134238498281238e-5im,-0.16591595421524769 - 0.00010528247848164752im,2.010544780619111e-5,0.00036661934440163687,0.0012173900685348376,1.3268144403898592 - 7.836726815634381e-5im,-0.05942265100416504 - 7.134238498281238e-5im,0.10652633375821245 - 0.00010528247848164752im,1.4169823950548909e-5,0.006431215748944663,0.0029531930818900037
0.24360902255639097,1.1124507346638077 - 7.921302301724963e-5im,-0.2501748771643998 - 7.209569877468045e-5im,-0.16784438201969157 - 0.00010848949821098604im,2.0374414553841316e-5,0.0003666671950775862,0.0012258124488442872,1.325392523101006 - 7.921302301724963e-5im,-0.060716856902746134 - 7.209569877468045e-5im,0.10459790595376856 - 0.00010848949821098604im,1.4353495610404e-5,0.0062250136393250085,0.003156395245050126
0.24541353383458647,1.1110134905528326 - 8.006588147589262e-5im,-0.25148273080800626 - 7.285499566738898e-5im,-0.16983303846733921 - 0.0001119644500743465im,2.0647094691085767e-5,0.00036668495581823526,0.001235622280210646,1.3239552789900308 - 8.006588147589262e-5im,-0.062024710546352634 - 7.285499566738898e-5im,0.10260924950612091 - 0.0001119644500743465im,1.4539550620797586e-5,0.006028085067549,0.0033849849278463147
0.24721804511278195,1.1095607899755495 - 8.09259522511462e-5im,-0.2528043408635066 - 7.362036607139908e-5im,-0.171887140881694 - 0.0001157513091198068im,2.092356783014152e-5,0.0003666730654403978,0.001247064930703369,1.3225025784127478 - 8.09259522511462e-5im,-0.06334632060185297 - 7.362036607139908e-5im,0.10055514709176612 - 0.0001157513091198068im,1.4728037770050945e-5,0.005839890774250522,0.00364390337288125
0.24902255639097745,1.10809250299812 - 8.179334578329461e-5im,-0.2541398180360256 - 7.439190180821557e-5im,-0.1740127931453974 - 0.00011990483569288818im,2.1203915520938964e-5,0.0003666319614788039,0.0012604460546345845,1.321034291435318 - 8.179334578329461e-5im,-0.06468179777437195 - 7.439190180821557e-5im,0.09842949482806274 - 0.00011990483569288818im,1.4919006967596216e-5,0.005659929867025204,0.003939450689882438
0.25082706766917295,1.106608495641168 - 8.266817434692247e-5im,-0.25548927422590084 - 7.516969620610494e-5im,-0.17621721046369307 - 0.00012449421337719168im,2.148822147342422e-5,0.0003665620828618526,0.0012761520777597884,1.319550284078366 - 8.266817434692247e-5im,-0.06603125396424718 - 7.516969620610494e-5im,0.09622507750976707 - 0.00012449421337719168im,1.5112509374969398e-5,0.005487736751438756,0.004279785732499554
0.25263157894736843,1.105108632431762 - 8.355055203784417e-5im,-0.2568528231597042 - 7.595384408723481e-5im,-0.17850902451607947 - 0.00012960830414529486im,2.1776571513373735e-5,0.0003664638677574149,0.001294679802886812,1.3180504208689603 - 8.355055203784417e-5im,-0.06739480289805057 - 7.595384408723481e-5im,0.09393326345738065 - 0.00012960830414529486im,1.5308597375502234e-5,0.005322878087429408,0.00467566413005627
0.2544360902255639,1.1035927769479952 - 8.444059479719733e-5im,-0.2582305805505388 - 7.674444178689469e-5im,-0.18089870415749446 - 0.00013536343953367795im,2.2069053621334012e-5,0.00036633775298096295,0.0013166803477310236,1.3165345653851934 - 8.444059479719733e-5im,-0.06877256028888516 - 7.674444178689469e-5im,0.09154358381596567 - 0.00013536343953367795im,1.55073245941108e-5,0.005164950130484311,0.00514155798255807
0.2562406015037594,1.1020607891926895 - 8.533842050932151e-5im,-0.25962266352298685 - 7.754158723606981e-5im,-0.18339915006413565 - 0.00014191532861161695im,2.2365758119599785e-5,0.00036618417579715887,0.0013430263609642648,1.3150025776298877 - 8.533842050932151e-5im,-0.0701646432613332 - 7.754158723606981e-5im,0.08904313790932447 - 0.00014191532861161695im,1.570874600628297e-5,0.005013576436104278,0.005697409281714983
0.2580451127819549,1.1005125280320638 - 8.624414898734821e-5im,-0.26102919121756685 - 7.834537994743167e-5im,-0.18602656231545678 - 0.00014947792102645824im,2.2666777632816907e-5,0.00036600357189053926,0.0013749185604839764,1.313454316469262 - 8.624414898734821e-5im,-0.07157117095591321 - 7.834537994743167e-5im,0.08641572565800335 - 0.00014947792102645824im,1.5912917910096506e-5,0.004868405593124502,0.006371479856814741
0.2598496240601504,1.0989478493721963 - 8.715790205675519e-5im,-0.2624502844049803 - 7.915592108554442e-5im,-0.18880174740048988 - 0.00015835457344038576im,2.297220724585743e-5,0.00036579637655961936,0.0014140618761007578,1.3118896378093945 - 8.715790205675519e-5im,-0.07299226414332663 - 7.915592108554442e-5im,0.08364054057297024 - 0.00015835457344038576im,1.6119898017151295e-5,0.004729109314964657,0.007205191355439379
0.26165413533834586,1.0973666075126431 - 8.807980356532057e-5im,-0.26388606583607227 - 7.99733134737897e-5im,-0.19175217322625068 - 0.00016899224280015408im,2.3282144516664442e-5,0.00036556302353337,0.001462971852180142,1.3103083959498414 - 8.807980356532057e-5im,-0.07442804557441861 - 7.99733134737897e-5im,0.08069011474720944 - 0.00016899224280015408im,1.6329745455687856e-5,0.004595380598023193,0.00826179331488636
0.26345864661654134,1.0957686542840055 - 8.900997944696037e-5im,-0.26533666008405177 - 8.079766164753521e-5im,-0.19491536700977768 - 0.00018208182878870738im,2.359668959611138e-5,0.00036530394543813076,0.0015255420922287574,1.3087104427212037 - 8.900997944696037e-5im,-0.07587863982239812 - 8.079766164753521e-5im,0.07752692096368244 - 0.00018208182878870738im,1.654252083804759e-5,0.004466932115293064,0.009642935601401422
0.26526315789473687,1.0941538389790986 - 8.994855776866894e-5im,-0.2668021935680142 - 8.162907189262487e-5im,-0.19834490814565908 - 0.00019875934377603798im,2.3915945314603333e-5,0.0003650195736808106,0.0016081817660281894,1.3070956274162968 - 8.994855776866894e-5im,-0.07734417330636058 - 8.162907189262487e-5im,0.07409737982780105 - 0.00019875934377603798im,1.675828630777394e-5,0.0043434947260352795,0.011523087361968833
0.26706766917293234,1.0925220092225187 - 9.089566875224346e-5im,-0.268282794790888 - 8.246765226258658e-5im,-0.20212192221801287 - 0.00022105351204451074im,2.4240017223335e-5,0.0003647103376558742,0.00172234515414639,1.305463797659717 - 9.089566875224346e-5im,-0.07882477452923436 - 8.246765226258658e-5im,0.07032036575544726 - 0.00022105351204451074im,1.6977105559094242e-5,0.004224816091285517,0.014229217345717943
0.2688721804511278,1.0908730095644503 - 9.185144485872299e-5im,-0.26977859406332494 - 8.331351264904632e-5im,-0.20637980067793393 - 0.000253035171332297im,2.4569013754090848e-5,0.00036437666560348907,0.0018910194180947221,1.3038147980016486 - 9.185144485872299e-5im,-0.08032057380167126 - 8.331351264904632e-5im,0.06606248729552619 - 0.000253035171332297im,1.7199043927569606e-5,0.004110659468198853,0.018455032103779103
0.2706766917293233,1.0892066826545945 - 9.281602080383202e-5im,-0.2712897238090561 - 8.416676479347732e-5im,-0.21136707341399816 - 0.0003044677281812547im,2.490304625132572e-5,0.00036401898361388725,0.0021692810600481747,1.3021484710917928 - 9.281602080383202e-5im,-0.08183170354740243 - 8.416676479347732e-5im,0.061075214559461966 - 0.0003044677281812547im,1.7424168403427353e-5,0.004000802541050809,0.025980685072517728
0.2724812030075188,1.0875228680557825 - 9.378953364078124e-5im,-0.27281631834356784 - 8.502752235611058e-5im,-0.21765818762876285 - 0.0004074179540896061im,2.524222913010777e-5,0.0003636377163191893,0.0027374030826806486,1.3004646564929807 - 9.378953364078124e-5im,-0.08335829808191417 - 8.502752235611058e-5im,0.05478410034469728 - 0.0004074179540896061im,1.765254772040315e-5,0.003895036407670428,0.04320730755109652
0.2742857142857143,1.0858214038655556 - 9.477212276152449e-5im,-0.2743585142819333 - 8.58959009158061e-5im,-0.22744295952101248 - 0.0007935238530073359im,2.5586679888047485e-5,0.0003632332855938742,0.004882697637548314,1.2987631923027538 - 9.477212276152449e-5im,-0.08490049402027969 - 8.58959009158061e-5im,0.04499932845244764 - 0.0007935238530073359im,1.7884252356269924e-5,0.003793164586149303,0.12469901407848341
0.2760902255639098,1.084102124485374 - 9.576393001573394e-5im,-0.2759164500829101 - 8.677201806934846e-5im,-0.23645939905176866 - 0.01796619220189046im,2.5936519329686186e-5,0.00036280611199648465,0.10169346564721925,1.2970439129225722 - 9.576393001573394e-5im,-0.08645842982125643 - 8.677201806934846e-5im,0.035982888921691464 - 0.01796619220189046im,1.811935466094169e-5,0.003695002187602411,3.535475416809009
0.27789473684210525,1.0823648623651119 - 9.676509971140444e-5im,-0.27749026648696373 - 8.76559934308659e-5im,-0.23428024585189278 - 0.02323003548823466im,2.6291871579090187e-5,0.000362356613396284,0.13340732030778987,1.2953066508023101 - 9.676509971140444e-5im,-0.08803224622531008 - 8.76559934308659e-5im,0.03816204212156733 - 0.02323003548823466im,1.8357928856675813e-5,0.0036003750707403535,3.7046286748338
0.2796992481203007,1.0806094473800738 - 9.777577868438884e-5im,-0.2790801064226649 - 8.854794868928307e-5im,-0.23421777638586988 - 0.02760409770685022im,2.6652864223865328e-5,0.000361885205273773,0.15797671029294075,1.2935512358172718 - 9.777577868438884e-5im,-0.08962208616101126 - 8.854794868928307e-5im,0.03822451158759025 - 0.02760409770685022im,1.86000511168944e-5,0.0035091191146015555,3.9524354235255936
0.28150375939849626,1.0788357068235483 - 9.879611635510193e-5im,-0.2806861150534987 - 8.944800765500121e-5im,-0.23425755965279027 - 0.03180053489036032im,2.701962843149981e-5,0.00036139230059996667,0.18112021701637515,1.2917774952607466 - 9.879611635510193e-5im,-0.09122809479184504 - 8.944800765500121e-5im,0.038184728320669846 - 0.03180053489036032im,1.8845799628009034e-5,0.003421079535993926,4.099230528292257
0.28330827067669173,1.0770434642976516 - 9.982626482413055e-5im,-0.2823084395816871 - 9.035629633929212e-5im,-0.2342567192175473 - 0.03547860496299516im,2.7392299136508537e-5,0.0003608783104698812,0.2011793425581617,1.2899852527348499 - 9.982626482413055e-5im,-0.09285041932003348 - 9.035629633929212e-5im,0.03818556875591282 - 0.03547860496299516im,1.9095254693265047e-5,0.003336110279253599,4.156693020981897
0.2851127819548872,1.0752325419372228 - 0.00010086637885178345im,-0.28394722979281983 - 9.12729429360497e-5im,-0.23424181726592316 - 0.0387722852336822im,2.7771015033152317e-5,0.00036034364243672903,0.21892939868553224,1.288174330374421 - 0.00010086637885178345im,-0.09448920953116619 - 9.12729429360497e-5im,0.03820047070753697 - 0.0387722852336822im,1.9348498719236384e-5,0.003254073395776676,4.165848602542794
0.2869172932330827,1.073402758647243 - 0.00010191661597852056im,-0.2856026377117806 - 9.219807792205748e-5im,-0.2342318211119562 - 0.04176096338119579im,2.8155918809702045e-5,0.0003597887016235247,0.23482201162992342,1.2863445470844412 - 0.00010191661597852056im,-0.09614461745012697 - 9.219807792205748e-5im,0.038210466861503915 - 0.04176096338119579im,1.9605616347016755e-5,0.00317483854040946,4.148830675534136
0.2887218045112782,1.071553929750273 - 0.00010297713660098183im,-0.2872748175846745 - 9.313183411973556e-5im,-0.23423571427447157 - 0.04450691194296746im,2.8547157308651832e-5,0.0003592138908192219,0.24921159422980763,1.2844957181874712 - 0.00010297713660098183im,-0.09781679732302083 - 9.313183411973556e-5im,0.03820657369898856 - 0.04450691194296746im,1.98666945382571e-5,0.003098282479342227,4.117583926302985
0.2905263157894737,1.0696858683781245 - 0.00010404810398219806im,-0.2889639262345646 - 9.40743467047459e-5im,-0.23425648457769985 - 0.047054085927765055im,2.8944881581070954e-5,0.0003586196094280123,0.26235297822405074,1.2826276568153228 - 0.00010404810398219806im,-0.09950590597291095 - 9.40743467047459e-5im,0.03818580339576026 - 0.047054085927765055im,2.0131822597105352e-5,0.0030242886098893573,4.078646874675453
0.29233082706766916,1.0677983851236403 - 0.00010512968432544856im,-0.29067012304142426 - 9.50257532671533e-5im,-0.2342954623884173 - 0.04943478665389274im,2.9349247052243222e-5,0.00035800625359434736,0.27443470128516606,1.2807401735608386 - 0.00010512968432544856im,-0.10121210277977058 - 9.50257532671533e-5im,0.0381468255850428 - 0.04943478665389274im,2.040109225837002e-5,0.0029527465430461085,4.03582158269612
0.29413533834586464,1.0658912864379708 - 0.00010622204690587498im,-0.2923935696448398 - 9.598619392064919e-5im,-0.23435296931329555 - 0.051673118951023195im,2.9760413780608613e-5,0.0003573742171763974,0.2855991926591319,1.2788330748751688 - 0.00010622204690587498im,-0.10293554938318616 - 9.598619392064919e-5im,0.03808931866016458 - 0.051673118951023195im,2.0674597830960682e-5,0.0028835517329325088,3.9913696045995724
0.29593984962406017,1.0639643760613782 - 0.00010732536408062632im,-0.2941344303189577 - 9.695581131017832e-5im,-0.234429174008764 - 0.053788701463280124im,3.0178546524915992e-5,0.0003567238906629005,0.29596193412947336,1.2769061644985764 - 0.00010732536408062632im,-0.10467641005730402 - 9.695581131017832e-5im,0.038013113964696116 - 0.053788701463280124im,2.095243622554685e-5,0.002816605090656581,3.9466579733655505
0.29774436090225564,1.062017454868746 - 0.00010843981136299554im,-0.29589287199366 - 9.793475067327518e-5im,-0.23452384118734573 - 0.055795995192397224im,3.0603814918898785e-5,0.000356055661187607,0.3056101081069637,1.2749592433059442 - 0.00010843981136299554im,-0.10643485173200634 - 9.793475067327518e-5im,0.0379184467861144 - 0.055795995192397224im,2.1234707046052888e-5,0.002751812649065189,3.9025291801430804
0.2995488721804511,1.060050320542036 - 0.00010956556750618603im,-0.29766906424363493 - 9.892315990932648e-5im,-0.23463698535783212 - 0.057707659461886045im,3.1036393665810886e-5,0.00035536991264568094,0.31461876177506126,1.2729921089792342 - 0.00010956556750618603im,-0.10821104398198127 - 9.892315990932648e-5im,0.03780530261562801 - 0.057707659461886045im,2.1521512692242006e-5,0.002689085252922088,3.859490931294074
0.3013533834586466,1.0580627673023988 - 0.00011070281458804788im,-0.2994631792943406 - 9.992118964952306e-5im,-0.23476823442140132 - 0.059533577619602686im,3.147646273806559e-5,0.00035466702576379726,0.3230481851971014,1.271004555739597 - 0.00011070281458804788im,-0.11000515903268689 - 9.992118964952306e-5im,0.03767405355205881 - 0.059533577619602686im,2.1812958464507608e-5,0.0026283382696275118,3.817833464831241
0.3031578947368421,1.056054585870378 - 0.00011185173808885887im,-0.30127539207342663 - 0.00010092899332121144im,-0.2349171713541072 - 0.06128232687857595im,3.192420756956823e-5,0.0003539473780369909,0.33095080839204966,1.2689963743075763 - 0.00011185173808885887im,-0.11181737181177297 - 0.00010092899332121144im,0.037525116619352934 - 0.06128232687857595im,2.2109152663418665e-5,0.002569491317574108,3.777703834415623
0.3049624060150376,1.0540255642754073 - 0.00011301252692812596im,-0.3031058804501081 - 0.00010194672717810212im,-0.23508358692318307 - 0.06296112484459637im,3.2379819191638375e-5,0.00035321134310919115,0.33837060952007647,1.2669673527126055 - 0.00011301252692812596im,-0.11364786018845444 - 0.00010194672717810212im,0.03735870105027705 - 0.06296112484459637im,2.2410206654612202e-5,0.0025124680041889776,3.739176652903241
0.3067669172932331,1.0519754865800859 - 0.00011418537360325972im,-0.3049548250275986 - 0.00010297455041514516im,-0.23526731809775212 - 0.06457555027144242im,3.284349453092836e-5,0.0003524592915069622,0.34534257301900284,1.2649172750172841 - 0.00011418537360325972im,-0.1154968047659449 - 0.00010297455041514516im,0.03717496987570801 - 0.06457555027144242im,2.2716235029604798e-5,0.0024571957044082823,3.702289231578271
0.30857142857142855,1.0499041335598258 - 0.00011537047423791938im,-0.3068224093540787 - 0.00010401262520844717im,-0.23546782462374713 - 0.06613151530266755im,3.3315436573120796e-5,0.00035169159011831094,0.35190324643499915,1.262845921997024 - 0.00011537047423791938im,-0.11736438909242503 - 0.00010401262520844717im,0.03697446334971299 - 0.06613151530266755im,2.3027355685289644e-5,0.0024036053333577156,3.6669903620693294
0.3103759398496241,1.0478112818784102 - 0.00011656802870669998im,-0.3087088198201324 - 0.0001050611168185261im,-0.23568493557944728 - 0.06763292274791831im,3.379585464983044e-5,0.0003509086026207447,0.35807808755610565,1.2607530703156085 - 0.00011656802870669998im,-0.11925079955847868 - 0.0001050611168185261im,0.03675735239401286 - 0.06763292274791831im,2.3343689975940985e-5,0.0023516311492481016,3.6332629127232092
0.31218045112781956,1.0456967050394455 - 0.00011777824067123642im,-0.31061424592535614 - 0.00010612019362007422im,-0.23591841227374885 - 0.0690841883301556im,3.4284964597547825e-5,0.00035011068880811926,0.36389435065970693,1.2586384934766437 - 0.00011777824067123642im,-0.12115622566370249 - 0.00010612019362007422im,0.036523875699711265 - 0.0690841883301556im,2.3665362787650935e-5,0.002301210552709852,3.6010403892568923
0.31398496240601503,1.0435601730993018 - 0.00011900131767932128im,-0.31253888029410243 - 0.00010719002718428772im,-0.23616785544999003 - 0.07048861749618969im,3.478298902043257e-5,0.0003492982046835704,0.3693740999468868,1.2565019615365 - 0.00011900131767932128im,-0.12308086003244877 - 0.00010719002718428772im,0.036274432523470096 - 0.07048861749618969im,2.399250267356943e-5,0.0022522839110487194,3.5702596009490013
0.3157894736842105,1.0414014517693275 - 0.00012023747130463549im,-0.3144829185553782 - 0.00010827079239447735im,-0.23643344523933665 - 0.07184890809953554im,3.529015761797687e-5,0.0003484715029531461,0.37453454496947786,1.2543432402065258 - 0.00012023747130463549im,-0.12502489829372454 - 0.00010827079239447735im,0.03600884273412346 - 0.07184890809953554im,2.432524202649306e-5,0.0022047943991568035,3.5408830355013223
0.31759398496240604,1.039220302968008 - 0.00012148691720886864im,-0.31644655954009676 - 0.00010936266749762345im,-0.23671458051460414 - 0.07316830153385118im,3.5806707406508726e-5,0.00034763093258786384,0.37939701628993366,1.2521620914052063 - 0.00012148691720886864im,-0.12698853927844309 - 0.00010936266749762345im,0.03572770745885598 - 0.07316830153385118im,2.4663717186692027e-5,0.002158687837596942,3.5128129472479483
0.3193984962406015,1.037016485436944 - 0.00012274987519719953im,-0.318430005481849 - 0.00011046583415071472im,-0.2370108605733789 - 0.07444895252875955im,3.633288294118322e-5,0.0003467768383829968,0.3839771293045018,1.2499582738741422 - 0.00012274987519719953im,-0.12897198522019535 - 0.00011046583415071472im,0.03543142740008123 - 0.07444895252875955im,2.5008068548661598e-5,0.0021139125416839597,3.4859847060495683
0.321203007518797,1.0347897526891898 - 0.00012402656943844527im,-0.32043346166981784 - 0.00011158047760286043im,-0.23732298954058903 - 0.07569276479340979im,3.686893678366823e-5,0.00034590956214397106,0.3882858281966232,1.247731541126388 - 0.00012402656943844527im,-0.13097544140816417 - 0.00011158047760286043im,0.0351192984328711 - 0.07569276479340979im,2.535844081260845e-5,0.002070419200758748,3.4603743574800876
0.32300751879699247,1.0325398551607687 - 0.00012531722843405916im,-0.3224571369778884 - 0.00011270678667034517im,-0.2376500060773215 - 0.0769022008608342im,3.741512961778233e-5,0.0003450294412920241,0.39234096069126373,1.245481643597967 - 0.00012531722843405916im,-0.13299911671623474 - 0.00011270678667034517im,0.034792281896138616 - 0.0769022008608342im,2.5714983024599115e-5,0.0020281607324134222,3.4358759023992493
0.324812030075188,1.03026653888239 - 0.00012662208520024165im,-0.3245012436683429 - 0.00011384495388747698im,-0.2379921198221533 - 0.07807835445266946im,3.797173068162484e-5,0.0003441368096172649,0.39615089499766076,1.2432083273195882 - 0.00012662208520024165im,-0.1350432234066892 - 0.00011384495388747698im,0.034450168151306824 - 0.07807835445266946im,2.6077848803429196e-5,0.001987092172670452,3.4124623932364937
0.32661654135338347,1.027969545048527 - 0.00012794137740240283im,-0.32656599739443004 - 0.00011499517561816823im,-0.23834922758503455 - 0.07922326494710313im,3.853901814168335e-5,0.0003432319974503621,0.39972857105043247,1.2409113334857251 - 0.00012794137740240283im,-0.1371079771327764 - 0.00011499517561816823im,0.03409306038842558 - 0.07922326494710313im,2.644719653089003e-5,0.001947170565305242,3.390064884834238
0.32842105263157895,1.0256486113532859 - 0.00012927534737538587im,-0.3286516175558634 - 0.0001161576520737724im,-0.23872093223238522 - 0.08033782320058248im,3.9117279315327464e-5,0.00034231533080895715,0.4030828803434436,1.2385903997904841 - 0.00012927534737538587im,-0.13919359729420977 - 0.0001161576520737724im,0.0337213557410749 - 0.08033782320058248im,2.682318945006026e-5,0.0019083548464520852,3.368637512243932
0.3302255639097744,1.023303470781176 - 0.00013062424231262922im,-0.3307583271377534 - 0.00011733258746965106im,-0.23910765710733606 - 0.08142380382974888im,3.970681114587131e-5,0.00034138713206172924,0.40622357933690795,1.236245259218374 - 0.00013062424231262922im,-0.14130030687609973 - 0.00011733258746965106im,0.03333463086612408 - 0.08142380382974888im,2.7205995911514675e-5,0.001870605753446938,3.348131992137404
0.3320300751879699,1.0209338512504802 - 0.00013198831440668614im,-0.3328863527415177 - 0.00011852019014217078im,-0.2395090977634236 - 0.08248219580077099im,4.030792062119266e-5,0.0003404477200440112,0.40915925182553514,1.2338756396876782 - 0.00013198831440668614im,-0.143428332479864 - 0.00011852019014217078im,0.03293319021003652 - 0.08248219580077099im,2.7595789583565898e-5,0.0018338857325915358,3.3284997176322637
0.33383458646616543,1.0185394768935385 - 0.00013336782087607223im,-0.33503592492282475 - 0.00011972067257221202im,-0.23992521743788375 - 0.08351383076283951im,4.0920925045770514e-5,0.0003394974092752076,0.4118968985519069,1.2314812653307368 - 0.00013336782087607223im,-0.1455779046611711 - 0.00011972067257221202im,0.03251707053557636 - 0.08351383076283951im,2.799274957331633e-5,0.0017981588432790633,3.3097041069402553
0.3356390977443609,1.0161200672113324 - 0.00013476302414209987im,-0.33720727812119033 - 0.00012093425153217308im,-0.24035591291842562 - 0.08451968221089308im,4.154615253877148e-5,0.00033853651038638557,0.4144441257692675,1.2290618556485307 - 0.00013476302414209987im,-0.14774925785953666 - 0.00012093425153217308im,0.032086375055034505 - 0.08451968221089308im,2.8397060679201158e-5,0.0017633906804527275,3.2917021015832786
0.3374436090225564,1.0136753358887691 - 0.00013617419204309733im,-0.33940065052550056 - 0.00012216114826346704im,-0.24080119292512087 - 0.08550092799199392im,4.218394259781791e-5,0.0003375653307310499,0.4168088046834189,1.2266171243259674 - 0.00013617419204309733im,-0.14994263026384688 - 0.00012216114826346704im,0.03164109504833926 - 0.08550092799199392im,2.88089136794506e-5,0.0017295483029190638,3.2744473752772056
0.33924812030075185,1.0112049928321756 - 0.00013760159780765621im,-0.3416162845732221 - 0.00012340158845685354im,-0.24126143861451002 - 0.0864580133493564im,4.2834646345572926e-5,0.0003365841731679297,0.4189947189268956,1.2241467812693738 - 0.00013760159780765621im,-0.15215826431156843 - 0.00012340158845685354im,0.031180849358950106 - 0.0864580133493564im,2.922850543003776e-5,0.0016966001481886117,3.257923506842599
0.3410526315789474,1.008708742373564 - 0.0001390455203211128im,-0.3438544266997637 - 0.000124655802473037im,-0.24173611095472436 - 0.0873918747950118im,4.349862719970889e-5,0.0003355933370263397,0.4210102225564105,1.2216505308107621 - 0.0001390455203211128im,-0.15439640643811003 - 0.000124655802473037im,0.030706177018735778 - 0.0873918747950118im,2.9656039210010803e-5,0.0016645159731943293,3.2420769046975213
0.34285714285714286,1.006186283688291 - 0.00014050624422942617im,-0.3461153275286924 - 0.00012592402543027526im,-0.24222590889978915 - 0.08830315761439293im,4.417626133662134e-5,0.0003345931178028639,0.4228586346645455,1.2191280721254893 - 0.00014050624422942617im,-0.15665730726703875 - 0.00012592402543027526im,0.030216379073670967 - 0.08830315761439293im,3.0091724941429464e-5,0.00163326678626947,3.226891865451103
0.34466165413533834,1.003637311380604 - 0.00014198406002764166im,-0.34839924208579065 - 0.00012720649727988097im,-0.24273022131164687 - 0.0891921457032397im,4.486793815430051e-5,0.0003335838067957017,0.4245458881858738,1.216579099817802 - 0.00014198406002764166im,-0.158941221824137 - 0.00012720649727988097im,0.029712066661813266 - 0.0891921457032397im,3.053577940548518e-5,0.001602824782743349,3.2123325129509013
0.3464661654135338,1.0010615139235635 - 0.00014347926433136112im,-0.35070642961445325 - 0.00012850346303092087im,-0.24324931333000716 - 0.09005975419753305im,4.557406100683399e-5,0.0003325656919013896,0.426077426358791,1.2140033023607615 - 0.00014347926433136112im,-0.16124840935279958 - 0.00012850346303092087im,0.02919297464345298 - 0.09005975419753305im,3.098842661500081e-5,0.001573163294202472,3.198364943393428
0.34827067669172934,0.9984585753149086 - 0.00014499215988116837im,-0.35303715400141916 - 0.0001298151727576744im,-0.24378383433633954 - 0.09090582460881724im,4.629504759782518e-5,0.0003315390566560168,0.4274535443912748,1.211400363752107 - 0.00014499215988116837im,-0.1635791337397655 - 0.0001298151727576744im,0.02865845363712058 - 0.09090582460881724im,3.144989798185653e-5,0.001544256725582584,3.1849931099617392
0.3500751879699248,0.9958281732720372 - 0.00014652305585002195im,-0.35539168354889034 - 0.0001311418818541297im,-0.24433309037675982 - 0.09173196262204747im,4.70313308072491e-5,0.0003305041811726381,0.4286848906241641,1.2087699617092356 - 0.00014652305585002195im,-0.16593366328723666 - 0.0001311418818541297im,0.028109197596700303 - 0.09173196262204747im,3.192043273556228e-5,0.0015160805116204623,3.1721424636867406
0.3518796992481203,0.9931699799826156 - 0.0001480722679322595im,-0.3577702912400005 - 0.0001324838511107767im,-0.24489736013978525 - 0.09253772102120797im,4.778335925097509e-5,0.00032946134166422797,0.4297717223040694,1.206111768419814 - 0.0001480722679322595im,-0.1683122709783468 - 0.0001324838511107767im,0.02754492783367489 - 0.09253772102120797im,3.240027817963438e-5,0.0014886110639821038,3.1598176781918066
0.35368421052631577,0.9904836623576107 - 0.00014964011847779383im,-0.3601732548981388 - 0.00013384134682847162im,-0.24547744490021783 - 0.09332382509034362im,4.8551597926077895e-5,0.0003284108102778327,0.4307167888487944,1.2034254507948088 - 0.00014964011847779383im,-0.1707152346364851 - 0.00013384134682847162im,0.02696484307324229 - 0.09332382509034362im,3.288968999387704e-5,0.0014618257240172875,3.1479985039732443
0.3554887218045113,0.9877688807971751 - 0.00015122693676961638im,-0.36260085709245754 - 0.00013521464104939356im,-0.24607276004317782 - 0.0940903526937264im,4.933652908082181e-5,0.00032735285567807087,0.4315247713004557,1.2007106692343732 - 0.00015122693676961638im,-0.17314283683080386 - 0.00013521464104939356im,0.02636952793028229 - 0.0940903526937264im,3.3388932663231543e-5,0.0014357027236989702,3.13665717312362
0.3572932330827068,0.9850252901315062 - 0.00015283305910549064im,-0.3650533854284166 - 0.0001366040116288695im,-0.24668384770582186 - 0.09483799227461052im,5.0138652848494706e-5,0.0003262877425197771,0.43219893479937393,1.1979670785687044 - 0.00015283305910549064im,-0.1755953651667629 - 0.0001366040116288695im,0.025758440267638277 - 0.09483799227461052im,3.389827976250605e-5,0.0014102211402815265,3.125768989557598
0.35909774436090225,0.9822525391291884 - 0.00015445882901443024im,-0.3675311325924758 - 0.00013800974241712555im,-0.24731057587190783 - 0.09556660134642062im,5.0958488099448794e-5,0.0003252157316455746,0.43274172071546885,1.1951943275663865 - 0.00015445882901443024im,-0.1780731123308221 - 0.00013800974241712555im,0.02513171210155231 - 0.09556660134642062im,3.441801436316647e-5,0.0013853608588221614,3.115320829122559
0.3609022556390977,0.9794502695447016 - 0.00015610459753408976im,-0.37003439631975776 - 0.00013943212349105515im,-0.24795338782078438 - 0.09627696146548055im,5.1796573407048396e-5,0.0003241370805178086,0.43315688771458927,1.1923920579818998 - 0.00015610459753408976im,-0.18057637605810412 - 0.00013943212349105515im,0.02448890015267573 - 0.09627696146548055im,3.494842950028094e-5,0.0013611025381650653,3.105282631150442
0.36270676691729326,0.9766181180406837 - 0.00015777072319510791im,-0.37256347986185573 - 0.00014087145114813004im,-0.24861215096912462 - 0.09696875037621418im,5.265346766000883e-5,0.00032305204220386957,0.43344620681472273,1.189559906477882 - 0.00015777072319510791im,-0.18310545960020205 - 0.00014087145114813004im,0.02383013700433551 - 0.09696875037621418im,3.548982842593459e-5,0.0013374275687835376,3.0956461488620333
0.36451127819548873,0.9737557132618883 - 0.00015945757251626755im,-0.37511869162245814 - 0.00014232802831562407im,-0.24928730004493782 - 0.09764336956359292im,5.35297513970581e-5,0.00032196086679422444,0.43361537232467007,1.1866975016990864 - 0.00015945757251626755im,-0.18566067136080447 - 0.00014232802831562407im,0.023154987928522292 - 0.09764336956359292im,3.604252527754849e-5,0.0013143180493292049,3.086362828564319
0.3663157894736842,0.9708626783626162 - 0.000161165519931483im,-0.37770034573407496 - 0.00014380216449915413im,-0.24997870864847616 - 0.09829956238390153im,5.4426027425635165e-5,0.0003208638000925474,0.4336630124406439,1.1838044667998144 - 0.000161165519931483im,-0.18824232547242128 - 0.00014380216449915413im,0.02246357932498397 - 0.09829956238390153im,3.660684532010703e-5,0.0012917567461618934,3.077450691848412
0.3681203007518797,0.9679386292618211 - 0.00016289494817396332im,-0.3803087619084109 - 0.00014529417610259398im,-0.2506874228932086 - 0.09893848973584832im,5.5342922098342255e-5,0.00031976108442936086,0.4335921084621181,1.1808804176990193 - 0.00016289494817396332im,-0.19085074164675725 - 0.00014529417610259398im,0.02175486508025149 - 0.09893848973584832im,3.718312556406187e-5,0.0012697270689607679,3.068875061124013
0.3699248120300752,0.9649831740846978 - 0.0001646462485546865im,-0.38294426549685606 - 0.00014680438666257837im,-0.2514129120572716 - 0.09955992823876693im,5.628108649288879e-5,0.00031865295888054945,0.43340584875545207,1.177924962521896 - 0.0001646462485546865im,-0.1934862452352024 - 0.00014680438666257837im,0.021029375916188496 - 0.09955992823876693im,3.777171531753694e-5,0.0012482130435037383,3.0606183547840784
0.3717293233082707,0.9619959153576216 - 0.0001664198209190697im,-0.38560718800484345 - 0.0001483331268231154im,-0.252155805955352 - 0.10016399061963549im,5.724119721915927e-5,0.0003175396581609597,0.43310501698815407,1.1749377037948199 - 0.0001664198209190697im,-0.19614916774318977 - 0.0001483331268231154im,0.02028648201810813 - 0.10016399061963549im,3.8372976512245676e-5,0.0012271992778500865,3.0526685225148134
0.37353383458646616,0.9589764470044726 - 0.0001682160742142263im,-0.3882978667614102 - 0.00014988073480515866im,-0.2529159562947869 - 0.1007512393349819im,5.822395809441994e-5,0.0003164214140125152,0.43269410081425785,1.1719182354416708 - 0.0001682160742142263im,-0.19883984649975656 - 0.00014988073480515866im,0.01952633167867323 - 0.1007512393349819im,3.898728452386099e-5,0.0012066709453048986,3.0449906868413867
0.37533834586466164,0.9559243560611757 - 0.00017003542651675892im,-0.39101664535812797 - 0.0001514475564401292im,-0.2536937923851472 - 0.10132110069857635im,5.9230101157677836e-5,0.00031529845434136807,0.43217229201490603,1.168866144498374 - 0.00017003542651675892im,-0.20155862509647432 - 0.0001514475564401292im,0.018748495588312906 - 0.10132110069857635im,3.961502859713188e-5,0.0011866137547553374,3.0375883683162512
0.37714285714285717,0.9528392223990001 - 0.00017187830529057275im,-0.39376387377011945 - 0.0001530339453903301im,-0.2544897388452524 - 0.10187456082008116im,6.026038805704604e-5,0.00031417100330098175,0.4315436465456555,1.1657810108361983 - 0.00017187830529057275im,-0.20430585350846578 - 0.0001530339453903301im,0.017952549128207762 - 0.10187456082008116im,4.025661247601494e-5,0.0011670139281672088,3.0304203237974137
0.37894736842105264,0.9497206165502998 - 0.00017374514790537395im,-0.3965399081921785 - 0.00015464026358070595im,-0.25530417557699153 - 0.1024114165317378im,6.131561185085193e-5,0.0003130392822422848,0.4308086423693145,1.162662404987498 - 0.00017374514790537395im,-0.20708188793052482 - 0.00015464026358070595im,0.01713811239646859 - 0.1024114165317378im,4.091245526010335e-5,0.0011478581838673865,3.023477214766482
0.3807518796992481,0.9465681029581929 - 0.00017563640146907176im,-0.39934511171032816 - 0.00015626688107702786im,-0.25613676123754964 - 0.10293165755072432im,6.239659796622805e-5,0.000311903508179353,0.4299704540338077,1.1595098913953912 - 0.00017563640146907176im,-0.20988709144867448 - 0.00015626688107702786im,0.016305526735910486 - 0.10293165755072432im,4.15829917601706e-5,0.0011291337070320456,3.016736821993569
0.3825563909774436,0.9433812370274367 - 0.00017755252345726195im,-0.40217985403242246 - 0.00015791417660893512im,-0.256988676714755 - 0.10343542092687588im,6.350420630163901e-5,0.00031076389508303035,0.42902828482927324,1.1563230254646348 - 0.00017755252345726195im,-0.21272183377076878 - 0.00015791417660893512im,0.01545361125870511 - 0.10343542092687588im,4.226867350038364e-5,0.0011108281369892944,3.0101864056184673
0.3843609022556391,0.9401595652705527 - 0.00017949398196810774im,-0.4050445117025047 - 0.00015958253779121796im,-0.2578595703152417 - 0.10392322510343802im,6.463933291130561e-5,0.0003096206537506209,0.42798689915463717,1.1531013537077508 - 0.00017949398196810774im,-0.21558649144085104 - 0.00015958253779121796im,0.01458271765821844 - 0.10392322510343802im,4.296996946233619e-5,0.001092929547342982,3.003787706269103
0.3861654135338346,0.9369026259576311 - 0.00018146125590623894im,-0.40793946838655665 - 0.0001612723612886691im,-0.25874990729913494 - 0.10439442617681988im,6.580291168614725e-5,0.0003084739914616137,0.42684523291031923,1.1498444143948292 - 0.00018146125590623894im,-0.218481448124903 - 0.0001612723612886691im,0.013692380674325183 - 0.10439442617681988im,4.368736681030624e-5,0.0010754264260684056,2.9975414582125772
0.3879699248120301,0.9336099496302259 - 0.00018345483518326672im,-0.4108651151328431 - 0.00016298405299580945im,-0.2596602771873298 - 0.10484974245407337im,6.699591614899847e-5,0.0003073241117179625,0.42560593000039293,1.1465517380674242 - 0.00018345483518326672im,-0.2214070948711894 - 0.00016298405299580945im,0.01278201078613031 - 0.10484974245407337im,4.442137166466539e-5,0.0010583076571138697,2.9914101825355077
0.38977443609022555,0.9302810567972005 - 0.0001854752213301792im,-0.41382185024895446 - 0.000164718028549823im,-0.2605906074975333 - 0.10528874356047425im,6.821936191152398e-5,0.00030617121518436544,0.4242701228353936,1.1432228452343987 - 0.0001854752213301792im,-0.22436382998730078 - 0.000164718028549823im,0.01185168047592681 - 0.10528874356047425im,4.517251023508892e-5,0.0010415625086960668,2.9853826015866667
0.391578947368421,0.9269154586926842 - 0.00018752292769788476im,-0.4168100796172513 - 0.00016647471351235958im,-0.26154161256098013 - 0.10571209683546634im,6.947430868385415e-5,0.00030501549930339155,0.4228399336092773,1.1398572471298825 - 0.00018752292769788476im,-0.22735205935559763 - 0.00016647471351235958im,0.010900675412479972 - 0.10571209683546634im,4.594132967516039e-5,0.001025180615619945,2.9794215030476163
0.39338345864661656,0.9235126580763642 - 0.00018959847963858975im,-0.41983021701022744 - 0.0001682545435373991im,-0.26251369478734005 - 0.10611933324572356im,7.076186237967225e-5,0.000303857157905966,0.42131508599723144,1.1364544465135624 - 0.00018959847963858975im,-0.2303721967485738 - 0.0001682545435373991im,0.009928593186120065 - 0.10611933324572356im,4.67283989693994e-5,0.0010091519625689874,2.9735176423264233
0.39518796992481203,0.920072147529788 - 0.0001917024150779965im,-0.42288268407820334 - 0.00017005796485563478im,-0.2635064201169026 - 0.10651087173250465im,7.208317787529415e-5,0.0003026963818767143,0.4197001712977153,1.1330139359669862 - 0.0001917024150779965im,-0.2334246638165497 - 0.00017005796485563478im,0.008935867856557502 - 0.10651087173250465im,4.753431016955198e-5,0.0009934668730256124,2.9676322053262085
0.3969924812030075,0.9165934100369305 - 0.0001938352847540124im,-0.42596791065159406 - 0.0001718854344914171im,-0.2645215984324682 - 0.10688644499943337im,7.343946145828012e-5,0.0003015333588469503,0.4179916690491612,1.1295351984741286 - 0.0001938352847540124im,-0.2365098903899404 - 0.0001718854344914171im,0.00792068954099193 - 0.10688644499943337im,4.835967942605535e-5,0.0009781159942288018,2.961755113533579
0.398796992481203,0.9130759179243729 - 0.00019599765272887274im,-0.4290863348312182 - 0.00017373742070166774im,-0.2655580728989633 - 0.10724646755452466im,7.483197378924287e-5,0.0003003682735831004,0.41619612339783013,1.126017706361571 - 0.00019599765272887274im,-0.23962831456956457 - 0.00017373742070166774im,0.00688421507449682 - 0.10724646755452466im,4.9205148283391324e-5,0.0009630902859207655,2.9558427508221676
0.4006015037593985,0.9095191343860454 - 0.00019819009648465406im,-0.43223840341464875 - 0.00017561440308112348im,-0.26661736302577177 - 0.10759067029974428im,7.626203246124003e-5,0.00029920130730300316,0.41431088326614757,1.1224609228232436 - 0.00019819009648465406im,-0.2427803831529951 - 0.00017561440308112348im,0.0058249249476883735 - 0.10759067029974428im,5.0071384715038244e-5,0.0009483810049859757,2.9498804328392407
0.402406015037594,0.9059225108321828 - 0.00020041320772000264im,-0.4354245718122842 - 0.00017751687323380285im,-0.2676992706114691 - 0.1079193301534092im,7.773101568531888e-5,0.00029803263868570073,0.4123394979703352,1.118864299269381 - 0.00020041320772000264im,-0.24596655155063055 - 0.00017751687323380285im,0.004743017361991019 - 0.1079193301534092im,5.095908476465778e-5,0.0009339796979801222,2.943830660548157
0.40421052631578946,0.9022854887175907 - 0.0002026675924206689im,-0.43864530451380324 - 0.00017944533486220266im,-0.26880412581650315 - 0.10823236001059082im,7.924036516549102e-5,0.0002968624430857331,0.4102830830332416,1.1152272771547889 - 0.0002026675924206689im,-0.2491872842521496 - 0.00017944533486220266im,0.0036381621569569916 - 0.10823236001059082im,5.1868973689996156e-5,0.0009198781864606012,2.9376669380748934
0.40601503759398494,0.8986074976495498 - 0.00020495387156596514im,-0.4419010751251538 - 0.00018140030437037007im,-0.26993287261143406 - 0.1085300361417507im,8.079159004895797e-5,0.0002956908932112998,0.40814216815618726,1.111549286086748 - 0.00020495387156596514im,-0.25244305486350016 - 0.00018140030437037007im,0.0025094153620260616 - 0.1085300361417507im,5.280180767655652e-5,0.0009060685589946569,2.931352587629558
0.40781954887218047,0.894887957053147 - 0.00020727268123150165im,-0.4451923668141614 - 0.00018338231098358044im,-0.27108520664185976 - 0.1088122683740629im,8.238627025496158e-5,0.00029451815842254615,0.4059195727968441,1.1078297454903452 - 0.00020727268123150165im,-0.25573434655250776 - 0.00018338231098358044im,0.0013570813316003524 - 0.1088122683740629im,5.375837515674336e-5,0.0008925431580055692,2.9248575287672094
0.40962406015037595,0.8911262742745947 - 0.0002096246733322003im,-0.448519672365339 - 0.00018539189738564214im,-0.2722628305238982 - 0.10907910027827514im,8.402606092058653e-5,0.0002933444054056367,0.4036133137257471,1.104068062711793 - 0.0002096246733322003im,-0.25906165210368537 - 0.00018539189738564214im,0.0001794574495619372 - 0.10907910027827514im,5.473949871331677e-5,0.0008792945726209091,2.9181486078008594
0.4114285714285714,0.8873218434176001 - 0.00021201051627471062im,-0.4518834943455138 - 0.00018742962028565015im,-0.27346443021811195 - 0.10933024045008054im,8.571269698053974e-5,0.0002921697985301238,0.4012283030484668,1.1002636318547983 - 0.00021201051627471062im,-0.2624254740838601 - 0.00018742962028565015im,-0.0010221422446518092 - 0.10933024045008054im,5.574603700539715e-5,0.0008663156304776086,2.9111988143306444
0.4132330827067669,0.8834740484246449 - 0.0002144308948171108im,-0.455284345702669 - 0.00018949605035117396im,-0.27469165758209646 - 0.10956650802738964im,8.744799689840854e-5,0.00029099449863863156,0.3987648357230487,1.096415836861843 - 0.0002144308948171108im,-0.26582632544101537 - 0.00018949605035117396im,-0.0022493696086363572 - 0.10956650802738964im,5.6778886163815035e-5,0.0008535993840954841,2.9039511304009955
0.4150375939849624,0.879582258885207 - 0.00021688651131559233im,-0.458722749634479 - 0.00019159177325869025im,-0.2759452247110315 - 0.10978705909435985im,8.923386864188846e-5,0.00028981866453586824,0.39622127234793625,1.0925240473224052 - 0.00021688651131559233im,-0.26926472937282536 - 0.00019159177325869025im,-0.0035029367375713494 - 0.10978705909435985im,5.783898238623564e-5,0.0008411391078117028,2.896390231027504
0.4168421052631579,0.8756458337378529 - 0.00021937808546781246im,-0.4621992402511647 - 0.0001937173895404078im,-0.2772250820708165 - 0.10999277112892798im,9.107231385412647e-5,0.0002886424515601368,0.3936024499067029,1.088587622175051 - 0.00021937808546781246im,-0.27274121998951106 - 0.0001937173895404078im,-0.00478279409735635 - 0.10999277112892798im,5.892730345596466e-5,0.0008289282842526312,2.8884550589327143
0.4186466165413534,0.8716641165021396 - 0.00022190635575372865im,-0.46571436242677555 - 0.0001958735157968559im,-0.278530985292506 - 0.1101829038012303im,9.296543476199901e-5,0.0002874660132653484,0.3909094155585785,1.0846059049393377 - 0.00022190635575372865im,-0.2762563421651219 - 0.0001958735157968559im,-0.006088697319045855 - 0.1101829038012303im,6.0044871720892766e-5,0.000816960602448223,2.880127723744473
0.42045112781954885,0.8676364382945647 - 0.00022447207932655943im,-0.46926867241173253 - 0.00019806078467049209im,-0.27986456233581947 - 0.11035801435050493im,9.49154392748247e-5,0.0002862895002328162,0.38814207175534776,1.080578226731763 - 0.00022447207932655943im,-0.27981065215007883 - 0.00019806078467049209im,-0.007422274362359326 - 0.11035801435050493im,6.119275598283892e-5,0.0008052299459405343,2.871350346700932
0.4222556390977444,0.863562116733762 - 0.00022707603274798718im,-0.4728627380490811 - 0.00020027984550101668im,-0.28122643368064554 - 0.11051799438209255im,9.692464766332652e-5,0.00028511306041490244,0.38530113721766396,1.0765039051709602 - 0.00022707603274798718im,-0.28340471778742743 - 0.00020027984550101668im,-0.00878414570718544 - 0.11051799438209255im,6.237207418634678e-5,0.0007937303867671526,2.8620827330480796
0.42406015037593986,0.8594404545097756 - 0.00022971901283294264im,-0.4764971389922289 - 0.00020253136507246682im,-0.28261599109173924 - 0.11066274433053389im,9.899549984513434e-5,0.00028393683956452417,0.3823903007048509,1.0723822429469738 - 0.00022971901283294264im,-0.28703911873057525 - 0.00020253136507246682im,-0.010173703118279127 - 0.11066274433053389im,6.358399635069943e-5,0.0007824561799034723,2.8522887902977323
0.42586466165413533,0.8552707400625296 - 0.00023240183705999497im,-0.48017246711425743 - 0.00020481602801808893im,-0.2840342555943204 - 0.11079240148960334im,0.00010113056252018153,0.0002827609809160447,0.3794099990621,1.0682125284997277 - 0.00023240183705999497im,-0.2907144468526038 - 0.00020481602801808893im,-0.01159196762086026 - 0.11079240148960334im,6.482974731802697e-5,0.0007714017554636263,2.841919497298636
0.4276691729323308,0.8510522466500646 - 0.00023512534435113548im,-0.48388932679120666 - 0.00020713453752645711im,-0.2854813198365075 - 0.11090677252323351im,0.00010333253735208485,0.00028158562543377725,0.37636205988955945,1.063994035087263 - 0.00023512534435113548im,-0.29443130652955296 - 0.00020713453752645711im,-0.013039031863047376 - 0.11090677252323351im,6.611060997141724e-5,0.0007605617130867047,2.830937614505472
0.42947368421052634,0.8467842326288839 - 0.00023789039559971294im,-0.48764833529263163 - 0.00020948761585214305im,-0.28695912574314764 - 0.11100676536153577im,0.00010560426934077874,0.00028041091163900857,0.3732468758705063,1.0597260210660822 - 0.00023789039559971294im,-0.298190315030978 - 0.00020948761585214305im,-0.014516837769687527 - 0.11100676536153577im,6.742792843893218e-5,0.0007499308152146881,2.8192669525151586
0.4312781954887218,0.8424659406238009 - 0.00024069787447618222im,-0.49145012309460145 - 0.0002118760050550789im,-0.2884669376775252 - 0.11109176107756831im,0.00010794875620537884,0.00027923697582516116,0.37006719747774086,1.0554077290609991 - 0.00024069787447618222im,-0.3019921028329478 - 0.0002118760050550789im,-0.01602464970406504 - 0.11109176107756831im,6.878311172372562e-5,0.0007395039818700233,2.8068845916593066
0.4330827067669173,0.8380965962828623 - 0.00024354868836228013im,-0.495295334198652 - 0.00021430046785038894im,-0.2900061080049832 - 0.11116134169235593im,0.00011036915864077939,0.0002780639523747043,0.36682160710125883,1.0510383847200606 - 0.00024354868836228013im,-0.30583731393699837 - 0.00021430046785038894im,-0.017563820031523073 - 0.11116134169235593im,7.0177637668631e-5,0.0007292762859045228,2.793748712577556
0.43488721804511277,0.8336754097525304 - 0.00024644376865533404im,-0.49918462662606844 - 0.00021676178796158971im,-0.2915761543819926 - 0.11121657017491944im,0.00011286881033960875,0.0002768919732014839,0.3635164605531008,1.0466171981897285 - 0.00024644376865533404im,-0.3097266063644148 - 0.00021676178796158971im,-0.01913386640853246 - 0.11121657017491944im,7.16130566366309e-5,0.000719242945858082,2.7797953307562104
0.4366917293233083,0.8292015734164024 - 0.00024938407200473823im,-0.5031186726947539 - 0.00021926077122834693im,-0.29317852086018603 - 0.11125642374478222im,0.0001154512302035462,0.00027572116841042155,0.36014878516525817,1.0421433618536007 - 0.00024938407200473823im,-0.31366065243310015 - 0.00021926077122834693im,-0.02073623288672593 - 0.11125642374478222im,7.309099621636417e-5,0.0007093993226923964,2.764995790906762
0.4384962406015038,0.8246742623593544 - 0.0002523705809080829im,-0.5070981594798349 - 0.00022179824621112762im,-0.2948137354786813 - 0.11128219382345865im,0.00011812013445821919,0.0002745516660590526,0.3567233356304199,1.0376160507965526 - 0.0002523705809080829im,-0.31764013921818124 - 0.00022179824621112762im,-0.02237144750522116 - 0.11128219382345865im,7.461316568397306e-5,0.0006997409140286823,2.74927427087114
0.44030075187969925,0.8200926345497632 - 0.0002554043043849397im,-0.5111237892562462 - 0.00022437506486832205im,-0.29648207127947 - 0.11129271192067731im,0.00012087944980846762,0.0002733835920271281,0.35323948298738883,1.0330344229869615 - 0.0002554043043849397im,-0.3216657689945926 - 0.00022437506486832205im,-0.024039783306009897 - 0.11129271192067731im,7.618136082577558e-5,0.0006902633489686042,2.732615558525372
0.4421052631578947,0.8154558275014016 - 0.00025848627962618353im,-0.5151962798046676 - 0.0002269921040241074im,-0.29818447870467873 - 0.11128820774095562im,0.0001237333291475267,0.000272217070970468,0.34969861273402936,1.0283976159386 - 0.00025848627962618353im,-0.32573825954301394 - 0.0002269921040241074im,-0.025742190731218625 - 0.11128820774095562im,7.779746991376434e-5,0.0006809623860800044,2.7149664177773865
0.4439097744360902,0.8107629612898695 - 0.00026161757198287086im,-0.5193163650230408 - 0.00022965026552112107im,-0.2999208166945825 - 0.11126941066246741im,0.00012668616580982492,0.00027105222529580895,0.34610558278723086,1.0237047497270677 - 0.00026161757198287086im,-0.3298583447613871 - 0.00022965026552112107im,-0.027478528721122393 - 0.11126941066246741im,7.946347864217327e-5,0.0006718339060590786,2.6962762469341444
0.44571428571428573,0.8060131366489456 - 0.00026479927627965586im,-0.5234847953187822 - 0.0002323504774452488im,-0.30169279457593773 - 0.11123574943194925im,0.0001297426111064437,0.0002698891756758161,0.34245842287261086,1.0189549250861438 - 0.00026479927627965586im,-0.3340267750571286 - 0.0002323504774452488im,-0.029250506602477574 - 0.11123574943194925im,8.118147656200772e-5,0.0006628739088848372,2.6765047493605105
0.4475187969924812,0.8012054331764453 - 0.0002680325181741571im,-0.5277023380562912 - 0.0002350936954012232im,-0.30350003765010514 - 0.11118773851167214im,0.00013290759332117345,0.0002687280414970797,0.3387620111679102,1.0141472216136436 - 0.0002680325181741571im,-0.3382443177946375 - 0.0002350936954012232im,-0.031057749676644972 - 0.11118773851167214im,8.295366398968899e-5,0.00065407851083327,2.655613990090049
0.4493233082706767,0.7963389105264072 - 0.0002713184547068902im,-0.5319697781193962 - 0.00023788090315742815im,-0.3053440712996607 - 0.1111251819222266im,0.00013618633689266952,0.0002675689404165431,0.3350158012065585,1.0092806989636054 - 0.0002713184547068902im,-0.3425117578577425 - 0.00023788090315742815im,-0.03290178332620058 - 0.1111251819222266im,8.478235867854807e-5,0.0006454439393051864,2.6335616090913767
0.45112781954887216,0.791412607690674 - 0.00027465827540392145im,-0.5362879184157453 - 0.000240713113749821im,-0.30722534060775114 - 0.11104846367284771im,0.0001395843841028738,0.00026641198849792526,0.3312228106399528,1.0043543961278723 - 0.00027465827540392145im,-0.34682989815409165 - 0.000240713113749821im,-0.034783052634290976 - 0.11104846367284771im,8.667000346055275e-5,0.0006369665293726743,2.6103094401923643
0.4529323308270677,0.7864255405882782 - 0.0002780532039444941im,-0.54065758038352 - 0.0002435913710559452im,-0.3091440518970334 - 0.11095649675198702im,0.0001431076195179244,0.00026525730081900466,0.32738315831457254,0.9993673290254763 - 0.0002780532039444941im,-0.3511995601218663 - 0.0002435913710559452im,-0.0367017639235733 - 0.11095649675198702im,8.861917493685758e-5,0.0006286427215899525,2.585855140951136
0.45473684210526316,0.7813767040860953 - 0.0002815044985408661im,-0.5450796046030224 - 0.00024651675036166815im,-0.311101868403894 - 0.11085023333704372im,0.00014676229426308928,0.0002641049908125768,0.3234989519013563,0.9943184925232934 - 0.0002815044985408661im,-0.35562158434136876 - 0.00024651675036166815im,-0.03865958043043388 - 0.11085023333704372im,9.063259162530579e-5,0.0006204690567861385,2.5601408642579617
0.45654135338345864,0.776265068986785 - 0.0002850134538744563im,-0.5495548513418969 - 0.00024949036019345785im,-0.31309765484034485 - 0.11073010631897083im,0.000150555055088206,0.0002629551710365594,0.3195763238515369,0.9892068574239832 - 0.0002850134538744563im,-0.3600968310802432 - 0.00024949036019345785im,-0.0406553668668847 - 0.11073010631897083im,9.271312413678739e-5,0.0006124421745223406,2.533164351074518
0.4583458646616541,0.7710895837043562 - 0.00028858140162923784im,-0.5540842011835189 - 0.00025251334305661155im,-0.3151338238992086 - 0.11059565368222439im,0.00015449297346574833,0.00026180795262767837,0.315612882678988,0.9840313721415543 - 0.00028858140162923784im,-0.3646261809218652 - 0.00025251334305661155im,-0.04269153592574844 - 0.11059565368222439im,9.486380480675413e-5,0.0006045588084691698,2.5048936580595615
0.46015037593984964,0.7658491703166262 - 0.00029220971286462744im,-0.5586685556472317 - 0.0002555868776692566im,-0.3172112916809803 - 0.11044719493278822im,0.00015858358052332454,0.0002606634463074989,0.31161088190829844,0.9787909587538245 - 0.00029220971286462744im,-0.369210535385578 - 0.0002555868776692566im,-0.04476900370752014 - 0.11044719493278822im,9.708783976473942e-5,0.0005968157855713993,2.475309009090517
0.4619548872180451,0.7605427271045364 - 0.00029589979834073816im,-0.5633088378573858 - 0.0002587121795937842im,-0.31932944566758764 - 0.11028429966066683im,0.00016283490138640765,0.00025952176160478393,0.3075736150476358,0.9734845155417347 - 0.00029589979834073816im,-0.37385081759573213 - 0.0002587121795937842im,-0.04688715769412752 - 0.11028429966066683im,9.938861999923625e-5,0.0005892100211394588,2.444433110328116
0.4637593984962406,0.7551691269083216 - 0.00029965311022901736im,-0.5680059932105683 - 0.00026189050300766056im,-0.3214895880566022 - 0.11010670756130556im,0.0001672554951590034,0.00025838300724174225,0.3035014220787917,0.9681109153455199 - 0.00029965311022901736im,-0.3785479729489147 - 0.00026189050300766056im,-0.04904730008314214 - 0.11010670756130556im,0.00010176973459781465,0.0005817385168010765,2.412261873072029
0.46556390977443607,0.7497272150304914 - 0.00030347114406586924im,-0.5727609901083309 - 0.0002651231427065636im,-0.32369231713838964 - 0.10991615861139477im,0.00017185449902082652,0.0002572472916129807,0.29940026934095315,0.9626690034676897 - 0.00030347114406586924im,-0.38330296984667733 - 0.0002651231427065636im,-0.05125002916492954 - 0.10991615861139477im,0.0001042349852547115,0.0005743983586869486,2.378780041416774
0.4673684210526316,0.7442158097619702 - 0.0003073554398647996im,-0.5775748206884511 - 0.0002684114354776859im,-0.32593898358060425 - 0.10971134153629285im,0.00017664167483749663,0.0002561147225774996,0.2952682678625108,0.9571575981991685 - 0.0003073554398647996im,-0.38811680042679747 - 0.0002684114354776859im,-0.05349669560714415 - 0.10971134153629285im,0.00010678840111449554,0.0005671867141842573,2.344012045920817
0.4691729323308271,0.7386337009191938 - 0.00031130758396874im,-0.5824485016132931 - 0.0002717567621109432im,-0.3282304463087924 - 0.10949218601857413im,0.00018162746158519846,0.00025498540777723125,0.29110716123746155,0.9515754893563921 - 0.00031130758396874im,-0.39299048135163944 - 0.0002717567621109432im,-0.05578815833533222 - 0.10949218601857413im,0.00010943425553736435,0.0005601008299482675,2.3079779064392643
0.47097744360902255,0.7329796496394773 - 0.0003153292105085317im,-0.5873830748618386 - 0.0002751605491476389im,-0.33056598752638583 - 0.109259478858796im,0.00018682303204175003,0.00025385945463437675,0.2869230279910945,0.9459214380766755 - 0.0003153292105085317im,-0.397925054600185 - 0.0002751605491476389im,-0.05812369955292566 - 0.109259478858796im,0.00011217708384740716,0.0005531380293090139,2.270721887893557
0.472781954887218,0.7272523868818834 - 0.00031942200340126964im,-0.5923796085931945 - 0.0002786242711182478im,-0.33294954452194897 - 0.10901301194792089im,0.00019224035604994283,0.00025273697068519237,0.2827125258772187,0.9401941753190816 - 0.00031942200340126964im,-0.40292158833154085 - 0.0002786242711182478im,-0.06050725654848889 - 0.10901301194792089im,0.00011502170308745013,0.0005462957104677564,2.232228873989529
0.47458646616541356,0.7214506134151539 - 0.0003235876978519397im,-0.5974391979932285 - 0.00028214945244811195im,-0.3353780839047808 - 0.1087529104552011im,0.00019789226904415674,0.00025161806354906494,0.2784839244343065,0.9343924018523522 - 0.0003235876978519397im,-0.4079811777315749 - 0.00028214945244811195im,-0.06293579593132068 - 0.1087529104552011im,0.0001179732329346911,0.0005395713440185177,2.1926073910273836
0.47639097744360903,0.7155729970439868 - 0.0003278280829749877im,-0.6025629662779834 - 0.00028573767032983585im,-0.33785526458505866 - 0.10847928248921142im,0.0002037925497609997,0.0002505028415663471,0.2742351606226295,0.928514785481185 - 0.0003278280829749877im,-0.41310494601632974 - 0.00028573767032983585im,-0.06541297661159856 - 0.10847928248921142im,0.00012103711955456361,0.0005329624718844623,2.1518578220178233
0.4781954887218045,0.7096181737289257 - 0.0003321450030118644im,-0.607752065572132 - 0.0002893905565557849im,-0.3403805373663008 - 0.10819177067637123im,0.00020995600292038287,0.00024939141352176805,0.26996966594857064,0.9225599621661239 - 0.0003321450030118644im,-0.4182940453104783 - 0.0002893905565557849im,-0.06793824939284072 - 0.10819177067637123im,0.00012421916004097102,0.0005264667044908378,2.110065137766677
0.48,0.7035847450761668 - 0.0003365403600091374im,-0.6130076779896388 - 0.0002931098006067386im,-0.34295567493103085 - 0.10789132916565837im,0.00021639855360181104,0.0002482838892384461,0.2656901348243832,0.9165265335133649 - 0.0003365403600091374im,-0.42354965772798525 - 0.0002931098006067386im,-0.07051338695757073 - 0.10789132916565837im,0.00012752553055739047,0.0005200817197397905,2.0672693167877028
0.4818045112781955,0.6974712782792872 - 0.0003410161156088864im,-0.6183310166456816 - 0.00029689715213615075im,-0.34558152230770367 - 0.10757674305790463im,0.0002231373496492408,0.00024718037960058805,0.2613962767978152,0.9104130667164853 - 0.0003410161156088864im,-0.4288729963840279 - 0.00029689715213615075im,-0.07313923433424357 - 0.10757674305790463im,0.0001309628160350584,0.0005138052609168186,2.023551111886068
0.483609022556391,0.6912763043905185 - 0.0003455742936174241im,-0.623723326805385 - 0.0003007544241875825im,-0.3482575523399506 - 0.10724933220914698im,0.00023019087671671202,0.0002460809970003695,0.2570947920248164,0.9042180928277167 - 0.0003455742936174241im,-0.4342653065437314 - 0.0003007544241875825im,-0.07581526436649043 - 0.10724933220914698im,0.0001345380433826525,0.0005076351354806197,1.9790019381156605
0.48541353383458646,0.6849983171376931 - 0.0003502169824098762im,-0.62918588706257 - 0.0003046834964141642im,-0.3509869822210672 - 0.10690920322266345im,0.00023757908554311363,0.0002449858556467616,0.25278481983126355,0.8979401055748913 - 0.0003502169824098762im,-0.43972786680091625 - 0.0003046834964141642im,-0.07854469424760714 - 0.10690920322266345im,0.00013825871759150956,0.0005015692136262338,1.933663997162027
0.48721804511278194,0.6786357725050292 - 0.00035494633712606553im,-0.6347200105132424 - 0.0003086863182763628im,-0.3537690155403409 - 0.10655541293813253im,0.0002453235327775794,0.000243895071754204,0.24846892550704736,0.8915775609422274 - 0.00035494633712606553im,-0.44526199025158886 - 0.0003086863182763628im,-0.08132672756688075 - 0.10655541293813253im,0.00014213286094454217,0.0004956054266929898,1.887659532829016
0.48902255639097747,0.6721870863329225 - 0.00035976458280730756im,-0.6403270461430526 - 0.0003127649131573405im,-0.35660569678155907 - 0.10618844177258598im,0.00025344753990467047,0.00024280876418305902,0.24414872790454695,0.8851288747701207 - 0.00035976458280730756im,-0.45086902588139904 - 0.0003127649131573405im,-0.08416340880809899 - 0.10618844177258598im,0.00014616905701238123,0.000489741766433625,1.8410575496776043
0.49082706766917295,0.6656506339738681 - 0.00036467401672853295im,-0.6460083801187282 - 0.00031692138202665246im,-0.35949746795418913 - 0.10580896327526615im,0.00026197636848518445,0.00024172705465413027,0.23982829777404788,0.8785924224110663 - 0.00036467401672853295im,-0.45655035985707465 - 0.00031692138202665246im,-0.08705517998072897 - 0.10580896327526615im,0.00015037649795892867,0.0004839762835566412,1.7939589848743664
0.4926315789473684,0.6590247488419769 - 0.0003696770113339963im,-0.6517654372326651 - 0.00032115790779889164im,-0.3624450994096548 - 0.10541677732275151im,0.000270937417270014,0.00024065006825792196,0.23550956818308108,0.8719665372791752 - 0.0003696770113339963im,-0.4623074169710116 - 0.00032115790779889164im,-0.09000281143619474 - 0.10541677732275151im,0.00015476503715140043,0.00047830708684618375,1.74646582239877
0.4944360902255639,0.6523077206059984 - 0.0003747760174428995im,-0.6575996824647952 - 0.00032547676015524165im,-0.365449864981013 - 0.10501176282195453im,0.0002803604434402274,0.00023957793406808513,0.23119403745852818,0.8652495090431968 - 0.0003747760174428995im,-0.4681416622031416 - 0.00032547676015524165im,-0.0930075770075529 - 0.10501176282195453im,0.00015934524732100214,0.00047273234248778034,1.698672964841211
0.49624060150375937,0.6454977937482616 - 0.0003799735674213469im,-0.6635126225985541 - 0.0003298803006184979im,-0.3685133977194207 - 0.10459397785410218im,0.00029027781051540916,0.00023851078572865452,0.22688318018798104,0.8584395821854598 - 0.0003799735674213469im,-0.47405460233690055 - 0.0003298803006184979im,-0.09607110974596059 - 0.10459397785410218im,0.00016412848453757335,0.0004672502733774223,1.650670611602156
0.4980451127819549,0.6385931664534382 - 0.0003852722783075807im,-0.6695058078848312 - 0.00033437098791425356im,-0.3716364120704717 - 0.10416365722082901im,0.00030072476668577925,0.00023744876203450624,0.2225798905497168,0.8515349548906365 - 0.0003852722783075807im,-0.48004778762317757 - 0.00033437098791425356im,-0.09919412409701159 - 0.10416365722082901im,0.00016912695868065552,0.00046185915845646546,1.6025643433540935
0.4998496240601504,0.6315919895600394 - 0.00039067485502775274im,-0.6755808337834481 - 0.00033895138377423547im,-0.374819343849722 - 0.10372135326094367im,0.0003117397582788436,0.0002363920075824175,0.21828788775010566,0.8445337779972375 - 0.00039067485502775274im,-0.4861228135217945 - 0.00033895138377423547im,-0.10237705587626184 - 0.10372135326094367im,0.00017435381134425884,0.00045655733220473395,1.554463546867746
0.5016541353383459,0.6244923637548148 - 0.00039618409460370616im,-0.6817393430180447 - 0.0003436241599623315im,-0.378064065527309 - 0.10326638248262808im,0.00032336478613293997,0.00023534067384284568,0.2140070601162528,0.8374341521920131 - 0.00039618409460370616im,-0.4922813227563912 - 0.0003436241599623315im,-0.10562177755384887 - 0.10326638248262808im,0.00017982320327249895,0.00045134318483783795,1.5064552060822824
0.5034586466165414,0.6172923373622191 - 0.00040180289027878677im,-0.6879830277119934 - 0.0003483921057303702im,-0.38137185984167116 - 0.10279944637216668im,0.0003356458082212923,0.00023429492020508419,0.20974049165937855,0.8302341257994172 - 0.00040180289027878677im,-0.4985250074503397 - 0.0003483921057303702im,-0.108929571868211 - 0.10279944637216668im,0.00018555041108451076,0.0004462151624608019,1.4586336646919307
0.5052631578947369,0.6099899074346944 - 0.00040753423404895565im,-0.6943136311899871 - 0.0003532581345751165im,-0.3847430472682597 - 0.10232054340201119im,0.00034863319111562923,0.00023325491451455532,0.2054909615582784,0.8229316958718926 - 0.00040753423404895565im,-0.5048556109283335 - 0.0003532581345751165im,-0.11230075929479959 - 0.10232054340201119im,0.00019155193246312335,0.00044117176646872266,1.411104598476312
0.5070676691729323,0.6025830151233359 - 0.0004133812223037961im,-0.7007329506753938 - 0.0003582252941533903im,-0.38817968973565053 - 0.1018295506038135im,0.00036238223208685913,0.0002322208348419513,0.2012592576626563,0.815524803560534 - 0.0004133812223037961im,-0.5112749304137402 - 0.0003582252941533903im,-0.1157374017621904 - 0.1018295506038135im,0.00019784560727764856,0.000436211554895744,1.3639455585080729
0.5088721804511278,0.5950695448498783 - 0.0004193470596905237im,-0.7072428396501468 - 0.0003632967755606865im,-0.39168321424014485 - 0.10132687250142802im,0.000376953748046459,0.00023119287068448384,0.1970477679648062,0.8080113332870765 - 0.0004193470596905237im,-0.5177848193884932 - 0.0003632967755606865im,-0.11924092626668475 - 0.10132687250142802im,0.000204450749972767,0.00043133314288312796,1.3172408572416607
0.5106766917293233,0.5874473219813494 - 0.00042543506393974005im,-0.7138452105899549 - 0.0003684759243013172im,-0.3952536582404862 - 0.10081240868246277im,0.00039241475081008007,0.00023017122464828084,0.19285928895602128,0.8003891104185477 - 0.00042543506393974005im,-0.5243871903283012 - 0.0003684759243013172im,-0.12281137026702604 - 0.10081240868246277im,0.0002113882985819347,0.00042653520390823564,1.271087422826738
0.5124812030075188,0.579714111315116 - 0.0004316486704367256im,-0.7205420377670531 - 0.0003737662521393679im,-0.3988925845620066 - 0.10028646753836978im,0.00040883921901091176,0.00022915611421809475,0.1886958108854133,0.7926558997523142 - 0.0004316486704367256im,-0.5310840175053994 - 0.0003737662521393679im,-0.1264502965885465 - 0.10028646753836978im,0.0002186809808608829,0.00042181647116564696,1.2255579919738162
0.5142857142857142,0.5718676142899938 - 0.0004379914376941277im,-0.7273353604702983 - 0.00037917145095670024im,-0.40260279912008406 - 0.09974957607494075im,0.0004263089870106627,0.00022814777403167968,0.18455860428842166,0.784809402727192 - 0.0004379914376941277im,-0.5378773402086447 - 0.00037917145095670024im,-0.13016051114662391 - 0.09974957607494075im,0.0002263535016293915,0.0004171757397126399,1.180707541966187
0.5160902255639098,0.5639054678012357 - 0.00044446705211854856im,-0.7342272861983026 - 0.00038469540757088536im,-0.4063838762559301 - 0.09920082559111867im,0.0004449147653437183,0.00022714645820995735,0.18044942878964287,0.7768472562384339 - 0.00044446705211854856im,-0.544769265936649 - 0.00038469540757088536im,-0.13394158828246996 - 0.09920082559111867im,0.00023443275184813247,0.00041261186872543383,1.1366196230758798
0.5178947368421053,0.5558252388780061 - 0.00045107933544412626im,-0.7412199948733385 - 0.0003903422225171619im,-0.4102382224832608 - 0.0986415935822237im,0.00046475732844731285,0.00022615244380006113,0.17637126863654287,0.7687670273152042 - 0.00045107933544412626im,-0.5517619746116847 - 0.0003903422225171619im,-0.1377959345098007 - 0.0986415935822237im,0.00024294804781477167,0.00040812378536180254,1.093346394048629
0.5196992481203008,0.5476244280591316 - 0.00045783224722133496im,-0.7483157417727426 - 0.0003961162270400919im,-0.4141661592664966 - 0.09807099865813977im,0.00048594887081354626,0.00022516603323732533,0.17232517285809418,0.7605662164963298 - 0.00045783224722133496im,-0.5588577215110889 - 0.0003961162270400919im,-0.14172387129303649 - 0.09807099865813977im,0.00025193139267218296,0.0004037104873080279,1.0509498224947809
0.5215037593984962,0.5393004587919105 - 0.0004647298959488051im,-0.7555168634348854 - 0.00040202200967360256im,-0.4181710256355109 - 0.09748936405861941im,0.0005086146165211727,0.00022418755974910965,0.1683117063565935,0.7522422472291086 - 0.0004647298959488051im,-0.5660588431732317 - 0.00040202200967360256im,-0.1457287376620508 - 0.09748936405861941im,0.00026141778585643283,0.0003993710494530474,1.009459253240486
0.5233082706766917,0.5308506818052333 - 0.00047177654142093264im,-0.762825781146178 - 0.0004080644389461143im,-0.4222525021590048 - 0.096897097895595im,0.0005328946591082734,0.00022321739098903642,0.16433440709375768,0.7437924702424316 - 0.00047177654142093264im,-0.5733677608845243 - 0.0004080644389461143im,-0.1498102141855447 - 0.096897097895595im,0.0002714455584580893,0.0003951046282004025,0.9689356917815276
0.5251127819548872,0.5222723689075646 - 0.0004789766037869222im,-0.7702450069316662 - 0.00041424869538239585im,-0.4264122201971499 - 0.09629485579193951im,0.0005589461416009223,0.00022225593533613665,0.1603955605943944,0.7352141573447627 - 0.0004789766037869222im,-0.5807869866700126 - 0.00041424869538239585im,-0.1539699322236898 - 0.09629485579193951im,0.00028205676511634635,0.0003909104695215437,0.929415576962665
0.5269172932330827,0.51356271059202 - 0.0004863346705785919im,-0.7777771493817396 - 0.0004205803066503003im,-0.4306526981862313 - 0.09568152884014945im,0.0005869458068496198,0.00022130364866027098,0.15649415663384048,0.7265044990292181 - 0.0004863346705785919im,-0.588319129120086 - 0.0004205803066503003im,-0.1582104102127712 - 0.09568152884014945im,0.0002932976260506269,0.00038678791774443864,0.8909153436109016
0.5287218045112781,0.5047188129604155 - 0.0004938555036886042im,-0.7854249195786585 - 0.00042706518875843246im,-0.4349747518094937 - 0.09505875709280724im,0.0006170930050589504,0.0002203610427457053,0.15263450338742332,0.7176606013976137 - 0.0004938555036886042im,-0.5959668993170049 - 0.00042706518875843246im,-0.1625324638360336 - 0.09505875709280724im,0.00030521903174567685,0.0003827364270078536,0.8534727250936252
0.5305263157894737,0.4957376941345462 - 0.0005015440510645279im,-0.7931911414391589 - 0.00043370969744667827im,-0.4393800622204096 - 0.09442495788549567im,0.0006496132605031239,0.0002194286947410346,0.14881547712608312,0.7086794825717444 - 0.0005015440510645279im,-0.6037331211775053 - 0.00043370969744667827im,-0.1669377742469495 - 0.09442495788549567im,0.00031787712355933485,0.00037875557287309585,0.8170986861497483
0.5323308270676692,0.48661628161226783 - 0.0005094054500495561im,-0.8010787557582912 - 0.00044052068391281794im,-0.44387104491918955 - 0.09378231364761949im,0.0006847624968565188,0.0002185072602038708,0.14504094269299403,0.699558070049466 - 0.0005094054500495561im,-0.6116207354966375 - 0.00044052068391281794im,-0.17142875694572945 - 0.09378231364761949im,0.00033133395325290235,0.00037484507183150353,0.7818108493918827
0.5341353383458647,0.4773514088604735 - 0.0005174450396657162im,-0.8090908325549028 - 0.0004475055674864618im,-0.4484489448985099 - 0.09312864387465884im,0.0007228320949076457,0.00021759748749860812,0.141309241817254,0.6902931972976717 - 0.0005174450396657162im,-0.6196328122932493 - 0.0004475055674864618im,-0.17600665692504977 - 0.09312864387465884im,0.0003456582479512107,0.00037100480008352783,0.7476117380429055
0.5359398496240602,0.4679398109580444 - 0.0005256683699245735im,-0.8172305815168708 - 0.00045467242162404464im,-0.4531150940195513 - 0.09246666476141263im,0.0007641549566732745,0.000216700236659462,0.1376254998185164,0.6808815993952426 - 0.0005256683699245735im,-0.6277725612552172 - 0.00045467242162404464im,-0.18067280604609118 - 0.09246666476141263im,0.00036092629127370884,0.0003672348200939965,0.7145202911874757
0.5377443609022556,0.45837811953440805 - 0.0005340812129377271im,-0.8255013650404055 - 0.0004620300801880121im,-0.45787111934661545 - 0.09179419659872265im,0.0008091128188784748,0.00021581650279721884,0.1339877746229498,0.6713199079716062 - 0.0005340812129377271im,-0.6360433447787519 - 0.0004620300801880121im,-0.18542883137315536 - 0.09179419659872265im,0.0003772229447429793,0.00036353541341826106,0.6825270381458309
0.5395488721804511,0.44866286232286523 - 0.000542689571144784im,-0.8339067121217899 - 0.00046958826602636403im,-0.46271914679882475 - 0.09111308878184152im,0.0008581450908682705,0.0002149474448697699,0.13039934440845624,0.6616046507600635 - 0.000542689571144784im,-0.6444486918601363 - 0.00046958826602636403im,-0.19027685882536466 - 0.09111308878184152im,0.00039464282568486245,0.0003599071214555116,0.6516340452233081
0.5413533834586466,0.43879045414549567 - 0.0005514996922193062im,-0.8424503370918354 - 0.00047735775741617473im,-0.46766224289877967 - 0.09042277937563968im,0.0009117596608769087,0.00021409442360907952,0.12685968417380067,0.6517322425826939 - 0.0005514996922193062im,-0.6529923168301818 - 0.00047735775741617473im,-0.19521995492531957 - 0.09042277937563968im,0.00041329169348148793,0.00035635079914233826,0.6218246228060751
0.5431578947368421,0.42875719588674094 - 0.0005605180787089062im,-0.8511361595073162 - 0.0004853505931859873im,-0.4727008263987571 - 0.08972408757714695im,0.0009705460935903137,0.0002132590489266241,0.1233714815602616,0.6416989843239391 - 0.0005605180787089062im,-0.6616781392456627 - 0.0004853505931859873im,-0.200258538425297 - 0.08972408757714695im,0.0004332880554069705,0.0003528676826519125,0.5930997821914393
0.5449624060150376,0.41855926917189373 - 0.0005697515013363105im,-0.8599683293444942 - 0.0004935803386966313im,-0.47783736844669794 - 0.08901622846198061im,0.0010351919183308382,0.00021244324228912533,0.1199341924112133,0.6315010576090919 - 0.0005697515013363105im,-0.6705103090828406 - 0.0004935803386966313im,-0.20539508047323785 - 0.08901622846198061im,0.00045476505739875555,0.0003494594786120251,0.5654393189328123
0.5467669172932331,0.40819273029874564 - 0.0005792070134939327im,-0.8689512578376042 - 0.000502062431766065im,-0.4830738494419559 - 0.08829955853968427im,0.0011065028404118084,0.00021164931887990098,0.11654898775913558,0.6211345187359439 - 0.0005792070134939327im,-0.6794932375759506 - 0.000502062431766065im,-0.21063156146849585 - 0.08829955853968427im,0.000477872711405357,0.00034612848194670663,0.5388284755980831
0.5485714285714286,0.39765350563413804 - 0.0005888919653070319im,-0.8780896550053046 - 0.0005108146376330825im,-0.48841300132594845 - 0.0875747142270766im,0.0011854279774987243,0.00021088009701660182,0.11321697400169635,0.6105952940713362 - 0.0005888919653070319im,-0.688631634743651 - 0.0005108146376330825im,-0.21597071335248835 - 0.0875747142270766im,0.0005027805244655711,0.0003428777332805252,0.513248426049995
0.5503759398496241,0.3869373877212902 - 0.0005988140177035166im,-0.8873885763619669 - 0.0005198576581358713im,-0.4938556383547167 - 0.08684250267190251im,0.0012730916062034423,0.00021013904638581975,0.10994024636012162,0.5998791761584884 - 0.0005988140177035166im,-0.6979305561003133 - 0.0005198576581358713im,-0.2214133503812566 - 0.08684250267190251im,0.0005296806161450515,0.00033971123267769436,0.48868711586019375
0.5521804511278195,0.3760400233200697 - 0.0006089811638100048im,-0.8968534850015997 - 0.0005292159687752511im,-0.4994049377187946 - 0.08610150230271243im,0.0013708334911767003,0.0002094304935733348,0.10671712355861138,0.5889818117572679 - 0.0006089811638100048im,-0.7073954647399461 - 0.0005292159687752511im,-0.22696264974533448 - 0.08610150230271243im,0.0005587914541040467,0.00033663423618522463,0.4651119348227754
0.553984962406015,0.364956918427227 - 0.0006194017372721563im,-0.9064903259508454 - 0.000538918970027065im,-0.505063734911438 - 0.08535339029083262im,0.0014802603066168462,0.00020875990836769572,0.10354977300722218,0.5778987068644252 - 0.0006194017372721563im,-0.7170323056891919 - 0.000538918970027065im,-0.23262144693797787 - 0.08535339029083262im,0.0005903622811322354,0.00033365367047269705,0.4425039093429965
0.5557894736842105,0.3536834201101059 - 0.0006300844403783456im,-0.9163056328709971 - 0.0005490026450852824im,-0.5108330994291026 - 0.08459701077786633im,0.0016033122137909092,0.00020813431862732955,0.10043771275529145,0.5666252085473041 - 0.0006300844403783456im,-0.7268476126093435 - 0.0005490026450852824im,-0.23839081145564248 - 0.08459701077786633im,0.0006246785039483203,0.00033077873334310103,0.4208375929469028
0.557593984962406,0.34221471708927514 - 0.0006410383577012588im,-0.9263066646989159 - 0.0005595119619174881im,-0.5167162058099682 - 0.08383340063762297im,0.0017423494205480064,0.00020756291780450511,0.09738209692333724,0.5551565055264733 - 0.0006410383577012588im,-0.7368486444372623 - 0.0005595119619174881im,-0.24427391783650815 - 0.08383340063762297im,0.0006620681541046773,0.0003280217754478178,0.4000882460520649
0.5593984962406015,0.3305458302700589 - 0.0006522729789948078im,-0.9365015988768927 - 0.0005705044906031735im,-0.5227155312043394 - 0.08306300724676488im,0.001900266262538284,0.00020705798675319068,0.09438361820590538,0.543487618707257 - 0.0006522729789948078im,-0.7470435786152391 - 0.0005705044906031735im,-0.2502732432308794 - 0.08306300724676488im,0.0007029097703934994,0.00032539963930326796,0.38023061083413107
0.561203007518797,0.3186716054316967 - 0.0006637982213444409im,-0.9468998054525288 - 0.0005820560179086395im,-0.5288331828681554 - 0.08228594455518155im,0.002080643100797542,0.00020663633593600864,0.09144267575411928,0.5316133938688948 - 0.0006637982213444409im,-0.7574417851908752 - 0.0005820560179086395im,-0.2563908948946953 - 0.08228594455518155im,0.0007476420262944698,0.0003229357570980847,0.36123867982537367
0.5630075187969925,0.3065867048832877 - 0.0006756244533716085im,-0.9575122509008516 - 0.0005942696144492206im,-0.5350723489665516 - 0.08150177219171048im,0.002287951123823863,0.0002063216519728778,0.08855868369132645,0.5195284933204859 - 0.0006756244533716085im,-0.768054230639198 - 0.0005942696144492206im,-0.26263006099309155 - 0.08150177219171048im,0.0007967755710755597,0.00032066356817036964,0.3430814460366561
0.564812030075188,0.2942856029040126 - 0.0006877625170988339im,-0.968352114606883 - 0.0006072909719023682im,-0.5414350892184789 - 0.0807111102717754im,0.002527832111588923,0.00020614849608062901,0.08573252828391727,0.5072273913412108 - 0.0006877625170988339im,-0.7788940943452295 - 0.0006072909719023682im,-0.2689928012450188 - 0.0807111102717754im,0.0008509076641650277,0.0003186323496931034,0.3257345618658745
0.5666165413533835,0.28176256738976974 - 0.0007002237638612375im,-0.9794357840694651 - 0.0006213358842301886im,-0.5479253562297403 - 0.07991355855894659im,0.0028074866441493173,0.00020616951754808062,0.08296340864320649,0.4947043558269679 - 0.0007002237638612375im,-0.7899777638078116 - 0.0006213358842301886im,-0.2754830682562802 - 0.07991355855894659im,0.0009107404672467403,0.0003169177478212379,0.3091659335215245
0.5684210526315789,0.26901166191581793 - 0.0007130200727238105im,-0.9907845367356497 - 0.0006367430477453907im,-0.5545454284703998 - 0.07911038166429463im,0.003136220703498958,0.00020646941153336208,0.08025269308701156,0.4819534503530162 - 0.0007130200727238105im,-0.8013265164739961 - 0.0006367430477453907im,-0.2821031404969397 - 0.07911038166429463im,0.000977103896902999,0.00031564218183844717,0.2933531045023979
0.5702255639097744,0.2560267286021171 - 0.0007261638881878023im,-1.0024276309450586 - 0.0006540852726189835im,-0.5612976041655517 - 0.07830130241781896im,0.003526230255628616,0.0002071945153257193,0.07760011748652736,0.46896851703931536 - 0.0007261638881878023im,-0.8129696106834049 - 0.0006540852726189835im,-0.28885531619209165 - 0.07830130241781896im,0.0010509846109254635,0.00031501816215130646,0.2782683878428811
0.5720300751879699,0.24280137998576706 - 0.0007396682511686293im,-1.0144085462354289 - 0.0006744341351371835im,-0.5681863294551488 - 0.07748648132149735im,0.003993749058954521,0.00020862371736599767,0.07500524135876299,0.45574316842296525 - 0.0007396682511686293im,-0.8249505259737753 - 0.0006744341351371835im,-0.29574404148168876 - 0.07748648132149735im,0.0011335629077185718,0.0003154522087415527,0.26388207961034765
0.5738345864661654,0.22932898681854022 - 0.0007535468355914383im,-1.0267994767829685 - 0.0007001100846023715im,-0.5752144811206132 - 0.07666581444501391im,0.004560765933102393,0.00021137079526856425,0.07246780708381284,0.44227077525573844 - 0.0007535468355914383im,-0.8373414565213146 - 0.0007001100846023715im,-0.3027721931471531 - 0.07666581444501391im,0.001226260196761695,0.00031784176962976863,0.2501673488930205
0.575639097744361,0.2156026691507893 - 0.0007678139836322993im,-1.039743045713103 - 0.000737483696177279im,-0.5823842707440579 - 0.07584032933314366im,0.0052576584582912315,0.00021714522509124875,0.06998870181150221,0.4285444575879876 - 0.0007678139836322993im,-0.8502850254514493 - 0.000737483696177279im,-0.30994198277059776 - 0.07584032933314366im,0.0013308005911701261,0.00032469317719976916,0.23710199583143587
0.5774436090225564,0.20161527834752463 - 0.0007824847521177296im,-1.053630933044941 - 0.0008148382392802125im,-0.5897007005763832 - 0.07500957144494397im,0.006127348607327183,0.00023363841130576453,0.06756674777417238,0.4145570667847229 - 0.0007824847521177296im,-0.8641729127832872 - 0.0008148382392802125im,-0.31725841260292315 - 0.07500957144494397im,0.0014492917428934402,0.0003473120441493639,0.22465597743165514
0.5792481203007519,0.1873593923148481 - 0.0007975749476863749im,-1.0718109085554284 - 0.0032035576265796823im,-0.5971663260400893 - 0.07417384822630521im,0.0072320733650863365,0.0008876514000970472,0.06520203685412544,0.4003011807520463 - 0.0007975749476863749im,-0.8823528882937748 - 0.0032035576265796823im,-0.3247240380666292 - 0.07417384822630521im,0.0015843318940944942,0.0013097617999822055,0.2128058546494948
0.5810526315789474,0.1728272917141632 - 0.0008131011848069366im,-1.0813181681383228 - 0.008065185369258222im,-0.6047848068465792 - 0.07333420352931584im,0.008664838245154339,0.0021954993915674235,0.06289497349927332,0.3857690801513614 - 0.0008131011848069366im,-0.8918601478766692 - 0.008065185369258222im,-0.3323425188731191 - 0.07333420352931584im,0.0017391536831972958,0.0032272711102432922,0.20152906639126397
0.5828571428571429,0.15801095343670102 - 0.0008290809242817714im,-1.0929708860775054 - 0.010242807476300155im,-0.6125605857549408 - 0.07248913560637946im,0.010569652438328752,0.002729064558314392,0.06064365126186383,0.37095274187389915 - 0.0008290809242817714im,-0.9035128658158518 - 0.010242807476300155im,-0.3401182977814806 - 0.07248913560637946im,0.0019178194103060392,0.003993416821209912,0.190796572201476
0.5846616541353383,0.14290203021476097 - 0.0008455325374862973im,-1.1047951833984762 - 0.012029885374307105im,-0.62049706217514 - 0.07164055231725522im,0.013179181836207584,0.0031368704476932526,0.05844920181256749,0.3558438186519592 - 0.0008455325374862973im,-0.9153371631368226 - 0.012029885374307105im,-0.34805477420167985 - 0.07164055231725522im,0.002125490399503275,0.004569560355682812,0.1805898818279491
0.5864661654135338,0.12749183174939563 - 0.0008624753640720971im,-1.1168465644256846 - 0.013516615485735097im,-0.6285990515131641 - 0.07078831176538761im,0.016889322526919166,0.0034487955938390467,0.05631074849775817,0.3404336201865939 - 0.0008624753640720971im,-0.927388544164031 - 0.013516615485735097im,-0.356156763539704 - 0.07078831176538761im,0.0023688041334883904,0.005001524336259068,0.17088468357921915
0.5882706766917293,0.11177131239735852 - 0.0008799297699004344im,-1.1291575830229987 - 0.01479393035135669im,-0.6368704556189471 - 0.06993204690549813im,0.022418704980505032,0.0036927511620305875,0.05422743448045547,0.3247131008345567 - 0.0008799297699004344im,-0.9396995627613451 - 0.01479393035135669im,-0.36442816764548697 - 0.06993204690549813im,0.002656411350414926,0.0053314829036352025,0.16165812408910887
0.5900751879699249,0.09573105083014119 - 0.0008979172165325048im,-1.1417425819685327 - 0.01592012988992479im,-0.6453152715053565 - 0.0690721493808843im,0.0311847716080608,0.0038866542332559417,0.052198964536192334,0.30867283926733946 - 0.0008979172165325048im,-0.952284561706879 - 0.01592012988992479im,-0.3728729835318964 - 0.0690721493808843im,0.002999755909534625,0.005586526774506594,0.15288977303527787
0.5918796992481203,0.07936122373089591 - 0.0009164603418743238im,-1.154610624108666 - 0.016933000774011536im,-0.6539386848160901 - 0.06820908806329799im,0.046311535455681785,0.004042216398324828,0.05022487979026215,0.29230301216809407 - 0.0009164603418743238im,-0.9651526038470124 - 0.016933000774011536im,-0.38149639684263 - 0.06820908806329799im,0.0034142314069496487,0.0057844014280838555,0.14455916345259898
0.5936842105263158,0.0626515908811737 - 0.0009355830321956498im,-1.167769020570583 - 0.017858560075337027im,-0.6627448516609513 - 0.06734360214428428im,0.07585276591348256,0.004167552785002927,0.04830505087181002,0.2755933793183718 - 0.0009355830321956498im,-0.9783110003089295 - 0.017858560075337027im,-0.3903025636874912 - 0.06734360214428428im,0.003920937311310294,0.005937423110237901,0.13664794578004838
0.5954887218045113,0.04559146891409492 - 0.0009553105119704826im,-1.1812244479086726 - 0.018715621650980018im,-0.6717395053580945 - 0.06647448406673907im,0.14623013310947586,0.004268551431074534,0.046437736198360634,0.2585332573512931 - 0.0009553105119704826im,-0.9917664276470188 - 0.018715621650980018im,-0.39929721738463436 - 0.06647448406673907im,0.004549418801135551,0.006054537139404653,0.1291337528208024
0.5972932330827068,0.028169705845581077 - 0.000975669438406691im,-1.194983565457881 - 0.01951804802925435im,-0.6809270871554068 - 0.0656030807839703im,0.39090167571695106,0.004349574763601394,0.04462318453615944,0.24111149428277934 - 0.000975669438406691im,-1.0055255451962275 - 0.01951804802925435im,-0.4084847991819468 - 0.0656030807839703im,0.005342073859710333,0.006142380145996756,0.12200087952336794
0.5990977443609022,0.01037465453073523 - 0.0009966880031178247im,-1.2090532880570646 - 0.02027661560987726im,-0.6903132867651242 - 0.06472962246836376im,2.9206007861099343,0.004414002555865258,0.04286066254590403,0.2233164429679335 - 0.0009966880031178247im,-1.019595267795411 - 0.02027661560987726im,-0.417870998791664 - 0.06472962246836376im,0.006361496665819794,0.006206092554456192,0.11523141135109644
0.6009022556390977,-0.007805854780801227 - 0.001018396041403499im,-1.2234408466043076 - 0.020999476195195113im,-0.6999041529488529 - 0.06385393464255473im,5.231134066460844,0.004464416529975039,0.04114914588663658,0.205135933656397 - 0.001018396041403499im,-1.033982826342654 - 0.020999476195195113im,-0.4274618649753928 - 0.06385393464255473im,0.007703226034252603,0.006249608935785627,0.10880745727439843
0.6027067669172932,-0.026384544240665123 - 0.0010408251514020116im,-1.2381540888850588 - 0.021693560956271885im,-0.7097051050687935 - 0.0629761378420437im,0.47517480217621855,0.0045029619937703965,0.039487900517309216,0.18655724419653308 - 0.0010408251514020116im,-1.0486960686234053 - 0.021693560956271885im,-0.43726281709533343 - 0.0629761378420437im,0.009518974254695443,0.006276187223937181,0.10271283985723312
0.6045112781954888,-0.04537472733417152 - 0.0010640088330710281im,-1.253201299606306 - 0.02236395433695374im,-0.7197216738694535 - 0.062097045766330815im,0.16441012627289084,0.004531257756901764,0.037876596057746056,0.16756706110302677 - 0.0010640088330710281im,-1.0637432793446524 - 0.02236395433695374im,-0.4472793858959935 - 0.062097045766330815im,0.012061478442633814,0.00628829850316078,0.09693310460434997
0.6063157894736843,-0.06479033713776426 - 0.0010879826221420425im,-1.2685914005810193 - 0.02301488498234219im,-0.7299614847513051 - 0.06121678097910202im,0.08247629812047391,0.004550640125458938,0.03631424496016255,0.14815145129943394 - 0.0010879826221420425im,-1.0791333803193657 - 0.02301488498234219im,-0.457519196777845 - 0.06121678097910202im,0.015777451163257898,0.006287980546707247,0.09145251237254337
0.6081203007518797,-0.08464596584187162 - 0.0011127842481383965im,-1.2843340066334803 - 0.023649824695851654im,-0.7404301776601119 - 0.06033517618107643im,0.04942805441980104,0.00456220561209014,0.03479992235185718,0.12829582259532654 - 0.0011127842481383965im,-1.0948759863718267 - 0.023649824695851654im,-0.4679878896866518 - 0.06033517618107643im,0.021518073877212038,0.0062769057292126175,0.0862565660600626
0.6099248120300752,-0.10495691312955287 - 0.0011384538154489874im,-1.300439075022862 - 0.024272052754705387im,-0.7511347616545889 - 0.05945238069534866im,0.03289215680792991,0.004566940437555192,0.03333276970708203,0.10798487530764542 - 0.0011384538154489874im,-1.1109810547612085 - 0.024272052754705387im,-0.4786924736811288 - 0.05945238069534866im,0.03107358872563648,0.006256566791682724,0.08133141444743104
0.6117293233082707,-0.1257392228032454 - 0.0011650339812795158im,-1.3169176291888416 - 0.024883782841997944im,-0.7620830395056386 - 0.058569614319605605im,0.023453620560681912,0.00456556231312995,0.03191245578480527,0.08720256563395287 - 0.0011650339812795158im,-1.127459608927188 - 0.024883782841997944im,-0.48964075153217856 - 0.058569614319605605im,0.04875876349922195,0.006228063700172747,0.07666504205559865
0.6135338345864662,-0.14700972662224956 - 0.00119257015295056im,-1.3337812164707317 - 0.02548736293953007im,-0.7732818065858744 - 0.05768562937775427im,0.01756359217520963,0.0045587657795463895,0.030537400112064628,0.06593206181494861 - 0.00119257015295056im,-1.144323196209078 - 0.02548736293953007im,-0.5008395186124144 - 0.05768562937775427im,0.08729687223954054,0.006192446112293523,0.07224322723378979
0.6153383458646616,-0.16878611166919838 - 0.0012211107399453128im,-1.3510421077542332 - 0.026084075177345446im,-0.7847394784327832 - 0.056802165920263784im,0.013642973352474079,0.004547010420082391,0.029207509896225683,0.044155676767999835 - 0.0012211107399453128im,-1.1615840874925796 - 0.026084075177345446im,-0.5122971904593231 - 0.056802165920263784im,0.1992049262209668,0.006150427774394106,0.06805569944931011
0.6171428571428571,-0.19108696417940504 - 0.0012507073835147959im,-1.368713208751075 - 0.026676016336148075im,-0.7964646898271839 - 0.05591864884342257im,0.010902475380498823,0.00453086630994853,0.027921468671018083,0.02185482425779319 - 0.0012507073835147959im,-1.1792551884894213 - 0.026676016336148075im,-0.5240224018537237 - 0.05591864884342257im,0.8307898759897752,0.006102858959777527,0.06408991181112629
0.6189473684210526,-0.21393183109386835 - 0.0012814152330118376im,-1.3868084827205884 - 0.027264263054140994im,-0.8084649873357126 - 0.055034706993851275im,0.008911967858791607,0.004510691105297143,0.026678198823436958,-0.0009900426566700844 - 0.0012814152330118376im,-1.1973504624589346 - 0.027264263054140994im,-0.5360226993622524 - 0.055034706993851275im,155.55093632875304,0.006050290071584129,0.0603345700373806
0.6207518796992482,-0.23734129238984494 - 0.0013132932589835404im,-1.4053424761693853 - 0.02784982720953216im,-0.8207504867602299 - 0.05415152208564741im,0.007420820720029905,0.004486810884484106,0.025477222007196196,-0.024399503952646773 - 0.0013132932589835404im,-1.2158844559077315 - 0.02784982720953216im,-0.5483081987867697 - 0.05415152208564741im,0.7001538456563381,0.00599322015722974,0.0567800589091746
0.6225563909774436,-0.261337022607516 - 0.0013464045741134398im,-1.4243309140887668 - 0.028433839262442633im,-0.8333304848061979 - 0.05326933362544917im,0.006274979344413158,0.004459547460396309,0.024317663956554384,-0.04839523417031778 - 0.0013464045741134398im,-1.2348728938271132 - 0.028433839262442633im,-0.5608881968327378 - 0.05326933362544917im,0.18284559273411546,0.005932133567047911,0.05341645420433047
0.6243609022556391,-0.2859418838869985 - 0.001380816829051147im,-1.4437901962146416 - 0.02901691860578669im,-0.8462150819699799 - 0.05238888299005887im,0.0053755205091805935,0.004429124185823516,0.023198844766137882,-0.07300009544980021 - 0.001380816829051147im,-1.2543321759529877 - 0.02901691860578669im,-0.5737727939965198 - 0.05238888299005887im,0.08244873286142107,0.00586737628961556,0.05023469308318349
0.6261654135338346,-0.3111799968715348 - 0.0014166026053093273im,-1.4637374216098709 - 0.029601094356432055im,-0.8594144863236539 - 0.05150837056185476im,0.0046565666032733505,0.004395962371457775,0.02211899336110561,-0.0982382084343366 - 0.0014166026053093273im,-1.2742794013482173 - 0.029601094356432055im,-0.5869721983501939 - 0.05150837056185476im,0.046713993820410575,0.005799549761785907,0.04722384981350807
0.6279699248120301,-0.3370768437174391 - 0.0014538398933117748im,-1.4841914661036268 - 0.03018573381717401im,-0.8729403073046004 - 0.05063011471043889im,0.00407287229242672,0.004360059342070257,0.021078099675818134,-0.1241350552802409 - 0.0014538398933117748im,-1.2947334458419733 - 0.03018573381717401im,-0.6004980193311403 - 0.05063011471043889im,0.030027436623792227,0.0057286875126067146,0.044377159543710465
0.6297744360902255,-0.36365936257742565 - 0.001492612595005234im,-1.5051719546057363 - 0.03077182360546886im,-0.8868038295502502 - 0.04975351119396289im,0.0035925296963611247,0.0043216505487790454,0.020074921881348164,-0.1507175741402274 - 0.001492612595005234im,-1.3157139343440827 - 0.03077182360546886im,-0.6143615415767901 - 0.04975351119396289im,0.020913506054474038,0.005655134273276479,0.04168567440189419
0.631578947368421,-0.3909560671762344 - 0.0015330111172694998im,-1.5266996069970498 - 0.03136008417770747im,-0.901017831156793 - 0.04887879096590141im,0.0031925142144141974,0.0042809184362609465,0.019108544430058976,-0.17801427873903614 - 0.0015330111172694998im,-1.3372415867353962 - 0.03136008417770747im,-0.628575543183333 - 0.04887879096590141im,0.015397618203748303,0.005579160017785352,0.03914149752850484
0.6333834586466165,-0.41899716411909804 - 0.0015751330100135126im,-1.5487967411016874 - 0.03195086921156im,-0.9155944998883381 - 0.04800629779411152im,0.0028558740862915932,0.004237982575432747,0.018178151234771255,-0.20605537568189977 - 0.0015751330100135126im,-1.3593387208400336 - 0.03195086921156im,-0.643152211914878 - 0.04800629779411152im,0.01180793857540674,0.005500948254358472,0.036737353639359184
0.6351879699248121,-0.44781468667403335 - 0.0016190836942415637im,-1.571486702536993 - 0.032544999141411755im,-0.9305488261455658 - 0.04713588959013229im,0.0025699050855674766,0.0041930181817879586,0.017282661044648914,-0.23487289823683496 - 0.0016190836942415637im,-1.3820286822753394 - 0.032544999141411755im,-0.6581065381721057 - 0.04713588959013229im,0.009341851850353447,0.005420751656856457,0.03446570934466254
0.6369924812030076,-0.47744265902989874 - 0.00166497731287437im,-1.5947943185541325 - 0.03314271309952232im,-0.9458942025329845 - 0.04626892534362349im,0.002324934518768773,0.004146114589238725,0.016421639137209003,-0.26450087059270044 - 0.00166497731287437im,-1.4053362982924789 - 0.03314271309952232im,-0.6734519145595245 - 0.04626892534362349im,0.007575076576440744,0.005338708128639413,0.032320732701205224
0.638796992481203,-0.5079172356903462 - 0.0017129376199619024im,-1.6187465038765931 - 0.033744608878831926im,-0.9616460066857312 - 0.045404148238094126im,0.002113493100943872,0.004097398013632508,0.015593662045350282,-0.294975447253148 - 0.0017129376199619024im,-1.4292884836149395 - 0.033744608878831926im,-0.6892037187122712 - 0.045404148238094126im,0.006266215020641305,0.005255000089568477,0.03029490883130611
0.6406015037593985,-0.5392769097544119 - 0.001763099084720857im,-1.643370993528545 - 0.03435071950148048im,-0.9778209871408002 - 0.04454320819563924im,0.0019297389121799514,0.004046923745719656,0.014798327369592459,-0.32633512131721365 - 0.001763099084720857im,-1.4539129732668914 - 0.03435071950148048im,-0.7053786991673402 - 0.04454320819563924im,0.005269707834039619,0.005169717165098214,0.02838301741007189
0.642406015037594,-0.5715627036634472 - 0.001815608080538425im,-1.668698705913965 - 0.03496178423898925im,-0.9944363142610823 - 0.04368552169835848im,0.0017690499197291533,0.003994820395029144,0.014034482150427656,-0.35862091522624906 - 0.001815608080538425im,-1.4792406856523115 - 0.03496178423898925im,-0.7219940262876222 - 0.04368552169835848im,0.004493553054242989,0.005083039621836017,0.026578677458189637
0.6442105263157895,-0.6048183966600378 - 0.001870624268791038im,-1.694761729429746 - 0.035578416411717426im,-1.011509919161279 - 0.04283123020961189im,0.0016277306910900612,0.003941196490120474,0.013301247979860709,-0.3918766082228398 - 0.001870624268791038im,-1.5053037091680923 - 0.035578416411717426im,-0.7390676311878189 - 0.04283123020961189im,0.0038772884808301856,0.004995120104383348,0.02487632104159246
0.6460150375939849,-0.6390907820995133 - 0.001928322195243981im,-1.721594190657288 - 0.03620072244506195im,-1.0290612354284356 - 0.04198116070789981im,0.0015027982007619536,0.003886098511656224,0.012597951872574925,-0.4261489936623151 - 0.001928322195243981im,-1.5321361703956344 - 0.03620072244506195im,-0.7566189474549756 - 0.04198116070789981im,0.0033798536903529327,0.004906030577872147,0.023271006893049697
0.6478195488721804,-0.67442994852174 - 0.001988893119495227im,-1.7492334381843113 - 0.036828891350186806im,-1.0471109829446683 - 0.04113530360417002im,0.0013918232962099395,0.003829576580093962,0.011923662764613619,-0.46148816008454197 - 0.001988893119495227im,-1.5597754179226577 - 0.036828891350186806im,-0.7746686949712083 - 0.04113530360417002im,0.002972571979480858,0.00481584580862246,0.021757549520979094
0.649624060150376,-0.710889608952589 - 0.0020525471580266678im,-1.7777186591625806 - 0.03746339744427384im,-1.0656811016516508 - 0.0402941627134475im,0.0012928118326884233,0.0037717108805373906,0.01127761563770672,-0.4979478205153908 - 0.0020525471580266678im,-1.588260638900927 - 0.03746339744427384im,-0.7932388136781907 - 0.0402941627134475im,0.002634924772741149,0.004724677566299215,0.020331300896029122
0.6514285714285715,-0.7485274526854369 - 0.002119515743000908im,-1.8070925230905073 - 0.038105122577360415im,-1.084794388773915 - 0.039457694192616376im,0.0012041146101784623,0.0037126127490036,0.010658909292389796,-0.5355856642482388 - 0.002119515743000908im,-1.6176345028288537 - 0.038105122577360415im,-0.812352100800455 - 0.039457694192616376im,0.002351917506150674,0.004632674308782611,0.0189875884348934
0.6532330827067669,-0.7874055531804421 - 0.002190054516387212im,-1.8374004670074382 - 0.038753272887621384im,-1.1044766667005275 - 0.03862591239771513im,0.0011243583427950198,0.0036522266235310087,0.010066649514122753,-0.5744637647432439 - 0.002190054516387212im,-1.6479424467457844 - 0.038753272887621384im,-0.8320343787270675 - 0.03862591239771513im,0.0021123868778193224,0.004539775019513082,0.017721944775957926
0.6550375939849624,-0.8275908489113694 - 0.002264446774381774im,-1.8686921485373227 - 0.03940944997634301im,-1.1247536481029659 - 0.03779941316322868im,0.0010523922309368273,0.003590722685696067,0.009500142944001345,-0.6146490604741713 - 0.002264446774381774im,-1.679234128275669 - 0.03940944997634301im,-0.8523113601295058 - 0.03779941316322868im,0.001907883735048838,0.004446198642373289,0.01653047271134815
0.6568421052631579,-0.8691556633805493 - 0.002343007485060447im,-1.9010208793913352 - 0.040073631707161474im,-1.1456544512069977 - 0.03697853566994986im,0.0009872463087618323,0.003528109958210708,0.008958603643225121,-0.656213874943351 - 0.002343007485060447im,-1.7115628591296816 - 0.040073631707161474im,-0.8732121632335377 - 0.03697853566994986im,0.0017319184912768831,0.0043519621683286375,0.015409272964913756
0.6586466165413534,-0.9121783363661932 - 0.002426088154965504im,-1.9344439310301003 - 0.04074595077994107im,-1.1672097516229083 - 0.036164102850753194im,0.0009280986159331604,0.0034644129357362594,0.008441377041552131,-0.6992365479289951 - 0.002426088154965504im,-1.7449859107684464 - 0.04074595077994107im,-0.8947674636494484 - 0.036164102850753194im,0.0015794403781480917,0.004257101502875776,0.01435484769064571
0.6604511278195488,-0.9567439080398367 - 0.0025140825755514905im,-1.969023407575936 - 0.04142743669302579im,-1.189451705738066 - 0.03535549443388177im,0.0008742492237965618,0.00339972843385086,0.00794748786836425,-0.7438021196026384 - 0.0025140825755514905im,-1.7795653873142823 - 0.04142743669302579im,-0.9170094177646059 - 0.03535549443388177im,0.001446471497878045,0.004161740465587053,0.013363319413487385
0.6622556390977443,-1.0029449673581128 - 0.002607433907097478im,-2.0048277460743082 - 0.04211795076110122im,-1.2124157574002263 - 0.03455349711139099im,0.0008250994427849598,0.0033340460893422855,0.007476294251932103,-0.7900031789209144 - 0.002607433907097478im,-1.8153697258126544 - 0.04211795076110122im,-0.9399734694267662 - 0.03455349711139099im,0.0013298450080883315,0.004065869878068028,0.012431526967159866
0.6640601503759398,-1.0508826083734903 - 0.0027066432548092196im,-2.041930958403318 - 0.04281816541047699im,-1.2361394712847091 - 0.03375812821587065im,0.0007801351659014052,0.003267421410220741,0.007026996896017802,-0.8379408199362919 - 0.0027066432548092196im,-1.8524729381416642 - 0.04281816541047699im,-0.9636971833112492 - 0.03375812821587065im,0.0012270151336723678,0.003969560945931407,0.011556191120096588
0.6658646616541354,-1.1006675578515384 - 0.0028122802549346106im,-2.0804135667320893 - 0.04352909161163528im,-1.2606647500005697 - 0.03297043064962224im,0.0007389134265804105,0.0031999286254530295,0.0065990068074478995,-0.8877257694143402 - 0.0028122802549346106im,-1.8909555464704355 - 0.04352909161163528im,-0.9882224620271096 - 0.03297043064962224im,0.0011359172961324458,0.0038729065652987767,0.01073450825715097
0.6676691729323309,-1.15242155024187 - 0.0029249963736085027im,-2.120365631366287 - 0.04425093758703964im,-1.2860348686154321 - 0.03218985551284108im,0.0007010514946652953,0.003131568979448578,0.0061914398677875215,-0.939479761804672 - 0.0029249963736085027im,-1.9309076111046333 - 0.04425093758703964im,-1.013592580641972 - 0.03218985551284108im,0.001054863806599089,0.0037759095745843875,0.009963329837788151
0.6694736842105263,-1.2062789319924647 - 0.003045541594561387im,-2.1618837244711506 - 0.0449841883446987im,-1.3122969070128587 - 0.03141701895052329im,0.0006662180709738622,0.003062367855866493,0.005803661146690486,-0.9933371435552665 - 0.003045541594561387im,-1.9724257042094973 - 0.0449841883446987im,-1.0398546190393987 - 0.03141701895052329im,0.0009824653212159276,0.003678602611609853,0.009240034637969633
0.6712781954887218,-1.2623886290826074 - 0.003174785844268208im,-2.205077229888695 - 0.04573005162205035im,-1.3395056923516968 - 0.030652429766366635im,0.0006341261570219663,0.0029923849760609376,0.0054349874765480775,-1.0494468406454094 - 0.003174785844268208im,-2.015619209627041 - 0.04573005162205035im,-1.0670634043782368 - 0.030652429766366635im,0.0009175710420437393,0.003581057967417082,0.008562022364771136
0.6730827067669173,-1.3209165409119752 - 0.0033137467912992377im,-2.250066384190255 - 0.046489205804598276im,-1.3677153204928083 - 0.029897364845883886im,0.0006045273544446522,0.0029216368674725014,0.005084920242290807,-1.1079747524747767 - 0.0033137467912992377im,-2.0606083639286012 - 0.046489205804598276im,-1.0952730325193483 - 0.029897364845883886im,0.0008592228823374397,0.003483295673573527,0.007927107942802741
0.6748872180451128,-1.3820485473748334 - 0.0034636266933957853im,-2.296985203939245 - 0.04726166857406788im,-1.3969874635389197 - 0.029151093000910847im,0.0005772073862976659,0.0028500925419782074,0.004752595869654371,-1.1691067589376352 - 0.0034636266933957853im,-2.107527183677591 - 0.04726166857406788im,-1.1245451755654596 - 0.029151093000910847im,0.0008066201203328001,0.0033852789502398124,0.007332624033824452
0.6766917293233082,-1.445994236139555 - 0.0036258618673253714im,-2.3459867570211705 - 0.04805064004760085im,-1.427389020311011 - 0.028414101332909225im,0.0005519827781161357,0.002777896349801699,0.004437386809955313,-1.233052447702357 - 0.0036258618673253714im,-2.1565287367595167 - 0.04805064004760085im,-1.1549467323375509 - 0.028414101332909225im,0.0007590921979665546,0.003287178189838641,0.00677637389277194
0.6784962406015037,-1.512991720602164 - 0.0038021909223799515im,-2.3972414079949704 - 0.048855451547630525im,-1.4589960593244429 - 0.027688059073992476im,0.0005286986510085133,0.002704950210479515,0.004138834130503189,-1.3000499321649657 - 0.0038021909223799515im,-2.2077833877333166 - 0.048855451547630525im,-1.1865537713509828 - 0.027688059073992476im,0.0007160778947005529,0.0031888759331713066,0.006256498956183921
0.6803007518796993,-1.583313918317898 - 0.00399475101403499im,-2.4509451683550756 - 0.04967878702279857im,-1.491887278000592 - 0.02697238030696541im,0.000507227766330669,0.0026313312893171325,0.0038561635830631096,-1.3703721298807 - 0.00399475101403499im,-2.2614871480934218 - 0.04967878702279857im,-1.219444990027132 - 0.02697238030696541im,0.0006771098279237455,0.003090461508901384,0.00577075392788363
0.6821052631578948,-1.657276892302904 - 0.004206217445422144im,-2.507324455709372 - 0.05052224544664749im,-1.5261526125954203 - 0.0262684601908529im,0.00048747113002551635,0.0025570275262740546,0.003588890180715109,-1.4443351038657057 - 0.004206217445422144im,-2.3178664354477183 - 0.05052224544664749im,-1.2537103246219603 - 0.0262684601908529im,0.0006418037214365545,0.0029919179035303193,0.00531740476636823
0.6839097744360902,-1.7352513577949842 - 0.004440013374893933im,-2.566644177357476 - 0.05138870272555414im,-1.5618911569984393 - 0.02557649859525178im,0.00046936075796423797,0.002482060656125131,0.0033363625952766655,-1.522309569357786 - 0.004440013374893933im,-2.3771861570958226 - 0.05138870272555414im,-1.2894488690249792 - 0.02557649859525178im,0.0006098524269581499,0.002893266855543645,0.004894542820410112
0.6857142857142857,-1.8176788598175566 - 0.004700636531396392im,-2.6292158260972247 - 0.052280523302294366im,-1.5992125024658528 - 0.024897455747893087im,0.00045286585980182625,0.002406389341594063,0.003098043360778043,-1.6047370713803584 - 0.004700636531396392im,-2.439757805835571 - 0.052280523302294366im,-1.3267702144923925 - 0.024897455747893087im,0.0005810256449176606,0.0027944558067993534,0.004500499972562392
0.6875187969924812,-1.905095599140333 - 0.004994192939099137im,-2.695418624431612 - 0.05320217610664391im,-1.6382396289627439 - 0.024232531375565528im,0.0004380048419682711,0.002330010674789829,0.0028734195628822377,-1.6921538107031349 - 0.004994192939099137im,-2.505960604169958 - 0.05320217610664391im,-1.3657973409892838 - 0.024232531375565528im,0.0005551776676211064,0.00269547521349716,0.004133707034711878
0.6893233082706767,-1.998168915815123 - 0.005329317481240174im,-2.76572008429998 - 0.05416111118785735im,-1.6791088785578665 - 0.02358212472703433im,0.00042486820680811237,0.0022529664722285873,0.0026618874513064075,-1.7852271273779248 - 0.005329317481240174im,-2.5762620640383265 - 0.05416111118785735im,-1.4066665905844065 - 0.02358212472703433im,0.0005322686592741609,0.002596364799450588,0.0037925269233403253
0.6911278195488721,-2.0977566256132576 - 0.005718874869288708im,-2.8407173525188223 - 0.0551640912305959im,-1.7219762947596795 - 0.022947865554700225im,0.0004136635844484624,0.0021751379481322543,0.0024629804546991815,-1.8848148371760594 - 0.005718874869288708im,-2.6512593322571685 - 0.0551640912305959im,-1.4495340067862195 - 0.022947865554700225im,0.0005124120563143566,0.002496975036160391,0.0034755758806124483
0.6929323308270676,-2.2050104050337596 - 0.006183385580112639im,-2.921205088027995 - 0.05622557587207057im,-1.76701729009193 - 0.022331069168051266im,0.0004048104868546597,0.002096520353133233,0.002276190935169044,-1.9920686165965618 - 0.006183385580112639im,-2.731747067766342 - 0.05622557587207057im,-1.49457500211847 - 0.022331069168051266im,0.0004959794522784486,0.0023972820144751526,0.003181465896568566
0.6947368421052632,-2.3215735112033693 - 0.006758759553408797im,-3.0083104351082213 - 0.05737129487775015im,-1.8144349236023791 - 0.021733866646826902im,0.0003991614238245646,0.002017165606264813,0.0021010772694688962,-2.108631722766171 - 0.006758759553408797im,-2.8188524148465675 - 0.05737129487775015im,-1.541992635628919 - 0.021733866646826902im,0.0004838504955563861,0.0022973133739990306,0.0029089500099123045
0.6965413533834587,-2.4500106251809854 - 0.007516763225258895im,-3.1037743822682113 - 0.05864647833525016im,-1.8644630157980835 - 0.021157892040976387im,0.00039860337729873927,0.001937120998718641,0.0019371312835861447,-2.2370688367437865 - 0.007516763225258895im,-2.9143163620065575 - 0.05864647833525016im,-1.5920207278246234 - 0.021157892040976387im,0.0004780985191286957,0.002197064671590112,0.0026567359267422822
0.6983458646616542,-2.594939343791224 - 0.008634046927403115im,-3.210708406914227 - 0.06017097372103378im,-1.9173806186681284 - 0.020606199934235205im,0.0004081363748553661,0.00185730373780897,0.0017839439808797185,-2.3819975553540256 - 0.008634046927403115im,-3.0212503866525737 - 0.06017097372103378im,-1.6449383306946683 - 0.020606199934235205im,0.00048436884733294485,0.0020974494499522776,0.002423709963199626
0.7001503759398496,-2.767177029276589 - 0.010752849173268986im,-3.336342858386106 - 0.06236932224788205im,-1.973536305507228 - 0.020084220000378045im,0.0004469852950694915,0.0017829044133296716,0.0016412316402427446,-2.55423524083939 - 0.010752849173268986im,-3.1468848381244525 - 0.06236932224788205im,-1.7010940175337679 - 0.020084220000378045im,0.0005246192226299246,0.0020039592739342508,0.00220896038631637
0.7019548872180451,-3.0207542822797353 - 0.022545017874322965im,-3.5165980060413444 - 0.07100110123829415im,-2.033448919724833 - 0.01961346098882091im,0.0007864040134145792,0.00182680738273122,0.0015097235381609318,-2.8078124938425373 - 0.022545017874322965im,-3.327139985779691 - 0.07100110123829415im,-1.761006631751373 - 0.01961346098882091im,0.0009101993235153731,0.0020406820020595663,0.0020129292502479947
0.7037593984962406,-3.1775294287771576 - 0.24433067607196238im,-3.6333086176830083 - 0.21901831640551078im,-2.0976365397122994 - 0.019900478269846388im,0.007657530278811163,0.005261998547500328,0.0014395079747906749,-2.9645876403399596 - 0.24433067607196238im,-3.443850597421355 - 0.21901831640551078im,-1.825194251738839 - 0.019900478269846388im,0.008789407098873714,0.005854488634414223,0.0019012701540337621
0.7055639097744361,-3.278072406869224 - 0.3479692433842485im,-3.713480195644849 - 0.2886261282860592im,-2.165788125005528 - 0.020930606023020753im,0.0101926629099756,0.006622284966190011,0.001420232459518234,-3.065130618432026 - 0.3479692433842485im,-3.5240221753831955 - 0.2886261282860592im,-1.8933458370320682 - 0.020930606023020753im,0.011639427246668808,0.0073486062780116455,0.0018583134090753874
0.7073684210526315,-3.3826573896537586 - 0.4321492230412im,-3.7972189808658237 - 0.34532241839887634im,-2.238330872290639 - 0.022501515759605965im,0.011828695815257565,0.007560781106098901,0.0014294515663559972,-3.1697156012165606 - 0.4321492230412im,-3.6077609606041707 - 0.34532241839887634im,-1.965888584317179 - 0.022501515759605965im,0.01344140970984979,0.008368327152690456,0.001853050293582477
0.7091729323308271,-3.494338018955716 - 0.5057982904367284im,-3.8866718005518837 - 0.3950270326497061im,-2.3158407860274943 - 0.02453863082591984im,0.012914938594284322,0.008238686570908111,0.0014562445055999631,-3.2813962305185185 - 0.5057982904367284im,-3.6972137802902307 - 0.3950270326497061im,-2.0433984980540343 - 0.02453863082591984im,0.014605357382161952,0.009094903694185754,0.0018703879227843037
0.7109774436090226,-3.6144725430756592 - 0.5732625503459747im,-3.9828876108798155 - 0.4406241716051607im,-2.399013306829291 - 0.02701896635638217im,0.013624622473346656,0.008734525984530813,0.0014941646576516823,-3.4015307546384603 - 0.5732625503459747im,-3.7934295906181625 - 0.4406241716051607im,-2.126571018855831 - 0.02701896635638217im,0.015335280432716617,0.00961687818538514,0.0019014677961622583
0.7127819548872181,-3.744416290390809 - 0.6367526076589065im,-4.086945595660381 - 0.4835818228537395im,-2.488698337704348 - 0.02993052216188877im,0.014049850504488577,0.009088332999334484,0.001538002687024277,-3.5314745019536105 - 0.6367526076589065im,-3.897487575398727 - 0.4835818228537395im,-2.216256049730888 - 0.02993052216188877im,0.015740338018173358,0.009979659783429793,0.0019393015791905393
0.7145864661654135,-3.8857944361491916 - 0.6975920045509022im,-4.200146976291652 - 0.5247767108091682im,-2.58595150338049 - 0.03327964158197159im,0.014246757433570895,0.00932327450348193,0.0015838574557129304,-3.672852647711993 - 0.6975920045509022im,-4.010688956029998 - 0.5247767108091682im,-2.31350921540703 - 0.03327964158197159im,0.015887434667231873,0.01020973330768629,0.0019787751267909357
0.716390977443609,-4.040633338506054 - 0.7566711945713203im,-4.324118570965572 - 0.5648068779774567im,-2.692108236106773 - 0.037080042233343075im,0.014252446113673224,0.009453832638447254,0.0016282569135769444,-3.827691550068856 - 0.7566711945713203im,-4.134660550703919 - 0.5648068779774567im,-2.419665948133313 - 0.037080042233343075im,0.01582103908123595,0.010323833049854455,0.0020154756000861002
0.7181954887218045,-4.211523464309664 - 0.8146484427332216im,-4.460943513956653 - 0.6041089990941514im,-2.80888921555753 - 0.04135852484938004im,0.014092524542373985,0.009488981077683319,0.0016682141513992867,-3.9985816758724657 - 0.8146484427332216im,-4.271485493695 - 0.6041089990941514im,-2.5364469275840698 - 0.04135852484938004im,0.015572055285787808,0.010332527052743472,0.0020457292526052683
0.72,-4.4018652240835054 - 0.8720517401083339im,-4.613350856103497 - 0.6430488720240739im,-2.9385670916617848 - 0.04615753063107199im,0.013784783393350857,0.009434178033372915,0.0017010392478714882,-4.188923435646307 - 0.8720517401083339im,-4.423892835841844 - 0.6430488720240739im,-2.6661248036883247 - 0.04615753063107199im,0.01516219443448282,0.01024246067646958,0.002066339099617909


==> anc/data/qcd_taylor_csc_gluon_2p_flat.csv <==
ω,Γ2ΔbarΔ,Γ2ππ,Γ2σσ,ρΔ,ρπ,ρσ,ΔΓ2ΔbarΔ,ΔΓ2ππ,ΔΓ2σσ,ΔρΔ,Δρπ,Δρσ
0.0,0.8252492788273247 + 0.0im,-0.19062595288507586 + 0.0im,-0.07667703423621874 + 0.0im,-0.0,-0.0,-0.0,1.0602931988072613 + 0.0im,0.019005138853175115 + 0.0im,0.189471218762081 + 0.0im,-0.0,-0.0,-0.0
0.0018045112781954887,0.8252446493098787 - 5.130562197689513e-7im,-0.1906301529988763 - 4.6550540603181477e-7im,-0.07668110814116003 - 4.515177837103016e-7im,2.398002601582167e-7,4.077478346117193e-6,2.4442646501322106e-5,1.0602885692898154 - 5.130562197689513e-7im,0.019000938739374643 - 4.6550540603181477e-7im,0.18946714485713975 - 4.515177837103016e-7im,1.452669858410537e-7,0.00041041643198576225,4.0036597904170624e-6
0.0036090225563909775,0.8252307606330933 - 1.0261470594312392e-6im,-0.1906427536847549 - 9.310399669666977e-7im,-0.07669333035658536 - 9.030887389653263e-7im,4.796328455885316e-7,8.15413405222856e-6,4.88725905441219e-5,1.0602746806130299 - 1.0261470594312392e-6im,0.01898833805349609 - 9.310399669666977e-7im,0.1894549226417144 - 9.030887389653263e-7im,2.9055138576690534e-7,0.0008219483742445315,8.008824297829921e-6
0.005413533834586466,0.8252076116454234 - 1.539307144104566e-6im,-0.19066375563804264 - 1.3966328419612536e-6im,-0.07671370229823637 - 1.3547660659173902e-6im,7.195300924340198e-7,1.2229144899044897e-5,7.327714690145963e-5,1.0602515316253602 - 1.539307144104566e-6im,0.01896733610020833 - 1.3966328419612536e-6im,0.18943455070006338 - 1.3547660659173902e-6im,4.358706190317926e-7,0.0012357189176924433,1.2016999766077051e-5
0.007218045112781955,0.8251752009543459 - 2.0525711095200085e-6im,-0.19069316024935903 - 1.8623131987762652e-6im,-0.07674222638450967 - 1.806603022921095e-6im,9.595243577391055e-7,1.630168947918178e-5,9.764366470720537e-5,1.0602191209342826 - 2.0525711095200085e-6im,0.018937931488891942 - 1.8623131987762652e-6im,0.18940602661379008 - 1.806603022921095e-6im,5.812421148424043e-7,0.0016528664415116497,1.6029695511491338e-5
0.009022556390977444,0.8251335263259968 - 2.565973607176861e-6im,-0.19073096934189201 - 2.3281102179908823e-6im,-0.07677890597180591 - 2.2586529548948834e-6im,1.199648030669132e-6,2.0370947627861875e-5,0.00012195954458415986,1.0601774463059335 - 2.565973607176861e-6im,0.018900122396358958 - 2.3281102179908823e-6im,0.18936934702649383 - 2.2586529548948834e-6im,7.266833176860321e-7,0.0020745524737514217,2.0048425452727006e-5
0.010827067669172932,0.8250825848506684 - 3.07954930964048e-6im,-0.19077718523836176 - 2.7940530972985724e-6im,-0.07682374537513907 - 2.7109693224007184e-6im,1.4399335432362932e-6,2.4436100836010377e-5,0.00014621225560564424,1.060126504830605 - 3.07954930964048e-6im,0.018853906499889193 - 2.7940530972985724e-6im,0.18932450762316066 - 2.7109693224007184e-6im,8.722116924336514e-7,0.002501969866675175,2.407470965980675e-5
0.01263157894736842,0.8250223732014291 - 3.5933329159493397e-6im,-0.1908318108874538 - 3.260171055876147e-6im,-0.07687674989742826 - 3.163605731903039e-6im,1.6804133801415533e-6,2.8496332627575687e-5,0.0001703893520358415,1.0600662931813658 - 3.5933329159493397e-6im,0.01879928085079716 - 3.260171055876147e-6im,0.1892715031008715 - 3.163605731903039e-6im,1.017844729031396e-6,0.0029363514146080395,2.811007593168007e-5
0.01443609022556391,0.8249528872781384 - 4.107359156770634e-6im,-0.19089484969382992 - 3.7264933385938857e-6im,-0.07693792579542817 - 3.616615964189453e-6im,1.921120090483405e-6,3.255082900250043e-5,0.00019447848997267714,1.059996807258075 - 4.107359156770634e-6im,0.018736242044421054 - 3.7264933385938857e-6im,0.1892103272028716 - 3.616615964189453e-6im,1.1635999480542152e-6,0.0033789789242156753,3.2156061356281765e-5
0.0162406015037594,0.8248741224721047 - 4.621662799829489e-6im,-0.19096630564671654 - 4.193049220403484e-6im,-0.07700728031051027 - 4.0700540051763295e-6im,2.1620862976204425e-6,3.6598778807848586e-5,0.0002184674436302838,1.0599180424520414 - 4.621662799829489e-6im,0.018664786091534415 - 4.193049220403484e-6im,0.18914097268778948 - 4.0700540051763295e-6im,1.309494905403781e-6,0.0038311930105780277,3.621421392335571e-5
0.01804511278195489,0.8247860732587787 - 5.136278654850177e-6im,-0.1910461831379184 - 4.659868010433204e-6im,-0.07708482162848856 - 4.523974073908289e-6im,2.4033447118319837e-6,4.06393742032935e-5,0.00024234412151467836,1.0598299932387154 - 5.136278654850177e-6im,0.018584908600332548 - 4.659868010433204e-6im,0.18906343136981119 - 4.523974073908289e-6im,1.455547198291652e-6,0.004294403581892765,4.028609410824135e-5
0.019849624060150377,0.8246887338758083 - 5.651241579585419e-6im,-0.19113448725702806 - 5.126979056716924e-6im,-0.0771705589593735 - 4.978430656625555e-6im,2.644928138001601e-6,4.467181095211513e-5,0.0002660965819200617,1.059732653855745 - 5.651241579585419e-6im,0.018496604481222922 - 5.126979056716924e-6im,0.18897769403892625 - 4.978430656625555e-6im,1.6017744689413346e-6,0.004770101468176744,4.437327657651407e-5
0.021654135338345863,0.8245820976443414 - 6.166586484415046e-6im,-0.19123122349997895 - 5.594411750105673e-6im,-0.07726450246698828 - 5.433478533909293e-6im,2.8868694897947587e-6,4.869528892614715e-5,0.0002897130485258818,1.059626017624278 - 6.166586484415046e-6im,0.018399868238272027 - 5.594411750105673e-6im,0.18888375053131148 - 5.433478533909293e-6im,1.748194411257539e-6,0.005259870944464681,4.847735179459787e-5
0.023458646616541352,0.82446615748179 - 6.68234833831687e-6im,-0.19133639799046076 - 6.062195528965489e-6im,-0.07736666333217297 - 5.889172815109201e-6im,3.129201797880961e-6,5.270901240465731e-5,0.00031318192516051595,1.0595100774617265 - 6.68234833831687e-6im,0.01829469374779021 - 6.062195528965489e-6im,0.1887815896661268 - 5.889172815109201e-6im,1.8948247747703292e-6,0.005765403825055855,5.2599927788027444e-5
0.02526315789473684,0.8243409054130878 - 7.198562173563718e-6im,-0.19145001727275185 - 6.530359883154797e-6im,-0.07747705370396149 - 6.345568966757007e-6im,3.371958224003676e-6,5.6712190561444515e-5,0.00033649181055818835,1.0593848253930245 - 7.198562173563718e-6im,0.018181074465499113 - 6.530359883154797e-6im,0.18867119929433826 - 6.345568966757007e-6im,2.04168337125025e-6,0.006288514920287155,5.67426318251486e-5
0.02706766917293233,0.8242063330121399 - 7.715263091740456e-6im,-0.19157208850082383 - 6.998934358755438e-6im,-0.07759568675619088 - 6.802722848091682e-6im,3.615172069305075e-6,6.0704037754647146e-5,0.000359631512227213,1.0592502529920764 - 7.715263091740456e-6im,0.018059003237427144 - 6.998934358755438e-6im,0.1885525662421089 - 6.802722848091682e-6im,2.188788078693769e-6,0.006831159578836393,6.0907112252359e-5
0.02887218045112782,0.8240624310960031 - 8.232486268684092e-6im,-0.191702619311624 - 7.467948562197473e-6im,-0.0777225766603885 - 7.260690741674515e-6im,3.858876787652799e-6,6.468377397280302e-5,0.00038259006018767107,1.0591063510759398 - 8.232486268684092e-6im,0.017928472426626967 - 7.467948562197473e-6im,0.18842567633791127 - 7.260690741674515e-6im,2.336156847592212e-6,0.007395453226791943,6.509504027893192e-5
0.03067669172932331,0.823909190184133 - 8.750266960734247e-6im,-0.19184161801688313 - 7.93743216512714e-6im,-0.0778577386469474 - 7.719529391216775e-6im,4.10310599312631e-6,6.865062508572617e-5,0.0004053567197423612,1.0589531101640697 - 8.750266960734247e-6im,0.017789473721367834 - 7.93743216512714e-6im,0.18829051435135236 - 7.719529391216775e-6im,2.4838077045255317e-6,0.00798369370998837,6.930811192367567e-5
0.0324812030075188,0.8237465996209509 - 9.268640508565792e-6im,-0.19198909323962887 - 8.407414907921428e-6im,-0.07800118891246491 - 8.179296027648464e-6im,4.34789347892524e-6,7.2603823451425e-5,0.00042792100455867906,1.0587905196008875 - 9.268640508565792e-6im,0.01764199849862209 - 8.407414907921428e-6im,0.18814706408583484 - 8.179296027648464e-6im,2.631758760977299e-6,0.008598386197235372,7.354804979560275e-5
0.03428571428571429,0.8235746483830197 - 9.787642344108759e-6im,-0.1921450542536004 - 8.877926604943509e-6im,-0.0781529447221786 - 8.640048411656643e-6im,4.593273222164563e-6,7.654260806107827e-5,0.00045027268810655317,1.0586185683629563 - 9.787642344108759e-6im,0.017486037484650566 - 8.877926604943509e-6im,0.18799530827612118 - 8.640048411656643e-6im,2.780028215688784e-6,0.009242272211535525,7.781660520507676e-5
0.03609022556390978,0.8233933250802772 - 1.0307307996234685e-5im,-0.19230951098200486 - 9.34899714910718e-6im,-0.07831302442102245 - 9.101844870433007e-6im,4.83927939477189e-6,8.046622487461577e-5,0.0004724018149505447,1.0584372450602137 - 1.0307307996234685e-5im,0.01732158075624611 - 9.34899714910718e-6im,0.1878352285772773 - 9.101844870433007e-6im,2.928634359803049e-6,0.009918362620825738,8.211556022212086e-5
0.037894736842105266,0.8232026171833077 - 1.082767309454147e-5im,-0.19248247368488886 - 9.82065651538912e-6im,-0.07848144735326035 - 9.564744325848435e-6im,5.0859463831469e-6,8.437392741477859e-5,0.0004942987120992276,1.0582465371632443 - 1.082767309454147e-5im,0.017148618053362107 - 9.82065651538912e-6im,0.1876668056450394 - 9.564744325848435e-6im,3.077595586005691e-6,0.01062997520134593,8.644672963095554e-5
0.039699248120300755,0.823002511710799 - 1.134877337638444e-5im,-0.19266395323964247 - 1.0292934766159006e-5im,-0.07865823395527084 - 1.002880633958005e-5im,5.333308793321424e-6,8.826497690161483e-5,0.0005159539985859068,1.0580464316907356 - 1.134877337638444e-5im,0.016967138498608505 - 1.0292934766159006e-5im,0.18749001904302892 - 1.002880633958005e-5im,3.2269303910340056e-6,0.011380778686729227,9.081196324102711e-5
0.04150375939849624,0.8227929952320338 - 1.187064469256771e-5im,-0.19285396114899525 - 1.0765862055772202e-5im,-0.07884340576707204 - 1.0494091152663584e-5im,5.581401462416036e-6,9.213864256725993e-5,0.0005373585949137756,1.0578369152119704 - 1.187064469256771e-5im,0.016777130589255715 - 1.0765862055772202e-5im,0.18730484723122773 - 1.0494091152663584e-5im,3.376657381058279e-6,0.012174843556201947,9.521314815497976e-5
0.043308270676691726,0.8225740534859213 - 1.2393323012007627e-5im,-0.19305250938782495 - 1.123946863459545e-5im,-0.07903698540036648 - 1.0960659720656309e-5im,5.83025947515709e-6,9.599420211761484e-5,0.0005585037321907189,1.057617973465858 - 1.2393323012007627e-5im,0.016578582350426016 - 1.123946863459545e-5im,0.18711126759793328 - 1.0960659720656309e-5im,3.526795279369358e-6,0.013016700898288432,9.965221102186861e-5
0.045112781954887216,0.8223456715674801 - 1.2916844427813396e-5im,-0.19325961047896234 - 1.171378485382756e-5im,-0.07923899657472198 - 1.1428573756896611e-5im,6.079918174188544e-6,9.983094199291569e-5,0.0005793809601021312,1.0573895915474167 - 1.2916844427813396e-5im,0.016371481259288632 - 1.171378485382756e-5im,0.18690925642357778 - 1.1428573756896611e-5im,3.6773629312241665e-6,0.013911411507763234,0.0001041311205030744
0.046917293233082705,0.8221078339359763 - 1.3441245163010672e-5im,-0.19347527750184698 - 1.2188841170135026e-5im,-0.07944946413204676 - 1.1897895775124071e-5im,6.330413172419958e-6,0.00010364815767337371,0.0005999821543773842,1.057151753915913 - 1.3441245163010672e-5im,0.016155814236403988 - 1.2188841170135026e-5im,0.186698788866253 - 1.1897895775124071e-5im,3.828379309616215e-6,0.014864646862996997,0.0001086518897959046
0.048721804511278194,0.8218605243004681 - 1.396656157596077e-5im,-0.19369952404666252 - 1.2664668150123076e-5im,-0.0796684140385941 - 1.236868913141862e-5im,6.58178036730866e-6,0.0001074451540341953,0.0006202995236762383,1.0569044442804048 - 1.396656157596077e-5im,0.01593156769158845 - 1.2664668150123076e-5im,0.18647983895970566 - 1.236868913141862e-5im,3.9798635219246355e-6,0.01588278441560821,0.00011321657922368931
0.05052631578947368,0.8216037258313874 - 1.4492830166629277e-5im,-0.19393236430724917 - 1.3141296475289983e-5im,-0.07989587342572613 - 1.2841018072580566e-5im,6.8340559506939495e-6,0.00011122124554796324,0.000640325615467783,1.056647645811324 - 1.4492830166629277e-5im,0.015698727431001792 - 1.3141296475289983e-5im,0.18625237957257365 - 1.2841018072580566e-5im,4.1318348145127195e-6,0.016973020593156744,0.00011782729902369854
0.05233082706766917,0.8213374212226531 - 1.5020087582654117e-5im,-0.19417381311289822 - 1.3618756946883631e-5im,-0.08013187061341252 - 1.3314947784398803e-5im,7.0872764204906586e-6,0.0001149757565293859,0.0006600533213628124,1.0563813412025898 - 1.5020087582654117e-5im,0.015457278625352748 - 1.3618756946883631e-5im,0.18601638238488724 - 1.3314947784398803e-5im,4.284312578176533e-6,0.018143504992060647,0.0001224862122197206
0.05413533834586466,0.8210615919906372 - 1.554837062304097e-5im,-0.19442388563445148 - 1.409708048944497e-5im,-0.08037643504594742 - 1.3790544427807353e-5im,7.341478604838731e-6,0.00011870802175155659,0.0006794758825608795,1.0561055119705738 - 1.554837062304097e-5im,0.015207206103799487 - 1.409708048944497e-5im,0.18577181795235234 - 1.3790544427807353e-5im,4.437316359283264e-6,0.019403499757919374,0.00012719553737255496
0.05593984962406015,0.8207762195681191 - 1.6077716247448242e-5im,-0.19468259784653733 - 1.4576298157454276e-5im,-0.08062959743939947 - 1.426787520778815e-5im,7.596699658470501e-6,0.00012241738619375164,0.0006985868927090308,1.0558201395480558 - 1.6077716247448242e-5im,0.014948493891713655 - 1.4576298157454276e-5im,0.18551865555890026 - 1.426787520778815e-5im,4.59086585819107e-6,0.020763572609793987,0.00013195755202152022
0.05774436090225564,0.8204812843536926 - 1.660816157912826e-5im,-0.1949499661294268 - 1.5056441138490904e-5im,-0.08089138968941031 - 1.4747008408593865e-5im,7.852977091285435e-6,0.0001261032057627666,0.000717380302256222,1.0555252043336292 - 1.660816157912826e-5im,0.014681125608824161 - 1.5056441138490904e-5im,0.18525686330888944 - 1.4747008408593865e-5im,4.74498094238953e-6,0.022235827300893057,0.00013677459562606707
0.05954887218045113,0.8201767660877033 - 1.7139743912111433e-5im,-0.1952260074329635 - 1.553754075874233e-5im,-0.08116184493542924 - 1.5228013454021253e-5im,8.110348776473848e-6,0.00012976484736469307,0.0007358504207391878,1.0552206860676399 - 1.7139743912111433e-5im,0.014405084305287457 - 1.553754075874233e-5im,0.1849864080628705 - 1.5228013454021253e-5im,4.8996816502806474e-6,0.023834184358973626,0.00014164907307226968
0.06135338345864662,0.8198626439390905 - 1.7672500717454864e-5im,-0.19551073931833596 - 1.601962848801255e-5im,-0.08144099759241014 - 1.5710960965109635e-5im,8.368852962880038e-6,0.00013340168909445005,0.0007539919186792518,1.0549065639190272 - 1.7672500717454864e-5im,0.014120352419915024 - 1.601962848801255e-5im,0.18470725540588961 - 1.5710960965109635e-5im,5.054988196878022e-6,0.02557472286336859,0.00014658345825837508
0.06315789473684211,0.8195388964028402 - 1.8206469649040345e-5im,-0.19580417991838883 - 1.650273594448395e-5im,-0.08172888336103366 - 1.6195922816393792e-5im,8.628528291013121e-6,0.00013701312051935804,0.0007717998290488397,1.0545828163827768 - 1.8206469649040345e-5im,0.013826911819862129 - 1.650273594448395e-5im,0.18441936963726607 - 1.6195922816393792e-5im,5.210920981173289e-6,0.027476099030991696,0.00015158029778441966
0.0649624060150376,0.8192055012637357 - 1.8741688549566134e-5im,-0.1961063479244854 - 1.6986894899612465e-5im,-0.08202553924736453 - 1.668297219546387e-5im,8.889413808318567e-6,0.0001405985429249276,0.0007892695480122593,1.0542494212436724 - 1.8741688549566134e-5im,0.013524743813765575 - 1.6986894899612465e-5im,0.18412271375093525 - 1.668297219546387e-5im,5.367500593148654e-6,0.029560062440202248,0.0001566422148437579
0.06676691729323309,0.8188624356343147 - 1.927819545726239e-5im,-0.19641726258801245 - 1.747213728340813e-5im,-0.0823310035953404 - 1.717218366622694e-5im,9.151548983500983e-6,0.0001441573695356057,0.000806396834875463,1.0539063556142514 - 1.927819545726239e-5im,0.013213829150238528 - 1.747213728340813e-5im,0.18381724940295935 - 1.717218366622694e-5im,5.524747820371143e-6,0.031852096801125974,0.00016177191334050284
0.06857142857142857,0.8185096760355425 - 1.981602861305937e-5im,-0.19673694371574516 - 1.795849518993659e-5im,-0.08264531613162901 - 1.7663633235058594e-5im,9.41497372016864e-6,0.00014768902573658493,0.0008231778111946356,1.053553596015479 - 1.981602861305937e-5im,0.012894148022505826 - 1.795849518993659e-5im,0.18350293686667074 - 1.7663633235058594e-5im,5.682683654278547e-6,0.034382220760241666,0.00016697218224113363
0.07037593984962406,0.8181471979315361 - 2.0355226462606782e-5im,-0.1970654116307042 - 1.844600088029079e-5im,-0.08296851790819659 - 1.815739841191856e-5im,9.67972838087627e-6,0.00015119294931893824,0.0008396089609849681,1.0531911179114726 - 2.0355226462606782e-5im,0.012565680107546766 - 1.844600088029079e-5im,0.18317973509010319 - 1.815739841191856e-5im,5.8413293009911e-6,0.03718599594822043,0.00017224589988700808
0.07218045112781955,0.8177749764819967 - 2.0895827666661e-5im,-0.19740268743410236 - 1.893468678982117e-5im,-0.08330065142812403 - 1.8653558298048995e-5im,9.945853787615746e-6,0.00015466859028585901,0.0008556871278723124,1.0528188964619334 - 2.0895827666661e-5im,0.012228404304148623 - 1.893468678982117e-5im,0.18284760157017574 - 1.8653558298048995e-5im,6.0007061815914775e-6,0.0403058081281047,0.000177596039090638
0.07398496240601504,0.81739298610653 - 2.14378711054733e-5im,-0.19774879281140714 - 1.942458553224406e-5im,-0.08364176063347757 - 1.9152193649806272e-5im,1.021339124643201e-5,0.00015811541130145382,0.0008714095131413521,1.0524369060864665 - 2.14378711054733e-5im,0.011882298926843825 - 1.942458553224406e-5im,0.1825064923648222 - 1.9152193649806272e-5im,6.16083594331437e-6,0.04379250415776937,0.00018302567198788574
0.07578947368421053,0.8170012003196921 - 2.198139588606191e-5im,-0.1981037498939243 - 1.9915729905222077e-5im,-0.08399189092697121 - 1.9653386950003265e-5im,1.0482382568464376e-5,0.0001615328880894856,0.0008867736728520524,1.0520451202996286 - 2.198139588606191e-5im,0.011527341844326676 - 1.9915729905222077e-5im,0.18215636207132854 - 1.9653386950003265e-5im,6.3217404692154345e-6,0.04770750604296852,0.00018853797525119744
0.07759398496240602,0.8165995920746527 - 2.2526441350296293e-5im,-0.19846758147004018 - 2.0408152896568035e-5im,-0.08435108922583001 - 2.0157222500463502e-5im,1.0752870078939796e-5,0.0001649205092719745,0.0009017775146038733,1.0516435120545893 - 2.2526441350296293e-5im,0.011163510268210778 - 2.0408152896568035e-5im,0.18179716377246974 - 2.0157222500463502e-5im,6.48344188222311e-6,0.052125570694265884,0.0001941362358237557
0.07939849624060151,0.8161881334437343 - 2.3073047082939673e-5im,-0.19884031065353197 - 2.090188769011512e-5im,-0.08471940400628879 - 2.0663786491404587e-5im,1.1024896642975142e-5,0.00016827777707409327,0.0009164192927892317,1.051232053423671 - 2.3073047082939673e-5im,0.01079078108471899 - 2.090188769011512e-5im,0.18142884899201098 - 2.0663786491404587e-5im,6.6459625570368984e-6,0.057138422194174684,0.00019982385669052694
0.081203007518797,0.8157667960964398 - 2.3621252909809255e-5im,-0.19922196163958836 - 2.1396967667181796e-5im,-0.08509688529042353 - 2.117316712001289e-5im,1.1298505666177629e-5,0.0001716042061703317,0.0009306976066859658,1.0508107160763764 - 2.3621252909809255e-5im,0.010409130098662624 - 2.1396967667181796e-5im,0.18105136770787622 - 2.117316712001289e-5im,6.8093251195627834e-6,0.06285960525536953,0.00020560436328649924
0.08300751879699247,0.8153355506488714 - 2.4171098906395423e-5im,-0.19961255906420625 - 2.1893426412507218e-5im,-0.08548358468215798 - 2.1685454653448655e-5im,1.15737411306245e-5,0.0001748993248680625,0.0009446113944525738,1.050379470628808 - 2.4171098906395423e-5im,0.010018532674044716 - 2.1893426412507218e-5im,0.18066466831614175 - 2.1685454653448655e-5im,6.973552463555315e-6,0.06943102093344238,0.00021148140977543262
0.08481203007518796,0.8148943672015997 - 2.4722625419452265e-5im,-0.2000121280650099 - 2.239129772803914e-5im,-0.08587955547928046 - 2.2200741544138574e-5im,1.1850647605521252e-5,0.00017816267520962995,0.000958159927179093,1.0499382871815364 - 2.4722625419452265e-5im,0.009618963673241067 - 2.239129772803914e-5im,0.1802686975190193 - 2.2200741544138574e-5im,7.138667756213211e-6,0.07703187507859297,0.00021745878634774426
0.08661654135338345,0.8144432151743327 - 2.527587305633592e-5im,-0.20042069446447167 - 2.2890615628485184e-5im,-0.08628485267842892 - 2.2719122524218494e-5im,1.2129270261486352e-5,0.0001813938126851666,0.0009713428037662614,1.0494871351542694 - 2.527587305633592e-5im,0.00921039727377931 - 2.2890615628485184e-5im,0.17986340031987083 - 2.2719122524218494e-5im,7.304694443366564e-6,0.08589110528855583,0.00022354042643888634
0.08842105263157894,0.8139820630255862 - 2.583088269874992e-5im,-0.20083828462468686 - 2.3391414351203024e-5im,-0.08669953297118141 - 2.3240694711178115e-5im,1.240965490105528e-5,0.000184592306622656,0.0009841599460127435,1.0490259830055229 - 2.583088269874992e-5im,0.008792807113564092 - 2.3391414351203024e-5im,0.17944872002711834 - 2.3240694711178115e-5im,7.4716562637874664e-6,0.09630491302323504,0.00022973041440019115
0.09022556390977443,0.8135108785996437 - 2.6387695509936577e-5im,-0.2012649255802285 - 2.3893728361759133e-5im,-0.08712365483995134 - 2.3765557729150393e-5im,1.2691847968045576e-5,0.00018775774003903622,0.0009966115916119206,1.0485547985795802 - 2.6387695509936577e-5im,0.008366166158022496 - 2.3893728361759133e-5im,0.17902459815834842 - 2.3765557729150393e-5im,7.639577253161357e-6,0.10866196028050296,0.00023603299397583876
0.09203007518796992,0.813029629007201 - 2.694635294144083e-5im,-0.20170064499773302 - 2.439759235952272e-5im,-0.08755727858927707 - 2.429381382503593e-5im,1.297589657051422e-5,0.000190889709787614,0.001008698287844111,1.0480735489871376 - 2.694635294144083e-5im,0.007930446740517957 - 2.439759235952272e-5im,0.1785909744090227 - 2.429381382503593e-5im,7.808481754352104e-6,0.12348030172899349,0.00024245257701749863
0.09383458646616541,0.8125382806899356 - 2.7506896740398846e-5im,-0.20214547120261545 - 2.4903041283513766e-5im,-0.0880004664047744 - 2.4825567995590933e-5im,1.32618484988712e-5,0.00019398782657574802,0.0010204208846169654,1.0475822006698723 - 2.7506896740398846e-5im,0.007485620535635528 - 2.4903041283513766e-5im,0.17814778659352537 - 2.4825567995590933e-5im,7.978394425401537e-6,0.14146274906873385,0.0002489937528501524
0.0956390977443609,0.8120367989330942 - 2.8069368954902493e-5im,-0.20259943298733826 - 2.541011031739922e-5im,-0.08845328234017005 - 2.5360928103781455e-5im,1.3549752261618009e-5,0.00019705171538707942,0.0010317805282656384,1.047080718913031 - 2.8069368954902493e-5im,0.007031658750912718 - 2.541011031739922e-5im,0.17769497065812973 - 2.5360928103781455e-5im,8.14934025558956e-6,0.16358197012777023,0.0002556612978351162
0.09744360902255639,0.8115251487175542 - 2.8633811945049998e-5im,-0.2030625599733286 - 2.5918834897232036e-5im,-0.08891579248170418 - 2.5900005045941993e-5im,1.3839657080715924e-5,0.000200081014853959,0.0010427786528752095,1.046569068697491 - 2.8633811945049998e-5im,0.006568531764922384 - 2.5918834897232036e-5im,0.17723246051659558 - 2.5900005045941993e-5im,8.321344562985762e-6,0.1912151205458151,0.0002624601864811455
0.09924812030075188,0.8110032941321947 - 2.920026838791448e-5im,-0.2035348823725665 - 2.642925071628527e-5im,-0.08938806492880796 - 2.6442912879525443e-5im,1.4131612930889903e-5,0.00020307537774028937,0.0010534169737689936,1.0460472141121315 - 2.920026838791448e-5im,0.0060962093656844645 - 2.642925071628527e-5im,0.17676018806949179 - 2.6442912879525443e-5im,8.49443301207093e-6,0.22636384793947043,0.00026939560224479724
0.10105263157894737,0.8104711986856277 - 2.9768781286434982e-5im,-0.20401643112502316 - 2.6941393731791164e-5im,-0.08987016989423564 - 2.6989768988793736e-5im,1.4425670551867762e-5,0.00020603447070698027,0.0010636974793449307,1.0455151186655642 - 2.9768781286434982e-5im,0.005614660613227804 - 2.6941393731791164e-5im,0.17627808310406412 - 2.6989768988793736e-5im,8.668631618943277e-6,0.27202772359497013,0.0002764729496809341
0.10285714285714286,0.8099288243874149 - 3.0339393973077078e-5im,-0.20450723751719113 - 2.7455300169301335e-5im,-0.09036217964572324 - 2.754069421475105e-5im,1.4721881501900874e-5,0.00020895797509025362,0.0010736224248190668,1.0449727443673513 - 3.0339393973077078e-5im,0.00512385422105983 - 2.7455300169301335e-5im,0.17578607335257654 - 2.754069421475105e-5im,8.843966775372165e-6,0.3328666797962512,0.00028369786641877697
0.10466165413533834,0.80937613311804 - 3.091215012383748e-5im,-0.20500733377160316 - 2.797100653187442e-5im,-0.09086416874960083 - 2.809581307782632e-5im,1.5020298136027547e-5,0.00021184558575471923,0.0010831943220935584,1.0444200530979766 - 3.091215012383748e-5im,0.004623757966647824 - 2.797100653187442e-5im,0.1752840842486989 - 2.809581307782632e-5im,9.020465238418872e-6,0.4164397181672463,0.0002910762377563655
0.10646616541353383,0.8088130860028357 - 3.148709376301886e-5im,-0.20551675278424575 - 2.8488549604953574e-5im,-0.09137621405945562 - 2.8655253938150593e-5im,1.5320973649760394e-5,0.00021469701160199768,0.0010924159327342319,1.0438570059827723 - 3.148709376301886e-5im,0.004114338954005231 - 2.8488549604953574e-5im,0.17477203893884413 - 2.8655253938150593e-5im,9.19815414989803e-6,0.5356726953029451,0.0002986142106409369
0.10827067669172932,0.8082396431579795 - 3.206426927050013e-5im,-0.20603552802969366 - 2.9007966462536745e-5im,-0.09189839475285817 - 2.921914917955128e-5im,1.562396211297696e-5,0.000217511975763409,0.0011012902604083663,1.0432835631379163 - 3.206426927050013e-5im,0.003595563708557299 - 2.9007966462536745e-5im,0.1742498582454416 - 2.921914917955128e-5im,9.37706105137149e-6,0.7141758642044386,0.000306318208868754
0.11007518796992481,0.8076557635825009 - 3.2643721389104884e-5im,-0.2065636935209364 - 2.952929447341843e-5im,-0.09243079239215068 - 2.9787635408626087e-5im,1.59293184998429e-5,0.00022029021568014228,0.0011098205429676974,1.0426996835624374 - 3.2643721389104884e-5im,0.0030673982173145733 - 2.952929447341843e-5im,0.17371746060614907 - 2.9787635408626087e-5im,9.557213897239984e-6,0.9989014181260436,0.000314194949428565
0.1118796992481203,0.8070614061088242 - 3.3225495237135664e-5im,-0.20710128422067348 - 3.0052571309683436e-5im,-0.09297349113119632 - 3.0360853710157733e-5im,1.62370986797774e-5,0.00022303148222345951,0.00111801024274101,1.0421053260887607 - 3.3225495237135664e-5im,0.0025298075175774985 - 3.0052571309683436e-5im,0.17317476186710343 - 3.0360853710157733e-5im,9.738641050018763e-6,1.4944986352309475,0.00032225146097050565
0.11368421052631579,0.8064565283814051 - 3.380963631214381e-5im,-0.2076483356173169 - 3.057783495145834e-5im,-0.09352657766184534 - 3.093894983640708e-5im,1.6547359481144565e-5,0.00022573554054303017,0.0011258630401964364,1.0415004483613417 - 3.380963631214381e-5im,0.00198275612093407 - 3.057783495145834e-5im,0.17262167533645442 - 3.093894983640708e-5im,9.921371308791994e-6,2.4752267111304307,0.00033049510174641813
0.11548872180451128,0.805841087048024 - 3.43961905001895e-5im,-0.2082048838132795 - 3.110512369410552e-5im,-0.09409014132667301 - 3.1522074457770096e-5im,1.6860158712366493e-5,0.00022840216985403757,0.0011333828255739795,1.0408850070279607 - 3.43961905001895e-5im,0.001426207924971456 - 3.110512369410552e-5im,0.17205811167162674 - 3.1522074457770096e-5im,1.0105433918160147e-5,4.865302427209619,0.00033893357993004493
0.11729323308270677,0.805215038405334 - 3.498520408730201e-5im,-0.20877096580847856 - 3.163447615631559e-5im,-0.09466427429918445 - 3.211038345016814e-5im,1.7175555164493042e-5,0.0002310311627789883,0.0011405736898088441,1.0402589583852708 - 3.498520408730201e-5im,0.0008601259297723999 - 3.163447615631559e-5im,0.1714839786991153 - 3.211038345016814e-5im,1.0290858568681075e-5,13.592508915752788,0.0003475749758916553
0.11909774436090226,0.8045783375663874 - 3.557672376454084e-5im,-0.20934661915781727 - 3.216593128563757e-5im,-0.09524907156707055 - 3.2704038135017615e-5im,1.7493608672406903e-5,0.00023362232602745027,0.0011474399180960186,1.039622257546324 - 3.557672376454084e-5im,0.0002844725804337003 - 3.216593128563757e-5im,0.1708991814312292 - 3.2704038135017615e-5im,1.047767542403993e-5,124.92461998793262,0.0003564277645807938
0.12090225563909775,0.8039309389792331 - 3.617079663898108e-5im,-0.2099318821975926 - 3.2699528366448656e-5im,-0.09584463110581334 - 3.3303205594493134e-5im,1.7814380123844455e-5,0.00023617547984475798,0.001153985981202972,1.0389748589591696 - 3.617079663898108e-5im,-0.00030079045934162707 - 3.2699528366448656e-5im,0.1703036218924864 - 3.3303205594493134e-5im,1.0665915124321292e-5,113.70013335227118,0.0003655008409486293
0.12270676691729324,0.8032727957113498 - 3.6767470235157435e-5im,-0.2105267937782061 - 3.323530702349268e-5im,-0.09645105388738796 - 3.390805894839402e-5im,1.8137931517598005e-5,0.00023869045851545266,0.001160216529003015,1.0383167156912863 - 3.6767470235157435e-5im,-0.000895702039955134 - 3.323530702349268e-5im,0.1696971991109118 - 3.390805894839402e-5im,1.0855608811378559e-5,13.168162232109069,0.000374803545898655
0.12451127819548873,0.8026038608892422 - 3.7366792527176184e-5im,-0.21113139378844917 - 3.377330724113123e-5im,-0.0970684441910981 - 3.451877776148418e-5im,1.8464325942048072e-5,0.0002411671091918317,0.001166136380845341,1.0376477808691786 - 3.7366792527176184e-5im,-0.0015003020501982093 - 3.377330724113123e-5im,0.16907980880720166 - 3.451877776148418e-5im,1.1046788119267702e-5,4.77360293360866,0.00038434569673411194
0.12631578947368421,0.8019240861818013 - 3.796881191723428e-5im,-0.2117457226591392 - 3.4313569354501135e-5im,-0.09769690951696443 - 3.513554831585789e-5im,1.8793627659260186e-5,0.00024360529280797083,0.0011717505203986405,1.036968006161738 - 3.796881191723428e-5im,-0.0021146309208882517 - 3.4313569354501135e-5im,0.16845134348133534 - 3.513554831585789e-5im,1.123948520993319e-5,2.441926170575351,0.00039413761633969865
0.1281203007518797,0.8012334224095495 - 3.857357726309022e-5im,-0.21236982154239928 - 3.485613406691634e-5im,-0.09833656079360328 - 3.575856402387631e-5im,1.912590212029452e-5,0.00024600488366047864,0.0011770640878244162,1.0362773423894862 - 3.857357726309022e-5im,-0.002738729804148309 - 3.485613406691634e-5im,0.16781169220469647 - 3.575856402387631e-5im,1.143373278020503e-5,1.4789743004958023,0.0004041901672588282
0.1299248120300752,0.8005318196038645 - 3.91811378840356e-5im,-0.2130037323672611 - 3.540104245544467e-5im,-0.0989875125210615 - 3.6388025833091686e-5im,1.9461215994370155e-5,0.00024836576916737705,0.0011820823727335253,1.0355757395838012 - 3.91811378840356e-5im,-0.0033726406290101323 - 3.540104245544467e-5im,0.16716074047723825 - 3.6388025833091686e-5im,1.1629564073707768e-5,0.9905540921441761,0.0004145147877191891
0.13172932330827067,0.799819226678755 - 3.9791543569150925e-5im,-0.2136474977144479 - 3.594833597822293e-5im,-0.09964988286427252 - 3.7024142640995976e-5im,1.979963721887292e-5,0.0002506878500522626,0.0011868108081751763,1.0348631466586917 - 3.9791543569150925e-5im,-0.004016405976196942 - 3.594833597822293e-5im,0.16649837013402724 - 3.7024142640995976e-5im,1.182701290246607e-5,0.7092819705158139,0.0004251235300183719
0.13353383458646617,0.7990955921225276 - 4.04048445898469e-5im,-0.21430116111842232 - 3.649805648316176e-5im,-0.10032379390186595 - 3.7667131792259496e-5im,2.0141235002731324e-5,0.000252971039533945,0.0011912549630835741,1.0341395121024641 - 4.04048445898469e-5im,-0.004670069380171347 - 3.649805648316176e-5im,0.1658244590964338 - 3.7667131792259496e-5im,1.2026113647169303e-5,0.5326558185260474,0.00043602910335165313
0.13533834586466165,0.7983608631997069 - 4.1021091706442013e-5im,-0.21496476674076012 - 3.705024621490404e-5im,-0.1010093716690828 - 3.831721953140094e-5im,2.0486079900468742e-5,0.0002552152639649125,0.001195420537642415,1.0334047831796433 - 4.1021091706442013e-5im,-0.0053336750025091565 - 3.705024621490404e-5im,0.16513888132921695 - 3.831721953140094e-5im,1.2226901289585016e-5,0.4145406952891711,0.0004472449180945968
0.13714285714285715,0.7976149861074261 - 4.164033617914007e-5im,-0.21563835944878898 - 3.760494782331791e-5im,-0.10170674634610707 - 3.8974641539393586e-5im,2.0834243843873323e-5,0.0002574204625341337,0.001199313357306092,1.0326589060873628 - 4.164033617914007e-5im,-0.006007267710538011 - 3.760494782331791e-5im,0.16444150665219268 - 3.8974641539393586e-5im,1.2429411425577905e-5,0.3316836978983186,0.0004587851350172337
0.13894736842105262,0.796857906502238 - 4.2262629779955294e-5im,-0.21632198504689418 - 3.816220437207026e-5im,-0.10241605251287757 - 3.963964353010096e-5im,2.1185800154625868e-5,0.0002595865865910392,0.0012029393664724668,1.0319018264821747 - 4.2262629779955294e-5im,-0.00669089330864322 - 3.816220437207026e-5im,0.1637322004854222 - 3.963964353010096e-5im,1.2633680269334438e-5,0.27133214173883974,0.0004706647191903623
0.14075187969924813,0.7960895687104674 - 4.2888024800445145e-5im,-0.21701568995555753 - 3.872205934646027e-5im,-0.10313742921993037 - 4.031248181633996e-5im,2.154082362415459e-5,0.0002617136002737176,0.0012063046248864788,1.031133488690404 - 4.2888024800445145e-5im,-0.007384598217306578 - 3.872205934646027e-5im,0.1630108237783694 - 4.031248181633996e-5im,1.2839744688182349e-5,0.22601792854727373,0.00048289949646395877
0.1425563909774436,0.7953099163430487 - 4.351657406439459e-5im,-0.21771952148299983 - 3.9284556662349434e-5im,-0.10387102027834642 - 4.099342399877919e-5im,2.189939052415299e-5,0.0002638014797263524,0.001209415301923107,1.0303538363229854 - 4.351657406439459e-5im,-0.008088429744748877 - 3.9284556662349434e-5im,0.16227723271995334 - 4.099342399877919e-5im,1.3047642205677421e-5,0.1911319558131137,0.0004955062169370488
0.1443609022556391,0.7945188921919754 - 4.414833093804417e-5im,-0.21843352779372882 - 3.9849740674629035e-5im,-0.1046169744561629 - 4.1682749665582024e-5im,2.2261578653748326e-5,0.00026585021302697034,0.001212277672580241,1.029562812171912 - 4.414833093804417e-5im,-0.00880243605547785 - 3.9849740674629035e-5im,0.16153127854213686 - 4.1682749665582024e-5im,1.3257411021309172e-5,0.16370463219387907,0.0005085026228410894
0.14616541353383458,0.7937164374512256 - 4.478334933866683e-5im,-0.21915775758717218 - 4.04176561858487e-5im,-0.10537544558498242 - 4.2380751103178356e-5im,2.2627467426075695e-5,0.00026785980082269067,0.0012148981150651944,1.0287603574311623 - 4.478334933866683e-5im,-0.009526665848921223 - 4.04176561858487e-5im,0.16077280741331734 - 4.2380751103178356e-5im,1.3469090048062281e-5,0.14175277534979686,0.0005219075211974209
0.14796992481203008,0.7929024932778049 - 4.5421683750328205e-5im,-0.21989226077581486 - 4.098834845545766e-5im,-0.10614659303497304 - 4.308773420871705e-5im,2.2997137828540997e-5,0.00026983025453051953,0.0012172831047943208,1.0279464132577416 - 4.5421683750328205e-5im,-0.010261169037563881 - 4.098834845545766e-5im,0.16000165996332671 - 4.308773420871705e-5im,1.3682718892295204e-5,0.12391102037209868,0.0005357408670517688
0.14977443609022556,0.7920769989373848 - 4.6063389229876075e-5im,-0.2206370877097866 - 4.156186320869657e-5im,-0.10693058168684808 - 4.3804019258582816e-5im,2.337067257167121e-5,0.0002717615980721683,0.0012194392148507885,1.0271209189173214 - 4.6063389229876075e-5im,-0.011005995971535643 - 4.156186320869657e-5im,0.1592176713114517 - 4.3804019258582816e-5im,1.389833791946975e-5,0.10921448539218538,0.000550023848167013
0.15157894736842106,0.791239893244907 - 4.670852142222177e-5im,-0.22139228979971337 - 4.21382466458017e-5im,-0.10772758242238124 - 4.452994194972792e-5im,2.3748156057295772e-5,0.00027365386619349367,0.0012213731112064095,1.0262838132248435 - 4.670852142222177e-5im,-0.011761198061462395 - 4.21382466458017e-5im,0.15842067057591852 - 4.452994194972792e-5im,1.4115988237386752e-5,0.09696564395984947,0.0005647789834963064
0.15338345864661654,0.7903911140265819 - 4.735713657056056e-5im,-0.22215791930387355 - 4.2717545451325435e-5im,-0.10853777233150291 - 4.526585439763471e-5im,2.4129674457606598e-5,0.0002755071048196808,0.0012230915519906792,1.0254350340065186 - 4.735713657056056e-5im,-0.012526827565622583 - 4.2717545451325435e-5im,0.15761048066679684 - 4.526585439763471e-5im,1.433571172986527e-5,0.0866501200275019,0.0005800302271900812
0.15518796992481204,0.7895305977123848 - 4.8009291527230925e-5im,-0.2229340291670276 - 4.3299806803908363e-5im,-0.10936133495523691 - 4.6012126223851696e-5im,2.451531579109132e-5,0.000277321371292349,0.0012246013871342583,1.0245745176923213 - 4.8009291527230925e-5im,-0.013302937428776617 - 4.3299806803908363e-5im,0.15678691804306286 - 4.6012126223851696e-5im,1.4557551088827175e-5,0.07788187312779848,0.0005958030825858906
0.15699248120300752,0.7886582800707297 - 4.86650437675013e-5im,-0.22372067334790174 - 4.3885078385631994e-5im,-0.11019846073018377 - 4.676914581369881e-5im,2.490516993185596e-5,0.0002790967333878627,0.001225909556663138,1.0237022000506664 - 4.86650437675013e-5im,-0.014089581609650762 - 4.3885078385631994e-5im,0.15594979226811598 - 4.676914581369881e-5im,1.4781549815920734e-5,0.07036660509969338,0.000612124729532638
0.15879699248120302,0.787774095356136 - 4.932445139989018e-5im,-0.22451790646834502 - 4.4473408392410424e-5im,-0.11104934720488496 - 4.753732156941105e-5im,2.5299328715983005e-5,0.0002808332700213996,0.0012270230924381442,1.0228180153360726 - 4.932445139989018e-5im,-0.01488681473009406 - 4.4473408392410424e-5im,0.1550989057934148 - 4.753732156941105e-5im,1.5007752268166343e-5,0.0638767922773575,0.000629024160748829
0.1606015037593985,0.7868779774845955 - 4.998757318108852e-5im,-0.2253257843303734 - 4.5064845543057934e-5im,-0.11191419960431295 - 4.831708341819203e-5im,2.5697885924847668e-5,0.00028253106977677494,0.0012279491171546587,1.0219218974645323 - 4.998757318108852e-5im,-0.015694692592122424 - 4.5064845543057934e-5im,0.1542340533939868 - 4.831708341819203e-5im,1.5236203647471092e-5,0.05823429286185071,0.0006465323362099293
0.162406015037594,0.785969858626527 - 5.0654468525801e-5im,-0.22614436332775742 - 4.5659439090762005e-5im,-0.11279323100722143 - 4.910888426253555e-5im,2.6100937431323133e-5,0.00028419023220779263,0.0012286948485592494,1.0210137786064635 - 5.0654468525801e-5im,-0.016513271589506443 - 4.5659439090762005e-5im,0.15335502199107834 - 4.910888426253555e-5im,1.5466950064073122e-5,0.05329802689811321,0.0006646823471336034
0.16421052631578947,0.7850496701117656 - 5.1325197521505175e-5im,-0.226973700850643 - 4.625723883266545e-5im,-0.11368666292342716 - 4.991320173360641e-5im,2.650858120332681e-5,0.00028581086664394395,0.0012292676005889963,1.0200935900917023 - 5.1325197521505175e-5im,-0.01734260911239203 - 4.625723883266545e-5im,0.1524615900748726 - 4.991320173360641e-5im,1.5700038534928963e-5,0.04895509210103801,0.0006835096021587957
0.16601503759398495,0.7841173425345801 - 5.1999820941265686e-5im,-0.22781385534073084 - 4.685829511993293e-5im,-0.11459472577771572 - 5.073054004284869e-5im,2.6920917357079263e-5,0.0002873930918647665,0.0012296747867774432,1.0191612625145168 - 5.1999820941265686e-5im,-0.018182763602479876 - 4.685829511993293e-5im,0.15155352722058404 - 5.073054004284869e-5im,1.5935517004535624e-5,0.04511427073722687,0.0007030520310535356
0.16781954887218045,0.7831728047187668 - 5.267840025587473e-5im,-0.22866488587064948 - 4.746265887020219e-5im,-0.1155176592368681 - 5.156143191565143e-5im,2.7338048290650858e-5,0.00028893703698805814,0.001229923926650168,1.0182167246987035 - 5.267840025587473e-5im,-0.0190337941323985 - 4.746265887020219e-5im,0.15063059376143165 - 5.156143191565143e-5im,1.6173434402057456e-5,0.04170121947266343,0.0007233503068908225
0.16962406015037593,0.7822159848679394 - 5.3360997648735526e-5im,-0.2295268526505219 - 4.8070381576585e-5im,-0.11645571293705195 - 5.240644088086706e-5im,2.7760078672878455e-5,0.00029044283999801783,0.0012300226494869535,1.017259904847876 - 5.3360997648735526e-5im,-0.01989576091227091 - 4.8070381576585e-5im,0.1496925400612478 - 5.240644088086706e-5im,1.641384063251885e-5,0.038654855565181154,0.0007444480979380747
0.17142857142857143,0.7812468097863429 - 5.404767602878559e-5im,-0.2303998167074256 - 4.868151532015048e-5im,-0.1174091469333944 - 5.326616362108361e-5im,2.8187115564498183e-5,0.0002919106483767406,0.0012299787025063112,1.0162907297662795 - 5.404767602878559e-5im,-0.02076872496917463 - 4.868151532015048e-5im,0.14873910606490537 - 5.326616362108361e-5im,1.6656786627876075e-5,0.03592461800953399,0.0007663923417930433
0.1732330827067669,0.7802652055451325 - 5.473849904504129e-5im,-0.23128384018936304 - 4.92961127797682e-5im,-0.11837823243712535 - 5.414123267356388e-5im,2.861926844162673e-5,0.00029334061814005786,0.0012297999579760903,1.015309125525069 - 5.473849904504129e-5im,-0.021652748451112078 - 4.92961127797682e-5im,0.14777002056117441 - 5.414123267356388e-5im,1.6902324353528392e-5,0.033468364464758975,0.0007892335541787183
0.1750375939849624,0.7792710965649761 - 5.543353110042643e-5im,-0.23217898598964554 - 4.991422724581014e-5im,-0.11936325233321955 - 5.5032319262027335e-5im,2.9056649334330172e-5,0.0002947329146151333,0.001229494424377107,1.0143150165449126 - 5.543353110042643e-5im,-0.022547894251394567 - 4.991422724581014e-5im,0.1467850006650802 - 5.5032319262027335e-5im,1.7150506866836775e-5,0.031250744796972076,0.0008130261678756975
0.17684210526315788,0.7782644062623425 - 5.613283736647166e-5im,-0.2330853180421573 - 5.0535912630245216e-5im,-0.12036450201999722 - 5.594013655024845e-5im,2.949937285602714e-5,0.000296087711495297,0.0012290702565279279,1.0133083262422793 - 5.613283736647166e-5im,-0.02345422630390631 - 5.0535912630245216e-5im,0.14578375097830254 - 5.594013655024845e-5im,1.7401388325834492e-5,0.029241927879100054,0.0008378289155659835
0.1786466165413534,0.7772450570054432 - 5.6836483811676874e-5im,-0.23400290121635264 - 5.1161223486297895e-5im,-0.1213822902047228 - 5.686544316114264e-5im,2.9947556290895913e-5,0.000297405190963005,0.0012285357682070381,1.01228897698538 - 5.6836483811676874e-5im,-0.024371809478101664 - 5.1161223486297895e-5im,0.14476596279357695 - 5.686544316114264e-5im,1.765502402502459e-5,0.027416599403847147,0.0008637052555188584
0.18045112781954886,0.7762129699473782 - 5.7544537158719106e-5im,-0.2349318016946227 - 5.179021498831049e-5im,-0.12241693968218174 - 5.780904709283007e-5im,3.040131965613709e-5,0.000298685542354216,0.0012278994490124017,1.0112568899273149 - 5.7544537158719106e-5im,-0.025300709956371705 - 5.179021498831049e-5im,0.14373131331611802 - 5.780904709283007e-5im,1.791147041437623e-5,0.025753164708435205,0.0008907238475896793
0.18225563909774437,0.7751680647986686 - 5.825706499169691e-5im,-0.23587208620658873 - 5.242294299679494e-5im,-0.12346878830447973 - 5.877180995925331e-5im,3.086078585182841e-5,0.00029992896422356317,0.001227169979015611,1.0102119847786053 - 5.825706499169691e-5im,-0.02624099446833775 - 5.242294299679494e-5im,0.14267946469382004 - 5.877180995925331e-5im,1.81707851684631e-5,0.024233113310437336,0.0009189590872072809
0.18406015037593984,0.7741102602022246 - 5.8974135707585185e-5im,-0.23682382268945149 - 5.3059464033615116e-5im,-0.12453819000514232 - 5.9754651841754575e-5im,3.1326080684472556e-5,0.0003011356622591885,0.001226356249474815,1.0091541801821613 - 5.8974135707585185e-5im,-0.02719273095120052 - 5.3059464033615116e-5im,0.14161006299315743 - 5.9754651841754575e-5im,1.843302718689848e-5,0.02284050390751812,0.0009484917076961055
0.18586466165413534,0.7730394736401998 - 5.969581851797119e-5im,-0.2377870803533899 - 5.369983528690712e-5im,-0.1256255158752945 - 6.075855660336717e-5im,3.179733295509789e-5,0.0003023058488859006,0.0012254673854938606,1.0080833936201365 - 5.969581851797119e-5im,-0.02815598861513895 - 5.369983528690712e-5im,0.14052273712300525 - 6.075855660336717e-5im,1.8698256627306942e-5,0.021561548085603063,0.000979409457292032
0.18766917293233082,0.771955621325756 - 6.0422183590801794e-5im,-0.23876192876567234 - 5.434411469572349e-5im,-0.12673115546295155 - 6.178457770924228e-5im,3.2274674626832245e-5,0.00030343974581061587,0.001224512767429911,1.0069995413056927 - 6.0422183590801794e-5im,-0.029130837027421377 - 5.434411469572349e-5im,0.1394170975353482 - 6.178457770924228e-5im,1.8966534984007165e-5,0.02038427205681922,0.0010118078638858138
0.18947368421052632,0.770858617983974 - 6.115330187564117e-5im,-0.23974843916878164 - 5.499236085575662e-5im,-0.12785551787353994 - 6.283384492955163e-5im,3.2758240837333204e-5,0.0003045375798754817,0.0012235020658532213,1.0059025379639106 - 6.115330187564117e-5im,-0.030117347430530666 - 5.499236085575662e-5im,0.1382927351247598 - 6.283384492955163e-5im,1.9237925073237856e-5,0.019298235685486755,0.0010457910995473282
0.1912781954887218,0.7697483771880576 - 6.188924524982453e-5im,-0.24074668367676663 - 5.564463310493201e-5im,-0.1289990333984954 - 6.390757165260052e-5im,3.324817003883251e-5,0.0003055995853238292,0.001222445269064024,1.0047922971679943 - 6.188924524982453e-5im,-0.031115591938515673 - 5.564463310493201e-5im,0.13714921959980436 - 6.390757165260052e-5im,1.951249109900668e-5,0.018294303803823717,0.0010814729646560898
0.1930827067669173,0.7686248112455465 - 6.263008652335994e-5im,-0.2417567352305723 - 5.63009915303313e-5im,-0.13016215508639384 - 6.500706310764047e-5im,3.3744604103206255e-5,0.000306626003685754,0.0012213527194394223,1.0036687312254833 - 6.263008652335994e-5im,-0.032125643492321346 - 5.63009915303313e-5im,0.13598609791190594 - 6.500706310764047e-5im,1.9790298692471525e-5,0.017364455343702807,0.0011189780050573804
0.19488721804511278,0.767487831220039 - 6.337589939852736e-5im,-0.24277866848276008 - 5.696149695043619e-5im,-0.13134536036109132 - 6.61337258108256e-5im,3.424768839466529e-5,0.0003076170811749053,0.0012202351606895236,1.0025317511999758 - 6.337589939852736e-5im,-0.03314757674450912 - 5.696149695043619e-5im,0.13480289263720843 - 6.61337258108256e-5im,2.007141493300434e-5,0.016501623321056872,0.0011584427881961676
0.19669172932330828,0.7663373465908363 - 6.412675849578716e-5im,-0.24381255911863378 - 5.762621093443268e-5im,-0.1325491529927122 - 6.728907784363715e-5im,3.475757191397569e-5,0.0003085730702639726,0.0012191037810328354,1.001381266570773 - 6.412675849578716e-5im,-0.03418146738038281 - 5.762621093443268e-5im,0.13359910000558758 - 6.728907784363715e-5im,2.0355908405840137e-5,0.015699562576406888,0.0012000173597659935
0.19849624060150375,0.7651732658234955 - 6.488273954066699e-5im,-0.24485848289377088 - 5.829519590956195e-5im,-0.1337740654257208 - 6.847476052606402e-5im,3.5274407452944365e-5,0.0003094942324332241,0.001217970261330576,1.0002171858034323 - 6.488273954066699e-5im,-0.0352273911555199 - 5.829519590956195e-5im,0.13237418757257896 - 6.847476052606402e-5im,2.0643849275830954e-5,0.014952738586119023,0.0012438669189754755
0.20030075187969926,0.7639954955991209 - 6.564391909256996e-5im,-0.2459165178749667 - 5.896851501692345e-5im,-0.13502066071209484 - 6.969255208635185e-5im,3.579835162519765e-5,0.0003103808314616606,0.0012168468501338701,0.9990394155790575 - 6.564391909256996e-5im,-0.03628542613671575 - 5.896851501692345e-5im,0.1311275922862049 - 6.969255208635185e-5im,2.0935309271188658e-5,0.014256230741116883,0.0012901737429804542
0.20210526315789473,0.7628039414815099 - 6.641037475551545e-5im,-0.2469867430056368 - 5.964623223107041e-5im,-0.13628953543240888 - 7.094438260328186e-5im,3.632956503169987e-5,0.00031123313744985776,0.0012157464242306135,0.9978478614614466 - 6.641037475551545e-5im,-0.03735565126738584 - 5.964623223107041e-5im,0.12985871756589087 - 7.094438260328186e-5im,2.123036176302048e-5,0.013605653623176695,0.001339139412385279
0.20390977443609024,0.7615985076688331 - 6.718218522113609e-5im,-0.24806923797737843 - 6.0328412390641474e-5im,-0.13758132253867647 - 7.223235121211002e-5im,3.686821242282769e-5,0.0003120514270367827,0.0012146825694176171,0.9966424276487696 - 6.718218522113609e-5im,-0.038438146239127446 - 6.0328412390641474e-5im,0.1285669304596233 - 7.223235121211002e-5im,2.1529081830321565e-5,0.012997088751760994,0.0013909873852564817
0.2057142857142857,0.7603790965919593 - 6.795943017788468e-5im,-0.2491640836447808 - 6.10151211524582e-5im,-0.13889669446668657 - 7.355874579106202e-5im,3.7414462808744946e-5,0.00031283598185099636,0.0012136696747413998,0.995423016571896 - 6.795943017788468e-5im,-0.039532991906529834 - 6.10151211524582e-5im,0.12725155853161318 - 7.355874579106202e-5im,2.18315462911769e-5,0.012427025905049034,0.0014459659881534365
0.2075187969924812,0.7591456093814254 - 6.874219034368633e-5im,-0.2502713625847581 - 6.170642501456961e-5im,-0.14023636678208115 - 7.492606571215765e-5im,3.796848955831874e-5,0.0003135870869776747,0.0012127230409698015,0.994189529361362 - 6.874219034368633e-5im,-0.040640270846507114 - 6.170642501456961e-5im,0.12591188621621863 - 7.492606571215765e-5im,2.2137833737579513e-5,0.011892312831063396,0.0015043519127586568
0.2093233082706767,0.757897946038329 - 6.953054753987881e-5im,-0.251391158539394 - 6.24023913605371e-5im,-0.14160110233585219 - 7.633704765004276e-5im,3.8530470551386096e-5,0.00031430503234110963,0.0012118589987373252,0.9929418660182657 - 6.953054753987881e-5im,-0.04176006680114301 - 6.24023913605371e-5im,0.12454715066244756 - 7.633704765004276e-5im,2.2448024596675363e-5,0.011390112693359072,0.0015664543060986923
0.2111278195488722,0.7566360048748568 - 7.032458470348241e-5im,-0.25252355622497585 - 6.310308847425372e-5im,-0.14299171570425054 - 7.779469541232032e-5im,3.910058837594983e-5,0.00031499011300280017,0.0012110950504971422,0.9916799248547934 - 7.032458470348241e-5im,-0.04289246448672489 - 6.310308847425372e-5im,0.12315653729404921 - 7.779469541232032e-5im,2.2762201206676862e-5,0.010917867067558975,0.001632619575447037
0.21293233082706767,0.755359682340843 - 7.11243859453276e-5im,-0.253668641144513 - 6.380858557976295e-5im,-0.14440907828074656 - 7.930231452780505e-5im,3.96790305210447e-5,0.0003156426295682835,0.001210450034549103,0.9904036023207797 - 7.11243859453276e-5im,-0.044037549406262 - 6.380858557976295e-5im,0.1217391747175532 - 7.930231452780505e-5im,2.3080447893566663e-5,0.010473263893761077,0.0017032370644645635
0.21473684210526317,0.7540688737882015 - 7.193003641896223e-5im,-0.2548265009504611 - 6.451895276696273e-5im,-0.14585412416223098 - 8.086355286751548e-5im,4.026598937122503e-5,0.00031626288417263267,0.0012099443202246189,0.9891127937681381 - 7.193003641896223e-5im,-0.045195409212210144 - 6.451895276696273e-5im,0.12029412883606878 - 8.086355286751548e-5im,2.3402850944525043e-5,0.010054208932133291,0.0017787457981011463
0.21654135338345865,0.7527634729578375 - 7.274162248469447e-5im,-0.2559972243154928 - 6.523426109361577e-5im,-0.14732785670962076 - 8.248244741592099e-5im,4.086166250145912e-5,0.000316851183569276,0.0012096000280999255,0.9878073929377741 - 7.274162248469447e-5im,-0.04636613257724184 - 6.523426109361577e-5im,0.11882039628867899 - 8.248244741592099e-5im,2.3729498736748287e-5,0.009658802142566824,0.0018596425040200671
0.21834586466165415,0.7514433721257552 - 7.355923174537775e-5im,-0.2571809008636302 - 6.595458260971927e-5im,-0.14883135610400058 - 8.416347939123995e-5im,4.146625283982417e-5,0.00031740783916210007,0.0012094412917887814,0.9864872921056919 - 7.355923174537775e-5im,-0.04754980912537922 - 6.595458260971927e-5im,0.11731689689429918 - 8.416347939123995e-5im,2.406048179692361e-5,0.009285316509368258,0.0019464912280174223
0.22015037593984962,0.7501084611715114 - 7.438295300194967e-5im,-0.25837762124318164 - 6.667999034295043e-5im,-0.15036578769603468 - 8.591163918122433e-5im,4.2079968910461494e-5,0.00031793316649775293,0.0012094945716278397,0.9851523811514481 - 7.438295300194967e-5im,-0.04874652950493069 - 6.667999034295043e-5im,0.11578246530226508 - 8.591163918122433e-5im,2.4395892889116495e-5,0.008932179450587175,0.0020399349016917085
0.2219548872180451,0.7487586296459717 - 7.521287621041783e-5im,-0.25958747861356096 - 6.741055826771048e-5im,-0.15193241228760782 - 8.773250388311979e-5im,4.270302475124904e-5,0.0003184274812230952,0.001209789024271167,0.9838025496259085 - 7.521287621041783e-5im,-0.049956386875310003 - 6.741055826771048e-5im,0.11421584071069195 - 8.773250388311979e-5im,2.473582695818477e-5,0.008597956031090455,0.0021407093882117893
0.2237593984962406,0.747393764561053 - 7.604909265970924e-5im,-0.26081056659305096 - 6.814636142514733e-5im,-0.15353259711996572 - 8.963232824655573e-5im,4.3335640436146435e-5,0.0003188911044871249,0.0012103569382532597,0.9824376845409898 - 7.604909265970924e-5im,-0.0511794748548 - 6.814636142514733e-5im,0.11261565587833403 - 8.963232824655573e-5im,2.5080381356755623e-5,0.008281335489348975,0.002249660529956558
0.22556390977443608,0.7460137516162602 - 7.689169491281671e-5im,-0.2620469803666623 - 6.888747588842069e-5im,-0.1551678293026976 - 9.161815478017357e-5im,4.397804209090714e-5,0.0003193243598015666,0.0012112342622490862,0.9810576715961968 - 7.689169491281671e-5im,-0.05241588862841132 - 6.888747588842069e-5im,0.11098042369560215 - 9.161815478017357e-5im,2.5429655828925655e-5,0.007981118209523696,0.002367765100426078
0.22736842105263158,0.7446184744980598 - 7.774077689120952e-5im,-0.26329681611145406 - 6.963397882097287e-5im,-0.1568397310390508 - 9.36979457312362e-5im,4.463046221434412e-5,0.0003197275744827352,0.0012124612399256182,0.9796623944779964 - 7.774077689120952e-5im,-0.05366572437320306 - 6.963397882097287e-5im,0.10930852195924895 - 9.36979457312362e-5im,2.5783752639038577e-5,0.007696204793251127,0.0024961566330063373
0.22917293233082706,0.7432078156124884 - 7.859643377261221e-5im,-0.2645601720362805 - 7.038594841861488e-5im,-0.1585500777685494 - 9.588074374132787e-5im,4.529313973409519e-5,0.00032010107661957694,0.001214083184143182,0.9782517355924251 - 7.859643377261221e-5im,-0.05492908029802952 - 7.038594841861488e-5im,0.10759817522975036 - 9.588074374132787e-5im,2.6142776567823584e-5,0.0074255858948283964,0.002636157562293558
0.23097744360902256,0.7417816554582283 - 7.94587621343758e-5im,-0.2658371474877044 - 7.11434640024283e-5im,-0.16030081925693895 - 9.817686722942274e-5im,4.596632037053208e-5,0.0003204451974593096,0.0012161514177443608,0.9768255754381648 - 7.94587621343758e-5im,-0.05620605574945339 - 7.11434640024283e-5im,0.10584743374136081 - 9.817686722942274e-5im,2.6506835062424035e-5,0.007168333779307118,0.002789319464414899
0.23278195488721803,0.7403398726511218 - 8.032785994251424e-5im,-0.26712784321826766 - 7.190660601835922e-5im,-0.1620941047114298 - 0.00010059815119562248im,4.6650256846547085e-5,0.00032076027051984303,0.0012187244365473868,0.9753837926310583 - 8.032785994251424e-5im,-0.057496751480016706 - 7.190660601835922e-5im,0.10405414828686997 - 0.00010059815119562248im,2.6876038305200606e-5,0.006923594471279162,0.0029574739173417936
0.23458646616541354,0.7388823442470416 - 8.120382657142781e-5im,-0.2684323615598057 - 7.267545605248151e-5im,-0.16393231282846243 - 0.00010315824580965754im,4.734520908514282e-5,0.00032104663101923303,0.0012218693516742494,0.9739262642269781 - 8.120382657142781e-5im,-0.05880126982155475 - 7.267545605248151e-5im,0.10221594016983732 - 0.00010315824580965754im,2.725049927851272e-5,0.006690580801004259,0.003142797349627919
0.236390977443609,0.7374089451573522 - 8.20867628845365e-5im,-0.26975080598359236 - 7.345009688843054e-5im,-0.16581808765078923 - 0.00010587298959420367im,4.8051444565979296e-5,0.00032130461696274615,0.001225663695949321,0.9724528651372888 - 8.20867628845365e-5im,-0.060119714245341405 - 7.345009688843054e-5im,0.10033016534751053 - 0.00010587298959420367im,2.7630333902670285e-5,0.006468566342923287,0.003347894503919843
0.23819548872180452,0.7359195491131878 - 8.297677113079336e-5im,-0.2710832821374982 - 7.423061244610762e-5im,-0.16775438238519666 - 0.00010876088143248202im,4.8769238386521853e-5,0.0003215345661774411,0.0012301977107120748,0.9709634690931246 - 8.297677113079336e-5im,-0.06145219039924723 - 7.423061244610762e-5im,0.0983938706131031 - 0.00010876088143248202im,2.8015661028630757e-5,0.006256879663639751,0.003575907078514989
0.24,0.734414027311446 - 8.387395510949151e-5im,-0.2724298967091144 - 7.501708789414069e-5im,-0.16974451227647885 - 0.00011184368159448808im,4.9498873789488884e-5,0.0003217368193117948,0.0012355772626759312,0.9694579472913826 - 8.387395510949151e-5im,-0.06279880497086342 - 7.501708789414069e-5im,0.0964037407218209 - 0.00011184368159448808im,2.8406602654542124e-5,0.006054899651253837,0.0038306566341676646
0.2418045112781955,0.7328922494837923 - 8.477842011581596e-5im,-0.2737907582412119 - 7.580960961692387e-5im,-0.17179222043894435 - 0.00011514718834888423im,5.024064225907866e-5,0.00032191171753546933,0.0012419276150055767,0.967936169463729 - 8.477842011581596e-5im,-0.06415966650296095 - 7.580960961692387e-5im,0.09435603255935542 - 0.00011514718834888423im,2.8803283934875237e-5,0.0058620509057424495,0.004116835134087721
0.24360902255639097,0.7313540827797914 - 8.569027315187644e-5im,-0.27516597586152863 - 7.660826535378945e-5im,-0.17390175914585573 - 0.00011870225114552846im,5.099484407537664e-5,0.00032205960591063447,0.0012493983548663436,0.9663980027597282 - 8.569027315187644e-5im,-0.06553488412327765 - 7.660826535378945e-5im,0.09224649385244402 - 0.00011870225114552846im,2.9205833409157362e-5,0.005677800004496028,0.004440262309313786
0.24541353383458647,0.7297993934601882 - 8.660962262632079e-5im,-0.27655566169228213 - 7.741314401575868e-5im,-0.1760779929966896 - 0.0001225461147305214im,5.1761788194758655e-5,0.0003221808267372521,0.001258169940337398,0.9648433134401246 - 8.660962262632079e-5im,-0.06692456995403118 - 7.741314401575868e-5im,0.09007026000161014 - 0.0001225461147305214im,2.9614382894209677e-5,0.005501651464486555,0.004808238895234378
0.24721804511278195,0.7282280450525273 - 8.75365786656554e-5im,-0.27795992865928737 - 7.822433588991702e-5im,-0.1783265292534663 - 0.0001267242228834301im,5.2541792990862676e-5,0.0003222757253734189,0.001268462494245336,0.9632719650324638 - 8.75365786656554e-5im,-0.06832883692103638 - 7.822433588991702e-5im,0.08782172374483349 - 0.0001267242228834301im,3.0029067798640678e-5,0.005333144933580533,0.0052300392184896705
0.24902255639097745,0.7266398993193768 - 8.847125298428307e-5im,-0.2793788916960672 - 7.904193256213818e-5im,-0.18065388715270297 - 0.00013129268701923653im,5.333518636075035e-5,0.000322344646883991,0.0012805478549868191,0.9616838192993136 - 8.847125298428307e-5im,-0.06974779995781624 - 7.904193256213818e-5im,0.08549436584559679 - 0.00013129268701923653im,3.0450027123548475e-5,0.005171852055877119,0.005717611586402417
0.25082706766917295,0.7250348159342551 - 8.94137591183923e-5im,-0.2808126668489363 - 7.986602706490778e-5im,-0.1830677195160961 - 0.00013632172385994568im,5.414230624121895e-5,0.00032238793852420967,0.0012947663763769248,0.9600787359141918 - 8.94137591183923e-5im,-0.07118157511068535 - 7.986602706490778e-5im,0.08308053348220365 - 0.00013632172385994568im,3.087740366926899e-5,0.005017373986744777,0.006286594875524583
0.25263157894736843,0.7234126526322068 - 9.036421215664619e-5im,-0.2822613726164478 - 8.069671372470949e-5im,-0.1855771088610228 - 0.00014190055027485637im,5.496350076931695e-5,0.00032240594582722806,0.001311550882539162,0.9584565726121433 - 9.036421215664619e-5im,-0.0726302808781968 - 8.069671372470949e-5im,0.08057114413727695 - 0.00014190055027485637im,3.131134404419178e-5,0.004869338797209816,0.006957829755512627
0.2544360902255639,0.7217732646750825 - 9.132272912149861e-5im,-0.2837251283280104 - 8.153408839946767e-5im,-0.1881929701722967 - 0.00014814451880573935im,5.579912895407504e-5,0.00032239901710124584,0.0013314616213189376,0.9568171846550191 - 9.132272912149861e-5im,-0.0740940365897594 - 8.153408839946767e-5im,0.07795528282600306 - 0.00014814451880573935im,3.175199894656023e-5,0.00472739955898201,0.0077596662718037585
0.2562406015037594,0.720116505825307 - 9.228942864239981e-5im,-0.28520405603584764 - 8.237824828285901e-5im,-0.19092861270177114 - 0.00015520582286865898im,5.6649560706368284e-5,0.0003223674981229688,0.0013552387695078977,0.9551604258052436 - 9.228942864239981e-5im,-0.07557296429759668 - 8.237824828285901e-5im,0.07521964029652861 - 0.00015520582286865898im,3.219952310783812e-5,0.004591232110056738,0.008731599039876763
0.2580451127819549,0.7184422272385166 - 9.326443122640271e-5im,-0.2866982792042896 - 8.322929208356802e-5im,-0.19380054254811105 - 0.00016329007886191522im,5.751517756500041e-5,0.00032231173567510735,0.001383883848702495,0.9534861472184532 - 9.326443122640271e-5im,-0.0770671874660386 - 8.322929208356802e-5im,0.0723477104501887 - 0.00016329007886191522im,3.265407558375271e-5,0.0044605334621807624,0.009930203078690083
0.2598496240601504,0.7167502776651241 - 9.4247859512116e-5im,-0.2882079219505176 - 8.408732018194163e-5im,-0.19682964736764907 - 0.00017268302187494863im,5.8396373238874514e-5,0.0003222320796327273,0.0014187909324495638,0.9517941976450606 - 9.4247859512116e-5im,-0.07857683021226662 - 8.408732018194163e-5im,0.06931860563065068 - 0.00017268302187494863im,3.3115819962124014e-5,0.004335020256127076,0.011439246957062612
0.26165413533834586,0.7150405043402595 - 9.52398376090717e-5im,-0.2897331121847913 - 8.495243423677655e-5im,-0.20004301159230173 - 0.0001837955063980807im,5.929355348474707e-5,0.00032212887420520663,0.00146196805005262,0.950084424320196 - 9.52398376090717e-5im,-0.08010202044654034 - 8.495243423677655e-5im,0.06610524140599804 - 0.0001837955063980807im,3.358492420514614e-5,0.004214426899847436,0.013387820108777915
0.26345864661654134,0.7133127519128132 - 9.624049177207137e-5im,-0.29127397870254434 - 8.58247376044522e-5im,-0.20347682336900863 - 0.00019724370356431433im,6.0207137142395443e-5,0.0003220024659358705,0.0015164321029641139,0.9483566718927497 - 9.624049177207137e-5im,-0.08164288696429339 - 8.58247376044522e-5im,0.06267142962929113 - 0.00019724370356431433im,3.406156109913397e-5,0.004098504582413228,0.015984894363678264
0.26526315789473687,0.7115668621558668 - 9.724995041545064e-5im,-0.2928306513747659 - 8.670433535977381e-5im,-0.2071813036928298 - 0.00021400238487699738im,6.113755667100841e-5,0.0003218532031000746,0.0015869642890305761,0.9466107821358034 - 9.724995041545064e-5im,-0.08319955963651492 - 8.670433535977381e-5im,0.05896694930546994 - 0.00021400238487699738im,3.4545908430487886e-5,0.003987019996569932,0.019590508134126033
0.26706766917293234,0.7098026754769479 - 9.826834363364746e-5im,-0.29440326351896096 - 8.759133400263762e-5im,-0.21122969031561267 - 0.000235725434378092im,6.208525808558388e-5,0.0003216814291995257,0.001681690638155075,0.9448465954568845 - 9.826834363364746e-5im,-0.08477217178071 - 8.759133400263762e-5im,0.0549185626826871 - 0.000235725434378092im,3.503814886010373e-5,0.003879753961730839,0.024877701119937413
0.2688721804511278,0.7080200294040838 - 9.929580377234591e-5im,-0.2959919495274489 - 8.84858418232783e-5im,-0.21573626295200934 - 0.00026550183102144135im,6.305070208368665e-5,0.00032148748941243535,0.0018158111856786247,0.9430639493840205 - 9.929580377234591e-5im,-0.08636085778919791 - 8.84858418232783e-5im,0.05041199004629041 - 0.00026550183102144135im,3.5538470393112284e-5,0.0037765006485747203,0.033253542544540535
0.2706766917293233,0.7062187589841877 - 0.00010033246523882201im,-0.29759684586861107 - 8.938796879367723e-5im,-0.22089778389841205 - 0.0003099726294439381im,6.403436440200994e-5,0.0003212717277945365,0.0020220407406043306,0.9412626789641243 - 0.00010033246523882201im,-0.08796575413036012 - 8.938796879367723e-5im,0.04525046909988771 - 0.0003099726294439381im,3.6047066450378825e-5,0.0036770665242750926,0.04818445203945355
0.2724812030075188,0.7043986969277658 - 0.0001013784646554232im,-0.2992180908603298 - 9.029782666727677e-5im,-0.22711096466686656 - 0.00038708933301104606im,6.503673645311224e-5,0.00032103448796649495,0.0023888224142901695,0.9394426169077024 - 0.0001013784646554232im,-0.0895869991220788 - 9.029782666727677e-5im,0.03903728833143321 - 0.00038708933301104606im,3.656413608566793e-5,0.003581269507840306,0.0808461506096265
0.2742857142857143,0.7025596736036109 - 0.00010243394074002226im,-0.3008558252387732 - 9.121552891580108e-5im,-0.23546026682563118 - 0.0005734919193294768im,6.60583258399854e-5,0.00032077611149852644,0.003292604673270969,0.9376035935835477 - 0.00010243394074002226im,-0.0912247335005222 - 9.121552891580108e-5im,0.030687986172668595 - 0.0005734919193294768im,3.708988412283692e-5,0.0034889381230084598,0.19377110070660608
0.2760902255639098,0.7007015166687022 - 0.00010349903453624052im,-0.302510191298476 - 9.214119088196225e-5im,-0.25460757900994885 - 0.003143493482078978im,6.709965719173197e-5,0.000320496940141067,0.015433123819536765,0.9357454366486389 - 0.00010349903453624052im,-0.09287909956022504 - 9.214119088196225e-5im,0.011540673988350887 - 0.003143493482078978im,3.762452145564771e-5,0.0033999108398833845,6.993877772736527
0.27789473684210525,0.6988240513156595 - 0.00010457388918487654im,-0.3041813341875295 - 9.307492964831734e-5im,-0.2516081539897823 - 0.02119473278403772im,6.816127262055342e-5,0.00032019731244434387,0.10581758099568261,0.9338679712955961 - 0.00010457388918487654im,-0.09455024244927854 - 9.307492964831734e-5im,0.014540099008517451 - 0.02119473278403772im,3.816826514201318e-5,0.0033140352952826346,10.212192847428927
0.2796992481203007,0.6969270999879909 - 0.00010565865043641446im,-0.30586940023773684 - 9.401686435827264e-5im,-0.2515976389382817 - 0.02852060926876693im,6.924373279016567e-5,0.0003198775682610582,0.14159589213056248,0.9319710199679274 - 0.00010565865043641446im,-0.09623830849948586 - 9.401686435827264e-5im,0.014550614060018075 - 0.02852060926876693im,3.872133881797804e-5,0.0032311678058880443,8.855710423764197
0.28150375939849626,0.6950104827660617 - 0.00010675346610002752im,-0.3075745389515689 - 9.496711589110982e-5im,-0.2514157759339384 - 0.03424544516330703im,7.034761719643548e-5,0.0003195380432747285,0.16931059771320678,0.9300544027459983 - 0.00010675346610002752im,-0.09794344721331791 - 9.496711589110982e-5im,0.014732477064361389 - 0.03424544516330703im,3.9283972678840416e-5,0.0031511726406883394,7.843353020891574
0.28330827067669173,0.6930740169288547 - 0.00010785848668233687im,-0.30929690121996495 - 9.592580726089073e-5im,-0.2512160951493538 - 0.039070932795989846im,7.147352541928464e-5,0.0003191790739609666,0.1924106041322111,0.9281179369087913 - 0.00010785848668233687im,-0.099665809481714 - 9.592580726089073e-5im,0.014932157848945986 - 0.039070932795989846im,3.9856403971197056e-5,0.0030739216292583007,7.108667335712696
0.2851127819548872,0.6911175167294001 - 0.0001089738650637907im,-0.3110366403874841 - 9.689306343601495e-5im,-0.2510229815592944 - 0.04329968065552551im,7.262207774761711e-5,0.0003188009945753858,0.21240975139803894,0.9261614367093367 - 0.0001089738650637907im,-0.10140554864923311 - 9.689306343601495e-5im,0.01512527143900536 - 0.04329968065552551im,4.043887712784091e-5,0.0029992935919332764,6.551853664578431
0.2869172932330827,0.6891407938638454 - 0.00011009975659803863im,-0.31279391226773695 - 9.786901140361246e-5im,-0.2508442636694319 - 0.04709420532530329im,7.379391597493756e-5,0.0003184041372118761,0.23012569889423404,0.9241847138437821 - 0.00011009975659803863im,-0.10316282052948596 - 9.786901140361246e-5im,0.015303989328867852 - 0.04709420532530329im,4.1031644007326126e-5,0.0029271738917713546,6.113411460087346
0.2887218045112782,0.6871436571737293 - 0.0001112363193322533im,-0.3145688747031184 - 9.885378031689274e-5im,-0.2506833040204016 - 0.050553937692688934im,7.498970447445616e-5,0.00031798883304366146,0.2460604691188264,0.922187577153666 - 0.0001112363193322533im,-0.10493778296486744 - 9.885378031689274e-5im,0.015464948977898144 - 0.050553937692688934im,4.1634964254937305e-5,0.0028574540466329307,5.75763646477473
0.2905263157894737,0.6851259127827681 - 0.00011238371385179545im,-0.31636168817021887 - 9.984750141124635e-5im,-0.2505417569782388 - 0.053745101643670426im,7.62101309769398e-5,0.0003175554106675026,0.26054939511235065,0.9201698327627048 - 0.00011238371385179545im,-0.10673059643196789 - 9.984750141124635e-5im,0.015606496020060945 - 0.053745101643670426im,4.224910549789773e-5,0.002790031303874442,5.462023708903324
0.29233082706766916,0.6830873638304159 - 0.000113542103426499im,-0.3181725155154516 - 0.0001008503081076825im,-0.25042051493061895 - 0.05671448630368367im,7.745590768283613e-5,0.0003171041968480606,0.2738300035935808,0.9181312838103525 - 0.000113542103426499im,-0.10854142377720064 - 0.0001008503081076825im,0.0157277380676808 - 0.05671448630368367im,4.287434370047417e-5,0.0027248083004070165,5.211700480651558
0.29413533834586464,0.6810278102031952 - 0.00011471165412988445im,-0.32000152180167374 - 0.0001018623361007712im,-0.2503200431528805 - 0.05949672582947749im,7.872777241347423e-5,0.000316635516956976,0.28607855729921483,0.9160717301831319 - 0.00011471165412988445im,-0.11037043006342274 - 0.0001018623361007712im,0.015828209845419293 - 0.05949672582947749im,4.351096352465911e-5,0.0026616927386444783,4.996420679598351
0.29593984962406017,0.6789470492558518 - 0.00011589253480784663im,-0.3218488747674359 - 0.00010288372334097616im,-0.25024054186286265 - 0.062118350011978865im,8.002648948497926e-5,0.0003161496938592865,0.2974304593780687,0.9139909692357884 - 0.00011589253480784663im,-0.11221778302918492 - 0.00010288372334097616im,0.015907711135437125 - 0.062118350011978865im,4.41592585540675e-5,0.0026005970529338978,4.808879551753146
0.29774436090225564,0.6768448747001884 - 0.00011708491719949477im,-0.3237147444473225 - 0.00010391461013738095im,-0.2501820538721137 - 0.06460012923612019im,8.135285116053714e-5,0.00031564704885251845,0.3079921343711621,0.911888794680125 - 0.00011708491719949477im,-0.11408365270907153 - 0.00010391461013738095im,0.015966199126186097 - 0.06460012923612019im,4.4819531761775224e-5,0.0025414381434171345,4.643724707139582
0.2995488721804511,0.6747210775865816 - 0.00011828897593921347im,-0.32559930361688927 - 0.00010495513915634082im,-0.25014458042776927 - 0.06695880924247585im,8.270767859633682e-5,0.00031512790065010084,0.31784950882170837,0.9097649975665183 - 0.00011828897593921347im,-0.1159682118786383 - 0.00010495513915634082im,0.016003672570530467 - 0.06695880924247585im,4.5492095749245884e-5,0.0024841370874512728,4.496930633143509
0.3013533834586466,0.6725754455313873 - 0.00011950488865783119im,-0.32750272756356197 - 0.00010600545550797147im,-0.2501279631216169 - 0.0692081145968293im,8.40918233272372e-5,0.000314592565966906,0.3270734511800116,0.9076193655113239 - 0.00011950488865783119im,-0.11787163582531099 - 0.00010600545550797147im,0.01602028987668284 - 0.0692081145968293im,4.6177273206495325e-5,0.0024286189038819025,4.365403286103093
0.3031578947368421,0.6704077631862916 - 0.00012073283602716896im,-0.3294251943040812 - 0.00010706570677892735im,-0.25013209019740223 - 0.07135951679065308im,8.550616848333968e-5,0.00031404135906547916,0.33572316689167514,0.905451683166228 - 0.00012073283602716896im,-0.1197941025658302 - 0.00010706570677892735im,0.016016162800897543 - 0.07135951679065308im,4.6875397245953926e-5,0.0023748123126378024,4.24672307380389
0.3049624060150376,0.6682178113781247 - 0.00012197300194732261im,-0.3313668841860415 - 0.00010813604317420666im,-0.25015669397779217 - 0.07342251908726134im,8.695163050803451e-5,0.0003134745928034595,0.3438484001427318,0.9032617313580613 - 0.00012197300194732261im,-0.12173579244779054 - 0.00010813604317420666im,0.01599155902050759 - 0.07342251908726134im,4.75868119435904e-5,0.002322649537718942,4.138973742853804
0.3067669172932331,0.6660053682078134 - 0.00012322557333772858im,-0.3333279807763205 - 0.00010921661738605015im,-0.25020159319453256 - 0.07540533562658218im,8.84291601741911e-5,0.0003128925764268338,0.35149198880064586,0.9010492881877501 - 0.00012322557333772858im,-0.12369688903806951 - 0.00010921661738605015im,0.015946659803767194 - 0.07540533562658218im,4.831187254306967e-5,0.0022720660675963145,4.040607882006972
0.30857142857142855,0.6637702080285833 - 0.00012449074041827885im,-0.33530867023538813 - 0.00011030758479612891im,-0.25026655098065986 - 0.07731504244305364im,8.993974456342698e-5,0.0003122956172395594,0.35869111181957775,0.89881412800852 - 0.00012449074041827885im,-0.12567757849713718 - 0.00011030758479612891im,0.015881702017639898 - 0.07731504244305364im,4.905094608757424e-5,0.002223000497350796,3.9503623822375182
0.3103759398496241,0.6615121017114503 - 0.00012576869688101002im,-0.33730914128917056 - 0.00011140910359051491im,-0.25035127727338 - 0.07915771391187816im,9.148440873046685e-5,0.0003116840208365204,0.3654780897644058,0.8965560216913869 - 0.00012576869688101002im,-0.1276780495509196 - 0.00011140910359051491im,0.01579697572491971 - 0.07915771391187816im,4.980441189886055e-5,0.002175394354925613,3.8671980465222524
0.31218045112781956,0.6592308169749093 - 0.0001270596394912771im,-0.3393295862186501 - 0.00011252133452605454im,-0.25045552116465747 - 0.08093873780035186im,9.306421701311016e-5,0.0003110580884892196,0.3718815630322182,0.8942747369548459 - 0.0001270596394912771im,-0.12969849448039913 - 0.00011252133452605454im,0.015692731833642278 - 0.08093873780035186im,5.057266184089721e-5,0.0021291918983143915,3.790246804376945
0.31398496240601503,0.6569261175007302 - 0.00012836376875895473im,-0.3413701996167014 - 0.00011364444137072739im,-0.25057900142746836 - 0.08266268296392686im,9.468027554775117e-5,0.00031041812057455904,0.37792634862849145,0.8919700374806667 - 0.00012836376875895473im,-0.13173910787845045 - 0.00011364444137072739im,0.015569251570831399 - 0.08266268296392686im,5.135610116337416e-5,0.0020843400144239205,3.7187862403777303
0.3157894736842105,0.6545977634529526 - 0.0001296812887893896im,-0.3434311790120576 - 0.00011477859081989499im,-0.25072144722334005 - 0.08433393052736124im,9.633373391045368e-5,0.00030976441503180046,0.38363581544641934,0.8896416834328892 - 0.0001296812887893896im,-0.13380008727380666 - 0.00011477859081989499im,0.01542680577495969 - 0.08433393052736124im,5.215514889197015e-5,0.0020407880508511557,3.6521904838317734
0.31759398496240604,0.6522455113150504 - 0.0001310124070769806im,-0.34551272534998306 - 0.00011592395239017997im,-0.25088263636236496 - 0.08595594630300399im,9.802578699946023e-5,0.00030909726609598063,0.38902921139421776,0.8872894312949869 - 0.0001310124070769806im,-0.1358816336117321 - 0.00011592395239017997im,0.015265616635934771 - 0.08595594630300399im,5.297023829201027e-5,0.0019984876654134598,3.5899439215410465
0.3193984962406015,0.6498691141267489 - 0.0001323573347925835im,-0.3476150428917437 - 0.000117080698604853im,-0.2510623632122017 - 0.08753202812978222im,9.975767727519689e-5,0.00030841696490136215,0.394124599253975,0.8849130341066855 - 0.0001323573347925835im,-0.13798395115349277 - 0.000117080698604853im,0.015085889786098029 - 0.08753202812978222im,5.3801817508264346e-5,0.0019573927088010305,3.531595378606436
0.321203007518797,0.6474683204599762 - 0.00013371628729614445im,-0.34973833811927624 - 0.00011824900534726613im,-0.2512601261032215 - 0.08906523175637827im,0.000101530697682379,0.00030772380223562806,0.3989395119190021,0.8825122404399128 - 0.00013371628729614445im,-0.14010724638102526 - 0.00011824900534726613im,0.014888126895078246 - 0.08906523175637827im,5.4650350479430797e-5,0.0019174591435018537,3.4767474488763948
0.32300751879699247,0.6450428751920407 - 0.00013508948354350737im,-0.35188282127491155 - 0.00011942905149981256im,-0.2514758722663318 - 0.09055824351701308im,0.00010334619333219557,0.00030701806470295853,0.403488481140554,0.8800867951719775 - 0.00013508948354350737im,-0.14225172953666057 - 0.00011942905149981256im,0.014672380731967975 - 0.09055824351701308im,5.5516317219781e-5,0.0018786448816485457,3.4250629706292868
0.324812030075188,0.6425925194027565 - 0.0001364771463176849im,-0.3540487060680629 - 0.00012062101910555233im,-0.251709234472751 - 0.09201327614860598im,0.00010520556418792726,0.0003063000355988884,0.40778490362679254,0.8776364393826931 - 0.0001364771463176849im,-0.1444176143298119 - 0.00012062101910555233im,0.01443901852554875 - 0.09201327614860598im,5.6400214564848665e-5,0.0018409096944240159,3.376251034691086
0.32661654135338347,0.6401169901931141 - 0.00013787950255147763im,-0.35623620940493667 - 0.00012182509358778636im,-0.25196020380139283 - 0.0934325895207394im,0.00010711026800001009,0.00030556999584207954,0.41184097987660495,0.8751609101730509 - 0.00013787950255147763im,-0.14660511766668569 - 0.00012182509358778636im,0.0141880491969069 - 0.0934325895207394im,5.730255700056203e-5,0.0018042151256327953,3.330050948603085
0.32842105263157895,0.6376160198723332 - 0.00013929678363923284im,-0.35844555095162656 - 0.00012304146397761688im,-0.25222827624785255 - 0.09481805858641647im,0.00010906182361788283,0.0003048282251523089,0.41566871206664896,0.8726599398522699 - 0.00013929678363923284im,-0.1488144592133756 - 0.00012304146397761688im,0.0139199767504472 - 0.09481805858641647im,5.822387761181502e-5,0.0017685244130819225,3.286233628740744
0.3302255639097744,0.6350893374019912 - 0.00014072922464772192im,-0.3606769547912461 - 0.0001242703224215766im,-0.2525132957712491 - 0.09617168299251336im,0.00011106181285298848,0.00030407499786394934,0.4192792340053771,0.870133257381928 - 0.00014072922464772192im,-0.15104586305299514 - 0.0001242703224215766im,0.013634957227050678 - 0.09617168299251336im,5.9164728312804764e-5,0.001733802354637721,3.244590013785885
0.3320300751879699,0.6325366668606277 - 0.00014217706538778747im,-0.3629306477337879 - 0.00012551186489128413im,-0.25281513828113433 - 0.09749483982572882im,0.00011311188496357873,0.0003033105874834934,0.4226812783490097,0.8675805868405644 - 0.00014217706538778747im,-0.1532995559955369 - 0.00012551186489128413im,0.013333114717165405 - 0.09749483982572882im,6.012568128034637e-5,0.0017000152791354867,3.204948974519915
0.33383458646616543,0.6299577285686357 - 0.00014364054979515027im,-0.36520686087792054 - 0.0001267662907962651im,-0.25313345482710425 - 0.09878917062793319im,0.00011521375910627768,0.00030253526297139666,0.42588486870629383,0.8650016485485723 - 0.00014364054979515027im,-0.15557576913966956 - 0.0001267662907962651im,0.013014798171195503 - 0.09878917062793319im,6.110732937053528e-5,0.001667130928067517,3.1671433840597554
0.3356390977443609,0.6273522374507997 - 0.00014511992664790156im,-0.3675058281230756 - 0.0001280338034899186im,-0.25346821125015795 - 0.10005603931910786im,0.00011736922902020873,0.0003017492923526467,0.4288979957040844,0.8623961574307363 - 0.00014511992664790156im,-0.1578747363848246 - 0.0001280338034899186im,0.012680041748141798 - 0.10005603931910786im,6.211028751932705e-5,0.0016351184242534007,3.131030655161568
0.3374436090225564,0.6247199045482492 - 0.0001466154492861823im,-0.36982778742107386 - 0.00012931461008114286im,-0.25381920187531104 - 0.10129633243360948im,0.00011958016601308374,0.00030095294003970894,0.4317274701444819,0.8597638245281858 - 0.0001466154492861823im,-0.16019669568282288 - 0.00012931461008114286im,0.012329051122988745 - 0.10129633243360948im,6.313519333275806e-5,0.0016039481735053013,3.096492003854677
0.33924812030075185,0.6220604363411247 - 0.00014812737552232126im,-0.37217298080546724 - 0.00013060892141858704im,-0.2541862350217773 - 0.10251158283103917im,0.00012184852309847048,0.00030014646667558923,0.43438190628950313,0.8571043563210613 - 0.00014812737552232126im,-0.16254188906721626 - 0.00013060892141858704im,0.011962017976522498 - 0.10251158283103917im,6.418270810440536e-5,0.0015735918016229996,3.0633988827248775
0.3410526315789474,0.6193735345843663 - 0.00014965596815023766im,-0.3745416539529832 - 0.00013191695243231811im,-0.25456929948868273 - 0.10370235987913363im,0.0001241763396965438,0.00029933013054891363,0.4368662529374149,0.854417454564303 - 0.00014965596815023766im,-0.16491056221473224 - 0.00013191695243231811im,0.01157895350961701 - 0.10370235987913363im,6.525351807484094e-5,0.0015440221078891433,3.0316608722743648
0.34285714285714286,0.6166588961962514 - 0.00015120149486239526im,-0.37693405655107 - 0.0001332389221086341im,-0.2549680507417156 - 0.10487026468972598im,0.0001265657461067709,0.00029850418682075066,0.43918942593106947,0.8517028161761879 - 0.00015120149486239526im,-0.16730296481281898 - 0.0001332389221086341im,0.011180202256584176 - 0.10487026468972598im,6.634833548642015e-5,0.0015152130006903944,3.0011628400520585
0.34466165413533834,0.6139162125542095 - 0.0001527642288104799im,-0.37935044159854414 - 0.00013457505388101367im,-0.25538228055364515 - 0.10601542221591899im,0.00012901896905422099,0.00029766888939123894,0.4413553632605673,0.848960132534146 - 0.0001527642288104799im,-0.16971934986029316 - 0.00013457505388101367im,0.010765972444654631 - 0.10601542221591899im,6.746790007295677e-5,0.0014871394609908212,2.971839207587247
0.3464661654135338,0.6111451711609405 - 0.00015434444785916173im,-0.3817910670389149 - 0.00013592557515241705im,-0.2558120474989163 - 0.10713932717352527im,0.00013153833546852378,0.00029682448712363115,0.44337117049279373,0.8461890911408771 - 0.00015434444785916173im,-0.17215997530066393 - 0.00013592557515241705im,0.010336205499383482 - 0.10713932717352527im,6.861297966647987e-5,0.001459777456694583,2.943593203456443
0.34827067669172934,0.6083454539919221 - 0.00015594243528983402im,-0.3842561947145306 - 0.00013729071779793286im,-0.2562573471509263 - 0.10824229175443366im,0.00013412627915786475,0.00029597122654017634,0.4452405259728351,0.8433893739718588 - 0.00015594243528983402im,-0.17462510297627962 - 0.00013729071779793286im,0.009890905847373437 - 0.10824229175443366im,6.978437201970028e-5,0.0014331039204123898,2.916365249119146
0.3500751879699248,0.6055167374426212 - 0.00015755848010528222im,-0.38674609030338186 - 0.0001386707183857219im,-0.25671786212557934 - 0.10932503118246088im,0.00013678534689255038,0.00029510935225193286,0.44696912085334484,0.8405606574225578 - 0.00015755848010528222im,-0.17711499856513088 - 0.0001386707183857219im,0.009430390872720433 - 0.10932503118246088im,7.098290628999333e-5,0.0014070967068187086,2.8900874109636217
0.3518796992481203,0.6026586931323636 - 0.00015919287651760506im,-0.38926102417091635 - 0.00014006581786685503im,-0.257193645504358 - 0.11038850388529302im,0.00013951820376776353,0.00029423910485683276,0.4485621250071966,0.8377026131123003 - 0.00015919287651760506im,-0.1796299324326654 - 0.00014006581786685503im,0.008954607493941717 - 0.11038850388529302im,7.22094440838567e-5,0.0013817345326175533,2.86469147300933
0.35368421052631577,0.5997709871847862 - 0.00016084592458111987im,-0.3918012710241345 - 0.00014147626201303762im,-0.25768488062831985 - 0.111432523083682im,0.00014232764062244643,0.0002933607223153182,0.45002101699830493,0.834814907164723 - 0.00016084592458111987im,-0.18217017928588353 - 0.00014147626201303762im,0.008463372369979903 - 0.111432523083682im,7.346488134211357e-5,0.0013569969469058197,2.840142516210457
0.3554887218045113,0.5968532804047951 - 0.000162517930162078im,-0.39436710998985375 - 0.00014290230142794842im,-0.25819069380514187 - 0.11245821044160853im,0.00014521658093953526,0.00029247443973155367,0.4513539727371454,0.8318972003847317 - 0.000162517930162078im,-0.18473601825160277 - 0.00014290230142794842im,0.007957559193157862 - 0.11245821044160853im,7.475014986687741e-5,0.001332864291746259,2.8163710613308437
0.3572932330827068,0.5939052279887812 - 0.0001642092050963061im,-0.3969588249072276 - 0.0001443441916787771im,-0.25871224194384534 - 0.11346567527251969im,0.00014818808859794303,0.00029158048907675376,0.45256030029212313,0.8289491479687179 - 0.0001642092050963061im,-0.1873277331689767 - 0.0001443441916787771im,0.007436011054454389 - 0.11346567527251969im,7.606621910305291e-5,0.0013093176630388343,2.7933437054311185
0.35909774436090225,0.590926479116013 - 0.00016592006735287852im,-0.39957670404036416 - 0.00014580219345072655im,-0.25924872346147604 - 0.11445574963918222im,0.00015124537621997699,0.00029067909981490706,0.4536469668996594,0.8259703990959497 - 0.00016592006735287852im,-0.18994561230211315 - 0.00014580219345072655im,0.006899529536823707 - 0.11445574963918222im,7.741409804651173e-5,0.0012863388818909545,2.7710044577579973
0.3609022556390977,0.5879166776085375 - 0.0001676508411141607im,-0.402221040574205 - 0.00014727657260608947im,-0.2598001025807146 - 0.11542858473515223im,0.00015439181346135246,0.00028977049817255807,0.45461676802027606,0.8229605975884741 - 0.0001676508411141607im,-0.19258994883595398 - 0.00014727657260608947im,0.006348150417585134 - 0.11542858473515223im,7.879483701969884e-5,0.0012639104556574088,2.7493192488925864
0.36270676691729326,0.5848754608432037 - 0.00016940185719224618im,-0.4048921322341522 - 0.00014876760051153013im,-0.26036654581598473 - 0.11638427958695752im,0.00015763093709070312,0.00028885490822157017,0.4554717364422016,0.8199193808231405 - 0.00016940185719224618im,-0.19526104049590126 - 0.00014876760051153013im,0.005781707182315018 - 0.11638427958695752im,8.020953003897833e-5,0.0012420155551876632,2.728257385597222
0.36451127819548873,0.5818024610867589 - 0.00017117345241527917im,-0.4075902823826111 - 0.00015027555365405357im,-0.2609479866157727 - 0.11732390572506761im,0.00016096645950331522,0.00028793254943902994,0.4562170667935269,0.8168463810666956 - 0.00017117345241527917im,-0.19795919064436016 - 0.00015027555365405357im,0.005200266382527093 - 0.11732390572506761im,8.165931635395365e-5,0.0012206379682534077,2.707766614252368
0.3663157894736842,0.5786973034249496 - 0.0001729659708943463im,-0.41031579869996476 - 0.00015180071452801375im,-0.2615447392141012 - 0.11824721026843814im,0.00016440228148681247,0.00028700364020963783,0.45685332415419627,0.8137412234048862 - 0.0001729659708943463im,-0.20068470696171384 - 0.00015180071452801375im,0.0046035137841985265 - 0.11824721026843814im,8.314538365879557e-5,0.0011997620964156054,2.687828078386708
0.3681203007518797,0.5755596074668176 - 0.00017477976337412407im,-0.41306899439228456 - 0.00015334337121906144im,-0.2621564810706309 - 0.11915437121080442im,0.00016794250193963295,0.00028606839516154015,0.457384023831013,0.8106035274467541 - 0.00017477976337412407im,-0.2034379026540336 - 0.00015334337121906144im,0.003991771927668856 - 0.11915437121080442im,8.466896979683136e-5,0.0011793729097684166,2.6684127672453704
0.3699248120300752,0.572388985975978 - 0.00017661518772873574im,-0.4158501877793642 - 0.00015490381779643134im,-0.26278367561328436 - 0.12004603833301147im,0.0001715914311485563,0.000285127026384738,0.4578115423725415,0.8074329059559145 - 0.00017661518772873574im,-0.2062190960411133 - 0.00015490381779643134im,0.003364577385015423 - 0.12004603833301147im,8.623136575737001e-5,0.0011594559304661885,2.6494838430391408
0.3717293233082707,0.5691850452335087 - 0.00017847260906267564im,-0.4186597025518301 - 0.00015648235440705822im,-0.26342585553160724 - 0.12092213101887937im,0.00017535360363718128,0.00028417974311643294,0.4581390532551061,0.8042289652134453 - 0.00017847260906267564im,-0.2090286108135792 - 0.00015648235440705822im,0.002722397466692496 - 0.12092213101887937im,8.783391829562159e-5,0.0011399972066029771,2.6310206858299487
0.37353383458646616,0.565947384985396 - 0.00018035239987462804im,-0.4214978679081156 - 0.0001580792874229732im,-0.2640836565496993 - 0.12178305808127018im,0.0001792337922525021,0.00028322675170074085,0.45836773860216823,0.8009913049653327 - 0.00018035239987462804im,-0.21186677616986468 - 0.0001580792874229732im,0.002064596448600446 - 0.12178305808127018im,8.947803282606416e-5,0.001120983289312332,2.612994230474654
0.37533834586466164,0.5626755982449776 - 0.00018225494024542388im,-0.4243650186490226 - 0.00015969492961080258im,-0.26475641038059106 - 0.12262894871675926im,0.0001832370234062632,0.00028226825564364646,0.45850178681364623,0.7977195182249143 - 0.00018225494024542388im,-0.21473392691077167 - 0.00015969492961080258im,0.0013918426177086758 - 0.12262894871675926im,9.116517653461498e-5,0.0011024012116273556,2.595381344145584
0.37714285714285717,0.559369270889473 - 0.00018418061806798884im,-0.4272614952245011 - 0.00016132960033679917im,-0.2654450288008898 - 0.12345979271833256im,0.00018736859363909457,0.0002813044557861995,0.45854050163065085,0.7944131908694096 - 0.00018418061806798884im,-0.21763040348625015 - 0.00016132960033679917im,0.0007032241974099407 - 0.12345979271833256im,9.289688175102931e-5,0.0010842384690566498,2.5781637261320314
0.37894736842105264,0.5560279818884362 - 0.00018612982917997646im,-0.4301876439567442 - 0.00016298362569141264im,-0.26614878957757476 - 0.12427607282796105im,0.0001916340869170853,0.00028033555009438296,0.4584889981240111,0.7910719018683728 - 0.00018612982917997646im,-0.22055655221849324 - 0.00016298362569141264im,-5.365792749898901e-7 - 0.12427607282796105im,9.46747493328853e-5,0.0010664829987545638,2.5613127204180515
0.3807518796992481,0.5526513030402664 - 0.00018810297759121934im,-0.4331438171251838 - 0.00016465733869146942im,-0.266868486918031 - 0.12507777969411726im,0.0001960393936731753,0.00027936173376974554,0.4583468644363741,0.7876952230202031 - 0.00018810297759121934im,-0.2235127253869329 - 0.00016465733869146942im,-0.0007202339197312313 - 0.12507777969411726im,9.65004524226329e-5,0.0010491231616546995,2.5448111793293884
0.3825563909774436,0.5492387984334666 - 0.0001901004757711719im,-0.43613037298498997 - 0.0001663510795335214im,-0.2676043290370455 - 0.1258647243583068im,0.00020059073159140546,0.0002783831995196381,0.45811493410942805,0.7842827184134031 - 0.0001901004757711719im,-0.22649928124673904 - 0.0001663510795335214im,-0.001456076038745755 - 0.1258647243583068im,9.837574054260058e-5,0.0010321477263163057,2.528645682497306
0.3843609022556391,0.5457900251819386 - 0.0001921227446905243im,-0.4391476761422976 - 0.00016806519564837585im,-0.2683559091662926 - 0.126637422009824im,0.00020529466682243347,0.00027740013702591104,0.45779738268758097,0.7808339451618752 - 0.0001921227446905243im,-0.22951658440404668 - 0.00016806519564837585im,-0.002207656167992832 - 0.126637422009824im,0.00010030244350134051,0.001015545849008547,2.512789461094488
0.3861654135338346,0.5423045323008192 - 0.00019417021422564478im,-0.44219609742268795 - 0.00016980004205435596im,-0.2691239032581314 - 0.1273957120056058im,0.0002101581386433254,0.00027641273356686255,0.4573937514309939,0.7773484522807559 - 0.00019417021422564478im,-0.23256500568443703 - 0.00016980004205435596im,-0.0029756502598316504 - 0.1273957120056058im,0.00010228247621303558,0.0009993070612201492,2.4972294128066843
0.3879699248120301,0.5387818611178037 - 0.00019624332326845419im,-0.44527601417098295 - 0.0001715559814714369im,-0.26990780003447556 - 0.1281400416048272im,0.00021518848461427455,0.0002754211736744176,0.4569082623479504,0.7738257810977404 - 0.00019624332326845419im,-0.23564492243273205 - 0.0001715559814714369im,-0.003759547036175786 - 0.1281400416048272im,0.00010431784327721486,0.000983421252384328,2.4819417669638173
0.38977443609022555,0.5352215450553188 - 0.00019834251992138942im,-0.4483878104253563 - 0.00017333338451499953im,-0.27070841098588133 - 0.12887012220568683im,0.00022039346833786536,0.00027442563909105256,0.45633977029704426,0.7702654650352555 - 0.00019834251992138942im,-0.23875671868710538 - 0.00017333338451499953im,-0.004560157987581556 - 0.12887012220568683im,0.00010641064406509538,0.0009678786551066537,2.4669163684850495
0.391578947368421,0.5316231089038195 - 0.00020046826202091785im,-0.4515318767143631 - 0.00017513263012040157im,-0.27152555838026465 - 0.12958619153991416im,0.00022578131029715932,0.00027342630954306653,0.45569104917080716,0.7666670288837562 - 0.00020046826202091785im,-0.24190078497611217 - 0.00017513263012040157im,-0.005377305381964902 - 0.12958619153991416im,0.0001085630784644715,0.0009526698353405843,2.452134148720925
0.39338345864661656,0.5279860695106963 - 0.00020262101695444202im,-0.45470861074593977 - 0.00017695410546819353im,-0.2723595838262154 - 0.13028795540200575im,0.00023136071925207612,0.00027242336161665057,0.45496224421360776,0.7630299894906329 - 0.00020262101695444202im,-0.24507751900768887 - 0.00017695410546819353im,-0.00621133082791564 - 0.13028795540200575im,0.00011077745222159108,0.0009377856730710649,2.4375858210103676
0.39518796992481203,0.5243099355539562 - 0.00020480126211250998im,-0.4579184173454846 - 0.00017879820634808148im,-0.2732108607451752 - 0.1309759728452191im,0.0002371409277532894,0.0002714169692654153,0.4541552909826381,0.7593538555338928 - 0.00020480126211250998im,-0.2482873256072337 - 0.00017879820634808148im,-0.007062607746875415 - 0.1309759728452191im,0.00011305618324685302,0.0009232173524321283,2.4232461782839487
0.3969924812030075,0.5205942061710592 - 0.00020700948527586604im,-0.4611617082761701 - 0.00018066533754209323im,-0.2740791386381682 - 0.1316499800359992im,0.00024313173166671956,0.0002704073044448445,0.4532719894428573,0.7556381261509958 - 0.00020700948527586604im,-0.25153061653791914 - 0.00018066533754209323im,-0.007930885639868416 - 0.1316499800359992im,0.00011540180866197113,0.0009089563529271031,2.4091069157487737
0.398796992481203,0.5168383722985712 - 0.00020924618464422939im,-0.46443890295979073 - 0.00018255591285454113im,-0.27496502399844025 - 0.132310152749626im,0.0002493435301755921,0.00026939453613099957,0.4523127721178957,0.7518822922785078 - 0.00020924618464422939im,-0.25480781122153984 - 0.00018255591285454113im,-0.008816771000140512 - 0.132310152749626im,0.00011781699131025349,0.0008949944326025007,2.3951501099972123
0.4006015037593985,0.5130419145851259 - 0.00021151187014736836im,-0.4677504278631432 - 0.00018447035610837326im,-0.2758686717089647 - 0.13295631257425977im,0.00025578737407178233,0.000268378832340384,0.45127852717038935,0.7480858345650626 - 0.00021151187014736836im,-0.25811933612489224 - 0.00018447035610837326im,-0.009720418710664923 - 0.13295631257425977im,0.00012030452851008894,0.0008813236263169826,2.3813652955073588
0.402406015037594,0.5092043069015803 - 0.00021380706081596565im,-0.4710967182669764 - 0.0001864090994512961im,-0.2767900613705491 - 0.13358871841590642im,0.00026247500791304513,0.00026736035543001296,0.4501715253810229,0.7442482268815168 - 0.00021380706081596565im,-0.2614656265287255 - 0.0001864090994512961im,-0.010641808372249375 - 0.13358871841590642im,0.00012286735735814405,0.0008679362146893158,2.3677348933838065
0.40421052631578946,0.5053250108513344 - 0.00021613228910424405im,-0.47447821615443686 - 0.0001883725863726067im,-0.27772986655647336 - 0.13420708959027647im,0.00026941893376307874,0.00026633926876878353,0.4489910566481435,0.740368930831271 - 0.00021613228910424405im,-0.2648471244161859 - 0.0001883725863726067im,-0.011581613558173581 - 0.13420708959027647im,0.00012550856740137535,0.0008548247431589199,2.3542491245723522
0.40601503759398494,0.5014034798918268 - 0.00021848809822296966im,-0.4778953722434517 - 0.00019036126996217612im,-0.2786881875484484 - 0.1348117887782424im,0.00027663246190456474,0.0002653157316631984,0.44773927601593894,0.7364473998717634 - 0.00021848809822296966im,-0.2682642805052008 - 0.00019036126996217612im,-0.012539934550148632 - 0.1348117887782424im,0.00012823140690781755,0.0008419819899268873,2.340888592118312
0.40781954887218047,0.4974391571109169 - 0.00022087504364411639im,-0.4813486453614762 - 0.0001923756140508817im,-0.2796649257620529 - 0.13540221194863472im,0.00028412977825851784,0.0002642899015370988,0.44641683893199163,0.7324830770908535 - 0.00022087504364411639im,-0.27171755362322525 - 0.0001923756140508817im,-0.013516672763753127 - 0.13540221194863472im,0.0001310392942158618,0.0008294009663990406,2.3276513961347765
0.40962406015037595,0.4934314762963709 - 0.00022329369267967887im,-0.4848385030414508 - 0.00019441609300818797im,-0.2806610892274551 - 0.13597922310267596im,0.0002919260119247874,0.0002632619327973642,0.44502454997379265,0.7284753962763075 - 0.00022329369267967887im,-0.2752074113031999 - 0.00019441609300818797im,-0.014512836229155324 - 0.13597922310267596im,0.0001339358276065381,0.0008170749036736087,2.314507080948888
0.4114285714285714,0.4893798583964501 - 0.00022574462727418165im,-0.48836542072052835 - 0.00019648319375486993im,-0.28167628273450723 - 0.1365422121485317im,0.00030003731881989666,0.00026223198023834696,0.44356382288601176,0.7244237783763867 - 0.00022574462727418165im,-0.27873432898227746 - 0.00019648319375486993im,-0.015528029736207486 - 0.1365422121485317im,0.00013692479955690736,0.0008049972572805588,2.3014549497952856
0.4132330827067669,0.4852837172646671 - 0.00022822843931237166im,-0.4919298838042297 - 0.00019857741271426356im,-0.28271123763504746 - 0.1370909398332726im,0.00030848095190204203,0.000261200192468604,0.4420339513355415,0.7203276372446038 - 0.00022822843931237166im,-0.28229879206597874 - 0.00019857741271426356im,-0.01656298463674773 - 0.1370909398332726im,0.0001400102039665608,0.0007931616739346504,2.288483871769756
0.4150375939849624,0.4811424531116171 - 0.00023074573693333358im,-0.49553238590461224 - 0.00020069926014790009im,-0.2837659711537931 - 0.13762604837147346im,0.0003172753685653602,0.00026016671944354975,0.44043781987078306,0.7161863730915536 - 0.00023074573693333358im,-0.28590129416636134 - 0.00020069926014790009im,-0.017617718155493345 - 0.13762604837147346im,0.00014319625547806156,0.0007815620121311014,2.275571093556816
0.4168421052631579,0.4769554563716128 - 0.00023329714045059138im,-0.49917343038002604 - 0.00020284925759640464im,-0.2848409127610877 - 0.13814716417050538im,0.00032644032086746194,0.0002591317071548167,0.43877523106795846,0.7119993763515494 - 0.00023329714045059138im,-0.2895423386417751 - 0.00020284925759640464im,-0.018692659762787913 - 0.13814716417050538im,0.00014648739967862054,0.0007701923150752727,2.2627089015161896
0.4186466165413534,0.47272210628500055 - 0.00023588328481833788im,-0.5028535300993753 - 0.0002050279396032723im,-0.28593657169134706 - 0.138654346706225im,0.0003359969708397677,0.0002580952999508564,0.43704667219041043,0.7077660262649371 - 0.00023588328481833788im,-0.2932224383611244 - 0.0002050279396032723im,-0.019788318693047292 - 0.138654346706225im,0.00014988833034533882,0.0007590468118874419,2.2498820963277435
0.42045112781954885,0.4684417690546607 - 0.00023850482020719286im,-0.5065732073043432 - 0.00020723585433821294im,-0.2870535543189219 - 0.13914750998418662im,0.00034596801556716826,0.00025705764119841835,0.43525212800480706,0.7034856890345973 - 0.00023850482020719286im,-0.29694211556609224 - 0.00020723585433821294im,-0.020905301320622106 - 0.13914750998418662im,0.00015340400704858304,0.0007481199134247527,2.2370771882631466
0.4222556390977444,0.4641138010802229 - 0.00024116241020458602im,-0.5103329948034453 - 0.00020947356246102844im,-0.28819110973762785 - 0.13962662163346454im,0.0003563778141106584,0.000256018870397161,0.4333950275124124,0.6991577210601595 - 0.00024116241020458602im,-0.30070190306519434 - 0.00020947356246102844im,-0.022042856739328067 - 0.13962662163346454im,0.0001570396703905817,0.0007374061952344519,2.224286279676423
0.42406015037593986,0.4597375457306863 - 0.0002438567347014427im,-0.5141334353748572 - 0.00021174163925156628im,-0.2893504348343396 - 0.14009195533391164im,0.0003672525442817524,0.00025497912622783056,0.4314746033876447,0.6947814657106229 - 0.0002438567347014427im,-0.3045023436366063 - 0.00021174163925156628im,-0.023202181836039813 - 0.14009195533391164im,0.00016080086439629302,0.0007269004021210295,2.21148777129451
0.42586466165413533,0.4553123332712542 - 0.00024658848992705336im,-0.5179750822527104 - 0.00021404067481396998im,-0.2905319631734674 - 0.14054277164572151im,0.0003786203670279932,0.0002539385459986717,0.42949005875548724,0.6903562532511909 - 0.00024658848992705336im,-0.3083439905144595 - 0.00021404067481396998im,-0.02438371017516768 - 0.14054277164572151im,0.00016469345743825003,0.0007165974398887773,2.198678638889754
0.4276691729323308,0.4508374817428124 - 0.0002493583878791795im,-0.5218584994817433 - 0.00021637127388099412im,-0.2917359657363666 - 0.14097929022675607im,0.0003905116058339775,0.00025289726478358284,0.42744284710327535,0.685881401722749 - 0.0002493583878791795im,-0.3122274077434924 - 0.00021637127388099412im,-0.025587712738066853 - 0.14097929022675607im,0.00016872366399472584,0.0007064923669278263,2.1858421525770226
0.42947368421052634,0.4463122969899085 - 0.0002521671568391856im,-0.5257842623181893 - 0.0002187340563224117im,-0.2929624705118139 - 0.1414018402789668im,0.00040295894866094724,0.000251855415390538,0.4253351929876522,0.6813562169698452 - 0.0002521671568391856im,-0.3161531705799384 - 0.0002187340563224117im,-0.026814217513514156 - 0.1414018402789668im,0.00017289806933542065,0.0006965803884506108,2.172961657284992
0.4312781954887218,0.44173607061873976 - 0.00025501554302832276im,-0.5297529571904297 - 0.00022112965850367214im,-0.2942125440727173 - 0.14181022443630883im,0.0004159976779224484,0.00025081312970349866,0.4231658870372353,0.6767799905986763 - 0.00025501554302832276im,-0.3201218654521788 - 0.00022112965850367214im,-0.028064291074417567 - 0.14181022443630883im,0.00017722365814065434,0.0006868568555249397,2.1600224403903825
0.4330827067669173,0.4371080807039136 - 0.0002579043100649638im,-0.533765182201769 - 0.00022355873314720208im,-0.2954855199095129 - 0.14220440080391095im,0.0004296659177825154,0.00024977053772131356,0.4209380988516723,0.6721520006838503 - 0.0002579043100649638im,-0.32413409046351815 - 0.00022355873314720208im,-0.029337266911213127 - 0.14220440080391095im,0.0001817078426159527,0.0006773172568702168,2.1470173712460157
0.43488721804511277,0.43242759157822297 - 0.0002608342403570018im,-0.5378215473489893 - 0.00022602195044360608im,-0.29678311760548276 - 0.1425839641676358im,0.000444004914626473,0.0002487277683037779,0.4186487920490848,0.6674715115581595 - 0.0002608342403570018im,-0.3281904556107384 - 0.00022602195044360608im,-0.030634864607183024 - 0.1425839641676358im,0.0001863584948704321,0.0006679572161435718,2.133930344272808
0.4366917293233083,0.42769385333054116 - 0.00026380613402353034im,-0.5419226749107644 - 0.00022851999769272764im,-0.2981044183474019 - 0.14294931772726538im,0.00045905934648080146,0.0002476849480926983,0.416302544655043,0.6627377733104778 - 0.00026380613402353034im,-0.33229158317251345 - 0.00022851999769272764im,-0.031956165349102165 - 0.14294931772726538im,0.00019118398049259403,0.0006587724841801303,2.120749856436249
0.4384962406015038,0.42290610176865995 - 0.00026682081126514574im,-0.5460691998112535 - 0.0002310535810253096im,-0.2994514986866637 - 0.1433004553497129im,0.00047487767414539344,0.0002466422027591731,0.413896342664635,0.6579500217485966 - 0.00026682081126514574im,-0.33643810807300256 - 0.0002310535810253096im,-0.03330324568836393 - 0.1433004553497129im,0.00019619319736670948,0.0006497589377947869,2.1074517033442897
0.44030075187969925,0.4180635562789462 - 0.00026987911277550724im,-0.5502617697278686 - 0.00023362342610950765im,-0.30082303591059933 - 0.1436368866987333im,0.000491512535922938,0.0002455996572881295,0.4114340368200788,0.6531074762588829 - 0.00026987911277550724im,-0.3406306779896176 - 0.00023362342610950765im,-0.03467478291229957 - 0.1436368866987333im,0.0002013956177817566,0.0006409125764555998,2.0940395381349965
0.4421052631578947,0.4131654227210798 - 0.0002729818985146016im,-0.5545010457535852 - 0.00023623027753089004im,-0.302220673789098 - 0.14395906079376145im,0.0005090211759207995,0.00024455743436340257,0.40891450764694554,0.6482093427010165 - 0.0002729818985146016im,-0.3448699540153342 - 0.00023623027753089004im,-0.03607242079079827 - 0.14395906079376145im,0.0002068013300385776,0.0006322295133627532,2.0804856361609203
0.4439097744360902,0.4082108903802624 - 0.0002761300501548065im,-0.5587877025307599 - 0.0002388749008335457im,-0.3036442526571513 - 0.14426640868412324im,0.0005274659467781881,0.00024351565605195942,0.4063388720107362,0.643254810360199 - 0.0002761300501548065im,-0.349156610792509 - 0.0002388749008335457im,-0.037495999658851524 - 0.14426640868412324im,0.0002124210903988461,0.0006237059761954778,2.0667873314681993
0.44571428571428573,0.4031991319767939 - 0.0002793244716147928im,-0.563122428721008 - 0.00024155808321663682im,-0.30509469135737055 - 0.14455949431131973im,0.0005469148653671135,0.00024247444368770743,0.40370791486546687,0.6382430519567306 - 0.0002793244716147928im,-0.35349133698275714 - 0.00024155808321663682im,-0.038946438359070794 - 0.14455949431131973im,0.00021826637649818414,0.0006153383027221118,2.052920355569292
0.4475187969924812,0.39812930465396273 - 0.0002825660884403538im,-0.5675059274113446 - 0.0002442806334927439im,-0.30657203269155964 - 0.14483751477378762im,0.0005674422351137806,0.0002414339170710593,0.4010219351547324,0.6331732246338994 - 0.0002825660884403538im,-0.3578748356730937 - 0.0002442806334927439im,-0.04042377969325987 - 0.14483751477378762im,0.00022434944417605034,0.0006071229349852746,2.0388836910449073
0.4493233082706767,0.39300054831854414 - 0.0002858558494168858im,-0.5719389164496935 - 0.00024704338361390373im,-0.308077080499212 - 0.14510127518831664im,0.0005891293621247508,0.00024039419530922927,0.3982824545713286,0.6280444682984808 - 0.0002858558494168858im,-0.3623078247114426 - 0.00024704338361390373im,-0.04192882750091224 - 0.14510127518831664im,0.00023068339338223513,0.0005990564179402093,2.0246513717519483
0.45112781954887216,0.38781198549556506 - 0.0002891947273274442im,-0.5764221289348324 - 0.0002498471896030217im,-0.309610509356618 - 0.14535018399392843im,0.0006120653615932164,0.00023935539686661657,0.3954888633327565,0.6228559054755016 - 0.0002891947273274442im,-0.3667910371965814 - 0.0002498471896030217im,-0.04346225635831823 - 0.14535018399392843im,0.00023728223875041487,0.0005911353959868951,2.010215360350704
0.4529323308270677,0.3825627213751633 - 0.000292583719098487im,-0.5809563136215794 - 0.0002526929321402027im,-0.31117205374501755 - 0.14558420045066im,0.0006363480725418965,0.00023831763933415714,0.39264352092966154,0.6176066413550999 - 0.000292583719098487im,-0.37132522188332845 - 0.0002526929321402027im,-0.0450238007467178 - 0.14558420045066im,0.0002441609864488856,0.0005833566090749997,1.9955682427207413
0.45473684210526316,0.3772518413625738 - 0.00029602384848576366im,-0.5855422354471411 - 0.0002555815189082993im,-0.3127633629201081 - 0.1458034965559032im,0.0006620851144647856,0.00023728104073577252,0.3897451946406894,0.6122957613425104 - 0.00029602384848576366im,-0.37591114370889017 - 0.0002555815189082993im,-0.04661510992180836 - 0.1458034965559032im,0.00025133572288092476,0.00057571689257655,1.9806858590266385
0.45654135338345864,0.3718784128312432 - 0.00029951616468678835im,-0.5901806759447227 - 0.00025851388421256085im,-0.31438398511280496 - 0.14600802305211044im,0.0006893950711137903,0.00023624571829033764,0.3867966576465103,0.6069223328111798 - 0.00029951616468678835im,-0.3805495842064718 - 0.00025851388421256085im,-0.048235732114505186 - 0.14600802305211044im,0.00025882370551253667,0.000568213171150577,1.9655631587978646
0.4583458646616541,0.3664414860658265 - 0.00030306174176716465im,-0.594872433650767 - 0.0002614909891843643im,-0.3160349492898566 - 0.1461973531862174im,0.0007184088500146615,0.0002352117877955085,0.383797024270939,0.6014854060457632 - 0.00030306174176716465im,-0.38524134191251613 - 0.0002614909891843643im,-0.04988669629155686 - 0.1461973531862174im,0.0002666434642534557,0.0005608424543823245,1.9501878771178616
0.46015037593984964,0.3609400892995626 - 0.0003066616839823438im,-0.599618324840546 - 0.0002645138260621468im,-0.3177166675479163 - 0.1463718802387357im,0.0007492712816558817,0.00023417936640288874,0.3807481121095622,0.5959840092794992 - 0.0003066616839823438im,-0.38998723310229505 - 0.0002645138260621468im,-0.051568414549616526 - 0.1463718802387357im,0.00027481492399429955,0.0005536018403048346,1.9345441376250851
0.4619548872180451,0.355373231782809 - 0.0003103171231289525im,-0.604419183908747 - 0.00026758341709644793im,-0.3194295580931032 - 0.14653135842501042im,0.000782142910147644,0.00023314857069647914,0.37765066167984657,0.5904171517627456 - 0.0003103171231289525im,-0.3947880921704961 - 0.00026758341709644793im,-0.05328130509480345 - 0.14653135842501042im,0.00028335952575757204,0.000546488508088411,1.9186233835790856
0.4637593984962406,0.3497399009457221 - 0.00031402922163757im,-0.6092758640387846 - 0.00027070081745107256im,-0.3211740178326254 - 0.14667598495789302im,0.0008172021009841212,0.00023211951813039043,0.3745062287311121,0.5847838209256587 - 0.00031402922163757im,-0.3996447723005337 - 0.00027070081745107256im,-0.055025764834325655 - 0.14667598495789302im,0.0002923003716983451,0.0005394997186010532,1.9024132535892084
0.46556390977443607,0.3440390639565508 - 0.00031779917155507945im,-0.6141892377021446 - 0.0002738671153356391im,-0.32295173794483756 - 0.1468053411916413im,0.0008546474530136609,0.00023109232609388845,0.37131289334223994,0.5790829839364875 - 0.00031779917155507945im,-0.4045581459638937 - 0.0002738671153356391im,-0.05680348494653779 - 0.1468053411916413im,0.0003016623778608993,0.0005326328096276196,1.8858969210848042
0.4673684210526316,0.3382696658102347 - 0.0003216281968168837im,-0.6191601973436232 - 0.0002770834344891071im,-0.32476214484785043 - 0.14691946594579608im,0.0008947006273702009,0.00023006711284863948,0.3680739153290342,0.5733135857901713 - 0.0003216281968168837im,-0.4095291056053722 - 0.0002770834344891071im,-0.058613891849550674 - 0.14691946594579608im,0.00031147245059607253,0.0005258851954223981,1.8690728642730143
0.4691729323308271,0.33243062881046626 - 0.000325517554534878im,-0.6241896561275899 - 0.00028035093603744245im,-0.3266061011288696 - 0.14701872892692916im,0.000937609637906392,0.00022904399778884987,0.36479035842412216,0.5674745487904029 - 0.000325517554534878im,-0.4145585643893389 - 0.00028035093603744245im,-0.06045784813056987 - 0.14701872892692916im,0.00032175968062609847,0.0005192543646991975,1.8519251336187976
0.47097744360902255,0.32652085379851853 - 0.0003294685333143881im,-0.6292785481641114 - 0.0002836708185321435im,-0.3284842348684811 - 0.14710293786564763im,0.000983652682915283,0.00022802310055412435,0.36146285026582753,0.5615647737784552 - 0.0003294685333143881im,-0.4196474564258605 - 0.0002836708185321435im,-0.062335981870181356 - 0.14710293786564763im,0.00033255555439101037,0.0005127378765705515,1.8344458212235941
0.472781954887218,0.32053921522961076 - 0.0003334824602102018im,-0.634427830139535 - 0.0002870443237818073im,-0.3303980306244655 - 0.14717108955293778im,0.0010331427094405735,0.00022700454377391554,0.3580892002734231,0.5555831352095475 - 0.0003334824602102018im,-0.424796738401284 - 0.0002870443237818073im,-0.06424977762616571 - 0.14717108955293778im,0.00034389420631049253,0.0005063333636205275,1.8166266869174859
0.47458646616541356,0.31448456578345396 - 0.0003375606948178396im,-0.6396384809902986 - 0.0002904727342981584im,-0.3323468061081348 - 0.14722482571370896im,0.0010864326954402848,0.000225988450354266,0.3546755281384791,0.5495284857633906 - 0.0003375606948178396im,-0.4300073892520476 - 0.0002904727342981584im,-0.06619855310983501 - 0.14722482571370896im,0.0003558126760793367,0.0005000385243536513,1.7984573127169763
0.47639097744360903,0.308355733483005 - 0.00034170463427011497im,-0.6449115032845351 - 0.0002939573780345732im,-0.3343317921285902 - 0.1472624659618427im,0.0011439219852032389,0.00022497494538610574,0.35121909589335815,0.5433996534629416 - 0.00034170463427011497im,-0.4352804115462841 - 0.0002939573780345732im,-0.06818353913029043 - 0.1472624659618427im,0.00036835121792977996,0.0004938511247670851,1.7799389166561315
0.4781954887218045,0.3021515196771815 - 0.0003459157148192911im,-0.6502479240586517 - 0.0002974996311894318im,-0.33635366305544406 - 0.1472851659976843im,0.0012060638064195096,0.00022396415673761502,0.3477228328653406,0.5371954396571181 - 0.0003459157148192911im,-0.4406168323204007 - 0.0002974996311894318im,-0.07020541005714429 - 0.1472851659976843im,0.00038155364355171433,0.0004877689974439079,1.761055443107432
0.48,0.29587069788162557 - 0.0003501954146090379im,-0.6556487960493652 - 0.0003011009218017785im,-0.33841301494206233 - 0.14729268257476646im,0.0012733742456478847,0.00022295621585648575,0.34418758087821466,0.5309146178615621 - 0.0003501954146090379im,-0.4460177043111142 - 0.0003011009218017785im,-0.07226476194376258 - 0.14729268257476646im,0.00039546770846850157,0.0004817900408765402,1.7418041369399135
0.4818045112781955,0.2895120163910779 - 0.0003545452504057023im,-0.6611151977951125 - 0.00030476272959082935im,-0.3405109531482304 - 0.1472842452939552im,0.0013464429588766903,0.00022195125645672507,0.34061253541174624,0.5245559363710145 - 0.0003545452504057023im,-0.4514841060568615 - 0.00030476272959082935im,-0.07436270014993063 - 0.1472842452939552im,0.00041014553513013855,0.00047591221508664765,1.7221820220917834
0.483609022556391,0.28307419657593086 - 0.00035896678084784873im,-0.6666482349305973 - 0.00030848659028899256im,-0.34264754220854654 - 0.14726050247345499im,0.0014259461421700604,0.00022094941571485616,0.3370009697188994,0.5181181165558676 - 0.00035896678084784873im,-0.4570171431923464 - 0.00030848659028899256im,-0.07649928921024678 - 0.14726050247345499im,0.0004256441050069969,0.0004701335419425039,1.7021867819257304
0.48541353383458646,0.2765559303504783 - 0.00036346160947587215im,-0.6722490415007107 - 0.0003122741001958525im,-0.3448234634587711 - 0.14722134569432965im,0.0015126622580819552,0.00021995083542877887,0.3333539241228667,0.511599850330415 - 0.00036346160947587215im,-0.46261794976245973 - 0.0003122741001958525im,-0.07867521046047134 - 0.14722134569432965im,0.00044202581746783797,0.00046445210541775674,1.681817236908326
0.48721804511278194,0.269955879949977 - 0.0003680313855923245im,-0.6779187809671094 - 0.0003161269194926585im,-0.3470397265295033 - 0.14716675935454104im,0.0016074911632334397,0.00021895566233158395,0.3296721027326175,0.5049997999299136 - 0.0003680313855923245im,-0.4682876892288585 - 0.0003161269194926585im,-0.08089147353120359 - 0.14716675935454104im,0.0004593591179850409,0.0004588660502969426,1.6610697453807526
0.48902255639097747,0.263272677992288 - 0.00037267780524572727im,-0.6836586473021806 - 0.0003200467759096845im,-0.3492977998706812 - 0.14709624414293296im,0.0017114775397014713,0.00021796404848581884,0.32595480990283154,0.49831659797222455 - 0.00037267780524572727im,-0.47402755556392967 - 0.0003200467759096845im,-0.08314954687238144 - 0.14709624414293296im,0.000477719212525153,0.0004533735810655751,1.6399404278365388
0.49082706766917295,0.25650492574543765 - 0.00037740261333930154im,-0.6894698662829911 - 0.00032403546963453696im,-0.3515974459560299 - 0.14700991053025178im,0.0018258398073588784,0.00021697615226529547,0.32220508909302353,0.49154884572537433 - 0.00037740261333930154im,-0.47983877454474017 - 0.00032403546963453696im,-0.08544919295773014 - 0.14700991053025178im,0.0004971888873734905,0.0004479729619647144,1.618439237505231
0.4926315789473684,0.24965119140164654 - 0.0003822076069254302im,-0.6953536972631783 - 0.0003280948793179373im,-0.3539393660554577 - 0.14690865257197958im,0.001952006007182304,0.00021599213957793648,0.31842568644498637,0.48469511138158317 - 0.0003822076069254302im,-0.48572260552492735 - 0.0003280948793179373im,-0.08779111305715795 - 0.14690865257197958im,0.0005178594487760573,0.0004426625173040756,1.5965648260763303
0.4944360902255639,0.2427100126365709 - 0.0003870946324683921im,-0.7013114335214797 - 0.00033222696455882834im,-0.3563249158262779 - 0.14679125381384325im,0.002091658531035167,0.00021501218345859493,0.31461515821049885,0.47775393261650756 - 0.0003870946324683921im,-0.4916803417832288 - 0.00033222696455882834im,-0.09017666282797816 - 0.14679125381384325im,0.0005398317828906629,0.0004374406292668458,1.5743224454564977
0.49624060150375937,0.23567989246277227 - 0.0003920655917884154im,-0.7073444047448076 - 0.0003364337747756579im,-0.35875412678265156 - 0.14665830929646673im,0.0022467905701614734,0.0002140364663852716,0.31077691554846354,0.47072381244270894 - 0.0003920655917884154im,-0.4977133130065567 - 0.0003364337747756579im,-0.09260587378435178 - 0.14665830929646673im,0.0005632176015293976,0.0004323057401563511,1.5517219176728339
0.4980451127819549,0.22855929585552132 - 0.0003971224467290384im,-0.7134539793788925 - 0.0003407174579154094im,-0.36122853369819957 - 0.14650972658815817im,0.002419777716195171,0.00021306518221496886,0.30691109154359564,0.46360321583545794 - 0.0003971224467290384im,-0.5038228876406416 - 0.0003407174579154094im,-0.09508028069989981 - 0.14650972658815817im,0.0005881408766427878,0.00042725635396123905,1.5287639535331399
0.4998496240601504,0.22134665872913376 - 0.0004022672094017748im,-0.7196415635313115 - 0.00034508025997452254im,-0.3637488899269093 - 0.14634584205144im,0.0026134691890354355,0.0002120985341699352,0.3030197041299407,0.4563905787090704 - 0.0004022672094017748im,-0.5100104717930606 - 0.00034508025997452254im,-0.09760063692860951 - 0.14634584205144im,0.0006147394458352452,0.0004222910317443089,1.5054566028025584
0.5016541353383459,0.21404037359780237 - 0.00040750196040986877im,-0.725908606893885 - 0.0003495245445411349im,-0.3663155399957977 - 0.14616552447527126im,0.0028313062968975105,0.0002111367409412513,0.2991031959544573,0.44908429357773894 - 0.00040750196040986877im,-0.516277515155634 - 0.0003495245445411349im,-0.10016728699749795 - 0.14616552447527126im,0.0006431669799916491,0.000417408399829466,1.481819216645684
0.5034586466165414,0.20663879842796984 - 0.00041282883847419785im,-0.7322566015782269 - 0.00035405279388483416im,-0.3689296620659028 - 0.14596952919294504im,0.0030774760792826907,0.00021018003507970625,0.2951636776737953,0.4416827184079064 - 0.00041282883847419785im,-0.5226255098399759 - 0.00035405279388483416im,-0.10278140906760302 - 0.14596952919294504im,0.0006735951653423705,0.0004126071460441545,1.4578572084363268
0.5052631578947369,0.19914024999949279 - 0.00041825005048818004im,-0.7386870865777316 - 0.0003586676249412077im,-0.37159244406083747 - 0.14575790083911433im,0.0033571142199861873,0.0002092286669214218,0.291202255206187,0.43418416997942944 - 0.00041825005048818004im,-0.5290559948394806 - 0.0003586676249412077im,-0.1054441910625377 - 0.14575790083911433im,0.0007062163300007274,0.0004078860242720328,1.4335807000238598
0.5070676691729323,0.19154300666076773 - 0.0004237678681535546im,-0.7452016485278257 - 0.0003633717978211508im,-0.37430422865383295 - 0.1455308718681128im,0.0036765749565850353,0.0002082829056774112,0.2872215099033322,0.42658692664070436 - 0.0004237678681535546im,-0.5355705567895747 - 0.0003633717978211508im,-0.1081559756555332 - 0.1455308718681128im,0.0007412464711612843,0.00040324385510406,1.4090089144999223
0.5088721804511278,0.18384530455104214 - 0.0004293846344816658im,-0.7518019255908831 - 0.00036816823243457266im,-0.37706598583838474 - 0.14528781047646802im,0.004043795388774965,0.0002073430430669962,0.28322193364069226,0.41888922453097877 - 0.0004293846344816658im,-0.5421708338526322 - 0.00036816823243457266im,-0.11091773284008498 - 0.14528781047646802im,0.0007789288555197872,0.0003986795300265254,1.3841592040817587
0.5106766917293233,0.1760453328150625 - 0.0004351027703177576im,-0.7584896115099455 - 0.00037306002730895326im,-0.3798786580796268 - 0.14502880852625732im,0.0044687935464362135,0.00020640939744488295,0.27920516755059316,0.4110892527949991 - 0.0004351027703177576im,-0.5488585197716945 - 0.00037306002730895326im,-0.11373040508132702 - 0.14502880852625732im,0.0008195382784841243,0.00039419201646383287,1.3590484406445968
0.5124812030075188,0.16814124436051142 - 0.00044092476256634393im,-0.7652664549147793 - 0.0003780504679353736im,-0.3827435667004257 - 0.1447536542511417im,0.004964358268450242,0.00020548231406977254,0.2751719846446267,0.40318516434044804 - 0.00044092476256634393im,-0.5556353631765283 - 0.0003780504679353736im,-0.11659531370212592 - 0.1447536542511417im,0.0008633860172745645,0.00038978035726832717,1.333692323225103
0.5142857142857142,0.16013114112991741 - 0.00044685318372371223im,-0.7721342674573207 - 0.00038314305962030437im,-0.3856610912610867 - 0.14446292913640407im,0.005547023488283808,0.00020456217350192855,0.27112553010590396,0.39517506110985406 - 0.00044685318372371223im,-0.5625031757190697 - 0.00038314305962030437im,-0.11951283826278694 - 0.14446292913640407im,0.000910825897226165,0.000385443682117242,1.3081149936243908
0.5160902255639098,0.15201307734139743 - 0.0004528906886791283im,-0.7790949263428554 - 0.0003883415479917134im,-0.3886324446527454 - 0.14415654696541816im,0.00623846528032223,0.00020364939517564194,0.26706696343973146,0.3870569973213341 - 0.0004528906886791283im,-0.5694638346046044 - 0.0003883415479917134im,-0.1224841916544456 - 0.14415654696541816im,0.0009622614293808653,0.00038118121180762,1.2823360046412533
0.5178947368421053,0.14378506047710932 - 0.0004590400156333826im,-0.7861503781134209 - 0.0003936499463021841im,-0.3916587555076361 - 0.1438341489348038im,0.007067547202127989,0.00020274444307145665,0.2629972302254378,0.3788289804570459 - 0.0004590400156333826im,-0.5765192863751699 - 0.0003936499463021841im,-0.12551050250933635 - 0.1438341489348038im,0.0010181544059739347,0.0003769922658738995,1.2563772901108077
0.5196992481203008,0.1354450479006386 - 0.0004653039913149399im,-0.793302644237561 - 0.00039907257082065804im,-0.39474019036851205 - 0.14349606850628385im,0.008073382287736932,0.00020184783352165128,0.2589194147804509,0.3704889678805752 - 0.0004653039913149399im,-0.58367155249931 - 0.00039907257082065804im,-0.12859193737021227 - 0.14349606850628385im,0.001079035316566165,0.0003728762733250686,1.230269274404888
0.5215037593984962,0.12699094323908838 - 0.0004716855376602456im,-0.8005538281311113 - 0.00040461408304798643im,-0.3978791303022749 - 0.14314173786166556im,0.009310032527722882,0.00020096014433465672,0.2548327918685468,0.362034863219025 - 0.0004716855376602456im,-0.5909227363928603 - 0.00040461408304798643im,-0.13173087730397512 - 0.14314173786166556im,0.0011455160069620603,0.00036883278508811115,1.204025436380258
0.5233082706766917,0.11842059889289588 - 0.00047818766956649506im,-0.8079061195765752 - 0.00041027953366114267im,-0.40107545677460904 - 0.142771969967211im,0.010853927414193434,0.0002000820244598652,0.25074148189824197,0.3534645188728325 - 0.00047818766956649506im,-0.5982750278383243 - 0.00041027953366114267im,-0.1349272037763093 - 0.142771969967211im,0.001218305079595715,0.0003648614880056363,1.1776804473604534
0.5251127819548872,0.10973181140994355 - 0.0004848135031174318im,-0.8153618037514363 - 0.0004160744226353375im,-0.4043311050053983 - 0.14238640736087696im,0.0128159634568833,0.00019921420744233698,0.24664567899396914,0.3447757313898802 - 0.0004848135031174318im,-0.6057307120131853 - 0.0004160744226353375im,-0.13818285200709854 - 0.14238640736087696im,0.0012982268861422373,0.0003609622238305566,1.1512536223408516
0.5269172932330827,0.10092231842202587 - 0.0004915662614041152im,-0.8229232704522385 - 0.0004220047695506168im,-0.40764654746050755 - 0.14198422672054198im,0.015361989156591293,0.00019835752728699835,0.24254663737564583,0.33596623840196244 - 0.0004915662614041152im,-0.6132921787139876 - 0.0004220047695506168im,-0.14149829446220782 - 0.14198422672054198im,0.0013862449954943953,0.00035713501206444256,1.1247768632383393
0.5287218045112781,0.09198980033626618 - 0.0004984492734196522im,-0.830593022255936 - 0.00042807719404053143im,-0.4110226559501799 - 0.1415673313928492im,0.018749038084206388,0.0001975129368215713,0.23844882349981378,0.32703372031620276 - 0.0004984492734196522im,-0.6209619305176851 - 0.00042807719404053143im,-0.14487440295188014 - 0.1415673313928492im,0.0014834913415869694,0.00035338007697730933,1.0982790356096819
0.5305263157894737,0.08293187393818229 - 0.0005054659858547905im,-0.8383736888160388 - 0.0004342990234170811im,-0.41446148818424366 - 0.14113342608077092im,0.023392841196005563,0.00019668153237966887,0.23434989605115947,0.31797579391811887 - 0.0005054659858547905im,-0.6287425970777878 - 0.0004342990234170811im,-0.1483132351859439 - 0.14113342608077092im,0.0015913028671679112,0.0003496978833408119,1.0717803198684261
0.5323308270676692,0.07374609686223836 - 0.0005126199588274851im,-0.8462680376130514 - 0.0004406784137083612im,-0.41796326256511696 - 0.14068454656328575im,0.03000174917058941,0.00019586458199629878,0.2302552015861471,0.308790016842175 - 0.0005126199588274851im,-0.6366369458748004 - 0.0004406784137083612im,-0.1518150095668172 - 0.14068454656328575im,0.0017112676460549602,0.0003460891784303004,1.0453161999890517
0.5341353383458647,0.06442996007922822 - 0.0005199148775755956im,-0.8542789921631606 - 0.0004472245133616008im,-0.4215296386825431 - 0.14021958151175568im,0.039863770073848115,0.00019506356411990976,0.22616446829765152,0.2994738800591648 - 0.0005199148775755956im,-0.6446479004249096 - 0.0004472245133616008im,-0.15538138568424337 - 0.14021958151175568im,0.0018452837809171787,0.000342555049247082,1.0189105068320434
0.5359398496240602,0.0549808835791193 - 0.0005273545610912237im,-0.8624096531527595 - 0.00045394766542226493im,-0.42516149596458963 - 0.13973890988025905im,0.05552511302299127,0.0001942802151972796,0.22208018727231282,0.2900248035590559 - 0.0005273545610912237im,-0.6527785614145086 - 0.00045394766542226493im,-0.15901324296628988 - 0.13973890988025905im,0.0019956350150582645,0.0003390969929107039,0.9925935780088835
0.5377443609022556,0.045396222876898894 - 0.0005349429564322134im,-0.8706633179884559 - 0.0004608596546982619im,-0.42886049230576967 - 0.13924228713050477im,0.08261480080176849,0.00019351658912225862,0.21800331531744613,0.28044014285683555 - 0.0005349429564322134im,-0.661032226250205 - 0.0004608596546982619im,-0.1627122393074699 - 0.13924228713050477im,0.0021650885401792767,0.000335717006038764,0.966389732999842
0.5395488721804511,0.03567325293724286 - 0.0005426841623718697im,-0.8790435158642628 - 0.00046797404925927143im,-0.43262757077156133 - 0.13872991943785068im,0.13570984476199194,0.00019277513917116226,0.213936085692301,0.2707171729171795 - 0.0005426841623718697im,-0.6694124241260118 - 0.00046797404925927143im,-0.16647931777326155 - 0.13872991943785068im,0.0023570235259210634,0.0003324177064564817,0.9403286170314087
0.5413533834586466,0.025809183621825042 - 0.000550582412370572im,-0.887554035259885 - 0.00047530661352940636im,-0.43646393948891793 - 0.13820195094094898im,0.2629821848196445,0.0001920588191192262,0.20988040028312338,0.26085310360176167 - 0.000550582412370572im,-0.6779229435216341 - 0.00047530661352940636im,-0.17031568649061818 - 0.13820195094094898im,0.0025756005565531087,0.00032920248612057897,0.9144376729240834
0.5431578947368421,0.015801137605574677 - 0.0005586421063898817im,-0.89619897749262 - 0.0004828758956946778im,-0.4403708849400797 - 0.13765818636325042im,0.7113192773747242,0.00019137122629491788,0.20583767738234895,0.25084505758551134 - 0.0005586421063898817im,-0.6865678857543691 - 0.0004828758956946778im,-0.17422263194177992 - 0.13765818636325042im,0.0028259894933385433,0.0003260757248548662,0.8887429457076245
0.5449624060150376,0.005646161431596642 - 0.0005668678005862268im,-0.9049828070004309 - 0.0004907039817835928im,-0.44434952870417577 - 0.13709881143346117im,5.603631877820386,0.00019071678836524668,0.20180995573610735,0.2406900814115332 - 0.0005668678005862268im,-0.69535171526218 - 0.0004907039817835928im,-0.178201275705876 - 0.13709881143346117im,0.003114677742842399,0.000323043072688537,0.8632714443301507
0.5467669172932331,-0.004658782471209055 - 0.0005752642209715212im,-0.9139104265214987 - 0.0004988175500697648im,-0.44840174948073386 - 0.13652372900406576im,8.309996263134376,0.0001901010251014181,0.19779830417999933,0.23038513750872755 - 0.0005752642209715212im,-0.7042793347832477 - 0.0004988175500697648im,-0.18225349648243408 - 0.13652372900406576im,0.0034498949092418353,0.0003201118444378208,0.8380445028912775
0.5485714285714286,-0.015116817977156296 - 0.0005838362706457732im,-0.9229872720162369 - 0.0005072493373156096im,-0.4525284463909927 - 0.135932837574143im,0.8120319315156852,0.00018953091539535293,0.19380461419991882,0.21992710200278034 - 0.0005838362706457732im,-0.7133561802779859 - 0.0005072493373156096im,-0.18638019339269293 - 0.135932837574143im,0.0038422059086665366,0.0003172915744180506,0.8130886349043109
0.5503759398496241,-0.025731161525681143 - 0.0005925890419608127im,-0.932219441082994 - 0.0005160402365270694im,-0.45673118116621764 - 0.13532652884314444im,0.2847440650328705,0.0001890154255391476,0.18983081961225637,0.20931275845425554 - 0.0005925890419608127im,-0.722588349344743 - 0.0005160402365270694im,-0.1905829281679179 - 0.13532652884314444im,0.004305353941106522,0.00031459481574892584,0.7884263909674002
0.5521804511278195,-0.03650511819673843 - 0.0006015278161470105im,-0.9416138622736191 - 0.0005252423581856095im,-0.4610114848973208 - 0.13470469411748046im,0.14364166158714056,0.00018856628618372682,0.185878289967185,0.19853880178319816 - 0.0006015278161470105im,-0.7319827705353682 - 0.0005252423581856095im,-0.19486323189902102 - 0.13470469411748046im,0.004857480464848285,0.000312038318384381,0.7640788006316699
0.553984962406015,-0.04744209886610323 - 0.0006106580915051643im,-0.9511785433858757 - 0.0005349236690781348im,-0.46537046018693057 - 0.13406720222572546im,0.08634724932659744,0.000188199174815757,0.18194869243413633,0.18760182111383347 - 0.0006106580915051643im,-0.7415474516476247 - 0.0005349236690781348im,-0.19922220718863082 - 0.13406720222572546im,0.005522930040690465,0.0003096448224302054,0.7400680498836587
0.5557894736842105,-0.0585456062769793 - 0.0006199855689772472im,-0.960922908174325 - 0.0005451751861519184im,-0.46981026986674745 - 0.13341398744390226im,0.05756975642552177,0.00018793556506503623,0.17804300004438034,0.17649831370295724 - 0.0006199855689772472im,-0.751291816436074 - 0.0005451751861519184im,-0.20366201686844768 - 0.13341398744390226im,0.0063349797142743065,0.0003074458694628501,0.7164098451494442
0.557593984962406,-0.06981925196204132 - 0.0006295161811184394im,-0.9708583157723797 - 0.0005561226910471295im,-0.4743317706123569 - 0.1327454043674222im,0.04110279334369313,0.0001878057525453701,0.17416360117221016,0.16522466801789523 - 0.0006295161811184394im,-0.7612272240341288 - 0.0005561226910471295im,-0.20818351761405712 - 0.1327454043674222im,0.007340082558932556,0.0003054864050097674,0.6931263583215456
0.5593984962406015,-0.0812667605988406 - 0.0006392561041141793im,-0.9809988510416641 - 0.0005679466440417809im,-0.4789362758355287 - 0.13206136191370946im,0.03080861976571127,0.00018785403242593075,0.17031200832402296,0.15377715938109596 - 0.0006392561041141793im,-0.7713677593034132 - 0.0005679466440417809im,-0.212788022837229 - 0.13206136191370946im,0.00860466243925018,0.0003038326656897687,0.6702350689662948
0.561203007518797,-0.09289196358141477 - 0.0006492117555609019im,-0.9913625959343494 - 0.0005809181010657892im,-0.4836255612753185 - 0.13136258218955243im,0.023947435025430418,0.00018814809666747436,0.1664903044631838,0.1421519563985219 - 0.0006492117555609019im,-0.7817315041960984 - 0.0005809181010657892im,-0.2174773082770188 - 0.13136258218955243im,0.01022637612293624,0.0003025865135063568,0.6477518864952347
0.5630075187969925,-0.10469881436611736 - 0.0006593898216445007im,-1.0019738251581853 - 0.000595468489512664im,-0.4884017974901659 - 0.13064805157766038im,0.01914659775341914,0.0001887973985165553,0.16269841803481616,0.13034510561381923 - 0.0006593898216445007im,-0.7923427334199344 - 0.000595468489512664im,-0.22225354449186607 - 0.13064805157766038im,0.01235355052249223,0.0003019134827975951,0.6256860213929879
0.564812030075188,-0.1166913891287095 - 0.000669797266016107im,-1.012867060526509 - 0.000612338617437887im,-0.4932663843239997 - 0.129918110422445im,0.015656748300894155,0.0001899926159898232,0.15893827126013252,0.11835253085122714 - 0.000669797266016107im,-0.8032359687882581 - 0.000612338617437887im,-0.22711813132569997 - 0.129918110422445im,0.015220344755911476,0.0003021031324738438,0.6040519548865181
0.5666165413533835,-0.12887389301913615 - 0.0006804413466134096im,-1.0240954015251091 - 0.0006329409922200103im,-0.49822119372654017 - 0.12917314192605373im,0.01304063742362368,0.00019210220633687829,0.15521150212807658,0.10617002696080054 - 0.0006804413466134096im,-0.8144643097868581 - 0.0006329409922200103im,-0.23207294072824033 - 0.12917314192605373im,0.01921405940659404,0.00030371690977084735,0.5828610534001663
0.5684210526315789,-0.1412506609856988 - 0.0006913296249005474im,-1.0357503651114395 - 0.0006604233579156461im,-0.5032673831937556 - 0.12841269997995877im,0.011029197512223797,0.00019595763332848687,0.15151926848735658,0.09379325899423785 - 0.0006913296249005474im,-0.8261192733731885 - 0.0006604233579156461im,-0.23711913019545583 - 0.12841269997995877im,0.02501315350553788,0.0003080255672523894,0.5621242020903954
0.5702255639097744,-0.15382617434620724 - 0.0007024699985918621im,-1.0480217538696315 - 0.0007039124048375781im,-0.5084065343880747 - 0.12763750517045286im,0.00944949006757001,0.0002039989608810184,0.14786365352032899,0.08121774563372947 - 0.0007024699985918621im,-0.8383906621313806 - 0.0007039124048375781im,-0.24225828138977495 - 0.12763750517045286im,0.03389561820239185,0.00031876862913125884,0.5418519454458514
0.5720300751879699,-0.1666050470677665 - 0.0007138706921399891im,-1.061485773949827 - 0.0008107493744265355im,-0.5136417602740911 - 0.12684735345172163im,0.008186257458210973,0.0002290383149841424,0.1442449250166725,0.06843887291217016 - 0.0007138706921399891im,-0.8518546822115759 - 0.0008107493744265355im,-0.24749350727579142 - 0.12684735345172163im,0.04850837576216853,0.00035563568029301537,0.522046167036616
0.5738345864661654,-0.17959206769801997 - 0.0007255403269021375im,-1.0765960802100223 - 0.00572856298902745im,-0.5189735245224458 - 0.126041730401452im,0.007160284760104426,0.00157317825776987,0.14066448236392437,0.05545185228191658 - 0.0007255403269021375im,-0.8669649884717714 - 0.00572856298902745im,-0.25282527152414597 - 0.126041730401452im,0.07509399781537057,0.0024259047254512078,0.5027160603447671
0.575639097744361,-0.1927921625091782 - 0.0007374878805471488im,-1.0873345728981336 - 0.009595147135340588im,-0.5244035476363935 - 0.1252218556390811im,0.006315676994880258,0.0025831019910548337,0.13712470862146173,0.04225175747075846 - 0.0007374878805471488im,-0.8777034811598827 - 0.009595147135340588im,-0.2582552946380937 - 0.1252218556390811im,0.1314568329706113,0.003964187835189635,0.4838691421417682
0.5774436090225564,-0.20621043228025124 - 0.0007497227525760647im,-1.09759079763808 - 0.012418177265141352im,-0.5299354056456695 - 0.12438672082489807im,0.005612079471292874,0.0032807374681169733,0.1336248503946749,0.02883348769968543 - 0.0007497227525760647im,-0.8879597058998292 - 0.012418177265141352im,-0.26378715264736974 - 0.12438672082489807im,0.2868553393529541,0.005012293953964804,0.46550101248251907
0.5792481203007519,-0.2198521453664521 - 0.000762254766957458im,-1.1079685814315035 - 0.014670160763493718im,-0.5355700935778921 - 0.12353704643483193im,0.005019767932766929,0.0038032421614403143,0.13016712754111787,0.015191774613484631 - 0.000762254766957458im,-0.8983374896932527 - 0.014670160763493718im,-0.2694218405795923 - 0.12353704643483193im,1.0486758389281923,0.005784823992890823,0.4476183672217306
0.5810526315789474,-0.233722758569729 - 0.0007750942178355784im,-1.1184995088268312 - 0.016582269326093132im,-0.5413093670560244 - 0.12267271326253668im,0.004516456597195884,0.004218198874970956,0.12675250425445045,0.0013211614102076057 - 0.0007750942178355784im,-0.9088684170885803 - 0.016582269326093132im,-0.27516111405772453 - 0.12267271326253668im,105.15561411680594,0.006387744319839182,0.4302223071226381
0.5828571428571429,-0.24782791651334657 - 0.0007882518850325096im,-1.1291990101726037 - 0.018258285537095673im,-0.5471553356857403 - 0.12179398665291379im,0.004085171563995086,0.004556754335230708,0.12338210874107458,-0.012783996533409846 - 0.0007882518850325096im,-0.9195679184343528 - 0.018258285537095673im,-0.28100708268744046 - 0.12179398665291379im,1.5294449802822516,0.0068702306879242035,0.41331283915061434
0.5846616541353383,-0.262173462439578 - 0.0008017390663571881im,-1.1400784033990965 - 0.01975631007159135im,-0.5531107241211306 - 0.12090001981382761im,0.003712800830527234,0.004836777707018396,0.12005577005330081,-0.02712954245964138 - 0.0008017390663571881im,-0.9304473116608457 - 0.01975631007159135im,-0.2869624711228308 - 0.12090001981382761im,0.34643288866624133,0.007260668931165772,0.39688505581899963
0.5864661654135338,-0.27676544677732656 - 0.00081556761084797im,-1.1511470866689173 - 0.02111348033188504im,-0.5591769530088041 - 0.11999166911612313im,0.0033890859901371975,0.0050699332919640445,0.11677540840051778,-0.04172152679738993 - 0.00081556761084797im,-0.9415159949306665 - 0.02111348033188504im,-0.29302870001050424 - 0.11999166911612313im,0.14908151257973198,0.007577679058576026,0.3809403497547283
0.5882706766917293,-0.2916101413587738 - 0.0008297499590845031im,-1.1624132670580956 - 0.02235569267417594im,-0.5653561203350854 - 0.11907019021789116im,0.0031059081186582188,0.0052644928090160945,0.11354290669676244,-0.05656622137883715 - 0.0008297499590845031im,-0.9527821753198447 - 0.02235569267417594im,-0.2992078673367857 - 0.11907019021789116im,0.08252577139387275,0.007834512534530146,0.36547831278821963
0.5900751879699249,-0.30671405001424695 - 0.0008442991819617065im,-1.173884382709508 - 0.02350217221829363im,-0.5716527185904466 - 0.11813323502423768im,0.0028567738616616877,0.0054266702993638815,0.11035605937440297,-0.07167013003431039 - 0.0008442991819617065im,-0.9642532909712571 - 0.02350217221829363im,-0.3055044655921468 - 0.11813323502423768im,0.05231302636853531,0.008041146040324711,0.35048488630568686
0.5918796992481203,-0.3220839155997888 - 0.0008592290175315547im,-1.185567183086188 - 0.024567846576640635im,-0.5780659138440901 - 0.11718219510034007im,0.0026364400315852135,0.005561326916470622,0.10721794517016872,-0.0870399956198522 - 0.0008592290175315547im,-0.9759360913479372 - 0.024567846576640635im,-0.3119176608457904 - 0.11718219510034007im,0.03609765766503809,0.008205391938498587,0.3359647680937758
0.5936842105263158,-0.3377267341541842 - 0.0008745539177453884im,-1.197468019756557 - 0.02556466306786937im,-0.5846001807838056 - 0.11621746300976982im,0.0024406355000786842,0.005672368763849005,0.10412870696585678,-0.10268281417424752 - 0.0008745539177453884im,-0.987836928018306 - 0.02556466306786937im,-0.31845192778550585 - 0.11621746300976982im,0.026400350276261215,0.008333528342701088,0.32190889060836225
0.5954887218045113,-0.3536497694838973 - 0.0008902891008833959im,-1.209592968786595 - 0.026502444298996036im,-0.5912569139793508 - 0.11523868940891253im,0.0022658526971000314,0.00576300656146801,0.10108895885958023,-0.11860584950396061 - 0.0008902891008833959im,-0.9999618770483442 - 0.026502444298996036im,-0.325108660981051 - 0.11523868940891253im,0.020143943643317955,0.00843071126413262,0.30831208281645
0.5972932330827068,-0.3698605697792133 - 0.0009064506103653575im,-1.2219478519265785 - 0.027389357514453764im,-0.598039090099975 - 0.1142462360714631im,0.0021091894763280183,0.005835908694668589,0.09809931600852212,-0.13481664979927666 - 0.0009064506103653575im,-1.0123167601883276 - 0.027389357514453764im,-0.33189083710167516 - 0.1142462360714631im,0.015874043977686818,0.008501221190643934,0.29516725134277677
0.5990977443609022,-0.38636698042053524 - 0.0009230553702132776im,-1.2345384343024142 - 0.028232354128715397im,-0.604949375312675 - 0.11323904170910383im,0.0019682279477789685,0.005893332193864591,0.09515934526782781,-0.15132306044059862 - 0.0009230553702132776im,-1.0249073425641633 - 0.028232354128715397im,-0.33880112231437515 - 0.11323904170910383im,0.012830733633897565,0.008548670842044075,0.282464615283249
0.6009022556390977,-0.4031771641435692 - 0.0009401212555120445im,-1.2473704199430962 - 0.029037343393731953im,-0.6119902250897484 - 0.11221959007713138im,0.0018409406446326158,0.005937188579383619,0.09227143647913143,-0.16813324416363248 - 0.0009401212555120445im,-1.0377393282048455 - 0.029037343393731953im,-0.3458419720914487 - 0.11221959007713138im,0.010585545309946204,0.008576114204441572,0.2702014397014226
0.6027067669172932,-0.42029960321276616 - 0.0009576671402522925im,-1.2604495502669306 - 0.029809433294403744im,-0.6191644847865523 - 0.11118560469541425im,0.001725617349715675,0.0059691167349836816,0.08943409549001738,-0.1852556832328295 - 0.0009576671402522925im,-1.0508184585286797 - 0.029809433294403744im,-0.3530162317882526 - 0.11118560469541425im,0.008881984843292123,0.008586162635496684,0.2583645784339142
0.6045112781954888,-0.43774313690832034 - 0.0009757130038788309im,-1.2737817159246734 - 0.03055303641339312im,-0.6264754045066909 - 0.11013861941522834im,0.001620807251891678,0.005990522336935382,0.0866486471187944,-0.2026992169283838 - 0.0009757130038788309im,-1.0641506241864225 - 0.03055303641339312im,-0.3603271515083911 - 0.11013861941522834im,0.007558889833067174,0.00858105016873652,0.24694764263328808
0.6063157894736843,-0.4555169841580727 - 0.0009942800221185446im,-1.287372899489698 - 0.0312719576789241im,-0.6339244439156227 - 0.10907873795462344im,0.0015252731403061855,0.006002612172337319,0.08391574174917066,-0.22047306417813617 - 0.0009942800221185446im,-1.0777418077514471 - 0.0312719576789241im,-0.36777619091732294 - 0.10907873795462344im,0.006510868619398401,0.008562690381876063,0.23594340221144847
0.6081203007518797,-0.4736307408910153 - 0.0010133906211007248im,-1.301229264434399 - 0.03196955392816394im,-0.6415165999818062 - 0.10800499070619769im,0.0014379548663459333,0.006006437870214099,0.0812342995421652,-0.23858682091107858 - 0.0010133906211007248im,-1.0915981726961481 - 0.03196955392816394im,-0.3753683469835064 - 0.10800499070619769im,0.005666648470380873,0.008532744838386582,0.22533821102605872
0.6099248120300752,-0.49209443439734607 - 0.0010330686316358804im,-1.3153572975291397 - 0.03264884007822579im,-0.6492527268502221 - 0.10691828574780521im,0.0013579396885717411,0.006002925068049796,0.07860564113144015,-0.25705051441740945 - 0.0010330686316358804im,-1.1057262057908888 - 0.03264884007822579im,-0.3831044738519223 - 0.10691828574780521im,0.004976629765571444,0.008492669148439729,0.21512659537633017
0.6117293233082707,-0.5109185343450058 - 0.0010533393808896513im,-1.3297636818894898 - 0.03331221608243231im,-0.6571378682216493 - 0.10582001274761413im,0.001284438419158738,0.005992834098677741,0.07603030099214318,-0.2758746143650691 - 0.0010533393808896513im,-1.120132590151239 - 0.03331221608243231im,-0.3909896152233495 - 0.10582001274761413im,0.004405433390317866,0.008443662160215942,0.20529896601763573
0.6135338345864662,-0.5301139624713442 - 0.0010742297901882127im,-1.3444553820852974 - 0.033962100134180766im,-0.6651734952209355 - 0.10470778291207194im,0.0012167659549370043,0.005976884144937262,0.07350703392359458,-0.29507004249140756 - 0.0010742297901882127im,-1.1348242903470465 - 0.033962100134180766im,-0.39902524222263575 - 0.10470778291207194im,0.003927275106100376,0.008386845126840552,0.19584304814293385
0.6153383458646616,-0.5496921757414779 - 0.0010957686056123437im,-1.3594397742032616 - 0.03460048678812385im,-0.6733645227664649 - 0.10358279856191369im,0.0011543251138790144,0.005955677113077926,0.07103627557155963,-0.31464825576154126 - 0.0010957686056123437im,-1.1498086824650107 - 0.03460048678812385im,-0.40721626976816505 - 0.10358279856191369im,0.0035230033531645417,0.008323156686229911,0.18674931161699454
0.6171428571428571,-0.5696651344048094 - 0.0011179864461095784im,-1.3747245759690083 - 0.03522897124750022im,-0.6817139010376445 - 0.10244507279245722im,0.0010965936162036154,0.0059297118086647435,0.06861805724657669,-0.3346212144248728 - 0.0011179864461095784im,-1.1650934842307574 - 0.03522897124750022im,-0.41556564803934465 - 0.10244507279245722im,0.0031781535487423354,0.008253376496909092,0.17800816051780358
0.6189473684210526,-0.5900453814417883 - 0.001140916055729409im,-1.390317964058025 - 0.035849218703046186im,-0.6902245892512371 - 0.10129568948422114im,0.0010431130166024137,0.0058994687398892095,0.06625303874765694,-0.35500146146185163 - 0.001140916055729409im,-1.180686872319774 - 0.035849218703046186im,-0.4240763362529374 - 0.10129568948422114im,0.002881635538579435,0.00817824574139793,0.16961154934092268
0.6207518796992482,-0.610846081038722 - 0.001164592497579197im,-1.4062284007300365 - 0.03646271925077231im,-0.6989002872750018 - 0.10013426164728262im,0.000993479597828908,0.005865371943259044,0.06394074604492175,-0.37580216105878517 - 0.001164592497579197im,-1.1965973089917856 - 0.03646271925077231im,-0.43275203427670195 - 0.10013426164728262im,0.0026248313122238026,0.008098415651179705,0.16154856875612628
0.6225563909774436,-0.6320810523809459 - 0.0011890533629884778im,-1.4224650651350852 - 0.037070583442515896im,-0.7077455408388469 - 0.09896034787841096im,0.0009473367653811651,0.005827757507445296,0.06168053302533452,-0.39703713240100935 - 0.0011890533629884778im,-1.2128339733968343 - 0.037070583442515896im,-0.4415972878405471 - 0.09896034787841096im,0.0024009622220860366,0.008014405224370911,0.15380788476640359
0.6243609022556391,-0.6537647960960119 - 0.0012143389815516355im,-1.4390372894824497 - 0.03767382899874152im,-0.7167631381530466 - 0.09777501146939543im,0.0009043686591471747,0.005786930095274556,0.05947295385986909,-0.41872087611607517 - 0.0012143389815516355im,-1.2294061977441988 - 0.03767382899874152im,-0.4506148851547468 - 0.09777501146939543im,0.0022046374636969543,0.007926682448942455,0.14638167123588464
0.6261654135338346,-0.6759125818376946 - 0.0012404927665925303im,-1.4559553292464054 - 0.03827338708727962im,-0.7259577740392159 - 0.09657787645589246im,0.0008642946788804565,0.005743160016695701,0.05731733528867082,-0.440868661857758 - 0.0012404927665925303im,-1.2463242375081545 - 0.03827338708727962im,-0.45980952104091605 - 0.09657787645589246im,0.0020315263838182962,0.007835659901957368,0.13925890348775577
0.6279699248120301,-0.6985405097235934 - 0.001267561542241014im,-1.47322975624965 - 0.03887027703168157im,-0.73533303361233 - 0.0953691099057567im,0.000826864902432593,0.005696716091083854,0.055213499160420974,-0.4634965897436569 - 0.001267561542241014im,-1.263598664511399 - 0.03887027703168157im,-0.4691847806140303 - 0.0953691099057567im,0.0018781178800352347,0.007741741740413379,0.13243022342966235
0.6297744360902255,-0.7216655197561839 - 0.0012955958076621408im,-1.4908718825145402 - 0.039465345096499765im,-0.7448934293580819 - 0.09414911857985983im,0.0007918562521290056,0.005647824160053683,0.05316123048320278,-0.48662159977624725 - 0.0012955958076621408im,-1.2812407907762893 - 0.039465345096499765im,-0.4787451763597822 - 0.09414911857985983im,0.0017415414624266795,0.00764526703887615,0.12588620213705437
0.631578947368421,-0.7453055234457554 - 0.0013246502584367665im,-1.5088936372747157 - 0.04005906739314133im,-0.7546434540384684 - 0.09291748330143093im,0.0007590690855983837,0.005596644370732064,0.05115985089126678,-0.5102616034658187 - 0.0013246502584367665im,-1.299262545536465 - 0.04005906739314133im,-0.4884952010401686 - 0.09291748330143093im,0.001619431751695764,0.007546480772925794,0.11961662858872792
0.6333834586466165,-0.7694794735099071 - 0.0013547842470359574im,-1.5273077339006917 - 0.040652025686667044im,-0.7645867848375201 - 0.09167553841044311im,0.000728324368391875,0.005543341678801008,0.049209713850104767,-0.5344355535299705 - 0.0013547842470359574im,-1.3176766421624408 - 0.040652025686667044im,-0.4984385318392203 - 0.09167553841044311im,0.0015098256200404261,0.0074456301214505475,0.11361399935437486
0.6351879699248121,-0.7942074183151038 - 0.0013860622600904127im,-1.546127784351338 - 0.041244949721333864im,-0.7747297361750057 - 0.09042204539087682im,0.0006994612579698661,0.005488089584816428,0.04730944750455676,-0.5591634983351671 - 0.0013860622600904127im,-1.336496692613087 - 0.041244949721333864im,-0.5085814831767059 - 0.09042204539087682im,0.001411083035861434,0.007342969373597466,0.10786678350771967
0.6369924812030076,-0.8195106165540303 - 0.0014185545712227295im,-1.5653678499331296 - 0.04183812562987249im,-0.7850755687705618 - 0.08915878415491743im,0.0006723349772593724,0.005430994954125824,0.045459624373680216,-0.5844666965740936 - 0.0014185545712227295im,-1.3557367581948787 - 0.04183812562987249im,-0.518927315772262 - 0.08915878415491743im,0.001321825351827147,0.007238660422882767,0.1023685249422233
0.638796992481203,-0.8454116681147981 - 0.0014523380060998414im,-1.585043451162305 - 0.0424322450011422im,-0.7956302474670183 - 0.08788469857237705im,0.0006468149853852989,0.005372206098411258,0.043659017607430795,-0.6103677481348614 - 0.0014523380060998414im,-1.3754123594240542 - 0.0424322450011422im,-0.5294819944687185 - 0.08788469857237705im,0.0012408869468194309,0.007132916594000954,0.09710866214561514
0.6406015037593985,-0.8719346387942042 - 0.001487496782721831im,-1.6051707662858095 - 0.0430279205879675im,-0.8063986193960289 - 0.08659998385929144im,0.0006227834120553456,0.005311853041380004,0.041907176629309824,-0.6368907188142677 - 0.001487496782721831im,-1.3955396745475586 - 0.0430279205879675im,-0.540250366397729 - 0.08659998385929144im,0.0011672770668698475,0.0070259240101686205,0.09207879737310888
0.642406015037594,-0.8991051296920458 - 0.001524123344271554im,-1.625767142592729 - 0.043624863015618624im,-0.8173857014158413 - 0.08530566012443368im,0.0006001337394272269,0.0052499470876209145,0.04020399477350005,-0.664061209712109 - 0.001524123344271554im,-1.416136050854478 - 0.043624863015618624im,-0.5512374484175415 - 0.08530566012443368im,0.0011001495618555986,0.006917709229378018,0.08727149883794671
0.6442105263157895,-0.9269505554584757 - 0.0015623197479446172im,-1.646851164696012 - 0.044223891715949926im,-0.8285971959457944 - 0.08400214646681253im,0.0005787695550361409,0.005186630610291439,0.03854897605066668,-0.6919066354785389 - 0.0015623197479446172im,-1.437220072957761 - 0.044223891715949926im,-0.5624489429474946 - 0.08400214646681253im,0.0010387782416044085,0.006808470073332772,0.08267868243274254
0.6460150375939849,-0.9555002457616426 - 0.0016021988547076324im,-1.668442968815852 - 0.04482525184200936im,-0.8400386695741191 - 0.08268856264220147im,0.0005586035829131089,0.005121966910901741,0.03694105207885792,-0.7204563257817062 - 0.0016021988547076324im,-1.458811877077601 - 0.04482525184200936im,-0.5738904165758192 - 0.08268856264220147im,0.0009825373726872835,0.006698297511806861,0.0782913655581968
0.6478195488721804,-0.9847856641856525 - 0.0016438859516751567im,-1.6905636997257059 - 0.04542921498484812im,-0.8517175100541369 - 0.08136510091976466im,0.0005395567941578784,0.005056019992796175,0.03537950111411907,-0.7497417442057157 - 0.0016438859516751567im,-1.480932607987455 - 0.04542921498484812im,-0.5855692570558371 - 0.08136510091976466im,0.0009308856576421093,0.0065872823579334865,0.07410144172559245
0.649624060150376,-1.0148406954800615 - 0.0016875207633426116im,-1.7132365200760107 - 0.04603611857117102im,-0.8636387315344537 - 0.08003297398691721im,0.0005215576298315808,0.0049888530822669265,0.03386423119549238,-0.7797967755001248 - 0.0016875207633426116im,-1.5036054283377598 - 0.04603611857117102im,-0.5974904785361539 - 0.08003297398691721im,0.0008833531224792155,0.006475512350889441,0.07010257678810389
0.6514285714285715,-1.0457018428474891 - 0.0017332595681764304im,-1.73648636161893 - 0.046646156034836954im,-0.8758088801942042 - 0.07869229646814761im,0.0005045413834810888,0.004920508270924243,0.03239452294240389,-0.8106579228675522 - 0.0017332595681764304im,-1.5268552698806792 - 0.046646156034836954im,-0.6096606271959044 - 0.07869229646814761im,0.0008395305126074924,0.006363046419876702,0.06628726454628485
0.6532330827067669,-1.0774086465415154 - 0.0017812781759873834im,-1.7603399621942377 - 0.047259537182562934im,-0.8882357386521214 - 0.07734248030457906im,0.0004884496177540505,0.004851025854834304,0.030969298383156242,-0.8423647265615788 - 0.0017812781759873834im,-1.5507088704559868 - 0.047259537182562934im,-0.6220874856538215 - 0.07734248030457906im,0.0007990603603105577,0.00624994027536437,0.06264748382373703
0.6550375939849624,-1.11000398105202 - 0.0018317751082804255im,-1.7848268476333267 - 0.04787679518324117im,-0.9009252933555568 - 0.07598415218114615im,0.0004732297345788538,0.004780470435802552,0.02958811356770406,-0.8749600610720832 - 0.0018317751082804255im,-1.5751957558950758 - 0.04787679518324117im,-0.634777040357257 - 0.07598415218114615im,0.0007616297823716,0.006136279230999663,0.05917687946059758
0.6568421052631579,-1.143534574084944 - 0.0018849758910097628im,-1.8099784959943965 - 0.04849777330484684im,-0.9138856869392475 - 0.07461699317615358im,0.00045883458700421225,0.004708834259379723,0.028250006035287253,-0.9084906541050076 - 0.0018849758910097628im,-1.6003474042561456 - 0.04849777330484684im,-0.6477374339409477 - 0.07461699317615358im,0.0007269643766194609,0.0060220551621668296,0.05586819085050863
0.6586466165413534,-1.1780514734992018 - 0.0019411379995253467im,-1.8358298573724294 - 0.04912316740762098im,-0.9271237916310043 - 0.07324320957311826im,0.00044522221494027196,0.004636185364579301,0.026955041318927626,-0.9430075535192651 - 0.0019411379995253467im,-1.6261987656341785 - 0.04912316740762098im,-0.6609755386327045 - 0.07324320957311826im,0.0006948232712567652,0.005907355793883792,0.05271648933089153
0.6604511278195488,-1.2136107373937026 - 0.0020005573479180755im,-1.8624191352675386 - 0.04975284541984005im,-0.9406486351515849 - 0.07186103155419055im,0.0004323556434814438,0.0045625052791698475,0.025701675878119203,-0.9785668174137658 - 0.0020005573479180755im,-1.6527880435292874 - 0.04975284541984005im,-0.6745003821532851 - 0.07186103155419055im,0.0006649949503830846,0.0057921575570589225,0.04971384988789568
0.6622556390977443,-1.2502741501000447 - 0.002063576166284517im,-1.889788190277022 - 0.05038759656109357im,-0.9544678616205765 - 0.0704712372927952im,0.00042020280132522585,0.004487855553961906,0.02448941206492552,-1.015230230120108 - 0.002063576166284517im,-1.680157098538771 - 0.05038759656109357im,-0.6883196086222767 - 0.0704712372927952im,0.000637293889003206,0.0056765381946277445,0.046854700417938454
0.6640601503759398,-1.2881101468366023 - 0.0021305931506070035im,-1.9179838479510063 - 0.051027295332655535im,-0.9685923422494828 - 0.06907493048111564im,0.0004087365388429728,0.0044122031219427146,0.02331768259940947,-1.0530662268566657 - 0.0021305931506070035im,-1.7083527562127552 - 0.051027295332655535im,-0.702444089251183 - 0.06907493048111564im,0.0006115577959810612,0.0055604543225243165,0.04413343120656229
0.6658646616541354,-1.3271950181511305 - 0.002202076720371924im,-1.947058001589 - 0.051672666524801354im,-0.9830290548486191 - 0.06767055035702844im,0.00039793477369043167,0.004335582477045415,0.022185231330794752,-1.0921510981711937 - 0.002202076720371924im,-1.7374269098507489 - 0.051672666524801354im,-0.7168808018503193 - 0.06767055035702844im,0.000587645417544017,0.0054439476478971354,0.04154351729368074
0.6676691729323309,-1.3676141633813326 - 0.0022785816165119543im,-1.9770684360736581 - 0.05232371627713648im,-0.9977893256925265 - 0.06626073700043565im,0.0003877808259313242,0.004257956549576471,0.021091995544353967,-1.132570243401396 - 0.0022785816165119543im,-1.7674373443354072 - 0.05232371627713648im,-0.7316410726942267 - 0.06626073700043565im,0.0005654349702635867,0.005326969380516672,0.039080733542977676
0.6694736842105263,-1.4094640779840246 - 0.0023607720082662854im,-2.0080803860985386 - 0.05298146580717162im,-1.012883327243924 - 0.06484420812014718im,0.0003782639317790489,0.004179359129385904,0.020036698393316506,-1.174420158004088 - 0.0023607720082662854im,-1.7984492943602877 - 0.05298146580717162im,-0.746735074245624 - 0.06484420812014718im,0.0005448229903736774,0.005209558943918611,0.036738856617936716
0.6712781954887218,-1.4528542871869505 - 0.0024494507576421935im,-2.0401686635983944 - 0.053646043678660715im,-1.0283232497590244 - 0.06342177499652596im,0.0003693800938997641,0.004099732340671872,0.0190186801683409,-1.217810367207014 - 0.0024494507576421935im,-1.8305375718601435 - 0.053646043678660715im,-0.7621749967607246 - 0.06342177499652596im,0.0005257239347167021,0.005091640089943521,0.03451297217055408
0.6730827067669173,-1.4979105018823875 - 0.002545601340622551im,-2.0734185767372857 - 0.05431820838097405im,-1.0441198710357187 - 0.06199346913805546im,0.0003611332969563279,0.004019052113437025,0.018037113432602527,-1.2628665819024505 - 0.002545601340622551im,-1.8637874849990346 - 0.05431820838097405im,-0.7779716180374189 - 0.06199346913805546im,0.0005080703038255915,0.004973178650893835,0.03239810202558802
0.6748872180451128,-1.5447781310200197 - 0.0026504442404222364im,-2.1079282806655386 - 0.054999010544506066im,-1.0602867235144835 - 0.06056021462598926im,0.0003535373445904567,0.003937293502940227,0.01709135045572471,-1.309734211040083 - 0.0026504442404222364im,-1.8982971889272875 - 0.054999010544506066im,-0.7941384705161837 - 0.06056021462598926im,0.0004918137624571404,0.004854138797540172,0.03038972471600166
0.6766917293233082,-1.593627318537784 - 0.002765518195109569im,-2.14381328138743 - 0.055688642232303506im,-1.0768370816584616 - 0.059121221218622316im,0.0003466185551779629,0.0038543388262862093,0.016180293424257905,-1.358583398557847 - 0.002765518195109569im,-1.9341821896491789 - 0.055688642232303506im,-0.8106888286601617 - 0.059121221218622316im,0.0004769273641652372,0.004734369272469245,0.028482724491269765
0.6784962406015037,-1.6446597404651777 - 0.0028927984335918974im,-2.1812098917367284 - 0.05638992135693102im,-1.0937873160660714 - 0.057677377972366946im,0.0003404198173665007,0.0037702186086374183,0.015303259001216195,-1.4096158204852414 - 0.0028927984335918974im,-1.9715787999984773 - 0.05638992135693102im,-0.8276390630677718 - 0.057677377972366946im,0.0004634095092263722,0.004613900364046206,0.026672861019052065
0.6803007518796993,-1.6981178941443846 - 0.003034873259214774im,-2.220281870115003 - 0.057103210170291845im,-1.11115188652583 - 0.05622994984296479im,0.00033500679984024156,0.003684743414404496,0.014459731039944766,-1.4630739741644478 - 0.003034873259214774im,-2.010650778376752 - 0.057103210170291845im,-0.8450036335275304 - 0.05622994984296479im,0.00045129055856255366,0.004492490899259216,0.02495639281757094
0.6821052631578948,-1.7542985249048004 - 0.0031952181532501904im,-2.261229919821903 - 0.057831554521452555im,-1.1289486866545564 - 0.05477823633781646im,0.000330477734745995,0.003597837718850257,0.01364861224678999,-1.5192546049248636 - 0.0031952181532501904im,-2.0515988280836517 - 0.057831554521452555im,-0.8628004336562567 - 0.05477823633781646im,0.00044064373368372006,0.0043700374485487565,0.023328693171420785
0.6839097744360902,-1.8135721355531595 - 0.0033786360530909288im,-2.304304300202444 - 0.05857854208543371im,-1.1471987356727855 - 0.05332309291935015im,0.0003269793777994666,0.0035093643116735937,0.012869179570115949,-1.578528215573223 - 0.0033786360530909288im,-2.094673208464193 - 0.05857854208543371im,-0.8810504826744858 - 0.05332309291935015im,0.0004316033943177643,0.004246358090317843,0.02178592412942647
0.6857142857142857,-1.8764131896225653 - 0.0035920018187579664im,-2.349824766443396 - 0.05934687351238468im,-1.1659234738014745 - 0.051864917829783044im,0.000324734274856796,0.003419007770756799,0.012120629771865597,-1.641369269642629 - 0.0035920018187579664im,-2.140193674705145 - 0.05934687351238468im,-0.8997752208031747 - 0.051864917829783044im,0.0004243967007322787,0.00412105113787251,0.02032427978163968
0.6875187969924812,-1.9434481910647017 - 0.0038455911608556224im,-2.398214340394169 - 0.0601455492329022im,-1.185146213915564 - 0.05040300205830719im,0.00032408997892419437,0.0033266304484380607,0.011401916637315582,-1.7084042710847651 - 0.0038455911608556224im,-2.188583248655918 - 0.0601455492329022im,-0.9189979609172643 - 0.05040300205830719im,0.0004194012694295255,0.003993922295413622,0.018939696765140315
0.6893233082706767,-2.01553734226934 - 0.00415563204074875im,-2.4500526101084854 - 0.06098471637569257im,-1.2048990872125847 - 0.04893963658604719im,0.0003256144499743524,0.0032318509438085405,0.010712568855120426,-1.7804934222894038 - 0.00415563204074875im,-2.2404215183702343 - 0.06098471637569257im,-0.9387508342142848 - 0.04893963658604719im,0.0004172574507950427,0.0038644705191428846,0.017629153611119663
0.6911278195488721,-2.093924145473652 - 0.004549681910648783im,-2.5061777116587844 - 0.061883149682463764im,-1.2252149073370413 - 0.047475840816755606im,0.0003302989715370544,0.0031342533519390387,0.010051865075232518,-1.8588802254937153 - 0.004549681910648783im,-2.2965466199205333 - 0.061883149682463764im,-0.9590666543387415 - 0.047475840816755606im,0.0004191078013204467,0.003732130146414858,0.016389371134926813
0.6929323308270676,-2.1805376743849667 - 0.005079476113758579im,-2.5678894577033153 - 0.0628749050247619im,-1.2461370946357477 - 0.04601001064883333im,0.0003400474354092044,0.0030332941775187594,0.009418444162414236,-1.94549375440503 - 0.005079476113758579im,-2.358258365965064 - 0.0628749050247619im,-0.9799888416374481 - 0.04601001064883333im,0.0004271755697660249,0.003596135915927209,0.015216121101674302
0.6947368421052632,-2.2786973693198247 - 0.0058577526680542915im,-2.637423046113324 - 0.06403651849617738im,-1.26772150252065 - 0.04454620522368667im,0.00035909138494434335,0.0029286151040771994,0.00881205541717486,-2.0436534493398884 - 0.0058577526680542915im,-2.427791954375073 - 0.06403651849617738im,-1.0015732495223504 - 0.04454620522368667im,0.00044643998466099643,0.0034558339203927964,0.01410708109135606
0.6965413533834587,-2.395175548426188 - 0.007199873492489589im,-2.7193404401674717 - 0.06558001802786244im,-1.290050869040803 - 0.04308476398339572im,0.0003994812220459595,0.002821252709558267,0.008231444013221704,-2.1601316284462513 - 0.007199873492489589im,-2.509709348429221 - 0.06558001802786244im,-1.0239026160425033 - 0.04308476398339572im,0.0004911450105392351,0.003311908771260945,0.01305834809552124
0.6983458646616542,-2.549551312118041 - 0.010620711211129567im,-2.8268256556769242 - 0.06852557416161785im,-1.3132662019645678 - 0.04163266491398972im,0.0005200782324979585,0.0027280330687439206,0.007676134218221543,-2.3145073921381045 - 0.010620711211129567im,-2.617194563938673 - 0.06852557416161785im,-1.047117948966268 - 0.04163266491398972im,0.0006310698594069271,0.003182241730914961,0.012067217462206065
0.7001503759398496,-2.800739721595512 - 0.16372705479517444im,-2.9995533192183967 - 0.17227386477748338im,-1.337789347370917 - 0.04036102853892148im,0.00662130279641026,0.00607471851262281,0.0071720244169110525,-2.5656958016155755 - 0.16372705479517444im,-2.789922227480146 - 0.17227386477748338im,-1.0716410943726173 - 0.04036102853892148im,0.007884883864371334,0.007018310219643917,0.01117115374304666
0.7019548872180451,-2.8371579175380894 - 0.3386757441882831im,-3.0276966643041163 - 0.2907330939847035im,-1.3632758895085655 - 0.0402004364433501im,0.013204512684931002,0.010003079490900048,0.006879167929077785,-2.602113997558153 - 0.3386757441882831im,-2.818065572565865 - 0.2907330939847035im,-1.0971276365102656 - 0.0402004364433501im,0.01565619484144526,0.011530400633227626,0.01061656179336958
0.7037593984962406,-2.8611099427916007 - 0.45434075572305566im,-3.0474889192487895 - 0.36926774214478764im,-1.3891041767351417 - 0.04076829878932497im,0.017232445337252534,0.012473176846726608,0.006719379457065321,-2.6260660228116643 - 0.45434075572305566im,-2.8378578275105384 - 0.36926774214478764im,-1.122955923736842 - 0.04076829878932497im,0.020361581845620636,0.014352198402776531,0.010277210849718211
0.7055639097744361,-2.8849040148928244 - 0.54790799002222im,-3.0672194959213317 - 0.43291606169571145im,-1.415284812553208 - 0.04186868286417561im,0.020225799780066316,0.014361422282397993,0.006647706235264365,-2.649860094912888 - 0.54790799002222im,-2.8575884041830806 - 0.43291606169571145im,-1.1491365595549083 - 0.04186868286417561im,0.023819372098820756,0.01649679208512435,0.010079059237883119
0.7073684210526315,-2.909081297993175 - 0.6295344430964249im,-3.0872543440691858 - 0.4885137130335543im,-1.441829494071821 - 0.043419655143138794im,0.02261942742464091,0.015916291287161665,0.0066422469278338446,-2.6740373780132387 - 0.6295344430964249im,-2.8776232523309346 - 0.4885137130335543im,-1.1756812410735213 - 0.043419655143138794im,0.026552620363607383,0.018252394773932118,0.009985397865887372
0.7091729323308271,-2.933744663714665 - 0.703535224173316im,-3.1076650852518206 - 0.538963589584971im,-1.4687482782894707 - 0.04537272983462439im,0.02460411520684117,0.017245309066070587,0.00668861250111468,-2.698700743734728 - 0.703535224173316im,-2.8980339935135695 - 0.538963589584971im,-1.202600025291171 - 0.04537272983462439im,0.02879194243410348,0.019744021691600725,0.009972059358491384
0.7109774436090226,-2.9589228983016165 - 0.7722057170767616im,-3.1284746388016784 - 0.5858080807233711im,-1.496054056977396 - 0.04769895927935821im,0.026284555453924528,0.018406598820726705,0.006776777178249332,-2.72387897832168 - 0.7722057170767616im,-2.9188435470634273 - 0.5858080807233711im,-1.2299058039790962 - 0.04769895927935821im,0.030664456570049112,0.021039412917820643,0.010022189293542458
0.7127819548872181,-2.984632015755126 - 0.836934315450616im,-3.149697359493722 - 0.6299792862723844im,-1.5237588603124148 - 0.05037471674345981im,0.027725952887454573,0.019435839044848444,0.006898518952823943,-2.7495880957751893 - 0.836934315450616im,-2.940066267755471 - 0.6299792862723844im,-1.2576106073141151 - 0.05037471674345981im,0.03224964814388055,0.022180252315759215,0.010122181138620047
0.7145864661654135,-3.010889058962802 - 0.8986351733298589im,-3.1713479585678366 - 0.6720912232228562im,-1.5518746112377695 - 0.053384163885959894im,0.02897240097105707,0.02035684992936834,0.007047509979677729,-2.7758451389828656 - 0.8986351733298589im,-2.9617168668295855 - 0.6720912232228562im,-1.2857263582394698 - 0.053384163885959894im,0.03360144679381886,0.023194437845966802,0.010261655131880001
0.716390977443609,-3.0377153850590997 - 0.9579499164522107im,-3.193446380720154 - 0.7125733026573187im,-1.580415125456136 - 0.056715803216916494im,0.030055537064982776,0.021186445209584858,0.007218598922772895,-2.8026714650791633 - 0.9579499164522107im,-2.9838152889819027 - 0.7125733026573187im,-1.3142668724578364 - 0.056715803216916494im,0.03475864612425639,0.024101709723053307,0.01043227612273384
0.7181954887218045,-3.065135571507551 - 1.0153513365330429im,-3.2160125460714415 - 0.7517433843935772im,-1.609393453868374 - 0.06035830701359287im,0.030999092816553695,0.021937159527665822,0.007407169726492585,-2.8300916515276144 - 1.0153513365330429im,-3.0063814543331904 - 0.7517433843935772im,-1.3432452008700744 - 0.06035830701359287im,0.03575039846947091,0.024916817581153793,0.010626752614113114
0.72,-3.0931769549020087 - 1.0712019817567109im,-3.2390701785123435 - 0.7898439724206687im,-1.6388251039378956 - 0.06430698655826825im,0.03182148989006005,0.022618572994574537,0.007609828656671828,-2.858133034922072 - 1.0712019817567109im,-3.0294390867740923 - 0.7898439724206687im,-1.372676850939596 - 0.06430698655826825im,0.03659935697220424,0.025651060811551878,0.010839757215022935


==> anc/data/qcd_taylor_csc_gluon_2p_noeps_exp.csv <==
ω2,Γ2ΔbarΔ,Γ2ππ,Γ2σσ,ΔΓ2ΔbarΔ,ΔΓ2ππ,ΔΓ2σσ
-0.6,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.591919191919192,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5838383838383838,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5757575757575758,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5676767676767677,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5595959595959596,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5515151515151515,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5434343434343434,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5353535353535354,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5272727272727272,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5191919191919192,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5111111111111111,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.503030303030303,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.494949494949495,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4868686868686869,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.47878787878787876,-1.5877962639854626 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.3568332649676815 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4707070707070707,-1.383896144022344 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.1529331450045632 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4626262626262626,-1.2166553910627242 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.9856923920449432 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.45454545454545453,-1.0725235326792892 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.8415605336615083 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.44646464646464645,-0.9450365627250329 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.714073563707252 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4383838383838384,-0.8304302520016028 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.5994672529838218 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4303030303030303,-0.7262450514506713 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.4952820524328903 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4222222222222222,-0.6307485077550794 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.39978550873729857 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.41414141414141414,-0.5426543859189973 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.3116913869012164 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.40606060606060607,-0.4609700524749636 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.23000705345718253 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.397979797979798,-0.3849065398684415 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.15394354085066062 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3898989898989899,-0.3138220975682873 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.08285909855050631 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.38181818181818183,-0.24718496732715345 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.01622196830937246 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.37373737373737376,-0.18454780002014032 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.04641519899764062 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3656565656565657,-0.12552949627177679 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.10543350274600416 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3575757575757576,-0.06980192676583134 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.16116107225194956 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.34949494949494947,-0.017079997965359812 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.21388300105242106 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3414141414141414,0.03288593998879244 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.26384893900657336 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3333333333333333,0.08031599681433244 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.3112789958321133 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.32525252525252524,0.12540568611577577 + 0.0im,-0.9693574312364025 + 0.0im,NaN + 0.0im,0.3563686851335568 + 0.0im,-0.7585631944689049 + 0.0im,NaN + 0.0im
-0.31717171717171716,0.1683285356684574 + 0.0im,-0.930695584749143 + 0.0im,NaN + 0.0im,0.3992915346862383 + 0.0im,-0.7199013479816455 + 0.0im,NaN + 0.0im
-0.3090909090909091,0.20924084262133302 + 0.0im,-0.8947255502655058 + 0.0im,NaN + 0.0im,0.44020384163911397 + 0.0im,-0.6839313134980083 + 0.0im,NaN + 0.0im
-0.301010101010101,0.24828298258423162 + 0.0im,-0.8607613961148415 + 0.0im,NaN + 0.0im,0.4792459816020126 + 0.0im,-0.6499671593473438 + 0.0im,NaN + 0.0im
-0.29292929292929293,0.2855817687247506 + 0.0im,-0.8284887652256235 + 0.0im,NaN + 0.0im,0.5165447677425316 + 0.0im,-0.617694528458126 + 0.0im,NaN + 0.0im
-0.28484848484848485,0.3212521667010744 + 0.0im,-0.7977115951738147 + 0.0im,NaN + 0.0im,0.5522151657188553 + 0.0im,-0.5869173584063172 + 0.0im,NaN + 0.0im
-0.2767676767676768,0.3553987402720702 + 0.0im,-0.7682876150759509 + 0.0im,NaN + 0.0im,0.5863617392898511 + 0.0im,-0.5574933783084534 + 0.0im,NaN + 0.0im
-0.2686868686868687,0.38811687577874077 + 0.0im,-0.7401045041395995 + 0.0im,NaN + 0.0im,0.6190798747965217 + 0.0im,-0.5293102673721019 + 0.0im,NaN + 0.0im
-0.2606060606060606,0.41949382817101205 + 0.0im,-0.7130689961344747 + 0.0im,NaN + 0.0im,0.650456827188793 + 0.0im,-0.5022747593669771 + 0.0im,NaN + 0.0im
-0.25252525252525254,0.44960961652153686 + 0.0im,-0.687101129815183 + 0.0im,NaN + 0.0im,0.6805726155393178 + 0.0im,-0.4763068930476854 + 0.0im,NaN + 0.0im
-0.24444444444444444,0.4785377990779338 + 0.0im,-0.6621308725313622 + 0.0im,NaN + 0.0im,0.7095007980957148 + 0.0im,-0.45133663576386457 + 0.0im,NaN + 0.0im
-0.23636363636363636,0.5063461436779625 + 0.0im,-0.6380959674067024 + 0.0im,NaN + 0.0im,0.7373091426957434 + 0.0im,-0.4273017306392048 + 0.0im,NaN + 0.0im
-0.22828282828282828,0.5330972132804257 + 0.0im,-0.614940467558157 + 0.0im,NaN + 0.0im,0.7640602122982066 + 0.0im,-0.40414623079065937 + 0.0im,NaN + 0.0im
-0.2202020202020202,0.5588488778116888 + 0.0im,-0.5926136847776269 + 0.0im,NaN + 0.0im,0.7898118768294697 + 0.0im,-0.3818194480101292 + 0.0im,NaN + 0.0im
-0.21212121212121213,0.5836547643646207 + 0.0im,-0.5710694016857 + 0.0im,NaN + 0.0im,0.8146177633824017 + 0.0im,-0.3602751649182024 + 0.0im,NaN + 0.0im
-0.20404040404040405,0.6075646526313913 + 0.0im,-0.5502652620950308 + 0.0im,NaN + 0.0im,0.8385276516491722 + 0.0im,-0.3394710253275332 + 0.0im,NaN + 0.0im
-0.19595959595959597,0.6306248275768317 + 0.0im,-0.5301622854067971 + 0.0im,NaN + 0.0im,0.8615878265946125 + 0.0im,-0.3193680486392995 + 0.0im,NaN + 0.0im
-0.18787878787878787,0.6528783905082991 + 0.0im,-0.5107244709528113 + 0.0im,NaN + 0.0im,0.8838413895260802 + 0.0im,-0.2999302341853136 + 0.0im,NaN + 0.0im
-0.1797979797979798,0.6743655363280001 + 0.0im,-0.4919184696821374 + 0.0im,NaN + 0.0im,0.9053285353457811 + 0.0im,-0.2811242329146398 + 0.0im,NaN + 0.0im
-0.1717171717171717,0.6951238025865338 + 0.0im,-0.4737133077199158 + 0.0im,NaN + 0.0im,0.9260868016043147 + 0.0im,-0.2629190709524182 + 0.0im,NaN + 0.0im
-0.16363636363636364,0.715188290935498 + 0.0im,-0.45608015036337923 + 0.0im,NaN + 0.0im,0.9461512899532789 + 0.0im,-0.2452859135958816 + 0.0im,NaN + 0.0im
-0.15555555555555556,0.7345918664643754 + 0.0im,-0.4389920986362468 + 0.0im,NaN + 0.0im,0.9655548654821564 + 0.0im,-0.22819786186874913 + 0.0im,NaN + 0.0im
-0.14747474747474748,0.7533653379891216 + 0.0im,-0.42242401244255356 + 0.0im,NaN + 0.0im,0.9843283370069025 + 0.0im,-0.21162977567505592 + 0.0im,NaN + 0.0im
-0.1393939393939394,0.7715376196292814 + 0.0im,-0.40635235540108694 + 0.0im,NaN + 0.0im,1.0025006186470622 + 0.0im,-0.19555811863358927 + 0.0im,NaN + 0.0im
-0.13131313131313133,0.7891358767462293 + 0.0im,-0.3907550579080709 + 0.0im,NaN + 0.0im,1.0200988757640101 + 0.0im,-0.17996082114057324 + 0.0im,NaN + 0.0im
-0.12323232323232323,0.8061856598728439 + 0.0im,-0.3756113959964811 + 0.0im,NaN + 0.0im,1.037148658890625 + 0.0im,-0.16481715922898346 + 0.0im,NaN + 0.0im
-0.11515151515151516,0.822711024413516 + 0.0im,-0.36090188290935565 + 0.0im,NaN + 0.0im,1.053674023431297 + 0.0im,-0.15010764614185798 + 0.0im,NaN + 0.0im
-0.10707070707070707,0.8387346402766167 + 0.0im,-0.3466081721725445 + 0.0im,NaN + 0.0im,1.0696976392943975 + 0.0im,-0.1358139354050469 + 0.0im,NaN + 0.0im
-0.09898989898989899,0.854277891933337 + 0.0im,-0.33271297049399196 + 0.0im,NaN + 0.0im,1.085240890951118 + 0.0im,-0.12191873372649432 + 0.0im,NaN + 0.0im
-0.09090909090909091,0.8693609695086653 + 0.0im,-0.31919995913407784 + 0.0im,NaN + 0.0im,1.100323968526446 + 0.0im,-0.1084057223665802 + 0.0im,NaN + 0.0im
-0.08282828282828283,0.8840029522070026 + 0.0im,-0.3060537227828846 + 0.0im,NaN + 0.0im,1.1149659512247836 + 0.0im,-0.09525948601538696 + 0.0im,NaN + 0.0im
-0.07474747474747474,0.8982219583134226 + 0.0im,-0.2932597158621595 + 0.0im,-0.23303346391015298 + 0.0im,1.1291849573312034 + 0.0im,-0.08246547909466183 + 0.0im,0.05047291313220792 + 0.0im
-0.06666666666666667,0.9120349191016378 + 0.0im,-0.280804080257458 + 0.0im,-0.19789203763556396 + 0.0im,1.1429979181194188 + 0.0im,-0.07000984348996038 + 0.0im,0.08561433940679697 + 0.0im
-0.05858585858585859,0.9254580879454675 + 0.0im,-0.2686737766895788 + 0.0im,-0.17757870761021763 + 0.0im,1.1564210869632483 + 0.0im,-0.057879539922081155 + 0.0im,0.1059276694321433 + 0.0im
-0.050505050505050504,0.9385068033548369 + 0.0im,-0.25685641286386857 + 0.0im,-0.16117596342350976 + 0.0im,1.1694698023726178 + 0.0im,-0.046062176096370956 + 0.0im,0.12233041361885116 + 0.0im
-0.04242424242424243,0.9511956164066926 + 0.0im,-0.24534022907155764 + 0.0im,-0.14685209735816782 + 0.0im,1.1821586154244734 + 0.0im,-0.034545992304060004 + 0.0im,0.13665427968419308 + 0.0im
-0.03434343434343434,0.9635383410690166 + 0.0im,-0.23411405690689605 + 0.0im,-0.13388538207498 + 0.0im,1.1945013400867974 + 0.0im,-0.0233198201393984 + 0.0im,0.14962099496738093 + 0.0im
-0.026262626262626262,0.9755481012084762 + 0.0im,-0.22316728181292117 + 0.0im,-0.12190516042624541 + 0.0im,1.2065111002262572 + 0.0im,-0.012373045045423517 + 0.0im,0.1616012166161155 + 0.0im
-0.01818181818181818,0.9872373731091856 + 0.0im,-0.212489807781104 + 0.0im,-0.11069160204407132 + 0.0im,1.2182003721269665 + 0.0im,-0.0016955710136063603 + 0.0im,0.17281477499828962 + 0.0im
-0.010101010101010102,0.9986180254599164 + 0.0im,-0.20207202558652407 + 0.0im,-0.10010166353175676 + 0.0im,1.2295810244776972 + 0.0im,0.008722211180973563 + 0.0im,0.18340471351060414 + 0.0im
-0.00202020202020202,1.00970135604217 + 0.0im,-0.19190478275756953 + 0.0im,-0.09003596745295264 + 0.0im,1.240664355059951 + 0.0im,0.018889454009928107 + 0.0im,0.19347040958940828 + 0.0im
0.006060606060606061,1.0204981251785303 + 0.0im,-0.18197935628980244 + 0.0im,-0.08042200052693967 + 0.0im,1.2514611241963112 + 0.0im,0.028814880477695187 + 0.0im,0.20308437651542127 + 0.0im
0.014141414141414142,1.0310185880109888 + 0.0im,-0.1722874270420882 + 0.0im,-0.07120478533725538 + 0.0im,1.2619815870287698 + 0.0im,0.038506809725409444 + 0.0im,0.2123015917051055 + 0.0im
0.022222222222222223,1.0412725230693214 + 0.0im,-0.16282105633743676 + 0.0im,-0.062341334961140735 + 0.0im,1.2722355220871022 + 0.0im,0.047973180430060866 + 0.0im,0.2211650420812202 + 0.0im
0.030303030303030304,1.0512692605542047 + 0.0im,-0.15357266381889506 + 0.0im,-0.053797174368612574 + 0.0im,1.2822322595719857 + 0.0im,0.057221572948602584 + 0.0im,0.22970920267374834 + 0.0im
0.03838383838383838,1.061017707828214 + 0.0im,-0.14453500727404683 + 0.0im,-0.045544061399964225 + 0.0im,1.2919807068459948 + 0.0im,0.06625922949345081 + 0.0im,0.2379623156423967 + 0.0im
0.046464646464646465,1.0705263722471283 + 0.0im,-0.13570116349705727 + 0.0im,-0.037558438750395794 + 0.0im,1.3014893712649092 + 0.0im,0.07509307327044037 + 0.0im,0.24594793829196512 + 0.0im
0.05454545454545454,1.0798033842075034 + 0.0im,-0.12706451070734323 + 0.0im,-0.0298203502516102 + 0.0im,1.3107663832252845 + 0.0im,0.08372972606015443 + 0.0im,0.2536860267907507 + 0.0im
0.06262626262626263,1.0888565168074218 + 0.0im,-0.11861871201415634 + 0.0im,-0.022312662130544617 + 0.0im,1.3198195158252028 + 0.0im,0.0921755247533413 + 0.0im,0.2611937149118163 + 0.0im
0.0707070707070707,1.097693206486226 + 0.0im,-0.11035770013728483 + 0.0im,-0.015020490738775902 + 0.0im,1.328656205504007 + 0.0im,0.10043653663021283 + 0.0im,0.268485886303585 + 0.0im
0.07878787878787878,1.1063205702935754 + 0.0im,-0.10227566285177875 + 0.0im,-0.007930773535835831 + 0.0im,1.3372835693113563 + 0.0im,0.1085185739157189 + 0.0im,0.2755756035065251 + 0.0im
0.08686868686868687,1.1147454229940346 + 0.0im,-0.09436702967663928 + 0.0im,-0.0010319419264063672 + 0.0im,1.3457084220118156 + 0.0im,0.11642720709085837 + 0.0im,0.2824744351159546 + 0.0im
0.09494949494949495,1.1229742925688582 + 0.0im,-0.08662645920823157 + 0.0im,0.00568633225298928 + 0.0im,1.353937291586639 + 0.0im,0.12416777755926608 + 0.0im,0.2891927092953502 + 0.0im
0.10303030303030303,1.1310134350647822 + 0.0im,-0.07904882741364237 + 0.0im,0.012233335861558729 + 0.0im,1.3619764340825633 + 0.0im,0.13174540935385526 + 0.0im,0.29573971290391965 + 0.0im
0.1111111111111111,1.1388688495759407 + 0.0im,-0.07162921650356956 + 0.0im,0.01861747298853236 + 0.0im,1.3698318485937218 + 0.0im,0.1391650202639281 + 0.0im,0.3021238500308933 + 0.0im
0.1191919191919192,1.1465462899313166 + 0.0im,-0.06436290452965328 + 0.0im,0.024846392480361332 + 0.0im,1.3775092889490974 + 0.0im,0.14643133223784438 + 0.0im,0.3083527695227223 + 0.0im
0.12727272727272726,1.1540512781958638 + 0.0im,-0.057245355540633355 + 0.0im,0.030927091753332334 + 0.0im,1.3850142772136447 + 0.0im,0.1535488812268643 + 0.0im,0.3144334687956933 + 0.0im
0.13535353535353536,1.1613891153657514 + 0.0im,-0.050272210801548436 + 0.0im,0.03686600193092694 + 0.0im,1.3923521143835322 + 0.0im,0.16052202596594922 + 0.0im,0.3203723789732879 + 0.0im
0.14343434343434344,1.1685648918920293 + 0.0im,-0.04343927960756258 + 0.0im,0.042669058584948204 + 0.0im,1.3995278909098103 + 0.0im,0.16735495715993506 + 0.0im,0.3261754356273091 + 0.0im
0.15151515151515152,1.175583499182218 + 0.0im,-0.036742531648345754 + 0.0im,0.048341760713786805 + 0.0im,1.4065464981999989 + 0.0im,0.1740517051191519 + 0.0im,0.33184813775614774 + 0.0im
0.1595959595959596,1.1824496393485395 + 0.0im,-0.030178089120623704 + 0.0im,0.053889220536224997 + 0.0im,1.4134126383663206 + 0.0im,0.18061614764687392 + 0.0im,0.3373955975785859 + 0.0im
0.16767676767676767,1.189167831141208 + 0.0im,-0.023742219784280295 + 0.0im,0.059316205408290114 + 0.0im,1.420130830158989 + 0.0im,0.18705201698321736 + 0.0im,0.34282258245065106 + 0.0im
0.17575757575757575,1.195742423288468 + 0.0im,-0.017431329681187338 + 0.0im,0.06462717423359855 + 0.0im,1.426705422306249 + 0.0im,0.1933629070863103 + 0.0im,0.34813355127595946 + 0.0im
0.18383838383838383,1.2021775984925949 + 0.0im,-0.011241956989777202 + 0.0im,0.06982630808322149 + 0.0im,1.433140597510376 + 0.0im,0.19955227977772044 + 0.0im,0.35333268512558247 + 0.0im
0.1919191919191919,1.2084773847757906 + 0.0im,-0.005170766426068661 + 0.0im,0.07491753706587106 + 0.0im,1.4394403837935716 + 0.0im,0.20562347034142894 + 0.0im,0.358423914108232 + 0.0im
0.2,1.2146456583606091 + 0.0im,0.0007854574523433016 + 0.0im,0.07990456353138967 + 0.0im,1.44560865737839 + 0.0im,0.21157969421984096 + 0.0im,0.3634109405737506 + 0.0im


==> anc/data/qcd_taylor_csc_gluon_2p_noeps_exp1.csv <==
ω2,Γ2ΔbarΔ,Γ2ππ,Γ2σσ,ΔΓ2ΔbarΔ,ΔΓ2ππ,ΔΓ2σσ
-0.6,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.591919191919192,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5838383838383838,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5757575757575758,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5676767676767677,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5595959595959596,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5515151515151515,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5434343434343434,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5353535353535354,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5272727272727272,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5191919191919192,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5111111111111111,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.503030303030303,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.494949494949495,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4868686868686869,-2.545659695199674 + 0.0im,NaN + 0.0im,NaN + 0.0im,-2.33005400911395 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.47878787878787876,-2.145313238427009 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.929707552341285 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4707070707070707,-1.8350314294059482 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.6194257433202242 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4626262626262626,-1.5779648997264821 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.362359213640758 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.45454545454545453,-1.3584507853935215 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.1428450993077977 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.44646464646464645,-1.1674573508550634 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.9518516647693392 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4383838383838384,-0.9990442268620351 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.7834385407763111 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4303030303030303,-0.849007298381504 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.6334016122957801 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4222222222222222,-0.7142279539143043 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.49862226782858016 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.41414141414141414,-0.5923148731340989 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.37670918704837497 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.40606060606060607,-0.48138820830449214 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.2657825222187683 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.397979797979798,-0.3799409331235945 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.16433524703787045 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3898989898989899,-0.2867454768342078 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.07113979074848394 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.38181818181818183,-0.2007884601216612 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.01481722596406271 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.37373737373737376,-0.12122375675794783 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.09438192932777602 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3656565656565657,-0.04733786960104135 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.1682678164846826 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3575757575757576,0.021476085738591957 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.23708177182431592 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.34949494949494947,0.08573830326868431 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.30134398935440826 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3414141414141414,0.14589775028897037 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.36150343637469434 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3333333333333333,0.2023443370241212 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.41795002310984514 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.32525252525252524,0.2554188646444155 + 0.0im,-1.0029753539814577 + 0.0im,NaN + 0.0im,0.47102455073013955 + 0.0im,-0.811055897492921 + 0.0im,NaN + 0.0im
-0.31717171717171716,0.3054197608011802 + 0.0im,-0.9585387806274925 + 0.0im,NaN + 0.0im,0.5210254468869041 + 0.0im,-0.7666193241389558 + 0.0im,NaN + 0.0im
-0.3090909090909091,0.3526110141525309 + 0.0im,-0.9172400083106957 + 0.0im,NaN + 0.0im,0.5682167002382549 + 0.0im,-0.7253205518221592 + 0.0im,NaN + 0.0im
-0.301010101010101,0.3972262472113338 + 0.0im,-0.8784601730813427 + 0.0im,NaN + 0.0im,0.6128319332970578 + 0.0im,-0.6865407165928061 + 0.0im,NaN + 0.0im
-0.29292929292929293,0.4394732812527349 + 0.0im,-0.8418592333424905 + 0.0im,NaN + 0.0im,0.6550789673384588 + 0.0im,-0.6499397768539538 + 0.0im,NaN + 0.0im
-0.28484848484848485,0.479537667777057 + 0.0im,-0.8072000466381404 + 0.0im,NaN + 0.0im,0.6951433538627809 + 0.0im,-0.6152805901496038 + 0.0im,NaN + 0.0im
-0.2767676767676768,0.5175856686719209 + 0.0im,-0.774298053556741 + 0.0im,NaN + 0.0im,0.7331913547576449 + 0.0im,-0.5823785970682043 + 0.0im,NaN + 0.0im
-0.2686868686868687,0.553766738825194 + 0.0im,-0.7430011304344527 + 0.0im,NaN + 0.0im,0.769372424910918 + 0.0im,-0.5510816739459161 + 0.0im,NaN + 0.0im
-0.2606060606060606,0.588215648048012 + 0.0im,-0.7131796641400951 + 0.0im,NaN + 0.0im,0.8038213341337359 + 0.0im,-0.5212602076515586 + 0.0im,NaN + 0.0im
-0.25252525252525254,0.6210542684327036 + 0.0im,-0.6847209113891387 + 0.0im,NaN + 0.0im,0.8366599545184276 + 0.0im,-0.49280145490060195 + 0.0im,NaN + 0.0im
-0.24444444444444444,0.6523931112841795 + 0.0im,-0.6575254293168964 + 0.0im,NaN + 0.0im,0.8679987973699034 + 0.0im,-0.4656059728283598 + 0.0im,NaN + 0.0im
-0.23636363636363636,0.6823326408850915 + 0.0im,-0.6315046315628795 + 0.0im,NaN + 0.0im,0.8979383269708154 + 0.0im,-0.4395851750743429 + 0.0im,NaN + 0.0im
-0.22828282828282828,0.7109644122617126 + 0.0im,-0.6065790139530938 + 0.0im,NaN + 0.0im,0.9265700983474366 + 0.0im,-0.414659557464557 + 0.0im,NaN + 0.0im
-0.2202020202020202,0.7383720497917255 + 0.0im,-0.5826768045049873 + 0.0im,NaN + 0.0im,0.9539777358774496 + 0.0im,-0.3907573480164506 + 0.0im,NaN + 0.0im
-0.21212121212121213,0.7646321020188487 + 0.0im,-0.5597329025336217 + 0.0im,NaN + 0.0im,0.9802377881045726 + 0.0im,-0.367813446045085 + 0.0im,NaN + 0.0im
-0.20404040404040405,0.7898147865851011 + 0.0im,-0.5376880225829136 + 0.0im,NaN + 0.0im,1.005420472670825 + 0.0im,-0.34576856609437695 + 0.0im,NaN + 0.0im
-0.19595959595959597,0.8139846366179071 + 0.0im,-0.5164879895917617 + 0.0im,NaN + 0.0im,1.029590322703631 + 0.0im,-0.324568533103225 + 0.0im,NaN + 0.0im
-0.18787878787878787,0.8372010764328499 + 0.0im,-0.496083149319379 + 0.0im,NaN + 0.0im,1.052806762518574 + 0.0im,-0.3041636928308423 + 0.0im,NaN + 0.0im
-0.1797979797979798,0.8595189212411201 + 0.0im,-0.47642786899883033 + 0.0im,NaN + 0.0im,1.075124607326844 + 0.0im,-0.28450841251029363 + 0.0im,NaN + 0.0im
-0.1717171717171717,0.8809888221290447 + 0.0im,-0.45748011008612305 + 0.0im,NaN + 0.0im,1.0965945082147686 + 0.0im,-0.26556065359758635 + 0.0im,NaN + 0.0im
-0.16363636363636364,0.901657657350686 + 0.0im,-0.43920105939566684 + 0.0im,NaN + 0.0im,1.1172633434364099 + 0.0im,-0.24728160290713014 + 0.0im,NaN + 0.0im
-0.15555555555555556,0.9215688833056657 + 0.0im,-0.4215548088441539 + 0.0im,NaN + 0.0im,1.1371745693913897 + 0.0im,-0.22963535235561722 + 0.0im,NaN + 0.0im
-0.14747474747474748,0.9407628435782363 + 0.0im,-0.4045080752384404 + 0.0im,NaN + 0.0im,1.1563685296639603 + 0.0im,-0.21258861874990367 + 0.0im,NaN + 0.0im
-0.1393939393939394,0.9592770452566008 + 0.0im,-0.3880299536349657 + 0.0im,NaN + 0.0im,1.174882731342325 + 0.0im,-0.19611049714642897 + 0.0im,NaN + 0.0im
-0.13131313131313133,0.9771464063194175 + 0.0im,-0.3720917002707649 + 0.0im,NaN + 0.0im,1.1927520924051416 + 0.0im,-0.18017224378222815 + 0.0im,NaN + 0.0im
-0.12323232323232323,0.9944034796296326 + 0.0im,-0.35666653984329333 + 0.0im,NaN + 0.0im,1.2100091657153567 + 0.0im,-0.16474708335475663 + 0.0im,NaN + 0.0im
-0.11515151515151516,1.0110786490962584 + 0.0im,-0.3417294935612774 + 0.0im,NaN + 0.0im,1.2266843351819825 + 0.0im,-0.14981003707274068 + 0.0im,NaN + 0.0im
-0.10707070707070707,1.027200309557976 + 0.0im,-0.3272572260707072 + 0.0im,NaN + 0.0im,1.2428059956436999 + 0.0im,-0.13533776958217045 + 0.0im,NaN + 0.0im
-0.09898989898989899,1.0427950308376273 + 0.0im,-0.31322790881788776 + 0.0im,NaN + 0.0im,1.258400716923351 + 0.0im,-0.12130845232935103 + 0.0im,NaN + 0.0im
-0.09090909090909091,1.057887699241882 + 0.0im,-0.29962109603636117 + 0.0im,NaN + 0.0im,1.2734933853276058 + 0.0im,-0.10770163954782443 + 0.0im,NaN + 0.0im
-0.08282828282828283,1.072501653614381 + 0.0im,-0.28641761469561083 + 0.0im,NaN + 0.0im,1.288107339700105 + 0.0im,-0.09449815820707415 + 0.0im,NaN + 0.0im
-0.07474747474747474,1.0866588027363695 + 0.0im,-0.27359946399286345 + 0.0im,NaN + 0.0im,1.3022644888220933 + 0.0im,-0.08168000750432672 + 0.0im,NaN + 0.0im
-0.06666666666666667,1.100379805944758 + 0.0im,-0.26114974697958165 + 0.0im,-0.18625719246273859 + 0.0im,1.3159854920304819 + 0.0im,-0.06923029049104495 + 0.0im,0.08858651335509451 + 0.0im
-0.05858585858585859,1.1136838848028099 + 0.0im,-0.24905250057615172 + 0.0im,-0.16616990062041542 + 0.0im,1.329289570888534 + 0.0im,-0.05713304408761502 + 0.0im,0.10867380519741769 + 0.0im
-0.050505050505050504,1.1265893462458907 + 0.0im,-0.23729275304298192 + 0.0im,-0.14998691966567812 + 0.0im,1.3421950323316147 + 0.0im,-0.0453732965544452 + 0.0im,0.12485678615215498 + 0.0im
-0.04242424242424243,1.139113372651705 + 0.0im,-0.22585636805625392 + 0.0im,-0.1358668774077628 + 0.0im,1.3547190587374291 + 0.0im,-0.033936911567717214 + 0.0im,0.1389768284100703 + 0.0im
-0.03434343434343434,1.151272173181016 + 0.0im,-0.21473000546599255 + 0.0im,-0.12309155886155695 + 0.0im,1.3668778592667399 + 0.0im,-0.02281054897745586 + 0.0im,0.15175214695627615 + 0.0im
-0.026262626262626262,1.1630810498503585 + 0.0im,-0.20390106446400866 + 0.0im,-0.11129391436560637 + 0.0im,1.3786867359360824 + 0.0im,-0.011981607975471946 + 0.0im,0.16354979145222676 + 0.0im
-0.01818181818181818,1.1745544616654406 + 0.0im,-0.19335763229594513 + 0.0im,-0.10025682000764023 + 0.0im,1.3901601477511647 + 0.0im,-0.0014381758074084132 + 0.0im,0.17458688581019288 + 0.0im
-0.010101010101010102,1.1857060814178684 + 0.0im,-0.1830884368362783 + 0.0im,-0.08983916167316071 + 0.0im,1.4013117675035924 + 0.0im,0.008831019652258408 + 0.0im,0.1850045441446724 + 0.0im
-0.00202020202020202,1.19654884890638 + 0.0im,-0.17308280333838927 + 0.0im,-0.07994291973358642 + 0.0im,1.4121545349921039 + 0.0im,0.01883665315014745 + 0.0im,0.1949007860842467 + 0.0im
0.006060606060606061,1.2070950202575847 + 0.0im,-0.16333061480293581 + 0.0im,-0.07049652943920372 + 0.0im,1.4227007063433086 + 0.0im,0.028588841685600903 + 0.0im,0.20434717637862937 + 0.0im
0.014141414141414142,1.2173562118343157 + 0.0im,-0.15382227516380545 + 0.0im,-0.061445668311124406 + 0.0im,1.4329618979200396 + 0.0im,0.03809718132473126 + 0.0im,0.21339803750670872 + 0.0im
0.022222222222222223,1.227343442724976 + 0.0im,-0.14454867586216252 + 0.0im,-0.05274779242046416 + 0.0im,1.4429491288107 + 0.0im,0.04737078062637419 + 0.0im,0.22209591339736895 + 0.0im
0.030303030303030304,1.2370671713164572 + 0.0im,-0.13550116439554127 + 0.0im,-0.044368715466887934 + 0.0im,1.452672857402181 + 0.0im,0.05641829209299543 + 0.0im,0.23047499035094515 + 0.0im
0.03838383838383838,1.2465373314107515 + 0.0im,-0.12667151583914207 + 0.0im,-0.03628037124133955 + 0.0im,1.4621430174964756 + 0.0im,0.06524794064939464 + 0.0im,0.23856333457649354 + 0.0im
0.046464646464646465,1.2557633659507623 + 0.0im,-0.11805190658657219 + 0.0im,-0.028459295877778477 + 0.0im,1.4713690520364864 + 0.0im,0.07386754990196452 + 0.0im,0.24638440994005462 + 0.0im
0.05454545454545454,1.264754255573613 + 0.0im,-0.10963488942575958 + 0.0im,-0.020885566114578098 + 0.0im,1.4803599416593372 + 0.0im,0.08228456706277713 + 0.0im,0.253958139703255 + 0.0im
0.06262626262626263,1.273518546743066 + 0.0im,-0.10141337083952744 + 0.0im,-0.013542037037975085 + 0.0im,1.48912423282879 + 0.0im,0.09050608564900926 + 0.0im,0.26130166877985805 + 0.0im
0.0707070707070707,1.2820643787812023 + 0.0im,-0.09338059017560163 + 0.0im,-0.006413782171906941 + 0.0im,1.4976700648669263 + 0.0im,0.09853886631293507 + 0.0im,0.26842992364592616 + 0.0im
0.07878787878787878,1.2903995069602732 + 0.0im,-0.0855300998356856 + 0.0im,0.0005123262703602706 + 0.0im,1.5060051930459972 + 0.0im,0.1063893566528511 + 0.0im,0.2753560320881934 + 0.0im
0.08686868686868687,1.2985313260180789 + 0.0im,-0.0778557473349625 + 0.0im,0.007247937495548522 + 0.0im,1.514137012103803 + 0.0im,0.11406370915357421 + 0.0im,0.2820916433133816 + 0.0im
0.09494949494949495,1.306466889095437 + 0.0im,-0.07035165795672932 + 0.0im,0.013803470382881253 + 0.0im,1.5220725751811608 + 0.0im,0.12156779853180738 + 0.0im,0.28864717620071434 + 0.0im
0.10303030303030303,1.31421292941854 + 0.0im,-0.06301221950922989 + 0.0im,0.020188308482147043 + 0.0im,1.5298186155042641 + 0.0im,0.1289072369793068 + 0.0im,0.29503201429998016 + 0.0im
0.1111111111111111,1.3217758768314734 + 0.0im,-0.05583206728797285 + 0.0im,0.026410955480030765 + 0.0im,1.5373815629171972 + 0.0im,0.13608738920056385 + 0.0im,0.3012546612978639 + 0.0im
0.1191919191919192,1.329161875123357 + 0.0im,-0.04880607049573922 + 0.0im,0.03247916041384272 + 0.0im,1.544767561209081 + 0.0im,0.1431133859927975 + 0.0im,0.3073228662316759 + 0.0im
0.12727272727272726,1.336376798260383 + 0.0im,-0.04192931954769928 + 0.0im,0.03840001967321667 + 0.0im,1.5519824843461067 + 0.0im,0.14999013694083743 + 0.0im,0.31324372549104973 + 0.0im
0.13535353535353536,1.343426264300141 + 0.0im,-0.0351971139657061 + 0.0im,0.04418006096183764 + 0.0im,1.5590319503858647 + 0.0im,0.1567223425228306 + 0.0im,0.31902376677967076 + 0.0im
0.14343434343434344,1.3503156502708222 + 0.0im,-0.028604951300697207 + 0.0im,0.0498253130430387 + 0.0im,1.565921336356546 + 0.0im,0.1633145051878395 + 0.0im,0.3246690188608718 + 0.0im
0.15151515151515152,1.3570501028892477 + 0.0im,-0.02214851674995216 + 0.0im,0.055341363826591 + 0.0im,1.5726557889749715 + 0.0im,0.16977093973858456 + 0.0im,0.3301850696444241 + 0.0im
0.1595959595959596,1.3636345532864746 + 0.0im,-0.01582367316002082 + 0.0im,0.060733410025245974 + 0.0im,1.5792402393721985 + 0.0im,0.1760957833285159 + 0.0im,0.3355771158430791 + 0.0im
0.16767676767676767,1.3700737270309271 + 0.0im,-0.009626452075189697 + 0.0im,0.06600629874660209 + 0.0im,1.5856794131166512 + 0.0im,0.182293004413347 + 0.0im,0.3408500045644352 + 0.0im
0.17575757575757575,1.3763721547362926 + 0.0im,-0.00355304501138997 + 0.0im,0.07116456340480895 + 0.0im,1.5919778408220167 + 0.0im,0.18836641147714672 + 0.0im,0.34600826922264205 + 0.0im
0.18383838383838383,1.3825341817908108 + 0.0im,0.0024002046590899813 + 0.0im,0.07621245458848572 + 0.0im,1.5981398678765348 + 0.0im,0.1943196611476267 + 0.0im,0.3510561604063188 + 0.0im
0.1919191919191919,1.3885639778905217 + 0.0im,0.008236809264241888 + 0.0im,0.08115396680124326 + 0.0im,1.6041696639762455 + 0.0im,0.20015626575277856 + 0.0im,0.3559976726190764 + 0.0im
0.2,1.3944655465365052 + 0.0im,0.01396014384142205 + 0.0im,0.08599286177123933 + 0.0im,1.610071232622229 + 0.0im,0.20587960032995875 + 0.0im,0.36083656758907245 + 0.0im


==> anc/data/qcd_taylor_csc_gluon_2p_noeps_flat.csv <==
ω2,Γ2ΔbarΔ,Γ2ππ,Γ2σσ,ΔΓ2ΔbarΔ,ΔΓ2ππ,ΔΓ2σσ
-0.6,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.591919191919192,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5838383838383838,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5757575757575758,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5676767676767677,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5595959595959596,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5515151515151515,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5434343434343434,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5353535353535354,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5272727272727272,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5191919191919192,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.5111111111111111,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.503030303030303,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.494949494949495,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4868686868686869,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.47878787878787876,-2.1320013149594077 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.8940751931242936 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4707070707070707,-1.889686426609472 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.6517603047743579 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4626262626262626,-1.694057351641527 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.4561312298064126 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.45454545454545453,-1.5267103570452725 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.2887842352101586 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.44646464646464645,-1.3793205327656353 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.1413944109305214 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4383838383838384,-1.2471877493740477 + 0.0im,NaN + 0.0im,NaN + 0.0im,-1.0092616275389334 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4303030303030303,-1.1273048529089589 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.889378731073845 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.4222222222222222,-1.0175856590437793 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.7796595372086651 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.41414141414141414,-0.9164986602993357 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.6785725384642216 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.40606060606060607,-0.8228718437937654 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.5849457219586514 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.397979797979798,-0.7357794673599483 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.49785334552483423 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3898989898989899,-0.6544719661695159 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.4165458443344016 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.38181818181818183,-0.5783302731500248 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.3404041513149108 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.37373737373737376,-0.5068347579631323 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.26890863612801824 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3656565656565657,-0.43954338912737634 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.20161726729226231 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3575757575757576,-0.3760758880629819 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.13814976622786782 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.34949494949494947,-0.31610196462005113 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.07817584278493706 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3414141414141414,-0.2593323836813755 + 0.0im,NaN + 0.0im,NaN + 0.0im,-0.021406261846261442 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.3333333333333333,-0.2055120532962626 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.03241406853885146 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.32525252525252524,-0.15441458817865716 + 0.0im,NaN + 0.0im,NaN + 0.0im,0.08351153365645696 + 0.0im,NaN + 0.0im,NaN + 0.0im
-0.31717171717171716,-0.10583764142086954 + 0.0im,-1.0030027971925366 + 0.0im,NaN + 0.0im,0.13208848041424462 + 0.0im,-0.790757458360514 + 0.0im,NaN + 0.0im
-0.3090909090909091,-0.05960075958530049 + 0.0im,-0.961850839629309 + 0.0im,NaN + 0.0im,0.1783253622498136 + 0.0im,-0.7496055007972865 + 0.0im,NaN + 0.0im
-0.301010101010101,-0.015540427075538236 + 0.0im,-0.9233552187066764 + 0.0im,NaN + 0.0im,0.22238569475957592 + 0.0im,-0.7111098798746539 + 0.0im,NaN + 0.0im
-0.29292929292929293,0.026490876383042622 + 0.0im,-0.8869654629935942 + 0.0im,NaN + 0.0im,0.26441699821815673 + 0.0im,-0.6747201241615717 + 0.0im,NaN + 0.0im
-0.28484848484848485,0.06662700335293753 + 0.0im,-0.8523891823028807 + 0.0im,NaN + 0.0im,0.30455312518805167 + 0.0im,-0.6401438434708583 + 0.0im,NaN + 0.0im
-0.2767676767676768,0.10498981705396007 + 0.0im,-0.8194315826471357 + 0.0im,NaN + 0.0im,0.3429159388890742 + 0.0im,-0.6071862438151132 + 0.0im,NaN + 0.0im
-0.2686868686868687,0.14169057241833968 + 0.0im,-0.7879463704375301 + 0.0im,NaN + 0.0im,0.37961669425345385 + 0.0im,-0.5757010316055077 + 0.0im,NaN + 0.0im
-0.2606060606060606,0.17683113806203216 + 0.0im,-0.7578157471456453 + 0.0im,NaN + 0.0im,0.4147572598971463 + 0.0im,-0.5455704083136228 + 0.0im,NaN + 0.0im
-0.25252525252525254,0.21050500925178856 + 0.0im,-0.7289406963588425 + 0.0im,NaN + 0.0im,0.4484311310869027 + 0.0im,-0.5166953575268199 + 0.0im,NaN + 0.0im
-0.24444444444444444,0.24279819529073135 + 0.0im,-0.7012356294907113 + 0.0im,NaN + 0.0im,0.4807243171258455 + 0.0im,-0.4889902906586888 + 0.0im,NaN + 0.0im
-0.23636363636363636,0.27378999899555123 + 0.0im,-0.6746251405591961 + 0.0im,NaN + 0.0im,0.5117161208306654 + 0.0im,-0.4623798017271735 + 0.0im,NaN + 0.0im
-0.22828282828282828,0.30355367674245903 + 0.0im,-0.6490418945728348 + 0.0im,NaN + 0.0im,0.5414797985775731 + 0.0im,-0.4367965557408124 + 0.0im,NaN + 0.0im
-0.2202020202020202,0.3321570356702473 + 0.0im,-0.6244251608548624 + 0.0im,NaN + 0.0im,0.5700831575053613 + 0.0im,-0.4121798220228399 + 0.0im,NaN + 0.0im
-0.21212121212121213,0.3596629451062495 + 0.0im,-0.6007197503708822 + 0.0im,NaN + 0.0im,0.5975890669413637 + 0.0im,-0.38847441153885987 + 0.0im,NaN + 0.0im
-0.20404040404040405,0.3861297929204442 + 0.0im,-0.5778752106750995 + 0.0im,NaN + 0.0im,0.6240559147555583 + 0.0im,-0.36562987184307716 + 0.0im,NaN + 0.0im
-0.19595959595959597,0.41161189265056847 + 0.0im,-0.5558451981691612 + 0.0im,NaN + 0.0im,0.6495380144856826 + 0.0im,-0.3435998593371388 + 0.0im,NaN + 0.0im
-0.18787878787878787,0.43615984121808543 + 0.0im,-0.5345869755420491 + 0.0im,NaN + 0.0im,0.6740859630531996 + 0.0im,-0.32234163671002675 + 0.0im,NaN + 0.0im
-0.1797979797979798,0.4598208403778972 + 0.0im,-0.5140609998499135 + 0.0im,NaN + 0.0im,0.6977469622130114 + 0.0im,-0.30181566101789103 + 0.0im,NaN + 0.0im
-0.1717171717171717,0.4826389818319378 + 0.0im,-0.4942305795691514 + 0.0im,NaN + 0.0im,0.720565103667052 + 0.0im,-0.281985240737129 + 0.0im,NaN + 0.0im
-0.16363636363636364,0.5046555045147127 + 0.0im,-0.47506158426089073 + 0.0im,NaN + 0.0im,0.7425816263498268 + 0.0im,-0.26281624542886833 + 0.0im,NaN + 0.0im
-0.15555555555555556,0.5259090273034913 + 0.0im,-0.4565221969159338 + 0.0im,NaN + 0.0im,0.7638351491386054 + 0.0im,-0.24427685808391145 + 0.0im,NaN + 0.0im
-0.14747474747474748,0.5464357560247484 + 0.0im,-0.43858269895012664 + 0.0im,NaN + 0.0im,0.7843618778598626 + 0.0im,-0.22633736011810426 + 0.0im,NaN + 0.0im
-0.1393939393939394,0.5662696708677399 + 0.0im,-0.4212152825791555 + 0.0im,NaN + 0.0im,0.804195792702854 + 0.0im,-0.20896994374713315 + 0.0im,NaN + 0.0im
-0.13131313131313133,0.5854426984444512 + 0.0im,-0.4043938866223658 + 0.0im,NaN + 0.0im,0.8233688202795653 + 0.0im,-0.19214854779034338 + 0.0im,NaN + 0.0im
-0.12323232323232323,0.6039848648526384 + 0.0im,-0.3880940506658622 + 0.0im,NaN + 0.0im,0.8419109866877523 + 0.0im,-0.1758487118338398 + 0.0im,NaN + 0.0im
-0.11515151515151516,0.6219244372100793 + 0.0im,-0.3722927858934594 + 0.0im,NaN + 0.0im,0.8598505590451933 + 0.0im,-0.16004744706143695 + 0.0im,NaN + 0.0im
-0.10707070707070707,0.6392880500602588 + 0.0im,-0.35696845822244044 + 0.0im,NaN + 0.0im,0.8772141718953729 + 0.0im,-0.144723119390418 + 0.0im,NaN + 0.0im
-0.09898989898989899,0.6561008236142452 + 0.0im,-0.34210068551140227 + 0.0im,NaN + 0.0im,0.8940269454493591 + 0.0im,-0.12985534667937984 + 0.0im,NaN + 0.0im
-0.09090909090909091,0.6723864702091072 + 0.0im,-0.32767024400778316 + 0.0im,NaN + 0.0im,0.9103125920442213 + 0.0im,-0.11542490517576073 + 0.0im,NaN + 0.0im
-0.08282828282828283,0.6881673911865517 + 0.0im,-0.31365898330482384 + 0.0im,NaN + 0.0im,0.9260935130216659 + 0.0im,-0.10141364447280142 + 0.0im,NaN + 0.0im
-0.07474747474747474,0.7034648374677807 + 0.0im,-0.30004978525733744 + 0.0im,-0.23096308605128021 + 0.0im,0.9413909593028948 + 0.0im,-0.08780444642531504 + 0.0im,0.037728191959302125 + 0.0im
-0.06666666666666667,0.7182987063039251 + 0.0im,-0.2868263489208193 + 0.0im,-0.19405246057054198 + 0.0im,0.9562248281390392 + 0.0im,-0.07458101008879692 + 0.0im,0.07463881744004032 + 0.0im
-0.05858585858585859,0.732688046654678 + 0.0im,-0.2739733451930985 + 0.0im,-0.17206996863615998 + 0.0im,0.9706141684897921 + 0.0im,-0.061728006361076115 + 0.0im,0.09662130937442234 + 0.0im
-0.050505050505050504,0.7466508415001986 + 0.0im,-0.2614762143978411 + 0.0im,-0.1544107284514499 + 0.0im,0.9845769633353126 + 0.0im,-0.049230875565818656 + 0.0im,0.1142805495591324 + 0.0im
-0.04242424242424243,0.7602041438681076 + 0.0im,-0.24932114786327886 + 0.0im,-0.13908615669121766 + 0.0im,0.9981302657032218 + 0.0im,-0.03707580903125643 + 0.0im,0.12960512131936466 + 0.0im
-0.03434343434343434,0.7733641347992419 + 0.0im,-0.23749503841392458 + 0.0im,-0.12529533020001227 + 0.0im,1.011290256634356 + 0.0im,-0.02524969958190216 + 0.0im,0.14339594781057005 + 0.0im
-0.026262626262626262,0.7861461792400032 + 0.0im,-0.22598543682931105 + 0.0im,-0.11262235524559337 + 0.0im,1.0240723010751172 + 0.0im,-0.01374009799728863 + 0.0im,0.15606892276498893 + 0.0im
-0.01818181818181818,0.7985648769761848 + 0.0im,-0.2147805098933992 + 0.0im,-0.10081887203593522 + 0.0im,1.036490998811299 + 0.0im,-0.0025351710613767666 + 0.0im,0.16787240597464712 + 0.0im
-0.010101010101010102,0.810634108061158 + 0.0im,-0.20386900193718993 + 0.0im,-0.08972250593990588 + 0.0im,1.048560229896272 + 0.0im,0.0083763368948325 + 0.0im,0.17896877207067644 + 0.0im
-0.00202020202020202,0.8223670769721472 + 0.0im,-0.1932401999788473 + 0.0im,-0.07922005924850131 + 0.0im,1.0602931988072613 + 0.0im,0.019005138853175115 + 0.0im,0.189471218762081 + 0.0im
0.006060606060606061,0.8337763533462971 + 0.0im,-0.1828839011932919 + 0.0im,-0.06922871940606198 + 0.0im,1.0717024751814113 + 0.0im,0.029361437638730514 + 0.0im,0.19946255860452033 + 0.0im
0.014141414141414142,0.8448739079079324 + 0.0im,-0.17279038025519763 + 0.0im,-0.05968557577155779 + 0.0im,1.0828000297430465 + 0.0im,0.03945495857682479 + 0.0im,0.2090057022390245 + 0.0im
0.022222222222222223,0.8556711487037472 + 0.0im,-0.16295036523562967 + 0.0im,-0.05054136309804821 + 0.0im,1.0935972705388612 + 0.0im,0.04929497359639277 + 0.0im,0.21814991491253413 + 0.0im
0.030303030303030304,0.8661789531804017 + 0.0im,-0.1533550091673065 + 0.0im,-0.041756525514107315 + 0.0im,1.104105075015516 + 0.0im,0.05889032966471593 + 0.0im,0.22693475249647502 + 0.0im
0.03838383838383838,0.8764076977082161 + 0.0im,-0.14399586461000546 + 0.0im,-0.03329863101312275 + 0.0im,1.1143338195433303 + 0.0im,0.06824947422201696 + 0.0im,0.23539264699745954 + 0.0im
0.046464646464646465,0.8863672863557946 + 0.0im,-0.1348648639413116 + 0.0im,-0.02514061071577747 + 0.0im,1.1242934081909086 + 0.0im,0.0773804748907108 + 0.0im,0.24355066729480487 + 0.0im
0.05454545454545454,0.8960671770557674 + 0.0im,-0.12595429708852068 + 0.0im,-0.01725952453866849 + 0.0im,1.1339932988908816 + 0.0im,0.08629104174350173 + 0.0im,0.2514317534719138 + 0.0im
0.06262626262626263,0.9055164059096046 + 0.0im,-0.11725679093305148 + 0.0im,-0.00963567274749903 + 0.0im,1.1434425277447187 + 0.0im,0.09498854789897093 + 0.0im,0.2590556052630833 + 0.0im
0.0707070707070707,0.9147236098627138 + 0.0im,-0.10876529100334371 + 0.0im,-0.002251941958114571 + 0.0im,1.152649731697828 + 0.0im,0.1034800478286787 + 0.0im,0.2664393360524678 + 0.0im
0.07878787878787878,0.9236970494542606 + 0.0im,-0.10047304755480727 + 0.0im,0.00490668650744774 + 0.0im,1.1616231712893748 + 0.0im,0.11177229127721515 + 0.0im,0.27359796451803003 + 0.0im
0.08686868686868687,0.9324446267024096 + 0.0im,-0.0923735946618253 + 0.0im,0.01185351039658932 + 0.0im,1.1703707485375237 + 0.0im,0.11987174417019711 + 0.0im,0.2805447884071717 + 0.0im
0.09494949494949495,0.9409739064833892 + 0.0im,-0.08446073867480487 + 0.0im,0.018600397951919607 + 0.0im,1.1789000283185034 + 0.0im,0.12778460015721757 + 0.0im,0.28729167596250194 + 0.0im
0.10303030303030303,0.9492921319966975 + 0.0im,-0.07672854348618739 + 0.0im,0.025158016648869786 + 0.0im,1.1872182538318115 + 0.0im,0.13551679534583502 + 0.0im,0.2938492946594521 + 0.0im
0.1111111111111111,0.9574062423540091 + 0.0im,-0.06917131649850511 + 0.0im,0.03153601492634209 + 0.0im,1.1953323641891231 + 0.0im,0.1430740223335173 + 0.0im,0.3002272929369244 + 0.0im
0.1191919191919192,0.9653228883206932 + 0.0im,-0.061783596218455174 + 0.0im,0.03774316890570314 + 0.0im,1.2032490101558073 + 0.0im,0.15046174261356726 + 0.0im,0.30643444691628546 + 0.0im
0.12727272727272726,0.9730484462344273 + 0.0im,-0.05456014252003873 + 0.0im,0.04378750245588051 + 0.0im,1.2109745680695414 + 0.0im,0.1576851963119837 + 0.0im,0.3124787804664628 + 0.0im
0.13535353535353536,0.9805890322259415 + 0.0im,-0.04749592287260448 + 0.0im,0.04967638447306327 + 0.0im,1.2185151540610557 + 0.0im,0.16474941595941794 + 0.0im,0.31836766248364556 + 0.0im
0.14343434343434344,0.9879505147314637 + 0.0im,-0.04058610427303944 + 0.0im,0.05541661103038422 + 0.0im,1.2258766365665779 + 0.0im,0.17165923455898296 + 0.0im,0.32410788904096655 + 0.0im
0.15151515151515152,0.9951385271682297 + 0.0im,-0.033826043246293964 + 0.0im,0.06101447333735273 + 0.0im,1.233064649003344 + 0.0im,0.17841929558572844 + 0.0im,0.3297057513479351 + 0.0im
0.1595959595959596,1.0021584794379061 + 0.0im,-0.0272112757284412 + 0.0im,0.06647581490760511 + 0.0im,1.2400846012730202 + 0.0im,0.18503406310358123 + 0.0im,0.33516709291818747 + 0.0im
0.16767676767676767,1.0090155677829369 + 0.0im,-0.02073750893814748 + 0.0im,0.07180608025057254 + 0.0im,1.246941689618051 + 0.0im,0.19150782989387494 + 0.0im,0.34049735826115485 + 0.0im
0.17575757575757575,1.0157147857887492 + 0.0im,-0.014400614070450428 + 0.0im,0.07701035684137106 + 0.0im,1.2536409076238633 + 0.0im,0.197844724761572 + 0.0im,0.3457016348519534 + 0.0im
0.18383838383838383,1.022260934215952 + 0.0im,-0.008196617439451832 + 0.0im,0.08209341056864843 + 0.0im,1.2601870560510662 + 0.0im,0.2040487213925706 + 0.0im,0.35078468857923073 + 0.0im
0.1919191919191919,1.028658629001211 + 0.0im,-0.0021216937160810786 + 0.0im,0.0870597166393505 + 0.0im,1.266584750836325 + 0.0im,0.21012364511594134 + 0.0im,0.3557509946499328 + 0.0im
0.2,1.034912311090939 + 0.0im,0.0038278398149227595 + 0.0im,0.09191348705642878 + 0.0im,1.2728384329260531 + 0.0im,0.21607317864694514 + 0.0im,0.36060476506701106 + 0.0im


==> anc/data/qcd_taylor_csc_gluon_exp.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,rΓ2ΔbarΔ,iΓ2ΔbarΔ,rΓ2ππ,iΓ2ππ,rΓ2σσ,iΓ2σσ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqphiq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5,flow_rΓ2ΔbarΔ,flow_iΓ2ΔbarΔ,flow_rΓ2ππ,flow_iΓ2ππ,flow_rΓ2σσ,flow_iΓ2σσ
0.010000000000000002,-7.600902459542082,40659.84965797189,1327.3813547209568,7.992955002207961,0.027968986085621667,-1.17504490800668e6,61.70621374895189,8.61212277586703,99.75701200038647,4.445671060866981,9.424847329916782,31.03532572726538,1488.2179215183378,5.538841898617477e11,188.89626829468176,28.123970872640065,0.4107197848716523,-0.05797823142665743,0.03491887625821807,12406.066177638933,32.49920382432818,0.002577936551709019,-0.09497308755417229,0.04406912244606468,62.638124122540255,-1.2968758309626351,-0.11831049564908096,0.05750193157729367,-4.112230024895351,-0.12074750527899458,0.07622889050967835,-0.04707962092260309,0.09725628463290832,0.10799433701393009,0.2802074539458717,0.0022295668508858055,1.0783254037915952,1.0230122762187729e7,2.606483308330685e6,10123.921520221147,0.0,-1893.812252186225,0.0,-875.8233224307564,0.0,-6647.242738823167,-1.2895118898687075,6.543490130037743e-8,-1.5407253081713656e-6,-2.334746021987073e-6,-6.647242738823178e-15,0.0016344427653815238,2.970066246069698e-9,3.4483005576912578,0.00012503408565027558,1.5309715920963856e-9,0.00014515570573348823,0.00019523474916892505,0.05203873437171215,0.005105460972190143,0.0035797191976171547,188.89626829468176,1934.5694618476984,12406.066177638933,1226.7638079729702,2.772482351732592e-9,-2.1707850816354605e-13,1.0,10.0,0.0,0.0,-23567.343128416305,-1.5373224411322943e-6,1.0752002717966706e-7,4.546132793542269e6,-8.905156362900098e-6,-8.575627750620954e-8,-6.450806286965874e-5,-2.134322772713465e-7,-4.565386756420561e-7,-0.17675333355174683,-2.6907799833212823e-5,9.589559020796717e-6,-4.1448459056929726e-6,2.246792656359263e-6,-1.5051757761962993e-6,-2.7321245047592777e-5,1.1443171215818802e-5,-5.0878655702585994e-6,2.786092398029454e-6,-1.8776001621253609e-6,1.3855751406897851e-5,-6.468956984876882e-6,3.5734342872867833e-6,-2.412676948836622e-6,-8.413441812855929e-6,4.7050097175774065e-6,-3.177312414422702e-6,6.3244339925397154e-6,-4.2725044567149435e-6,-5.848139180047547e-6,-6.631324017769024e-5,0.0,-0.0001635643213408533,0.0,0.004805589989850341,0.0
0.010135317521058913,-7.587461443960711,39274.220383549655,1304.5728404753377,7.992954988267545,0.028347456993426664,-1.1155016682488357e6,61.70621362701121,8.612122497038282,99.75700790128444,4.445671013006084,9.42484718020581,30.21214771702601,1429.4022086218733,5.2489149182800903e11,183.8859938174243,28.123969815373204,0.42191042049783434,-0.06118065518240678,0.03785158800575496,12077.008214414038,32.49920224553261,0.0026481020929940576,-0.10021893199606575,0.04777033051148282,62.63812026221864,-1.3322112844328495,-0.12484538037004675,0.062331313145380436,-4.22427407688636,-0.12741698108063365,0.08263108179150581,-0.04967999116629094,0.10542448690339239,0.11706437129809022,0.2802074539458717,0.002268547508540402,1.078325402808155,1.0230122979784781e7,2.606483392355712e6,9855.39506237269,0.0,-1843.5808802707245,0.0,-852.5929668045329,0.0,-6420.775312510937,-1.2895242972872998,7.032985587486457e-8,-1.624992358177866e-6,-2.4631983671413902e-6,-7.246423348021673e-15,0.0016344614889640839,3.183330813003789e-9,3.4483248429803344,0.00012944528614646292,1.6281698768495224e-9,0.00015027678745039812,0.00020212262032521467,0.0534475547009418,0.0052443913977253806,0.003677189343510196,183.8859938174243,1883.2570547198964,12077.008214414038,1194.2252163893197,3.08476579174551e-9,-1.811478225979038e-13,1.0,10.0,0.0,0.0,-22764.41980741667,-1.622503301379446e-6,1.1359575722662197e-7,4.3157944557695165e6,-9.241641937003464e-6,-9.294776677890408e-8,-6.693279726874273e-5,-2.3124117220763026e-7,-4.94629775139587e-7,-0.17675458063619454,-2.837517577518008e-5,1.0386383819555511e-5,-4.610412405885649e-6,2.5665039657396772e-6,-1.7656679799193525e-6,-2.880895115502501e-5,1.2394033159721658e-5,-5.6594296046835325e-6,3.1825996886943273e-6,-2.2025910053994825e-6,1.5006850175819073e-5,-7.195789864128308e-6,4.082097999314566e-6,-2.830367349800727e-6,-9.358890532805901e-6,5.374909821284599e-6,-3.7275121094633686e-6,7.22513490218813e-6,-5.012551495864435e-6,-6.861388844939535e-6,-6.88666602513115e-5,0.0,-0.00017013678411140846,0.0,0.0049997119241816535,0.0
0.010135317521058913,-7.587461443960711,39274.220383549655,1304.5728404753377,7.992954988267545,0.028347456993426664,-1.1155016682488357e6,61.70621362701121,8.612122497038282,99.75700790128444,4.445671013006084,9.42484718020581,30.21214771702601,1429.4022086218733,5.2489149182800903e11,183.8859938174243,28.123969815373204,0.42191042049783434,-0.06118065518240678,0.03785158800575496,12077.008214414038,32.49920224553261,0.0026481020929940576,-0.10021893199606575,0.04777033051148282,62.63812026221864,-1.3322112844328495,-0.12484538037004675,0.062331313145380436,-4.22427407688636,-0.12741698108063365,0.08263108179150581,-0.04967999116629094,0.10542448690339239,0.11706437129809022,0.2802074539458717,0.002268547508540402,1.078325402808155,1.0230122979784781e7,2.606483392355712e6,9855.39506237269,0.0,-1843.5808802707245,0.0,-852.5929668045329,0.0,-6420.775312510937,-1.2895242972872998,7.032985587486457e-8,-1.624992358177866e-6,-2.4631983671413902e-6,-7.246423348021673e-15,0.0016344614889640839,3.183330813003789e-9,3.4483248429803344,0.00012944528614646292,1.6281698768495224e-9,0.00015027678745039812,0.00020212262032521467,0.0534475547009418,0.0052443913977253806,0.003677189343510196,183.8859938174243,1883.2570547198964,12077.008214414038,1194.2252163893197,3.08476579174551e-9,-1.811478225979038e-13,1.0,10.0,0.0,0.0,-22764.41980741667,-1.622503301379446e-6,1.1359575722662197e-7,4.3157944557695165e6,-9.241641937003464e-6,-9.294776677890408e-8,-6.693279726874273e-5,-2.3124117220763026e-7,-4.94629775139587e-7,-0.17675458063619454,-2.837517577518008e-5,1.0386383819555511e-5,-4.610412405885649e-6,2.5665039657396772e-6,-1.7656679799193525e-6,-2.880895115502501e-5,1.2394033159721658e-5,-5.6594296046835325e-6,3.1825996886943273e-6,-2.2025910053994825e-6,1.5006850175819073e-5,-7.195789864128308e-6,4.082097999314566e-6,-2.830367349800727e-6,-9.358890532805901e-6,5.374909821284599e-6,-3.7275121094633686e-6,7.22513490218813e-6,-5.012551495864435e-6,-6.861388844939535e-6,-6.88666602513115e-5,0.0,-0.00017013678411140846,0.0,0.0049997119241816535,0.0
0.01039060544553452,-7.5625854771752365,36833.12151844758,1263.3882810112843,7.992954960773527,0.029061474537724785,-1.0131460228726252e6,61.70621338901588,8.61212193980591,99.75699975219747,4.44567091727679,9.424846881035089,28.74581511714997,1326.6121002796726,4.751771547326021e11,174.96115717690842,28.123967714569588,0.44343202810557897,-0.06758145466758529,0.0439444911276993,11490.854975348997,32.499199103822704,0.0027830203124103487,-0.11070399480663631,0.0554598356411058,62.63811256252881,-1.4001678058748388,-0.13790689449172067,0.07236467351498978,-4.439755158149832,-0.14074750062260577,0.09593205839322283,-0.0548774173049936,0.12239446624867498,0.13590795744184805,0.28020745394587177,0.002342498748370486,1.0783254007896996,1.0230123414376922e7,2.6064835602490683e6,9377.067014845426,0.0,-1754.1033897415086,0.0,-811.2125664495675,0.0,-6021.7916077439,-1.2895461385526352,8.039159163998116e-8,-1.7932301083272444e-6,-2.7198244144166695e-6,-8.501457892938822e-15,0.0016344937875830072,3.619248470954845e-9,3.4483672171712185,0.00013802398147305143,1.8246312617837862e-9,0.000160236024060276,0.00021551782646190762,0.05615853983145331,0.0055117678991357605,0.0038647520112187425,174.96115717690842,1791.853909744333,11490.854975348997,1136.2639995566371,3.758253505504345e-9,-8.325080338441004e-14,1.0,10.0,0.0,0.0,-21349.85242001708,-1.79399824191205e-6,1.2571972081450993e-7,3.9198337901714994e6,-9.90109147212304e-6,-1.0788514588501333e-7,-7.168210798359813e-5,-2.68203560741054e-7,-5.736873049536166e-7,-0.176756926629878,-3.130377773328915e-5,1.2039162732835814e-5,-5.6139565474484396e-6,3.2827193068860256e-6,-2.372216838480613e-6,-3.177761376745756e-5,1.4366321388701289e-5,-6.891484644331344e-6,4.070880519067681e-6,-2.9593502635121636e-6,1.7394397170478167e-5,-8.762587979905943e-6,5.2216908900612575e-6,-3.8030329807680074e-6,-1.1397004009136982e-5,6.875811608432684e-6,-5.008828722751471e-6,9.24325568642698e-6,-6.736107383697726e-6,-9.22139904897933e-6,-7.384005353072457e-5,0.0,-0.0001829930079716138,0.0,0.005379626673987355,0.0
0.01039060544553452,-7.5625854771752365,36833.12151844758,1263.3882810112843,7.992954960773527,0.029061474537724785,-1.0131460228726252e6,61.70621338901588,8.61212193980591,99.75699975219747,4.44567091727679,9.424846881035089,28.74581511714997,1326.6121002796726,4.751771547326021e11,174.96115717690842,28.123967714569588,0.44343202810557897,-0.06758145466758529,0.0439444911276993,11490.854975348997,32.499199103822704,0.0027830203124103487,-0.11070399480663631,0.0554598356411058,62.63811256252881,-1.4001678058748388,-0.13790689449172067,0.07236467351498978,-4.439755158149832,-0.14074750062260577,0.09593205839322283,-0.0548774173049936,0.12239446624867498,0.13590795744184805,0.28020745394587177,0.002342498748370486,1.0783254007896996,1.0230123414376922e7,2.6064835602490683e6,9377.067014845426,0.0,-1754.1033897415086,0.0,-811.2125664495675,0.0,-6021.7916077439,-1.2895461385526352,8.039159163998116e-8,-1.7932301083272444e-6,-2.7198244144166695e-6,-8.501457892938822e-15,0.0016344937875830072,3.619248470954845e-9,3.4483672171712185,0.00013802398147305143,1.8246312617837862e-9,0.000160236024060276,0.00021551782646190762,0.05615853983145331,0.0055117678991357605,0.0038647520112187425,174.96115717690842,1791.853909744333,11490.854975348997,1136.2639995566371,3.758253505504345e-9,-8.325080338441004e-14,1.0,10.0,0.0,0.0,-21349.85242001708,-1.79399824191205e-6,1.2571972081450993e-7,3.9198337901714994e6,-9.90109147212304e-6,-1.0788514588501333e-7,-7.168210798359813e-5,-2.68203560741054e-7,-5.736873049536166e-7,-0.176756926629878,-3.130377773328915e-5,1.2039162732835814e-5,-5.6139565474484396e-6,3.2827193068860256e-6,-2.372216838480613e-6,-3.177761376745756e-5,1.4366321388701289e-5,-6.891484644331344e-6,4.070880519067681e-6,-2.9593502635121636e-6,1.7394397170478167e-5,-8.762587979905943e-6,5.2216908900612575e-6,-3.8030329807680074e-6,-1.1397004009136982e-5,6.875811608432684e-6,-5.008828722751471e-6,9.24325568642698e-6,-6.736107383697726e-6,-9.22139904897933e-6,-7.384005353072457e-5,0.0,-0.0001829930079716138,0.0,0.005379626673987355,0.0
0.010647264818110689,-7.5381845179563225,34586.09576526255,1224.2529403425797,7.992954931507251,0.029779328220283136,-921873.9448218489,61.706213139025536,8.612121336717227,99.7569909897324,4.4456708135524865,9.424846557274686,27.37664626666507,1232.969513868768,4.309895547713719e11,166.6277071713575,28.12396545833716,0.46560888161166014,-0.07451019544873574,0.05087295166569746,10943.542008264261,32.499195722940264,0.0029220122117599016,-0.12205387884807137,0.06420385000411706,62.63810425075555,-1.4701934499502034,-0.1520457371865441,0.08377397044131035,-4.661797054999893,-0.15517752611883306,0.11105707957349713,-0.0605034870878006,0.14169163962969897,0.15733566218792944,0.2802074539458718,0.002417380730285328,1.0783253985291932,1.0230123884344345e7,2.606483741917702e6,8930.434418526902,0.0,-1670.5549484025134,0.0,-772.5741471617741,0.0,-5654.516541856781,-1.2895662178466205,9.168115916160214e-8,-1.975071315592645e-6,-2.9974497634871004e-6,-9.943470335219443e-15,0.0016345225930175435,4.10478900287571e-9,3.4484056747492975,0.0001469910079560442,2.0403554505213434e-9,0.00017064608128116753,0.00022951938971319202,0.05895050415607363,0.0057872702309101085,0.0040580238593877615,166.6277071713575,1706.5074151089643,10943.542008264261,1082.1434703828265,4.561207190592078e-9,6.458566590014981e-14,1.0,10.0,0.0,0.0,-20047.705116226385,-1.9815276964926844e-6,1.3880771288982542e-7,3.5667432071837736e6,-1.0597672261286886e-5,-1.2486583601320277e-7,-7.66949567534717e-5,-3.101794521353659e-7,-6.634671721334058e-7,-0.17675928153589618,-3.446775745128545e-5,1.3914570900617561e-5,-6.80959243187944e-6,4.178577555838271e-6,-3.1687097882358654e-6,-3.498413267703388e-5,1.6604283503676863e-5,-8.359418140862217e-6,5.1820075654622e-6,-3.953139490056329e-6,2.0103442225856747e-5,-1.062942674329914e-5,6.647263332263243e-6,-5.080440750402574e-6,-1.3825502468573748e-5,8.753495264360741e-6,-6.691727064658369e-6,1.1768185436402905e-5,-9.0000532229164e-6,-1.2321641479375235e-5,-7.904665405904788e-5,0.0,-0.0001965295978829044,0.0,0.005779926267531002,0.0
0.01090521877349933,-7.514246091323171,32514.916986030916,1187.0371393250725,7.992954900389159,0.030500803076399814,-840326.0061555131,61.70621287663855,8.612120685131659,99.75698158094512,4.445670701355349,9.424846207508843,26.096821395175624,1147.5281497340798,3.916349470563111e11,158.83804879155764,28.123963040039104,0.48844276300691225,-0.08199743899147853,0.05873055334292351,10431.943433777937,32.49919209168087,0.0030650822996135,-0.1343186488246751,0.07412048026113517,62.63809529451279,-1.5422938677337132,-0.16732427489317286,0.09671331096479165,-4.890417668079238,-0.17077070530502045,0.12821044109588126,-0.06658300335620838,0.1635766553063959,0.18163690530985463,0.2802074539458719,0.002493170069359322,1.078325396003017,1.0230124391672084e7,2.606483938149264e6,8512.946411834952,0.0,-1592.4583842616867,0.0,-736.4570328683633,0.0,-5315.973785482023,-1.2895846973979737,1.0432042826757373e-7,-2.1712671618721683e-6,-3.297267484245915e-6,-1.1595574579564893e-14,0.001634548178390162,4.644372200011538e-9,3.448440556400926,0.00015635394909534298,2.2767569895966563e-9,0.00018151576240863182,0.00024413915088655462,0.061823532582671495,0.006070919190258319,0.00425702029421768,158.83804879155764,1626.7301295523996,10431.943433777937,1031.5545289961092,5.515015084462473e-9,2.768900324104158e-13,1.0,10.0,0.0,0.0,-18847.425667943873,-2.1863994053164475e-6,1.5290122476572455e-7,3.251265626507978e6,-1.133310967325556e-5,-1.4411772153692906e-7,-8.19831596571376e-5,-3.577199069434757e-7,-7.651478226206805e-7,-0.17676165020078613,-3.78799181820012e-5,1.6036790226840432e-5,-8.228853028641135e-6,5.293954859449761e-6,-4.2087996409235715e-6,-3.844134402718016e-5,1.913677808772538e-5,-1.0101962347870174e-5,6.565460876876655e-6,-5.250928872556282e-6,2.3168886133828884e-5,-1.2845592503184165e-5,8.422339490573398e-6,-6.748724097295817e-6,-1.6708534099199546e-5,1.109169510669598e-5,-8.889762315294677e-6,1.4912611875940623e-5,-1.1957270388509557e-5,-1.637164296842895e-5,-8.448873044053361e-5,0.0,-0.00021076320014532906,0.0,0.0062011421594773235,0.0
0.01090521877349933,-7.514246091323171,32514.916986030916,1187.0371393250725,7.992954900389159,0.030500803076399814,-840326.0061555131,61.70621287663855,8.612120685131659,99.75698158094512,4.445670701355349,9.424846207508843,26.096821395175624,1147.5281497340798,3.916349470563111e11,158.83804879155764,28.123963040039104,0.48844276300691225,-0.08199743899147853,0.05873055334292351,10431.943433777937,32.49919209168087,0.0030650822996135,-0.1343186488246751,0.07412048026113517,62.63809529451279,-1.5422938677337132,-0.16732427489317286,0.09671331096479165,-4.890417668079238,-0.17077070530502045,0.12821044109588126,-0.06658300335620838,0.1635766553063959,0.18163690530985463,0.2802074539458719,0.002493170069359322,1.078325396003017,1.0230124391672084e7,2.606483938149264e6,8512.946411834952,0.0,-1592.4583842616867,0.0,-736.4570328683633,0.0,-5315.973785482023,-1.2895846973979737,1.0432042826757373e-7,-2.1712671618721683e-6,-3.297267484245915e-6,-1.1595574579564893e-14,0.001634548178390162,4.644372200011538e-9,3.448440556400926,0.00015635394909534298,2.2767569895966563e-9,0.00018151576240863182,0.00024413915088655462,0.061823532582671495,0.006070919190258319,0.00425702029421768,158.83804879155764,1626.7301295523996,10431.943433777937,1031.5545289961092,5.515015084462473e-9,2.768900324104158e-13,1.0,10.0,0.0,0.0,-18847.425667943873,-2.1863994053164475e-6,1.5290122476572455e-7,3.251265626507978e6,-1.133310967325556e-5,-1.4411772153692906e-7,-8.19831596571376e-5,-3.577199069434757e-7,-7.651478226206805e-7,-0.17676165020078613,-3.78799181820012e-5,1.6036790226840432e-5,-8.228853028641135e-6,5.293954859449761e-6,-4.2087996409235715e-6,-3.844134402718016e-5,1.913677808772538e-5,-1.0101962347870174e-5,6.565460876876655e-6,-5.250928872556282e-6,2.3168886133828884e-5,-1.2845592503184165e-5,8.422339490573398e-6,-6.748724097295817e-6,-1.6708534099199546e-5,1.109169510669598e-5,-8.889762315294677e-6,1.4912611875940623e-5,-1.1957270388509557e-5,-1.637164296842895e-5,-8.448873044053361e-5,0.0,-0.00021076320014532906,0.0,0.0062011421594773235,0.0
0.01116442878743705,-7.490754829552592,30603.04554730609,1151.6160649305252,7.992954867332514,0.03122579137819656,-767317.4206650084,61.70621260140253,8.612119982234743,99.75697149056333,4.445670580174793,9.424845830228204,24.89908491437218,1069.4413207436278,3.5651100227291046e11,151.54802091982842,28.12396045274649,0.5119383610879406,-0.09007576955448753,0.06762012118197903,9953.158898883163,32.499188198263006,0.0032122523691857125,-0.14755168345987157,0.08533949599051963,62.638085659460444,-1.616483892300337,-0.18380900231947447,0.11135202005716745,-5.125664010480825,-0.18759489854791087,0.14761661273315502,-0.07314240871974766,0.18833590004671805,0.2091296850982473,0.28020745394587193,0.0025698542744496356,1.078325393185425,1.023012493847255e7,2.6064841497829016e6,8122.236173099066,0.0,-1519.3709524009982,0.0,-702.6564688464873,0.0,-5003.462142413746,-1.2896017245414966,1.1844231141271435e-7,-2.382616252741408e-6,-3.6205481353741697e-6,-1.348339288082504e-14,0.0016345707892086155,5.2427765451090466e-9,3.4484721706646866,0.00016612156648740283,2.5353516503747844e-9,0.00019285523835658262,0.00025939079028063306,0.06477807125038829,0.006362771657481999,0.004461782063777803,151.54802091982842,1552.0697798025883,9953.158898883163,984.2103765093631,6.64415977207103e-9,5.713350001890918e-13,1.0,10.0,0.0,0.0,-17739.437286163917,-2.410041256334565e-6,1.680423076708771e-7,2.9688191311952826e6,-1.2109327556165628e-5,-1.6589104841946416e-7,-8.755990433619904e-5,-4.1142887305450997e-7,-8.800207961835147e-7,-0.17676403735080878,-4.1553858389259805e-5,1.8432281856538654e-5,-9.907791299102005e-6,6.67660372826082e-6,-5.55983111888351e-6,-4.216287425176354e-5,2.1995383914309294e-5,-1.2163403863209014e-5,8.280497594342922e-6,-6.936784776793261e-6,2.6628916137781492e-5,-1.54674432806895e-5,1.062300279264308e-5,-8.916015310343417e-6,-2.01194555860161e-5,1.3990711377902438e-5,-1.1745509060945875e-5,1.881153214357281e-5,-1.579973480846093e-5,-2.163454633328802e-5,-9.016886795732877e-5,0.0,-0.00022571206302298932,0.0,0.006643856139286381,0.0
0.011424888941229963,-7.4676933364831966,28835.53785311023,1117.8709128900136,7.992954832242762,0.031954276593233785,-701817.3693909252,61.706212312811445,8.612119225021026,99.75696068077394,4.445670449464232,9.424845423820598,23.776747922588473,997.9539699736075,3.2509554671068066e11,144.7169115740516,28.12395768921216,0.5361031351860683,-0.0987799932824358,0.07765471195300498,9504.514578125281,32.499184030274215,0.003363560510150066,-0.16181000172318769,0.09800357967779824,62.6380753091155,-1.692787108936343,-0.2015709488159963,0.1278762716275706,-5.367610844598673,-0.2057225934657691,0.1695224004472741,-0.0802099467103547,0.2162842576375417,0.24016364101297372,0.28020745394587204,0.0026474304258784715,1.0783253900483245,1.0230125526997978e7,2.6064843777143117e6,7756.121737567086,0.0,-1450.884487808128,0.0,-670.9836924021164,0.0,-4714.540859474229,-1.289617432471519,1.3419190491756317e-7,-2.6099692408770457e-6,-3.9686473575899755e-6,-1.563533849005461e-14,0.0016345906446190808,5.905175245123245e-9,3.448500795520135,0.0001763038256682972,2.8177664824236507e-9,0.0002046760776512989,0.0002752898680320701,0.06781490925615155,0.006662918892046292,0.0046723740693564685,144.7169115740516,1482.1094166979342,9504.514578125281,939.8466140203832,7.976642629075979e-9,9.693024701369912e-13,1.0,10.0,0.0,0.0,-16715.086542899124,-2.6540134013829073e-6,1.8427352156029335e-7,2.7154170862578996e6,-1.2928462629339233e-5,-1.9046080682173171e-7,-9.343984696924116e-5,-4.719687031134127e-7,-1.0095025251110413e-6,-0.17676644760198987,-4.5504048985557625e-5,2.1130019933255746e-5,-1.1887593054331555e-5,8.3835852284908e-6,-7.3060520414225655e-6,-4.616321668558145e-5,2.5214678939179257e-5,-1.4594337140154953e-5,1.0397930644542343e-5,-9.11588105872639e-6,3.052534265974664e-5,-1.8559368771685914e-5,1.334018243868718e-5,-1.1717610355950822e-5,-2.4142082935879183e-5,1.757042877209332e-5,-1.5437379450607608e-5,2.3626321470000888e-5,-2.0767709832681254e-5,-2.84397286932e-5,-9.608996756812025e-5,0.0,-0.00024139611924938327,0.0,0.007108703098681601,0.0
0.011424888941229963,-7.4676933364831966,28835.53785311023,1117.8709128900136,7.992954832242762,0.031954276593233785,-701817.3693909252,61.706212312811445,8.612119225021026,99.75696068077394,4.445670449464232,9.424845423820598,23.776747922588473,997.9539699736075,3.2509554671068066e11,144.7169115740516,28.12395768921216,0.5361031351860683,-0.0987799932824358,0.07765471195300498,9504.514578125281,32.499184030274215,0.003363560510150066,-0.16181000172318769,0.09800357967779824,62.6380753091155,-1.692787108936343,-0.2015709488159963,0.1278762716275706,-5.367610844598673,-0.2057225934657691,0.1695224004472741,-0.0802099467103547,0.2162842576375417,0.24016364101297372,0.28020745394587204,0.0026474304258784715,1.0783253900483245,1.0230125526997978e7,2.6064843777143117e6,7756.121737567086,0.0,-1450.884487808128,0.0,-670.9836924021164,0.0,-4714.540859474229,-1.289617432471519,1.3419190491756317e-7,-2.6099692408770457e-6,-3.9686473575899755e-6,-1.563533849005461e-14,0.0016345906446190808,5.905175245123245e-9,3.448500795520135,0.0001763038256682972,2.8177664824236507e-9,0.0002046760776512989,0.0002752898680320701,0.06781490925615155,0.006662918892046292,0.0046723740693564685,144.7169115740516,1482.1094166979342,9504.514578125281,939.8466140203832,7.976642629075979e-9,9.693024701369912e-13,1.0,10.0,0.0,0.0,-16715.086542899124,-2.6540134013829073e-6,1.8427352156029335e-7,2.7154170862578996e6,-1.2928462629339233e-5,-1.9046080682173171e-7,-9.343984696924116e-5,-4.719687031134127e-7,-1.0095025251110413e-6,-0.17676644760198987,-4.5504048985557625e-5,2.1130019933255746e-5,-1.1887593054331555e-5,8.3835852284908e-6,-7.3060520414225655e-6,-4.616321668558145e-5,2.5214678939179257e-5,-1.4594337140154953e-5,1.0397930644542343e-5,-9.11588105872639e-6,3.052534265974664e-5,-1.8559368771685914e-5,1.334018243868718e-5,-1.1717610355950822e-5,-2.4142082935879183e-5,1.757042877209332e-5,-1.5437379450607608e-5,2.3626321470000888e-5,-2.0767709832681254e-5,-2.84397286932e-5,-9.608996756812025e-5,0.0,-0.00024139611924938327,0.0,0.007108703098681601,0.0
0.011686620572660601,-7.445042905872327,27198.936537309648,1085.6895872384348,7.992954795016908,0.032686318423729745,-642929.8209464211,61.70621201030321,8.612118410277494,99.75694911101941,4.445670308637877,9.424844986562103,22.72367487856533,932.3943338772194,2.9693623136659827e11,138.30737679763735,28.123954741851314,0.5609471480356008,-0.1081473315519048,0.08895870073014871,9083.557846569942,32.49917957462544,0.0035190599087067237,-0.17715457966032339,0.11226969799844765,62.63806420467619,-1.7712353279736226,-0.22068607304066531,0.14649087779493172,-5.616359010163469,-0.22523130757700036,0.19419931837822493,-0.0878158181787148,0.2477681350577797,0.27512341345414415,0.28020745394587215,0.0027259038879795814,1.0783253865610363,1.023012615965236e7,2.6064846229006243e6,7412.601650301761,0.0,-1386.624592193822,0.0,-641.2655568000589,0.0,-4447.0117589018155,-1.289631941178747,1.5172772313173366e-7,-2.854233222849671e-6,-4.343013187868854e-6,-1.8082928904700352e-14,0.0016346079389959205,6.637174584256277e-9,3.448526680373983,0.00018691190283487218,3.125750142445575e-9,0.00021699125422533727,0.00029185383460375846,0.07093515647617679,0.006971484444754183,0.004888883907684691,138.30737679763735,1416.4665845042673,9083.557846569942,898.2207158526221,9.544465834677293e-9,1.4965427212170465e-12,1.0,10.0,0.0,0.0,-15766.580026785137,-2.9200211279728598e-6,2.016378129324761e-7,2.4875940190488417e6,-1.379287879335665e-5,-2.1812934242443906e-7,-9.963920790700403e-5,-5.400661805976563e-7,-1.155147220625295e-6,-0.17676888547299963,-4.974590621977932e-5,2.4161746173447372e-5,-1.421527178980507e-5,1.0482950951560907e-5,-9.552535258806202e-6,-5.04578035557296e-5,2.8832544139432085e-5,-1.7452518855305557e-5,1.300221782844472e-5,-1.1919398684008783e-5,3.4903965952692034e-5,-2.2194878948598892e-5,1.6682339276666312e-5,-1.5322278323086146e-5,-2.8872109976995132e-5,2.1973862726450966e-5,-2.018795374813515e-5,2.9549513992339126e-5,-2.716098029437978e-5,-3.719822449459616e-5,-0.00010225522821850527,0.0,-0.00025783703381922305,0.0,0.007596372806973754,0.0
0.011949667751627847,-7.422784077756184,25681.14930129725,1054.967016903648,7.992954755542871,0.0334220401524693,-589876.0501414848,61.70621169325684,8.612117534566265,99.75693673778424,4.4456701570673784,9.424844516607722,21.73425829694778,872.1655987182809,2.7164120440668213e11,132.28528664379937,28.123951602724514,0.5864829153232398,-0.11821762310981447,0.10166898686299838,8688.047164571695,32.49917481750694,0.003678817731438853,-0.19365068164641167,0.12831062380809966,62.63805230484242,-1.8518681103745729,-0.24123567558755427,0.16742127480679542,-5.87203391949051,-0.246204009256984,0.22194622152122487,-0.0959923447224683,0.2831688212232666,0.31443237270700203,0.28020745394587226,0.0028052871981540063,1.0783253826900334,1.0230126839003835e7,2.6064848863654947e6,7089.846711685931,0.0,-1326.2490898806345,0.0,-613.3438171641649,0.0,-4198.899500622927,-1.2896453584975602,1.7122305666173672e-7,-3.116376284985665e-6,-4.7451936732513885e-6,-2.0861135937078526e-14,0.0016346228437242876,7.444855760155327e-9,3.448550048279945,0.00019795819210130774,3.4611839634154963e-9,0.00022981515583195028,0.00030910204210832714,0.0741402234860986,0.007288622277892341,0.005111420559071585,132.28528664379937,1354.7917435727454,8688.047164571695,859.1110293190086,1.1384181464426285e-8,2.1839436666339924e-12,1.0,10.0,0.0,0.0,-14886.91436762907,-3.20992896616251e-6,2.2017834082601286e-7,2.2823380526931407e6,-1.4705182984772722e-5,-2.4922925256619356e-7,-0.00010617587761845833,-6.16519184749044e-7,-1.318661125473608e-6,-0.1767713554028229,-5.429586671948265e-5,2.7562250795631825e-5,-1.694445895081281e-5,1.3055720007838059e-5,-1.242996627581002e-5,-5.506307992911328e-5,3.289049880874254e-5,-2.080383969050874e-5,1.6193917565419633e-5,-1.551050741747838e-5,3.981498065518506e-5,-2.6457842380933963e-5,2.0778623492264908e-5,-1.993996536606075e-5,-3.441872207785969e-5,2.7371329315457153e-5,-2.62741537819096e-5,3.6810425158436155e-5,-3.535257431893926e-5,-4.842156754526887e-5,-0.00010866812372621718,0.0,-0.0002750582464341722,0.0,0.008107611563465393,0.0
0.011949667751627847,-7.422784077756184,25681.14930129725,1054.967016903648,7.992954755542871,0.0334220401524693,-589876.0501414848,61.70621169325684,8.612117534566265,99.75693673778424,4.4456701570673784,9.424844516607722,21.73425829694778,872.1655987182809,2.7164120440668213e11,132.28528664379937,28.123951602724514,0.5864829153232398,-0.11821762310981447,0.10166898686299838,8688.047164571695,32.49917481750694,0.003678817731438853,-0.19365068164641167,0.12831062380809966,62.63805230484242,-1.8518681103745729,-0.24123567558755427,0.16742127480679542,-5.87203391949051,-0.246204009256984,0.22194622152122487,-0.0959923447224683,0.2831688212232666,0.31443237270700203,0.28020745394587226,0.0028052871981540063,1.0783253826900334,1.0230126839003835e7,2.6064848863654947e6,7089.846711685931,0.0,-1326.2490898806345,0.0,-613.3438171641649,0.0,-4198.899500622927,-1.2896453584975602,1.7122305666173672e-7,-3.116376284985665e-6,-4.7451936732513885e-6,-2.0861135937078526e-14,0.0016346228437242876,7.444855760155327e-9,3.448550048279945,0.00019795819210130774,3.4611839634154963e-9,0.00022981515583195028,0.00030910204210832714,0.0741402234860986,0.007288622277892341,0.005111420559071585,132.28528664379937,1354.7917435727454,8688.047164571695,859.1110293190086,1.1384181464426285e-8,2.1839436666339924e-12,1.0,10.0,0.0,0.0,-14886.91436762907,-3.20992896616251e-6,2.2017834082601286e-7,2.2823380526931407e6,-1.4705182984772722e-5,-2.4922925256619356e-7,-0.00010617587761845833,-6.16519184749044e-7,-1.318661125473608e-6,-0.1767713554028229,-5.429586671948265e-5,2.7562250795631825e-5,-1.694445895081281e-5,1.3055720007838059e-5,-1.242996627581002e-5,-5.506307992911328e-5,3.289049880874254e-5,-2.080383969050874e-5,1.6193917565419633e-5,-1.551050741747838e-5,3.981498065518506e-5,-2.6457842380933963e-5,2.0778623492264908e-5,-1.993996536606075e-5,-3.441872207785969e-5,2.7371329315457153e-5,-2.62741537819096e-5,3.6810425158436155e-5,-3.535257431893926e-5,-4.842156754526887e-5,-0.00010866812372621718,0.0,-0.0002750582464341722,0.0,0.008107611563465393,0.0
0.012214093185733615,-7.4008970883444745,24271.326728931406,1025.6052347240955,7.992954713698821,0.03416161719121839,-541979.0641115942,61.706211360989755,8.612116594207485,99.75692351438497,4.445669994078454,9.424844011982143,20.80338748542739,816.7379598277151,2.488708622456097e11,126.61953489432649,28.12394826352675,0.6127252438043188,-0.12903352424092526,0.11593631541053258,8315.9395807469,32.499169744351356,0.00384291391430709,-0.21136818843445349,0.14631660385216913,62.63803956564556,-1.934732257303034,-0.263306807619499,0.1909156990964994,-6.134783938473679,-0.268729534586265,0.2530921904645243,-0.10477413038814841,0.32290616729012295,0.35855670480622337,0.2802074539458724,0.0028855990266008578,1.0783253783986573,1.0230127567796791e7,2.606485169204117e6,6786.189779272695,0.0,-1269.4461201055801,0.0,-587.0742482313544,0.0,-3968.431665299345,-1.289657781170067,1.92867442010729e-7,-3.3974319116969786e-6,-5.176844350045742e-6,-2.4008773136406026e-14,0.0016346355090189866,8.334819504929755e-9,3.4485710981988955,0.00020945630175908195,3.8260934216439895e-9,0.00024316357969213017,0.00032705573846017266,0.07743180003373547,0.00761451474297523,0.0053401129757708506,126.61953489432649,1296.766321586846,8315.9395807469,822.3155389639466,1.3537514459030433e-8,3.0684272945514014e-12,1.0,10.0,0.0,0.0,-14069.805624938988,-3.525775810708628e-6,2.3993822220992047e-7,2.0970307053498044e6,-1.5668241737210198e-5,-2.8412655641662453e-7,-0.00011306952688298568,-7.02203958598519e-7,-1.501918056212855e-6,-0.17677386176838472,-5.917145967745689e-5,3.13696779093637e-5,-2.0136298925673546e-5,1.6198198775531184e-5,-1.6100478756376494e-5,-5.9996574526459034e-5,3.7434065048195435e-5,-2.4723424989124134e-5,2.0092570665579228e-5,-2.0091657465460063e-5,4.531341548725437e-5,-3.1443888921850974e-5,2.5782580614817345e-5,-2.583118710833513e-5,-4.09064242225539e-5,3.3965340014038644e-5,-3.403964822904493e-5,4.5681752601136696e-5,-4.580549858070129e-5,-6.27447755085435e-5,-0.00011533236742840335,0.0,-0.00029308499050653697,0.0,0.00864322319093222,0.0
0.012479975064541463,-7.379362187630379,22959.74102534245,997.5132308931312,7.992954669352436,0.03490526825450832,-498649.79986359784,61.70621101275432,8.612115585260412,99.7569093907347,4.4456698189471515,9.424843470569531,19.92641244711561,765.6411355265748,2.2833058968553812e11,121.2818193515306,28.12394471557587,0.6396911159358242,-0.14064073017777368,0.13192675357788294,7965.376302292019,32.49916433979326,0.0040114402162698725,-0.2303819600287648,0.16649722209665022,62.63802594026087,-2.0198814466780846,-0.28699272287862615,0.21724761859156153,-6.404779233574293,-0.292903048434315,0.28799975450606263,-0.11419824047293822,0.3674426986382654,0.4080099765681435,0.28020745394587254,0.0029668633711741766,1.078325373646802,1.0230128348965235e7,2.606485472588771e6,6500.1139925003845,0.0,-1215.9319342990814,0.0,-562.3256256670156,0.0,-3754.0189782282896,-1.2896692959078258,2.1686829613246449e-7,-3.698503853843099e-6,-5.6397365109502414e-6,-2.7568930740052945e-14,0.001634646065725304,9.314235525193108e-9,3.4485900072470734,0.00022142106518708993,4.2226607921125965e-9,0.0002570537451480905,0.0003457380844020244,0.08081183935836607,0.007949371137402489,0.005575109076516965,121.2818193515306,1242.1004634364153,7965.376302292019,787.6504396965202,1.6052073451555266e-8,4.1939953314809365e-12,1.0,10.0,0.0,0.0,-13309.619175339645,-3.869791820338429e-6,2.6096022978235437e-7,1.9293935316609172e6,-1.66852006894988e-5,-3.2322423468412687e-7,-0.00012034173722005527,-7.980832044250818e-7,-1.7069767149970155e-6,-0.17677640890639787,-6.439138651669036e-5,3.562586500136865e-5,-2.386046858370529e-5,2.002470794500879e-5,-2.076476818450243e-5,-6.527697784325704e-5,4.251317295408301e-5,-2.929688867266342e-5,2.4840088392777133e-5,-2.5913469105365532e-5,5.145962197797014e-5,-3.72620078623291e-5,3.187650921958202e-5,-3.331848108239245e-5,-4.847712400202615e-5,4.199635811972506e-5,-4.390998138584746e-5,5.648734030040948e-5,-5.9093151582822844e-5,-8.095439148360843e-5,-0.0001222518793624863,0.0,-0.00031194432861010146,0.0,0.009204070555679202,0.0
0.01274740416866856,-7.35815989627412,21737.672570293522,970.6067138681991,7.992954622360127,0.035653247274119435,-459375.1178944567,61.70621064773436,8.612114503504491,99.75689431310815,4.445669630896061,9.424842890103294,19.099107606063434,718.4575723920022,2.0976447802457068e11,116.24642105377909,28.123940949807302,0.6673995642315357,-0.15308819704086646,0.14982330888462944,7634.668194606633,32.499158587635804,0.004184499178544713,-0.25077219945980106,0.18908344193139778,62.63801137882749,-2.107375837387381,-0.3123933308145069,0.2467183974199128,-6.682210516187301,-0.3188265066422613,0.3270684241782579,-0.12430438058313154,0.4172881215646221,0.4633581387014707,0.2802074539458727,0.003049108794236066,1.0783253683905725,1.0230129185646024e7,2.6064857977743535e6,6230.240939716934,0.0,-1165.4486825721212,0.0,-538.9787023896716,0.0,-3554.2368021974476,-1.2896799803887584,2.434526870026261e-7,-4.0207709093540826e-6,-6.135765427132428e-6,-3.158945703192439e-14,0.0016346546270098123,1.0390895350425726e-8,3.4486069328107654,0.00023386854275931634,4.653238334409873e-9,0.00027150429586417414,0.0003651741564736345,0.08428254119979417,0.008293426133058142,0.005816574651410666,116.24642105377909,1190.5307700676663,7634.668194606633,754.9487029330393,1.8982157087807477e-8,5.612946634850784e-12,1.0,10.0,0.0,0.0,-12601.30409856861,-4.2444166101529465e-6,2.832863929521962e-7,1.777441704106336e6,-1.775950525964233e-5,-3.669661049389594e-7,-0.00012801613870592332,-9.052149111755479e-7,-1.9360995666768343e-6,-0.17677900113306108,-6.997559847819317e-5,4.0376711877770024e-5,-2.8196331584301075e-5,2.4670780861912134e-5,-2.667074955246044e-5,-7.0924217881224e-5,4.8182600965141895e-5,-3.462175303668216e-5,3.060472645982474e-5,-3.328555294319673e-5,5.831980548985177e-5,-4.403635770154824e-5,3.927657299545304e-5,-4.280034847632495e-5,-5.729249064261736e-5,5.1749552818585724e-5,-5.6410993657755066e-5,6.961128995311197e-5,-7.592418341092344e-5,-0.00010402264077123187,-0.0001294307420818651,0.0,-0.0003316651676857872,0.0,0.009791076527719642,0.0
0.01274740416866856,-7.35815989627412,21737.672570293522,970.6067138681991,7.992954622360127,0.035653247274119435,-459375.1178944567,61.70621064773436,8.612114503504491,99.75689431310815,4.445669630896061,9.424842890103294,19.099107606063434,718.4575723920022,2.0976447802457068e11,116.24642105377909,28.123940949807302,0.6673995642315357,-0.15308819704086646,0.14982330888462944,7634.668194606633,32.499158587635804,0.004184499178544713,-0.25077219945980106,0.18908344193139778,62.63801137882749,-2.107375837387381,-0.3123933308145069,0.2467183974199128,-6.682210516187301,-0.3188265066422613,0.3270684241782579,-0.12430438058313154,0.4172881215646221,0.4633581387014707,0.2802074539458727,0.003049108794236066,1.0783253683905725,1.0230129185646024e7,2.6064857977743535e6,6230.240939716934,0.0,-1165.4486825721212,0.0,-538.9787023896716,0.0,-3554.2368021974476,-1.2896799803887584,2.434526870026261e-7,-4.0207709093540826e-6,-6.135765427132428e-6,-3.158945703192439e-14,0.0016346546270098123,1.0390895350425726e-8,3.4486069328107654,0.00023386854275931634,4.653238334409873e-9,0.00027150429586417414,0.0003651741564736345,0.08428254119979417,0.008293426133058142,0.005816574651410666,116.24642105377909,1190.5307700676663,7634.668194606633,754.9487029330393,1.8982157087807477e-8,5.612946634850784e-12,1.0,10.0,0.0,0.0,-12601.30409856861,-4.2444166101529465e-6,2.832863929521962e-7,1.777441704106336e6,-1.775950525964233e-5,-3.669661049389594e-7,-0.00012801613870592332,-9.052149111755479e-7,-1.9360995666768343e-6,-0.17677900113306108,-6.997559847819317e-5,4.0376711877770024e-5,-2.8196331584301075e-5,2.4670780861912134e-5,-2.667074955246044e-5,-7.0924217881224e-5,4.8182600965141895e-5,-3.462175303668216e-5,3.060472645982474e-5,-3.328555294319673e-5,5.831980548985177e-5,-4.403635770154824e-5,3.927657299545304e-5,-4.280034847632495e-5,-5.729249064261736e-5,5.1749552818585724e-5,-5.6410993657755066e-5,6.961128995311197e-5,-7.592418341092344e-5,-0.00010402264077123187,-0.0001294307420818651,0.0,-0.0003316651676857872,0.0,0.009791076527719642,0.0
0.013016481729951882,-7.337271172705628,20597.303142997902,944.8077625404688,7.992954572566156,0.03640583741424289,-423707.3416373853,61.70621026504078,8.61211334441826,99.75687822387641,4.445669429090088,9.424842268154691,18.317634958890693,674.8162550290066,1.9294988149906012e11,111.48997999802899,28.123936956768024,0.6958715909527797,-0.1664283891657792,0.16982773662368267,7322.281051507875,32.49915247081333,0.004362203333055932,-0.272624858183747,0.21432988726775593,62.63799582824782,-2.1972818167840615,-0.33961570155914633,0.2796602723318798,-6.967288241252237,-0.3466091710708655,0.3707386370046822,-0.1351350961006175,0.4730043571386252,0.5252251140262381,0.28020745394587293,0.0031323678576093633,1.0783253625819047,1.0230130081193611e7,2.6064861461045416e6,5975.318637996278,0.0,-1117.7621651837435,0.0,-516.9251687001032,0.0,-3367.8077139031466,-1.289689904198072,2.728693028382937e-7,-4.365492252162844e-6,-6.66695951065446e-6,-3.6123498595795747e-14,0.0016346612899359259,1.1573270929180092e-8,3.44862201453456,0.0002468160399863267,5.120362887186563e-9,0.00028653532087239,0.00038539097532757873,0.08784634048330578,0.0086469387688378,0.006064692662608377,111.48997999802899,1141.8180015598928,7322.281051507875,724.0586200547916,2.2389673889559125e-8,7.387296158575919e-12,1.0,10.0,0.0,0.0,-11940.331404830416,-4.6523195903419265e-6,3.0695753487489455e-7,1.639443567981788e6,-1.889492479912607e-5,-4.158411472290146e-7,-0.0001361185716436156,-1.0247621816065586e-6,-2.1917738538883053e-6,-0.1767816427664513,-7.594538311034247e-5,4.56725905108368e-5,-3.3234252922658756e-5,3.0296921839850337e-5,-3.4124097189769654e-5,-7.695954457097355e-5,5.4502465032044937e-5,-4.0809065769573945e-5,3.758575525497134e-5,-4.2589683831353896e-5,6.596661503611187e-5,-5.190832751893807e-5,4.8238809299232353e-5,-5.4768231121122066e-5,-6.753664222828809e-5,6.356273902668596e-5,-7.219125645283885e-5,8.550867384943514e-5,-9.717277931549118e-5,-0.00013314904861667703,-0.00013687315949483767,0.0,-0.0003522782937265412,0.0,0.010405225564847801,0.0
0.013287317464401108,-7.316677546354623,19531.619256353293,920.0444581945303,7.992954519801705,0.03716334556989648,-391255.2624162995,61.70620986370706,8.612112103157827,99.75686106123644,4.445669212632091,9.42484160212118,17.57850939137311,634.3872124302012,1.7769275589751205e11,106.99128403937281,28.12393272661661,0.7251300812447328,-0.18071753190342943,0.19216252611525003,7026.821730866484,32.499145971360065,0.0045446743309236915,-0.2960320504929587,0.2425173492851207,62.63797923199025,-2.2896717276341243,-0.36877458211979647,0.316439623555914,-7.2602417406066335,-0.37636813603972813,0.41949609357790474,-0.14673597585302164,0.5352110729771673,0.5942989382745145,0.28020745394587315,0.003216676586271216,1.0783253561681512,1.0230131039194945e7,2.6064865190180666e6,5734.210219178656,0.0,-1072.6597161169568,0.0,-496.06667350623,0.0,-3193.585727207918,-1.289699129681992,3.053905936158105e-7,-4.734012781620366e-6,-7.235489615526627e-6,-4.123009936060379e-14,0.0016346661368865814,1.2870577638274429e-8,3.4486353761272475,0.0002602821197887416,5.626771238550862e-9,0.0003021683688038658,0.0004064175248811809,0.09150589514950218,0.009010191361451045,0.006319662487946099,106.99128403937281,1095.7449151537242,7026.821730866484,694.84243144225,2.634518634748113e-8,9.59042582321917e-12,1.0,10.0,0.0,0.0,-11322.638100629836,-5.0964220050978985e-6,3.320126953289969e-7,1.513885860759812e6,-2.0095578584593894e-5,-4.703882524485399e-7,-0.0001446772602204033,-1.1580039758739742e-6,-2.476734572039822e-6,-0.17678433814647154,-8.23234504451079e-5,5.1568791582502764e-5,-3.907708803120516e-5,3.7093013434700366e-5,-4.350105808533943e-5,-8.3405613531927e-5,6.153875158882193e-5,-4.7985231862878664e-5,4.601893706352738e-5,-5.429581821395138e-5,7.447978577199038e-5,-6.103887255777595e-5,5.906617703967954e-5,-6.982715600754489e-5,-7.941919068704713e-5,7.783569228392908e-5,-9.20493588438555e-5,0.00010471810536737372,-0.00012391550011934274,-0.00016981107981885413,-0.00014458340563840117,0.0,-0.00037381639129802687,0.0,0.01104756489467976,0.0
0.013560028122680149,-7.296361196082065,18534.323842641486,896.2504784025313,7.992954463883817,0.03792609831281204,-361676.3775150797,61.706209442683836,8.612110774533154,99.75684275891021,4.445668980558066,9.424840889213582,16.878565468466633,596.8766121912346,1.638236537564055e11,102.73106675864358,28.123928249123946,0.755199750500277,-0.19601589020521915,0.2170731133615707,6747.02487923448,32.49913907037643,0.004732042240275575,-0.32109251021786533,0.273955578907296,62.63796152987278,-2.384623703311327,-0.39999296524678063,0.357460618483252,-7.561318699464017,-0.4082289084581622,0.47387658788452736,-0.15915587643638818,0.6045918455171214,0.6713386006198965,0.28020745394587343,0.003302074072282915,1.078325349091623,1.0230132063485868e7,2.6064869180556233e6,5505.883096555224,0.0,-1029.9481765654741,0.0,-476.31388712861,0.0,-3030.5418769089606,-1.2897077127289824,3.413151441210193e-7,-5.127769006159843e-6,-7.843679278664272e-6,-4.697487160040665e-14,0.0016346692368438222,1.429284382686836e-8,3.4486471270077432,0.0002742866279055711,6.175417024170509e-9,0.0003184264773668664,0.0004282847919763912,0.09526407824328616,0.009383488841907636,0.006581699463514587,102.73106675864358,1052.114195125237,6747.02487923448,667.175013751262,3.09291009504091e-8,1.2309006859128574e-11,1.0,10.0,0.0,0.0,-10744.576077976624,-5.579921439429312e-6,3.5848846007086844e-7,1.399443697916594e6,-2.136596553697563e-5,-5.312015076914765e-7,-0.00015372301153211332,-1.3063470335059234e-6,-2.793989964421118e-6,-0.17678709165614792,-8.913402769540775e-5,5.81260187631781e-5,-4.5841876792904716e-5,4.528349190582364e-5,-5.5264031451025125e-5,-9.028657806833403e-5,6.936390750006906e-5,-5.629409779183737e-5,5.618295863980171e-5,-6.898157158642912e-5,8.394685005124001e-5,-7.161117172904536e-5,7.211683514037276e-5,-8.872084352243051e-5,-9.317870679893e-5,9.504109200664818e-5,-0.00011696710050096177,0.0001278765096794194,-0.00015747610635845905,-0.00021582576617194002,-0.00015256577397781615,0.0,-0.0003963140780197952,0.0,0.01171920619573669,0.0
0.013560028122680149,-7.296361196082065,18534.323842641486,896.2504784025313,7.992954463883817,0.03792609831281204,-361676.3775150797,61.706209442683836,8.612110774533154,99.75684275891021,4.445668980558066,9.424840889213582,16.878565468466633,596.8766121912346,1.638236537564055e11,102.73106675864358,28.123928249123946,0.755199750500277,-0.19601589020521915,0.2170731133615707,6747.02487923448,32.49913907037643,0.004732042240275575,-0.32109251021786533,0.273955578907296,62.63796152987278,-2.384623703311327,-0.39999296524678063,0.357460618483252,-7.561318699464017,-0.4082289084581622,0.47387658788452736,-0.15915587643638818,0.6045918455171214,0.6713386006198965,0.28020745394587343,0.003302074072282915,1.078325349091623,1.0230132063485868e7,2.6064869180556233e6,5505.883096555224,0.0,-1029.9481765654741,0.0,-476.31388712861,0.0,-3030.5418769089606,-1.2897077127289824,3.413151441210193e-7,-5.127769006159843e-6,-7.843679278664272e-6,-4.697487160040665e-14,0.0016346692368438222,1.429284382686836e-8,3.4486471270077432,0.0002742866279055711,6.175417024170509e-9,0.0003184264773668664,0.0004282847919763912,0.09526407824328616,0.009383488841907636,0.006581699463514587,102.73106675864358,1052.114195125237,6747.02487923448,667.175013751262,3.09291009504091e-8,1.2309006859128574e-11,1.0,10.0,0.0,0.0,-10744.576077976624,-5.579921439429312e-6,3.5848846007086844e-7,1.399443697916594e6,-2.136596553697563e-5,-5.312015076914765e-7,-0.00015372301153211332,-1.3063470335059234e-6,-2.793989964421118e-6,-0.17678709165614792,-8.913402769540775e-5,5.81260187631781e-5,-4.5841876792904716e-5,4.528349190582364e-5,-5.5264031451025125e-5,-9.028657806833403e-5,6.936390750006906e-5,-5.629409779183737e-5,5.618295863980171e-5,-6.898157158642912e-5,8.394685005124001e-5,-7.161117172904536e-5,7.211683514037276e-5,-8.872084352243051e-5,-9.317870679893e-5,9.504109200664818e-5,-0.00011696710050096177,0.0001278765096794194,-0.00015747610635845905,-0.00021582576617194002,-0.00015256577397781615,0.0,-0.0003963140780197952,0.0,0.01171920619573669,0.0
0.013834736069951184,-7.2763050164614125,17599.757821320352,873.3647102745477,7.992954404614297,0.038694437919429704,-334670.25529339595,61.7062090008333,8.612109352983937,99.75682324583903,4.445668731832183,9.424840126443021,16.214927244647775,562.0224636029052,1.5119431273194727e11,98.6918237131691,28.12392351368161,0.7861070783008909,-0.21238805236261624,0.24483030888482485,6481.740863816051,32.499131748003194,0.0049244447099289134,-0.3479120559347525,0.3089863508520961,62.63794265785232,-2.482221460796717,-0.4334026688873759,0.4031692097110015,-7.870784498970626,-0.442325998680705,0.5344713073909151,-0.1724471503915327,0.6819009215263544,0.7571815491445039,0.2802074539458737,0.003388602072180066,1.0783253412890916,1.023013315816761e7,2.606487344866874e6,5289.399116800341,0.0,-989.4520527238909,0.0,-457.5856493401605,0.0,-2877.7514141257084,-1.2897157034646884,3.809702497173212e-7,-5.54829491533999e-6,-8.494015070638256e-6,-5.3430739047217016e-14,0.0016346706465183065,1.5850985446509738e-8,3.448657363771607,0.000288850710301782,6.7694884804861165e-9,0.00033533419353435376,0.000451025793545313,0.0991239682747479,0.009767157924829323,0.006851034309297307,98.6918237131691,1010.7465709299414,6481.740863816051,640.9426865762974,3.6233017807075e-8,1.564523362104127e-11,1.0,10.0,0.0,0.0,-10202.86671729325,-6.106318329535225e-6,3.864181426462771e-7,1.2949549157997319e6,-2.2710996077730657e-5,-5.989359887980593e-7,-0.00016328942849807982,-1.4713388808197727e-6,-3.1468493386946273e-6,-0.1767899077399346,-9.640295294795217e-5,6.541092596167683e-5,-5.366176059952509e-5,5.5133411939253395e-5,-6.998048572692781e-5,-9.762817973396451e-5,7.80574812996481e-5,-6.589931035088818e-5,6.840696987553781e-5,-8.735587113019274e-5,9.446391011375214e-5,-8.383363569551604e-5,8.781384608136481e-5,-0.0001123622029551164,-0.00010908664272481774,0.00011573735097018477,-0.00014814981463781885,0.0001557364438012569,-0.00019948002290585834,-0.00027342460556687906,-0.00016082451468041423,0.0,-0.00041980792026674287,0.0,0.012421326776743263,0.0
0.014111568344070607,-7.256492641602988,16722.82909533275,851.3308490411256,7.99295434177844,0.039468719736789795,-309972.81972689717,61.70620853692252,8.612107832552697,99.75680244583933,4.44566846534125,9.424839310606332,15.584979867628089,529.590802814129,1.3967472819915195e11,94.85763960287876,28.123918509310602,0.8178802811951924,-0.22990324668059053,0.27573300713773824,6229.9244213216725,32.49912398339197,0.0051220263178428874,-0.3766041101961221,0.34798688304127323,62.63792254778879,-2.5825542165334237,-0.469144982925215,0.4540575967714406,-8.188921948172267,-0.4788035799396594,0.6019327478219426,-0.18666590072898223,0.7679707637415268,0.8527520664428931,0.28020745394587404,0.00347630474138185,1.0783253326912352,1.0230134327625202e7,2.606487801218268e6,5083.905296913602,0.0,-951.0117830116242,0.0,-439.808168015154,0.0,-2734.3822129121113,-1.2897231468815376,4.247147775837105e-7,-5.997228541821898e-6,-9.189158151458082e-6,-6.067877035634182e-14,0.0016346704113442832,1.7556888742144467e-8,3.4486661715112286,0.00030399684723053183,7.412428098833873e-9,0.0003529176130638245,0.0004746756297793029,0.10308884439534834,0.010161546760569434,0.007127912893993107,94.85763960287876,971.4790471357162,6229.9244213216725,616.0420900021398,4.2361269416017215e-8,1.9719422962304556e-11,1.0,10.0,0.0,0.0,-9694.559784487483,-6.679445532514822e-6,4.1583084744131887e-7,1.1993979689949765e6,-2.41360286339796e-5,-6.743142195030766e-7,-0.00017341315442226418,-1.6546822901267993e-6,-3.538953988297217e-6,-0.17679279092397598,-0.00010415777990893928,7.349671301651079e-5,-6.268816369882992e-5,6.69555666601937e-5,-8.834593795380589e-5,-0.00010545784960788564,8.770683418356951e-5,-7.698700093433324e-5,8.307943520764588e-5,-0.00011028769104346056,0.00010613649467744143,-9.794333037002738e-5,0.00010665657100473054,-0.00014187038743683172,-0.0001274517966684858,0.0001405836841240241,-0.00018707537419357959,0.00018918644375521968,-0.0002519205469786915,-0.0003453446317257831,-0.00016936377347435814,0.0,-0.00044433646944214004,0.0,0.013155171433298697,0.0
0.014390655694632076,-7.23690846668245,15898.95006186942,830.0970299412288,7.992954275143694,0.04024930949483578,-287351.47332196945,61.7062080496164,8.612106206857103,99.75678027724867,4.445668179888956,9.42483843827106,14.986344175283012,499.37237122691954,1.2915066256204037e11,91.21403365460525,28.12391322467842,0.8505492728734605,-0.24863566741483126,0.31011116465427147,5990.624503331776,32.49911575468389,0.005324937775797271,-0.40729023402218456,0.3913735951762612,62.637901127212686,-2.6857165627279813,-0.5073713349171609,0.510669130418375,-8.516030890400184,-0.5178161670566136,0.6769812146214143,-0.20187224251764146,0.863720344867788,0.9590704755297453,0.2802074539458744,0.0035652283531441837,1.0783253232220364,1.0230135576546209e7,2.6064882890010523e6,4888.625537568788,0.0,-914.4821879465128,0.0,-422.9143022476055,0.0,-2599.6845662234027,-1.2897300833934993,4.729422795589005e-7,-6.476318587513372e-6,-9.931956079216875e-6,-6.880910337758295e-14,0.0016346685663427656,1.9423499309273456e-8,3.4486736249802967,0.00031974888059732527,8.107953400229725e-9,0.00037120441223846746,0.0004992715268374096,0.1071621799375908,0.01056702443056567,0.0074125958902735815,91.21403365460525,934.163319936254,5990.624503331776,592.3791804713604,4.943266635690646e-8,2.467303252894781e-11,1.0,10.0,0.0,0.0,-9216.997253767264,-7.303500421088709e-6,4.4675035060313304e-7,1.111873069199699e6,-2.5646909026696416e-5,-7.581332627606364e-7,-0.00018413413646175284,-1.858251080552696e-6,-3.974310983182448e-6,-0.1767957458337749,-0.00011242788278469716,8.24637741185402e-5,-7.30932622370856e-5,8.111882899982688e-5,-0.00011121183158987186,-0.00011380480920203558,9.840791394410432e-5,-8.976882416822709e-5,0.00010065850459551546,-0.00013884091754867847,0.00011908049111787139,-0.00011420985285510643,0.00012923402337632227,-0.00017861576118076688,-0.00014862536813756258,0.00017035777092178983,-0.00023555367484088028,0.00022927487865098732,-0.0003172392292252905,-0.000434939006001604,-0.00017818751819957278,0.0,-0.00046994028118933583,0.0,0.013922053864742667,0.0
0.014390655694632076,-7.23690846668245,15898.95006186942,830.0970299412288,7.992954275143694,0.04024930949483578,-287351.47332196945,61.7062080496164,8.612106206857103,99.75678027724867,4.445668179888956,9.42483843827106,14.986344175283012,499.37237122691954,1.2915066256204037e11,91.21403365460525,28.12391322467842,0.8505492728734605,-0.24863566741483126,0.31011116465427147,5990.624503331776,32.49911575468389,0.005324937775797271,-0.40729023402218456,0.3913735951762612,62.637901127212686,-2.6857165627279813,-0.5073713349171609,0.510669130418375,-8.516030890400184,-0.5178161670566136,0.6769812146214143,-0.20187224251764146,0.863720344867788,0.9590704755297453,0.2802074539458744,0.0035652283531441837,1.0783253232220364,1.0230135576546209e7,2.6064882890010523e6,4888.625537568788,0.0,-914.4821879465128,0.0,-422.9143022476055,0.0,-2599.6845662234027,-1.2897300833934993,4.729422795589005e-7,-6.476318587513372e-6,-9.931956079216875e-6,-6.880910337758295e-14,0.0016346685663427656,1.9423499309273456e-8,3.4486736249802967,0.00031974888059732527,8.107953400229725e-9,0.00037120441223846746,0.0004992715268374096,0.1071621799375908,0.01056702443056567,0.0074125958902735815,91.21403365460525,934.163319936254,5990.624503331776,592.3791804713604,4.943266635690646e-8,2.467303252894781e-11,1.0,10.0,0.0,0.0,-9216.997253767264,-7.303500421088709e-6,4.4675035060313304e-7,1.111873069199699e6,-2.5646909026696416e-5,-7.581332627606364e-7,-0.00018413413646175284,-1.858251080552696e-6,-3.974310983182448e-6,-0.1767957458337749,-0.00011242788278469716,8.24637741185402e-5,-7.30932622370856e-5,8.111882899982688e-5,-0.00011121183158987186,-0.00011380480920203558,9.840791394410432e-5,-8.976882416822709e-5,0.00010065850459551546,-0.00013884091754867847,0.00011908049111787139,-0.00011420985285510643,0.00012923402337632227,-0.00017861576118076688,-0.00014862536813756258,0.00017035777092178983,-0.00023555367484088028,0.00022927487865098732,-0.0003172392292252905,-0.000434939006001604,-0.00017818751819957278,0.0,-0.00046994028118933583,0.0,0.013922053864742667,0.0
0.01467213182941143,-7.2175376519607335,15123.981933745234,809.615474223559,7.992954204458171,0.04103658119878398,-266600.9109680064,61.70620753746982,8.612104469060274,99.75675665254386,4.445667874189645,9.424837505759331,14.416853497185038,471.1796967624526,1.1952151425941803e11,87.7478184246989,28.123907648121122,0.8841456385421919,-0.2686648250422447,0.34832909814945273,5762.975002929783,32.49910703899081,0.005533335148591599,-0.44010070135397256,0.4396062711087236,62.63787831907996,-2.7918083887713263,-0.5482440055952413,0.5736037438012395,-8.852427952538784,-0.5595293458146097,0.7604120228880203,-0.2181305836917066,0.9701643325387114,1.077263334245342,0.28020745394587476,0.003655421074858208,1.078325312798119,1.0230136909940753e7,2.606488810239867e6,4702.85305561921,0.0,-879.7310545460349,0.0,-406.8429076841014,0.0,-2472.9820931715676,-1.2897365493306687,5.260844138093946e-7,-6.98743148504787e-6,-1.072545545932056e-5,-7.792197580177409e-14,0.001634665136867508,2.1464919413408794e-8,3.4486797896278047,0.00033613204737606515,8.860079434680095e-9,0.0003902238866310264,0.0005248528890023037,0.11134763766841806,0.010983980619088597,0.007705358554325999,87.7478184246989,898.664331087347,5762.975002929783,569.8683137953686,5.758248193134547e-8,3.067216634766002e-11,1.0,10.0,0.0,0.0,-8767.78107035642,-7.983080199952248e-6,4.791938004842091e-7,1.031585995628411e6,-2.725001424618127e-5,-8.512725657728237e-7,-0.00019549591854952186,-2.0841075273475054e-6,-4.457330400722459e-6,-0.1767987772119194,-0.00012124456762101064,9.24004098185549e-5,-8.50727849368473e-5,9.805792940243373e-5,-0.00013961935254890533,-0.00012270017734036088,0.00011026610479852655,-0.00010448540504770928,0.00012168417177654408,-0.00017431664574041474,0.000133423168823159,-0.00013293972902036463,0.00015624052668520395,-0.00022427446181684952,-0.0001730066941841145,0.00020597646932016237,-0.00029579882611579004,0.00027723793212595265,-0.00039842345097699714,-0.000546311301814445,-0.00018729945974049658,0.0,-0.000496661937673505,0.0,0.014723358257823251,0.0
0.014956132786049754,-7.198366117013913,14394.185403643343,789.8421568792583,7.992954129449031,0.04183091537175212,-247539.53025617826,61.70620699891893,8.612102611839134,99.75673147793289,4.445667546861657,9.424836509130675,13.874532684534588,444.8445381436789,1.1069849574152794e11,84.44697216477556,28.123901767671935,0.9187026165408538,-0.29007591951146416,0.3907891312576485,5546.186372115852,32.49909781238093,0.005747379034316492,-0.4751751112688416,0.4931926612141907,62.637854041517414,-2.9009348258467553,-0.5919368913912083,0.6435239577743294,-9.198446367605055,-0.6041205501696655,0.8531034584199968,-0.2355099238834007,1.0884232451065614,1.2085747066685621,0.2802074539458752,0.0037469327779390015,1.0783253013280205,1.0230138333162706e7,2.606489367101878e6,4525.943543521167,0.0,-846.6378567080669,0.0,-391.5382447425645,0.0,-2353.6636814950675,-1.289742577377705,5.8461469755077e-7,-7.5325588404134794e-6,-1.1572915367357327e-5,-8.812887310655425e-14,0.0016346601392428196,2.3696514033060077e-8,3.4486847225114525,0.00035317301625087524,9.673143034098907e-9,0.00041000699360910887,0.0005514613558706082,0.11564906587640111,0.011412825374855096,0.00800649056902555,84.44697216477556,864.8589607491842,5546.186372115852,548.4314162495526,6.696470699826644e-8,3.7911643726041614e-11,1.0,10.0,0.0,0.0,-8344.744583413329,-8.723220654014924e-6,5.131702074353138e-7,957834.2118022868,-2.8952300769986597e-5,-9.547026247503921e-7,-0.00020754596468255682,-2.334521506662891e-6,-4.992866268412921e-6,-0.176801889935415,-0.0001306411890525372,0.00010340360714916519,-9.884918758122352e-5,0.00011828491201355057,-0.00017484042628861148,-0.00013217708189290186,0.00012339715851887017,-0.00012141024659533991,0.0001467925214151647,-0.00021830446504827883,0.00014930430016813707,-0.00015448139924550405,0.00018849406559402976,-0.00028089457024512896,-0.000201049753590461,0.00024852009812854035,-0.0003705167199825495,0.00033453241122115296,-0.0004991248156056524,-0.0006844784749558594,-0.00019670296504066857,0.0,-0.0005245460680866675,0.0,0.01556054089945892,0.0
0.015242796467288825,-7.179380523881893,13706.176842067085,770.7364931933081,7.992954049820682,0.04263269775480699,-230006.34721419858,61.706206432271415,8.612100627350298,99.75670465291307,4.445667196420092,9.424835444163476,13.357579104502403,420.2156429102395,1.0260307247978955e11,81.30052314384434,28.123895571096018,0.9542550938491249,-0.3129602429718587,0.4379356367333157,5339.538024475199,32.499088049867716,0.005967233735375325,-0.5126630486243726,0.5526935838641351,62.63782820755288,-3.0132062357628966,-0.6386363272673055,0.7211615374523602,-9.55443593731865,-0.6517799008320614,0.9560256020909534,-0.2540841764464452,1.2197347086338475,1.3543786560841813,0.2802074539458757,0.003839814895422919,1.0783252887113912,1.0230139851932444e7,2.6064899619066147e6,4357.308969561298,0.0,-815.092595462402,0.0,-376.94944226714784,0.0,-2241.176333276974,-1.2897481969630853,6.490526361019588e-7,-8.113825401219458e-6,-1.247782178853762e-5,-9.955380957667709e-14,0.0016346535813015406,2.613502693648922e-8,3.4486884731035166,0.00037089993116569013,1.0551829147995336e-8,0.00043058640285601634,0.0005791408703265524,0.12007049611566102,0.011853989045335488,0.008316296008920082,81.30052314384434,832.634842779204,5339.538024475199,527.9972333176553,7.775461362155163e-8,4.661972149950393e-11,1.0,10.0,0.0,0.0,-7945.927181291383,-9.529438829030974e-6,5.486787021684657e-7,889994.9367299147,-3.0761358249879116e-5,-1.0694945790795711e-6,-0.00022033601822928336,-2.6119916038213474e-6,-5.586261706144198e-6,-0.17680508903340414,-0.00014065327483044993,0.00011557989668837431,-0.0001146752536210696,0.00014240255878782184,-0.0002184274077129497,-0.00014227077869016726,0.0001379282173982055,-0.00014085416255740126,0.00017673242571173304,-0.0002727446272508636,0.00016687739174149055,-0.0001792308748266436,0.00022695779613278214,-0.00035097633682304387,-0.00023327054681933178,0.0002992609055716078,-0.00046301122585209244,0.0004028742200073048,-0.0006238027589458867,-0.0008555686010330772,-0.00020640096345615668,0.0,-0.0005536393730203947,0.0,0.016435131995864594,0.0
0.015532262111694874,-7.160568265217103,13056.889921384734,752.2610584559081,7.992953965252857,0.04344231782654616,-213858.35575519488,61.70620583569615,8.612098507194743,99.75667606981251,4.445666821269243,9.424834306335766,12.864345818401413,397.1567979722202,9.516562967856618e10,78.29844726231181,28.123889045936714,0.990839588912241,-0.3374155973653306,0.4902594816884692,5142.371610812004,32.499077725409684,0.006193066242900995,-0.5527247692120631,0.6187285355571712,62.637800724848454,-3.1287381601480417,-0.6885419400535164,0.8073248124906229,-9.920762868715823,-0.7027110747743088,1.070250034096642,-0.27393250167843297,1.3654658361298955,1.5161929826118654,0.28020745394587626,0.003934120254855465,1.0783252748381211,1.023014147236015e7,2.6064905971361278e6,4196.412090464079,0.0,-784.9947724822698,0.0,-363.0300228114647,0.0,-2135.0188965851976,-1.289753434600377,7.199682173476701e-7,-8.733497156343799e-6,-1.344390248005238e-5,-1.1233474927489232e-13,0.001634645462836669,2.8798705930515453e-8,3.4486910839976805,0.0003893424489122377,1.1501198790756677e-8,0.00045199653996642284,0.0006079377372038676,0.12461613928431131,0.01230792205341381,0.008635093195209654,78.29844726231181,801.8893161528744,5142.371610812004,508.50066475856886,9.015166119831999e-8,5.706356533368277e-11,1.0,10.0,0.0,0.0,-7569.552067724921,-1.0407779433515065e-5,5.857065051516012e-7,827514.9319785696,-3.2685467762857524e-5,-1.1968307483723922e-6,-0.00023392249135060735,-2.919268175040513e-6,-6.2433982467082525e-6,-0.17680837970305707,-0.000151318651202172,0.00012904628477461693,-0.0001328381651593135,0.0001711200968341598,-0.00027227324746847834,-0.0001530187705655916,0.00015399892691797702,-0.00016317028979419157,0.00021238508345287443,-0.0003400033320820388,0.00018631102311966996,-0.00020763813506071013,0.00027276522271904916,-0.0004375693548155302,-0.00027025544337118434,0.0003596963984278599,-0.00057731284936012,0.0004842834125568174,-0.0007778985838622783,-0.0010670605695542736,-0.00021639583855009867,0.0,-0.000583990631133133,0.0,0.01734873705810261,0.0
0.015532262111694874,-7.160568265217103,13056.889921384734,752.2610584559081,7.992953965252857,0.04344231782654616,-213858.35575519488,61.70620583569615,8.612098507194743,99.75667606981251,4.445666821269243,9.424834306335766,12.864345818401413,397.1567979722202,9.516562967856618e10,78.29844726231181,28.123889045936714,0.990839588912241,-0.3374155973653306,0.4902594816884692,5142.371610812004,32.499077725409684,0.006193066242900995,-0.5527247692120631,0.6187285355571712,62.637800724848454,-3.1287381601480417,-0.6885419400535164,0.8073248124906229,-9.920762868715823,-0.7027110747743088,1.070250034096642,-0.27393250167843297,1.3654658361298955,1.5161929826118654,0.28020745394587626,0.003934120254855465,1.0783252748381211,1.023014147236015e7,2.6064905971361278e6,4196.412090464079,0.0,-784.9947724822698,0.0,-363.0300228114647,0.0,-2135.0188965851976,-1.289753434600377,7.199682173476701e-7,-8.733497156343799e-6,-1.344390248005238e-5,-1.1233474927489232e-13,0.001634645462836669,2.8798705930515453e-8,3.4486910839976805,0.0003893424489122377,1.1501198790756677e-8,0.00045199653996642284,0.0006079377372038676,0.12461613928431131,0.01230792205341381,0.008635093195209654,78.29844726231181,801.8893161528744,5142.371610812004,508.50066475856886,9.015166119831999e-8,5.706356533368277e-11,1.0,10.0,0.0,0.0,-7569.552067724921,-1.0407779433515065e-5,5.857065051516012e-7,827514.9319785696,-3.2685467762857524e-5,-1.1968307483723922e-6,-0.00023392249135060735,-2.919268175040513e-6,-6.2433982467082525e-6,-0.17680837970305707,-0.000151318651202172,0.00012904628477461693,-0.0001328381651593135,0.0001711200968341598,-0.00027227324746847834,-0.0001530187705655916,0.00015399892691797702,-0.00016317028979419157,0.00021238508345287443,-0.0003400033320820388,0.00018631102311966996,-0.00020763813506071013,0.00027276522271904916,-0.0004375693548155302,-0.00027025544337118434,0.0003596963984278599,-0.00057731284936012,0.0004842834125568174,-0.0007778985838622783,-0.0010670605695542736,-0.00021639583855009867,0.0,-0.000583990631133133,0.0,0.01734873705810261,0.0
0.015824669984865106,-7.141917438760297,12443.541321596205,734.3813194086042,7.992953875398467,0.04426016793932259,-198968.246726672,61.70620520721145,8.61209624237917,99.75664561328647,4.445666419694291,9.42483309080419,12.393326202179525,375.5451095564566,8.832432385211154e10,75.43157444465996,28.12388217956819,1.02849425758757,-0.36354675118001145,0.548302964979509,4954.084871336822,32.49906681191251,0.006425045241812949,-0.5955319492543106,0.6919819221753795,62.63777149541133,-3.247651343122536,-0.7418675819081657,0.9029068078408407,-10.297809843441943,-0.7571322562667965,1.1969606126138699,-0.2951396708151319,1.5271269771639018,1.69569448070058,0.28020745394587687,0.004029902979278304,1.0783252595873762,1.023014320097125e7,2.606491275446085e6,4042.7614344935364,0.0,-756.2524516079759,0.0,-349.7374686243498,0.0,-2034.7364634542764,-1.289758314192925,7.979868702809806e-7,-9.393990161069388e-6,-1.4475143201298031e-5,-1.2662519411470417e-13,0.0016346357759697827,3.17074405525445e-8,3.4486925915327586,0.00040853178867189137,1.2526719617099973e-8,0.0004742736439147444,0.0006379007006095319,0.12929038449586536,0.012775094961430731,0.008963214753181549,75.43157444465996,772.5284662907645,4954.084871336822,489.8821566851609,1.0438280124267663e-7,6.955559435634546e-11,1.0,10.0,0.0,0.0,-7214.0064004413325,-1.1364866128221324e-5,6.242266070012684e-7,769901.6793692871,-3.473366695434074e-5,-1.3380163237970095e-6,-0.0002483669007819369,-3.259378825548423e-6,-6.970750324738189e-6,-0.17681176732702644,-0.0001626775792393409,0.0001439312796759099,-0.00015366412066755703,0.0002052715962010365,-0.00033868435508190877,-0.00016446093663409795,0.00017176266055606557,-0.00018875977450968717,0.00025478690890081747,-0.00042296391314808926,0.00020779032018502667,-0.0002402143853646279,0.0003272496974382669,-0.0005443902808665679,-0.0003126706538146964,0.00043158840190355894,-0.0007183346337744716,0.0005811370049981699,-0.0009680464022503129,-0.00132807469115884,-0.00022668931432896344,0.0,-0.0006156507168698548,0.0,0.018303038726171783,0.0
0.01612016102133348,-7.123416826591066,11863.600643403064,717.0653941072289,7.992953779881274,0.04508664231753839,-185222.44881229912,61.70620454467233,8.612093823275647,99.7566131597896,4.445665989852536,9.42483179238202,11.94314032697724,355.2695046000752,8.20240985880037e10,72.69150574475691,28.123874959261066,1.0672588900168432,-0.3914659171973499,0.6126652551425473,4774.126191423568,32.499055281243024,0.006663339920896375,-0.6412684695148851,0.7732099219682301,62.63774041530475,-3.3700717258413455,-0.7988423068615935,1.0088941988217452,-10.685975997503869,-0.8152771315972699,1.3374653452138372,-0.3177964458736497,1.706386861170122,1.8947357419962234,0.2802074539458776,0.004127218369945682,1.0783252428265453,1.0230145044732703e7,2.6064919996773344e6,3895.9068587001543,0.0,-728.7814277718905,0.0,-337.0328373051824,0.0,-1939.9154549187,-1.2897628573012159,8.837948723068103e-7,-1.0097879598995127e-5,-1.557580457486886e-5,-1.4259594747478019e-13,0.0016346245054489224,3.488291109509423e-8,3.448693026338985,0.0004285007777847628,1.3634298533274386e-8,0.0004974558201384005,0.0006690810153527712,0.1340977967226569,0.01325599842254707,0.009301007591321589,72.69150574475691,744.4662760983894,4774.126191423568,472.08716321494404,1.2070622396195076e-7,8.446082593214486e-11,1.0,10.0,0.0,0.0,-6877.823865634042,-1.240795742519554e-5,6.641950883272223e-7,716715.8033913212,-3.691582107617555e-5,-1.4944922277168134e-6,-0.00026373634266730933,-3.6356562824554354e-6,-7.77544488800856e-6,-0.17681525748971827,-0.0001747728935346584,0.00016037600902112767,-0.00017752355554759302,0.0002458374872735787,-0.00042046875291480257,-0.00017663966307450595,0.00019138785352365808,-0.00021807820165761232,0.00030515630562227803,-0.0005251371759947646,0.00023151855894177617,-0.00027754026530349565,0.00039197893342318604,-0.0006759653109888811,-0.00036127294287328346,0.0005170087696857144,-0.0008920608940150805,0.0006962307945305927,-0.001202328572596455,-0.0016497247071363887,-0.00023728232632444005,0.0,-0.0006486726028367162,0.0,0.01929979824799084,0.0
0.016418876641902166,-7.105055864865458,11314.76354061898,700.2838241464839,7.992953678293312,0.045922136546550765,-172519.43200344782,61.70620384575637,8.612091239577591,99.75657857699846,4.445665529763811,9.424830405515173,11.512522548686249,336.22940771937857,7.621583445879025e10,70.07053780974154,28.123867372257006,1.1071749277497076,-0.4212932733593456,0.6840084269066995,4601.989640652655,32.49904310424777,0.006908118750242914,-0.6901312703085322,0.8632481039843839,62.63770737433667,-3.496130505586653,-0.8597114356383625,1.1263772519418758,-11.085677105303809,-0.8773959735489213,1.493209567038692,-0.3419999930960835,1.9050894073798985,2.115363806176927,0.28020745394587837,0.004226122844718505,1.0783252244100798,1.023014701108159e7,2.606492772868497e6,3755.4355005515404,0.0,-702.5044696980989,0.0,-324.8804115774045,0.0,-1850.1792317137688,-1.289767083381227,9.781453085760693e-7,-1.0847909611708309e-5,-1.6750440432013787e-5,-1.6043708444546225e-13,0.0016346116288757499,3.834875227279589e-8,3.4486924138175596,0.0004492839087987719,1.4830317316496673e-8,0.0005215831067102468,0.0007015325359828042,0.13904311685413429,0.01375114338392221,0.009648833058078732,70.07053780974154,717.6238523684821,4601.989640652655,455.06565591011105,1.3941561636622602e-7,1.0220538393165821e-10,1.0,10.0,0.0,0.0,-6559.669116125827,-1.3545008387778654e-5,7.055480640159536e-7,667564.5090748952,-3.9242702157378113e-5,-1.6678493729480362e-6,-0.0002801040219701348,-4.051769157475401e-6,-8.665327190128456e-6,-0.17681885599516448,-0.00018765015222937272,0.00017853544821908886,-0.00020483705935236038,0.0002939697463979734,-0.0005210427374499163,-0.00018959998435584706,0.00021305946897185027,-0.0002516428832539915,0.00036492500916236953,-0.0006507949209874853,0.00025771892811169805,-0.00032027515456566855,0.0004687954163377994,-0.0008378026318610996,-0.0004169217770952882,0.0006183929186573072,-0.0011057757177401289,0.000832851778936943,-0.0014905850480800955,-0.0020455442182494414,-0.0002481748846005009,0.0,-0.0006831113709120206,0.0,0.020340857348849134,0.0
0.01672095850987051,-7.086824619377345,10794.928145749045,684.0093720916537,7.992953570192084,0.04676704689062651,-160768.2462820695,61.70620310794821,8.612088480253705,99.75654172320485,4.445665037300333,9.42482892425707,11.100310537325702,318.3335871389193,7.085561822447685e10,67.56159610735767,28.123859405858987,1.1482854714972324,-0.45315750884601474,0.7630641124282153,4437.210587407936,32.49903025078596,0.007159548022473342,-0.7423312481153005,0.9630198223277704,62.637672255748676,-3.6259641659465247,-0.9247376722581557,1.2565607780686845,-11.497345671549178,-0.943756778329533,1.6657904609903966,-0.3678543152166755,2.1252722462256757,2.359840708990832,0.28020745394587926,0.004326673855305454,1.078325204178225,1.0230149107954735e7,2.606493598269111e6,3620.968199241519,0.0,-677.3506504615281,0.0,-313.2473896941434,0.0,-1765.1842428350114,-1.2897710099935058,1.0818645724359206e-6,-1.1647003411274768e-5,-1.8003916913554615e-5,-1.8036014063440187e-13,0.001634597116875008,4.213073051866982e-8,3.448690774559771,0.0004709173929669259,1.612167066242786e-8,0.0005466975363811479,0.000735311800275945,0.14413126047887181,0.01426106117387983,0.010007067018076549,67.56159610735767,691.9287419336039,4437.210587407936,438.77169013068556,1.6084498822381617e-7,1.2328633862393198e-10,1.0,10.0,0.0,0.0,-6258.324116450927,-1.4784737908412858e-5,7.481981714540958e-7,622095.9295604002,-4.172607545874883e-5,-1.8598443527257824e-6,-0.0002975498301743993,-4.511755602909758e-6,-9.649032772210366e-6,-0.17682256888396664,-0.00020135778983748618,0.00019857975778964277,-0.00023608206231859048,0.000351021334396856,-0.0006445598148765407,-0.00020338972621139375,0.00023698059419072768,-0.00029004109540655115,0.00043577472784969403,-0.0008051313752968278,0.00028663644730312504,-0.00036916769205356387,0.0005598636574653496,-0.0010366009652659175,-0.00048059305797627165,0.0007386024430834849,-0.001368339365467896,0.0009948628808993092,-0.0018447876827268925,-0.002532002816477458,-0.0002593659195656063,0.0,-0.0007190242068591948,0.0,0.02142813974233751,0.0
0.01702654832798995,-7.0687137602604135,10302.174163856835,668.2168355569688,7.992953455097493,0.04762176972474611,-149887.25569233263,61.70620232852266,8.612085533498883,99.7565024466673,4.445664510175814,9.42482734224184,10.705435420430131,301.4991396137799,6.590411113265652e10,65.15817493371564,28.12385104753649,1.1906352925794166,-0.4871964060212655,0.850640849967204,4279.361758789207,32.499016689774614,0.007417790215078585,-0.7980942113116989,1.0735454906403996,62.63763493589581,-3.7597145194238,-0.9942022942219914,1.4007762341775385,-11.921431062074234,-1.0146464771390815,1.8569731005256627,-0.39547071092122116,2.369187182470321,2.630666182483019,0.2802074539458802,0.004428929816691346,1.07832518195563,1.0230151343820013e7,2.6064944793536067e6,3492.156280397232,0.0,-653.2547460254243,0.0,-302.1036072815209,0.0,-1684.6166098871536,-1.289774652988339,1.1958594823586736e-6,-1.2498273911948209e-5,-1.934143272400927e-5,-2.0260054872488552e-13,0.0016345809332088833,4.6256937088677896e-8,3.448688124713963,0.0004934392168653177,1.7515807198453322e-8,0.0005728432022381457,0.0007704781175902515,0.14936731700892422,0.01478630363532438,0.01037609996178635,65.15817493371564,667.314317260112,4279.361758789207,423.16301542231815,1.8537414491872796e-7,1.4828308414987324e-10,1.0,10.0,0.0,0.0,-5972.676032980951,-1.6136702403384523e-5,7.920305594829204e-7,579994.229356542,-4.437879467061978e-5,-2.0724167534049893e-6,-0.00031616098126025096,-5.020060242700608e-6,-1.0736066450374087e-5,-0.176826402450608,-0.0002159472767316199,0.00022069574381786855,-0.00027180039543092807,0.00041858060410512106,-0.0007960665104619262,-0.0002180596541507163,0.00026337418375991346,-0.00033393939275322144,0.0005196799749960343,-0.000994458303307127,0.0003185400610201462,-0.00042506767290068873,0.0006677254440285325,-0.0012805016785341964,-0.0005533946561905819,0.0008809983451773757,-0.0016905225056312557,0.0011868020645444412,-0.0022794929979623466,-0.0031291306053749385,-0.0002708531130575772,0.0,-0.0007564703885306972,0.0,0.02256365259778805,0.0
0.01702654832798995,-7.0687137602604135,10302.174163856835,668.2168355569688,7.992953455097493,0.04762176972474611,-149887.25569233263,61.70620232852266,8.612085533498883,99.7565024466673,4.445664510175814,9.42482734224184,10.705435420430131,301.4991396137799,6.590411113265652e10,65.15817493371564,28.12385104753649,1.1906352925794166,-0.4871964060212655,0.850640849967204,4279.361758789207,32.499016689774614,0.007417790215078585,-0.7980942113116989,1.0735454906403996,62.63763493589581,-3.7597145194238,-0.9942022942219914,1.4007762341775385,-11.921431062074234,-1.0146464771390815,1.8569731005256627,-0.39547071092122116,2.369187182470321,2.630666182483019,0.2802074539458802,0.004428929816691346,1.07832518195563,1.0230151343820013e7,2.6064944793536067e6,3492.156280397232,0.0,-653.2547460254243,0.0,-302.1036072815209,0.0,-1684.6166098871536,-1.289774652988339,1.1958594823586736e-6,-1.2498273911948209e-5,-1.934143272400927e-5,-2.0260054872488552e-13,0.0016345809332088833,4.6256937088677896e-8,3.448688124713963,0.0004934392168653177,1.7515807198453322e-8,0.0005728432022381457,0.0007704781175902515,0.14936731700892422,0.01478630363532438,0.01037609996178635,65.15817493371564,667.314317260112,4279.361758789207,423.16301542231815,1.8537414491872796e-7,1.4828308414987324e-10,1.0,10.0,0.0,0.0,-5972.676032980951,-1.6136702403384523e-5,7.920305594829204e-7,579994.229356542,-4.437879467061978e-5,-2.0724167534049893e-6,-0.00031616098126025096,-5.020060242700608e-6,-1.0736066450374087e-5,-0.176826402450608,-0.0002159472767316199,0.00022069574381786855,-0.00027180039543092807,0.00041858060410512106,-0.0007960665104619262,-0.0002180596541507163,0.00026337418375991346,-0.00033393939275322144,0.0005196799749960343,-0.000994458303307127,0.0003185400610201462,-0.00042506767290068873,0.0006677254440285325,-0.0012805016785341964,-0.0005533946561905819,0.0008809983451773757,-0.0016905225056312557,0.0011868020645444412,-0.0022794929979623466,-0.0031291306053749385,-0.0002708531130575772,0.0,-0.0007564703885306972,0.0,0.02256365259778805,0.0
0.017335787756984265,-7.0507145312828605,9834.744193547062,652.8828725451914,7.992953332488453,0.04848670130635491,-139803.0371584249,61.70620150452577,8.612082386681045,99.75646058490592,4.445663945933614,9.424825652655274,10.326912823683763,285.6505923989247,6.132600070428025e10,62.85428288213628,28.123842285044862,1.2342708601442272,-0.5235574710552352,0.9476322308137756,4128.049659190033,32.49900238924336,0.0076830022205899495,-0.857661916062322,1.195952864039246,62.63759528390629,-3.8975288007211053,-1.068406442488058,1.5604951396978575,-12.358399794773996,-1.0903722490386492,2.0687082351320734,-0.42496827155967615,2.6393228806527307,2.9306028181435915,0.2802074539458813,0.004532950076445852,1.0783251575498172,1.0230153727710124e7,2.606495419836421e6,3368.678633473677,0.0,-630.1566885298586,0.0,-291.421284502389,0.0,-1608.1890751707142,-1.2897780266706862,1.321125108371868e-6,-1.3405035163573714e-5,-2.076854101604048e-5,-2.274203579689408e-13,0.0016345630348352125,5.075799968574906e-8,3.448684476305069,0.0005168892088514027,1.90207741299454e-8,0.0006000663347781413,0.0008070936725792368,0.15475655063475993,0.015327443455679792,0.010756337254282511,62.85428288213628,643.7192179715153,4128.049659190033,408.20072137041353,2.134349003949107e-7,1.7787049517146512e-10,1.0,10.0,0.0,0.0,-5701.706413642452,-1.7611376945792882e-5,8.368983275405333e-7,540975.3447838549,-4.721490753995807e-5,-2.307708324415548e-6,-0.0003360327174497367,-5.581574849128139e-6,-1.1936889315837899e-5,-0.17683036326234364,-0.00023147328989922886,0.0002450884592144887,-0.00031260684676314365,0.0004985115234736588,-0.000981690619507273,-0.0002336636320240448,0.0002924849707526468,-0.0003840941518830144,0.0006189581486120438,-0.0012264407807953273,0.00035372493374786487,-0.0004889395175340641,0.0007953644534044043,-0.0015793935116523786,-0.0006365840009432102,0.0010495267001411558,-0.0020854103225807063,0.0014139983142810054,-0.002812389774968396,-0.0038612737660029773,-0.0002826327167624884,0.0,-0.0007955112779282517,0.0,0.023749488289504562,0.0
0.017648818242507983,-7.032818726497113,9391.027338389555,637.985847778947,7.992953201799204,0.049362237290943134,-130449.42782233958,61.706200632754474,8.612079026285603,99.75641596396332,4.445663341934216,9.424823848204447,9.96383497855197,270.71911854710964,5.708952723603397e10,60.64439480627448,28.123833106566313,1.2792403553047775,-0.5623985931941292,1.0550258681744205,3982.911415398016,32.49898731640981,0.007955333238275337,-0.9212931496318865,1.3314883584368826,62.63755316134629,-4.039559719691802,-1.1476724704406998,1.7373438465198772,-12.808735702007192,-1.1712628933947296,2.3031518702586657,-0.45647439847540955,2.9384298386775862,3.262703765077915,0.28020745394588253,0.00463879485307929,1.0783251307495116,1.0230156269257436e7,2.6064964236877295e6,3250.239137210204,0.0,-608.001084689755,0.0,-281.17480333110854,0.0,-1535.6383239278352,-1.2897811439448006,1.4587532957598546e-6,-1.4370814044487776e-5,-2.2291172089632655e-5,-2.551112534906101e-13,0.001634543371923649,5.566731144676263e-8,3.4486798375134913,0.0005413091002870652,2.0645264854701446e-8,0.0006284153728949496,0.0008452236207245962,0.1603043995266891,0.015885074335125336,0.011148199271568194,60.64439480627448,621.0868588826012,3982.911415398016,393.8489256305313,2.45518110689287e-7,2.1283411452716883e-10,1.0,10.0,0.0,0.0,-5444.4816941787485,-1.9220243603183658e-5,8.82617314262408e-7,504783.2988691993,-5.02497711350813e-5,-2.5680840514701383e-6,-0.0003572690787988638,-6.2016827719723664e-6,-1.3263013762658158e-5,-0.17683445817717067,-0.00024799388542157054,0.0002719829429038741,-0.0003591988160324483,0.0005930006296794982,-0.0012088684370635395,-0.0002502587809072597,0.000324581542555951,-0.0004413634698655279,0.0007363280013906921,-0.0015103818371663116,0.00039251494164715885,-0.000561877474692407,0.0009462817112914928,-0.0019452805561943304,-0.0007315879367128359,0.0012488187266081884,-0.0025688906512649646,0.0016827071563697122,-0.003464960726714935,-0.004758007841742062,-0.0002946993488067639,0.0,-0.0008362102910438162,0.0,0.024987825652199393,0.0
0.01796578097045251,-7.015018661139702,8969.544492439683,623.5056871294181,7.992953062415246,0.05024877260652305,-121766.69236658809,61.70619970973376,8.612075437855207,99.75636839759969,4.445662695341599,9.42482192108476,9.615363507450647,256.641839416779,5.316607088021808e10,58.52340790706962,28.123823500868582,1.3255937028923652,-0.6038887600450704,1.1739133402027573,3843.611892533962,32.49897143776765,0.008234922480706909,-0.9892649060348823,1.4815295993154258,62.63750842186318,-4.1859655710358945,-1.2323454077927107,1.9331199132897485,-13.272940272195305,-1.2576703188788405,2.5626869739361444,-0.4901253627039984,3.2695480731482496,3.630343432334617,0.28020745394588387,0.004746525217179928,1.0783251013228037,1.0230158978731621e7,2.606497495150492e6,3136.5643061040337,0.0,-586.7367755370614,0.0,-271.34050394851084,0.0,-1466.722580028003,-1.289784016443466,1.6099420360111993e-6,-1.539936285453493e-5,-2.391565795095348e-5,-2.859979262436526e-13,0.001634521887821206,6.102128196149956e-8,3.448674212916193,0.0005667425979980459,2.2398670828881132e-8,0.0006579410479006069,0.0008849362014064432,0.16601647707860726,0.01645981137461078,0.011552121692503263,58.52340790706962,599.364980267539,3843.611892533962,380.07448874048174,2.821816541439149e-7,2.540876962453607e-10,1.0,10.0,0.0,0.0,-5200.144673863848,-2.0975888667887103e-5,9.289601880292542e-7,471186.980320652,-5.3500179736414756e-5,-2.856155489369477e-6,-0.0003799837572071521,-6.886307854885063e-6,-1.4727108114967184e-5,-0.17683869436375893,-0.00026557068338173246,0.00030162612531830065,-0.00041236723296967943,0.0007046118749685519,-0.0014866190382083963,-0.00026790564893236393,0.0003599586151713511,-0.0005067206224110259,0.0008749779496440612,-0.0018575660973065068,0.0004352654014376044,-0.0006451228203647961,0.0011245837696320198,-0.0023927266219863665,-0.0008400251902009894,0.001484307759658369,-0.0031602436243056854,0.0020002691183133043,-0.004263282041970118,-0.005855241710901996,-0.0003070457754239306,0.0,-0.0008786328717365736,0.0,0.026280931554272587,0.0
0.018286816723163454,-6.9973071499411645,8568.935417603467,609.4237500549672,7.9929529136689235,0.051146701050859146,-113700.80026191677,61.70619873169204,8.612071605926857,99.75631768644921,4.445662003108826,9.42481986294548,9.280723072784916,243.36121404831454,4.9529793761546394e10,56.486603077639444,28.12381345748996,1.3733825888812474,-0.6482088049267237,1.3055011326434973,3709.841155315099,32.49895471920003,0.008521896463148734,-1.0618736148855557,1.6475992321042359,62.63746091083706,-4.336910299995812,-1.3227944906510847,2.149810125958011,-13.751532851090953,-1.3499710991268112,2.849947365699132,-0.5260668870875429,3.6360375870626225,4.037251272354729,0.28020745394588537,0.004856203038933759,1.0783250690151434,1.0230161867078438e7,2.606498638758178e6,3027.4012186841155,0.0,-566.3164488773386,0.0,-261.89650551559816,0.0,-1401.2194943925156,-1.2897866546413796,1.7760056650119539e-6,-1.6494672164169893e-5,-2.564875775837848e-5,-3.204418136784599e-13,0.001634498518982888,6.68596088118922e-8,3.4486676036968658,0.0005932354509272563,2.4291136865909205e-8,0.0006886964607951589,0.0009263028418995769,0.17189857123360167,0.017052291287091195,0.011968555667873778,56.486603077639444,578.5052519768914,3709.841155315099,366.84676307945944,3.2405945907485236e-7,3.026934315016713e-10,1.0,10.0,0.0,0.0,-4967.907029093798,-2.289210845511304e-5,9.756497184237276e-7,439977.3476901907,-5.698450442966022e-5,-3.17480640159946e-6,-0.00040430102795285274,-7.64196781918595e-6,-1.6343110812055664e-5,-0.1768430793205358,-0.000284269053879639,0.00033428889530852043,-0.0004730088651162167,0.000836350592305319,-0.0018258750165847618,-0.0002866683805327892,0.0003989395001558719,-0.0005812692372030816,0.001038645755090958,-0.0022816742360316097,0.0004823660290058005,-0.0007400832525018659,0.0013350855926076376,-0.0029393913160769294,-0.0009637317096802746,0.001762365776703651,-0.0038828532443401457,0.0023752947339624013,-0.0052389885969149124,-0.007196550792580932,-0.0003196626675666662,0.0,-0.0009228464400601427,0.0,0.027631161906719104,0.0
0.01861206594533714,-6.979677475397681,8187.947000256205,595.7227046295669,7.9929527548345005,0.05205641547505202,-106202.78945413818,61.706197694533444,8.61206751396262,99.75626361708751,4.445661261962166,9.424817664851776,8.959195465976663,230.8244911286079,4.61573256734469e10,54.52960892615404,28.123802966943796,1.4226605087508686,-0.695552229757996,1.451122804907836,3581.3121051988082,32.49893712610522,0.008816366105863832,-1.139436494780486,1.8313802766387064,62.63741046499762,-4.4925636671858875,-1.4194148465864629,2.389610533179049,-14.245051156439656,-1.4485681855707895,3.167844276425763,-0.5644547854486052,4.041612242852262,4.487549335488028,0.28020745394588703,0.004967891007034979,1.078325033547127,1.0230164945962394e7,2.6064998593542813e6,2922.515589311586,0.0,-546.6962785949117,0.0,-252.82253936362923,0.0,-1338.924226033155,-1.2897890679572612,1.9583861153619735e-6,-1.7660984946267897e-5,-2.749768582222703e-5,-3.58845284226507e-13,0.0016344731948485722,7.322557684101866e-8,3.448660007823383,0.000620835535956488,2.6333621894816403e-8,0.0007207371817764934,0.000969398291290745,0.17795664747568082,0.0176631729944911,0.012397968261882695,54.52960892615404,558.4629049810818,3581.3121051988082,354.1373592190156,3.7187175212176184e-7,3.598852985534232e-10,1.0,10.0,0.0,0.0,-4747.042509871241,-2.4984026217324762e-5,1.0223511748972204e-6,410964.9678761175,-6.072284886016304e-5,-3.527221232786895e-6,-0.00043035678946694116,-8.475833216200968e-6,-1.812635650685187e-5,-0.1768476208981541,-0.0003041583213725796,0.00037026837162231776,-0.0005421402421202292,0.0009917381856237185,-0.0022398814135883446,-0.0003066149022228805,0.0004418788156955944,-0.0006662604628635146,0.0012317115832227894,-0.0027992829784393245,0.0005342441895037902,-0.0008483548407550399,0.001583430746723515,-0.0036066769494958006,-0.0011047893468850315,0.002090462934540481,-0.004765066348088761,0.002817880799374144,-0.006430439517227035,-0.00883478759056748,-0.0003325383428673258,0.0,-0.0009689203553708676,0.0,0.029040963355306197,0.0
0.018941668538847635,-6.962123372626341,7825.423129482356,582.3864254594506,7.992952585122904,0.052978307208820276,-99228.21631935431,61.70619659380826,8.6120631442793,99.75620596108027,4.445660468384675,9.42481531724612,8.650114575717424,218.98323499775307,4.302749256715545e10,52.648371150126906,28.123792020960046,1.4734827758164666,-0.746126041593251,1.6122523071670825,3457.7584689895743,32.49891862356182,0.00911842317429394,-1.2222929299501377,2.034732934321744,62.63735691207706,-4.653101288580289,-1.5226292085394137,2.6549483773491116,-14.754051395767586,-1.553892648522229,3.519595421026583,-0.6054556079140503,4.49037683861359,4.985793369019396,0.2802074539458889,0.005081652555142299,1.0783249946120994,1.0230168227809161e7,2.606501162112016e6,2821.6901267904145,0.0,-527.8356176095667,0.0,-244.09980699649216,0.0,-1279.6477880681646,-1.289791264842121,2.158665067090046e-6,-1.8902810404512705e-5,-2.947013969866852e-5,-4.0165626342578266e-13,0.0016344458377018042,8.016637879484587e-8,3.448651420205085,0.0006495929238452035,2.8537962749090413e-8,0.0007541213266543078,0.0010143007233400895,0.18419684672400244,0.01829313772950909,0.012840842547240052,52.648371150126906,539.1964177200307,3457.7584689895743,341.9199470280935,4.264366215067969e-7,4.270959247048467e-10,1.0,10.0,0.0,0.0,-4536.881075744224,-2.726821828615472e-5,1.0686636727404588e-6,383977.8883261668,-6.47372174504883e-5,-3.916916220402011e-6,-0.00045829968504381606,-9.395791319823647e-6,-2.00937127350202e-5,-0.17685232731892717,-0.0003253119599008579,0.0004098903466814221,-0.0006209133048821573,0.0011748990885624964,-0.002744676088557289,-0.00032781709718912567,0.0004891654032917715,-0.000763112268296171,0.0014593063685397574,-0.00343046729517049,0.0005913683918685757,-0.0009717467052448827,0.0018762314007896384,-0.0044205078904805545,-0.0012655581106231955,0.0024773534632497526,-0.005841227791574937,0.0033398624417010784,-0.007884123395286102,-0.010834024149973032,-0.0003456584723978358,0.0,-0.001016925827646409,0.0,0.030512873644078852,0.0
0.018941668538847635,-6.962123372626341,7825.423129482356,582.3864254594506,7.992952585122904,0.052978307208820276,-99228.21631935431,61.70619659380826,8.6120631442793,99.75620596108027,4.445660468384675,9.42481531724612,8.650114575717424,218.98323499775307,4.302749256715545e10,52.648371150126906,28.123792020960046,1.4734827758164666,-0.746126041593251,1.6122523071670825,3457.7584689895743,32.49891862356182,0.00911842317429394,-1.2222929299501377,2.034732934321744,62.63735691207706,-4.653101288580289,-1.5226292085394137,2.6549483773491116,-14.754051395767586,-1.553892648522229,3.519595421026583,-0.6054556079140503,4.49037683861359,4.985793369019396,0.2802074539458889,0.005081652555142299,1.0783249946120994,1.0230168227809161e7,2.606501162112016e6,2821.6901267904145,0.0,-527.8356176095667,0.0,-244.09980699649216,0.0,-1279.6477880681646,-1.289791264842121,2.158665067090046e-6,-1.8902810404512705e-5,-2.947013969866852e-5,-4.0165626342578266e-13,0.0016344458377018042,8.016637879484587e-8,3.448651420205085,0.0006495929238452035,2.8537962749090413e-8,0.0007541213266543078,0.0010143007233400895,0.18419684672400244,0.01829313772950909,0.012840842547240052,52.648371150126906,539.1964177200307,3457.7584689895743,341.9199470280935,4.264366215067969e-7,4.270959247048467e-10,1.0,10.0,0.0,0.0,-4536.881075744224,-2.726821828615472e-5,1.0686636727404588e-6,383977.8883261668,-6.47372174504883e-5,-3.916916220402011e-6,-0.00045829968504381606,-9.395791319823647e-6,-2.00937127350202e-5,-0.17685232731892717,-0.0003253119599008579,0.0004098903466814221,-0.0006209133048821573,0.0011748990885624964,-0.002744676088557289,-0.00032781709718912567,0.0004891654032917715,-0.000763112268296171,0.0014593063685397574,-0.00343046729517049,0.0005913683918685757,-0.0009717467052448827,0.0018762314007896384,-0.0044205078904805545,-0.0012655581106231955,0.0024773534632497526,-0.005841227791574937,0.0033398624417010784,-0.007884123395286102,-0.010834024149973032,-0.0003456584723978358,0.0,-0.001016925827646409,0.0,0.030512873644078852,0.0
0.019275763971880126,-6.944638998495795,7480.295320094238,569.3998879082458,7.992952403675807,0.05391276636474339,-92736.66648363539,61.706195424679485,8.612058477969754,99.75614447391538,4.445659618597881,9.42481280990509,8.352861564474583,207.79289384777243,4.012107578393502e10,50.83912317822289,28.12378061274843,1.5259065769749596,-0.8001516876228688,1.7905188225013726,3338.9328706918973,32.498899176505624,0.009428136527567684,-1.3108060092902785,2.2597133200508632,62.63730007041293,-4.818704827074779,-1.6328898308287823,2.948506537260251,-15.279108863576239,-1.6664056231177249,3.908757400527695,-0.6492473603353663,4.986868428696691,5.537018614141111,0.280207453945891,0.0051975518960648585,1.0783249518734974,1.0230171725853179e7,2.6065025525563625e6,2724.7229609105843,0.0,-509.6967035409707,0.0,-235.7108439697045,0.0,-1223.2155153709891,-1.2897932528597733,2.3785773965810444e-6,-2.02249395339359e-5,-3.157433165239536e-5,-4.493734185355882e-13,0.001634416362468671,8.773347045277636e-8,3.4486418328203823,0.0006795599739864341,3.0916944836840574e-8,0.0007889096667022242,0.0010610918843271182,0.19062548890199493,0.018942889728106562,0.01329767811697838,50.83912317822289,520.6672154341065,3338.9328706918973,330.1700650098396,4.88683146833132e-7,5.059875733197304e-10,1.0,10.0,0.0,0.0,-4336.803462980236,-2.976285395921115e-5,1.1141104285814585e-6,358859.74466251646,-6.90517040439381e-5,-4.347774030888227e-6,-0.0004882923615234723,-1.0410516865799116e-5,-2.2263731232839318e-5,-0.1768572072013448,-0.00034780781355603217,0.00045351197928189535,-0.0007106331108743792,0.001390662243277265,-0.003359668613829161,-0.0003503510029661483,0.000541225541495734,-0.0008734312815352004,0.001727438298881848,-0.004199526256625825,0.0006542521376449804,-0.0011123089482687485,0.0022212317810254307,-0.005412270231997036,-0.001448712677535926,0.002933292775601661,-0.007152929014504452,0.003955107614995424,-0.009656353814747557,-0.01327189674735169,-0.0003590057733884732,0.0,-0.001066935856764894,0.0,0.03204952310783472,0.0
0.019614491219524504,-6.927218911547774,7151.574546563698,556.7490788034002,7.992952209559243,0.05486018167093782,-86691.32927471306,61.70619418188664,8.612053494821296,99.75607889389029,4.445658708542527,9.424810131894535,8.066860696807051,197.212423157061,3.742060277552897e10,49.09836077931167,28.123768737301575,1.5799910039811267,-0.8578660253325806,1.9877230796035072,3224.6051639186308,32.49887874994659,0.009745547682680418,-1.4053641242379353,2.508594050143079,62.63723974857358,-4.989562108800211,-1.7506804782571566,3.2732503926663914,-15.820818298620567,-1.7866003282482468,4.339261314579937,-0.6960202454915704,5.53610173615546,6.146790128469237,0.28020745394589336,0.005315653998705723,1.0783249049619597,1.0230175454186182e7,2.6065040365868155e6,2631.4262816165146,0.0,-492.2444041473911,0.0,-227.63940216385257,0.0,-1169.4657300912988,-1.289795038756847,2.6200257741020124e-6,-2.1632460784688745e-5,-3.3819020967657524e-5,-5.025519087125742e-13,0.0016343846764928839,9.598295399400134e-8,3.4486312348271406,0.0007107914182609134,3.3484377232168344e-8,0.000825165725836882,0.0011098572238618148,0.1972490733143999,0.019613156620966878,0.013768991386495453,49.09836077931167,502.83941012536957,3224.6051639186308,318.86495540316565,5.596662276137498e-7,5.98487778149114e-10,1.0,10.0,0.0,0.0,-4146.2364532797055,-3.2487847306165e-5,1.1581277183597954e-6,335468.1144516533,-7.369269742636626e-5,-4.824081765114697e-6,-0.0005205128396040803,-1.1529549050994273e-5,-2.465681265032731e-5,-0.1768622695831547,-0.0003717283139627614,0.000501524704332693,-0.0008127777482419522,0.001644679220810096,-0.004108336866910355,-0.000374297003653802,0.0005985264186255496,-0.000999037357832017,0.002043140072698577,-0.005135856649472782,0.0007234580774309247,-0.0012723640838623314,0.0026274985290050106,-0.0066199430970583575,-0.001657283482456547,0.003470290399272943,-0.008750511795463236,0.004679860311129465,-0.011815312246638286,-0.016242432133990653,-0.0003725596669050265,0.0,-0.0011190251318125232,0.0,0.033653635242037655,0.0
0.019957988798488382,-6.909858048328379,6838.343857610656,544.4209115901696,7.992952001756553,0.05582094056679642,-81058.62164011793,61.706192859705645,8.61204817322762,99.75600894090573,4.445657733857675,9.424807271521127,7.791575504799525,187.20394809430513,3.491016250982026e10,47.42281872338755,28.123756391733266,1.6357970999858864,-0.9195223695730778,2.205855412199105,3114.5608990588858,32.4988573092152,0.010070665863085155,-1.5063826941014384,2.78388703480072,62.63717574496723,-5.165867289949234,-1.8765185737449752,3.6324575655749225,-16.3797943998435,-1.9150042453787095,4.815452187264262,-0.7459774587908871,6.143619425337629,6.821258483374392,0.28020745394589597,0.005436024597903873,1.078324853472152,1.0230179427809266e7,2.6065056205018973e6,2541.625088145498,0.0,-475.4459833357603,0.0,-219.87034157151317,0.0,-1118.2485347162692,-1.2897966285253333,2.885096666157078e-6,-2.3130776787890884e-5,-3.621354868966807e-5,-5.61809797454225e-13,0.0016343506792673424,1.049759975032573e-7,3.448619612651985,0.0007433444563782347,3.625517425460357e-8,0.0008629558911130281,0.0011606860436178602,0.2040742807183519,0.020304690017570598,0.014255316032862541,47.42281872338755,485.6795615329435,3114.5608990588858,307.9834126099112,6.405833689314376e-7,7.068303506474e-10,1.0,10.0,0.0,0.0,-3964.6485946714397,-3.546502373307121e-5,1.200052422718274e-6,313673.0623194447,-7.868910860989e-5,-5.350572975646358e-6,-0.0005551560291947939,-1.2763376065100186e-5,-2.7295387382195747e-5,-0.17686752394675287,-0.0003971607106643779,0.0005543574071897431,-0.0009290207871782967,0.001943561793411137,-0.005019065208320942,-0.00039974003237273605,0.0006615799212033494,-0.0011419912833100418,0.0024146404429633284,-0.006275004390704973,0.0007996025427149669,-0.0014545424865837027,0.0031056425236206855,-0.00808946061913671,-0.0018947030715260067,0.004102404821618466,-0.01069487931419845,0.0055331407896665845,-0.014443509456751071,-0.019859454234531247,-0.00038629590868228484,0.0,-0.0011732699260134335,0.0,0.0353280274644754,0.0
0.020306394680055254,-6.8925517072235465,6539.75188517748,532.4031533705491,7.992951779160747,0.05679542895796803,-75807.85876583114,61.706191451905305,8.612042490096997,99.7559343152018,4.445656689858649,9.424804216281814,7.5265054320691975,177.7324667321219,3.2575243947946465e10,45.809450355326405,28.123743575663145,1.6933878870943557,-0.985391584127479,2.447115616360942,3008.5999817513425,32.49883482025475,0.010403462253569857,-1.6143059659818064,3.088368539724174,62.63710784747413,-5.347820966235323,-2.0109574386007267,4.029750622594857,-16.95667215873622,-2.052181389703758,5.342132317908305,-0.7993360108811227,6.8155473760954,7.567220988725504,0.28020745394589885,0.005558730162061998,1.0783247969593117,1.0230183662686244e7,2.6065073110245783e6,2455.1560942801693,0.0,-459.2708963748852,0.0,-212.3895355897934,0.0,-1069.4247512840684,-1.2897980274573653,3.1760777095542627e-6,-2.4725621278732576e-5,-3.876787348402231e-5,-6.278351670407859e-13,0.001634314262142225,1.1477928846531315e-7,3.4486069500669054,0.0007772788431514359,3.9245442381228725e-8,0.0009023495138330019,0.0012136716334550264,0.2111079728757654,0.021018265858249223,0.014757203273076417,45.809450355326405,469.1564679400261,3008.5999817513425,297.50565053903813,7.327936262493361e-7,8.336024748460156e-10,1.0,10.0,0.0,0.0,-3791.5464405785065,-3.871830084434981e-5,1.2391079626533152e-6,293355.8657188158,-8.407261901447071e-5,-5.932473791296555e-6,-0.0005924353831702131,-1.4123527104060984e-5,-3.0204112409838034e-5,-0.1768729802437587,-0.0004241972992133113,0.0006124798522795416,-0.0010612565080871197,0.0022950418976954356,-0.006126151902999519,-0.00042676976848302084,0.0007309467257908259,-0.0013046259115210316,0.0028515637257466517,-0.007659928531296479,0.0008833604373427208,-0.0016618222426314523,0.003668076948444521,-0.009876349850431357,-0.002164858221694434,0.004846086641293822,-0.013059674987572626,0.006537211560362117,-0.017640748040346824,-0.02426068626885307,-0.00040018618221108397,0.0,-0.0012297479527986102,0.0,0.03707561103457522,0.0
0.020659846508895012,-6.875295518257761,6255.006777127682,520.6843480225928,7.992951540565939,0.05778403182656373,-70910.9587571559,61.70618995169818,8.612036420749627,99.7558546959412,4.4456555715124555,9.42480095280731,7.271182580165268,168.76557744836106,3.0402591634866947e10,44.255407791838564,28.12373029163649,1.752828444945814,-1.0557633003939224,2.7139350808207094,2906.535372286689,32.49881124993677,0.0107438637812577,-1.7296090249281495,3.4251071164928226,62.637035833022416,-5.535630446472711,-2.154588794347362,4.469133520773571,-17.552107710137346,-2.198734845633573,5.924609594060664,-0.8563276425627332,7.558656281528008,8.39218990723003,0.2802074539459021,0.005683837968737534,1.0783247349354206,1.0230188175803501e7,2.6065091153307147e6,2371.866667001029,0.0,-443.6905913566318,0.0,-205.1837792020479,0.0,-1022.8649298038538,-1.2897992401949034,3.4954769272479635e-6,-2.6423078141656456e-5,-4.149261176524723e-5,-7.013940933094866e-13,0.0016342753079662097,1.254655361078765e-7,3.4485932282398393,0.0008126570088955117,4.247257653045099e-8,0.0009434190490853682,0.0012689114592444014,0.21835719815578405,0.02175468540370587,0.015275222592691255,44.255407791838564,453.24096336346565,2906.535372286689,287.41317399814034,8.37839092509976e-7,9.817989132401454e-10,1.0,10.0,0.0,0.0,-3626.471034248284,-4.22738887890037e-5,1.2743884872606933e-6,274407.8724558451,-8.987795819746096e-5,-6.575554264164603e-6,-0.0006325847487929511,-1.562267416600516e-5,-3.341008907652638e-5,-0.17687864892546282,-0.0004529356790750156,0.0006764064553302541,-0.0012116283973585677,0.0027081579654690945,-0.007471020620879993,-0.00045548086139473063,0.0008072408007915814,-0.0014895813397817425,0.0033651622470981628,-0.00934252167218554,0.0009754706162970479,-0.001897574181595614,0.004329318063862293,-0.012047701599719155,-0.0024721488459621965,0.005720578655432922,-0.01593390524979634,0.00771812089054558,-0.021527690164522377,-0.02961269314620312,-0.00041419766867739166,0.0,-0.0012885382495896876,0.0,0.038899392217600616,0.0
0.02101848144553905,-6.858085433011029,5983.371080546674,509.2537588493375,7.992951284658213,0.05878713278848474,-66342.18714459699,61.706188351688155,8.612029938814567,99.75576973977516,4.44565437341254,9.424797466805215,7.025169056316737,160.2732458995548,2.8380080690232273e10,42.758025778548244,28.123716545608456,1.8141859287117432,-1.1309471424875093,3.0090009545226346,2808.192025395149,32.49878656644705,0.01109174567743219,-1.852799816901385,3.7974941042010295,62.63695946723922,-5.7295098380551694,-2.3080452801163123,4.955031408760483,-18.166778584515782,-2.355309315177702,6.56875025191958,-0.9171997324257085,8.380428911075242,9.30446692114505,0.2802074539459056,0.0058114160486620655,1.0783246668650763,1.0230192985228408e7,2.6065110410773796e6,2291.6139613042847,0.0,-428.6783473523213,0.0,-198.24071413031655,0.0,-978.4485120450544,-1.2898002707720457,3.846043381627753e-6,-2.8229599562936073e-5,-4.4399077350258204e-5,-7.8333944923981e-13,0.0016342336907295186,1.3711400781327762e-7,3.4485784257844374,0.000849544147773913,4.595536061065005e-8,0.0009862401580486885,0.0013265073006278043,0.22582918951295872,0.022514775477903815,0.015809961951863467,42.758025778548244,437.9057522282114,2808.192025395149,277.6886738551201,9.574690700778152e-7,1.1548840958164636e-9,1.0,10.0,0.0,0.0,-3468.9949440328246,-4.616050546983654e-5,1.304841023284287e-6,256729.51227939545,-9.614320345470735e-5,-7.286184335341244e-6,-0.0006758603628577975,-1.727474186334626e-5,-3.6943098020651e-5,-0.1768845409686928,-0.00048347898960604817,0.000746700313336883,-0.0013825610459628575,0.0031934711217429137,-0.009103674174911522,-0.00048597312891396057,0.0008911342156986413,-0.0016998442953659958,0.003968586115178157,-0.011385434837276512,0.001076741626846006,-0.0021656123112730142,0.005106334400704382,-0.014684536772088398,-0.0028215539800711077,0.006748380548517127,-0.01942509001668398,0.009106334337055743,-0.026250145126932502,-0.03611682389719893,-0.0004282925638452892,0.0,-0.001349720978570294,0.0,0.04080247130504459,0.0
0.02138243642788867,-6.840917695158422,5724.156827539887,498.1013028589091,7.992951010005333,0.05980511482247801,-62077.92494747404,61.70618664381102,8.612023016112673,99.75567907921285,4.44565308975035,9.424793742995478,6.7880542881114305,152.2275866233503,2.64966037266953e10,41.31480534577562,28.123702347468306,1.877529658364297,-1.211274115338826,3.3352831486641996,2713.40581681308,32.49876073969558,0.011446923471150427,-1.9844214414697328,4.209277708532591,62.63687850402283,-5.9296803613331335,-2.472003305588736,5.492335096226358,-18.80138468354589,-2.5225940052210376,7.281037824566008,-0.9822163219503026,9.289135257409008,10.31322630636631,0.2802074539459096,0.005941533278537055,1.0783245921609055,1.0230198110176187e7,2.606513096435087e6,2214.264044230804,0.0,-414.20911055100555,0.0,-191.54875305401816,0.0,-936.0630283804588,-1.2898011226537278,4.230790092730427e-6,-3.0152026985354074e-5,-4.749932664205435e-5,-8.746207927389888e-13,0.0016341892751242624,1.498111262875485e-7,3.4485625187810567,0.0008880083521449475,4.971407983216775e-8,0.0010308918636659883,0.0013865654605803796,0.2335313709597441,0.023299389600823374,0.016362028619731978,41.31480534577562,423.1252419803791,2713.40581681308,268.31592089262926,1.0936674937937566e-6,1.3568635302780568e-9,1.0,10.0,0.0,0.0,-3318.719415856928,-5.04096157681935e-5,1.329245439268789e-6,240229.3995955768,-0.00010291011649664744,-8.071396302935053e-6,-0.0007225430949926541,-1.909502925124382e-5,-4.083585982406078e-5,-0.17689066790968916,-0.0005159361860701708,0.0008239776515037056,-0.0015767961817982235,0.0037633168510516,-0.011084441012432375,-0.0005183517917223815,0.0009833624477939462,-0.0019387926349500547,0.004677197325008759,-0.01386427038894201,0.0011880580401694414,-0.0024702508135422594,0.006018953480339328,-0.017884650988497387,-0.0032187063666255086,0.007955790352398205,-0.023663051560744445,0.010737470914794087,-0.03198422819565158,-0.04401636517517951,-0.0004424275706426849,0.0,-0.001413377271940059,0.0,0.04278804347415615,0.0
0.02138243642788867,-6.840917695158422,5724.156827539887,498.1013028589091,7.992951010005333,0.05980511482247801,-62077.92494747404,61.70618664381102,8.612023016112673,99.75567907921285,4.44565308975035,9.424793742995478,6.7880542881114305,152.2275866233503,2.64966037266953e10,41.31480534577562,28.123702347468306,1.877529658364297,-1.211274115338826,3.3352831486641996,2713.40581681308,32.49876073969558,0.011446923471150427,-1.9844214414697328,4.209277708532591,62.63687850402283,-5.9296803613331335,-2.472003305588736,5.492335096226358,-18.80138468354589,-2.5225940052210376,7.281037824566008,-0.9822163219503026,9.289135257409008,10.31322630636631,0.2802074539459096,0.005941533278537055,1.0783245921609055,1.0230198110176187e7,2.606513096435087e6,2214.264044230804,0.0,-414.20911055100555,0.0,-191.54875305401816,0.0,-936.0630283804588,-1.2898011226537278,4.230790092730427e-6,-3.0152026985354074e-5,-4.749932664205435e-5,-8.746207927389888e-13,0.0016341892751242624,1.498111262875485e-7,3.4485625187810567,0.0008880083521449475,4.971407983216775e-8,0.0010308918636659883,0.0013865654605803796,0.2335313709597441,0.023299389600823374,0.016362028619731978,41.31480534577562,423.1252419803791,2713.40581681308,268.31592089262926,1.0936674937937566e-6,1.3568635302780568e-9,1.0,10.0,0.0,0.0,-3318.719415856928,-5.04096157681935e-5,1.329245439268789e-6,240229.3995955768,-0.00010291011649664744,-8.071396302935053e-6,-0.0007225430949926541,-1.909502925124382e-5,-4.083585982406078e-5,-0.17689066790968916,-0.0005159361860701708,0.0008239776515037056,-0.0015767961817982235,0.0037633168510516,-0.011084441012432375,-0.0005183517917223815,0.0009833624477939462,-0.0019387926349500547,0.004677197325008759,-0.01386427038894201,0.0011880580401694414,-0.0024702508135422594,0.006018953480339328,-0.017884650988497387,-0.0032187063666255086,0.007955790352398205,-0.023663051560744445,0.010737470914794087,-0.03198422819565158,-0.04401636517517951,-0.0004424275706426849,0.0,-0.001413377271940059,0.0,0.04278804347415615,0.0
0.02175184812700978,-6.823788827254525,5476.721363785053,487.2175006589243,7.992950715045683,0.060838360143766916,-58096.46701023654,61.706184819270455,8.612015622537244,99.7555823209458,4.445651714285781,9.424789765044457,6.559452813511574,144.6026752864841,2.474197247362077e10,39.923400357471365,28.123687711636066,1.9429311584144826,-1.2970980203300595,3.6960639109985607,2622.022659862344,32.49873374180324,0.01180914359677245,-2.1250544927300585,4.664600327357761,62.63679268518274,-6.136370511684444,-2.647185963478452,6.086449759797372,-19.45664877008388,-2.7013255714846784,8.068637705449833,-1.0516591459217641,10.293914834431256,11.428605991002017,0.28020745394591406,0.006074259366744297,1.078324510178599,1.0230203571076376e7,2.6065152901204126e6,2139.6911739542516,0.0,-400.25935940352736,0.0,-185.0970172432025,0.0,-895.6034160306936,-1.2898017987686499,4.6530187579005116e-6,-3.219761149092266e-5,-5.080620402555341e-5,-9.762953082343068e-13,0.0016341419160988868,1.6365111073202153e-7,3.4485454807972133,0.0009281207216167582,5.377063901356943e-8,0.0010774566769263232,0.0014491969354588016,0.24147135776217635,0.024109408513788073,0.016932049584388254,39.923400357471365,408.8754053302955,2622.022659862344,259.279678451672,1.2486837951749159e-6,1.5923655437670822e-9,1.0,10.0,0.0,0.0,-3175.271956106023,-5.505568951880108e-5,1.3461918873022822e-6,224823.55329444679,-0.00011022450870926285,-8.938953116834072e-6,-0.0007729408794650695,-2.1100341641322672e-5,-4.512431703483316e-5,-0.17689704187459457,-0.0005504222978200998,0.0009089125873799669,-0.0017974330137134286,0.00443209684312824,-0.013486068992671456,-0.0005527276857808915,0.0010847300671578076,-0.0022102451812829145,0.005508934106264775,-0.016870211698629796,0.0013103872281210152,-0.0028163678944024603,0.007090333772145326,-0.02176602707100252,-0.003669976026389247,0.009373533031392725,-0.028804461841805386,0.012653158101331595,-0.03894255525440646,-0.05360513549929397,-0.00045655333554581623,0.0,-0.0014795890005652092,0.0,0.04485939777406735,0.0
0.022126853039140026,-6.806695611967767,5240.463499960886,476.59342659410373,7.9929503980760614,0.06188725045827806,-54377.84102551241,61.70618286846698,8.612007725924444,99.75547904402136,4.445650240314999,9.42478551549331,6.339002194296411,137.37437740098397,2.3106829674935974e10,38.58160481138187,28.123672657720885,2.0104642219351994,-1.388796990005515,4.094970582730093,2533.897671367829,32.49870554764188,0.012178072902062085,-2.2753195989444697,5.168039893145242,62.63670174006173,-6.349816303024101,-2.834366188927544,6.743348890641655,-20.133317213282062,-2.8922913096781824,8.939468659353333,-1.1258287394712603,11.4048678232812,12.661808370848597,0.280207453945919,0.006209664888097652,1.078324420211459,1.023020938964457e7,2.606517631431339e6,2067.7771191314396,0.0,-386.8069772981786,0.0,-178.87527767479486,0.0,-856.9713900612202,-1.2898023015385345,5.1163468390708024e-6,-3.437403571524376e-5,-5.433339094808623e-5,-1.0895400169985576e-12,0.0016340914583578526,1.7873667976890024e-7,3.448527282891723,0.0009699554908256109,5.8148691513864e-8,0.0011260207448453013,0.0015145176142573973,0.2496569593678641,0.024945741013598872,0.01752067218302927,38.58160481138187,395.1336501893152,2533.897671367829,250.56561995399733,1.4250677736353956e-6,1.8667349970235512e-9,1.0,10.0,0.0,0.0,-3038.3041015432414,-6.013648444770338e-5,1.3540554802377043e-6,210434.6966010028,-0.0001181366454341783,-9.897423923369436e-6,-0.0008273914067051787,-2.3309135206010264e-5,-4.984794356716386e-5,-0.17690367561366352,-0.0005870587035059736,0.0010022423171739954,-0.0020479735875288665,0.005216617831966827,-0.016396235934494727,-0.0005892174870906951,0.001196116925218604,-0.0025185177644356377,0.0064847340503609505,-0.020513177117325455,0.0014447867346210914,-0.0032094776025653636,0.008347513001482504,-0.026470929520131532,-0.0041825642781578905,0.011037491078951621,-0.03503830120349879,0.014902026043894328,-0.04738168279370247,-0.06523781271620072,-0.000470613843036599,0.0,-0.0015484385365216677,0.0,0.04701991646518311,0.0
0.022507587673349583,-6.789635070248337,5014.820000583192,466.22066087219673,7.992950057238223,0.06295216748397331,-50903.645666483986,61.70618078091934,8.611999291912944,99.75536879785628,4.445648660635446,9.4247809756804,6.126361082362004,130.52019326450886,2.1582570418315178e10,37.2873410695731,28.123657211248542,2.080204994166786,-1.4867751476337123,4.536011881728796,2448.894398677684,32.49867613543512,0.012553286866832868,-2.435880170956971,5.72465566601358,62.63660538514416,-6.57026157851549,-3.0343701782434516,7.469634049816965,-20.832160943299687,-3.096332605724698,9.902282030979695,-1.2050456230864661,12.633156020068322,14.025211926704829,0.2802074539459245,0.006347821354556295,1.0783243214844098,1.0230215588959582e7,2.6065201302854405e6,1998.4105281153097,0.0,-373.83113456383495,0.0,-172.87390046239156,0.0,-820.0748695135337,-1.289802632903635,5.624737235657926e-6,-3.668943729967882e-5,-5.809545881778073e-5,-1.2156654058947e-12,0.0016340377358052213,1.951798219283721e-7,3.448507893603136,0.0010135901742032557,6.287377963570731e-8,0.0011766740181268405,0.001582648504360989,0.25809618446563903,0.025809325038540425,0.018128564912585892,37.2873410695731,381.8786991349383,2448.894398677684,242.1602524666019,1.6257089884042435e-6,2.186140673188951e-9,1.0,10.0,0.0,0.0,-2907.489384700092,-6.569335635833823e-5,1.3509678650298667e-6,196991.63085005322,-0.0001267016931440625,-1.0956267633318242e-5,-0.0008862651001366068,-2.5741675578641623e-5,-5.505008405948642e-5,-0.17691058253892622,-0.00062597342247028,0.0011047727586151065,-0.0023323737598829296,0.006136484832944467,-0.019920558342298264,-0.000627943947475909,0.0013184848877820995,-0.002868486219810268,0.007629025301427968,-0.024925600868105715,0.001592412289124012,-0.0036558105857153744,0.009822044911386926,-0.03217081486896064,-0.00476460948071444,0.01298955336285059,-0.04259240798149458,0.01754086321572491,-0.05761103953036814,-0.07934233878587808,-0.00048454576258491244,0.0,-0.0016200085034211004,0.0,0.0492730745799953,0.0
0.02289418859210045,-6.772604447452542,4799.262519742501,456.0912501613551,7.992949690504256,0.06403349306024513,-47656.90776732752,61.706178545178695,8.611990283797267,99.75525110014645,4.445646967508818,9.424776125660111,5.9212075606672885,124.01912173610495,2.0161272730561813e10,36.03864976059725,28.123641404474764,2.152232032148305,-1.591464339305484,5.02361781501971,2366.8841564715503,32.49864548744484,0.012934256119190047,-2.6074452743471697,6.340038607382436,62.63650332371175,-6.797958251482711,-3.248080960916438,8.272600600996311,-21.55397618085902,-3.3143485359337608,10.96674887561334,-1.2896515194470615,13.991113867709661,15.53249394046879,0.2802074539459306,0.006488801234343341,1.0783242131474808,1.0230222193542479e7,2.6065227972595575e6,1931.4863877599864,0.0,-361.31218723242495,0.0,-167.08380003689362,0.0,-784.8274765797775,-1.2898027943445352,6.182530463779884e-6,-3.915243251404128e-5,-6.210792362233974e-5,-1.3561305618215495e-12,0.001633980570962655,2.1310262993426472e-7,3.4484872789348264,0.0010591057011413868,6.797348455199732e-8,0.0012295104076320903,0.0016537159422702987,0.26679724287812134,0.026701128467467704,0.01875641804200219,36.03864976059725,369.0904859959404,2366.8841564715503,234.0508511224762,1.8538811174262051e-6,2.5576980593244507e-9,1.0,10.0,0.0,0.0,-2782.521558237174,-7.177159561410075e-5,1.3347853267252381e-6,184428.68295063067,-0.00013598020860030365,-1.2125924703385335e-5,-0.0009499683709449749,-2.8420210239774963e-5,-6.07783227470539e-5,-0.17691777676113568,-0.0006673013983781646,0.0012173846231447313,-0.0026551002794584977,0.007214556687033675,-0.024186192755702225,-0.0006690361170376635,0.0014528850799584987,-0.003265656953118863,0.00897029573895073,-0.030266959990652924,0.0017545264206427118,-0.004162404574072318,0.01155073743994051,-0.039072213471221535,-0.005425305537797709,0.015278599638751278,-0.0517413278503487,0.02063595743181469,-0.0700036364241501,-0.09643480302095538,-0.0004982777351137596,0.0,-0.0016943814675553065,0.0,0.051622438284237585,0.0
0.02328679258776011,-6.755601194407015,4593.2947636171475,446.1976681795578,7.992949295660449,0.06513160963702115,-44621.953535583445,61.70617614873344,8.611980662368262,99.75512543458444,4.445645152620682,9.424770944114519,5.723237571021607,117.85153546212132,1.883563511481061e10,34.83368021021132,28.12362527728046,2.226626391187854,-1.7033260138852335,5.56268391028721,2287.745398282147,32.498613590729605,0.013320331332512548,-2.7907727495339643,7.020367204731001,62.63639524548216,-7.033166637864711,-3.476442279498291,9.160310556463767,-22.299585452652153,-3.5472997737624157,12.143556517154556,-1.3800106585624985,15.492371487457358,17.198766416511592,0.28020745394593743,0.006632678021592802,1.0783240942686467,1.0230229229442077e7,2.606525643632853e6,1866.905510553537,0.0,-349.23158110049405,0.0,-161.4963947776594,0.0,-751.148072830958,-1.2898027869009794,6.794479920031202e-6,-4.177214170531092e-5,-6.638730507629588e-5,-1.5125600734713486e-12,0.0016339197743219932,2.3263821643322184e-7,3.4484654023236683,0.00110658657333171,7.347758994544725e-8,0.0012846279665406036,0.0017278518389149218,0.27576855045127374,0.027622150263578178,0.0194049444708502,34.83368021021132,356.7500578507403,2287.745398282147,226.22539697398332,2.113292038195308e-6,2.9896098608523205e-9,1.0,10.0,0.0,0.0,-2663.11295067513,-7.842079617555671e-5,1.3030530320095822e-6,172685.20713279396,-0.00014603868045461214,-1.3417918725207268e-5,-0.0010189472215923034,-3.136915762822973e-5,-6.708488813817018e-5,-0.17692527313108453,-0.0007111848019499621,0.0013410400209591744,-0.0030211948792624376,0.00847747414032756,-0.02934614620380276,-0.0007126295795083367,0.0016004657664212831,-0.003716246193377919,0.01054175298365595,-0.03672919428521972,0.0019325078187552949,-0.004737206034143867,0.013576509052800157,-0.047423774649589814,-0.006175035060498496,0.01796164320779166,-0.06281572063168431,0.02426465304471101,-0.08500890911462072,-0.11713729914011387,-0.0005117296054355873,0.0,-0.001771639618792216,0.0,0.05407166362899426,0.0
0.023685536709509587,-6.738622956104315,4396.45001326483,436.5327836580201,7.992948870289764,0.0662469003447962,-41784.294521817996,61.706173577905375,8.611970385746467,99.75499124845686,4.445643207037753,9.424765408260999,5.532163569837154,111.99907104631403,1.759892124535462e10,33.67068225961332,28.123608878168575,2.3034716856373887,-1.8228531832064225,6.15861985783993,2211.3631791444823,32.498580438004886,0.013710726004443488,-2.9866724699501868,7.772468862889206,62.63628082630683,-7.276155714975591,-3.7204626402987278,10.141672687013212,-23.069838368245367,-3.79621266211945,13.44451473257077,-1.4765111114057172,17.151989958264252,19.040725459893533,0.28020745394594504,0.006779526252807801,1.0783239638260413,1.0230236724322347e7,2.60652868143151e6,1804.5740961150782,0.0,-337.5717697015547,0.0,-156.10356907716616,0.0,-718.9603543325018,-1.2898026111878014,7.4657900895162315e-6,-4.455821483646064e-5,-7.095118760851178e-5,-1.686762800188074e-12,0.0016338551436708728,2.5393170551454063e-7,3.4484422246074677,0.0011561210116976285,7.941825674136931e-8,0.0013421290603730133,0.0018051939086731503,0.2850187305680742,0.028573421313128837,0.02007488037734674,33.67068225961332,344.83949123591924,2211.3631791444823,218.67252385726368,2.4081401708327152e-6,3.4913264075835123e-9,1.0,10.0,0.0,0.0,-2548.9930309064116,-8.569525558289084e-5,1.2529649778704005e-6,161705.14378543763,-0.00015695012173049194,-1.484496797272459e-5,-0.0010936911860638977,-3.461531249766033e-5,-7.402709247502025e-5,-0.17693308728017781,-0.0007577733225501292,0.001476789555697504,-0.0034363459511780855,0.009956270790821717,-0.03558442854365879,-0.0007588666698361555,0.0017624808152899517,-0.0042272686473591795,0.012382088210099524,-0.04454318689766655,0.0021278613763639573,-0.0053891839178272566,0.015949380209414474,-0.05752469440749614,-0.0070255184082701145,0.021105154577055654,-0.0762136193101679,0.028517155751623294,-0.10316809824551582,-0.1421993243093534,-0.0005248115859341482,0.0,-0.0018518643842628717,0.0,0.05662449395894446,0.0
0.02409055853241071,-6.721667550938989,4208.288768366472,427.08982539386307,7.992948411752387,0.06737974974128307,-39130.52362946371,61.706170817733806,8.611959409198088,99.75484794998458,4.445641121160793,9.424759493750237,5.347713196312501,106.44452648353574,1.64449096675808e10,32.547998159324344,28.123592265355178,2.3828541979344715,-1.9505725805037657,6.817403570990671,2137.6286232129632,32.49854602858223,0.014104497258741088,-3.196009932722297,8.603888133958405,62.636159727825245,-7.527203541338003,-3.981219776894873,11.226531555616997,-23.865612902092835,-4.062183696636049,14.88267376238331,-1.579566241377045,18.986611643082195,21.07681718952302,0.28020745394595353,0.006929421613572434,1.0783238206993697,1.0230244707558937e7,2.6065319234780516e6,1744.4032967459286,0.0,-326.3161330368507,0.0,-150.89763575612943,0.0,-688.1924665163133,-1.2898022674082426,8.202158573106298e-6,-4.752085973042774e-5,-7.581828760588199e-5,-1.880752882552627e-12,0.0016337864633286165,2.7714132692773846e-7,3.448417703969875,0.001207801140448993,8.58302154483688e-8,0.0014021205800451323,0.0018858859563086906,0.2945566212198866,0.029556005878042853,0.020766986302951106,32.547998159324344,333.3418091296285,2137.6286232129632,211.38146574794942,2.743178118874795e-6,4.0737290978216235e-9,1.0,10.0,0.0,0.0,-2439.9070427516276,-9.365441532497475e-5,1.1813191265885347e-6,151436.61713429258,-0.00016879472862788798,-1.642110924964161e-5,-0.0011747377114263919,-3.818807193796912e-5,-8.166781543666611e-5,-0.1769412356678127,-0.0008072244912633508,0.0016257800684147399,-0.003906969041405334,0.011687080833068124,-0.043122212616496604,-0.0008078967157197895,0.0019402989359939117,-0.00480663709202556,0.01453636125398899,-0.05398651505727332,0.0023422291405334346,-0.006128457484321649,0.01872762279908166,-0.06973479967967502,-0.007989981204338711,0.024786596818017464,-0.09241390969121877,0.033498627150352026,-0.12513267457292154,-0.17252343056514252,-0.0005374233602464174,0.0,-0.001935136048354206,0.0,0.059284758372314006,0.0
0.024501996147454852,-6.704732962898067,4028.396754087078,417.86235710276793,7.992947917164736,0.06853054377685792,-36648.22370295309,61.706167851849806,8.611947684945779,99.75469490556112,4.445638884675352,9.424753174561156,5.169628198595493,101.17177266012291,1.5367849532510878e10,31.464056033280038,28.12357550798567,2.464862936656437,-2.0870468741560466,7.545640457432739,2066.4384945048528,32.49851036943906,0.014500523885260488,-3.4197099488385008,9.522961524082753,62.63603159722499,-7.786597524807868,-4.25986523596295,12.42576513326362,-24.687816188479413,-4.346384121909946,16.47245369332162,-1.6896161512257268,21.014624974672515,23.32741949979468,0.28020745394596297,0.007082440944288151,1.0783236636606128,1.0230253210335536e7,2.606535383441625e6,1686.30886713662,0.0,-315.4489120485063,0.0,-145.8713057593792,0.0,-658.7766784103735,-1.2898017553649428,9.00982139701645e-6,-5.0670869517083675e-5,-8.100852134437894e-5,-2.0967730277266893e-12,0.0016337135033712238,3.0243959489337106e-7,3.4483917958924466,0.0012617231451784781,9.275096984359349e-8,0.001464714124719232,0.0019700781233245694,0.30439127564571955,0.03057100243418157,0.021482047809279956,31.464056033280038,322.2409140161046,2066.4384945048528,204.34201431435022,3.123784124359654e-6,4.749339352149565e-9,1.0,10.0,0.0,0.0,-2335.6148499640917,-0.00010236333569627496,1.0844672339646375e-6,141831.58158247467,-0.00018166059811271375,-1.8161833458883904e-5,-0.0012626769275439352,-4.211967969324118e-5,-9.007602702680664e-5,-0.17694973562564997,-0.0008597039755389967,0.0017892629027481052,-0.004440296636265572,0.013711956390283818,-0.052225185578562726,-0.0008598762428955435,0.002135413538036834,-0.005463273496767535,0.017057023114665386,-0.06539270273508538,0.0025774019831042317,-0.0069664389698693,0.021979088655334884,-0.08448659268428971,-0.009083341355276338,0.02909620112386256,-0.11199243969071379,0.03933160834415697,-0.15168637268805618,-0.20919592041490814,-0.0005494531042586853,0.0,-0.002021533272375379,0.0,0.06205636792025711,0.0
0.024919988487655337,-6.68781732058908,3856.382967615313,408.8442470455599,7.992947383376076,0.06969967069903733,-34325.883162053804,61.706164662335375,8.611935161957234,99.75453143666329,4.445636486497015,9.424746422883613,4.997663314376241,96.16566893067426,1.4362419886824629e10,30.417363065538474,28.123558687461067,2.5495897627154713,-2.232877132662428,8.350629433934861,1997.6947494257256,32.49847347637772,0.014897481911822845,-3.6587607553383332,10.538900810914534,62.63589606693328,-8.054634916865577,-4.557629486915807,13.751393520228419,-25.537386026454886,-4.6500650483101795,18.22978855687045,-1.807129275514026,23.256347956292768,25.815044352075194,0.28020745394597346,0.007238662371814877,1.0783234913637452,1.0230262265752096e7,2.606539075894212e6,1630.2107992071908,0.0,-304.95514031173667,0.0,-141.01765656522116,0.0,-630.6490633401767,-1.2898010744684596,9.895602990295209e-6,-5.401965367059736e-5,-8.65430809726179e-5,-2.337320624175681e-12,0.0016336360187409764,3.3001461444395536e-7,3.4483644530778665,0.0013179874825444123,1.0022102265410339e-7,0.001530026244460724,0.0020579272148048933,0.31453197089066065,0.03161954537429115,0.022220876749108266,30.417363065538474,311.5215181096013,1997.6947494257256,197.5444746692591,3.5560427908497866e-6,5.532557356483987e-9,1.0,10.0,0.0,0.0,-2235.889804179088,-0.00011189322007643435,9.582586782680377e-7,132845.49530880427,-0.00019564452826649112,-2.008423647436651e-5,-0.0013581569675202867,-4.644549572362348e-5,-9.932736451253895e-5,-0.17695860541105335,-0.0009153859173151585,0.001968602949135167,-0.005044478984213181,0.016079813523714383,-0.06321232756102246,-0.0009149692147594775,0.002349453518167143,-0.0062072338406318674,0.02000509983214655,-0.07916227366027995,0.0028353323576137098,-0.007915993890823026,0.025782748489099568,-0.10229964613840488,-0.010322419229786179,0.03413902473396673,-0.13564128453916197,0.046158830540153246,-0.1837715586063983,-0.2535236047087017,-0.0005607764387237982,0.0,-0.0021111326347613667,0.0,0.06494331347641606,0.0
0.024919988487655337,-6.68781732058908,3856.382967615313,408.8442470455599,7.992947383376076,0.06969967069903733,-34325.883162053804,61.706164662335375,8.611935161957234,99.75453143666329,4.445636486497015,9.424746422883613,4.997663314376241,96.16566893067426,1.4362419886824629e10,30.417363065538474,28.123558687461067,2.5495897627154713,-2.232877132662428,8.350629433934861,1997.6947494257256,32.49847347637772,0.014897481911822845,-3.6587607553383332,10.538900810914534,62.63589606693328,-8.054634916865577,-4.557629486915807,13.751393520228419,-25.537386026454886,-4.6500650483101795,18.22978855687045,-1.807129275514026,23.256347956292768,25.815044352075194,0.28020745394597346,0.007238662371814877,1.0783234913637452,1.0230262265752096e7,2.606539075894212e6,1630.2107992071908,0.0,-304.95514031173667,0.0,-141.01765656522116,0.0,-630.6490633401767,-1.2898010744684596,9.895602990295209e-6,-5.401965367059736e-5,-8.65430809726179e-5,-2.337320624175681e-12,0.0016336360187409764,3.3001461444395536e-7,3.4483644530778665,0.0013179874825444123,1.0022102265410339e-7,0.001530026244460724,0.0020579272148048933,0.31453197089066065,0.03161954537429115,0.022220876749108266,30.417363065538474,311.5215181096013,1997.6947494257256,197.5444746692591,3.5560427908497866e-6,5.532557356483987e-9,1.0,10.0,0.0,0.0,-2235.889804179088,-0.00011189322007643435,9.582586782680377e-7,132845.49530880427,-0.00019564452826649112,-2.008423647436651e-5,-0.0013581569675202867,-4.644549572362348e-5,-9.932736451253895e-5,-0.17695860541105335,-0.0009153859173151585,0.001968602949135167,-0.005044478984213181,0.016079813523714383,-0.06321232756102246,-0.0009149692147594775,0.002349453518167143,-0.0062072338406318674,0.02000509983214655,-0.07916227366027995,0.0028353323576137098,-0.007915993890823026,0.025782748489099568,-0.10229964613840488,-0.010322419229786179,0.03413902473396673,-0.13564128453916197,0.046158830540153246,-0.1837715586063983,-0.2535236047087017,-0.0005607764387237982,0.0,-0.0021111326347613667,0.0,0.06494331347641606,0.0
0.02534467531211178,-6.670918891421363,3691.878057505449,400.02964797328497,7.99294680694333,0.07088752099930624,-32152.822044916924,61.706161229570796,8.611921785729088,99.75435681665829,4.445633914714373,9.424739208998266,4.831585403049482,91.41199108500606,1.3423693920447636e10,29.406500218187794,28.123541898913153,2.6371294506179974,-2.3887053349516276,9.24043521722968,1931.3041898593353,32.49843537534222,0.015293816707919312,-3.914218213677064,11.661884282182264,62.63575275444812,-8.331623113510398,-4.875827136684597,15.216698003336807,-26.415291763985945,-4.974562660067408,20.172284122089362,-1.9326039431649065,25.73422906173553,28.56455908631235,0.2802074539459852,0.00739816531603576,1.0783233023336274,1.0230271908931734e7,2.6065430163675183e6,1576.0330390126876,0.0,-294.82059107833965,0.0,-136.33010769480418,0.0,-603.7492340352665,-1.2898002237440758,1.0866969936130628e-5,-5.7579267682680064e-5,-9.244451058870602e-5,-2.605176667202327e-12,0.0016335537483523456,3.6007148635446583e-7,3.448335625385595,0.001376699055381571,1.0828411385289416e-7,0.0015981786426766506,0.0021495969722120246,0.3249882082668634,0.03270280592920972,0.022984311992492287,29.406500218187794,301.1690892598664,1931.3041898593353,190.97963106587363,4.046835600262203e-6,6.439933499091449e-9,1.0,10.0,0.0,0.0,-2140.5178057529347,-0.00012232197890881756,7.979777461580105e-7,124437.03413580569,-0.00021085288887733733,-2.220718410312348e-5,-0.0014618897514836332,-5.120428692786152e-5,-0.00010950475469122896,-0.17696786425615324,-0.0009744532304219394,0.002165288261693887,-0.005728696347033579,0.018847523042945236,-0.07646637176264387,-0.0009733472220235563,0.0025841947293383507,-0.007049847126872505,0.02345155807197068,-0.09577592627671086,0.00311814784042174,-0.008991619647287646,0.030230467965475162,-0.12379777127260407,-0.011726171891267198,0.04003732741098456,-0.1641917375474329,0.054146462674429054,-0.22252071827350783,-0.307077730513681,-0.000571255286678177,0.0,-0.0022040080482982963,0.0,0.0679496607759072,0.0
0.025776197505884006,-6.654036063736235,3534.5327254475455,391.41297230286716,7.992946184103099,0.07209448824215349,-30119.123475983528,61.70615753206404,8.611907498046515,99.75417026724618,4.4456311565258835,9.424731501143015,4.671172531674018,86.89736229169016,1.2547105955142025e10,28.430116668018332,28.123525252813643,2.7275798155129074,-2.555217151999456,10.223968757099707,1867.1780977865126,32.49839610384748,0.015687711870834526,-4.187210466557245,12.903158250261693,62.635601262110825,-8.617880177687825,-5.215862713004354,16.836353521755335,-27.322535875595083,-5.321303984644142,22.319393453847653,-2.06657008150054,28.473070713288628,31.603432439996443,0.28020745394599816,0.007561030615848435,1.0783230949537388,1.0230282177140102e7,2.606547221416269e6,1523.7031885755125,0.0,-285.03172150062966,0.0,-131.80239491713402,0.0,-578.0200813905773,-1.2897992018362567,1.1932090153341671e-5,-6.136244639771542e-5,-9.873679088658852e-5,-2.9034381834518194e-12,0.0016334664140742541,3.9283386194524343e-7,3.4483052597388375,0.0014379674396700472,1.1698748408827785e-7,0.001669298438655622,0.0022452584270808997,0.335769721421122,0.03382199393036142,0.023773220751583876,28.430116668018332,291.1697939775857,1867.1780977865126,184.63871076731837,4.6039430480973524e-6,7.490477947811994e-9,1.0,10.0,0.0,0.0,-2049.29637755931,-0.00013373485118505185,5.982734830941368e-7,116567.82638363299,-0.00022740259089402027,-2.455149549698751e-5,-0.001574657427478639,-5.6438547363770876e-5,-0.00012069909932673537,-0.1769775324262028,-0.0010370979393615563,0.0023809405539982342,-0.006503284838129081,0.02208117112589769,-0.09244627597063601,-0.001035189702824564,0.002841572496595897,-0.008003871272992447,0.027478883865248473,-0.11581024812022045,0.0034281658906715586,-0.010209645875182284,0.035429062087304175,-0.14972950613619573,-0.013315955909853888,0.046933321949661023,-0.1986417651725112,0.0634878724269364,-0.26929408705273705,-0.3717465138260531,-0.0005807366487249084,0.0,-0.00230023018778537,0.0,0.07107954699566771,0.0
0.026214697049887416,-6.637167342943564,3384.016399036996,382.9888762284616,7.992945510741488,0.07332096896990777,-28215.573328075632,61.70615354626562,8.611892236736946,99.75397095477264,4.445628198173997,9.424723265375924,4.516213270968574,82.60919399049806,1.1728422326826284e10,27.48692552160462,28.123508876755867,2.821041774783021,-2.7331447821085635,11.311075330343709,1805.231953866089,32.498355712590566,0.01607705385834174,-4.478942698621227,14.275148235150645,62.63544117703602,-8.913735169648275,-5.579236574065138,18.626573748178554,-28.260154921500995,-5.6918127694571785,24.692609182546228,-2.2095908739121786,31.50027397535225,34.96200369126351,0.28020745394601265,0.0077273405331414,1.0783228674529253,1.0230293109903388e7,2.6065517086823797e6,1473.1522762346722,0.0,-275.5756296722613,0.0,-127.42855038205282,0.0,-553.4075575303518,-1.289798007011953,1.3099896524260333e-5,-6.53826358170749e-5,-0.00010544542399405942,-3.235554161781145e-12,0.0016333737197048274,4.285456168083414e-7,3.4482733000452757,0.0015019070767081568,1.2638215324785748e-7,0.0017435183896096207,0.002345090200303621,0.34688647627787733,0.03497835879068469,0.024588499361438962,27.48692552160462,281.51045355241934,1805.231953866089,178.51335621856987,5.236159073979298e-6,8.706012020800048e-9,1.0,10.0,0.0,0.0,-1962.0338958575503,-0.00014622507280886402,3.5308149613159023e-7,109202.21942627986,-0.00024542214188044215,-2.714014375792014e-5,-0.0016973193796511097,-6.219484345112652e-5,-0.00013301001411036002,-0.17698763127360062,-0.0011035214713880784,0.0026173263416823037,-0.007379876335994857,0.025857510825840452,-0.11170205997217755,-0.0011006841051813955,0.0031236949025065094,-0.00908366650175467,0.03218290112073956,-0.1399564187493044,0.0037679094886266156,-0.011588457379208364,0.04150266293801792,-0.18099251451059176,-0.015115819870527068,0.05499234628236534,-0.24018872499686578,0.07440796653298185,-0.3257245260238491,-0.4497978369545516,-0.0005890512723815116,0.0,-0.002399865784915493,0.0,0.07433717435892437,0.0
0.026660317386937655,-6.6203113328700205,3240.0158835994084,374.7522376701434,7.9929447823605,0.0745673637142047,-26433.603716727073,61.70614924636103,8.611875935393497,99.75375798608734,4.445625024871739,9.42471446542146,4.366505913052016,78.53562807411623,1.0963714236824202e10,26.575699054056688,28.123492917394305,2.9176194945156433,-2.923270120580767,12.512632726937523,1745.3851247315527,32.49831426719193,0.016459392563881684,-4.7907024637425275,15.791582884073632,62.63527207095725,-9.219528762763858,-5.9675515204005105,20.605272788464845,-29.229221400573486,-6.087716049717421,27.315677788881832,-2.362264582645359,34.84611120745989,38.67378232315785,0.2802074539460288,0.007897178907915274,1.07832261789073,1.0230304749141995e7,2.606556496967108e6,1424.3145014656302,0.0,-266.4400068935403,0.0,-123.20288054415921,0.0,-529.8604554372996,-1.2897966371613259,1.438015711125273e-5,-6.965402956096039e-5,-0.00011259752900055225,-3.6053658957798607e-12,0.0016332753497912329,4.674727095047063e-7,3.44823968708166,0.0015686375323329235,1.3652323003805094e-7,0.0018209771904250634,0.0024492789060087112,0.35834868083497406,0.03617319157055804,0.025431074832579965,26.575699054056688,272.1784952930142,1745.3851247315527,172.59559412497632,5.953420180878646e-6,1.0111568472477002e-8,1.0,10.0,0.0,0.0,-1878.5488089826608,-0.00015989461478506137,5.553650636824101e-8,102307.06107252673,-0.0002650528240515465,-2.9998479423114177e-5,-0.0018308200509754295,-6.8524194977669e-5,-0.0001465466443024012,-0.1769981833036838,-0.00117393500256924,0.0028763691282842965,-0.008371555279882325,0.030265637827295244,-0.13489247217543002,-0.0011700260901937715,0.0034328573147479474,-0.010305389718188836,0.03767487189879656,-0.16904248802192978,0.004140124214662134,-0.013148744134601207,0.04859545581943452,-0.21866266618593203,-0.017152832468320875,0.06440653146818484,-0.29026838856717724,0.0871682127903889,-0.3937710867339447,-0.5439541425163051,-0.0005960122255849062,0.0,-0.00250297694522222,0.0,0.07772680589591897,0.0
0.027113203379015384,-6.60346673374075,3102.234272710654,366.6981439369444,7.9929439940419,0.07583407686253164,-24765.24348463533,61.706144604045896,8.611858523093673,99.75353040427487,4.4456216207265395,9.424705062513773,4.2218579023347935,74.6654881750059,1.0249333896964544e10,25.695265245146,28.123477542587533,3.0174204517603407,-3.126427961695203,13.840658626453974,1687.5606354953757,32.49827185015442,0.016831896572923485,-5.123865086531858,17.467629489097305,62.63509350027832,-9.535613611656707,-6.382519495109705,22.792242013347117,-30.230844806091685,-6.5107507773479405,30.21483392932566,-2.525226276942849,38.544024132343516,42.77577528319727,0.2802074539460468,0.008070631160685224,1.0783223441415835,1.0230317139300926e7,2.6065616063035587e6,1377.1270492335686,0.0,-257.6131029437503,0.0,-119.1199501027879,0.0,-507.3302308749378,-1.2897950897978876,1.5783550427994726e-5,-7.419160290814876e-5,-0.00012022193663634658,-4.017151658184608e-12,0.0016331709684530484,5.099051783210254e-7,3.448204358398968,0.0016382837092821807,1.474702382060687e-7,0.0019018197188885534,0.0025580194821772525,0.37016678463229014,0.037407826038332814,0.02630190570277797,25.695265245146,263.1619170537625,1687.5606354953757,166.87781295632857,6.766949880364304e-6,1.173584483303792e-8,1.0,10.0,0.0,0.0,-1798.6690059832194,-0.0001748549747714727,-3.0212496736816576e-7,95851.50799126021,-0.0002864499747308104,-3.315447456275459e-5,-0.001976197440817872,-7.548248470358732e-5,-0.00016142854166192077,-0.17700921223434746,-0.0012485597385621975,0.0031601622816053903,-0.009493032627593122,0.03540891659492289,-0.16280597176623066,-0.001243419657096255,0.0037715577343026226,-0.011687210249579711,0.04408391153737781,-0.20405984683677653,0.004547796253105019,-0.014913778883224028,0.056874827502597966,-0.26402861142803236,-0.01945744691434657,0.07539902510122937,-0.35060137146340037,0.10207242653933604,-0.4757827948872016,-0.6574816886051824,-0.0006014133494016234,0.0,-0.002609620302192842,0.0,0.08125275746305492,0.0
0.027573501639709647,-6.586632326508094,2970.389833106966,358.8218737776004,7.992943140407052,0.07712151757239193,-23203.07165760479,61.706139588274446,8.611839924084897,99.75328718387931,4.445617968655656,9.424695015221698,4.08208519319058,70.98823175895943,9.58189220709536e9,24.844503869752423,28.123462943731052,3.120555579043103,-3.343509559276025,15.308430138153392,1631.68491298219,32.4982285629833,0.0171913032070677,-5.4798996763575225,19.320044854910968,62.634905006052996,-9.86235500182934,-6.825969042208113,25.20934691723137,-31.266173559963196,-6.962771189257449,33.419061286547915,-2.6991497094554004,42.63095555888533,47.3088508568393,0.2802074539460668,0.008247784439299433,1.078322043877333,1.0230330327496588e7,2.606567058037786e6,1331.5298804600527,0.0,-249.0836868852685,0.0,-115.17456387507197,0.0,-485.77082011441837,-1.2897933620560633,1.73217483414556e-5,-7.901115155769124e-5,-0.00012834929528062115,-4.4756768356077795e-12,0.001633060218038934,5.561593555090305e-7,3.4481672481911705,0.0017109761272317133,1.5928747821080077e-7,0.0019861973593204713,0.002671515626810096,0.38235148773755273,0.03868364079244324,0.027201983645606442,24.844503869752423,254.4492471974494,1631.68491298219,161.35273755658508,7.689421466848357e-6,1.3611718796214725e-8,1.0,10.0,0.0,0.0,-1722.2311703838677,-0.00019122804952814506,-7.28673331937591e-7,89806.84563189317,-0.0003097844132657077,-3.6638994449062746e-5,-0.0021345925745525915,-8.313090962126893e-5,-0.00017778663060718624,-0.17702074306761453,-0.001327627245924435,0.003470983074285325,-0.01076084044173201,0.04140720035348851,-0.19638566877207858,-0.0013210773031117474,0.004142513528917488,-0.013249551255232295,0.05155977336758742,-0.24619470493801218,0.004994171991753445,-0.016909727873760542,0.06653499845879705,-0.31863292158919093,-0.022063908939147746,0.08822886733049479,-0.423248422868336,0.11947345583753523,-0.57457466701285,-0.794297010458469,-0.0006050275969722378,0.0,-0.0027198461805272387,0.0,0.08491939177117189,0.0
0.028041360511366256,-6.569806971169986,2844.2150916774353,351.11888724669666,7.992942215573632,0.0784300996897552,-21740.176349199362,61.70613416498606,8.611820057462175,99.75302722594441,4.445614050297947,9.424684279269066,3.9470117757133005,67.49390931302705,8.958239000270327e9,24.022343611389893,28.123449338322857,3.2271393327626248,-3.575466245068256,16.930614686083015,1577.68759615476,32.498184528551704,0.017533862074856688,-5.860375264485243,21.367340482939216,62.63470611417719,-10.20013128182216,-7.29985291272379,27.8807426538273,-32.33639624253198,-7.445756287268051,36.960378148752895,-2.884749077045429,47.14771243143056,52.318136424278656,0.28020745394608904,0.008428727631914669,1.078321714548387,1.0230344363661282e7,2.6065728749109437e6,1287.4655773221375,0.0,-240.84101812469666,0.0,-111.36175341324929,0.0,-465.13849069917364,-1.2897914506884243,1.9007505050331014e-5,-8.412932811672476e-5,-0.00013701217685931546,-4.986249520585385e-12,0.0016329427177716217,6.065802528766397e-7,3.4481282871823926,0.0017868511619808728,1.7204441005657508e-7,0.002074268278624938,0.0027899801701862627,0.3949137404307864,0.040002060488760115,0.028132334457296154,24.022343611389893,246.0295150354634,1577.68759615476,156.01341039777577,8.735140035934851e-6,1.577683095232539e-8,1.0,10.0,0.0,0.0,-1649.080251081378,-0.000209147071659292,-1.2340067804580646e-6,84146.32922561087,-0.00033524399551083126,-4.048609472554977e-5,-0.002307259813995668,-9.153646657169179e-5,-0.00019576424801754201,-0.17703280215601805,-0.0014113797162414311,0.003811307520457709,-0.012193547570231375,0.048399379365632905,-0.2367588980263302,-0.001403220100806366,0.004548679111648164,-0.015015357422086494,0.060276046704763886,-0.29686543476482696,0.005482778676722631,-0.019165995589763545,0.07780119690391211,-0.3843209295199746,-0.025010709541327128,0.10319659842308487,-0.5106761157338042,0.13978087530572103,-0.6935181050504242,-0.9590936297439806,-0.0006066052387807041,0.0,-0.0028336975938889897,0.0,0.08873110882265384,0.0
0.02851693043104181,-6.552989591427509,2723.455890034054,343.5848100808575,7.992941213107544,0.07976024275279595,-20370.115960983123,61.70612829679952,8.611798836807482,99.75274935246281,4.445609845915897,9.42467280733391,3.816469127837938,64.1731238961217,8.375444480061969e9,23.22775872751697,28.12343697275494,3.337289849588015,-3.8233134523666226,18.72341572902961,1525.501317102202,32.49813989365932,0.01785527200261089,-6.266967638526172,23.629966475312504,62.63449633550662,-10.54933460049691,-7.806256532764481,30.83311399277862,-33.442743772188784,-7.961818151545562,40.87415532512631,-3.0827809187514164,52.13936986319299,57.85346063693672,0.28020745394611385,0.008613551531358688,1.0783213533628744,1.0230359300706174e7,2.6065790811512633e6,1244.8791645289268,0.0,-232.87481298035505,0.0,-107.67676154325002,0.0,-445.391686901634,-1.289789352060082,2.0854755067067072e-5,-8.95636838145052e-5,-0.00014624519554208077,-5.554782927514514e-12,0.0016328180622019613,6.615442088226308e-7,3.448087402473889,0.0018660513594633606,1.858160780131197e-7,0.0021661977890098305,0.002913635563806628,0.40786475306068765,0.04136455821216368,0.0290940198605126,23.22775872751697,237.89221667794752,1525.501317102202,150.8531699230913,9.920247448109818e-6,1.8274246083331688e-8,1.0,10.0,0.0,0.0,-1579.0689144213627,-0.00022875764184647352,-1.8292862499199256e-6,78845.03366707568,-0.0003630353462025878,-4.4733352244004384e-5,-0.00249557834750323,-0.00010077248715438036,-0.00021551828864586485,-0.17704541728214832,-0.0015000702837538625,0.004183826539743222,-0.01381200060363519,0.05654631366110194,-0.2852723139422026,-0.0014900778100968583,0.004993265197564448,-0.017010394148019,0.07043383897196229,-0.35776690761453067,0.006017446872709572,-0.0217156101747063,0.09093446786784254,-0.46329875486228767,-0.028341091292946666,0.12065072420226561,-0.615834954286767,0.16346986347142983,-0.8366484727908354,-1.1574929827180553,-0.0006058719333450151,0.0,-0.002951209246388797,0.0,0.09269233851503167,0.0
0.029000363856609833,-6.536179175848715,2607.87063328082,336.2154265444604,7.992940125971233,0.08111237176294582,-19086.885079283762,61.706121942681186,8.6117761698232,99.75245230064682,4.44560533429406,9.424660548843994,3.690295838488646,61.01699723788262,7.830782852999641e9,22.459766755839745,28.123426125375463,3.4511290041146605,-4.088134759337412,20.704732000313932,1475.0615503976342,32.498094831880955,0.018150609900473732,-6.701466246848708,26.13051249791099,62.63427516625079,-10.910371360842147,-8.347406551081917,34.09593752793105,-34.586490667750496,-8.51321028277122,45.19946351220704,-3.294045812348378,57.65571241932761,63.96983566091742,0.2802074539461415,0.008802348831642243,1.078320957264222,1.0230375194679057e7,2.6065857025662255e6,1203.7179863907645,0.0,-225.17522168637535,0.0,-104.11503173079035,0.0,-426.4909069302148,-1.2897870621434295,2.287871800105437e-5,-9.533270664378964e-5,-0.00015608512469820424,-6.187864540340711e-12,0.0016326858196667453,7.214617331111532e-7,3.448044517417913,0.0019487256936305327,2.0068355833215167e-7,0.0022621586453531357,0.0030427142815474244,0.4212159940055405,0.042772656686192026,0.030088138499290068,22.459766755839745,230.02729154487162,1475.0615503976342,145.86563565047152,1.1262951105580314e-5,2.1153198872400374e-8,1.0,10.0,0.0,0.0,-1512.0571088436948,-0.000250218833158588,-2.5270851554766402e-6,73879.72156702966,-0.0003933857424656806,-4.942222632820642e-5,-0.00270106467490144,-0.00011091921141076104,-0.0002372204336673831,-0.17705861773059683,-0.0015939632494770244,0.004591462935801656,-0.015639590253551845,0.06603419262039587,-0.34353342498485406,-0.0015818888789604158,0.005479759025493297,-0.019263578445754007,0.08226599584788594,-0.4309229917945872,0.006602333977522622,-0.0245956499242143,0.10623718890787316,-0.558202061829058,-0.03210360874088516,0.14099513751822795,-0.7422520089082081,0.1910914009174519,-1.0087928001583515,-1.3962237570444584,-0.0006025266482628702,0.0,-0.0030724063319580407,0.0,0.09680752871810373,0.0
0.029000363856609833,-6.536179175848715,2607.87063328082,336.2154265444604,7.992940125971233,0.08111237176294582,-19086.885079283762,61.706121942681186,8.6117761698232,99.75245230064682,4.44560533429406,9.424660548843994,3.690295838488646,61.01699723788262,7.830782852999641e9,22.459766755839745,28.123426125375463,3.4511290041146605,-4.088134759337412,20.704732000313932,1475.0615503976342,32.498094831880955,0.018150609900473732,-6.701466246848708,26.13051249791099,62.63427516625079,-10.910371360842147,-8.347406551081917,34.09593752793105,-34.586490667750496,-8.51321028277122,45.19946351220704,-3.294045812348378,57.65571241932761,63.96983566091742,0.2802074539461415,0.008802348831642243,1.078320957264222,1.0230375194679057e7,2.6065857025662255e6,1203.7179863907645,0.0,-225.17522168637535,0.0,-104.11503173079035,0.0,-426.4909069302148,-1.2897870621434295,2.287871800105437e-5,-9.533270664378964e-5,-0.00015608512469820424,-6.187864540340711e-12,0.0016326858196667453,7.214617331111532e-7,3.448044517417913,0.0019487256936305327,2.0068355833215167e-7,0.0022621586453531357,0.0030427142815474244,0.4212159940055405,0.042772656686192026,0.030088138499290068,22.459766755839745,230.02729154487162,1475.0615503976342,145.86563565047152,1.1262951105580314e-5,2.1153198872400374e-8,1.0,10.0,0.0,0.0,-1512.0571088436948,-0.000250218833158588,-2.5270851554766402e-6,73879.72156702966,-0.0003933857424656806,-4.942222632820642e-5,-0.00270106467490144,-0.00011091921141076104,-0.0002372204336673831,-0.17705861773059683,-0.0015939632494770244,0.004591462935801656,-0.015639590253551845,0.06603419262039587,-0.34353342498485406,-0.0015818888789604158,0.005479759025493297,-0.019263578445754007,0.08226599584788594,-0.4309229917945872,0.006602333977522622,-0.0245956499242143,0.10623718890787316,-0.558202061829058,-0.03210360874088516,0.14099513751822795,-0.7422520089082081,0.1910914009174519,-1.0087928001583515,-1.3962237570444584,-0.0006025266482628702,0.0,-0.0030724063319580407,0.0,0.09680752871810373,0.0
0.02949181562254408,-6.5193747642069155,2497.229490035748,329.00666628602636,7.992938946466289,0.08248691815500082,-17884.88199845582,61.70611505757388,8.611751957921017,99.75213471650434,4.445600492626147,9.4246474497478,3.568337145605271,58.017135536958776,7.321716826852943e9,21.717425702490463,28.12341710981672,3.56878256531514,-4.3710863927727335,22.894334808343388,1426.306428426618,32.49804954664306,0.01841425129958411,-7.165781901675536,28.893931531850086,62.63404208828346,-11.28366301973131,-8.925680372470103,37.701773610102244,-35.76895738570642,-9.102336888486377,49.97946000587083,-3.519390187771426,63.75172520421885,70.72799315871404,0.28020745394617225,0.00899521429286487,1.0783205229063677,1.0230392104943212e7,2.6065927666460653e6,1163.9315561190417,0.0,-217.73280020227403,0.0,-100.67219504453426,0.0,-408.3985721601693,-1.289784576509717,2.50960139429217e-5,-0.00010145586539232976,-0.00016657102846345817,-6.8928337859481e-12,0.0016325455305248055,7.867806662280864e-7,3.4479995514458546,0.0020350299098794264,2.1673445660745577e-7,0.0023623314416362316,0.0031774593541991115,0.434979199081288,0.04422793077456798,0.031115827857169306,21.717425702490463,222.42509357111012,1426.306428426618,141.04468991137068,1.2783781353364493e-5,2.446993840749706e-8,1.0,10.0,0.0,0.0,-1447.9116012486402,-0.0002737044078631235,-3.3415564777980248e-6,69228.71759690427,-0.00042654521344056813,-5.4598461117865796e-5,-0.002925386524455116,-0.00012206441970426349,-0.00026105850393630034,-0.1770724343748271,-0.0016933343636860929,0.0050373898802428254,-0.017702548540013876,0.07707839520186871,-0.41345979392676563,-0.0016789004800334684,0.006011946367905516,-0.021807348270655863,0.0960419526589375,-0.5187487719783413,0.007241949765747794,-0.027847719492788872,0.12405941530205863,-0.672177609699423,-0.03635275425906971,0.16469766254372725,-0.8941408830040455,0.2232840204660198,-1.2157215247879154,-1.68333518854097,-0.0005962394243793298,0.0,-0.0031973033358041105,0.0,0.10108113584145015,0.0
0.029991442957490462,-6.502575446311459,2391.313737491816,321.95459747997364,7.992937666171475,0.08388431981821896,-16758.879875029343,61.70610759199223,8.611726095798096,99.75179514812369,4.445595296396842,9.424633452278133,3.4504446008407346,55.1656002035623,6.84588381045461e9,20.99983200121627,28.123410278631347,3.6903802746282333,-4.673401809553849,25.314062267460116,1379.1766073533838,32.49800427462138,0.018639781028912644,-7.661954659658725,31.947784984656323,62.63379656971279,-11.669646675854635,-9.543615901790401,41.68658613604593,-36.99151196267608,-9.731762314005248,55.261812267750564,-3.759707911855268,70.48813149681742,78.19497009679776,0.2802074539462065,0.009192244776713002,1.0783200466269975,1.0230410094353987e7,2.60660030266911e6,1125.4714464487995,0.0,-210.53848975237437,0.0,-97.34406069484474,0.0,-391.0789200771222,-1.2897818903207583,2.7524787265946142e-5,-0.00010795365088776247,-0.00017774439355154744,-7.67786829103069e-12,0.0016323967053614454,8.57989592325427e-7,3.447952419915516,0.0021251268283117098,2.3406343626256625e-7,0.0024669049604984015,0.003318124841091905,0.4491663715470917,0.045732009089322324,0.03217826555762918,20.99983200121627,215.07637030748097,1379.1766073533838,136.38446459667293,1.4505878840293586e-5,2.8288679019790944e-8,1.0,10.0,0.0,0.0,-1386.505597434878,-0.00029940412358724793,-4.288618091474763e-6,64871.796881389164,-0.00046278883180852733,-6.0312526208065356e-5,-0.0031703780337850223,-0.0001343041124000215,-0.0002872379157456879,-0.1770868997589673,-0.0017984710218590166,0.005525050375872028,-0.020030277233753908,0.08992790692206726,-0.4973371747940178,-0.0017813684391997618,0.006593934699582728,-0.02467807089393291,0.11207328843516612,-0.6241241101298567,0.007941183187220483,-0.031518476701876505,0.1448061498341663,-0.8089797449146539,-0.04114965057626893,0.19229985254767232,-1.0765319496193526,0.2607872925455207,-1.4643283842361927,-2.0284501843213025,-0.0005866489721028947,0.0,-0.003325902641807688,0.0,0.10551761149201618,0.0
0.03049940572788536,-6.485780353444212,2289.9151046503002,315.05541732061465,7.992936275874492,0.08530502174625042,-15703.999660517171,61.70609949157329,8.611698470972957,99.7514320382925,4.445589719252691,9.424618494693437,3.336475704745323,52.45487942251587,6.401083011548812e9,20.306118292920537,28.12340602724567,3.816055976478184,-4.996396664128463,27.988034489690204,1333.6151212881289,32.49795928942923,0.018819893294470365,-8.19216239332118,35.32251424534051,62.63353806546947,-12.068775864713292,-10.203922136287446,46.09009682246459,-38.2555722874468,-10.40422125664102,61.09916711559575,-4.015941844944881,77.93198802367921,86.44475631573846,0.28020745394624463,0.0093935393721938,1.078319524418174,1.0230429229451356e7,2.6066083418167997e6,1088.2911706328857,0.0,-203.583594564147,0.0,-94.12660573933965,0.0,-374.497896917804,-1.2897789983182182,3.0184841859928124e-5,-0.00011484762092999374,-0.00018964927270361995,-8.55208047836341e-12,0.0016322388230027456,9.356216004870292e-7,3.447903033928171,0.002219186702442351,2.527727983374749e-7,0.0025760765868698882,0.0034649763880737327,0.4637897881294858,0.04728657633423086,0.03327667119736588,20.306118292920537,207.97224018210727,1333.6151212881289,131.87932673594074,1.6455316821628205e-5,3.268267308651369e-8,1.0,10.0,0.0,0.0,-1327.7183614637092,-0.0003275251608862199,-5.386159061558955e-6,60790.08027215184,-0.0005024192524585707,-6.662010503820755e-5,-0.0034380565646778024,-0.0001477432529882885,-0.00031598327258744343,-0.17710204818976627,-0.0019096724762459477,0.006058178211312569,-0.02265571276602969,0.10487038128163112,-0.5978882185919512,-0.0018895571540948628,0.00723017813431639,-0.027916496829024716,0.13072009371142895,-0.750480627749412,0.00870533113316418,-0.03566021837090842,0.16894568409943508,-0.9730845908632781,-0.0465628210521791,0.2244282414905212,-1.2954266225413134,0.30445732459550556,-1.7628437256109104,-2.443065777650624,-0.0005733600865937639,0.0,-0.003458193077745892,0.0,0.11012138988934017,0.0
0.03101586654495338,-6.468988654957471,2192.835194757512,308.3054452929991,7.9929347654978,0.08674947630115683,-14715.685539381298,61.706090696583225,8.611668963296172,99.75104371663306,4.445583732864859,9.424602511004972,3.2262936035824232,49.877862667048035,5.985263726719683e9,19.635451580337058,28.123404798262303,3.9459477149576205,-5.3414739703016485,30.942890243598526,1289.5672610919626,32.4979149056536,0.018946279722377057,-8.758729747506404,39.0517393187564,62.63326601808994,-12.481521291692788,-10.909490223231217,50.95617478734988,-39.5626081474744,-11.122629360329645,67.54966660538099,-4.289085163996928,86.15733911753718,95.55900481647036,0.2802074539462871,0.009599199469901282,1.0783189518944445,1.0230449580656713e7,2.6066169172937516e6,1052.3460835415997,0.0,-196.85976336747726,0.0,-91.01596652820812,0.0,-358.62306325878876,-1.289775894812208,3.3097787075333794e-5,-0.00012216044447094438,-0.0002023324325966258,-9.52562520444592e-12,0.0016320713284305609,1.020258379418633e-6,3.4478513001473323,0.0023173875719744146,2.729731050972358e-7,0.0026900527144026612,0.0036182917759765188,0.4788620009801069,0.048893375325704626,0.034412307966919964,19.635451580337058,201.10417360352284,1289.5672610919626,127.52386651287587,1.8661461264949183e-5,3.773541728128955e-8,1.0,10.0,0.0,0.0,-1271.4348809295598,-0.00035829366464005055,-6.654268548139634e-6,56965.93931396643,-0.0005457694987937303,-7.358263216011156e-5,-0.0037306411504675245,-0.0001624965716222018,-0.0003475400864743733,-0.1771179158288909,-0.0020272499872472996,0.00664082015471546,-0.025615729690765407,0.12223792563710986,-0.7183535332298463,-0.002003739426171473,0.007925503826378171,-0.03156826197459251,0.15239825389499395,-0.9019043889687259,0.009540128783015194,-0.04033152869265412,0.19701914691476657,-1.1698249645263734,-0.05266904237856721,0.2618072356676481,-1.5579798128735787,0.35528453551129113,-2.1210870591659288,-2.940909244715332,-0.0005559408727722685,0.0,-0.003594148298703474,0.0,0.11489687287727546,0.0
0.03154099099651242,-6.4521995511869035,2099.884925966811,301.70111542355073,7.992933124017262,0.08821814382226735,-13789.68206315297,61.70608114137115,8.61163744442016,99.75062839103046,4.445577306780385,9.424585430681336,3.1197667825622712,47.427816443214724,5.596514468210314e9,18.987031360894584,28.123407086133987,4.08019785941333,-5.710129622847362,34.2080485583474,1246.9804517493021,32.49787148324034,0.01900950412875597,-9.364137762408998,43.172588924332416,62.63297985857755,-12.908371707499704,-11.663405331189995,56.333267151729174,-40.914143693558906,-11.890094530781155,74.67751815104594,-4.580182523276304,95.24593924760816,105.6278147653786,0.2802074539463344,0.009809328887861601,1.0783183242579526,1.0230471222483536e7,2.60662606445719e6,1017.5932815933386,0.0,-190.3589706752679,0.0,-88.00843004835082,0.0,-343.423502582287,-1.2897725736677867,3.628719652013078e-5,-0.00012991594832998738,-0.00021584351229220013,-1.0609820178591736e-11,0.0016318936305107956,1.1125347164195275e-6,3.447797120594256,0.0024199156575887178,2.947838606384893e-7,0.0028090492003156552,0.003778361534401826,0.49439584295083644,0.05055420947963737,0.03558648461679031,18.987031360894584,194.463973840489,1246.9804517493021,123.31288513914964,2.1157373968721334e-5,4.354200923262656e-8,1.0,10.0,0.0,0.0,-1217.5455427852687,-0.0003919564220537746,-8.115490213686932e-6,53382.90777303686,-0.0005932060415929721,-8.126788756615029e-5,-0.004050572874583486,-0.00017868944049625107,-0.00038217665331045713,-0.17713454079324156,-0.0021515269639640878,0.0072773596975036665,-0.028951587693974132,0.14241371663792746,-0.8625872746166667,-0.0021241962519883855,0.0086851402053186,-0.03568444423938778,0.1775877817426498,-1.0832570645969932,0.010451781949280748,-0.04559799829389315,0.2296514371954833,-1.405549715675597,-0.059554290423628156,0.3052738883217388,-1.872715637620109,0.4144140446675719,-2.550765970851706,-3.5383600602916183,-0.0005339197624862593,0.0,-0.003733725066633292,0.0,0.11984841478030175,0.0
0.03207494769769908,-6.435412272660884,2010.8840450412338,295.23897150212923,7.9929313393738965,0.08971149272387335,-12922.013405372792,61.706070753770156,8.611603777242927,99.75018413853017,4.445570408264734,9.424567178338359,3.0167688196534916,45.09836265794283,5.233053094660644e9,18.360088128306035,28.123413442236902,4.218953181589695,-6.10395808447648,37.815995987551545,1205.8041539571275,32.49782943228084,0.018998862437811185,-10.01103385525683,47.726062955244785,62.63267900751172,-13.349834685888895,-12.468958948706454,62.274871819749336,-42.31175955876007,-12.709928561047231,82.5536203828767,-4.890330829204419,105.28804567174535,116.75058854806805,0.2802074539463871,0.010024033927387526,1.0783176362606408,1.0230494233750314e7,2.606635820951153e6,983.9915224473538,0.0,-184.0735017607125,0.0,-85.10042697771401,0.0,-328.8697417829011,-1.2897690282911318,3.9778778952962026e-5,-0.00013813916205464313,-0.00023023518507137697,-1.1817280090383041e-11,0.0016317050996223013,1.2131433885146288e-6,3.4477403924500165,0.002526965741091699,3.18334241243478e-7,0.002933291802855677,0.003945489532337455,0.5104044272442797,0.05227094481870387,0.03680055710249195,18.360088128306035,188.04376167783437,1205.8041539571275,119.24138512281843,2.3980262177966617e-5,5.021066791583924e-8,1.0,10.0,0.0,0.0,-1165.9458515032918,-0.0004287826694028858,-9.795104039122817e-6,50025.60137080989,-0.0006451321738718952,-8.975064977764734e-5,-0.004400537198127974,-0.00019645881790254771,-0.0004201860755955176,-0.17715196325410087,-0.0022828390192053587,0.007972542064505636,-0.032709424519335895,0.16583954574771603,-1.0351696787790678,-0.0022512164984790197,0.00951474670262628,-0.040322177689693456,0.20684232719909806,-1.3003186603542156,0.011447000981598513,-0.05153301801408124,0.2675637126620051,-1.6878115982091526,-0.06731478457233112,0.35579479346296317,-2.2497820315476638,0.48316900773835036,-3.065829355373732,-4.254949115683067,-0.0005067823201591128,0.0,-0.0038768613363018983,0.0,0.12498030423022122,0.0
0.0326179085847799,-6.418626071905737,1925.6606329368997,288.91565977410534,7.992929398376793,0.09123000026753711,-12108.963793842777,61.70605945443217,8.611567815298336,99.74970889532293,4.445563002129828,9.42454767339952,2.9171781094663918,42.88345740268389,4.893217538469098e9,17.753881691982,28.123424480372226,4.362364990961185,-6.524658534536565,41.8026047273814,1165.98975374921,32.49778921819187,0.01890222617214634,-10.702242660257825,52.75743384635014,62.63236287618867,-13.806437648880715,-13.329662229356659,68.84006096720418,-43.75709572055606,-13.585659678304822,91.25625601009831,-5.220679783821336,116.38329537845658,129.03697784250755,0.28020745394644575,0.010243423528299865,1.0783168821627844,1.0230518697813062e7,2.6066462268531173e6,951.5011349325268,0.0,-177.99593580813413,0.0,-82.28852389467586,0.0,-314.9336703440961,-1.2897652516127356,4.360056475631776e-5,-0.0001468563669277459,-0.0002455633345671615,-1.3162066955860397e-11,0.0016315050650343476,1.3228405585915278e-6,3.4476810078205262,0.0026387416137465497,3.437638975132381e-7,0.003063016697458309,0.004119993674876782,0.5269011538847357,0.05404551283501987,0.03805593085347696,17.753881691982,181.83595820672818,1165.98975374921,115.30455935365283,2.7171981867056215e-5,5.7864439754745715e-8,1.0,10.0,0.0,0.0,-1116.5361425202468,-0.0004690660644596993,-1.1721439555686434e-5,46879.642072606395,-0.000701991750264191,-9.91134199964332e-5,-0.00478348869284162,-0.0002159542793509816,-0.000461888471849472,-0.17717022554847253,-0.0024215340309582415,0.008731501039093505,-0.03694080177390422,0.19302443418629034,-1.241539521261517,-0.0023850965485812084,0.010420445621497706,-0.04554533294582966,0.24080004182851716,-1.5599556297943165,0.012533036978964112,-0.058218658725538955,0.3115876701711654,-2.02558876565017,-0.07605814544944706,0.4144854224548874,-2.701251264360595,0.5630773523311206,-3.682884834115233,-5.113949352358585,-0.0004739678067163335,0.0,-0.004023474249651961,0.0,0.13029674685887893,0.0
0.03317004889930317,-6.401840225375565,1844.0506946948158,282.72792589662737,7.99292728659828,0.09277415246251622,-11347.059922943992,61.7060471561007,8.611529402124157,99.74920044620572,4.445555050553732,9.42452682974383,2.8208776652849616,40.777372529415544,4.575457456926569e9,17.167699972126485,28.123440882721006,4.5105891848630595,-6.974041085969847,46.20748090825493,1127.4904833620167,32.49775136736136,0.01870586766964374,-11.440777095324497,58.31668598235579,62.632030868110355,-14.278728690291738,-14.249259593103215,76.09405408677219,-45.25185367964039,-14.521045185436849,100.87185010922863,-5.572431795045783,128.64166407017967,142.60791535568734,0.28020745394651114,0.010467609301906688,1.0783160556882592,1.0230544702794416e7,2.6066573248236515e6,920.0839544708346,0.0,-172.11913383279662,0.0,-79.56941769386802,0.0,-301.58847329874664,-1.289761236071154,4.7783105564150886e-5,-0.000156095140635369,-0.000261887230880028,-1.4659857358510517e-11,0.0016312928122112467,1.4424516206936035e-6,3.4476188535217176,0.0027554564846878947,3.71223809976297e-7,0.0031984709460966838,0.00430220653723118,0.5438997064873442,0.05587991244709084,0.03935406242278781,17.167699972126485,175.83327248618582,1127.4904833620167,111.49778327764811,3.077959769348575e-5,6.664310273043618e-8,1.0,10.0,0.0,0.0,-1069.2213445520756,-0.0005131267991873316,-1.3926222020918482e-5,43931.590037283895,-0.0007642732737352102,-0.00010944721586173461,-0.005202678057059812,-0.0002373391241937353,-0.0005076333480942177,-0.17718937228498133,-0.0025679720700619835,0.00955978695649002,-0.04170330462736238,0.22455443324488922,-1.4881496716459652,-0.002526139778321785,0.011408855373762704,-0.051425265229823665,0.28019594648616486,-1.8703184360244531,0.01371771934199274,-0.06574663916544282,0.36268181758990126,-2.4295453290010944,-0.08590466868464836,0.4826321808978673,-3.2414738752243872,0.6559023062133099,-4.4216909905246995,-6.143073136269132,-0.0004348655126500751,0.0,-0.0041734578806031635,0.0,0.1358018435380183,0.0
0.033731547588350785,-6.385054022856316,1765.8977130358057,276.6726074856188,7.992924988258056,0.09434444512340226,-10633.054078939596,61.70603376279968,8.611488370557991,99.74865641283439,4.445546512881498,9.424504555314128,2.727754860762464,38.77467682215414,4.2783262680078692e9,16.600857427562726,28.123463406295485,4.663786402425809,-7.454033621981504,51.07435137645522,1090.2613179789578,32.497716473234654,0.01839426494065467,-12.229850578352265,64.45900362994647,62.63168238041638,-14.767277806764495,-15.231743728700232,84.10885424622346,-46.797799878860445,-15.520085336723703,111.49581187686584,-5.946841582096982,142.18452990332545,157.596756350212,0.280207453946584,0.0106967057343329,1.0783151499752532,1.0230572341841524e7,2.606669160273154e6,889.7032388164677,0.0,-166.43622291860183,0.0,-76.93992829847842,0.0,-288.80855825214906,-1.2897569735923118,5.2359693112866104e-5,-0.0001658844088339386,-0.00027926972693222276,-1.632813041416318e-11,0.0016310675797687768,1.5728776857921995e-6,3.4475538108059967,0.002877333498151182,4.0087723706761696e-7,0.0033399130923779455,0.004492476168187775,0.5614140612247462,0.057776213409793185,0.04069646218723338,16.600857427562726,170.0286854435583,1090.2613179789578,107.81660468640858,3.4856010071856035e-5,7.670529832083526e-8,1.0,10.0,0.0,0.0,-1023.9107208577626,-0.0005613139168940307,-1.6444957462499937e-5,41168.87832523914,-0.0008325144413202903,-0.00012085245458620711,-0.005661682159965922,-0.00026079158951349186,-0.0005578021993999447,-0.17720945046850872,-0.0027225253683902237,0.010463396890239824,-0.0470612058821788,0.2611037996376759,-1.7826498614379949,-0.0026746560303931603,0.012487126302437916,-0.058041643167375465,0.32587604364717027,-2.241073840235467,0.015009496084425653,-0.07421939874450786,0.4219500587159557,-2.912338029544829,-0.09698873698538255,0.5617176274430373,-3.8874957513920623,0.7636773370268118,-5.305738168307936,-7.375296154018193,-0.0003888108039781293,0.0,-0.004326680914193573,0.0,0.1414995711439751,0.0
0.034302587235878146,-6.368266771591466,1691.0523004262077,270.7466324387758,7.992922486098684,0.09594138360913025,-9963.909168681004,61.7060191689494,8.611444542017276,99.74807424148234,4.44553734541853,9.424480751716306,2.6377012705136917,36.87022021831709,4.0004740602934637e9,16.052694085539265,28.123492889899,4.822122046395157,-7.966688557807786,56.451485799552366,1054.2589120113905,32.49768520293607,0.017949884156456566,-13.072889270878177,71.24530338272037,62.63131680578828,-15.272677793373338,-16.281370594815137,92.96394229598405,-48.39676800530243,-16.587036991631273,123.23345279113308,-6.345214810614443,157.14583265028872,174.15051839902412,0.2802074539466651,0.010930830202268076,1.078314157523344,1.0230601713372644e7,2.6066817815290117e6,860.3236160588134,0.0,-160.94058649095618,0.0,-74.39699416499221,0.0,-276.5694985054496,-1.2897524555705249,5.736659216472361e-5,-0.00017625448905188263,-0.0002977774499789622,-1.8186376572308936e-11,0.0016308285563975474,1.7151025801863986e-6,3.447485755126765,0.0030046061774885915,4.329007197471335e-7,0.00348761367106757,0.004691166778778189,0.5794584809295003,0.05973655827317997,0.04208469604601264,16.052694085539265,164.415439939478,1054.2589120113905,104.25673741590722,3.946065102307295e-5,8.823089965063889e-8,1.0,10.0,0.0,0.0,-980.5176675861887,-0.000614007779792662,-1.9317357156634987e-5,38579.75497093018,-0.0009073070963990589,-0.0001334399183825436,-0.006164436752745075,-0.0002865061458803971,-0.000612811287253142,-0.1772305096136878,-0.0028855780910481323,0.011448805808833567,-0.05308619274411305,0.3034476731570509,-2.1341007707581356,-0.0028309608524444115,0.01366297762496595,-0.06548335647475498,0.3788133386964444,-2.6836772011833605,0.016417475099749647,-0.0837512731531061,0.4906628143424778,-3.4889761301995685,-0.10946036774246976,0.6534491673624938,-4.659548215661525,0.888745950202926,-6.362931871489117,-8.849828171806465,-0.0003350809205733588,0.0,-0.004482984009113034,0.0,0.14739375708696506,0.0
0.034302587235878146,-6.368266771591466,1691.0523004262077,270.7466324387758,7.992922486098684,0.09594138360913025,-9963.909168681004,61.7060191689494,8.611444542017276,99.74807424148234,4.44553734541853,9.424480751716306,2.6377012705136917,36.87022021831709,4.0004740602934637e9,16.052694085539265,28.123492889899,4.822122046395157,-7.966688557807786,56.451485799552366,1054.2589120113905,32.49768520293607,0.017949884156456566,-13.072889270878177,71.24530338272037,62.63131680578828,-15.272677793373338,-16.281370594815137,92.96394229598405,-48.39676800530243,-16.587036991631273,123.23345279113308,-6.345214810614443,157.14583265028872,174.15051839902412,0.2802074539466651,0.010930830202268076,1.078314157523344,1.0230601713372644e7,2.6066817815290117e6,860.3236160588134,0.0,-160.94058649095618,0.0,-74.39699416499221,0.0,-276.5694985054496,-1.2897524555705249,5.736659216472361e-5,-0.00017625448905188263,-0.0002977774499789622,-1.8186376572308936e-11,0.0016308285563975474,1.7151025801863986e-6,3.447485755126765,0.0030046061774885915,4.329007197471335e-7,0.00348761367106757,0.004691166778778189,0.5794584809295003,0.05973655827317997,0.04208469604601264,16.052694085539265,164.415439939478,1054.2589120113905,104.25673741590722,3.946065102307295e-5,8.823089965063889e-8,1.0,10.0,0.0,0.0,-980.5176675861887,-0.000614007779792662,-1.9317357156634987e-5,38579.75497093018,-0.0009073070963990589,-0.0001334399183825436,-0.006164436752745075,-0.0002865061458803971,-0.000612811287253142,-0.1772305096136878,-0.0028855780910481323,0.011448805808833567,-0.05308619274411305,0.3034476731570509,-2.1341007707581356,-0.0028309608524444115,0.01366297762496595,-0.06548335647475498,0.3788133386964444,-2.6836772011833605,0.016417475099749647,-0.0837512731531061,0.4906628143424778,-3.4889761301995685,-0.10946036774246976,0.6534491673624938,-4.659548215661525,0.888745950202926,-6.362931871489117,-8.849828171806465,-0.0003350809205733588,0.0,-0.004482984009113034,0.0,0.14739375708696506,0.0
0.03488335444029573,-6.351477787239434,1619.371810910999,264.9470126905845,7.992919761248067,0.09756548380193214,-9336.78426911787,61.70600325838065,8.611397725696568,99.7474511893898,4.4455275012023945,9.424455313773237,2.5506124475583936,35.059117455745785,3.7406407929343085e9,15.522574187145782,28.123530261654963,4.985766416697931,-8.514190266212708,62.3921651611257,1019.441510133511,32.497658304394776,0.01735293701973804,-13.973545584817572,78.74282506502426,62.63093353428726,-15.7955455900064,-17.402675952707046,102.7470471861705,-50.05066265780024,-17.726428572219994,136.20100515748365,-6.768906197458372,173.67335844176742,192.4312512971347,0.2802074539467554,0.01117010317259243,1.0783130701352113,1.0230632921355542e7,2.606695240022011e6,831.9110120234909,0.0,-155.62585073587957,0.0,-71.93766600497327,0.0,-264.84796959833244,-1.2897476728445263,6.284329567671782e-5,-0.0001872371419403532,-0.0003174810153935209,-2.0256332373839333e-11,0.0016305748773872094,1.870200613604982e-6,3.447414555837522,0.003137518990359657,4.674851950159918e-7,0.0036418558575703926,0.004898659619573237,0.5980475224617954,0.06176316593207084,0.04352038827213646,15.522574187145782,158.9870268964704,1019.441510133511,100.81405254893752,4.466026245753387e-5,1.0142365267765368e-7,1.0,10.0,0.0,0.0,-938.9594887910794,-0.0006716227733253239,-2.2587809350164693e-5,36153.2270702448,-0.0009893027365510199,-0.0001473318286219879,-0.006715272840979112,-0.0003146949177362761,-0.0006731146843004219,-0.1772526018790144,-0.003057526145371781,0.012523000098337574,-0.05985816993526048,0.35247650179468193,-2.5532249846228163,-0.002995374720390875,0.014944737156465777,-0.07384951959110965,0.440126082744244,-3.211691915471139,0.017951468317621816,-0.09446979484141746,0.5702810966525026,-4.1772440831350055,-0.12348692510985192,0.7597917953144226,-5.581624353361956,1.0338071518033072,-7.626397535336434,-10.613257768292705,-0.00027289044546454445,0.0,-0.004642177079494355,0.0,0.1534880566539415,0.0
0.03547403984340515,-6.334686395581318,1550.7200233046617,259.27084208159647,7.992916793071115,0.09921727210233625,-8749.021653524891,61.70598590325582,8.611347717735507,99.74678431037684,4.445516929763954,9.42442812906245,2.466387771197188,33.33673397831403,3.4976501773615623e9,15.009885261453093,28.12357654711087,5.154894738695982,-9.09886249287389,68.95519410292854,985.7688864749582,32.49763661405876,0.016581110732814264,-14.93571186941482,87.02577786236606,62.63053195562134,-16.33652339663228,-18.600492075424892,113.55498812827288,-51.76146221540584,-18.94307490763062,150.5267352669649,-7.219316400801244,191.9301422441788,212.6175267130394,0.28020745394685603,0.011414648262269214,1.0783118788538468,1.0230666075579409e7,2.6067095904760696e6,804.43260065143,0.0,-150.48587531727884,0.0,-69.55910249576881,0.0,-253.62169751885472,-1.2897426156743657,6.883279725643227e-5,-0.00019886561595232381,-0.0003384552386730725,-2.256224185336265e-11,0.00163030562104855,2.0393450027817056e-6,3.4473400759158297,0.0032763278658315613,5.048371848419263e-7,0.0038029360608513667,0.00511535378228495,0.6171960325899634,0.06385833409949024,0.045005223631863274,15.009885261453093,153.73717581769765,985.7688864749582,97.48457240177136,5.052975978894969e-5,1.1651409991703299e-7,1.0,10.0,0.0,0.0,-899.1572128111568,-0.0007346101953211566,-2.6305899368758876e-5,33879.01058149029,-0.0010792185338843075,-0.000162663023415611,-0.007318956418430233,-0.00034558920406944514,-0.0007392075345060649,-0.1772757821935843,-0.003238776801217702,0.01369351222508864,-0.067466137986258,0.4092123795348484,-3.052700343539466,-0.0031682220256345037,0.01634138234268038,-0.08325057006393384,0.5110984507388001,-3.841163128022929,0.019622036927081456,-0.10651711710223534,0.6624838280943598,-4.998196593552304,-0.13925499494537627,0.8830052968293998,-6.682154994723522,1.2019671626135127,-9.135425844176668,-12.72089894013017,-0.00020138648898748506,0.0,-0.004804036266619948,0.0,0.15978592510344058,0.0
0.03607483845962465,-6.317891925789902,1484.9668069599545,253.71529148894993,7.992913559006753,0.10089728625400633,-8198.134425013328,61.705966962870384,8.611294300304369,99.74607043897615,4.44550557686648,9.424399077408781,2.384930260069972,31.69867180075514,3.270403873357129e9,14.514036987714784,28.123632877985635,5.329687263504414,-9.723176326582216,76.20546765297965,953.2022698935774,32.49762106519425,0.015609267151147087,-15.963535235524816,96.17605494811387,62.63011146143795,-16.89628013464636,-19.879965817385266,125.49460585727456,-53.53122272575567,-20.242093124927482,166.35217389427675,-7.697887953530586,212.09601645835247,234.90607692906192,0.28020745394696817,0.011664592424270145,1.0783105738937224,1.0230701291953383e7,2.6067248911160235e6,777.8567430187724,0.0,-145.51474196938747,0.0,-67.25856500817153,0.0,-242.86940406290438,-1.2897372737139765,7.538188793964151e-5,-0.0002111746967938041,-0.00036077936655166585,-2.513115000733538e-11,0.0016300198047465482,2.2238171822990946e-6,3.4472621716345095,0.003421300808616861,5.451801046678254e-7,0.00397116462824703,0.005341667152321274,0.6369191527870893,0.06602444292714676,0.04654095034872855,14.514036987714784,148.65984313532817,953.2022698935774,94.26446313444534,5.7153195301213095e-5,1.3376282329457325e-7,1.0,10.0,0.0,0.0,-861.035398544232,-0.0008034614043516933,-3.052698630935434e-5,31747.482475942903,-0.0011778440076738112,-0.00017958226415109012,-0.007980732491428636,-0.00037944113663392217,-0.0008116296085253393,-0.17730010840028934,-0.003429748295376528,0.014968457651873138,-0.07600915997396337,0.47482758250733126,-3.6475028875432014,-0.003349829987356903,0.017862583922637225,-0.09380947834664821,0.5932040205404457,-4.5910549892283194,0.021440539177738832,-0.1200515833696507,0.7691988954433634,-5.976738571506933,-0.15697245091783685,1.025686588090262,-7.9948017350914595,1.3967983428163304,-10.936583386715103,-15.238375572219248,-0.00011964350946992463,0.0,-0.004968300764069129,0.0,0.16629059112550065,0.0
0.03668594981575848,-6.30109370958476,1421.9878316050795,248.27760622125467,7.99291003439132,0.10260607562773619,-7681.795242032792,61.705946282335496,8.611237240641042,99.74530617349305,4.445493384229601,9.424368030350427,2.3061464256200117,30.14075686382306,3.0578761951670513e9,14.03446030352197,28.12370050157097,5.51032930210055,-10.389758263896688,84.21459258405142,921.7042854018737,32.497612696831055,0.014409108309706525,-17.061432792085107,106.28401687674042,62.629671447964185,-17.475512825026673,-21.246577132458874,138.68378327277568,-55.36208144733456,-21.628918608878664,183.83346432615446,-8.206099675311984,234.36930518371898,259.5135797187721,0.28020745394709307,0.011920066058578743,1.0783091445663322,1.0230738692806339e7,2.606741203883089e6,752.1529395389867,0.0,-140.70674555497703,0.0,-65.0334134752578,0.0,-232.57075939862278,-1.2897316359832485,8.254147444319564e-5,-0.00022420075230274343,-0.000384537311216566,-2.7993230466086434e-11,0.0016297163807319189,2.4250169588723986e-6,3.4471806922379593,0.003572718502302202,5.887556726990623e-7,0.004146866536566313,0.005578037343376147,0.6572323173393488,0.06826395808653428,0.04812938272101084,14.03446030352197,143.74920307733322,921.7042854018737,91.15002895829774,6.462482741083854e-5,1.5346401990293587e-7,1.0,10.0,0.0,0.0,-824.521967266028,-0.0008787111976814619,-3.5312839262834234e-5,29749.637113460187,-0.0012860483459429743,-0.0001982536726605822,-0.008706373359040707,-0.00041652546232731445,-0.0008909691257781319,-0.17732564139735993,-0.003630869267496838,0.016356573147827815,-0.08559741835919506,0.550665530584858,-4.35530689493055,-0.0035405273387240513,0.019518751185150313,-0.10566307135906955,0.6881323468587623,-5.483761162371161,0.02341917943999529,-0.13524944504283615,0.8926383394330929,-7.142303110980498,-0.17687071610644511,1.1908177572885608,-9.559385389911744,1.6224061336765758,-13.085015051594556,-18.243482332832613,-2.6657798032630164e-5,0.0,-0.005134669347775406,0.0,0.17300502654401215,0.0
0.03730757818746916,-6.284291077957439,1361.6642837765,242.95510276442715,7.992906192265814,0.10434420176362467,-7197.825749207754,61.705923691121214,8.61117629001203,99.74448785758082,4.445480289232127,9.424334850563667,2.229946121537833,28.659026902789204,2.859109162356036e9,13.570606488487316,28.123780790843337,5.697011271457288,-11.101398614913993,93.06157169577655,891.238893986184,32.49761266337552,0.012948804503798548,-18.234107736775517,117.44935416236355,62.62921131881198,-18.074948146608996,-22.706158580374055,153.2525689614453,-57.25626086981114,-23.109321521324922,203.1428455985103,-8.745459517294766,258.9686858438636,286.67861045337276,0.28020745394723223,0.01218120316613519,1.0783075791990815,1.0230778407203225e7,2.606758594665172e6,727.2917808534304,0.0,-136.05638487819002,0.0,-62.88110214790205,0.0,-222.7063357081932,-1.2897256908371268,9.036692317837146e-5,-0.00023798177771702068,-0.00040981789725418906,-3.118215261824628e-11,0.0016293942316257667,2.644473673336474e-6,3.4470954795876763,0.003730874968577894,6.358254467693934e-7,0.004330382147135116,0.005824922718568612,0.6781512538463963,0.07057943431000048,0.04977240410368377,13.570606488487316,138.99963828352995,891.238893986184,88.13770618457585,7.305030951964026e-5,1.759494406417557e-7,1.0,10.0,0.0,0.0,-789.5480382686044,-0.0009609414642826289,-4.073234064710905e-5,27877.045347099436,-0.0014047884842651758,-0.00021885831981647349,-0.009502231862794834,-0.00045714147312830085,-0.000977866893415665,-0.1773524452891526,-0.003842578099244441,0.01786725700209537,-0.09635337256225576,0.6382644909777844,-5.19695117162343,-0.0037406428502621274,0.021321079416220863,-0.11896348329572487,0.7978190375604044,-6.545700425254078,0.02557105914971451,-0.1523067454299365,1.0353382311054207,-8.529643533980682,-0.19920724307139662,1.3818205771251284,-11.422972341612837,1.8835051105047242,-15.645970396480363,-21.828369074181673,7.865842358949118e-5,0.0,-0.005302796674181912,0.0,0.17993191521160332,0.0
0.037939932899914534,-6.267483356615048,1303.8825953708065,237.74516533955614,7.9929020031656,0.10611223907904441,-6744.186717658527,61.705899001445665,8.611111182593106,99.74361156021914,4.445466224592532,9.424299391243924,2.156242396281268,27.249719950324756,2.6732078928741174e9,13.121946266653476,28.123875255332354,5.88992874339897,-11.861060217224315,102.83355708606493,861.7713336555233,32.497622244934384,0.011192580914756427,-19.48656628819372,129.7820366382149,62.62873048796266,-18.695344160024987,-24.26491579345534,169.3444133965329,-59.21607315674597,-24.68942378492138,224.47028365808728,-9.317495540818445,286.1352333768614,316.6637747916217,0.28020745394738733,0.012448141533374186,1.078305865046971,1.0230820571277468e7,2.6067771335424823e6,703.2448997254484,0.0,-131.55835368504722,0.0,-60.79917543731806,0.0,-213.25756281031366,-1.2897194259317226,9.891843182823198e-5,-0.00025255744064903727,-0.0004367151209838845,-3.473549304958871e-11,0.001629052165538466,2.8838584704902842e-6,3.4470063677781666,0.0038960782801115376,6.866724997361877e-7,0.004522068021922982,0.006082803494338778,0.6996919852090577,0.07297351931066831,0.05147197020137907,13.121946266653476,134.40573061320006,861.7713336555233,85.22405739463099,8.25480109816022e-5,2.0159271523281507e-7,1.0,10.0,0.0,0.0,-756.0477715210443,-0.0010507851322875742,-4.686226341613627e-5,26121.81637282712,-0.00153511801885132,-0.00024159598147250846,-0.010375300107842437,-0.0005016150944282414,-0.001073020785505827,-0.17738058754563207,-0.00406532213907248,0.01951061112492869,-0.10841302536153058,0.7393843517986562,-6.196981889876808,-0.003950503667319407,0.023281599504482817,-0.13387974405747932,0.924479756176342,-7.808010717256806,0.0279102294959956,-0.17144138344840149,1.200203811056312,-10.179757634395209,-0.2242682301423829,1.6026182972567935,-13.641144260174874,2.1855053022760087,-18.696590693777345,-26.102102523600244,0.00019748331867995323,0.0,-0.005472289321026153,0.0,0.18707362079488907,0.0
0.038583228383085304,-6.250669868334415,1248.5342108440311,232.64524477751107,7.99289743489324,0.10791077487566796,-6318.969053018175,61.70587200650649,8.61104163429629,99.74267305439751,4.4454511180327,9.42426149545789,2.084951383517904,25.90926409435742,2.499336398698786e9,12.68796913974914,28.123985552739875,6.089282399014432,-12.671887050648888,113.62667404267064,833.2680756521637,32.49764285838101,0.009100259400080335,-20.824134834479253,143.4033515811755,62.628228383167226,-19.337491900919776,-25.929448111733215,187.1175202601827,-61.243924063939424,-26.375715652699864,248.02525336353762,-9.923744413480138,316.1346495157525,349.7580206788117,0.28020745394756014,0.012721022816743737,1.078303988197341,1.0230865328558665e7,2.6067968950399915e6,679.9849353072157,0.0,-127.20753397825746,0.0,-58.78526482899806,0.0,-204.20669010151983,-1.2897128281903572,0.0001082614261083172,-0.0002679691180856162,-0.00046532840883688567,-3.8695194940924374e-11,0.0016286889109655353,3.144997667840952e-6,3.4469131827657926,0.004068651248166334,7.416032203686482e-7,0.004722297709068124,0.006352182803815863,0.7218708224353335,0.07544895690790307,0.05323011184380922,12.68796913974914,129.96225431619422,833.2680756521637,82.4057671092478,9.325047890011442e-5,2.3081407153614667e-7,1.0,10.0,0.0,0.0,-723.9582327332205,-0.0011489303863463605,-5.37881263048449e-5,24476.5629364892,-0.0016781969731517463,-0.00026668706778565745,-0.011333273768372676,-0.0005503011209062297,-0.0011771905393785447,-0.17741013915679782,-0.0042995566888640625,0.021297484183664554,-0.12192730034235039,0.8560367726111995,-7.384283175660146,-0.004170433338644851,0.02541322867213595,-0.15059950847831344,1.0706485504181655,-9.307356196978038,0.030451744505577333,-0.19289536149250278,1.390560440672291,-12.140963993971628,-0.25237157951374606,1.8577054955276426,-16.27947926068199,2.5346099004546145,-22.32799727676485,-31.193665072009473,0.00033109212952632614,0.0,-0.005642701470941016,0.0,0.1944321499170853,0.0
0.039237685137045564,-6.233849912009119,1195.5152920297912,227.65285051129953,7.992892452264617,0.10974041187362399,-5920.3848485293165,61.70584247848815,8.610967341412438,99.74166779267554,4.445434891896375,9.424220995395643,2.0159921013301347,24.634266019215115,2.3367134435439734e9,12.268182165046861,28.124113501550873,6.295278243760151,-13.537214167768404,125.54694202718842,805.6967441839986,32.497676069238864,0.006626747008402044,-22.252479685573938,158.44706391846,62.62770444885827,-20.00221800414881,-27.706772340892837,206.74635618300383,-63.342319990416286,-28.17507476976004,274.03872830564825,-10.565738125811716,349.25974830816324,386.27920332534046,0.2802074539477527,0.012999993017324688,1.0783019334636712,1.023091283037592e7,2.6068179584229277e6,657.4854676387615,0.0,-122.99898376384763,0.0,-56.837083219454264,0.0,-195.53673829569368,-1.2897058837575313,0.0001184670004660669,-0.0002842599525103784,-0.000495762925994081,-4.3108088653400275e-11,0.001628303110780182,3.4298878139148825e-6,3.4468157418419074,0.004248932397267768,8.009493516831341e-7,0.004931462860000559,0.006633588207010881,0.7447043881219014,0.07800859381648359,0.055048940412922395,12.268182165046861,125.66416351712438,805.6967441839986,79.679633851146,0.00010530607471797304,2.640855193623096e-7,1.0,10.0,0.0,0.0,-693.2192222492246,-0.0012561253524287941,-6.160514746224805e-5,22934.36671518541,-0.0018353027677401078,-0.00029437479021280103,-0.012384624301149783,-0.0006035856993627799,-0.0012912030820147091,-0.1774411748351978,-0.004545744157676201,0.023239518925240697,-0.13706356333862038,0.9905193158821886,-8.792810927665066,-0.004400749909536372,0.027729826073266142,-0.16933096756700475,1.239221281123569,-11.086867377125353,0.03321171885526854,-0.21693727071328622,1.6102114071360034,-14.470157619415549,-0.2838701666098183,2.1522274343060537,-19.41528277878081,2.9379264024049476,-26.647736317001804,-37.25547143933932,0.00048086451524263454,0.0,-0.005813530525666251,0.0,0.20200912384117087,0.0
0.039903528854028064,-6.21702279009427,1144.7265934346196,222.76555732081073,7.99288701684652,0.11160176557401955,-5546.760223810241,61.70581016644284,8.610887979363667,99.74059088352223,4.445417462786158,9.424177711683333,1.9492864614787293,23.42150394042862,2.1846091703638096e9,11.86211001193746,28.12426109419442,6.5081272243854045,-14.460575385974074,138.7112534886032,779.0261201419007,32.49772360432125,0.0037214753501122904,-23.777623624939647,175.06064885145526,62.627158150726885,-20.690385610800043,-29.604342391436305,228.42325387797882,-65.51386947159739,-30.094780292772295,302.76529178420526,-11.24498587094554,385.8330858086692,426.5767738372836,0.28020745394796737,0.013285202176735558,1.0782996842759063,1.0230963236143518e7,2.6068404079506677e6,635.7210206826784,0.0,-118.9279376174414,0.0,-54.952425187284064,0.0,-187.23147904012635,-1.2896985779690537,0.00012961236423818172,-0.00030147486003376093,-0.0005281298114662608,-4.8026463131943827e-11,0.0016278933168601371,3.7407114372236712e-6,3.446713853349825,0.004437276487100616,8.65070043347334e-7,0.005149973819615554,0.006927572492854444,0.7682095751568503,0.08065537945686808,0.05693064837003581,11.86211001193746,121.50659279194973,779.0261201419007,77.04257051156856,0.00011888075489339168,3.0193638372491046e-7,1.0,10.0,0.0,0.0,-663.7732027759389,-0.0013731828464103877,-7.041927482110057e-5,21488.75060774568,-0.0020078418738503218,-0.0003249274782745749,-0.013538675568015579,-0.0006618888597537498,-0.0014159579613962619,-0.17747377313932466,-0.004804352357180476,0.025349195855283883,-0.1540072379097367,1.1454534796125992,-10.462439795305368,-0.004641763109946231,0.03024624389839825,-0.19030488046782668,1.4335040723579473,-13.197227497567201,0.036207379105975344,-0.24386493541671528,1.8635025176742277,-17.234263332433656,-0.3191553177505469,2.4920688939560884,-23.139594935997714,3.403591227578099,-31.782619854721503,-44.46746329051339,0.0006482919768604298,0.0,-0.0059842119047499205,0.0,0.20980572710763704,0.0
0.04058099327383006,-6.200187741507752,1096.073058312636,217.98098449401346,7.992881086640611,0.11349547203735681,-5196.526533904356,61.70577479376658,8.61080320091873,99.73943705959432,4.44539874107744,9.424131452403978,1.884758904173585,22.267914103124372,2.042341101821069e9,11.469292738784272,28.124430511926466,6.728046004655245,-15.445716131433757,153.24852268130928,753.22599508623,32.49778736547872,0.000327763269260007,-25.405971530091342,193.40673832326254,62.62658897747116,-21.40289925194568,-31.6300800438196,252.3602929268993,-67.76129707325451,-32.1425373839806,334.4856125347001,-11.962956092335688,426.2100420815759,471.03492437162623,0.2802074539482066,0.013576805673618209,1.0782972225487366,1.0231016713937221e7,2.606864333271129e6,614.6669431717053,0.0,-114.989784395284,0.0,-53.12915668416907,0.0,-179.27536887108718,-1.2896908952785622,0.0001417813839732514,-0.0003196606297019431,-0.0005625466010997819,-5.3508734469179116e-11,0.0016274579819964537,4.0798561056244446e-6,3.446607315809146,0.004634056129002181,9.343544472089548e-7,0.005378261484561793,0.007234716188205648,0.7924036357363612,0.08339238068731014,0.05887752044968129,11.469292738784272,117.48483440311361,753.22599508623,74.49158991215681,0.0001341601188723358,3.4495948664356534e-7,1.0,10.0,0.0,0.0,-635.5650652237068,-0.0015009861398020247,-8.034837115598496e-5,20133.644719559245,-0.002197363628989638,-0.00035864131065019864,-0.014805694736522986,-0.0007256675703173478,-0.0015524339012984146,-0.17750801678419798,-0.0050758540318251895,0.02763988997772398,-0.17296365662286667,1.323828295343557,-12.439953175843053,-0.004893772585285939,0.032978393886702734,-0.21377690317057818,1.6572688928902193,-15.697943613394505,0.03945713189539572,-0.2740084429004056,2.155396277960033,-20.511938742266466,-0.3586607920873678,2.883956299367148,-27.55954655809162,3.94091312088273,-37.882066078216056,-53.04193144671609,0.0008349867042621304,0.0,-0.006154114455379588,0.0,0.21782269777058988,0.0
0.04058099327383006,-6.200187741507752,1096.073058312636,217.98098449401346,7.992881086640611,0.11349547203735681,-5196.526533904356,61.70577479376658,8.61080320091873,99.73943705959432,4.44539874107744,9.424131452403978,1.884758904173585,22.267914103124372,2.042341101821069e9,11.469292738784272,28.124430511926466,6.728046004655245,-15.445716131433757,153.24852268130928,753.22599508623,32.49778736547872,0.000327763269260007,-25.405971530091342,193.40673832326254,62.62658897747116,-21.40289925194568,-31.6300800438196,252.3602929268993,-67.76129707325451,-32.1425373839806,334.4856125347001,-11.962956092335688,426.2100420815759,471.03492437162623,0.2802074539482066,0.013576805673618209,1.0782972225487366,1.0231016713937221e7,2.606864333271129e6,614.6669431717053,0.0,-114.989784395284,0.0,-53.12915668416907,0.0,-179.27536887108718,-1.2896908952785622,0.0001417813839732514,-0.0003196606297019431,-0.0005625466010997819,-5.3508734469179116e-11,0.0016274579819964537,4.0798561056244446e-6,3.446607315809146,0.004634056129002181,9.343544472089548e-7,0.005378261484561793,0.007234716188205648,0.7924036357363612,0.08339238068731014,0.05887752044968129,11.469292738784272,117.48483440311361,753.22599508623,74.49158991215681,0.0001341601188723358,3.4495948664356534e-7,1.0,10.0,0.0,0.0,-635.5650652237068,-0.0015009861398020247,-8.034837115598496e-5,20133.644719559245,-0.002197363628989638,-0.00035864131065019864,-0.014805694736522986,-0.0007256675703173478,-0.0015524339012984146,-0.17750801678419798,-0.0050758540318251895,0.02763988997772398,-0.17296365662286667,1.323828295343557,-12.439953175843053,-0.004893772585285939,0.032978393886702734,-0.21377690317057818,1.6572688928902193,-15.697943613394505,0.03945713189539572,-0.2740084429004056,2.155396277960033,-20.511938742266466,-0.3586607920873678,2.883956299367148,-27.55954655809162,3.94091312088273,-37.882066078216056,-53.04193144671609,0.0008349867042621304,0.0,-0.006154114455379588,0.0,0.21782269777058988,0.0
0.04127032479433654,-6.183343838816259,1049.4633770573596,213.29676766174296,7.9928746157149355,0.11542220054124396,-4868.2119162107365,61.705736055260914,8.610712633970477,99.7382006390966,4.445378630327578,9.424082011880072,1.82233595770121,21.170576834568912,1.9092703207203872e9,11.089283112226545,28.124624141669575,6.955258368961833,-16.496610076396312,169.30101189925767,728.2669951794043,32.49786944485639,-0.003617909143969982,-27.14434293450647,213.66479050254853,62.62599644091117,-22.140712065345973,-33.79241415925987,278.79146983714566,-70.08746445258151,-34.32650918315769,369.50929982461764,-12.721056940829964,470.7823714209262,520.0761982278524,0.28020745394847335,0.013874966317874195,1.0782945285280887,1.02310734412809e7,2.606889829924396e6,594.2992649310982,0.0,-111.18004035824463,0.0,-51.36520259893779,0.0,-171.65347700646524,-1.2896828191540353,0.00015506521801440587,-0.00033886608323458324,-0.0005991377891970404,-5.9620221571582e-11,0.001626995449677147,4.4499367823963184e-6,3.4464959166575935,0.004839664103640362,1.0092248136911223e-6,0.005616779972671145,0.007555631159303464,0.8173043399656812,0.0862228050274127,0.0608919509810113,11.089283112226545,113.59431085261852,728.2669951794043,72.0237873955483,0.00015135175160631216,3.938180118938299e-7,1.0,10.0,0.0,0.0,-608.5418726959463,-0.0016404957021458097,-9.152356958935193e-5,18863.35365492764,-0.0024055762830145584,-0.0003958434818933449,-0.016196997869280895,-0.0007954193026269072,-0.0017016964495946158,-0.17754399307654853,-0.0053607270992400155,0.030125938839378242,-0.19416016395330565,1.5290502443761422,-14.780200312395639,-0.005157066638356353,0.03594332711787465,-0.2400302344042506,1.91481724391834,-18.658833776884197,0.04298064627301319,-0.307733585616767,2.491556983377544,-24.39556973577332,-0.4028673025053074,3.3355750093061647,-32.80112467998396,4.560538018357269,-45.12202721239109,-63.2291961818189,0.001042691906154953,0.0,-0.006322535817165988,0.0,0.22606033860248564,0.0
0.04197176997748091,-6.166490303635713,1004.810705748746,208.71064678826153,7.99286755396627,0.11738261840338426,-4560.441348281999,61.7056936148646,8.610615881433812,99.73687551510933,4.445357027150231,9.424029170615364,1.761947346394346,20.1267300888122,1.784801130076912e9,10.721653352276922,28.12484458915912,7.189990954774329,-17.617449715814345,187.02538235278303,704.121024203865,32.497972139141154,-0.008186605283336094,-28.999962216805372,236.03241067571344,62.62538009098506,-22.90481488830584,-36.10026696938111,307.97441116554194,-72.4953340914339,-36.65529415166649,408.177148262269,-13.5205930983439,519.9809585035284,574.1641668366589,0.2802074539487707,0.01417984905206727,1.078291580692318,1.023113360454194e7,2.6069169992348007e6,574.5950584029275,0.0,-107.4944167929615,0.0,-49.65857807544883,0.0,-164.35160285329496,-1.2896743321707091,0.00016956266477881316,-0.0003591417535245981,-0.000638034493842761,-6.643386210405534e-11,0.0016265039547666566,4.853811056699901e-6,3.4463794337217633,0.005054510640810298,1.0901379732900664e-6,0.005866003445778199,0.007890956347971078,0.8429295144250918,0.08914995378520872,0.06297641141190585,10.721653352276922,109.83064393552151,704.121024203865,69.6363846275216,0.00017068738189888035,4.492516126046715e-7,1.0,10.0,0.0,0.0,-582.6532771071095,-0.0017927529452736878,-0.00010409048573089412,17672.5567390585,-0.002634359427050732,-0.0004368947618373914,-0.017725031108368,-0.0008716841192710571,-0.0018649024676091186,-0.17758179346610828,-0.0056594475902777795,0.03282265057545426,-0.21784786612677548,1.764994053042983,-17.547373731195385,-0.005431914087194618,0.03915924201490843,-0.26937783039460256,2.211045157993964,-22.161672202076872,0.04679884890438164,-0.3454447545910768,2.8784379117881596,-28.99348432234502,-0.4523063146406062,3.855690017602419,-39.01225079239467,5.27461936387132,-53.70937642301762,-75.32397181982405,0.0012732876229753472,0.0,-0.006488693178650418,0.0,0.23451832170774176,0.0
0.04268558268368704,-6.149626331383685,962.0319555987081,204.22041372424135,7.992859846686006,0.11937741064557943,-4271.92671973904,61.70564710208739,8.610512518618622,99.73545510953822,4.445333820528404,9.423972693861302,1.7035252006568287,19.133749251483618,1.6683766841897182e9,10.36599032356663,28.125094697776753,7.432475275354125,-18.812664660639133,206.59427781375385,680.7609477271305,32.49809796639837,-0.01345780968109854,-30.980495405779486,260.7273431433491,62.62473951455545,-23.696246016580123,-38.56309811680294,340.1929595196971,-74.9879980302793,-39.13796049322105,450.8645334587284,-14.362737467155123,574.2800188116441,633.8076270509944,0.2802074539491023,0.014491624089116011,1.078288355572213,1.0231197399857868e7,2.606945948900582e6,555.5321809118993,0.0,-103.92877180073104,0.0,-48.00736620485181,0.0,-157.35615981971938,-1.289665415880652,0.0001853808944351198,-0.0003805400743767797,-0.0006793751067551905,-7.403118071388724e-11,0.0016259816112477348,5.294606037837058e-6,3.446257633605617,0.005279026392459737,1.1775890182012054e-6,0.006126429534958421,0.008241362391933555,0.8692972779256213,0.09217725417745032,0.065133474076917,10.36599032356663,106.18960550061153,680.7609477271305,67.32669836760105,0.00019242571783571494,5.120840937487028e-7,1.0,10.0,0.0,0.0,-557.8511072403871,-0.0019588880033542043,-0.00011821084400163997,16556.26960318598,-0.0028857833466116494,-0.0004821933287044967,-0.019403497891575763,-0.0009550487973206919,-0.0020433089783648676,-0.1776215140813861,-0.005972490090451933,0.035746377316775525,-0.24430407883748684,2.0360647729601262,-20.816540271934308,-0.005718562961963686,0.04264557004166764,-0.30216549050968344,2.551522599513265,-26.302162200921913,0.05093400970392066,-0.3875889564792905,3.323387761771465,-34.43260988384115,-0.5075653145168968,4.454293185184034,-46.36647939983129,6.097025706011479,-63.88718433293603,-89.67302971297407,0.0015288023235530608,0.0,-0.006651718603619478,0.0,0.24319572266657838,0.0
0.043412024045771866,-6.132751098055621,921.047646183731,199.8239129675295,7.9928514341509125,0.1214072796090968,-4001.4614050191403,61.705596108444354,8.610402091315622,99.73393233554302,4.445308891278635,9.423912330574804,1.6470039983366178,18.189140625252058,1.5594764796554098e9,10.021895178690633,28.125377566933345,7.68294741584377,-20.08692975361878,228.19790866520424,658.1605696783984,32.49824968342818,-0.019520364256397055,-33.09407110735224,287.989461947032,62.6240743401703,-24.516093781938164,-41.19092865633517,375.7597547822772,-77.56868372061535,-41.78405877958931,497.98479416924164,-15.248489144642008,634.2012568495857,699.5646678470554,0.280207453949472,0.014810466990978871,1.0782848275815413,1.0231265033535372e7,2.6069767933639972e6,537.0892555524706,0.0,-100.47910672050138,0.0,-46.409716380968376,0.0,-150.65415132011583,-1.2896560507561539,0.00020263610752687837,-0.0004031153783007279,-0.0007233056040977578,-8.250331849127716e-11,0.001625426403715487,5.775744339454812e-6,3.44613027113415,0.005513663453100847,1.2721145744796769e-6,0.006398580497526408,0.00860755319472468,0.8964260235430996,0.09530826324779339,0.06736581600685637,10.021895178690633,102.6671137936231,658.1605696783984,65.09213815190331,0.00021685541964303596,5.832310410409265e-7,1.0,10.0,0.0,0.0,-534.0892836729718,-0.0021401267556382286,-0.00013406416497464856,15509.82318422469,-0.0031621283475507848,-0.0005321786490241182,-0.021247485673897254,-0.0010461506013997336,-0.0022382812680942256,-0.1776632559235194,-0.006300325134611918,0.03891456693549064,-0.2738347802602201,2.3472653378927912,-24.67538349578033,-0.00601723621159881,0.046423035254283165,-0.33877495723619666,2.9425800254991756,-31.19218508989355,0.05540979403576109,-0.43465985471008034,3.834766974313137,-40.86150904250208,-0.5692931022439106,5.142764559681066,-55.06723459490023,7.043568674423933,-75.94077922134946,-106.68402154790424,0.001811423370726976,0.0,-0.006810652075989707,0.0,0.2520909691891905,0.0
0.044151363166048334,-6.115863750174622,881.7817231765731,195.51903796384337,7.9928422511707256,0.12347294655650115,-3747.914904520195,61.70554018346527,8.610284113636963,99.73229955529885,4.445282111455751,9.423847812245333,1.592320450582044,17.290534274597867,1.4576138996260097e9,9.688982663591291,28.12569657183882,7.941647923150799,-21.445173886297695,252.04580786470362,636.2945867276811,32.498430304274244,-0.026473507349886443,-35.34930364948182,318.08297647673845,62.62338424224821,-25.365500133975175,-43.99436748645939,415.01909168485554,-80.24076280179273,-44.60363528968135,549.9929718762739,-16.178624780016012,700.3184494924544,772.0471054444608,0.28020745394988433,0.015136559067763369,1.0782809688300106,1.0231336722521976e7,2.607009654230716e6,519.2456339619539,0.0,-97.14155916356269,0.0,-44.86384108709706,0.0,-144.2331409744196,-1.2896462161196593,0.000221454257303973,-0.00042692390603344657,-0.0007699799031280104,-9.195219764869513e-11,0.0016248361776830637,6.300973141052473e-6,3.445997088638297,0.005758896671317898,1.3742964587432962e-6,0.006683004708500696,0.00899026794700221,0.9243344258201142,0.09854667502539718,0.06967622514097044,9.688982663591291,99.25922633999977,636.2945867276811,62.930201781199365,0.0002442984012892542,6.637077800625999e-7,1.0,10.0,0.0,0.0,-511.32371311680646,-0.0023377985291480993,-0.0001518496351970847,14528.842989121677,-0.0034659063182279,-0.0005873358122342476,-0.023273607247070994,-0.0011456814254543353,-0.0024513017800202866,-0.1777071251061992,-0.006643416605751416,0.0423458181426362,-0.3067772851139159,2.704272220304353,-29.22620975715217,-0.006328127248892812,0.05051371749367779,-0.3796272984925593,3.391405446003999,-36.96239304252128,0.060251316625646624,-0.48720217897739276,4.422078384502421,-48.45388689355241,-0.6382055607959882,5.934053887710493,-65.35271568532598,8.132259876916473,-90.20478073003099,-126.83574262042535,0.002123508411612661,0.0,-0.006964434246137742,0.0,0.26120179670858334,0.0
0.04490387725810821,-6.098963408328876,844.1614185760563,191.3037311084396,7.9928322266030785,0.12557515168318506,-3510.228062777121,61.705478830318896,8.610158065782336,99.73054853528791,4.445253343736761,9.423778851685178,1.5394134387033784,16.435678033950445,1.3623340146958838e9,9.366880733465823,28.12605538426901,8.20882145225107,-22.892587244033493,278.36873873719577,615.1385630601766,32.49864311970025,-0.03442801586675044,-37.755314818587614,351.2988261296604,62.62266894577284,-26.245663835469948,-46.98463565027818,458.35001909572463,-83.00775839806218,-47.607241214948246,607.3898600080537,-17.153640699117577,773.2623878191199,851.9251950480351,0.2802074539503443,0.015470087540176189,1.0782767489230984,1.023141269483675e7,2.60704466068835e6,501.98137573718594,0.0,-93.91239916121854,0.0,-43.36801412484541,0.0,-138.08122975655618,-1.289635890075615,0.0002419718112034821,-0.0004520237884336361,-0.0008195601903030058,-1.0249182469931183e-10,0.0016242086295636547,6.874395839729156e-6,3.4458578152943353,0.0060152248589614215,1.4847655946954846e-6,0.006980278029803701,0.009390282984876262,0.9530414259413792,0.10189632553794918,0.0720676051146806,9.366880733465823,95.96213600598428,615.1385630601766,60.838472825471136,0.00027511345215918277,7.546374476894457e-7,1.0,10.0,0.0,0.0,-489.51220739701307,-0.002553344224257719,-0.00017178815099322343,13609.230591866482,-0.0037998842961679937,-0.0006482002852049159,-0.025500155061850778,-0.0012543921774246006,-0.002683979531511302,-0.1777532330713464,-0.0070022185572055674,0.046059933498213294,-0.3435031048036437,3.1135195092763577,-34.58824780066772,-0.006651394788332846,0.05494111267809204,-0.42518652990001093,3.9061524437465627,-43.76518586860391,0.06548518907467782,-0.5458164486257564,5.09611290655427,-57.41262637909455,-0.71509182577818,6.842883418840951,-77.50155559444268,9.383598417632465,-107.07123340725002,-150.69002801823785,0.002467597287175448,0.0,-0.00711189855615349,0.0,0.27052519548389675,0.0
0.04566985206632137,-6.082049164531649,808.1171022187661,187.17598214726823,7.992821282823768,0.127714654862513,-3287.408495732458,61.705411500953566,8.610023391599873,99.72867039716421,4.445222440754944,9.423705141712325,1.4882239326742837,15.622431477168123,1.2732114899663804e9,9.055230056917647,28.12645799464997,8.484716444634456,-24.434628156898206,307.42079196804804,594.6688978104028,32.498891717794976,-0.04350746657288625,-40.32175629487392,387.95731058977077,62.62192823068892,-27.157844208785118,-50.173591067958476,506.16974063462976,-85.87335386384358,-50.805940033144545,670.7264394569759,-18.17368549086287,853.7262680076503,939.9326967890598,0.28020745395085744,0.015811245828960138,1.0782721347438082,1.0231493190032374e7,2.607081949958243e6,485.2772218613748,0.0,-90.78802419192083,0.0,-41.92056832457367,0.0,-132.18703171683785,-1.2896250494335186,0.0002643365727435906,-0.00047847502368410786,-0.0008722172665987888,-1.1424975939225993e-10,0.0016235412956665187,7.500507109582575e-6,3.44571216637396,0.006283172163033465,1.604206320923211e-6,0.007291005364155523,0.009808413898412173,0.9825662254831977,0.10536119920688548,0.07454298114543932,9.055230056917647,92.7721659149097,594.6688978104028,58.81461740265579,0.00030970023457211406,8.572590953439576e-7,1.0,10.0,0.0,0.0,-468.6143973741428,-0.002788325087404864,-0.0001941245694998652,12747.145939574018,-0.004167110553113169,-0.0007153631870087348,-0.027947271929105802,-0.001373097522744646,-0.0029380603030218265,-0.17780169682638386,-0.007377171792437496,0.050077973302634256,-0.384421034420508,3.582292561290838,-40.90028511987119,-0.006987157269309946,0.05973019367298799,-0.4759635285778947,4.496060663017637,-51.77812906352478,0.07113956470852564,-0.6111640760489332,5.869112342900711,-67.9744322301508,-0.8008209395014388,7.885974988206865,-91.83934912048434,10.820893355165456,-126.99901469099251,-178.90554566716736,0.002846424791532494,0.0,-0.007251762909021478,0.0,0.28005735940003645,0.0
0.04644958218482491,-6.065120082261301,773.5821461582887,183.1338273039512,7.99280933515327,0.1298922360631474,-3078.5263526323556,61.70533759072964,8.609879495985869,99.72665556461948,4.445189244394596,9.423626353750839,1.4386949212352844,14.848760337929786,1.1898486471640668e9,8.753683590759168,28.126908735349392,8.76958470260748,-26.07702867145592,339.48167702875753,574.8627971367264,32.499180005645194,-0.05384962438045996,-43.05883149406651,428.4109616112937,62.62116193626619,-28.103365028816892,-53.57375202633022,558.9373228943487,-88.8414016766284,-54.21131104484038,740.6087059133461,-19.238481146867926,942.4715300509699,1036.8722686343897,0.28020745395142993,0.016160233805919987,1.0782670902168097,1.0231578459652064e7,2.607121667765401e6,469.11457191786553,0.0,-87.76495491655233,0.0,-40.51989358436612,0.0,-126.53965180817103,-1.2896136696265161,0.0002887085582872974,-0.0005063394361592036,-0.0009281308851746537,-1.2736876617807223e-10,0.0016228315404273625,8.18423147029779e-6,3.4455598424677554,0.006563289484433488,1.7333610756498807e-6,0.007615822258820199,0.010245517709033642,1.0129282745338555,0.1089454350100156,0.07710550587648504,8.753683590759168,89.68576508595022,574.8627971367264,56.85638141612873,0.0003485036781392141,9.729355838585209e-7,1.0,10.0,0.0,0.0,-448.5916543252281,-0.003044432073660747,-0.00021913017751695548,11938.99095332865,-0.004570943306960434,-0.0007894771122431609,-0.030637138761574492,-0.0015026809617129855,-0.003215437545743336,-0.17785263918144892,-0.007768700003558293,0.054422308303550465,-0.4299804620118489,4.118831972130113,-48.32368322876464,-0.0073354866684959925,0.06490746920309638,-0.5325202338722463,5.171589780653385,-61.207869594917256,0.0772441773157113,-0.6839728438207493,6.754950774868012,-80.41516374835822,-0.8963489769289311,9.082303536875934,-108.74616957288373,12.470624309285473,-150.52469640024248,-212.25376000088903,0.0032629341775562122,0.0,-0.007382620770120898,0.0,0.2897936319519954,0.0
0.04724337149329013,-6.048175194293651,740.4927905195923,179.17534790181492,7.992796291232969,0.13210869604056344,-2882.7103224597295,61.70525643247038,8.60972574207369,99.72449370536278,4.445153585035811,9.423542136322622,1.3907713379712634,14.112731112071435,1.1118736440287025e9,8.461906130324577,28.127412305305768,9.063680929221865,-27.825798991065835,374.85923314731804,555.6982446872958,32.499512232145136,-0.06560797167635452,-45.977317258328455,473.04768711862073,62.62036996513435,-29.083618837017806,-57.198319898537875,617.1577497670568,-91.91593331124278,-57.83544918454447,817.7029366246345,-20.347231384791247,1040.3341949986614,1143.6212113182419,0.2802074539520688,0.01651725810307084,1.0782615760523155,1.0231668767701138e7,2.6071639688372435e6,453.475459991381,0.0,-84.83983066802367,0.0,-39.16443479573212,0.0,-121.12866395314916,-1.2896017246220914,0.00031526093794233506,-0.0005356806218463963,-0.0009874900928362222,-1.4200867515559146e-10,0.0016220765436227014,8.930965915570343e-6,3.4454005286388623,0.006856156022844752,1.8730355274815813e-6,0.007955396650597671,0.010702495238978128,1.0441472623458763,0.11265333338487754,0.07975846588469461,8.461906130324577,86.69950382136354,555.6982446872958,54.961587633068376,0.0003920188157076444,1.1031610269337824e-6,1.0,10.0,0.0,0.0,-429.40701217866376,-0.0033234958974807777,-0.00024710540408822486,11181.394075234235,-0.005015082431326407,-0.0008712625799313393,-0.033594181758425656,-0.0016441002945224025,-0.0035181641234323545,-0.1779061889995836,-0.008177205539675988,0.05911667176681381,-0.48067492073807516,4.7324489570390815,-57.04582247008754,-0.007696401749303591,0.07050104137842192,-0.5954741617473958,5.944568408277571,-72.29461721746875,0.08383037395114781,-0.7650427892775942,7.769336581896045,-95.0559527583388,-1.00272668251684,10.453380049665075,-128.6652159750636,14.36284458302359,-178.2750745231395,-251.63739454643834,0.003720291548822329,0.0,-0.00750293171472243,0.0,0.2997284522202672,0.0
0.04724337149329013,-6.048175194293651,740.4927905195923,179.17534790181492,7.992796291232969,0.13210869604056344,-2882.7103224597295,61.70525643247038,8.60972574207369,99.72449370536278,4.445153585035811,9.423542136322622,1.3907713379712634,14.112731112071435,1.1118736440287025e9,8.461906130324577,28.127412305305768,9.063680929221865,-27.825798991065835,374.85923314731804,555.6982446872958,32.499512232145136,-0.06560797167635452,-45.977317258328455,473.04768711862073,62.62036996513435,-29.083618837017806,-57.198319898537875,617.1577497670568,-91.91593331124278,-57.83544918454447,817.7029366246345,-20.347231384791247,1040.3341949986614,1143.6212113182419,0.2802074539520688,0.01651725810307084,1.0782615760523155,1.0231668767701138e7,2.6071639688372435e6,453.475459991381,0.0,-84.83983066802367,0.0,-39.16443479573212,0.0,-121.12866395314916,-1.2896017246220914,0.00031526093794233506,-0.0005356806218463963,-0.0009874900928362222,-1.4200867515559146e-10,0.0016220765436227014,8.930965915570343e-6,3.4454005286388623,0.006856156022844752,1.8730355274815813e-6,0.007955396650597671,0.010702495238978128,1.0441472623458763,0.11265333338487754,0.07975846588469461,8.461906130324577,86.69950382136354,555.6982446872958,54.961587633068376,0.0003920188157076444,1.1031610269337824e-6,1.0,10.0,0.0,0.0,-429.40701217866376,-0.0033234958974807777,-0.00024710540408822486,11181.394075234235,-0.005015082431326407,-0.0008712625799313393,-0.033594181758425656,-0.0016441002945224025,-0.0035181641234323545,-0.1779061889995836,-0.008177205539675988,0.05911667176681381,-0.48067492073807516,4.7324489570390815,-57.04582247008754,-0.007696401749303591,0.07050104137842192,-0.5954741617473958,5.944568408277571,-72.29461721746875,0.08383037395114781,-0.7650427892775942,7.769336581896045,-95.0559527583388,-1.00272668251684,10.453380049665075,-128.6652159750636,14.36284458302359,-178.2750745231395,-251.63739454643834,0.003720291548822329,0.0,-0.00750293171472243,0.0,0.2997284522202672,0.0
0.0480515333636045,-6.031213505795398,708.7880255291959,175.29867024732593,7.992782050352708,0.13436485633142334,-2699.1439571475244,61.70516728990331,8.6095614482628,99.72217366871173,4.445115280761973,9.423452113459616,1.3444000048227398,13.412506161805904,1.038938798246142e9,8.17957396594927,28.127973795807293,9.367262098955349,-29.68722973166707,413.8921639268192,537.1539790391553,32.49989301180554,-0.0789533864909803,-49.08858386228877,522.2941917387785,62.61955228722377,-30.100071276103773,-61.06119909949118,681.3863261838396,-95.10116880769264,-61.69095869833164,902.7413968849269,-21.498514811435925,1148.231689501066,1261.1375172142352,0.28020745395278185,0.01688253232510479,1.0782555494704809,1.0231764391092107e7,2.6072090174137037e6,438.3425362598546,0.0,-82.00940600502975,0.0,-37.85269026297957,0.0,-115.94409175600191,-1.2895891868294134,0.00034418103288684954,-0.000566563865130696,-0.0010504935466839481,-1.5834847352493987e-10,0.001621273286814031,9.746626715890587e-6,3.4452338935718902,0.007162380827878934,2.0241041339817987e-6,0.008310430612437282,0.011180293485094221,1.0762430968380563,0.11648936227653377,0.08250528772373182,8.17957396594927,83.81007017942372,537.1539790391553,53.128133452173465,0.00044079608118469056,1.2495673792928278e-6,1.0,10.0,0.0,0.0,-411.0250991261766,-0.0036274976915858514,-0.00027838278696627354,10471.196041170337,-0.005503604278675665,-0.000961515139579767,-0.036845299727288026,-0.001798393438026564,-0.0038484648118572162,-0.17796248143667975,-0.008603064595649811,0.06418620833443762,-0.5370458722531465,5.433652917571805,-67.28402720982703,-0.008069860545181428,0.07654065866910198,-0.6655032195607138,6.8283589977479195,-85.31726005995543,0.0909311375111717,-0.8552524784099138,8.930036661607993,-112.27020565391419,-1.1211075877242949,12.023566277620276,-152.11273874844107,16.53163035247117,-210.98159337607345,-298.1117423578472,0.004221900988441963,0.0,-0.007611011336716275,0.0,0.3098552966628076,0.0
0.04887439097933233,-6.014233995089159,678.4094731794539,171.50196491184442,7.992766502720914,0.13666155949978911,-2527.062194676738,61.70506935039579,8.6093858850147,99.71968341753741,4.445074136514326,9.423355882997711,1.2995295698202964,12.746338940741753,9.70719007789229e8,7.906374504309016,28.128598717597608,9.680586773057414,-31.667892304000183,456.9530279227944,519.2094688293163,32.50032734964767,-0.09407598664710463,-52.40461409634783,576.6197132481058,62.61870894315702,-31.154265871847485,-65.17701512325777,752.2334802676048,-98.40152733925417,-65.79094107478842,996.5285462372374,-22.690161268072096,1267.1702200598695,1390.466249181329,0.2802074539535778,0.017256277317380834,1.0782489639027626,1.023186562009521e7,2.607256987785152e6,423.6990467029719,0.0,-79.27054691331277,0.0,-36.58320996000253,0.0,-110.97638915442475,-1.2895760269979983,0.000375671382051146,-0.0005990560354957304,-0.001117349824815405,-1.7658866305148157e-10,0.001620418538652391,1.0637701133041355e-5,3.4450595886496136,0.007482604480237903,2.187516223301719e-6,0.008681662244507796,0.011679908189378436,1.1092358859475202,0.12045816387049292,0.08534954461576338,7.906374504309016,81.01426608656374,519.2094688293163,51.35398844307822,0.0004954471240222991,1.4139297611725033e-6,1.0,10.0,0.0,0.0,-393.4120690214217,-0.003958580410796372,-0.00031333022544879766,9805.436426985767,-0.006041000100721264,-0.001061113234724213,-0.040420114677423014,-0.0019666846684687255,-0.00420874971506438,-0.1780216581919713,-0.009046621950797074,0.06965752069909319,-0.5996867466327,6.234292468743263,-79.29003383394729,-0.008455752175542466,0.0830577654497073,-0.7433508538868621,7.83804045755837,-100.59919869443263,0.09858109977655967,-0.9555657095969059,10.257125278166807,-132.49161041659056,-1.2527566544969497,13.820424797245039,-179.68942419456528,19.01558114083,-249.49693916199828,-352.9092480223615,0.004771420625731883,0.0,-0.007705020556092589,0.0,0.32016662116393185,0.0
0.049712277325922836,-5.997235621249508,649.3012851085455,167.78344747887388,7.992749528681477,0.13899966839491099,-2365.74816429125,61.70496171696349,8.609198271495064,99.71700995542842,4.44502994321363,9.423253014797348,1.25611046360373,12.112569698212171,9.069102990292807e8,7.64200600416711,28.129293028964106,10.00391418242838,-33.77463594206795,504.4514830395066,501.8448954005163,32.500820666913725,-0.1111871458069222,-55.938019225311834,636.5400706786606,62.61784004739532,-32.247828719690276,-69.56112781373969,830.3699553288701,-101.8216370481031,-70.14897386666995,1099.947727145272,-23.91910834658243,1398.2526588274613,1532.7461583857275,0.28020745395446656,0.01763872128901628,1.0782417686721473,1.0231972758735908e7,2.6073080648323186e6,409.52881894320274,0.0,-76.62022815365809,0.0,-35.35459431936567,0.0,-106.21642372284126,-1.2895622141141425,0.00040995086440097486,-0.0006332254432265917,-0.0011882776902335057,-1.969539081360961e-10,0.0016195088394203104,1.1611304081354273e-5,3.444877247047693,0.007817500736794781,2.3643025579220413e-6,0.009069867516403316,0.012202386346277282,1.1431459029428583,0.12456455987927992,0.08829496227891671,7.64200600416711,78.30900461908166,501.8448954005163,49.63719262861533,0.0005566511529419621,1.5981698550171908e-6,1.0,10.0,0.0,0.0,-376.53554217903195,-0.0043190608371269186,-0.0003523545251623555,9181.341286271416,-0.0066322181311661175,-0.0011710268486357215,-0.044351246018339,-0.002150191222732831,-0.004601628454384185,-0.17808386773665028,-0.009508184982350947,0.0755587103359577,-0.6692472114038853,7.147710617912317,-93.35506068268673,-0.008853887735798283,0.09008554351372552,-0.8298314985351638,8.990609467911696,-118.51497961764919,0.10681653881617459,-1.0670386027482788,11.773259044208213,-156.22326694240508,-1.3990593767936599,15.875106743661952,-212.09341759578166,21.85837514639411,-294.81408172681034,-417.4677965206055,0.005372779381332378,0.0,-0.007782954249195605,0.0,0.330653798044606,0.0
0.05056553558089463,-5.980217323308994,621.4100286966835,164.14137731224386,7.992730997860038,0.14138006644926088,-2214.5301015149253,61.70484339938943,8.608997771897178,99.71413924645925,4.4449824768121085,9.42314304880218,1.2140948337553519,11.509621040614963,8.472284330466703e8,7.386177177081099,28.13006316529752,10.337503343195584,-36.01458259266525,556.8378425875991,485.0411265772523,32.50137882788917,-0.13052170843916064,-59.70205415832488,702.622095181276,62.61694579022776,-33.38247402091521,-74.22964263745894,916.5324807729054,-105.36634707148582,-74.77908257755723,1213.968446963778,-25.181236453534606,1542.687062242873,1689.2166149279863,0.280207453955459,0.018030100121284334,1.078233908645053,1.0232086125221277e7,2.607362444608773e6,395.8162408489439,0.0,-74.05552925584979,0.0,-34.16549239466426,0.0,-101.65545804845553,-1.289547715283084,0.000447255906201832,-0.000669141678198471,-0.0012635063593502416,-2.1969602827746353e-10,0.001618540483994845,1.267524104492282e-5,3.444686482692858,0.00816777842310178,2.55558256856866e-6,0.009475862388321326,0.012748829088164814,1.1779935646385291,0.1288135588605529,0.09134542639544742,7.386177177081099,75.69130590147998,485.0411265772523,47.97585389000837,0.0006251618972989988,1.804356781590918e-6,1.0,10.0,0.0,0.0,-360.3645393405195,-0.004711442495854654,-0.0003959052891895482,8596.311213045643,-0.007282710160776296,-0.001292327100099332,-0.04867461377333703,-0.002350230421597106,-0.00502992548040997,-0.17814926557086344,-0.009988017301069716,0.08191941597073286,-0.746437725489162,8.188915901957664,-109.81556107177717,-0.009263990546399998,0.0976589498034463,-0.9258363933519345,10.305202902913548,-139.49783811643545,0.11567536495275349,-1.1908271619787483,13.50398143313841,-184.04809949600812,-1.561531444117076,18.222782148716117,-250.1352233654979,25.10938660830266,-348.0881302873522,-493.4632750379003,0.006030194881547124,0.0,-0.007842629273551446,0.0,0.34130705746263873,0.0
0.05143451884348122,-5.963178032648757,594.6845988046734,160.574059098528,7.9927107682567815,0.143803656049866,-2072.7785713469334,61.7047133045022,8.608783491668637,99.71105613041767,4.444931497330055,9.423025493059471,1.1734365127100783,10.935994161509933,7.914076475907688e8,7.138606992595785,28.130916069194726,10.68161178599718,-38.39511645352237,614.6069058540758,468.7797038732556,32.502008167131464,-0.15234039729774648,-63.710626780693815,775.4883945180861,62.616026439502136,-34.56000910949799,-79.19941354428819,1011.5298534517749,-109.04073747018637,-79.69569857695618,1339.6541540936942,-26.471177887185476,1701.7956740797808,1861.2246219574981,0.2802074539565675,0.01843065737762678,1.0782253238623156,1.0232206052253751e7,2.607420334900478e6,382.5462500984791,0.0,-71.57363256235867,0.0,-33.01460097399558,0.0,-97.28513530028212,-1.289532495613682,0.00048784173249713704,-0.0007068753840502645,-0.0013432756783759655,-2.450973527445533e-10,0.0016175095042945838,1.3838076633324514e-5,3.4444868893118947,0.008534183155343236,2.7625720879733553e-6,0.009900504725749342,0.013320394295835288,1.2137993794249795,0.1332103603649474,0.09450498800603144,7.138606992595785,73.1582950957473,468.7797038732556,46.3681466998532,0.000701815153200628,2.0347043097593113e-6,1.0,10.0,0.0,0.0,-344.86943050623654,-0.005138429054617082,-0.0004444791328798064,8047.910596832456,-0.007998482267464363,-0.0014261967424703701,-0.05342976843765251,-0.002568227103997826,-0.005496696056425455,-0.17821801442932722,-0.010486331386026448,0.08877084123281624,-0.8320342912773039,9.374769506934257,-129.05971930904235,-0.009685685203750651,0.1058147400164429,-1.0323396671175091,11.803341535915322,-164.04823462369774,0.1251970822963357,-1.32819517058108,15.478057309332296,-216.64067824770353,-1.741828767533904,20.903113909032797,-294.7546811474498,28.82436701967722,-410.6613195869052,-582.8469117781938,0.00674819180704791,0.0,-0.007881671769517023,0.0,0.3521154202889654,0.0
0.052319589850663296,-5.946116684663644,569.0761283576061,157.07984392810067,7.992688685271997,0.14627135678190675,-1939.9038337487943,61.70457022546188,8.608554473509658,99.70774423132313,4.444876747849241,9.42289982163234,1.1340909803203154,10.39026514247093,7.391994677759482e8,6.899024450953589,28.131859221372416,11.036494125766268,-40.923868882261196,678.3021112597769,453.0428275658014,32.50271551720525,-0.17693243637107794,-67.97830300740704,855.8225091264073,62.61508234122196,-35.782339776450726,-84.48803918881775,1116.2494997470858,-112.85012955507706,-84.91360410382593,1478.1705912565105,-27.782097531710036,1877.0244913928668,2050.2319195837554,0.28020745395780583,0.018840644305250325,1.0782159491436252,1.0232332887295054e7,2.6074819557933435e6,369.70432200336165,0.0,-69.17182094608917,0.0,-31.900663543673712,0.0,-93.09746460911072,-1.2895165180954926,0.0005319836841481423,-0.000746497985770626,-0.0014278362452154734,-2.7347449594858126e-10,0.0016164116505444465,1.5109209975247861e-5,3.444278039442396,0.00891749912838913,2.9865917433005346e-6,0.010344696281061888,0.013918299302126675,1.2505838903055426,0.13776035888490934,0.09777786896898971,6.899024450953589,70.70720005615229,453.0428275658014,44.81231064401165,0.0007875369876307456,2.2915633484494605e-6,1.0,10.0,0.0,0.0,-330.0218830968875,-0.005602938430376252,-0.0004986242683668611,7533.8574283312355,-0.00878615044875658,-0.0015739417217676003,-0.05866025231143457,-0.0028057214934165027,-0.006005243172620825,-0.17829028447620393,-0.011003280507586973,0.09614577375884563,-0.9268834368518305,10.724189916295636,-151.53477764556638,-0.010118485674585542,0.11459148061697166,-1.1504047253558614,13.509197138555901,-192.7435056705637,0.13542272788712795,-1.4805224659836798,17.727840530311116,-254.78062847500084,-1.9417579136916019,23.960779914420804,-347.04029160806465,33.06619686096352,-484.09155414180157,-687.8880632047169,0.0075316210226489275,0.0,-0.007897503845226316,0.0,0.36306663108439396,0.0
0.053221120528445645,-5.929032232558745,544.5379026111223,153.65713052701915,7.9926645806651635,0.14878410311527251,-1815.3533702460575,61.704412829986076,8.608309693175816,99.70418585937162,4.444817953474127,9.422765472424349,1.0960153283082825,9.871081426797563,6.903715920959187e8,6.667168367365422,28.13290067205646,11.40240039888792,-43.60869746752125,748.5200208310796,437.8133425297879,32.503508236597945,-0.20461839852395908,-72.52030591933972,944.3744675157627,62.61411391890497,-37.05147569192904,-90.11385029407305,1231.664522175517,-116.80009595432522,-90.44786136327696,1630.7947188440369,-29.10544129870765,2069.9533530088966,2257.8220424182277,0.2802074539591895,0.019260319757476104,1.0782057136659142,1.0232466992746899e7,2.60754754023423e6,357.2764579519715,0.0,-66.84747564370389,0.0,-30.82246930688942,0.0,-89.08480704946751,-1.2894997434705449,0.000579978592033051,-0.0007880813575453066,-0.0015174494505395823,-3.0518260095055887e-10,0.0016152423714925702,1.6498957378283635e-5,3.444059483441532,0.00931855090282274,3.2290760168608137e-6,0.010809384663137932,0.014543823582670099,1.2883676064348768,0.1424691467772648,0.10116846690341579,6.667168367365422,68.33534910006195,437.8133425297879,43.306649018423876,0.0008833526230091855,2.5774082486390655e-6,1.0,10.0,0.0,0.0,-315.7948122493396,-0.006108117516085781,-0.0005589454731335668,7052.013728498392,-0.009653001432904523,-0.0017370038645858506,-0.06441399398394045,-0.003064377459233815,-0.006559135311489328,-0.17836625347378743,-0.011538949809015552,0.10407859278554282,-1.03190739849726,12.258375874022835,-177.75527660525387,-0.010561782310710048,0.1240295455349782,-1.281190906777502,15.44988414281,-226.2487450646402,0.1463947830619609,-1.6493135417005655,20.289676463473864,-299.3678018399633,-2.1632868568062653,27.44604625819663,-408.2511651058337,37.90571231606259,-570.1849451617851,-811.223141482799,0.008385679320129335,0.0,-0.00788732965730873,0.0,0.3741470899286331,0.0
0.054139491500321046,-5.911923660704368,521.0252731281187,150.3043660974225,7.992638271442659,0.15134284186623229,-1698.6095431003687,61.70423964740437,8.608048055055194,99.70036190552008,4.444754820257481,9.422621844902785,1.0591682205527633,9.377158377911245,6.447068416952652e8,6.442787130989823,28.13404907271546,11.779574201532412,-46.45765868247507,825.9151611036494,423.0747224110045,32.50439423762336,-0.23575329280415103,-77.35250843200505,1041.9667688024606,62.6131216712748,-38.369536087099185,-96.09588726804745,1358.8412592013904,-120.89647089455971,-96.31372395832516,1798.9242319476627,-30.43064848591288,2282.3065435600515,2485.7072155231144,0.28020745396073593,0.019689950091274014,1.0781945405138114,1.0232608746049816e7,2.6076173345873863e6,345.2491724979507,0.0,-64.59807383506498,0.0,-29.778852085980528,0.0,-85.23986157403483,-1.2894821300974364,0.00063214621097019,-0.0008316974285662593,-0.0016123874342273675,-3.406201118725311e-10,0.0016139967934066888,1.801864307178704e-5,3.4438307484683137,0.009738205235287584,3.491583047331461e-6,0.011295565345204513,0.015198311501500852,1.3271709279033685,0.14734251669413478,0.1046813600120744,6.442787130989823,66.04016851757413,423.0747224110045,41.84952726151517,0.0009903960441323253,2.894815182659409e-6,1.0,10.0,0.0,0.0,-302.16233094380607,-0.006657357553952055,-0.0006261094704410593,6600.37649060818,-0.010607059171182289,-0.0019169748111563197,-0.0707437391280436,-0.0033459911952825085,-0.007162225111785474,-0.178446106930157,-0.012093346573560907,0.11260526412463266,-1.1481094924109283,14.001048712447854,-208.31230115363235,-0.011014827796709866,0.13417109602125862,-1.4259603952261286,17.655777385001194,-265.32904539566493,0.158157054120106,-1.8362064515134313,23.204341744649597,-351.4394067916066,-2.4085559916580315,31.415395136318224,-479.84190312351484,43.42261238530225,-671.0328347364505,-955.9114711416255,0.009315929801777138,0.0,-0.007848120929219406,0.0,0.3853417853674821,0.0
0.054139491500321046,-5.911923660704368,521.0252731281187,150.3043660974225,7.992638271442659,0.15134284186623229,-1698.6095431003687,61.70423964740437,8.608048055055194,99.70036190552008,4.444754820257481,9.422621844902785,1.0591682205527633,9.377158377911245,6.447068416952652e8,6.442787130989823,28.13404907271546,11.779574201532412,-46.45765868247507,825.9151611036494,423.0747224110045,32.50439423762336,-0.23575329280415103,-77.35250843200505,1041.9667688024606,62.6131216712748,-38.369536087099185,-96.09588726804745,1358.8412592013904,-120.89647089455971,-96.31372395832516,1798.9242319476627,-30.43064848591288,2282.3065435600515,2485.7072155231144,0.28020745396073593,0.019689950091274014,1.0781945405138114,1.0232608746049816e7,2.6076173345873863e6,345.2491724979507,0.0,-64.59807383506498,0.0,-29.778852085980528,0.0,-85.23986157403483,-1.2894821300974364,0.00063214621097019,-0.0008316974285662593,-0.0016123874342273675,-3.406201118725311e-10,0.0016139967934066888,1.801864307178704e-5,3.4438307484683137,0.009738205235287584,3.491583047331461e-6,0.011295565345204513,0.015198311501500852,1.3271709279033685,0.14734251669413478,0.1046813600120744,6.442787130989823,66.04016851757413,423.0747224110045,41.84952726151517,0.0009903960441323253,2.894815182659409e-6,1.0,10.0,0.0,0.0,-302.16233094380607,-0.006657357553952055,-0.0006261094704410593,6600.37649060818,-0.010607059171182289,-0.0019169748111563197,-0.0707437391280436,-0.0033459911952825085,-0.007162225111785474,-0.178446106930157,-0.012093346573560907,0.11260526412463266,-1.1481094924109283,14.001048712447854,-208.31230115363235,-0.011014827796709866,0.13417109602125862,-1.4259603952261286,17.655777385001194,-265.32904539566493,0.158157054120106,-1.8362064515134313,23.204341744649597,-351.4394067916066,-2.4085559916580315,31.415395136318224,-479.84190312351484,43.42261238530225,-671.0328347364505,-955.9114711416255,0.009315929801777138,0.0,-0.007848120929219406,0.0,0.3853417853674821,0.0
0.05507509044648493,-5.8947900176069465,498.49559788759217,147.0200506056043,7.992609558706816,0.15394852634474399,-1589.187508329674,61.704049054671025,8.607768387855202,99.69625173326597,4.444687034176007,9.422468297907757,1.0235098910157676,8.90727647071047,6.020022194392991e8,6.225638693208067,28.135313706322638,12.168250154841434,-49.47896951936405,911.2051343169277,408.8110688615185,32.50538201279545,-0.2707298603714307,-82.4914121415905,1149.5006791667904,62.61210616914639,-39.738754066347376,-102.45385874019175,1498.9472017488708,-125.1453556105218,-102.52652055980867,1984.087447237391,-31.744822129267423,2515.9635874729533,2735.7346150770304,0.2802074539624646,0.020129808517677455,1.0781823462162545,1.023275853950478e7,2.607691599090796e6,333.609492740048,0.0,-62.421188520987386,0.0,-28.76869029260786,0.0,-81.55565522119463,-1.289463633829497,0.0006888306412722772,-0.0008774176642489669,-0.001712932820875951,-3.8023409129949274e-10,0.0016126696994082218,1.9680696742945732e-5,3.443591337727564,0.010177372422787637,3.7758048756697e-6,0.011804283096418358,0.01588317428440481,1.3670140162184472,0.15238645744335547,0.1083213074103196,6.225638693208067,63.8191824237135,408.8110688615185,40.439372875474604,0.001109920211101877,3.246430024231415e-6,1.0,10.0,0.0,0.0,-289.09971528166665,-0.007254309395592469,-0.0007008506517127131,6177.069604460567,-0.01165715616784348,-0.002115611056848804,-0.07770751181414773,-0.003652499934822216,-0.007818668115100827,-0.17853003812124302,-0.012666388959755623,0.1217633093407518,-1.2765794914402075,15.9787124334202,-243.88378321546043,-0.011476721445219322,0.14506002775069038,-1.586085157923287,20.160854097040836,-310.8631781482346,0.1707545026291369,-2.0429817101850984,26.517519192744345,-412.1892298035126,-2.6798889773370593,35.93220504891437,-563.4906387005918,49.70644345950727,-789.0536932456015,-1125.4987203403293,0.010328321603517536,0.0,-0.007776602047430456,0.0,0.39663421602100335,0.0
0.056028311535060014,-5.877630426428888,476.908148478276,143.80273616886717,7.992578226406212,0.15660211337045452,-1486.633080295894,61.703839260848504,8.607469439800058,99.6918330585354,4.444614260017003,9.422304147221709,0.9890020871543157,8.460277869248703,5.6206795972359e8,6.015490224030184,28.136704518346555,12.568651588021936,-52.680963644859446,1005.1761860514806,395.00708897691635,32.506480661225694,-0.3099821558864063,-87.95412220283289,1267.963071533567,62.611068048724334,-41.16148267319772,-109.20809297170653,1653.2595546125635,-129.5531285792195,-109.10152153938479,2187.953920779811,-33.03235595455486,2772.9706392737226,3009.892287164945,0.2802074539643974,0.020580174938152156,1.0781690402439141,1.0232916780130122e7,2.6077706083660866e6,322.34493991392816,0.0,-60.31448507365273,0.0,-27.790905355999467,0.0,-78.02552793987928,-1.2894442078653596,0.0007504018501331504,-0.0009253125168559346,-0.0018193784373685964,-4.245262301254166e-10,0.0016112555062472082,2.149876201023624e-5,3.4433407294402825,0.0106370081423374,4.083578774729291e-6,0.012336633972929778,0.01659989274892973,1.4079167038218818,0.15760715483432206,0.11209325328875121,6.015490224030184,61.67000921260821,395.00708897691635,39.074673192225625,0.0012433081326499746,3.6349238153186303e-6,1.0,10.0,0.0,0.0,-276.5833506787749,-0.007902899828997941,-0.0007839773056691,5780.33559331893,-0.012813012186495738,-0.0023348506053581537,-0.08536912297215397,-0.003985991315884901,-0.008532942909033333,-0.17861824816980526,-0.01325789450156594,0.13159176627806948,-1.41849922542686,18.220935854245432,-285.2460186039349,-0.011946392911609191,0.1567419053161683,-1.7630541820215866,23.003065819681733,-363.85893024366817,0.18423304747746672,-2.271571529692614,30.28031572873152,-482.9892691244621,-2.9798038222890035,41.06749445046424,-661.1307300327857,56.85767718317273,-927.0406634022554,-1324.0891211827686,0.01142921094835528,0.0,-0.007669234780059887,0.0,0.4080063292504025,0.0
0.056999551504388735,-5.860444153076591,456.2240882123547,140.65103674751998,7.992544040131313,0.15930455084183873,-1390.521044398375,61.70360829092475,8.607149874721891,99.68708183772677,4.444536140518002,9.422128663662278,0.9556081234933097,8.035064551134898,5.247267620864928e8,5.812118439474584,28.138232141661366,12.98098657939558,-56.07202618355132,1108.6888079570215,381.6481168085971,32.507699909546666,-0.35398924039477614,-93.75829164542063,1398.4332708849706,62.61000800567627,-42.640196129537735,-116.37944898149705,1823.1737299187369,-134.12644016918435,-116.05375516069104,2412.344831528972,-34.2745070418477,3055.55119526725,3310.3131988590867,0.2802074539665589,0.021041334179723842,1.078154524528802,1.0233083888805386e7,2.607854651609266e6,311.44354695089754,0.0,-58.27572451303755,0.0,-26.844463274655517,0.0,-74.64312901159059,-1.2894238026611982,0.0008172570021256719,-0.0009754506158298258,-0.001932026502990438,-4.740594222632836e-10,0.001609748245024127,2.348780822491739e-5,3.4430783767002033,0.011118113657758512,4.4168982865458195e-6,0.012893765402043882,0.017350017470549147,1.4498982529802535,0.16301097326685243,0.11600231741290656,5.812118439474584,59.59036487009888,381.6481168085971,37.75397749652662,0.001392084196544311,4.062930881575193e-6,1.0,10.0,0.0,0.0,-264.5907191777254,-0.008607345908173601,-0.0008763779850761971,5408.529084462858,-0.014085315414370829,-0.0025768303284146614,-0.09379869315462172,-0.004348711832233376,-0.009309869314439827,-0.1787109457698074,-0.013867565631532273,0.14213109321550693,-1.575147703629955,20.760646803817103,-333.2863010343673,-0.012422583152619666,0.16926382711431368,-1.9584801339391311,26.22472777457425,-425.4699900103823,0.19863927149802135,-2.524068245382665,34.54980715987544,-565.413673612635,-3.3110226672577237,46.90070727962615,-774.9860176912025,64.98885184298769,-1088.2147113245592,-1556.426538910141,0.012625378337810586,0.0,-0.00752220318262279,0.0,0.4194384253665301,0.0
0.05798921141348511,-5.843230569404061,436.4063177045855,137.56361773449535,7.99250674566269,0.16205678095420856,-1300.4529478338036,61.70335396689665,8.60680826624321,99.68197212213339,4.444452295083626,9.42194107016366,0.9232927197604143,7.630593766836509,4.898128303434513e8,5.615308617060065,28.13990792792408,13.40544613355527,-59.66053606478293,1222.684262977929,368.720048703259,32.509050137120845,-0.40327935578453067,-99.92208500449716,1542.0910163667554,62.60892677967689,-44.17749966814483,-123.98924876215082,2010.2132053277357,-138.87223327754958,-123.39783191896919,2659.2449958330444,-35.44892125618387,3366.11841140315,3639.2796701730354,0.2802074539689766,0.021513576886504623,1.0781386928818717,1.0233260300172366e7,2.607944033195927e6,300.8938057164979,0.0,-56.302753631509894,0.0,-25.928370065314592,0.0,-71.40239179929418,-1.2894023657211513,0.0008898221672466613,-0.0010278981402806228,-0.002051188274015116,-5.294654012759758e-10,0.0016081415325554574,2.56642634217543e-5,3.4428037058564525,0.011621738721243653,4.7779268938040135e-6,0.013476879370273028,0.018135173131062117,1.492977352048893,0.16860446740893512,0.12005380759803841,5.615308617060065,57.578052866221405,368.720048703259,36.475890629546505,0.00155792700272756,4.532969451712991e-6,1.0,10.0,0.0,0.0,-253.1003099164983,-0.009372173270665089,-0.0009790287970440304,5060.108260739766,-0.015485817289766411,-0.0028439061870688077,-0.10307326360894176,-0.0047430774580888,-0.010154631229401977,-0.17880834738295276,-0.01449497781977993,0.15342310643282464,-1.7479070281583748,23.634459271550522,-389.0171479663235,-0.012903827090675103,0.18267432704186387,-2.1741070221515755,29.872952428387418,-497.0150108603003,0.2140201540294192,-2.8027339559045252,39.38964557630298,-661.2658662058855,-3.6764828743529314,53.520589583012196,-907.6109249154474,74.2258459781598,-1276.2852912894507,-1827.9872654836704,0.013924052056936219,0.0,-0.007331397822497988,0.0,0.43090913651141816,0.0
0.05899768457609269,-5.825989353873498,417.41959518052727,134.53922780501327,7.992466067986992,0.16485970486140097,-1216.0562477970375,61.7030738908677,8.606443096643089,99.67647597675897,4.44436231970144,9.4217405414705,0.8920222824977674,7.245879192087041,4.57171446552045e8,5.424856312293439,28.141743952936423,13.842196184439628,-63.45474532977583,1348.1898638712637,356.20945606649633,32.510542379320476,-0.4584336465050129,-106.4640406818996,1700.2227976340844,62.60782515014205,-45.77611797319764,-132.05908135843757,2216.0371587693066,-143.7976973161051,-131.1476315535031,2930.811743899689,-36.52908249497506,3707.2829497557445,3999.2215268520645,0.2802074539716815,0.021997193793858064,1.0781214306123257,1.0233446459858213e7,2.6080390719652963e6,290.6847590331669,0.0,-54.393522194906986,0.0,-25.041679785047116,0.0,-68.29755342173544,-1.2893798416814461,0.0009685530059700691,-0.0010827173456882284,-0.002177181817378542,-5.914524775525011e-10,0.001606428564384427,2.8046127631777203e-5,3.442516118762536,0.012148977376188315,5.169007437414287e-6,0.014087227373704492,0.01895705177817642,1.5371715026047879,0.1743943144568976,0.12425317492145996,5.424856312293439,55.630981661025615,356.20945606649633,35.239084132623084,0.001742680536329455,5.047331342651144e-6,1.0,10.0,0.0,0.0,-242.09168888571475,-0.010202223679516582,-0.0010929996693055783,4733.631563393865,-0.01702741464106888,-0.0031386713265142705,-0.11327732082835953,-0.005171678849867639,-0.011072787855301587,-0.17891067601374955,-0.015139558085556662,0.16551073144517067,-1.938265739089351,26.882978816386576,-453.59115562614033,-0.013388428546013572,0.1970230516838004,-2.4118146686778816,34.00005807288197,-579.9976393682252,0.2304225278910268,-3.110005934978846,44.87063795407052,-772.6072716828514,-4.079342230413438,61.02603262702107,-1061.9332889756247,84.70911040475256,-1495.515639270874,-2145.080517111711,0.015332912966651274,0.0,-0.00709240284842091,0.0,0.4423952545386608,0.0
0.06002537098438053,-5.808720229950109,399.23013058854536,131.576647893495,7.992421709255851,0.16771422085951976,-1136.981180191969,61.702765419629884,8.60605274644965,99.67056325425992,4.444265784636815,9.421526198783823,0.8617643225726185,6.879981437854474,4.266576697100503e8,5.2405638126044884,28.14375306409222,14.291380728806379,-67.46274073264087,1486.3276792455865,344.10335243923436,32.51218836364329,-0.520091448715464,-113.40308230849566,1874.232445574945,62.606703898563886,-47.4389249381889,-140.61078742855113,2442.4535152301196,-148.91034910712662,-139.31614914499147,3229.3906998670936,-37.48372763256244,4081.868894932765,4392.721007602005,0.28020745397470825,0.022492482627182134,1.0781026137014365,1.0233642826205676e7,2.608140102825521e6,280.80581061051805,0.0,-52.546047387501524,0.0,-24.183478057187067,0.0,-65.3230883804037,-1.2893561718123592,0.0010539373904116973,-0.0011399663760764756,-0.00231033276013156,-6.608157496410333e-10,0.0016046020637596153,3.065315658075785e-5,3.442214987680735,0.012700977215737931,5.592682093508937e-6,0.0147261209272146,0.01981742703796686,1.582497558280017,0.18038739551864258,0.12860607716073078,5.2405638126044884,53.74712840046146,344.10335243923436,34.04227321574381,0.0019483704599405872,5.607954654536104e-6,1.0,10.0,0.0,0.0,-231.54526359515972,-0.01110268297474289,-0.0012194638024761752,4427.745577031805,-0.01872427688936007,-0.0034639830962296904,-0.12450361669097784,-0.005637297219479306,-0.012070307778263562,-0.17901816253668523,-0.015800579492518535,0.17843802721617638,-2.147826596073396,30.551203603974376,-528.3188568226059,-0.01387444707698491,0.21236075811627947,-2.6736287289918903,38.66410166824209,-676.1305800182239,0.24789288424727318,-3.4485090847042987,51.07149429384748,-901.7918152139634,-4.522992980969613,69.5271541120349,-1241.3057720307354,96.59523750484983,-1750.801111599399,-2514.9689487887326,0.016860133578505465,0.0,-0.006800478117593842,0.0,0.45387187587311406,0.0
0.06107263594793895,-5.791423643502276,381.8061871531388,128.67480221513102,7.992373349085944,0.17062110746629724,-1062.9021490918149,61.7024256541076,8.605635505010598,99.66420168014686,4.4441622373767045,9.421297115974474,0.832488537088322,6.532018970243629,3.9813678836831653e8,5.062246728627785,28.145948816042836,14.753100400068591,-71.69217381889625,1638.3161504993989,332.38962649070874,32.51400045311671,-0.5889524889948083,-120.75813762749286,2065.642716679105,62.60556382661477,-49.1688835314033,-149.6659562665049,2691.4201253417446,-154.2178367394843,-147.91485893243086,3557.515629426429,-38.276138902834695,4492.908971881236,4822.49386309395,0.2802074539780956,0.022999728120209922,1.0780821089726684,1.0233849861153584e7,2.6082474728165725e6,271.2470783839695,0.0,-50.758479880574924,0.0,-23.35291280053225,0.0,-62.47380693000912,-1.289331294791655,0.001146493395096548,-0.0011996958532630247,-0.0024509676077561567,-7.384446619866095e-10,0.0016026543283355235,3.350691750309528e-5,3.441899666489019,0.013278918744479676,6.051690383719271e-6,0.015394907448025715,0.020718121701044315,1.6289697963760772,0.18659055086228105,0.1331182057307437,5.062246728627785,51.92460623828836,332.38962649070874,32.88425955862609,0.00217720993145663,6.216230506678179e-6,1.0,10.0,0.0,0.0,-221.4426318633528,-0.012079060190623863,-0.0013597007215224925,4141.190402445209,-0.020591889437648735,-0.0038229743632658,-0.13685343096698915,-0.006142895117126038,-0.013153549290359627,-0.17913104115233447,-0.016477119124391187,0.19224948088755933,-2.378302772388113,34.68874471795279,-614.6841085889129,-0.014359657610186892,0.2287384422724432,-2.961716241214953,43.92918493625748,-787.356686172785,0.26647616556556064,-3.821049521203658,58.079279127341906,-1051.4968313884654,-5.011050660890291,79.14597894972925,-1449.552954300867,110.05797498312354,-2047.7423589755945,-2945.9829894549744,0.0185143340230327,0.0,-0.006450557273724247,0.0,0.4653119343441983,0.0
0.062139879297572795,-5.774099591000329,365.1167694756296,125.83255443532185,7.992320639942542,0.17358121339102542,-993.5109561845052,61.70205139295474,8.605189538378289,99.65735628337409,4.44405119507624,9.421052302411693,0.8041646919435452,6.20114071947093,3.714816340244279e8,4.8897210989763895,28.14834562297215,15.227439285299244,-76.15041041249056,1805.4872698289832,321.05619494507215,32.51599176622857,-0.6657861229313485,-128.548493373411,2276.116387900523,62.604405648072394,-50.96916578608921,-159.24632537389812,2965.0711513417746,-159.72829631228237,-156.95392076728876,3917.9411918426545,-38.8634570018708,4943.680200265136,5291.410491453325,0.28020745398188723,0.023519235384920612,1.0780597721797163,1.0234068042199424e7,2.6083615480822246e6,261.99870328108517,0.0,-49.02897455480661,0.0,-22.54913420704024,0.0,-59.744640548037815,-1.2893051448987838,0.001246776606525445,-0.0012619515319140535,-0.002599421281960501,-8.253394429867067e-10,0.001600577076773358,3.6631145175001105e-5,3.4415694692396848,0.013884054571457366,6.5490145332082e-6,0.016095015360800876,0.02166106853106727,1.6766028853821384,0.19301098330927513,0.13779558363545727,4.8897210989763895,50.161532472212066,321.05619494507215,31.763847564389437,0.0024316286997192447,6.872828160504742e-6,1.0,10.0,0.0,0.0,-211.76582116661834,-0.013137264948250573,-0.0015151136861414603,3872.7734643745416,-0.022647291858902636,-0.004219102602110101,-0.1504381188949423,-0.00669165822731014,-0.014329349989510923,-0.1792495564500488,-0.017168086623187948,0.2069906790483806,-2.6315367311545925,39.35046882972999,-714.369450059747,-0.014841561303158887,0.24620809594520326,-3.2784095172634986,49.86630085997466,-915.8831148844749,0.2862163883640484,-4.23064461283835,65.99058677276132,-1224.7720026774796,-5.5473901366760545,90.01811892864134,-1691.0442387900907,125.29064027116429,-2392.7563785823263,-3447.6915702968745,0.0203047044195244,0.0,-0.006037213303551911,0.0,0.47668697400455246,0.0
0.062139879297572795,-5.774099591000329,365.1167694756296,125.83255443532185,7.992320639942542,0.17358121339102542,-993.5109561845052,61.70205139295474,8.605189538378289,99.65735628337409,4.44405119507624,9.421052302411693,0.8041646919435452,6.20114071947093,3.714816340244279e8,4.8897210989763895,28.14834562297215,15.227439285299244,-76.15041041249056,1805.4872698289832,321.05619494507215,32.51599176622857,-0.6657861229313485,-128.548493373411,2276.116387900523,62.604405648072394,-50.96916578608921,-159.24632537389812,2965.0711513417746,-159.72829631228237,-156.95392076728876,3917.9411918426545,-38.8634570018708,4943.680200265136,5291.410491453325,0.28020745398188723,0.023519235384920612,1.0780597721797163,1.0234068042199424e7,2.6083615480822246e6,261.99870328108517,0.0,-49.02897455480661,0.0,-22.54913420704024,0.0,-59.744640548037815,-1.2893051448987838,0.001246776606525445,-0.0012619515319140535,-0.002599421281960501,-8.253394429867067e-10,0.001600577076773358,3.6631145175001105e-5,3.4415694692396848,0.013884054571457366,6.5490145332082e-6,0.016095015360800876,0.02166106853106727,1.6766028853821384,0.19301098330927513,0.13779558363545727,4.8897210989763895,50.161532472212066,321.05619494507215,31.763847564389437,0.0024316286997192447,6.872828160504742e-6,1.0,10.0,0.0,0.0,-211.76582116661834,-0.013137264948250573,-0.0015151136861414603,3872.7734643745416,-0.022647291858902636,-0.004219102602110101,-0.1504381188949423,-0.00669165822731014,-0.014329349989510923,-0.1792495564500488,-0.017168086623187948,0.2069906790483806,-2.6315367311545925,39.35046882972999,-714.369450059747,-0.014841561303158887,0.24620809594520326,-3.2784095172634986,49.86630085997466,-915.8831148844749,0.2862163883640484,-4.23064461283835,65.99058677276132,-1224.7720026774796,-5.5473901366760545,90.01811892864134,-1691.0442387900907,125.29064027116429,-2392.7563785823263,-3447.6915702968745,0.0203047044195244,0.0,-0.006037213303551911,0.0,0.47668697400455246,0.0
0.06322737844456738,-5.7567501419519225,349.13395095477085,123.04911599375424,7.9922632134398635,0.17659501998504074,-928.5254348917169,61.701639161848625,8.604712950268498,99.64999024640515,4.4439321602343504,9.420790736941342,0.7767666440433033,5.886571197955091,3.4657582622051704e8,4.722827892121681,28.150958408460554,15.714391379753378,-80.84372900649609,1989.269413655718,310.09261215808954,32.51817587879908,-0.7514248836641259,-136.79249941387752,2507.434004220165,62.60323012004364,-52.84289397606836,-169.372144956493,3265.6868857686804,-165.4495479333656,-166.4404445583193,4313.600796119751,-39.19577933686985,5437.644908737947,5802.415826279711,0.2802074539861316,0.02405125337900334,1.0780354507241636,1.0234297828361075e7,2.6084826968757543e6,253.0521626803543,0.0,-47.35593611523756,0.0,-21.771408927968533,0.0,-57.131022530388314,-1.2892776556859729,0.001355366509136508,-0.0013267637277446327,-0.0027560132864055784,-9.226108868435399e-10,0.0015983617286164432,4.0051463378538285e-5,3.4412237180847662,0.014517621458358318,7.087822222306368e-6,0.016827852070019755,0.022648172911434193,1.725404754735435,0.19965530484996308,0.14264387606352452,4.722827892121681,48.456278871206706,310.09261215808954,30.68000347592099,0.0027142500089540264,7.577332567796293e-6,1.0,10.0,0.0,0.0,-202.49863812215528,-0.014283464056266812,-0.0016872152882732208,3621.402907844805,-0.024908897716973338,-0.004656118833184688,-0.1653778895429176,-0.007286922890253373,-0.015604871516585968,-0.1793739455403501,-0.017872106192744257,0.2227058661413659,-2.909466092846543,44.59619150084194,-829.2625914707152,-0.015317293228445349,0.2648197696945995,-3.626163739566014,56.55297460624622,-1064.1914164202922,0.3071530635399481,-4.680467048659752,74.91111541945716,-1425.0563772173055,-6.136068423383756,102.29225834401994,-1970.7231260814315,142.5054635950567,-2793.126486076616,-4030.985667272568,0.022240753546065577,0.0,-0.005554708792417146,0.0,0.4879655095909521,0.0
0.06433558931550765,-5.739374585833758,333.8282403543251,120.3232565395012,7.9922006632837785,0.17966347301826163,-867.6694955738935,61.70118507424129,8.604203647413959,99.6420627356518,4.443804587680224,9.420511294559695,0.7502644936580379,5.587518118589922,3.2330605228569496e8,4.561385205626322,28.153803310757006,16.21399104419196,-85.77844155401681,2191.2447975649134,299.4869300101339,32.520567403703495,-0.846792585308258,-145.50965061690377,2761.5654402582877,62.6020376715162,-54.79366171115762,-180.06468881331418,3595.7852761470035,-171.39067576061913,-176.3806328065719,4747.724250837582,-39.21537107197629,5978.590328481574,6358.652111810391,0.28020745399088376,0.02459612174668732,1.0780089764805865,1.0234539720856072e7,2.608611322317422e6,244.39770800979235,0.0,-45.737539899638904,0.0,-21.01889737189112,0.0,-54.628130301255254,-1.2892487522595029,0.0014728970471487354,-0.0013941635576876226,-0.002921088267923234,-1.0315205579567942e-9,0.0015959987733259013,4.3796507589204e-5,3.440861647785368,0.01518101516855877,7.671629787495661e-6,0.017595005918163462,0.023681584933621144,1.775389993392803,0.2065313606493915,0.14766972539228246,4.561385205626322,46.80698317661252,299.4869300101339,29.631544943941126,0.003027981525466233,8.32810908765389e-6,1.0,10.0,0.0,0.0,-193.6239819354928,-0.015524404303467229,-0.0018776827125201242,3386.0104086972783,-0.027397236578476723,-0.005138215000047201,-0.1818066733267101,-0.007932345753497001,-0.016987963082749333,-0.17950447165700445,-0.01858769452260508,0.239441921499401,-3.214201358534524,50.492476628598475,-961.5099235852125,-0.015783733332121685,0.284626234958582,-4.007654460680122,64.0755914952019,-1235.1085774722446,0.3293261587780695,-5.17396958207372,84.95882882623957,-1656.2782170026528,-6.781483263328261,116.13457855196077,-2294.2530006196407,161.93985489937182,-3257.220308966921,-4708.408206413626,0.024332845592015567,0.0,-0.004996857937943725,0.0,0.4991162224551137,0.0
0.06546478614170859,-5.721975170619426,319.17382487286545,117.65422349881445,7.992132562582723,0.1827869817046211,-810.6936448276988,61.700684936302245,8.60365949151443,99.63353114727546,4.443667923184177,9.42021283045224,0.7246336175113556,5.303274847632958,3.015698740447317e8,4.405243292050543,28.15689681749099,16.726147805379338,-90.95916270087454,2413.0973803461907,289.2293126854778,32.52318125781748,-0.9528815372417802,-154.71767627375135,3040.603424171256,62.60082873998331,-56.824921511074116,-191.3426261420214,3958.0337617672762,-177.560144599375,-186.77614043870767,5223.718359701532,-38.8555459562312,6570.470868300714,6963.270185031001,0.2802074539962046,0.025154094589775543,1.077980173181909,1.0234794184819153e7,2.608747822056718e6,236.02731449536057,0.0,-44.172283484239735,0.0,-20.29091014403373,0.0,-52.23174279505066,-1.2892183601420575,0.0016000219798035418,-0.0014641598117207842,-0.0030949618094770737,-1.153464673816264e-9,0.0015934784714955286,4.7897017667453816e-5,3.440482519115002,0.01587558250302391,8.304143298542144e-6,0.01839800529783202,0.024763374998074513,1.8265635717694795,0.21364602274232458,0.15287914734557137,4.405243292050543,45.21211128955548,289.2293126854778,28.617498374208747,0.003375937966987083,9.12167276293432e-6,1.0,10.0,0.0,0.0,-185.12688444581127,-0.01686704698458348,-0.0020883105943867736,3165.6305428845462,-0.030134352738086533,-0.00566991245590261,-0.199868110265645,-0.0086317163120867,-0.018486759765175925,-0.1796413825874706,-0.019313010467444738,0.2572428421895623,-3.547936746417591,57.11132337398027,-1113.5036973458677,-0.016237325805593318,0.3056763950666267,-4.425666281376349,72.52776179255775,-1431.7927913154679,0.35276836411684354,-5.714739339946626,96.26183689942148,-1922.840379506539,-7.488176878735894,131.72592275002833,-2668.004207511932,183.85248907355012,-3794.4822261003164,-5494.157464450806,0.026591574065638633,0.0,-0.004357174291840311,0.0,0.5101042724169251,0.0
0.06661523640735496,-5.7045542262695585,305.1457160351152,115.0412647777761,7.992058453993057,0.18596590143403716,-757.3623392469889,61.70013415630614,8.603078223061582,99.62434983559979,4.443521585286573,9.419894138873465,0.6998498780303765,5.033163055885237,2.812708169528551e8,4.254255379596655,28.160256129969262,17.250719874020294,-96.3893288861264,2656.647414475388,279.310119859783,32.526032951444606,-1.070769760251956,-164.4335781083746,3346.8059817257576,62.599603520436254,-58.94028338166451,-203.22324182693808,4355.30239065407,-183.96670212775257,-197.62497652757068,5745.2329740430405,-38.03970982168143,7217.480820664819,7619.476167592358,0.2802074540021623,0.02572542532856818,1.0779488522965661,1.023506168171657e7,2.6088926060182126e6,227.93311699268952,0.0,-42.658694164534936,0.0,-19.586772128281854,0.0,-49.93777373298306,-1.2891864008349594,0.0017374316958682248,-0.0015367472078973475,-0.0032779414918558546,-1.2900048364179778e-9,0.001590790493827764,5.238655878240358e-5,3.4400855647239608,0.016602720342294187,8.989356180058805e-6,0.019238432893422856,0.025895687736543885,1.8789285541474552,0.2210062285880895,0.15827829217088965,4.254255379596655,43.67015901532296,279.310119859783,27.636909428694945,0.0037614957734180676,9.952312029637545e-6,1.0,10.0,0.0,0.0,-176.9928552713522,-0.018318745440079744,-0.0023210446382430786,2959.3518672312243,-0.03314427407406263,-0.006256157439887949,-0.21971860470534046,-0.009389051411221264,-0.020109884919717907,-0.17978492925566603,-0.02004595194484142,0.27615172951443956,-3.9129910862162407,64.53128420679873,-1287.9230530703767,-0.01667413791810375,0.32801758147208654,-4.883144158781292,82.01178595611648,-1657.7890347022212,0.3775073556995923,-6.306562100223547,108.96041315380867,-2229.7005603668003,-8.260913654965643,149.26465134791118,-3099.1745681656103,208.52736131676215,-4415.618234339688,-6404.372546325118,0.02902805441902634,0.0,-0.0036288002944597636,0.0,0.5208932712579359,0.0
0.06778703071175486,-5.687116663324797,291.72161019515255,112.48399104682076,7.991977860297115,0.18920006162511205,-707.4601959075076,61.69952780227486,8.602457548786914,99.61447139935089,4.443364988268848,9.419554001822448,0.6758929910643227,4.776567591321492,2.6232067738508946e8,4.10829819182037,28.163898595685655,17.787432058430948,-102.07014249914023,2923.819645372854,269.7212547882408,32.52913809012302,-1.201606437297369,-174.67187887273477,3682.5552561516793,62.59836207660679,-61.14319796007109,-215.72023512220613,4790.608040738565,-190.6184108935226,-208.9192313002156,6316.083340325238,-36.68042944151088,7923.946934528687,8330.39014262898,0.2802074540088319,0.026310281482438188,1.0779148175475657,1.0235342624831162e7,2.6090460729546673e6,220.10851003975955,0.0,-41.19553465030911,0.0,-18.905918226171806,0.0,-47.74257586435162,-1.289152796543993,0.0018858317962801353,-0.001611893385267319,-0.0034702953323194636,-1.442863822974224e-9,0.0015879243179729523,5.730102694177617e-5,3.4396700495503394,0.01736376481133489,9.731457663150291e-6,0.020117797244778288,0.027080569002273597,1.93247820493512,0.22861785782585067,0.16387262421871257,4.10829819182037,42.17986151556087,269.7212547882408,26.688976290231448,0.004188243307737748,1.0811384633312183e-5,1.0,10.0,0.0,0.0,-169.20896062047888,-0.01988701875015291,-0.002577952220940604,2766.3409387013544,-0.036452666180752075,-0.006902258845823133,-0.2415249989382948,-0.010208479617326209,-0.02186620221860996,-0.17993534296339136,-0.020784033219399832,0.29620740697420866,-4.311747940965632,72.83659426387882,-1487.7305775935513,-0.017089780784807405,0.35169149659996457,-5.383118426318127,92.63758288007344,-1917.0274397000358,0.4035609598541986,-6.9533227788641225,123.20562146608856,-2582.3746863779825,-9.104542767653747,168.964820167661,-3595.803259303565,236.27125808224994,-5132.629120887275,-7457.1989369449,0.03165353827735995,0.0,-0.0028046268132530276,0.0,0.5314438842570018,0.0
0.06898040609185785,-5.669665057949113,278.87791859071797,109.98163855279523,7.991890262440275,0.19248965644343743,-660.7763573299322,61.69886041483054,8.601794975332481,99.60384394312311,4.443197501275443,9.419191098661152,0.6527395341944886,4.532859575336762,2.4463352963144785e8,3.967229354088596,28.167842609259164,18.336019316793,-108.00185398511492,3216.718949266385,260.45336611562846,32.53251312343471,-1.3466494784363485,-185.4470737925188,4050.4511840608357,62.59710392018087,-63.43755480157306,-228.84664912952144,5267.233170012369,-197.5244490527321,-220.647451136392,6940.40075566276,-34.677996180346476,8694.502314141306,9099.184732871872,0.2802074540162982,0.02690890502827193,1.0778778556822406,1.0235637450608868e7,2.6092086499243313e6,212.54586449642957,0.0,-39.7813760779325,0.0,-18.247694720479494,0.0,-45.64229177436583,-1.289117461014421,0.002045981790752395,-0.0016895571187570775,-0.003672299411150055,-1.6139837720149798e-9,0.001584868451923888,6.268014719509929e-5,3.4392351591095167,0.01816019570108889,1.0535042580047938e-5,0.021037768619522647,0.028320283704988798,1.987210671672611,0.23648779225059002,0.16966843720481994,3.967229354088596,40.739758282151584,260.45336611562846,25.772773036187537,0.004660101064514538,1.1686865107470992e-5,1.0,10.0,0.0,0.0,-161.76152137050963,-0.021579960502038822,-0.002861295792197369,2585.7818390529424,-0.04008781958759139,-0.007614086470552666,-0.2654710313346632,-0.011094457298600953,-0.023765278562426616,-0.18009287487386133,-0.02152457650482562,0.3174492522781768,-4.7467554203527715,82.11958239262833,-1716.2479439326407,-0.017479514443770907,0.3767398534750551,-5.928829884385865,104.52581665492127,-2213.9245677991044,0.4309430080911858,-7.659164243683287,139.16356830135322,-2987.080885896333,-10.024196809958024,191.0621302541171,-4166.983617313997,267.42215042479074,-5959.13219269194,-8673.279288722868,0.03448009355135803,0.0,-0.0018770889886687197,0.0,0.5417170086686226,0.0
0.07019501993501366,-5.652210185117473,266.5974121086134,107.53456918655056,7.991795153354094,0.1958332418141646,-617.1316414535664,61.6981263945514,8.60108821805376,99.59241754552845,4.44301855281244,9.418804230813969,0.6303767823123322,4.301540788588287,2.2813596797087097e8,3.830971693032349,28.172105097007872,18.895889172399908,-114.17986164980478,3537.45310830761,251.5013861882224,32.5361731721122,-1.5071779897709865,-196.7666895194539,4453.087330973705,62.59582869165506,-65.82627633200624,-242.60634962239774,5788.432333587094,-204.6908739688768,-232.7867436523232,7622.242405152547,-31.920575870942248,9533.590821787227,9928.550091021027,0.28020745402465164,0.027521247251133685,1.077837759222485,1.0235946432976658e7,2.6093806903283345e6,205.24104682608777,0.0,-38.41544307541677,0.0,-17.61175263618013,0.0,-43.634104005342024,-1.2890803211377806,0.0022185950242426425,-0.0017696385528994565,-0.003884109370459172,-1.8054388265237434e-9,0.0015816123106625832,6.856433901548179e-5,3.4387802670357077,0.018993146311840847,1.1404626148727466e-5,0.021999612488086198,0.029616552383565933,2.043095503150205,0.24461907622097795,0.17566929290525427,3.830971693032349,39.3490536170657,251.5013861882224,24.887797141962395,0.005181034443359255,1.2562013954476876e-5,1.0,10.0,0.0,0.0,-154.64054592537278,-0.023405180612306238,-0.003173361800104419,2416.9811811715654,-0.044078503208845474,-0.008397656463337988,-0.2917431439533602,-0.012051217424637595,-0.025816202285724496,-0.18025769817334253,-0.02226425279549832,0.33990356182453596,-5.220449305379084,92.47507689577822,-1977.036200754618,-0.017838005621839258,0.40318823023581296,-6.523382272966543,117.80077435526017,-2553.231295036964,0.4596453297261872,-8.428034301004171,157.0058991019551,-3450.5388730043164,-11.024691921393213,215.80082786778212,-4822.590939280166,302.3307148823428,-6909.983057570879,-10075.216450292934,0.03751883552742682,0.0,-0.0008387579107543747,0.0,0.5516678201063461,0.0
0.07019501993501366,-5.652210185117473,266.5974121086134,107.53456918655056,7.991795153354094,0.1958332418141646,-617.1316414535664,61.6981263945514,8.60108821805376,99.59241754552845,4.44301855281244,9.418804230813969,0.6303767823123322,4.301540788588287,2.2813596797087097e8,3.830971693032349,28.172105097007872,18.895889172399908,-114.17986164980478,3537.45310830761,251.5013861882224,32.5361731721122,-1.5071779897709865,-196.7666895194539,4453.087330973705,62.59582869165506,-65.82627633200624,-242.60634962239774,5788.432333587094,-204.6908739688768,-232.7867436523232,7622.242405152547,-31.920575870942248,9533.590821787227,9928.550091021027,0.28020745402465164,0.027521247251133685,1.077837759222485,1.0235946432976658e7,2.6093806903283345e6,205.24104682608777,0.0,-38.41544307541677,0.0,-17.61175263618013,0.0,-43.634104005342024,-1.2890803211377806,0.0022185950242426425,-0.0017696385528994565,-0.003884109370459172,-1.8054388265237434e-9,0.0015816123106625832,6.856433901548179e-5,3.4387802670357077,0.018993146311840847,1.1404626148727466e-5,0.021999612488086198,0.029616552383565933,2.043095503150205,0.24461907622097795,0.17566929290525427,3.830971693032349,39.3490536170657,251.5013861882224,24.887797141962395,0.005181034443359255,1.2562013954476876e-5,1.0,10.0,0.0,0.0,-154.64054592537278,-0.023405180612306238,-0.003173361800104419,2416.9811811715654,-0.044078503208845474,-0.008397656463337988,-0.2917431439533602,-0.012051217424637595,-0.025816202285724496,-0.18025769817334253,-0.02226425279549832,0.33990356182453596,-5.220449305379084,92.47507689577822,-1977.036200754618,-0.017838005621839258,0.40318823023581296,-6.523382272966543,117.80077435526017,-2553.231295036964,0.4596453297261872,-8.428034301004171,157.0058991019551,-3450.5388730043164,-11.024691921393213,215.80082786778212,-4822.590939280166,302.3307148823428,-6909.983057570879,-10075.216450292934,0.03751883552742682,0.0,-0.0008387579107543747,0.0,0.5516678201063461,0.0
0.07143133569862489,-5.634750904137318,254.85474665034468,105.1414190616882,7.99169193242335,0.199231550300398,-576.3260738686664,61.69731916643512,8.6003344134195,99.58013146655769,4.4428274326874515,9.418391891402983,0.6087764954026476,4.0819696613817085,2.1274721524115825e8,3.699353528716791,28.176706158015257,19.46675633240922,-120.60139881884243,3888.490573626824,242.8540385304148,32.54013598717528,-1.684670744297895,-208.64365505011048,4893.4982896707525,62.59453461232736,-68.3140115772914,-257.0090027711481,6358.007938133303,-212.1287091380774,-245.31574574476076,8366.338270853345,-28.28021486679932,10446.371069767523,10821.544028015418,0.2802074540339985,0.028147665239727053,1.0777942819986195,1.0236270025758563e7,2.6095626643802365e6,198.18485716537694,0.0,-37.09601274951235,0.0,-16.997302435328894,0.0,-41.71386807008483,-1.2890412751429747,0.002404528968916554,-0.0018520675283103189,-0.004105993743484554,-2.0196652964100304e-9,0.0015781425770167103,7.500141772568942e-5,3.4383044238736176,0.019864339349004733,1.234561946274419e-5,0.023005269997983607,0.030972007289554997,2.100137442416367,0.2530201239159837,0.18188280923585023,3.699353528716791,38.005986382450246,242.8540385304148,24.032932209344366,0.005755630635826125,1.3415448705250421e-5,1.0,10.0,0.0,0.0,-147.83133702125178,-0.02537181687733999,-0.0035168082906859477,2259.1651809662962,-0.0484584688576759,-0.009260021373634165,-0.32056008532754654,-0.013083826230686556,-0.028029847793997874,-0.18043009234380247,-0.022999924176605215,0.36360810827860923,-5.735667740317112,104.011885351138,-2274.2018617913523,-0.018159748641827244,0.4310749352212825,-7.170387852711212,132.60512079962655,-2940.434679180027,0.48966877319904256,-9.26451648515232,176.92967572349392,-3980.525972762153,-12.11159826346123,243.46130471041403,-5574.080589929619,341.3992273095905,-8002.449564581248,-11689.324353030697,0.04078327806870631,0.0,0.0003187773784994466,0.0,0.5612576357341243,0.0
0.0726875045208451,-5.6173180600616135,243.64588617645336,102.80510289613552,7.991580169255346,0.2026789203656778,-538.2406879926903,61.69643322389595,8.599532039555921,99.5669454117374,4.442623780245266,9.417953316465178,0.5879490776064515,3.8739109944854015,1.984174811686841e8,3.5724386867693227,28.181657233200287,20.04720102170797,-127.24901820977293,4271.7646891336435,234.51551978003653,32.54441173525531,-1.880352099776273,-221.06584920653762,5374.034020204311,62.59322165642608,-70.90083086578508,-272.033094161172,6978.850860941635,-219.8351021773599,-258.18224642223504,9176.17795226127,-23.621361867905154,11436.353806421072,11779.236050034102,0.28020745404443764,0.028787340152886396,1.0777472502584615,1.0236608037335003e7,2.609754694511612e6,191.38072164449918,0.0,-35.82372295753943,0.0,-16.40465465369362,0.0,-39.88092389608255,-1.2890002916204915,0.0026043092727726707,-0.0019365931422914754,-0.004337766737685412,-2.258931401121809e-9,0.0015744520323722107,8.203031113584693e-5,3.437807564461906,0.020773876227538113,1.33619358715555e-5,0.024054805875814676,0.03238675249868991,2.1582321532165434,0.2616834153975614,0.18830490464042685,3.5724386867693227,36.71119743813191,234.51551978003653,23.208591417098766,0.0063876264325592545,1.4217989666389024e-5,1.0,10.0,0.0,0.0,-141.33155328830495,-0.027485499991867994,-0.0038937874063180136,2111.8733694606526,-0.053255323185013054,-0.010207084476357257,-0.352099645711391,-0.014195541472953689,-0.030413211792939262,-0.18061000501072974,-0.023726795935555524,0.3885514006410987,-6.294323963137634,116.82321340152448,-2611.6499252836684,-0.018438276671347537,0.460379498261916,-7.872299978962368,149.0619708848114,-3380.7882802657205,0.5209459740369728,-10.17166986848252,199.1063632293541,-4584.55696775909,-13.288422034680567,274.2892877804152,-6432.627627737089,384.9814478018717,-9253.523532156152,-13541.675299136667,0.04428098281369664,0.0,0.0016019196965615353,0.0,0.5704302532734584,0.0
0.07396504199169829,-5.59989497646819,232.9358388432037,100.522039606521,7.991459115313921,0.20617888688504912,-502.6576093311528,61.695460258197315,8.598677379579328,99.55278156590497,4.442406688474035,9.41748655191777,0.5678469516814064,3.6765620593697994,1.8506016109194997e8,3.4499377112241842,28.186982719214885,20.63728978071627,-134.12006825173336,4690.344220177664,226.46681580600543,32.54902161857427,-2.096040190587616,-234.05104911023025,5898.452766318963,62.591885518758076,-73.59377166611841,-287.69240243607646,7655.641429768334,-227.8277827629372,-271.36026335954233,10057.52841083823,-17.78094602884827,12509.690242450084,12804.824045258702,0.28020745405610664,0.02944116014803127,1.0776963570827334,1.0236961131073296e7,2.6099574037511777e6,184.81312665433947,0.0,-34.595669885349494,0.0,-15.832470788839862,0.0,-38.129549304460646,-1.2889572273626375,0.002819004638419875,-0.002023161610354815,-0.0045798157313641594,-2.5263891365599567e-9,0.0015705232749836013,8.971185220774465e-5,3.4372882953754447,0.02172428738091916,1.4460448286016996e-5,0.025151082665532856,0.033864664266729134,2.2174293121510997,0.27062442127186737,0.1949486049274789,3.4499377112241842,35.461722139629494,226.46681580600543,22.412893272915948,0.007082647733494622,1.493525212387575e-5,1.0,10.0,0.0,0.0,-135.1209028107033,-0.029757607811759113,-0.004307583627754232,1974.2627750003664,-0.0585114606806888,-0.0112477339887299,-0.38663627194856476,-0.015392678577068893,-0.03297984473300865,-0.1807978525637668,-0.02444174983229465,0.41478280465744977,-6.89983477065913,131.04196026922213,-2994.54341667221,-0.01866753759325358,0.49115206069967726,-8.633462848974027,167.34592168272528,-3881.2196601107444,0.5534796914271254,-11.154965978531894,223.77752387507456,-5272.506184164451,-14.561703464238786,308.6287920890354,-7412.862828063196,433.5703675258386,-10685.377403750883,-15666.19273630395,0.04802890041712483,0.0,0.0030205853777480317,0.0,0.5791550268062153,0.0
0.075253836972181,-5.582620660543537,222.7820407705113,98.30860221302888,7.991329162745661,0.20970314245570146,-469.6677560918053,61.694400942629564,8.59777474424605,99.53769461176165,4.442177301899634,9.416994034753678,0.5485967070341876,3.49082218928182,1.7270478703989947e8,3.3326225747124294,28.1926559770689,21.231660995817514,-141.14555145375633,5143.371816704633,218.75865334118888,32.55394242329154,-2.331527212088634,-247.49283748591648,6465.580038931155,62.59053325116389,-76.37493514924051,-303.8503904922299,8386.666664551687,-236.0505329530542,-284.6949930666434,11007.779703557235,-10.64250558491856,13662.204666171936,13891.273159349106,0.2802074540690395,0.03010403362242286,1.0776417754224406,1.0237326637249911e7,2.610169500120062e6,178.5234654254306,0.0,-33.41959037370477,0.0,-15.284371541730534,0.0,-36.46913650204303,-1.2889123393855983,0.0030476483195448515,-0.002110898361174456,-0.004830230352472038,-2.822820836553182e-9,0.0015663757009140493,9.803596484500372e-5,3.436750055078691,0.022709258041758336,1.5637768621980285e-5,0.02628675826459545,0.03539586122927372,2.2772366119713996,0.2797759530302336,0.20176547933890365,3.3326225747124294,34.26541903784784,218.75865334118888,21.650850910167105,0.007839774007798095,1.5518885849193786e-5,1.0,10.0,0.0,0.0,-129.23269265156705,-0.032177973138274876,-0.004757597919950139,1846.6846146176686,-0.06422043776518631,-0.012381234955167955,-0.42412307889367384,-0.016670221152246954,-0.03571899875266116,-0.18099229306365017,-0.02513511100460713,0.4421006126236422,-7.549816674120715,146.66742747538598,-3424.600985176715,-0.018839514458210353,0.5231476615756125,-9.450927191445526,187.4601245817409,-4444.183275133412,0.5869577333722771,-12.210422303236816,250.9538282129962,-6048.154584298302,-15.92565349911666,346.5028904480299,-8520.824740010115,487.20459802321506,-12307.759595463249,-18078.519466314865,0.05200842737680984,0.0,0.0045709688635110525,0.0,0.5873276872304258,0.0
0.07654816249897564,-5.565567434652923,213.19240046741552,96.1713805230697,7.991190449439759,0.21323550637575872,-439.1917628584713,61.693253976975434,8.596826375936459,99.52170658817246,4.441936252852489,9.416477071195072,0.5302346581377465,3.3166632786676136,1.6131690752492002e8,3.220715243896561,28.19866152590751,21.826955302390733,-148.27528879567745,5630.824699564184,211.4056258472175,32.55916021730972,-2.586996818090801,-261.31871255651384,7075.280050839735,62.58916662285477,-79.23427147490669,-320.41177116409926,9171.540455107173,-244.471014935424,-298.0685557658269,12026.02567663037,-2.083918913603226,14891.747219948795,15033.360734068076,0.2802074540832946,0.030773037157447926,1.0775835706858174,1.0237702847962579e7,2.61039020491168e6,172.52364586627937,0.0,-32.29770778854644,0.0,-14.761411341389469,0.0,-34.9009786070986,-1.2888657668890833,0.0032897442922470467,-0.002199192206376716,-0.005087750254746,-3.149564710616895e-9,0.0015620190795717877,0.00010700885014172816,3.4361948181347786,0.02372515399971859,1.6892935412804852e-5,0.02745758832604491,0.03697463475334293,2.3373576871114574,0.28909793505602066,0.20872700515148693,3.220715243896561,33.12453055215975,211.4056258472175,20.923905519346583,0.008659355735380158,1.5917589003855418e-5,1.0,10.0,0.0,0.0,-123.67151184111162,-0.03474139501607855,-0.005244016263831247,1728.8315223242032,-0.07038638687715543,-0.013608938863153322,-0.4645826678083316,-0.018025750455514685,-0.03862548939042743,-0.18119251012230142,-0.025800111876132042,0.47036899957063044,-8.243069442015333,163.72286496235216,-3904.1745415804144,-0.018948090570989385,0.5561989596316449,-10.323221271861136,209.43848151225166,-5072.97501223586,0.6211530723131589,-13.335940813747655,280.6872055048343,-6916.466665300237,-17.376880509964266,387.9915719605124,-9764.282000142062,546.0020333598357,-14133.00566162013,-20798.200862296493,0.056209374289620084,0.0,0.0062514916933289946,0.0,0.5948892853772798,0.0
0.07795088423799344,-5.547408613440576,203.4343848152116,93.94673759495443,7.9910305046765115,0.21705528879154168,-408.87509118223574,61.69191151637926,8.595750090030089,99.50339854416978,4.4416627314690285,9.415891019751314,0.5113590608541299,3.1407523624128233,1.5001503390825534e8,3.105672950084797,28.20552224283888,22.469441926498746,-156.0598346019219,6197.488958675148,203.84640723741717,32.56512946855771,-2.886359638346846,-276.64674915534266,7783.374885670836,62.58767030184681,-82.40924090186421,-338.6991100656438,10081.73767683086,-253.781740240583,-312.4668264585495,13204.252154470165,8.922923448079668,16307.448921268477,16326.497380957677,0.2802074541002923,0.03150173749502524,1.0775165249841707,1.0238120560361283e7,2.6106381059799837e6,166.35565227038865,0.0,-31.14437596540458,0.0,-14.22367277241531,0.0,-33.30528710273174,-1.2888135676918253,0.003566544401178204,-0.0022948023272131536,-0.005373314130157292,-3.5391795480527606e-9,0.0015570752903205129,0.0001174655389315927,3.4355763063672224,0.02485660261871404,1.833905432494982e-5,0.028760984842238112,0.038732373096292266,2.4025543909791174,0.29934816800828234,0.21640241225810666,3.105672950084797,31.95197168008152,203.84640723741717,20.176559281363733,0.009617617297313806,1.607562297057916e-5,1.0,10.0,0.0,0.0,-118.01254115438925,-0.03767302071729158,-0.005811996441476201,1611.5982581077662,-0.07758381416227614,-0.015046260890427755,-0.5117762158797681,-0.01957899237195962,-0.04195604056989493,-0.18141502373160556,-0.02648169342135015,0.5019075377291018,-9.041176803948321,183.8278054859719,-4481.967091302611,-0.01898831990817319,0.593001264979859,-11.327916597653749,235.37527108216653,-5831.830796229732,0.6587467694788819,-14.631264034117802,315.8221685936053,-7966.884599968214,-19.042747912594386,437.0780350828316,-11272.495343998586,615.6165411207044,-16352.516446880352,-24112.505672172232,0.06099734438684386,0.0,0.008215799348527297,0.0,0.6023431693683092,0.0
0.07795088423799344,-5.547408613440576,203.4343848152116,93.94673759495443,7.9910305046765115,0.21705528879154168,-408.87509118223574,61.69191151637926,8.595750090030089,99.50339854416978,4.4416627314690285,9.415891019751314,0.5113590608541299,3.1407523624128233,1.5001503390825534e8,3.105672950084797,28.20552224283888,22.469441926498746,-156.0598346019219,6197.488958675148,203.84640723741717,32.56512946855771,-2.886359638346846,-276.64674915534266,7783.374885670836,62.58767030184681,-82.40924090186421,-338.6991100656438,10081.73767683086,-253.781740240583,-312.4668264585495,13204.252154470165,8.922923448079668,16307.448921268477,16326.497380957677,0.2802074541002923,0.03150173749502524,1.0775165249841707,1.0238120560361283e7,2.6106381059799837e6,166.35565227038865,0.0,-31.14437596540458,0.0,-14.22367277241531,0.0,-33.30528710273174,-1.2888135676918253,0.003566544401178204,-0.0022948023272131536,-0.005373314130157292,-3.5391795480527606e-9,0.0015570752903205129,0.0001174655389315927,3.4355763063672224,0.02485660261871404,1.833905432494982e-5,0.028760984842238112,0.038732373096292266,2.4025543909791174,0.29934816800828234,0.21640241225810666,3.105672950084797,31.95197168008152,203.84640723741717,20.176559281363733,0.009617617297313806,1.607562297057916e-5,1.0,10.0,0.0,0.0,-118.01254115438925,-0.03767302071729158,-0.005811996441476201,1611.5982581077662,-0.07758381416227614,-0.015046260890427755,-0.5117762158797681,-0.01957899237195962,-0.04195604056989493,-0.18141502373160556,-0.02648169342135015,0.5019075377291018,-9.041176803948321,183.8278054859719,-4481.967091302611,-0.01898831990817319,0.593001264979859,-11.327916597653749,235.37527108216653,-5831.830796229732,0.6587467694788819,-14.631264034117802,315.8221685936053,-7966.884599968214,-19.042747912594386,437.0780350828316,-11272.495343998586,615.6165411207044,-16352.516446880352,-24112.505672172232,0.06099734438684386,0.0,0.008215799348527297,0.0,0.6023431693683092,0.0
0.07940270766792877,-5.528955083253291,193.97542451852374,91.7387947983799,7.990854052550423,0.22099902290862988,-380.17168614608084,61.69040677813859,8.594581734936082,99.48333486499922,4.44136596168111,9.41525561742744,0.4928671915116377,2.971539472043543,1.3934061375932235e8,2.9929643983276915,28.21301240014653,23.130566472239806,-164.14812820544742,6827.919097598129,196.44031520954235,32.571653910419485,-3.222023490479992,-292.8571983583067,8570.289093746576,62.58609775113823,-85.78017699865399,-357.94955552982526,11091.553661971231,-263.6224801920499,-327.17383496665707,14508.143803290444,22.402734642421606,17865.358855019134,17722.186531678377,0.2802074541197214,0.032259912206526485,1.0774426383174,1.023856341457403e7,2.6109042128050392e6,160.31268340650232,0.0,-30.01441458567705,0.0,-13.696718645424559,0.0,-31.75849900678366,-1.2887576053165328,0.003869185528298579,-0.0023933343269603507,-0.005675537164793295,-3.984536221494989e-9,0.0015517081821984895,0.00012913620539061296,3.43491759094799,0.02606133499155734,1.9933840021005948e-5,0.030148086563797367,0.0406032312485789,2.470040392239016,0.310116570824185,0.2244894488804606,2.9929643983276915,30.80350076981415,196.44031520954235,19.444331873908702,0.010689601395023458,1.5857672357658736e-5,1.0,10.0,0.0,0.0,-112.52683835636833,-0.04087913842416443,-0.006446661582041416,1500.6072645887157,-0.08562743569406926,-0.016657590564902548,-0.5644770937025687,-0.021281209211751907,-0.04560615527981515,-0.1816513040057021,-0.027140149672967698,0.5354888119690535,-9.91950783027687,206.5022024989078,-5148.429621909251,-0.01893962932798911,0.6320989905287826,-12.434110692859074,264.6608977335912,-6708.72463308989,0.6981022516932831,-16.056046841352227,355.54769000706597,-9183.76187157515,-20.86961288565498,492.647296794324,-13024.590935902665,694.4769122937696,-18937.811691126077,-27981.669119666054,0.06621484179942236,0.0,0.010409155297541293,0.0,0.609237520746698,0.0
0.08089151931296507,-5.510378563225428,184.897564447806,89.5686408227835,7.990661168869908,0.22503230213655798,-353.2732459634922,61.68873466901537,8.593324764272342,99.46153756938924,4.441046963812777,9.414572939960614,0.4749292435279065,2.8104030425308033,1.293620825760539e8,2.883627464276443,28.221107461980864,23.803431753219563,-172.437692225965,7522.9081070797765,189.25554516958607,32.57871123970098,-3.5948164178451654,-309.8083314986994,9436.73581370778,62.5844511068587,-89.32813085685157,-377.9736844677487,12201.357396208772,-273.9310347710113,-341.94195949938876,15937.132663218024,38.65321687272786,19562.11004998904,19209.19399885001,0.28020745414175013,0.033041535953058636,1.0773619587078347,1.0239028145884043e7,2.6111871249040356e6,154.45038861033632,0.0,-28.918224519202845,0.0,-13.185414422944342,0.0,-30.27403058870185,-1.288698121147556,0.004196961735143593,-0.0024935324867979185,-0.005991977710730552,-4.4894917467304835e-9,0.0015459325230855645,0.00014205240750138264,3.434222300761966,0.02733265798929747,2.167734863593202e-5,0.03161104744277761,0.042576661503634296,2.5392153022172965,0.32132537826682983,0.23293321783547222,2.883627464276443,29.6896859011531,189.25554516958607,18.733962182668197,0.011877377123472458,1.5127915845750647e-5,1.0,10.0,0.0,0.0,-107.26197772153813,-0.044352371018556824,-0.007149244505325239,1396.5995669776557,-0.09453762791649983,-0.018448265169324567,-0.6228080137854222,-0.023129278063581664,-0.049569126473956185,-0.18189982422579676,-0.027761210404273897,0.570857092247202,-10.876458554380001,231.82399235996354,-5909.7094714479745,-0.018788264778373025,0.6731734089332093,-13.639848967512902,297.4046898664101,-7712.2505144863135,0.7387664973066814,-17.607224849994857,400.0246226167782,-10580.00228305098,-22.85176921246721,554.938896602693,-15040.702410193135,782.9275772961323,-21920.76783715442,-32456.01646785003,0.07184638051126863,0.0,0.012831471020667654,0.0,0.6154338186497579,0.0
0.08241427704422573,-5.491728865529539,176.21124461242292,87.44167681138896,7.990450946120341,0.22914541072435535,-328.14401033949576,61.68688123251504,8.591976020637034,99.43791405560836,4.440705109323156,9.413841483828687,0.4575791096863206,2.657418301889365,1.2006299020037551e8,2.777869435997487,28.22982279360068,24.485186127203065,-180.86781694096396,8286.804011106522,182.30571916225009,32.58631336652941,-4.007435637703458,-327.4452269793231,10387.818854111218,62.5827207638818,-93.05406681642489,-398.6837591841958,13417.059845240072,-284.70359806654204,-356.5953247218031,17497.634445290332,58.06725551166592,21402.268263834816,20782.195447555518,0.2802074541666743,0.03384525061504966,1.07727412277145,1.0239513962120328e7,2.611486921457727e6,148.7798869198946,0.0,-27.8578797562125,0.0,-12.690745711018122,0.0,-28.853588808744945,-1.2886350288900354,0.004550829988314796,-0.002594683121867579,-0.006321851458361909,-5.060831965390537e-9,0.0015397324812760746,0.00015631490756636351,3.4334902193441574,0.02867090749949211,2.357877225246655e-5,0.03315010991827028,0.04465302297072092,2.6098964926916155,0.3329612484966913,0.24172703277686378,2.777869435997487,28.612623796994285,182.30571916225009,18.04679367336476,0.013188928279165003,1.3723893785521418e-5,1.0,10.0,0.0,0.0,-102.22400953492145,-0.04810294079605793,-0.007924532692707313,1299.4365788003877,-0.10438123813268041,-0.02043306184960141,-0.68719492581792,-0.025129473363709826,-0.05385838385020811,-0.182160416859239,-0.028334861860428308,0.6079375324347983,-11.915081845787618,259.99657611530847,-6776.02065355736,-0.018520821683858615,0.7161149766559878,-14.949026416717178,333.8786923912015,-8856.433392872696,0.7804899080605334,-19.28915533948995,449.6349706060986,-12176.199024687281,-24.992741378105613,624.5014647372037,-17352.278246807582,881.7481067829183,-25350.28509022597,-37611.6981410644,0.0779051875063669,0.0,0.015494102576351592,0.0,0.6208515901792662,0.0
0.08396998652974401,-5.473028120758151,167.91086529028655,85.3597096093279,7.9902221974907635,0.23333410754047998,-304.7012983326494,61.684829284264076,8.590530635866218,99.41233860721208,4.440339369989254,9.413058843146716,0.4408196588651547,2.5123739883334686,1.1140960496385868e8,2.6757085932529203,28.239182638388296,25.173778884820123,-189.38041806134387,9125.069077198643,175.59204060421698,32.594479460515004,-4.46317632541409,-345.7256002901949,11429.966149325663,62.580892487738815,-96.96373125707152,-420.0042729219807,14746.13957477558,-295.9499929547658,-370.9546699280104,19197.842367614536,81.09872936592394,23391.92463053591,22435.473756896332,0.280207454194852,0.03467075367615942,1.0771786514826829,1.0240020538709486e7,2.611804001683954e6,143.302164267804,0.0,-26.833559201298687,0.0,-12.212815628817415,0.0,-27.496257674400002,-1.2885681579250008,0.0049321658094676046,-0.0026961281359657377,-0.006664653840876538,-5.70676962095639e-9,0.001533084120659345,0.0001720494662663485,3.4327202121429456,0.03007809055641126,2.565009641203293e-5,0.03476742537859937,0.04683524966399226,2.68199292179865,0.3450253865787609,0.2508752844685592,2.6757085932529203,27.572482307823176,175.59204060421698,17.382941868649343,0.014634052751739849,1.1447257688654575e-5,1.0,10.0,0.0,0.0,-97.40968239888205,-0.05214549436179108,-0.008778440735516948,1208.7982775315315,-0.11524101357781436,-0.02263015884223738,-0.7581659957312021,-0.02729052591577004,-0.05849260836172579,-0.1824332135652349,-0.02885154246777729,0.6466862096317523,-13.039533033439508,291.26447332736035,-7759.396254597936,-0.018123269211229996,0.7608473976158355,-16.366913330422555,374.40916492849504,-10157.802934055775,0.8230406365644913,-21.10781524476411,504.8352167455555,-13996.632284933941,-27.297725195413594,701.9879672164692,-19996.41124463881,991.8620005716282,-29284.04382568171,-43538.482545811385,0.08441154608562328,0.0,0.018411420563569706,0.0,0.6254240389348897,0.0
0.08555803876598153,-5.454292590908375,159.9870988241925,83.32368606306221,7.989973639653187,0.2375950872584276,-282.8546166664711,61.68255984262916,8.588983271188091,99.38467309284886,4.439948636658647,9.412222387937092,0.42464627295575713,2.3749961064196903,1.0336551800107619e8,2.5771176527909763,28.249212019766496,25.86719691188979,-197.91008358304308,10043.645874833766,169.11271955795638,32.60322886921322,-4.96559337312816,-364.60097459462827,12570.125565579285,62.57894895310754,-101.06394316798465,-441.8491844183302,16196.58542586758,-307.68276058802303,-384.81807925466757,21046.314899082117,108.25429780862426,25536.897571211368,24160.98991373302,0.2802074542266889,0.035517937400491625,1.0770750268274492,1.0240547515952455e7,2.6121387908482254e6,138.01576415876568,0.0,-25.844984738830895,0.0,-11.751515033631083,0.0,-26.20051154050997,-1.2884973132442696,0.005342441787419221,-0.002797144375410441,-0.007019812775797959,-6.436609432011106e-9,0.0015259610808461366,0.0001893958143310696,3.4319109464410755,0.03155656731078465,2.7904482647469424e-5,0.03646553383291613,0.0491267999293928,2.7554279916044337,0.3575214921575068,0.2603844344645005,2.5771176527909763,26.56896284905261,169.11271955795638,16.74222616749568,0.016223265944038005,8.056838142921746e-6,1.0,10.0,0.0,0.0,-92.81358307573063,-0.05649569465787181,-0.009717370815489311,1124.3344398143013,-0.12720772417954218,-0.02505959443961129,-0.8362996612453877,-0.029621830890203135,-0.06349188569409067,-0.18271838408642113,-0.02930131196496044,0.6870522902431795,-14.25412679953239,325.89060661434723,-8873.108917115947,-0.01758085571751629,0.8072831768940152,-17.898963258563047,419.34732213083134,-11634.648208601866,0.8661575922276112,-23.06923692053587,566.1165234778655,-16068.26587607869,-29.771509909703802,788.0995974301075,-23014.44217494352,1114.2555460691024,-33786.503732925834,-50336.80367555532,0.09138723989095478,0.0,0.021598549927370578,0.0,0.6290890603632024,0.0
0.08555803876598153,-5.454292590908375,159.9870988241925,83.32368606306221,7.989973639653187,0.2375950872584276,-282.8546166664711,61.68255984262916,8.588983271188091,99.38467309284886,4.439948636658647,9.412222387937092,0.42464627295575713,2.3749961064196903,1.0336551800107619e8,2.5771176527909763,28.249212019766496,25.86719691188979,-197.91008358304308,10043.645874833766,169.11271955795638,32.60322886921322,-4.96559337312816,-364.60097459462827,12570.125565579285,62.57894895310754,-101.06394316798465,-441.8491844183302,16196.58542586758,-307.68276058802303,-384.81807925466757,21046.314899082117,108.25429780862426,25536.897571211368,24160.98991373302,0.2802074542266889,0.035517937400491625,1.0770750268274492,1.0240547515952455e7,2.6121387908482254e6,138.01576415876568,0.0,-25.844984738830895,0.0,-11.751515033631083,0.0,-26.20051154050997,-1.2884973132442696,0.005342441787419221,-0.002797144375410441,-0.007019812775797959,-6.436609432011106e-9,0.0015259610808461366,0.0001893958143310696,3.4319109464410755,0.03155656731078465,2.7904482647469424e-5,0.03646553383291613,0.0491267999293928,2.7554279916044337,0.3575214921575068,0.2603844344645005,2.5771176527909763,26.56896284905261,169.11271955795638,16.74222616749568,0.016223265944038005,8.056838142921746e-6,1.0,10.0,0.0,0.0,-92.81358307573063,-0.05649569465787181,-0.009717370815489311,1124.3344398143013,-0.12720772417954218,-0.02505959443961129,-0.8362996612453877,-0.029621830890203135,-0.06349188569409067,-0.18271838408642113,-0.02930131196496044,0.6870522902431795,-14.25412679953239,325.89060661434723,-8873.108917115947,-0.01758085571751629,0.8072831768940152,-17.898963258563047,419.34732213083134,-11634.648208601866,0.8661575922276112,-23.06923692053587,566.1165234778655,-16068.26587607869,-29.771509909703802,788.0995974301075,-23014.44217494352,1114.2555460691024,-33786.503732925834,-50336.80367555532,0.09138723989095478,0.0,0.021598549927370578,0.0,0.6290890603632024,0.0
0.08717767391720045,-5.435539287462881,152.4302563925131,81.3344747928611,7.989703969646236,0.2419245295350988,-262.5158359274499,61.68005272576879,8.587328602517397,99.35477526221828,4.439531845427897,9.411329529424943,0.4090534083056043,2.245008238345425,9.589541888323635e7,2.4820637588610595,28.259933397433006,26.56322892516476,-206.38043217604437,11048.686603473425,162.86560056157947,32.61257816702233,-5.518348606997369,-384.00961871876405,13815.415645717976,62.57687016839493,-105.36126491873232,-464.1134082955472,17776.4260258807,-319.9133276564509,-397.95400586091273,23051.32741666093,140.08926728114838,27841.866033341317,25947.35033751303,0.2802074542626337,0.03638660571564526,1.0769627238610369,1.0241094312633606e7,2.6124916268738643e6,132.9189317774678,0.0,-24.891822191969336,0.0,-11.306709346862307,0.0,-24.9647656637852,-1.2884222973214985,0.005783096033954746,-0.0028969016825143128,-0.007386559404315071,-7.260641378367008e-9,0.0015183367966504187,0.0002085032605034307,3.4310611507680973,0.03310857598264505,3.035560797442919e-5,0.038246816222082064,0.05153091696045037,2.8301149156929157,0.37045164641933115,0.2702599018081512,2.4820637588610595,25.601707908279753,162.86560056157947,16.12442967528375,0.01796730326764574,3.2620841964838078e-6,1.0,10.0,0.0,0.0,-88.43008913663915,-0.06116882263872253,-0.010747930243387792,1045.7039910217159,-0.1403768012334772,-0.027742617491009425,-0.9222023819740502,-0.03213271268502,-0.0688761251293143,-0.18301604280115788,-0.029673675773314867,0.7289639769796362,-15.56293030755826,364.14576130005065,-10131.406817942923,-0.016878243316409962,0.8553071357231432,-19.55029412801806,469.05566985382677,-13306.682933015383,0.9095334007096078,-25.178813150465714,633.9858438998036,-18420.3038791473,-32.41752748360698,883.5585511109348,-26451.353885640652,1249.9371922737869,-38928.04442390347,-58116.47741458396,0.0988533248315937,0.0,0.02507036719705044,0.0,0.6317877964076355,0.0
0.08882772831182886,-5.41678869551585,145.23136402877833,79.39314481277182,7.989411922273367,0.24631743272161885,-243.60205552088038,61.67728703459348,8.585561646965052,99.32250467629852,4.439088062178098,9.41037789709929,0.3940367935436777,2.1221501498910538,8.89661395807695e7,2.3905218772365866,28.271364359595996,27.2593708186529,-214.70231680188803,12146.342147440571,156.84904296591458,32.62253911631014,-6.125085293584104,-403.8725848197737,15172.85223880774,62.57463371116461,-109.8612262211824,-486.6681910394505,19493.359411737303,-332.6498588029391,-410.0982528473529,25220.358632753563,177.20204434370683,30309.679783944677,27778.98552965735,0.2802074543031741,0.0372763350304702,1.0768412344344953,1.0241660018281063e7,2.6128626888062772e6,128.01033215314695,0.0,-23.97381568165656,0.0,-10.878301050320735,0.0,-23.78755216099506,-1.2883429235257724,0.00625543976732776,-0.002994443542166916,-0.007763854657600884,-8.190053782327274e-9,0.001510186000176283,0.00022952729380000422,3.4301697672999376,0.03473595404539454,3.301717440296023e-5,0.04011317394526815,0.0540501953342576,2.905945500087862,0.3838141450039943,0.28050437445129994,2.3905218772365866,24.670437399957017,156.84904296591458,15.529386295690093,0.01987671493228789,-3.2830432647032355e-6,1.0,10.0,0.0,0.0,-84.25399324857116,-0.06617879215186764,-0.01187670411200631,972.5860813263387,-0.15484563667127255,-0.03070116030885639,-1.016490801779197,-0.034831902097750674,-0.0746639331685001,-0.1833261957564115,-0.029957622315443685,0.7723205362338852,-16.969464946586875,406.2997026420867,-11549.265359989557,-0.015999775294283716,0.9047672042846238,-21.325304787244995,523.8963735826599,-15194.726857153943,0.9528059526299348,-27.440779304266297,708.9495835908863,-21083.759888117034,-35.237140779638125,989.084063726297,-30355.167316902312,1399.9011639723599,-44784.08320376331,-66995.34259714093,0.1068286080298407,0.0,0.02884072854049098,0.0,0.6334653938923606,0.0
0.09050646191924376,-5.398066301956696,138.3825227964116,77.50108542279975,7.989096330662973,0.2507671810756133,-226.03624644356194,61.674241727601725,8.58367808193821,99.28772890784505,4.43861656320442,9.409365509441042,0.37959425453816364,2.0061834583233686,8.254687129421835e7,2.302479817967943,28.28351543501889,27.952781653921836,-222.77293785856895,13342.52860781454,151.06225126953322,32.63311675456208,-6.7892867137791395,-424.090882959507,16649.049529813372,62.572215039693894,-114.56765067247588,-509.35808119241534,21354.354895034838,-345.8954751742658,-420.9533282538745,27559.55110263564,220.2248917118338,32940.66535519292,29635.408430532163,0.28020745434883104,0.03818637440724731,1.0767100920632322,1.0242243308113461e7,2.6132519334476786e6,123.28931949447806,0.0,-23.090838100071785,0.0,-10.466252992085714,0.0,-22.6675789100987,-1.2882590285388735,0.006760565841405679,-0.003088678248888352,-0.008150334188287398,-9.236797577153063e-9,0.001501486206455017,0.00025262557371353943,3.4292360845057934,0.036439896157876,3.59023776653594e-5,0.04206575213201635,0.0566862061577581,2.9827829926010083,0.3976018251249224,0.2911164575771222,2.302479817967943,23.774999732517227,151.06225126953322,14.95701347639002,0.021961416596989365,-1.1985062350533356e-5,1.0,10.0,0.0,0.0,-80.28071240206377,-0.07153717396046178,-0.013110000881443725,904.682568565426,-0.17071046563935854,-0.033957214693149926,-1.1197712979868135,-0.037727009800599294,-0.08087147907284609,-0.18364869734708789,-0.03014177997349129,0.8169862845343856,-18.47640956308404,452.6110478454308,-13142.06002477682,-0.014929873059410206,0.9554677323642149,-23.22729246452938,584.2178920321178,-17320.276731811515,0.9955539477530673,-29.85770234346358,791.4946897567563,-24090.858927071415,-38.22895975855414,1105.364545076774,-34776.073374863445,1565.0852274809567,-51433.76752243083,-77097.21249444647,0.11532817462445527,0.0,0.03292166248835643,0.0,0.6340727322367263,0.0
0.09221141472580452,-5.3794036256691475,131.8769807973433,75.66005898043456,7.988756196636377,0.25526520720497986,-209.74706744072023,61.670896365456755,8.581674598540124,99.25033081427806,4.4381169216604786,9.40829096032304,0.36572597223507813,1.8968922090319915,7.660907663944302e7,2.2179397958575815,28.296387810803218,28.640269346117357,-230.47579253194843,14642.644737210509,145.50537798951888,32.64430743266718,-7.514104950206676,-444.5434733191145,18249.864169155262,62.569587994910556,-119.48196654818157,-531.9991824800004,23365.190720684957,-359.6464995786373,-430.1902410372472,30073.105701613495,269.80952137513407,35731.896370401584,31490.57297201156,0.28020745440014905,0.03911555851969475,1.0765689006975048,1.0242842369049106e7,2.6136590323330592e6,118.75602087479311,0.0,-22.242906916789302,0.0,-10.070595422545503,0.0,-21.60374133182734,-1.2881704858671252,0.007299248145571526,-0.0031783791374558334,-0.008544264687706,-1.0413366042336132e-8,0.0014922193803839638,0.0002779526977441904,3.428259872890721,0.03822070725735638,3.9023267670764835e-5,0.04410465914680955,0.05943911675977076,3.060456672247739,0.4118005208849416,0.3020893812214964,2.2179397958575815,22.915387681551223,145.50537798951888,14.407322500164058,0.02423015424998645,-2.331382638060301e-5,1.0,10.0,0.0,0.0,-76.50633009225075,-0.07725212260677419,-0.014453544514616702,841.7173049323608,-0.18806245289651585,-0.037532029335104,-1.2326144836018744,-0.04082393700866759,-0.08751122609397545,-0.18398320911246993,-0.030214678588249045,0.8627857353662495,-20.085279214615323,503.3149487627865,-14925.117861763307,-0.013653573203704663,1.0071644541728604,-25.258038990245243,650.3386326454288,-19704.907848717157,1.0372959319082258,-32.42993969501819,882.0654698521353,-27474.184245701013,-41.38814963435907,1233.0234554912781,-39765.16472535186,1746.3194169460646,-58958.028461232396,-88548.802670187,0.12436179061693955,0.0,0.03732245565933506,0.0,0.6335687714368681,0.0
0.09221141472580452,-5.3794036256691475,131.8769807973433,75.66005898043456,7.988756196636377,0.25526520720497986,-209.74706744072023,61.670896365456755,8.581674598540124,99.25033081427806,4.4381169216604786,9.40829096032304,0.36572597223507813,1.8968922090319915,7.660907663944302e7,2.2179397958575815,28.296387810803218,28.640269346117357,-230.47579253194843,14642.644737210509,145.50537798951888,32.64430743266718,-7.514104950206676,-444.5434733191145,18249.864169155262,62.569587994910556,-119.48196654818157,-531.9991824800004,23365.190720684957,-359.6464995786373,-430.1902410372472,30073.105701613495,269.80952137513407,35731.896370401584,31490.57297201156,0.28020745440014905,0.03911555851969475,1.0765689006975048,1.0242842369049106e7,2.6136590323330592e6,118.75602087479311,0.0,-22.242906916789302,0.0,-10.070595422545503,0.0,-21.60374133182734,-1.2881704858671252,0.007299248145571526,-0.0031783791374558334,-0.008544264687706,-1.0413366042336132e-8,0.0014922193803839638,0.0002779526977441904,3.428259872890721,0.03822070725735638,3.9023267670764835e-5,0.04410465914680955,0.05943911675977076,3.060456672247739,0.4118005208849416,0.3020893812214964,2.2179397958575815,22.915387681551223,145.50537798951888,14.407322500164058,0.02423015424998645,-2.331382638060301e-5,1.0,10.0,0.0,0.0,-76.50633009225075,-0.07725212260677419,-0.014453544514616702,841.7173049323608,-0.18806245289651585,-0.037532029335104,-1.2326144836018744,-0.04082393700866759,-0.08751122609397545,-0.18398320911246993,-0.030214678588249045,0.8627857353662495,-20.085279214615323,503.3149487627865,-14925.117861763307,-0.013653573203704663,1.0071644541728604,-25.258038990245243,650.3386326454288,-19704.907848717157,1.0372959319082258,-32.42993969501819,882.0654698521353,-27474.184245701013,-41.38814963435907,1233.0234554912781,-39765.16472535186,1746.3194169460646,-58958.028461232396,-88548.802670187,0.12436179061693955,0.0,0.03732245565933506,0.0,0.6335687714368681,0.0
0.09393929036455614,-5.360838826100832,125.70902229328078,73.87220414359179,7.98839077040052,0.2598007461940831,-194.66824048526024,61.6672320416142,8.579549286096775,99.2102168964896,4.437589098127512,9.407153618737922,0.35243435491077046,1.7940803882654779,7.11262427740144e7,2.1369176334135784,28.30997103452742,29.318306765795647,-237.68166713728834,16051.239537154353,140.17947162684237,32.656096884626194,-8.302160351771425,-465.0863419166512,19979.98382393028,62.566725550248805,-124.60250653029945,-554.3790662981161,25529.93366326548,-373.8907427413099,-437.45329247982625,32762.626266108462,326.60670407839535,38676.466978841396,33312.42309816765,0.28020745445768214,0.040062233131651886,1.0764173671845134,1.0243454841327427e7,2.614083311248038e6,114.41129348272318,0.0,-21.430176393178137,0.0,-9.691421906575302,0.0,-20.595104268292022,-1.2880772204738957,0.007871833692612022,-0.003262195776955048,-0.008943515575699352,-1.173247050408478e-8,0.0014823737759789852,0.00030565359744947956,3.427241522671513,0.040077553135622175,4.238999685553697e-5,0.04622868533242502,0.0623073090555001,3.1387581429480345,0.4263876605742806,0.3134097774064906,2.1369176334135784,22.091730391606113,140.17947162684237,13.880413495634322,0.026689887483839683,-3.7801995716361426e-5,1.0,10.0,0.0,0.0,-72.92753248422741,-0.08332722604681793,-0.015912113442599806,783.4337203315077,-0.2069829362691626,-0.04144511314233981,-1.3555244127401451,-0.044126231358883564,-0.09459054632942762,-0.18432916161782145,-0.030165116307594515,0.9095003136572145,-21.796089015574623,558.6086227328219,-16913.134061677985,-0.012157202657382595,1.0595616410477424,-27.41737872246747,722.5276628109912,-22369.485082515057,1.0774936764314238,-35.155089968085036,981.0362026960541,-31265.533697654293,-44.705772149791095,1372.5790848989795,-45372.70701413591,1944.2662103416967,-67436.89336016061,-101475.47119570436,0.13393221179985818,0.0,0.04204864980280491,0.0,0.6319233414009806,0.0
0.09568587981556347,-5.342416811300101,119.87370884950094,72.13999062766628,7.9879996351882285,0.2643607149411019,-180.73764506653833,61.663232475173885,8.577302023502774,99.16732634098062,4.437033528436797,9.405953828288057,0.33972356978102697,1.6975671226326439,6.6073536167150915e7,2.0594398791383277,28.324240912038483,29.983083351759007,-244.2509174149724,17571.644581975506,135.08628761099624,32.66845852265078,-9.155321121003256,-485.5530880202925,21842.480638643425,62.563600833384626,-129.92384874250976,-576.2588831475731,27850.39140138805,-388.60597371386916,-442.36839889446,35626.462584697045,391.2397897760324,41762.844991575854,35062.754098537895,0.28020745452197465,0.041024200838690544,1.076255335611253,1.024407778568625e7,2.614523698515735e6,110.25657005155715,0.0,-20.652908933711196,0.0,-9.328875381959982,0.0,-19.640859667728385,-1.287979223679023,0.008478135000626982,-0.003338678497360078,-0.009345553392832821,-1.3206604830673945e-8,0.0014719458396960283,0.00033585570295512144,3.426182172889067,0.042008227827987854,4.6009988354363486e-5,0.048435043410775494,0.06528702697468089,3.2174399115760077,0.4413311448047492,0.32505663642876076,2.0594398791383277,21.304264347089376,135.08628761099624,13.376456931284055,0.029345123412546636,-5.6039791693472136e-5,1.0,10.0,0.0,0.0,-69.54145876884198,-0.08976035959632592,-0.01748914299487258,729.5913195515809,-0.22753799071223368,-0.04571307215868663,-1.488903609334776,-0.04763442964659065,-0.10211030944668252,-0.18468572339732509,-0.02998262560223715,0.9568674158563891,-23.607030412648044,618.6354036781833,-19119.4628535859,-0.010429167640054898,1.112312378788519,-29.702783854884537,800.9833502680705,-25333.192862525517,1.1155609698549904,-38.02748693827432,1088.6807887360205,-35494.49400488264,-48.16823834356454,1524.4001254392217,-51645.95398382322,2159.355217591123,-76946.05545328392,-115995.76415724863,0.14403352299255623,0.0,0.047101017706893,0.0,0.6291201485671156,0.0
0.09744607944318433,-5.324188358862524,114.36638552049048,70.46609021131812,7.9875827802052335,0.2689298549169923,-167.89598575666986,61.65888510568309,8.57493478682407,99.12163900533616,4.436451185928772,9.404693057945542,0.3275985145748399,1.6071782796405953,6.142730826714e7,1.9855375040409493,28.339158213482232,30.630609507338168,-250.0373152977686,19205.635130358136,130.22787425953086,32.681352493617425,-10.07450081549365,-505.7578608706137,23838.41043945797,62.56018832800995,-135.4363964758813,-597.3785805256865,30325.64307959574,-403.7591054598139,-444.55519605918545,38659.19068745527,464.27465349793323,44974.47535688285,36697.54795249097,0.28020745459353963,0.041998718174347076,1.0760828166690677,1.0244707700888267e7,2.614978700085743e6,106.29352074957929,0.0,-19.911412140186304,0.0,-8.98311812219601,0.0,-18.740245851132023,-1.287876564671525,0.00911734829764848,-0.003406319114645871,-0.009747475073486467,-1.4847544007664406e-8,0.0014609417580937994,0.00036866102926976885,3.4250837926764492,0.044009009475292724,4.988717194482081e-5,0.05071921247002559,0.06837216379752017,3.296218612203184,0.45658901981836897,0.33700085203750324,1.9855375040409493,20.553269774117254,130.22787425953086,12.895652874213907,0.03219732068012295,-7.86643945253025e-5,1.0,10.0,0.0,0.0,-66.34541516358817,-0.09654281604788484,-0.01918635992843364,679.9605314252528,-0.2497731680023727,-0.05034845312892769,-1.6330195101608644,-0.05134553441524908,-0.11006376140080301,-0.18505179005337347,-0.029658007654396974,1.0045836537938446,-25.514240655146708,683.4699973534022,-21555.371973567577,-0.008460759586973957,1.1650240250875208,-32.10907043330861,885.8134588468531,-28612.501896821355,1.1508792991297307,-41.03787228403347,1205.1443705880888,-40186.89797417293,-51.75704900689094,1688.6641922852991,-58626.74696938927,2391.722991562837,-87553.06178455036,-132215.32402368155,0.15464992467596778,0.0,0.05247474048076361,0.0,0.6251595854809568,0.0
0.09921400842267245,-5.30620833427682,109.18206610214325,68.85318651752176,7.987140650999783,0.27349114137043123,-156.08536837391324,61.65418206165533,8.5724518230525,99.07318122804135,4.435843606360677,9.403373978172253,0.31606344287714944,1.5227365199422034,5.716457554754453e7,1.9152374820260885,28.35466849361444,31.2568658776488,-254.8932777694868,20953.165830682527,125.60601948770953,32.69472575484495,-11.059501859122197,-525.5007000452922,25966.51456649388,62.55646516439505,-141.12627677477383,-617.4651467743641,32951.720397260404,-419.30627895216344,-443.64216165869755,41851.32226223175,546.1889537697119,48289.7373900688,38167.851602913404,0.28020745467283575,0.04298254899883085,1.0759000076190504,1.0245340597653173e7,2.6154464088946297e6,102.52360153396545,0.0,-19.20595462706501,0.0,-8.654291760083511,0.0,-17.892447005403064,-1.28776939684946,0.009788011979392454,-0.0034636056182284552,-0.010146082623839543,-1.6665820727985273e-8,0.0014493784099059573,0.00040413908398078503,3.423949198766839,0.046074633431958306,5.402138961052422e-5,0.05307491780221335,0.07155423327088635,3.374782859980876,0.47211007317022,0.3492054771566268,1.9152374820260885,19.838985773490123,125.60601948770953,12.438176466057602,0.035244450047262094,-0.00010634393541462948,1.0,10.0,0.0,0.0,-63.33651861039425,-0.10365886602553206,-0.021003499346507314,634.3172067019757,-0.27370906962918196,-0.05535873134570339,-1.7879765815062059,-0.05525271094825336,-0.11843587941170985,-0.18542599760208717,-0.029183873476939917,1.0523125895757581,-27.51171149031787,753.1069761821142,-24229.342496570604,-0.0062468743225843676,1.2172690641877235,-34.62828446456968,977.019416141086,-32220.183049513937,1.1828197315907745,-44.173323101022405,1330.4207926057875,-45363.32430047628,-55.4489149975164,1865.3249959149634,-66349.13941559827,2641.1664912568376,-99313.49259773886,-150220.75175236663,0.1657551899515567,0.0,0.058158926165309786,0.0,0.6200608108115697,0.0
0.10098330767099178,-5.288532319937796,104.31457280151304,67.30367567514682,7.98667414351567,0.2780266552933312,-145.24753378812227,61.64912060085308,8.56985951684465,99.02202579371836,4.435212834790038,9.402000372169239,0.3051199401012434,1.444047874926141,5.326238397741919e7,1.8485504117744218,28.370704033793462,31.858011387531686,-258.67617971557894,22812.321490654584,121.22143704250384,32.708514016221734,-12.108986362086856,-544.5758865539138,28223.194114707865,62.55241214983535,-146.97590623475398,-636.2441829127187,35721.64602448202,-435.1947439126052,-439.28298666576563,45189.4890149853,637.3492455240693,51682.494815104656,39421.24503630554,0.28020745476025094,0.043972122370230134,1.0757072890290873,1.0245972159017041e7,2.615924576389663e6,98.94739016684213,0.0,-18.536642053719966,0.0,-8.34245883515961,0.0,-17.096452515698992,-1.2876579518698716,0.010488052328014185,-0.003509087776328879,-0.010538015026168036,-1.8670344438610182e-8,0.0014372829008638948,0.00044232356892175107,3.422781939956521,0.048198508218879145,5.8408295920462844e-5,0.05549438860114951,0.07482271665169314,3.45280902156287,0.4878361704653777,0.36162736563822123,1.8485504117744218,19.16148544261675,121.22143704250384,12.0040975733738,0.03848095919387379,-0.00013975881269892617,1.0,10.0,0.0,0.0,-60.511197695067594,-0.11108624789956775,-0.022938252505927355,592.435795245805,-0.2993397608678334,-0.06074587008998431,-1.9537070469890585,-0.05934548511071371,-0.12720380428403194,-0.18580678061624828,-0.028555081930676608,1.099698967755598,-29.591476662917227,827.4583308052486,-27146.660648767884,-0.003786403965144783,1.2686032839736376,-37.24994488260195,1074.4924556724814,-36164.704406730074,1.210770404082178,-47.417649899300606,1464.3466360717243,-51038.129489813145,-59.21649636601596,2054.103537303224,-74837.78883320437,2907.1321989995304,-112268.28230424726,-170075.21653372317,0.17731354785252035,0.0,0.06413689125894008,0.0,0.6138622873471733,0.0
0.10274747112834577,-5.27121331135224,99.75595391614324,65.81941676917373,7.986184563718113,0.2825185133311349,-135.32293244930185,61.64370317778748,8.567166093223113,98.96828840928806,4.4345613324814375,9.400576961081589,0.2947654066162391,1.370893383569086,4.9697483901656054e7,1.7854612357559236,28.38718686000412,32.430577730252935,-261.2544724980252,24779.40811178723,117.07315605356743,32.72264460867283,-13.220533413595533,-562.7809654424415,30602.660880648335,62.54801458245309,-152.9648387146438,-653.4519225032443,38625.70180215796,-451.36541626036563,-431.1715616681492,48656.92835080194,737.9956894546567,55123.00922442631,40403.628523810396,0.28020745485609044,0.04496371447086676,1.0755052074829394,1.0246597929106528e7,2.616410711655832e6,95.56408827350101,0.0,-17.903324114768647,0.0,-8.047558969811078,0.0,-16.350961756296027,-1.2875425278237678,0.01121487711674355,-0.0035414396823066907,-0.010919895913095477,-2.0868132097201664e-8,0.0014246913236301356,0.00048321167448870425,3.4215861255610487,0.05037303316108586,6.303956989014114e-5,0.057968730606883644,0.07816556589197672,3.5299777866179958,0.5037051176614817,0.3742192841868832,1.7854612357559236,18.520582590716476,117.07315605356743,11.593320470217382,0.041898007447328946,-0.00017958150272787685,1.0,10.0,0.0,0.0,-57.864854555504834,-0.11879716926520444,-0.024986369169995887,554.0857746979541,-0.32663314258410314,-0.06650628249645879,-2.129974364642184,-0.0636102236595069,-0.1363378812046122,-0.18619244637143562,-0.027769007579848314,1.146384732520842,-31.743955558577888,906.3572761602783,-30309.24061715739,-0.001082324123154565,1.318585692109695,-39.961488247248795,1178.0180708639305,-40449.93648527011,1.234163488550336,-50.75205911217079,1606.6070708617826,-57218.918575180454,-63.029480001977305,2254.49674194443,-84106.99973716805,3188.7315104494837,-126442.03696430898,-191815.63305076506,0.18928131508919094,0.0,0.0703868976128976,0.0,0.6066206671616845,0.0
0.10274747112834577,-5.27121331135224,99.75595391614324,65.81941676917373,7.986184563718113,0.2825185133311349,-135.32293244930185,61.64370317778748,8.567166093223113,98.96828840928806,4.4345613324814375,9.400576961081589,0.2947654066162391,1.370893383569086,4.9697483901656054e7,1.7854612357559236,28.38718686000412,32.430577730252935,-261.2544724980252,24779.40811178723,117.07315605356743,32.72264460867283,-13.220533413595533,-562.7809654424415,30602.660880648335,62.54801458245309,-152.9648387146438,-653.4519225032443,38625.70180215796,-451.36541626036563,-431.1715616681492,48656.92835080194,737.9956894546567,55123.00922442631,40403.628523810396,0.28020745485609044,0.04496371447086676,1.0755052074829394,1.0246597929106528e7,2.616410711655832e6,95.56408827350101,0.0,-17.903324114768647,0.0,-8.047558969811078,0.0,-16.350961756296027,-1.2875425278237678,0.01121487711674355,-0.0035414396823066907,-0.010919895913095477,-2.0868132097201664e-8,0.0014246913236301356,0.00048321167448870425,3.4215861255610487,0.05037303316108586,6.303956989014114e-5,0.057968730606883644,0.07816556589197672,3.5299777866179958,0.5037051176614817,0.3742192841868832,1.7854612357559236,18.520582590716476,117.07315605356743,11.593320470217382,0.041898007447328946,-0.00017958150272787685,1.0,10.0,0.0,0.0,-57.864854555504834,-0.11879716926520444,-0.024986369169995887,554.0857746979541,-0.32663314258410314,-0.06650628249645879,-2.129974364642184,-0.0636102236595069,-0.1363378812046122,-0.18619244637143562,-0.027769007579848314,1.146384732520842,-31.743955558577888,906.3572761602783,-30309.24061715739,-0.001082324123154565,1.318585692109695,-39.961488247248795,1178.0180708639305,-40449.93648527011,1.234163488550336,-50.75205911217079,1606.6070708617826,-57218.918575180454,-63.029480001977305,2254.49674194443,-84106.99973716805,3188.7315104494837,-126442.03696430898,-191815.63305076506,0.18928131508919094,0.0,0.0703868976128976,0.0,0.6066206671616845,0.0
0.104500393868798,-5.2542967120589585,95.49568099816108,64.4013785750039,7.985673491234368,0.2869503095100462,-126.2494582611691,61.63793637535972,8.564380831506995,98.91211381135618,4.433891768624829,9.399108974407396,0.2849909480122476,1.3030175840824048,4.6445886737308815e7,1.7259163608846597,28.404034640726668,32.971694489860944,-262.51295939323546,26849.443068896235,113.15767366228049,32.73704178185206,-14.390928669446733,-579.9274819579585,33097.5718422073,62.54326211911461,-159.07158003791363,-668.8481144054903,41652.28824513488,-467.75791246326673,-419.05200084231825,52234.676521116235,848.250809745189,58579.55327994709,41061.18893853926,0.28020745496058536,0.04595375948746031,1.0752944189628302,1.0247213585752605e7,2.6169022592872093e6,92.37083041525709,0.0,-17.3054652405963,0.0,-7.7693484627772404,0.0,-15.65425281040515,-1.2874234575610843,0.011965602910036774,-0.003559513280872814,-0.011288525577338976,-2.326449818190467e-8,0.0014116452014858688,0.0005267717488220512,3.420366061366199,0.05259026499562975,6.790404655088553e-5,0.06048869320559127,0.08157024066727644,3.6059992626069115,0.5196557534302085,0.38693387565189913,1.7259163608846597,17.915701880151488,113.15767366228049,11.205499929823505,0.04548440963623088,-0.00022646350454927214,1.0,10.0,0.0,0.0,-55.39139835779807,-0.12676072923596807,-0.027142183399510293,519.0267646285595,-0.3555370149622969,-0.07263200222566171,-2.316413402075499,-0.06803141173378052,-0.14580440960592758,-0.18658130587514482,-0.026825477301829586,1.1920306535263494,-33.958697543916955,989.5787128751429,-33716.14711654448,0.0018589222842906967,1.3668038107086262,-42.74922157273194,1287.3025147598491,-45075.80906236303,1.2525004256188077,-54.15643913837675,1756.772446005075,-63907.39841175469,-66.8563568260343,2465.8301415026517,-94161.85733533611,3484.819311712682,-141844.58211300118,-215454.86701963667,0.2016106719713771,0.0,0.07688409747364981,0.0,0.5984070864992055,0.0
0.10623644319901161,-5.237820346293402,91.52128243339394,63.04974250483625,7.985142740253232,0.2913072991443941,-117.96429703052976,61.63183078673067,8.561513855604822,98.85367256412528,4.433206956685929,9.3976020301243,0.2757825029803897,1.2401400905531772,4.348353869741857e7,1.6698305221071281,28.421162809848305,33.479116184752904,-262.35570752339635,29016.27456651611,109.4694055951314,32.751628696369316,-15.616249166838891,-595.8456320318193,35699.21054877259,62.538149292912614,-165.27400185525636,-682.2220906137786,44788.221290019574,-484.3116594378575,-402.72553036718926,55902.069904732314,968.1147983364463,62019.28050449762,41341.9419838405,0.28020745507388517,0.04693889845579542,1.0750756726967403,1.0247815039853249e7,2.617396659732068e6,89.36305194949945,0.0,-16.74221333611637,0.0,-7.507432424263728,0.0,-15.004286083374293,-1.2873011024688246,0.012737126489186162,-0.003562365379046086,-0.011640957512821029,-2.5862888929238036e-8,0.0013981905817036303,0.0005729436585798491,3.4191261661514654,0.05484207266304048,7.298796001142077e-5,0.06304485058904415,0.08502395458414899,3.680616064443177,0.5356289702425007,0.3997244803034948,1.6698305221071281,17.34594935673339,109.4694055951314,10.840085725529876,0.04922693886954818,-0.0002810168211231554,1.0,10.0,0.0,0.0,-53.083612327460564,-0.13494368795681905,-0.029398758756612138,487.01567599513294,-0.3859802380542363,-0.07911084030196747,-2.512538757991172,-0.07259203488984967,-0.15556647501651266,-0.18697170776326621,-0.025726678065566763,1.2363242393035543,-36.22465977948419,1076.8453148732553,-37363.61011592733,0.00502768291012208,1.4128834261366974,-45.59868868996261,1401.9806663533227,-50038.28977443852,1.2653641663949933,-57.60990930922081,1914.309675547634,-71099.27430370686,-70.66530410926134,2687.2756171890906,-104997.96162742682,3794.0241058290458,-158470.425653499,-240980.83335927496,0.2142508138049154,0.0,0.08360119317745138,0.0,0.5893040527617195,0.0
0.10795200292575038,-5.221800841548732,87.81578217436203,61.76291154957389,7.984593826326758,0.29558022051770366,-110.39907084507655,61.62539499041528,8.55857330396657,98.79310323400722,4.432509173950148,9.396060645731612,0.2671145572197481,1.1819165820944013,4.078459459595507e7,1.6170485135812491,28.43850187290447,33.95162247649802,-260.705983094516,31274.750894900837,105.99816856546694,32.76634222855889,-16.8931086982381,-610.4000597418013,38400.11431136688,62.53267084206071,-171.5552827023278,-693.406178505969,48021.94558905922,-500.98157653810034,-382.03484112941624,59640.59408174524,1097.5830015153472,65412.065452866955,41196.87874262576,0.28020745519616436,0.04791687092143659,1.0748495917303318,1.024839902381499e7,2.617891839591843e6,86.53243657556541,0.0,-16.212015079481272,0.0,-7.261086467784187,0.0,-14.398285421255785,-1.2871757347383967,0.013526898049197517,-0.0035492573876025908,-0.011974844931772949,-2.8667321671344518e-8,0.0013843647676709799,0.0006216838166460614,3.417869783805248,0.05712229507988383,7.827998409205788e-5,0.06563005082799364,0.08851698616025336,3.7536685076821605,0.5515825695647741,0.4125571406569719,1.6170485135812491,16.809724185128957,105.99816856546694,10.496072909112982,0.053114151115324706,-0.0003438551556311121,1.0,10.0,0.0,0.0,-50.931665317440604,-0.14331867748546706,-0.03175016956868925,457.7879579898745,-0.41790307611518585,-0.08593279860291386,-2.717940678669727,-0.07727814184798043,-0.1655937256595428,-0.18736241015020916,-0.024475822261088784,1.2790226866561047,-38.5325252636802,1167.9164674483977,-41248.63712879499,0.00841451349783189,1.4565332862003557,-48.497598946361634,1521.7330234729438,-55334.27680079681,1.2724311536236734,-61.09442887191381,2078.7437522212717,-78791.30523329352,-74.42831131711117,2918.080225259897,-116612.0045374821,4115.07200517927,-176314.93344091187,-268381.3397929275,0.22716053555058996,0.0,0.09051526967769406,0.0,0.5793932361781613,0.0
0.10964300261171193,-5.206257895379199,84.3640160425819,60.539589975601196,7.984028666399279,0.29975904272891707,-103.49310980978308,61.61864367443654,8.555569161001722,98.7305902175173,4.43180107422444,9.394490252019997,0.2589645954793022,1.1280393363815697,3.8326158090311475e7,1.567433230859846,28.45597477491607,34.38824371011816,-257.50619326577396,33617.859506599496,102.73496932744628,32.78111372660772,-18.217057486619705,-623.4682228562751,41190.660029972554,62.52682875329226,-177.89545526807146,-702.257375978032,51339.46171668803,-517.7153456412778,-356.8853139045636,63429.20373749063,1236.4866895362543,68726.32087883704,40580.36735476493,0.2802074553274664,0.04888512560049653,1.0746169618169925,1.0248962277238568e7,2.6183855506748357e6,83.87163779747895,0.0,-15.713499792081704,0.0,-7.029668285587347,0.0,-13.833771055427604,-1.2870477035635401,0.014331899337429474,-0.0035196456900292716,-0.012287962510901154,-3.167881056429865e-8,0.0013702142941149392,0.0006729031991323152,3.4166008742675866,0.059423670294370956,8.376447745427945e-5,0.06823592920775969,0.09203796983766499,3.824986924462643,0.5674690219773239,0.4253929069455068,1.567433230859846,16.305613223970578,102.73496932744628,10.172575123932686,0.05713151323439469,-0.0004155092772122,1.0,10.0,0.0,0.0,-48.92677857299342,-0.15185337294760337,-0.0341885423875648,431.1088786798639,-0.45121694934625944,-0.09308146683580007,-2.9320261272805004,-0.08207280067431166,-0.17584944520050155,-0.1877520448242977,-0.023078372179005588,1.3198921898035663,-40.871740200006144,1262.4744795487115,-45364.174084083184,0.012006224450348038,1.4974817683773258,-51.43211494669967,1646.1363757109877,-60954.99852710994,1.2734518065995066,-64.59034944102578,2249.4535520367795,-86971.71521431964,-78.11639702457092,3157.2811528318275,-128987.29024154793,4446.393404932841,-195352.0938911467,-297610.0144416042,0.24029140602495144,0.0,0.09759898485693726,0.0,0.56876501962708,0.0
0.11130605496177427,-5.191203893562098,81.15027595421492,59.37797017902466,7.9834492034218965,0.30383580215277356,-97.18829655836207,61.61159347641658,8.552511255550067,98.66632316617387,4.4310852044162505,9.392896137895772,0.25130763841662934,1.0781996835790675,3.6086420624130405e7,1.5208324051473658,28.47350922469881,34.78856824457255,-252.71866402603567,36038.24344575599,99.66981680016393,32.7958795589645,-19.58345638075005,-634.9525027142342,44060.91513418545,62.52062899640608,-184.27566283572455,-708.6681528169017,54726.618374053905,-534.4646946647208,-327.23598118480913,67247.12267199822,1384.5728413402521,71931.92477509509,39451.480959421446,0.2802074554677733,0.04984147235239214,1.0743785769749195,1.0249501983989652e7,2.61887572448015e6,81.37249494297843,0.0,-15.245145220333884,0.0,-6.812462592893905,0.0,-13.308174340179514,-1.2869173520084276,0.015149191046672367,-0.0034731911199462123,-0.01257846714388336,-3.4896959849530584e-8,0.0013557855363910878,0.000726498168746678,3.4153231655476857,0.061739376890638,8.942501128860538e-5,0.07085465996433797,0.09557626475503801,3.8944398741645285,0.5832462088886298,0.43819649054441223,1.5208324051473658,15.832053126533701,99.66981680016393,9.868607739457577,0.06126409714645975,-0.0004964472029520153,1.0,10.0,0.0,0.0,-47.05985743881411,-0.1605163082158833,-0.036705655395165016,406.7536049458471,-0.4858255635863259,-0.1005384595571894,-3.1541554666679943,-0.08695931744581592,-0.18629745508979012,-0.1881393846567884,-0.021541153638072547,1.3587394454530262,-43.23216490802356,1360.1868576691413,-49701.56504912897,0.01578823541534325,1.5355100404084037,-54.388944747857956,1774.745847489266,-66889.33822244915,1.2682618374905357,-68.07902424239707,2425.7856958841185,-95624.98369282407,-81.70266883594165,3403.8682957017204,-142100.9168652019,4786.356132408851,-215545.5271168586,-328603.33192252455,0.2535966796688378,0.0,0.10482537511074755,0.0,0.5575105348714211,0.0
0.11293811686877711,-5.176647522161833,78.15928550276878,58.27606110294234,7.982857477264832,0.3078037240719254,-91.4308223682796,61.604263893642106,8.549409677938426,98.60050541766368,4.430364101624959,9.391283668726924,0.2441185238675823,1.0321030503302793,3.404527133842253e7,1.4770925107341384,28.491035404601185,35.15260837478102,-246.3258394715255,38527.9046809181,96.79263639828919,32.810579175459154,-20.987324599385776,-644.778021649889,47000.30757476133,62.51408238706903,-190.67716611098524,-712.5647102718265,58168.76705853729,-551.1826413126578,-293.10226854288794,71073.54167871522,1541.486147691312,75000.19002433034,37774.90324743552,0.28020745561698207,0.050783896547218016,1.074135269063229,1.02500156879115e7,2.6193604041677304e6,79.0267790217536,0.0,-14.805417051806579,0.0,-6.608746404950958,0.0,-12.818997292895292,-1.2867850369263656,0.015975807269914554,-0.0034097590249718337,-0.012844848588297063,-3.831942061441894e-8,0.0013411266458548097,0.0007823429573426347,3.4140403556118817,0.06406266799920034,9.52436456063069e-5,0.07347854151426964,0.0991213963650006,3.9619186012618197,0.5988745674154893,0.4509340499340195,1.4770925107341384,15.387471523594671,96.79263639828919,9.583178326439082,0.06549613104861446,-0.0005870507948948277,1.0,10.0,0.0,0.0,-45.32205749354753,-0.16927576511896386,-0.03929264808726757,384.5139859398305,-0.5216206798339241,-0.10828246919264792,-3.3836156398415316,-0.09192060361433055,-0.19690077201478662,-0.1885232781146008,-0.01987236047217205,1.3954044633507134,-45.60379804838374,1460.6954923775913,-54249.994641603946,0.01974429551721462,1.570444582558058,-57.35501002300205,1907.0809910091075,-73123.06105030808,1.2567797174775879,-71.54246545921615,2607.036717635092,-104730.71366119634,-85.16208749322163,3656.761826048565,-155922.06193998127,5133.240179960116,-236845.88634529815,-361276.81190530746,0.26702950163383593,0.0,0.11216698110966877,0.0,0.5457215293015528,0.0
0.1161001637065144,-5.149034253785779,72.7851205669513,56.241938305545446,7.9816451513594275,0.3153949196871432,-81.35974874275601,61.588849987912965,8.543113584694424,98.465021190789,4.428915465557279,9.388023651963952,0.23103884152793852,0.9500057591200842,3.0485101084448133e7,1.3975544619502882,28.525816402322388,35.774015087518215,-228.74376329591976,43682.937447250886,91.56011515991315,32.83956984465984,-23.88764880340337,-659.2736468378292,53044.77045425272,62.50000802291523,-203.47649730681349,-712.6863507643978,65161.5943154716,-584.3598368085742,-211.67533832994343,78674.10535928066,1880.0610754871648,80622.87131912638,32667.46451891145,0.28020745594141633,0.05262061631731191,1.0736371036192318,1.0250957586495621e7,2.620306560026206e6,74.76126244968914,0.0,-14.005433414636443,0.0,-6.238758276228543,0.0,-11.940020536314844,-1.2865158698054056,0.017645996820110026,-0.0032323312595046844,-0.013301103593799879,-4.576153277108534e-8,0.0013113027126402592,0.0009002324183275451,3.4114727299915444,0.06870782117786502,0.00010728295612657313,0.07871431235297723,0.10619481762547592,4.090680061314137,0.6295538751992943,0.4760953728342339,1.3975544619502882,14.57869761241275,91.56011515991315,9.06378877272633,0.07419674852245885,-0.0007983883377666647,1.0,10.0,0.0,0.0,-42.19882909267622,-0.18696653670617291,-0.0446409243883467,345.6153160314824,-0.5963222638241004,-0.12454115039826043,-3.8615962543315097,-0.1020030428000859,-0.21843400546893627,-0.1892768727239503,-0.01617666462873226,1.4617444909802728,-50.344319142188745,1668.6709103568658,-63931.40689650771,0.02811101292221626,1.630590168054134,-63.26735705795005,2181.0018592736615,-86423.62533297841,1.2149910593048445,-78.32962311453983,2981.4760076425623,-124204.57775608337,-91.61468152968695,4177.157067482674,-185540.81102810084,5840.976325981069,-282531.47826124146,-431263.3602333007,0.29410534178327513,0.0,0.12709249986451537,0.0,0.5208893707053808,0.0
0.11762705852905164,-5.135968454005386,70.3726779321342,55.304497605247036,7.981028262482722,0.31901324902841083,-76.95605182691197,61.580808204778094,8.539936455939852,98.39573780664097,4.428192025231665,9.386385112015304,0.2250951769250198,0.9134694115753114,2.8932770383688904e7,1.3614318815437285,28.54296633538679,36.03332633521078,-217.60213721932925,46332.7696563192,89.18347583506441,32.85377349146257,-25.37460149286933,-663.9087349059428,56129.96027959745,62.49251583408965,-209.8448924364543,-708.9203743072081,68685.98556075396,-600.7497160285064,-164.62287894424702,82413.10921308483,2060.7534487293005,83133.76300140073,29195.95702610487,0.2802074561161921,0.05351256378313675,1.073383751774232,1.0251383155113947e7,2.620765267786266e6,72.82406805798507,0.0,-13.641935620567292,0.0,-6.070954000389884,0.0,-11.545435168181534,-1.2863796394416511,0.018484621472946952,-0.0031189006481564946,-0.013489793379089308,-4.977089362187015e-8,0.001296222981237536,0.0009619921684038226,3.410193693892735,0.07101921073197956,0.00011346857073913219,0.08131439262542907,0.10970702308516228,4.151899184997618,0.6445532518467949,0.48847164915262653,1.3614318815437285,14.211199996001275,89.18347583506441,8.82773070222733,0.07863612150569946,-0.0009194999524893407,1.0,10.0,0.0,0.0,-40.7964517245089,-0.195845029447427,-0.04738521859365842,328.6078157346956,-0.6350062174594443,-0.1330100412126963,-4.108669210108861,-0.10709480344568312,-0.2293004424244124,-0.18964503460071225,-0.014169004856823979,1.491289117947039,-52.697231277883766,1775.4490790099242,-69038.70910203503,0.03248807008708768,1.6556947452450053,-66.1928141624213,2321.6572158335466,-93455.64372731335,1.1848702726370446,-81.62588352085159,3173.303113034879,-134521.14734266265,-94.57278613142228,4442.584576535313,-201258.0966113243,6198.5889344631105,-306786.1874832667,-468355.48766524636,0.30767159817488765,0.0,0.13462937455588175,0.0,0.5080071923651441,0.0
0.11911507256408613,-5.12339753032751,68.12716086250835,54.41740837207753,7.980407160160832,0.32250872260594526,-72.92381837570547,61.572580229937394,8.536753723253923,98.32574073582329,4.427472294350057,9.384747937747933,0.21952001351806527,0.8796445548041627,2.7513895864901852e7,1.3275630629482327,28.55988011840391,36.25986560636208,-204.96000334882766,49018.12121909738,86.95495398666547,32.86772097034828,-26.878527839877716,-666.807638601265,59241.432221402894,62.484755177911495,-216.16896607304886,-702.6581726569293,72209.30919617493,-616.951855700172,-113.61034070419869,86086.73255042834,2248.1572996931804,85418.10828257274,25099.7267377096,0.2802074562987866,0.05438490261049357,1.0731287468227422,1.0251776989589736e7,2.621212457064446e6,71.00774865850974,0.0,-13.30099876924714,0.0,-5.913768807697076,0.0,-11.178141753809182,-1.2862428320823973,0.019321804102620098,-0.002989719399340977,-0.013651759171533835,-5.395976993636361e-8,0.0012810992494060062,0.001025368682513937,3.408922477918658,0.07331477649854315,0.00011973588980141256,0.0838932310425139,0.11319015185943924,4.210946050729508,0.6592841692726151,0.5006734882621144,1.3275630629482327,13.866493602280933,86.95495398666547,8.606286923079933,0.08311207393284178,-0.001050893349298414,1.0,10.0,0.0,0.0,-39.490874085481835,-0.20470520379062052,-0.0501626553536763,313.0357464537608,-0.6743927896881861,-0.14166585438219959,-4.3599300902185725,-0.11219728610532062,-0.24018400828857198,-0.19000626876307058,-0.012070053478213837,1.5183549849129365,-55.026973883782496,1883.5394182042517,-74300.53647381482,0.036967759428397855,1.677460078463767,-69.08285665528749,2464.03751561877,-100710.31195069822,1.1488497369809083,-84.83865135919928,3367.1381393908055,-145176.6999256347,-97.330959806484,4709.913421918719,-217506.59383350186,6556.307292434717,-331862.8216431857,-506649.8453259664,0.32119771198774194,0.0,0.14217963538193945,0.0,0.4949248472959737,0.0
0.12056649367967799,-5.11128613703009,66.031572272349,53.57629659924852,7.97978226772117,0.32588829570917205,-69.21981445971433,61.56417187580922,8.533566530126132,98.25506913104219,4.426756474961138,9.383112641376345,0.21427824824114045,0.8482420688633924,2.6212741463425055e7,1.295733735614242,28.57655341862911,36.455552149417024,-190.84648822097662,51736.96378711247,84.86047083122637,32.881410119128944,-28.39802542660227,-668.001534564485,62376.28601335505,62.476733322475305,-222.4495923132697,-693.949673237297,75727.21632322889,-632.9725505589711,-58.731903359561855,89688.30257233883,2442.0754616416293,87465.93627087811,20365.152944143807,0.28020745648922735,0.05523870893433009,1.0728722526414525,1.025213944485222e7,2.6216480986634823e6,69.30081418528404,0.0,-12.980476943355852,0.0,-5.766194596008288,0.0,-10.83536094451546,-1.2861054525965667,0.020157171076714088,-0.002845116283865431,-0.013787426009180074,-5.832880258929106e-8,0.0012659389989825623,0.0010903335245504582,3.407658852415931,0.07559495501514883,0.0001260805967981566,0.08645137144731799,0.11664488393995168,4.267949535171326,0.6737592358921273,0.5127083053495297,1.295733735614242,13.54240135024068,84.86047083122637,8.398067197603915,0.08762039151222026,-0.0011928160564108677,1.0,10.0,0.0,0.0,-38.27224237127926,-0.2135429922933224,-0.05297084413362446,298.73197189372434,-0.7144500035048322,-0.15050224350363145,-4.61516907120095,-0.1173081119897569,-0.251079391207663,-0.19036079407326426,-0.009885612984256744,1.5429991841150779,-57.332015960003964,1992.8362449420888,-79713.17761197963,0.04154272079099112,1.695962977286393,-71.93527273703066,2607.9912352855,-108182.47556586358,1.1070741835508702,-87.96454785247477,3562.7351609491698,-156162.92145659906,-99.88412401746848,4978.72688680385,-234271.99309692124,6913.403412700701,-357735.18318527215,-546095.4508928002,0.3346793910471391,0.0,0.14973849323894317,0.0,0.4816826181488494,0.0
0.12337026604388666,-5.0882974259835985,62.229714879514425,52.015615664705585,7.978521454818056,0.33233044502304127,-62.64834367086835,61.54681954402229,8.527176855844791,98.11171200634675,4.425335910467838,9.379846411476505,0.20466738259407313,0.7916893351551397,2.3909856112927556e7,1.2374152926759363,28.60919690098662,36.76157823763746,-158.28798655816396,57272.871560021274,81.0224775227658,32.90803436345068,-31.48153538304975,-665.3953204556148,68711.39648385129,62.45992040922912,-234.89524772275732,-669.3678744069201,82737.31461178421,-664.5217632639442,62.368619880765166,96657.212580065,2849.077991933343,90818.52746678526,8920.628343300414,0.2802074568941426,0.05689609579100057,1.072354900493468,1.0252772210251838e7,2.622485476165413e6,66.1733652028329,0.0,-12.392881279330567,0.0,-5.496219799156682,0.0,-10.213449693744625,-1.2858287382136848,0.02182273353940669,-0.0025105834866084005,-0.013981723637819733,-6.761872308917217e-8,0.0012355082575148115,0.0012250485611740966,3.4051511857555075,0.08011498338735835,0.00013899819823855392,0.09151229635787975,0.12347805118822053,4.37638561914813,0.7020135865956197,0.5363255275539722,1.2374152926759363,12.948154188362736,81.0224775227658,8.016247456317197,0.09672752078444062,-0.0015094850166382338,1.0,10.0,0.0,0.0,-36.06075570237937,-0.2311539424083954,-0.05867613621566116,273.35662422827363,-0.79653451045583,-0.16871013846395905,-5.137292652255082,-0.1275561167536112,-0.27290751864019086,-0.19105118644352997,-0.005276878540612535,1.585284918917707,-61.86701987010679,2214.8719892924496,-90987.61135447392,0.050960791771485665,1.723506643357352,-77.52482770007285,2900.336370370309,-123774.47779397291,1.0067230830036005,-93.94962730208935,3958.6749786785067,-179117.04383208853,-104.3621090419856,5519.759557430591,-269330.70688138343,7623.663272004472,-411814.6026425889,-628314.940101187,0.36152019570032157,0.0,0.1648796581458898,0.0,0.45482925181066935,0.0
0.1246699990528945,-5.077817313776144,60.57000075886426,51.31940984836749,7.977912850788819,0.3352771095900394,-59.84072513004666,61.53826258150657,8.524110162943662,98.0421419113064,4.424660843214166,9.37828442018029,0.2004285938290157,0.7671758426445203,2.292826238011269e7,1.2117138764103041,28.62449939475063,36.870754070942425,-140.69233948156523,59968.278622921476,79.33084881403417,32.92043272821427,-32.977676148786024,-661.841431418041,71772.74733100068,62.45151621812966,-240.8043318939817,-654.2928526146352,86076.6141484737,-679.4131364465685,125.58382240596609,99874.44530064537,3052.7900346904808,92057.39732419886,2482.1885813329754,0.28020745709955447,0.05766795563601667,1.0721052310969084,1.0253032413832795e7,2.622870614494699e6,64.79509168256084,0.0,-12.133771563406105,0.0,-5.377430322164921,0.0,-9.941937090540193,-1.2856952543736613,0.022617708325493868,-0.002329433976686804,-0.014039141382290449,-7.233169060878527e-8,0.0012208894873522922,0.0012918052602856292,3.40395871497042,0.08226205466874133,0.0001452876785880873,0.09391156642853478,0.12671667471317188,4.425889107572899,0.7152393394860443,0.5474370165558965,1.2117138764103041,12.686050201909064,79.33084881403417,7.847831128293273,0.1011270023113826,-0.001677138764111478,1.0,10.0,0.0,0.0,-35.0950432491656,-0.23955481997317712,-0.06144778612311887,262.5158738269629,-0.8367397738845319,-0.1776759563952838,-5.392602348348617,-0.1324748250992211,-0.28337503539221337,-0.1913734760099557,-0.00296433441396364,1.6023320836981578,-64.00204695086438,2322.7080900721385,-96595.35378774954,0.055588450983977494,1.732362563268941,-80.14505663071313,3042.2523425160975,-131542.06996188225,0.9509523260974938,-96.68604721841314,4150.210541912975,-190563.96418180256,-106.20313762952041,5779.887817726922,-286824.02787768247,7960.87298572038,-438779.80126750376,-669184.9611224602,0.37431549300472405,0.0,0.17213789733473767,0.0,0.4418436832323649,0.0
0.12615655678632554,-5.065963902689384,58.74613452309646,50.543284532734894,7.977197934012737,0.33861564584708315,-56.799148835392565,61.52806395064658,8.520520993304103,97.96010907839414,4.423876179136661,9.376460805840424,0.19573867818819557,0.74036452087808,2.186651935020963e7,1.1832929451567484,28.642114386989785,36.96988381941938,-118.51706047794184,63153.13144211901,77.46007518344973,32.934638030926756,-34.74099865888098,-655.8374980460466,75370.45602054086,62.441414036779776,-247.6709775647336,-634.0284494365307,89960.15367035594,-696.6495678028002,203.6389784515188,103528.20452580962,3297.890488865123,93191.66499390922,-5848.506184843877,0.28020745734918934,0.058553484927700024,1.0718119856540467,1.0253301896380905e7,2.6233078010172844e6,63.27099692670013,0.0,-11.84712384242824,0.0,-5.246223109406544,0.0,-9.643558439806444,-1.2855384256621427,0.023544468443114544,-0.002100894006553692,-0.014077593299363672,-7.805949927215953e-8,0.0012037723236223014,0.0013716514310890802,3.4025713858489084,0.08475807016295689,0.00015271945498271519,0.09669691646504747,0.1304756844111867,4.481911557631355,0.7304645460241965,0.5602717907588999,1.1832929451567484,12.396032166405709,77.46007518344973,7.661478244400444,0.10629647687471998,-0.0018866250504438,1.0,10.0,0.0,0.0,-34.0335993133924,-0.24934423773806996,-0.06471739353957817,250.77225510980992,-0.8844352801715984,-0.18835123200479828,-5.6951246504262425,-0.13823131377184888,-0.29561750893586836,-0.19174366093551848,-0.00018104064802289797,1.619707985666747,-66.46612885824179,2449.87712011634,-103317.42408409435,0.06108616292974894,1.7392607300588039,-83.15928403464446,3209.5375592467353,-140862.75988114328,0.8796169805275658,-99.77463805747144,4375.383075423244,-204307.40105628083,-108.10051741604295,6084.283665690919,-307831.68695830426,8351.700991884438,-471139.85811460356,-718112.9449373855,0.3892209054456071,0.0,0.18062376925711074,0.0,0.4265988499513627,0.0
0.1277531094054719,-5.053387983979661,56.87116435837183,49.73278354875733,7.976407672986525,0.34216276816361785,-53.72079554029039,61.51660910131781,8.516568885853104,97.86904026219217,4.423018801618998,9.374458266627416,0.19088106853111694,0.7129437551690112,2.079376111403039e7,1.1538752092208995,28.661148959217364,37.0454676719706,-92.163967531464,66696.38611030026,75.52350979821607,32.949906409277396,-36.696963749500654,-646.9749232502267,79348.17987751454,62.42996810914189,-255.17388981737324,-608.5195846126247,94201.85543740731,-715.402260254468,294.5443499952767,107405.91116839582,3575.9051143851466,94036.54609215609,-16029.472574493017,0.2802074576356871,0.05950773788218762,1.0714878697494228,1.025355560758855e7,2.6237724872552264e6,61.69346868577401,0.0,-11.550276175155641,0.0,-5.110596243483758,0.0,-9.336804037913183,-1.2853649449871432,0.024560368929962606,-0.0018290279943954835,-0.014084789561408137,-8.463335496726447e-8,0.0011849181331598162,0.0014616994502391135,3.401053396671729,0.08748681392575804,0.0001609879674247456,0.09973721628300065,0.13457774442665318,4.541363902166386,0.7469317067225338,0.5742049990047474,1.1538752092208995,12.095616686550741,75.52350979821607,7.468449076715021,0.11201143249080872,-0.0021342045895334795,1.0,10.0,0.0,0.0,-32.94215480426994,-0.2600700547642075,-0.06834811774319816,238.88715989212787,-0.9377282473708655,-0.20032823349291903,-6.032711980283757,-0.14456930997836398,-0.30908652510118956,-0.19214294122376693,0.002973956027635863,1.6357209276759859,-69.13570243200382,2591.0242550796047,-110914.66669975201,0.06723541846230169,1.7426515534990763,-86.41208151316414,3395.100599102078,-151408.34676247503,0.7936960451375003,-103.03155286617951,4624.35546130104,-219864.79033485393,-109.86562305690444,6418.98473116162,-331614.5729518001,8776.495283223245,-507740.04028626287,-773288.2322426942,0.405548160021841,0.0,0.18995508467888472,0.0,0.40978188882843797,0.0
0.1311710492573782,-5.026985361523424,53.12738359370343,48.073563094394814,7.974637459179096,0.34961866929188956,-47.724352636882486,61.49027623710351,8.50776779020862,97.6635541476546,4.421133752533569,9.370018663157618,0.18106488409652202,0.6586385057601448,1.8709707469621725e7,1.094498079385305,28.702210062689264,37.098446266117115,-26.391915665477857,74716.7201782597,71.6141105750666,32.982546006996294,-41.10164795309934,-619.0268867846185,88255.38003507732,62.4033216456114,-271.68012666791236,-540.0832946258043,103497.48665251052,-756.3749203275661,515.000165756192,115459.06910633497,4224.517254678222,94340.3189357037,-42582.839614869,0.2802074583181097,0.06156159962922332,1.0707619066505132,1.0253962289404072e7,2.6247455483538974e6,58.50944381149247,0.0,-10.950599483988237,0.0,-4.837480115388337,0.0,-8.724247484824781,-1.2849754192343883,0.026805490829131008,-0.0011495967528502814,-0.013972308824427333,-1.0029283533621626e-7,0.001142928662159584,0.0016701770458481928,3.3977054406143576,0.09349642347176679,0.00017970589850597695,0.10641536939591352,0.14358386061293363,4.666126656976045,0.7825802356705889,0.6045458898765106,1.094498079385305,11.488422756015025,71.6141105750666,7.078341868199089,0.12480985090101492,-0.00275123208952006,1.0,10.0,0.0,0.0,-30.76196500225772,-0.2837540246038165,-0.07653991174590374,215.7372192681936,-1.059194640663457,-0.22781200103364022,-6.800489792844208,-0.15868021878728733,-0.3390341382466673,-0.19300285636438713,0.010311707920310487,1.6601266531235932,-74.9143964244159,2909.142201766009,-128554.08380996496,0.08125771721219245,1.7350058035907305,-93.40232158073701,3812.806975937477,-175933.38723598304,0.5756162990959657,-109.73345434585795,5181.476415547476,-256064.46109367296,-112.55964247863214,7160.308669919585,-386943.0035458862,9697.330428339988,-592713.5589350471,-900673.4405348996,0.44159639878754653,0.0,0.21068107950833118,0.0,0.37234816280069727,0.0
0.13296107387796108,-5.01343114476214,51.302357810394405,47.24359108550885,7.973667638302326,0.35344619547056066,-44.87538909584162,61.47546483100158,8.502972846530039,97.5501074912669,4.420120434405322,9.367611068456496,0.17621947764695106,0.6323896653556348,1.7722333750470966e7,1.065228583341048,28.723830684578402,37.06636667186077,13.440232601658153,79157.61030524272,69.68666809097377,32.999564293742424,-43.526932959962366,-599.1851953237215,93129.72363477775,62.388166649446376,-280.5643462810445,-496.277830483249,108462.73957264559,-778.2748755487635,645.1900378308559,119488.36776455423,4594.36128811548,93556.68255199703,-59353.64814471761,0.2802074587161136,0.06264310933749836,1.070364190067642,1.0254093966907533e7,2.625240464962542e6,56.93994900847375,0.0,-10.654704158090196,0.0,-4.703201226845786,0.0,-8.425605040886508,-1.28476123338322,0.028018696330709927,-0.00073765563462961,-0.013838581756841805,-1.0942630217004696e-7,0.0011200638688714268,0.0017883372480538332,3.395898273618237,0.09673533211534903,0.0001900708386573292,0.11000450038439773,0.14842143314708606,4.730088260014866,0.8014613908554329,0.6207111507157539,1.065228583341048,11.188625461852789,69.68666809097377,6.885763631975501,0.13181652311153957,-0.003126756443694303,1.0,10.0,0.0,0.0,-29.69867772033936,-0.296540504683256,-0.08106002934201625,204.7391431392286,-1.1269150315116816,-0.24324262351506598,-7.227585084036031,-0.16636561317898843,-0.3553208657134411,-0.19345554780560315,0.014475140409495161,1.667168509970877,-77.96526932598421,3084.4209674997464,-138574.19667991693,0.08907059118863998,1.7223774626696902,-97.06127080560088,4042.5963097469967,-189886.07589161265,0.4418583873207372,-113.05989992977155,5485.8570290845955,-276663.45390230144,-113.30017993248528,7560.533989649667,-418408.284534757,10181.905528024463,-640912.6868141119,-972459.6448413322,0.46106119758383746,0.0,0.2219382414777011,0.0,0.3520291206332673,0.0
0.13479035980699824,-4.999766871400105,49.526056753921516,46.421523078607585,7.972646169872856,0.3573011963224081,-42.15028076797347,61.459577544194424,8.497940570886483,97.42995734166594,4.419067012111926,9.365092451391819,0.1714629708183849,0.606988264438954,1.6779678554608576e7,1.036525819174454,28.74596926694256,36.99071829169644,58.191271377495205,83869.4813222372,67.79630637493408,33.016866437583786,-46.08963991245231,-574.9748782822908,98256.5881556978,62.37180470040526,-289.81213408760584,-445.5327601063158,113589.72854318109,-800.9631531032232,789.1867644773691,123430.34391681025,4994.51282789575,91989.47991337345,-78740.3904999141,0.28020745915404677,0.06375244161079256,1.0699452740791655,1.0254165458884714e7,2.625733639661435e6,55.40087784639093,0.0,-10.364326178235595,0.0,-4.5717758688810575,0.0,-8.134911488204065,-1.284534876201341,0.029284450865976232,-0.000274507726888174,-0.013644889539575326,-1.194764540589067e-7,0.0010960865863801502,0.0019157943828445934,3.3940129988837433,0.10011051857401693,0.0002010683300929811,0.11373708923975985,0.1534501236825207,4.794468104378859,0.8209046693722898,0.6374239462380371,1.036525819174454,10.894264398302377,67.79630637493408,6.696710344267626,0.1391904389382992,-0.00355167174455221,1.0,10.0,0.0,0.0,-28.663433360532803,-0.3098718470438056,-0.08584388975348572,194.21956521125924,-1.1991040476493957,-0.2597732788575437,-7.682138151724212,-0.1744294685163108,-0.37239073793664657,-0.1939195139731598,0.018959602596363954,1.670020473363602,-81.09273118742163,3269.69108050138,-149394.72069637597,0.09738953771962974,1.7029709969171876,-100.78651510930038,4285.161791502342,-204967.72565083462,0.2905730260064291,-116.30120982650858,5805.426594870918,-298927.27407868,-113.5193990618836,7976.800545629314,-452392.4845893086,10675.587222659842,-692855.2494627191,-1.0494191384570121e6,0.4813618114460512,0.0,0.23372454566716236,0.0,0.33080319499412314,0.0
0.13664294367477361,-4.986116279440644,47.81304111313834,45.61470554317713,7.971580407219169,0.36114583663388355,-39.56770822837875,61.442693332076914,8.492707915316865,97.30387801545334,4.417982287291024,9.362482129554838,0.16683616115176406,0.5826330273915543,1.5888032873761702e7,1.0086372605787397,28.76840391797617,36.86970813635159,107.85636587671159,88822.248159103,65.95932086150017,33.03426895691178,-48.77171335983542,-546.2149029503604,103595.68222628646,62.35431784066641,-299.35012752791,-387.72706017811936,118822.37150105114,-824.2526510822127,946.680902375507,127205.42293888077,5423.2287518185985,89530.47393989064,-100870.09881845447,0.2802074596317022,0.0648800732524576,1.069508153680755,1.0254168508771926e7,2.626218332258439e6,53.905501420120764,0.0,-10.081962950432002,0.0,-4.444341022054325,0.0,-7.854548583308188,-1.284297742173788,0.030592529179169364,0.00023986090450792385,-0.013386830409535819,-1.3043859547562799e-7,0.0010711846294776664,0.002052053359264721,3.3920638755070773,0.10359603472444011,0.0002126275306634479,0.11758357118418794,0.1586296696028015,4.858650195129626,0.8407464452459054,0.6545462495168047,1.0086372605787397,10.607857404855764,65.95932086150017,6.512805742699133,0.14687617524855398,-0.004027771282896433,1.0,10.0,0.0,0.0,-27.664718491076957,-0.3236391872292236,-0.09085912714658903,184.25050744160097,-1.2753368497698796,-0.27731904396040935,-8.161367559145198,-0.1828123700929931,-0.3901149158446151,-0.19439053088323638,0.023739268124627018,1.6682207649325287,-84.26357347330554,3463.6280010231803,-160971.42707626,0.10616012849413067,1.6763213779069903,-104.53430974758442,4538.682330377925,-221117.63029938,0.1217615872084257,-119.3976754298659,6137.424235611311,-322761.4557666889,-113.13634772400076,8404.726830028429,-488738.80441172025,11171.185805405416,-748265.1370093767,-1.1310371976702649e6,0.5023363601657951,0.0,0.2459486469291612,0.0,0.3088679376898167,0.0
0.13851046437572268,-4.972541674703505,46.16842068469607,44.826432855656414,7.970474222676496,0.3649596208870717,-37.13097848185051,61.42484231261815,8.487294209136847,97.17224648481479,4.416871158169341,9.35979042238856,0.16235542578489384,0.5593845922698312,1.5048341070919786e7,0.9816622685399569,28.791002069452034,36.702308453291266,162.52899076673546,94001.18777708334,64.182257993751,33.05166153309772,-51.56360990044667,-512.7090312126029,109123.84444666666,62.33574258934453,-309.13906633178925,-322.6625854566635,124122.72745823272,-848.0425290122992,1117.7090388624451,130750.43172526448,5879.90479539901,86074.62356647468,-125913.84622551706,0.28020746015015263,0.06602098908522373,1.0690543947999744,1.0254096346043235e7,2.6266900103547764e6,52.45914771600064,0.0,-9.808618806577893,0.0,-4.321348649193959,0.0,-7.585352018727211,-1.2840504532777217,0.03193728894242094,0.0008064882892524826,-0.013060380752515574,-1.4233739291959874e-7,0.0010454636040423883,0.0021970073799350985,3.3900582586959733,0.10717836407606116,0.00022471312240624576,0.12152826981819079,0.1639385327609679,4.9223114251090285,0.8609004722546955,0.6720046449218421,0.9816622685399569,10.330413068059245,64.182257993751,6.3347030943798766,0.15484342936439371,-0.004557993636178761,1.0,10.0,0.0,0.0,-26.705520358497324,-0.3377821199884039,-0.09608917765312648,174.84464039926632,-1.355416893847491,-0.29584621443653725,-8.66393965238442,-0.19148330477420822,-0.40842489871822707,-0.19486626377620675,0.028801274739773536,1.661414577535214,-87.45677476714337,3665.513970975228,-173292.06363696375,0.11535415930752259,1.6420261064255133,-108.27573873373632,4802.12755044206,-238319.16555310116,-0.0648766178949158,-122.30470661995136,6480.133839685496,-348135.51963411696,-112.07932160101086,8841.307415012496,-527386.204929149,11663.201467048068,-807009.320051589,-1.2170051177815539e6,0.5238969566038545,0.0,0.2585610783186787,0.0,0.28634531850031897,0.0
0.14037138193277696,-4.95919591410869,44.60678526727473,44.064877692503984,7.969340221929046,0.3686968696255937,-34.85662753879199,61.406203556473976,8.481761001815768,97.03649812511402,4.415746890372163,9.35704839846626,0.1580638902727053,0.5374347486282138,1.4266080330061514e7,0.9558602724935552,28.813471352507,36.490001363326726,221.792643128698,99349.7044572417,62.4822160838375,33.068815205108265,-54.43349562433805,-474.6198853282914,114774.176731667,62.316275119960345,-319.06548300271106,-250.7877689027392,129413.11885786476,-872.054785918026,1300.7571965735901,133981.04254661835,6360.019182516544,81561.76472890632,-153802.69170605118,0.28020746070594515,0.06716200262734956,1.0685891461225459,1.0253944597981332e7,2.6271411859086226e6,51.075725942588456,0.0,-9.546926724985152,0.0,-4.20397249655098,0.0,-7.329709980896119,-1.283795601216613,0.03330282389305096,0.001421130857089675,-0.012665571413041168,-1.5509363299186617e-7,0.0010192306737674954,0.002349326959306515,3.3880188133919242,0.11081675044672983,0.00023719174808344712,0.12552572453565702,0.16931513859650504,4.984709248955687,0.8811339638444151,0.6895966452069223,0.9558602724935552,10.064599020970363,62.4822160838375,6.164118879477841,0.16299918136732636,-0.00514042412240641,1.0,10.0,0.0,0.0,-25.794365385829813,-0.3521325838614041,-0.10147553133507162,166.06569852370478,-1.438490439130823,-0.31516709991452463,-9.184414189831047,-0.20034382327756395,-0.42711023916838003,-0.19534099484534173,0.03409001245360116,1.6494312338703694,-90.62844231034634,3873.011545056678,-186239.57795471456,0.1248683241853549,1.6001276298925236,-111.95576203698693,5072.355963132234,-256408.82994321195,-0.26787302357365766,-124.96159302027536,6829.122327072992,-374801.5311855688,-110.29949500865501,9280.149066091122,-567941.2961468236,12142.526748800048,-868448.5600552883,-1.306273997408321e6,0.5457914743572297,0.0,0.2714150021921007,0.0,0.26352839508661213,0.0
0.14223048921976011,-4.946038647321574,43.11902571899728,43.32689253476579,7.968175782431011,0.3723663840901381,-32.72621268104617,61.38671382460268,8.476095101559046,96.89626496384133,4.414607275861753,9.35424985556786,0.15394019870303605,0.5166403890278394,1.3534684967246424e7,0.9311021628349596,28.835838774452434,36.23244936047681,285.9501857299027,104882.07333969352,60.850699111927995,33.085748941665685,-57.3878629097729,-431.68961047506224,120555.70271404539,62.295862345686814,-329.15191680950454,-171.7136898568846,134689.36019710757,-896.3432778979618,1496.5767113249199,136863.86175285256,6865.196295198045,75890.15578579201,-184797.1631673674,0.2802074613026281,0.06830597015080457,1.0681113100753745,1.0253708644395376e7,2.627571179297378e6,49.74831185469887,0.0,-9.29558475039773,0.0,-4.0916120410247,0.0,-7.086131803768549,-1.2835323802663354,0.03469189537286756,0.0020870090175884428,-0.012198561891795906,-1.6878877427625137e-7,0.0009924391608563566,0.0025096473199632107,3.385940378339742,0.11452018350018053,0.00025009508548694406,0.1295853375436551,0.17477175985662127,5.046012490063332,0.9014971412660069,0.7073639014422065,0.9311021628349596,9.809091664250797,60.850699111927995,6.000206373290708,0.17136020649207484,-0.005780241033794028,1.0,10.0,0.0,0.0,-24.92596077836466,-0.36671899271591074,-0.10703140114296772,157.84240385871271,-1.5247951117412417,-0.33534580602359404,-9.724207156556329,-0.20941534272613493,-0.4462137620828627,-0.1958157147412078,0.039618430795336224,1.632062172415135,-93.77960353663934,4086.547558039975,-199863.20014388137,0.13472487733444993,1.5502708921288226,-115.5722066690763,5349.830851470487,-275454.9278525972,-0.4882015808969348,-127.350308373517,7184.648831784455,-402852.6764825838,-107.73914541885816,9720.848138531725,-610528.7640535174,12606.848319933728,-932728.3959311736,-1.3989381468702941e6,0.5680672561382842,0.0,0.2845382566067369,0.0,0.2403961240979885,0.0
0.14582649144652512,-4.921070052302405,40.43106033136878,41.9606421588535,7.965834392290993,0.3792778375166609,-28.969070062407955,61.34647350675859,8.46474492694538,96.61175215587636,4.412358468232898,9.34867066841288,0.14639687800347784,0.47937159978280697,1.2248227919802658e7,0.8859136542825324,28.87876233072829,35.60517497060252,424.7687978063216,116125.47372671225,57.872133111133785,33.117832960766506,-63.34845179308559,-334.11158385041097,132107.32364508713,62.25361918929429,-349.13549648802075,2.7663110510442546,144798.6095288555,-944.1504793004211,1913.3800409496416,141290.0438188029,7916.717806947124,61240.428786910765,-254442.5332277633,0.28020746258364504,0.07053003169584628,1.0671501473529645,1.0252994926482601e7,2.6283365805052524e6,47.32561996321698,0.0,-8.836156430372844,0.0,-3.8872772725937015,0.0,-6.645966964516851,-1.282998027301085,0.037447036288366195,0.003529397576951689,-0.011077088198268007,-1.9819195355832274e-7,0.0009390335294939039,0.0028439872300555884,3.3818032694899838,0.1218783691664236,0.0002762988135909862,0.13762325944103507,0.18556413706765498,5.1616586969854,0.9413048078797426,0.7422660657616569,0.8859136542825324,9.341434945928654,57.872133111133785,5.7003744797187625,0.18812643292125686,-0.007198097037011587,1.0,10.0,0.0,0.0,-23.356016318667997,-0.39561614405879625,-0.11827502927499597,143.33990041186942,-1.7012849879295717,-0.37693728868519505,-10.825239638277026,-0.2275853788837867,-0.48439375298267834,-0.19673442337848707,0.05100928811504819,1.582376922118318,-99.7977717906795,4516.979704870708,-228242.693456986,0.15478697914737494,1.4300494022395895,-122.35107778851877,5907.050626544795,-315159.2307482875,-0.9661702855434036,-131.1153755123953,7889.385380674734,-461229.6622146964,-100.34488147424442,10573.594702921173,-698882.6411031641,13449.118220888377,-1.065254247885567e6,-1.5874923491812353e6,0.6122729486582774,0.0,0.3107090617249346,0.0,0.19482197631308817,0.0
0.14761209972510547,-4.908899667272288,39.18242510721759,41.31060250065696,7.9646283826641335,0.38261630904367877,-27.264911108642405,61.32521006658199,8.45891805955796,96.4639026888783,4.411221058549819,9.345819879917785,0.1428493231717178,0.4621958823442995,1.1666246134946395e7,0.8647129852216727,28.899854927710532,35.23044904565215,501.2375173570027,121976.85205335639,56.474347686289484,33.133392785573164,-66.4278686476667,-278.20040466183536,138013.64353365364,62.23128470328901,-359.2865930803541,100.38182046137909,149734.46624531166,-968.2828490656035,2139.5862127231308,142836.26970985273,8476.18689586438,51970.502130555724,-294181.4567903884,0.28020746328668267,0.07163985123872998,1.0666548611258433,1.0252505562751565e7,2.628680452127821e6,46.189038672912076,0.0,-8.620269469336396,0.0,-3.791777013832445,0.0,-6.441453036703692,-1.2827199630674175,0.03884747896295055,0.004324856361453147,-0.010407386436478046,-2.1432925996179532e-7,0.0009117796109971765,0.003022434463304154,3.3796914275940777,0.12562758934971954,0.0002899218504158676,0.14170449545700434,0.19103758548551236,5.217653380870842,0.9612763230699425,0.7598545697898681,0.8647129852216727,9.12136241759024,56.474347686289484,5.559373169037516,0.196737065027339,-0.007998592592227419,1.0,10.0,0.0,0.0,-22.626253535353648,-0.41028724826629237,-0.12410207589136477,136.76168507453744,-1.7936743052489899,-0.3988795595942631,-11.400152724446011,-0.23691336933436202,-0.5039496379290629,-0.19719047600324616,0.05700828907817518,1.5494516850064328,-102.73464086858232,4739.057001827608,-243363.10781698933,0.16523658559107035,1.358177267336334,-125.58808948772074,6193.3453996586995,-336324.8521479432,-1.2298706200575422,-132.51476279137125,8246.358567620267,-492285.6690459335,-95.36540158828669,10993.921778399406,-745719.8729391061,13832.33229117439,-1.135024212490267e6,-1.6853362776982184e6,0.6347600279361455,0.0,0.3240837688705669,0.0,0.17184522440773042,0.0
0.1493641047736311,-4.897100571264447,38.00880798489928,40.69014382742531,7.963417267212952,0.3858303563419532,-25.68744380932658,61.30349700344223,8.453078178964175,96.3145519667388,4.410092326952672,9.34297148856557,0.1394880793398293,0.4461340396447291,1.1128432751147697e7,0.8446597816156376,28.92037411116747,34.82201716918176,581.3352935834083,127892.88031482903,55.15197961382724,33.14839405654584,-69.52586849204866,-218.32065236633454,143911.52440148834,62.20849331427342,-369.3911887566019,203.50558308230623,154498.4990947989,-992.2073200277457,2374.3152173357967,143874.06388571783,9049.742307777098,41459.67360800993,-336766.9467839374,0.2802074640228787,0.07273224263825104,1.0661573239801492,1.0251932602543995e7,2.6289921109441943e6,45.114005217704765,0.0,-8.41584158398869,0.0,-3.7016811109035044,0.0,-6.249195791225173,-1.2824386801614698,0.04024173497438409,0.005158747862803055,-0.00967371911986829,-2.3122793014874973e-7,0.0008845937688420476,0.0032059004030246187,3.3775820378366044,0.12936786217856286,0.0003036828346377831,0.14576633271603762,0.1964804595300849,5.271676127156936,0.9810037196214426,0.7772750941970624,0.8446597816156376,8.912754658727783,55.15197961382724,5.425783410899977,0.20536597455123662,-0.008851682431940055,1.0,10.0,0.0,0.0,-21.940026223644935,-0.42488198523892634,-0.12997698648954994,130.67230440688485,-1.8874332498659805,-0.42126318796867035,-11.982599593047862,-0.246263118463696,-0.5235199850915547,-0.1976376377574086,0.0631161008932404,1.5115893030702352,-105.57407650395972,4962.2043026222245,-258883.8962244079,0.17580342396624193,1.2794764287590485,-128.66578591236868,6480.128190050079,-358056.19293519104,-1.5062321433580608,-133.55098701600048,8600.225856426201,-524120.21079825837,-89.56300175580739,11402.082255039682,-793601.6172530681,14180.513046885058,-1.205984505014779e6,-1.783785877770525e6,0.6571628485046316,0.0,0.3374477490054812,0.0,0.1491142976362264,0.0
0.15274008363466687,-4.874749875513732,35.88143470242987,39.54062963515506,7.961006446900347,0.39184801809086584,-22.889280014000313,61.259223214917704,8.441484075689656,96.01469437791143,4.407883578681029,9.3373414571957,0.13332477790164174,0.41722874626578754,1.0176697612489799e7,0.8079859158457009,28.959331109308433,33.92136825263291,750.3880015174645,139784.92407194318,52.73293282262419,33.17649235538257,-75.70723771382016,-88.35563855405144,155541.925913635,62.16213343732038,-389.2580791407696,423.42607922626127,163386.16811789668,-1038.9745546976908,2863.262922987263,144365.8237865073,10225.035917452333,16888.38171976389,-429623.29264705663,0.28020746558028464,0.07484669396832126,1.0651664530529168,1.0250553468793841e7,2.6295141253512357e6,43.1480361250537,0.0,-8.041344150142349,0.0,-3.537555574332689,0.0,-5.900610417003601,-1.2818724059096054,0.04298274572209064,0.0069210056471070164,-0.008035842390836892,-2.669771886968453e-7,0.0008310573203767961,0.003583818505123901,3.373412814183566,0.13674714888825915,0.00033129710286158886,0.1537517048645931,0.20716674043452327,5.373223977243192,1.0193846483341078,0.8112894530832161,0.8079859158457009,8.529978692503002,52.73293282262419,5.180850917068442,0.22248653844591976,-0.010700137779901437,1.0,10.0,0.0,0.0,-20.695283829661463,-0.45354099616824667,-0.14173752195975348,119.86997780951127,-2.0768881988548724,-0.4668406850648299,-13.156585108859286,-0.2648311974604512,-0.5622910718573245,-0.1984978664744691,0.07550579762837853,1.4224901543027066,-110.9027307907098,5406.4296632736405,-290759.9422288595,0.19703913138643003,1.1041013260559889,-134.2789485263661,7048.15790793421,-402695.63291709963,-2.089634186082584,-134.5126969958361,9289.408100579156,-589334.0557504939,-75.61732922927735,12170.008315975949,-891250.0014622104,14758.35032692929,-1.349491035502182e6,-1.9794095255615069e6,0.701258871118861,0.0,0.3638620595536043,0.0,0.10488954756675399,0.0
0.15434437441120563,-4.864301249215525,34.92830607491106,39.014617798395555,7.959825502679904,0.3946250941022203,-21.66172971305099,61.23703363401669,8.43581783667203,95.86658662669461,4.406819173110232,9.334601577410425,0.13053211660841796,0.404368770102189,9.760133255225163e6,0.7914143472438044,28.97753619601404,33.44105640193396,837.759498181541,145665.12528333097,51.63954221157507,33.189444225123374,-78.74141340208617,-19.61979350997661,161181.14843410786,62.13898273875621,-398.87822712506284,538.0233646265863,167440.85626252988,-1061.4966058564296,3112.9312080673753,143824.21014672235,10816.458424911714,3049.2832869973813,-479083.6326629896,0.2802074663888001,0.07585580913903572,1.0646808300517576,1.0249763915528335e7,2.6297229247948704e6,42.25972295388769,0.0,-7.871823452769937,0.0,-3.4636892604032488,0.0,-5.744391169680727,-1.2815918137158273,0.044309511676777866,0.007832990011496411,-0.007149433923242744,-2.8553624652287036e-7,0.0008051303084120484,0.003775120314256423,3.3713831170595174,0.14033321935669144,0.00034492350535502504,0.15761871411805647,0.21233454629301785,5.420308836518045,1.0377929384138787,0.8276547499642544,0.7914143472438044,8.356412614769319,51.63954221157507,5.0698818262106,0.2308452934587122,-0.01168032597218811,1.0,10.0,0.0,0.0,-20.137213089577724,-0.46739760180557927,-0.14752919437605289,115.13055557148843,-2.171019265668247,-0.489654939083217,-13.738463499462561,-0.2739099822776402,-0.5812013522848629,-0.19890576516423153,0.08168018441652643,1.3724253819560566,-113.35763482693122,5623.884918525854,-306839.99584186845,0.20753262464670358,1.0094257380071294,-136.78031039973888,7324.714452995951,-425214.76142532495,-2.3910806986612787,-134.4485182273657,9618.930370384345,-622133.9805043745,-67.61985973348342,12523.144057760906,-940126.8870830671,14982.631248465024,-1.420681931601794e6,-2.0746213603799855e6,0.7226331973021055,0.0,0.37671583254862473,0.0,0.0837204406347287,0.0
0.15614632111244156,-4.852694029043328,33.899247821368554,38.438614483496,7.958472170270373,0.39767973109142263,-20.354887093925893,61.21120613081376,8.429333852567703,95.69589004137352,4.405612872829332,9.331475268517725,0.1274938569450796,0.3905492829534772,9.317339928828577e6,0.7734214581214809,28.997718535248655,32.86149382988778,941.4906775766486,152447.0883417102,50.45212782234307,33.20366398745703,-82.22290595798697,63.1298349870852,167593.04552539156,62.112127742111305,-409.8184600864982,674.7153637170895,171837.9060933988,-1087.014625521455,3406.960348114382,142556.32178269213,11506.436887088948,-14292.414230148099,-539015.3690859167,0.2802074673530326,0.07699250964225639,1.0641241178389804,1.0248768349333256e7,2.6299249120562417e6,41.295245749017056,0.0,-7.687528841043832,0.0,-3.383712997081281,0.0,-5.575693087510425,-1.281267591475948,0.04581765553226207,0.008916793340603366,-0.006067209835311388,-3.0766965541724194e-7,0.0007756741726789582,0.003999345642337926,3.369066005098832,0.14442203929137962,0.00036061267057696034,0.1620169972654954,0.21820633515685067,5.472304322383012,1.058600358254156,0.8461881124067698,0.7734214581214809,8.16748341545483,50.45212782234307,4.949164853911219,0.2404014259042898,-0.012865421216532984,1.0,10.0,0.0,0.0,-19.534388198054927,-0.4831364126111902,-0.15419018285327332,110.08457062893812,-2.279929720573441,-0.5161880928335763,-14.410561634191463,-0.2843036717188515,-0.6028121253076693,-0.1993630671004915,0.08883573421857797,1.310049096410817,-116.04657098267833,5872.828923570754,-325634.6729964571,0.21962668992874132,0.894082323000746,-139.44672004029582,7640.013964690874,-451533.03867615224,-2.7488212533159126,-133.941468236773,9989.469576922336,-660378.5220315895,-57.50949749590626,12908.067585777897,-996906.2098520789,15189.85056329393,-1.5028193442511617e6,-2.1828616861472703e6,0.7469567768953975,0.0,0.39138147473671453,0.0,0.05985758712237116,0.0
0.15806682388620402,-4.840469672932744,32.848357857962,37.84133518516408,7.956998702036402,0.4008590789679621,-19.04044220815607,61.18260811470782,8.422284614824228,95.50888301400775,4.404315228229616,9.328086958302771,0.1243651516391544,0.3765080021386932,8.872705332826497e6,0.7549355229038708,29.01889312907071,32.19724137722728,1058.7353734086373,159883.00746125978,49.23188639510803,33.21842048932598,-86.01825217249616,157.94954143280174,174509.36967593053,62.08252393319958,-421.6328291739988,829.8887183711917,176314.82304024367,-1114.4619601776853,3736.433288435285,140375.97515903282,12272.07554479536,-34997.65247777082,-608252.2833980352,0.2802074684494496,0.07820774230043044,1.0635177416975987,1.0247575394422231e7,2.6301000922592687e6,40.30436674860841,0.0,-7.49790838969863,0.0,-3.3018044308221137,0.0,-5.403375575648444,-1.2809112749276341,0.047445255972983644,0.010143169721253351,-0.004809633955584312,-3.328370725574338e-7,0.0007439288228427929,0.0042495497166045205,3.3665528387394046,0.14885077718301054,0.0003777774064022298,0.16676786123391257,0.22454133380194835,5.526690037525464,1.0809300126150623,0.8661143927982402,0.7549355229038708,7.972813611698461,49.23188639510803,4.824868589754612,0.2507780024122235,-0.014232177314633021,1.0,10.0,0.0,0.0,-18.918432932479476,-0.5001077234298051,-0.16147059954675771,105.00867510055178,-2.3997387681729876,-0.5455431584533006,-15.148535633614816,-0.2956103346855473,-0.6262740794683708,-0.19984932108920625,0.09671894393250088,1.236224728620671,-118.82431213201968,6143.435074854921,-346534.88715448003,0.23287367571295964,0.7603977208701963,-142.10725357905565,7981.077857640497,-480793.7871808921,-3.15291010554469,-132.86197320608431,10383.760242922175,-702781.2411180387,-45.35049671122556,13302.063937060357,-1.0595824649565688e6,15352.782004847471,-1.5927543928383044e6,-2.299284235867208e6,0.7732427521540237,0.0,0.4072748301470659,0.0,0.03435354999137111,0.0
0.16213120301418282,-4.815081649942573,30.76916092905141,36.63089892685201,7.9537757616036675,0.4073230535940135,-16.501015769605687,61.118352305949706,8.406898269431501,95.09573611015807,4.4015309387006605,9.320727683014434,0.11809206910949768,0.34894754805113687,8.015904698085132e6,0.718017099727587,29.062437474809876,30.633660846401042,1330.4653164945626,176332.97707209163,46.79393959192953,33.24821572953309,-94.33467512232454,381.9719280467826,189384.5047371896,62.01659834972271,-447.1469516211352,1191.511573924397,184939.66823165602,-1173.364711095547,4489.679107942064,132625.86634727143,13996.934361308517,-87042.43282834836,-774371.1650893376,0.28020747102150845,0.0807920488872697,1.0621905274085537,1.0244575615537215e7,2.6303233168084314e6,38.32555082857061,0.0,-7.118275196063559,0.0,-3.1390776596724654,0.0,-5.0623027028690295,-1.2801195318736478,0.050955427910891665,0.012991110195873422,-0.001777543304629287,-3.9187499457913134e-7,0.0006757627691173723,0.004818926299879313,3.361085375808924,0.15846416886933282,0.0004155874011962837,0.17703371198652393,0.2382020177160848,5.638316945312165,1.1287119635705085,0.908858599328497,0.718017099727587,7.582103849258993,46.79393959192953,4.575707403733427,0.27337333282706844,-0.017507066521979614,1.0,10.0,0.0,0.0,-17.698632446493157,-0.5366608781799387,-0.17749317276143373,95.20020448590917,-2.66611510682238,-0.6114209560704953,-16.784288693549556,-0.32032100881828485,-0.6773762357717685,-0.20087387066294093,0.11427649778052121,1.0540761286299678,-124.36045666874216,6733.065395600335,-393788.8476170082,0.2621173269805903,0.43959229948207523,-147.046363612285,8717.669208277948,-546912.7921562566,-4.088160039840587,-128.57724667752723,11210.082414489149,-798112.4029351769,-14.553350598377872,14066.733212609934,-1.199368286709277e6,15469.495423713079,-1.7903840436441584e6,-2.5467065039118542e6,0.830075869266673,0.0,0.44178989111856903,0.0,-0.019724927163885915,0.0
0.16423194993884632,-4.802207795037597,29.765876737836404,36.03226500353696,7.952054903439355,0.4105205435393768,-15.305401834576164,61.08310495959613,8.398698672790555,94.87289507792387,4.400073010882011,9.31682521445599,0.11502275097373436,0.33575737525171795,7.6135704103956e6,0.7000332816984901,29.084202284936364,29.741792176264205,1483.9424225252062,185218.9435439498,45.605814985419336,33.26281413314575,-98.78209120717833,510.63221574532025,197174.77141118556,61.98082487600879,-460.59869047253164,1396.612600041215,188865.920110795,-1204.2235745923665,4909.43236292307,126769.31872192227,14944.890304672475,-118702.24061051446,-871430.3628449859,0.2802074724953111,0.08213431403242129,1.0614813951329163,1.024275741421612e7,2.6303539525795807e6,37.361656608598246,0.0,-6.932835083084024,0.0,-3.060256960477939,0.0,-4.897644796718332,-1.2796896726883946,0.05280292601101238,0.014603178069649576,-3.979405703871116e-6,-4.2570242383497105e-7,0.0006401352180765132,0.005135380757064373,3.3581799634502945,0.16356093330952837,0.00043590377565494914,0.18245040856620798,0.2453934653927921,5.69418801981635,1.1536916701688607,0.9312478983729465,0.7000332816984901,7.390723195078392,45.605814985419336,4.453828722189271,0.28538101908284885,-0.01942050388940394,1.0,10.0,0.0,0.0,-17.10944215754911,-0.5558746384103108,-0.18610112855517075,90.58085678457985,-2.8106845756662477,-0.6475197771207122,-17.66925235822885,-0.33351140112245514,-0.7045549607109974,-0.20140069935859808,0.12381688610329389,0.945629382561249,-127.01561603252827,7046.218527597559,-419854.17208228965,0.277872273271076,0.2528974639808325,-149.18884801507124,9104.88425534017,-583353.5324066066,-4.615530335010201,-125.2033690048552,11629.288722873003,-850350.0064682713,4.264297281889418,14416.951451739804,-1.2752652442731392e6,15390.125230005437,-1.895860021575672e6,-2.6735162069891673e6,0.8600770043855431,0.0,0.4600904186863317,0.0,-0.04765753387278496,0.0
0.1663549207501794,-4.789363969804728,28.797688355090525,35.444976479915965,7.950278245779807,0.4136506293911883,-14.170396720024696,61.0460424766765,8.390243134245432,94.64123491768079,4.3985876359269955,9.312814344405579,0.11203265409409595,0.3230982945750503,7.23229876716591e6,0.682570249957526,29.105638188674284,28.782741467047014,1648.3860273720418,194467.33526537355,44.451707457893946,33.27698794066379,-103.37786797047805,649.864234588042,205099.37412329667,61.94353473628454,-474.36998830400773,1616.8129227909276,192406.94005127903,-1235.680840902662,5355.0981843166555,119435.87385607304,15942.438508192707,-154270.79072361506,-977827.766685747,0.2802074740924414,0.08349519888502775,1.0607489367612268,1.024072404900856e7,2.630321789284404e6,36.4256914452505,0.0,-6.752402530666683,0.0,-2.984022864373754,0.0,-4.738689913244091,-1.279240572390238,0.05469170615068008,0.016333265366277203,0.0019376350207589666,-4.6235882354904933e-7,0.0006039575756012038,0.005471198896559869,3.355188675621104,0.168799913299478,0.0004569565861439948,0.18799948279005482,0.25274813566027754,5.749403385679032,1.1791340098302086,0.9540721690752494,0.682570249957526,7.204134040716837,44.451707457893946,4.335119949719293,0.29773689003379505,-0.02151976592500327,1.0,10.0,0.0,0.0,-16.54045454606691,-0.5755008638547061,-0.19502529510151828,86.19464150192658,-2.9615908366469617,-0.6854544130137201,-18.590968909171856,-0.3471323550554595,-0.7325472808583801,-0.201931008709005,0.13378037164505713,0.8257837736427287,-129.538732906917,7368.005091253667,-447350.58280878025,0.2942340483001462,0.04927607752261028,-151.03911381983198,9499.622093337735,-621765.3684026318,-5.179855670039698,-120.92244513642356,12044.734629771996,-905167.5899259152,25.43620403542696,14733.485330224257,-1.3543455578488861e6,15199.424570077077,-2.0042872319368743e6,-2.7996099960880913e6,0.8908186034579126,0.0,0.478898453375441,0.0,-0.07582142884186213,0.0
0.16848450500824097,-4.776643765380211,27.870018702309977,34.87297835571411,7.948458481959199,0.4166868315791763,-13.100501071711914,61.00738317338172,8.38159180027061,94.40231426953505,4.397086245897067,9.308724135401786,0.10914025229753331,0.31103506235844314,6.8735184077394875e6,0.6657357426661427,29.12654248036556,27.76250757814655,1823.0236257952176,204018.15229364642,43.33873643856633,33.29060515071297,-108.08885664555002,799.0572109267871,213086.1483561628,61.90501279526036,-488.3586736395668,1851.003912942627,195480.6871826361,-1267.4993217458718,5824.129383990788,110543.28780385091,16983.39172377978,-193782.20664224238,-1.0933947694968595e6,0.2802074758097054,0.08486471449067266,1.059998376945863,1.023847819109351e7,2.630222289670942e6,35.523423577919814,0.0,-6.578093421606812,0.0,-2.910833423198837,0.0,-4.586328208624176,-1.2787749180568342,0.056607355320827765,0.018173830950835315,0.004041042134931241,-5.017701484939505e-7,0.000567576955737943,0.005824764919787882,3.352132303562927,0.17414415042831288,0.00047858890070792524,0.19364044981953543,0.2602110360619356,5.80354544739055,1.204858367085461,0.9771620391078171,0.6657357426661427,7.023492132389981,43.33873643856633,4.220315483854375,0.31034964843227086,-0.023803129221624437,1.0,10.0,0.0,0.0,-15.994872710636228,-0.5953898501420347,-0.2042039299675378,82.05891118228715,-3.1178488998341045,-0.725003049684673,-19.543232544193657,-0.3610909746858272,-0.7611552230156553,-0.20246071932527165,0.14410017792197982,0.6949436171919913,-131.8943800770274,7695.754210721704,-476111.07630880165,0.31108908487975195,-0.1704572874284383,-152.55271549858955,9898.149753494712,-661905.5885168337,-5.778340020214101,-115.6934624372321,12450.924553530745,-962171.8849932482,48.96795571849745,15008.096316465137,-1.4359374163664542e6,14885.208998277501,-2.11448253461903e6,-2.922868569898566e6,0.9220756573533123,0.0,0.4980783876578715,0.0,-0.10396967382919359,0.0
0.1706058188639123,-4.764131809830959,26.986853323716403,34.31955360538241,7.946608775967112,0.4196066903057861,-12.098223068793487,60.96737486888262,8.37280682383067,94.15780230978527,4.395580082541088,9.304584190044682,0.10636020584089721,0.2996123515017067,6.537980288716844e6,0.6496136332667364,29.146737454234135,26.68837805728483,2006.8655478783974,213807.13527652886,42.272454535293775,33.30355744883336,-112.88057282734428,957.3758797550493,221063.86953390812,61.86556715883162,-502.4621932609839,2097.7685222544546,198017.5632686008,-1299.444842818475,6313.494262499914,100045.3308198188,18060.735059738974,-237183.76044865337,-1.217765628340974e6,0.280207477641589,0.08623321200363797,1.0592351501630244,1.023602744283149e7,2.6300527199073588e6,34.65934153960009,0.0,-6.410787097677747,0.0,-2.841034288330778,0.0,-4.441215432770745,-1.2782956687370384,0.058535493235628865,0.020115024950441464,0.0062963344296813155,-5.438089970041812e-7,0.0005313382689270054,0.00619411819392481,3.3490322137016415,0.17955592035982104,0.0005006346126962094,0.1993325428266843,0.2677271270002469,5.8562516211154625,1.2306874327962132,1.0003501431374768,0.6496136332667364,6.849719623712598,42.272454535293775,4.109997507174535,0.3231260450685053,-0.026265126605220356,1.0,10.0,0.0,0.0,-15.475065549086546,-0.6153929036538385,-0.21357184771196255,78.18335138734693,-3.278384859495314,-0.7659149129264571,-20.519349635633958,-0.37529083217975695,-0.7901755504217054,-0.2029860113146003,0.1547036988633087,0.5537718603500449,-134.0525572617144,8026.728383738762,-505942.05802420224,0.3283168044299561,-0.40512128232592565,-153.69461952522227,10296.7196925996,-703494.1177582839,-6.407466921021376,-109.49824915370877,12842.628172064471,-1.0209196355551148e6,74.81187673447906,15233.499438927949,-1.519305123142268e6,14437.945855902908,-2.2251985099316807e6,-3.0411702973020584e6,0.953621924618902,0.0,0.5174923035095293,0.0,-0.13186798336725916,0.0
0.1747738889296397,-4.739994477305248,25.361850334728278,33.277196087729536,7.9428683352785505,0.4250347720550577,-10.29650857555632,60.884316683831656,8.35506544368461,93.65840918220978,4.392592588657535,9.296262611365785,0.1011725084452616,0.27875818313112966,5.936257964265711e6,0.6196998177941978,29.184473992344813,24.40978243235179,2397.7307227418246,233853.81683526447,40.29280551413562,33.32718441996718,-122.57789746666691,1297.4730015508687,236742.10032848286,61.78510360210222,-530.6475171517185,2622.6747998704664,201282.70361109605,-1362.8973649813745,7340.392420737627,74214.04246896526,20296.143012779485,-335116.78363542305,-1.4908111465261118e6,0.28020748162038206,0.08893433548636456,1.057690915190884,1.0230558791372027e7,2.6295011297418033e6,33.05606277520485,0.0,-6.0992680342082695,0.0,-2.7123410407362725,0.0,-4.174031553808593,-1.2773080420580505,0.06237822630475819,0.02425466938086117,0.011212123643766843,-6.351037348296778e-7,0.00046051357503021324,0.006971781893190632,3.3427792492536184,0.19044473598925302,0.0005453347440734728,0.21072397881918195,0.28272292335707344,5.956305810779159,1.2820444995132503,1.046434669438395,0.6196998177941978,6.525032700716244,40.29280551413562,3.9042207252153474,0.3488299551138952,-0.0316905882752468,1.0,10.0,0.0,0.0,-14.517509400374317,-0.6552168744017415,-0.23262916999954864,71.21281318048634,-3.608095667052674,-0.8508155956829166,-22.517270116724134,-0.4040568229217619,-0.8487088792530789,-0.20401088544663104,0.17647903818199884,0.24387926170021332,-137.69217304568394,8688.292014883791,-568011.744501688,0.3634318534475144,-0.9134983505201679,-154.77717220663254,11080.498895681254,-789856.2605489034,-7.742119544675992,-94.23769945915231,13564.86094631075,-1.1418430189731834e6,133.04873430259312,15514.293373617353,-1.6884463301632358e6,13120.504033843483,-2.4434025444417875e6,-3.2551614189999187e6,1.016772914016982,0.0,0.5565222012596155,0.0,-0.18613417177621067,0.0
0.1768021560046274,-4.72845620781063,24.620215804294663,32.7904500181438,7.940998053294025,0.4275257073702515,-9.492915491920176,60.84172546009753,8.346204863175485,93.40630707991096,4.391126580509858,9.292125088662027,0.09877129765019439,0.26931346871921924,5.668507661806286e6,0.6059373119690193,29.20185293815721,23.22030193937003,2602.5696812582983,244005.57215772988,39.38141981765149,33.33779231837417,-127.42953315647867,1477.2566801891921,244343.60229733883,61.74461435045536,-544.5818210731642,2897.687724528001,201952.74477543906,-1394.0816940697841,7871.86005030559,58935.64995040975,21441.230621259754,-389278.0583940373,-1.6382875245576235e6,0.2802074837518137,0.09025448897524425,1.0569184177033615,1.0227568999807527e7,2.6291215179779595e6,32.31841828392754,0.0,-5.955412546893634,0.0,-2.65351371732075,0.0,-4.052001639436248,-1.2768048428656056,0.06427242216690551,0.026430979099463348,0.013845646044834617,-6.840023769992015e-7,0.000426423386313372,0.007376088025353198,3.3396588576598973,0.1958653132732656,0.0005677168976619177,0.21636421507561943,0.2901239318451674,6.003341458539735,1.3073331173344922,1.069099956130079,0.6059373119690193,6.374547128952878,39.38141981765149,3.809014869865742,0.3616175892891509,-0.034633824012160155,1.0,10.0,0.0,0.0,-14.07995798176087,-0.6748296027508973,-0.24221326885170932,68.10188018528214,-3.7754200960046416,-0.8943446732550804,-23.52776792583078,-0.41847326030860804,-0.8779137964006543,-0.20450599122954816,0.18752641187634214,0.07702594382716826,-139.14963126973058,9014.686085593235,-599875.1580719375,0.3811220978983615,-1.1842208484131747,-154.70002205668328,11460.190426283285,-834088.6832862229,-8.440071271508696,-85.22440624737357,13888.59329738198,-1.2031880577079998e6,165.1911260300335,15562.090259093886,-1.7728963716678303e6,12244.925781391341,-2.548777268287262e6,-3.347582142405685e6,1.0480512945380625,0.0,0.575933649477742,0.0,-0.212212249942081,0.0
0.17878080471000993,-4.7173270517678025,23.92557405698746,32.327890637543355,7.939142360721977,0.42985937225005705,-8.751100155993873,60.798780420853646,8.337419560217539,93.15464753435722,4.389689456631828,9.28803424185359,0.0965016954252045,0.26051013391668465,5.421699133187968e6,0.5929828766375423,29.21815503180841,22.00887916377546,2811.8889153406667,254164.26562151258,38.52314946558352,33.3475726778247,-132.24460448382246,1661.8760691030834,251723.09426045028,61.70433106800031,-558.3079711779828,3178.550763395279,201966.5059766826,-1424.6838376943135,8410.601025674261,42186.52785748526,22594.692943464033,-446496.2115651175,-1.7919140524349334e6,0.2802074859630032,0.09154588312489223,1.056151766747979,1.0224435385049693e7,2.628676995728987e6,31.624062349853936,0.0,-5.819659090450104,0.0,-2.598373966615103,0.0,-3.9376448980726773,-1.2762993529663538,0.06613448998243904,0.028659829606023854,0.01657273054262668,-7.347245051209674e-7,0.0003935318950293093,0.007787439132281787,3.3365658713337663,0.2012297306303674,0.0005899263118395007,0.2219260485077162,0.2974058409483245,6.0482015031730425,1.33219492518645,1.0913546960251996,0.5929828766375423,6.232185872169505,38.52314946558352,3.719054430016375,0.3742639679139379,-0.037709944025011,1.0,10.0,0.0,0.0,-13.669799163578833,-0.6941002188662477,-0.25175773747457164,65.22876726127106,-3.9430101708543686,-0.9382373405807896,-24.537618468201433,-0.43280330682344553,-0.9068573853504971,-0.20498663538726808,0.19858809940472916,-0.09615878789903215,-140.35756724880218,9335.297207349366,-632002.3335336823,0.3987573345941248,-1.4634475660438968,-154.2138410887096,11828.17353683,-878609.7674965258,-9.152306247120372,-75.36248408962098,14183.6272640858,-1.2645100723235465e6,199.0910125923965,15545.362551151113,-1.8563344124104888e6,11227.019748525492,-2.6502798045023642e6,-3.428390987324127e6,1.078903306030874,0.0,0.5951314420463398,0.0,-0.23740518871317579,0.0
0.18255858513576512,-4.696416416585145,22.673360183875168,31.476854368969814,7.935514987837256,0.43404718604728804,-7.440927406271235,60.71289626985655,8.320263019604734,92.65849480046938,4.386928281398777,9.280076691772218,0.092356589159501,0.24474892439790666,4.986661849948474e6,0.5694713127577885,29.24741837929094,19.55519055779014,3238.2296161453824,274276.1634604499,36.96432343597338,33.36467852168597,-141.6590818831795,2040.2489562048643,265664.92468511115,61.625430279222606,-584.8652424283381,3749.845430831424,200075.6518069842,-1483.573455461132,9495.394743948655,4782.835018718467,24897.35063834848,-568506.3265610912,-2.113442991002302e6,0.2802074905706529,0.0940209983804448,1.0546528291853667,1.0217831919186937e7,2.627614111069897e6,30.3637587290551,0.0,-5.572325325391253,0.0,-2.4989098112057433,0.0,-3.731331452267013,-1.2752933014387733,0.06972584157281526,0.03321519958006575,0.02222787000701454,-8.403963622218343e-7,0.0003320966950757392,0.008620873559409721,3.3305263933915628,0.21168030988528408,0.0006332921724952454,0.23270426384336856,0.3114694608709196,6.131085854208278,1.3802012272512267,1.1342198351242168,0.5694713127577885,5.971854919222213,36.96432343597338,3.5548309297022116,0.3988682335311229,-0.044182463566661015,1.0,10.0,0.0,0.0,-12.929531162992514,-0.7312465923737175,-0.27051247048621313,60.150521083302834,-4.274983688377831,-1.0260415094494861,-26.53150022997586,-0.4609006766265046,-0.9633575091314841,-0.20589776443298113,0.22048880482930333,-0.4561169067026444,-142.0350534485423,9951.750430064938,-696179.7766338116,0.433458248961479,-2.039110107294284,-152.078469227926,12520.346868724217,-967288.969039846,-10.60017700760606,-53.418637466289695,14680.725088168589,-1.3853222835463844e6,271.1804852198019,15319.282542338715,-2.0176241978349301e6,8790.491460846722,-2.838194859828048e6,-3.5512993470576983e6,1.1387213917198016,0.0,0.6324952508032715,0.0,-0.28472595385789634,0.0
0.1846369187326256,-4.685096257328854,22.02324728209574,31.025802864689897,7.933472807170771,0.436199271861216,-6.774747212132718,60.66343626414415,8.310612963641324,92.37679760220857,4.3854005247434795,9.275618023446013,0.09017535196415889,0.2366229436788682,4.765898493709306e6,0.5571830957194877,29.26243651481261,18.12591203147052,3488.0830583664115,285751.95474338514,36.14896145324258,33.373210597112646,-146.960012858451,2263.1993950807464,273224.8689956006,61.581008124474025,-599.6639860287439,4084.0538291797325,197869.25346618847,-1516.2108734752817,10123.945644764482,-19041.69322043778,26220.6376235616,-643202.9011436024,-2.3069508674434265e6,0.280207493335719,0.09538787028175805,1.0538088509488308,1.02138373165183e7,2.626903469118634e6,29.705001877900756,0.0,-5.442515942252536,0.0,-2.4472559158602403,0.0,-3.6241236246299855,-1.2747164242242714,0.07172026166887557,0.03589473749338167,0.025598543632445202,-9.037948889442981e-7,0.00029927923946813397,0.00910718139782064,3.327128812721326,0.21754556445481096,0.0006576478891008499,0.2387204761929921,0.31929084080212206,6.175163952349114,1.4069208579284336,1.1580004016453016,0.5571830957194877,5.834684119823652,36.14896145324258,3.468457443217328,0.4126548106571854,-0.04810058298613165,1.0,10.0,0.0,0.0,-12.544717127590811,-0.751867339136608,-0.2811264088730789,57.56611178504727,-4.464354334872398,-1.0766333822560612,-27.66510708863914,-0.47677536661372416,-0.9951326059015096,-0.2063953230605966,0.23297485782608884,-0.6709585840404646,-142.5821017342265,10292.284981204644,-733054.4686592431,0.4531225942126428,-2.3802076055913277,-150.18219504986618,12893.068746892443,-1.0180724051959239e6,-11.447111433002476,-39.49805018358096,14911.670870856144,-1.4536646519518378e6,315.1857890445997,15074.167042235134,-2.1068922756971074e6,7148.097382194783,-2.9368323411682686e6,-3.5978313763659676e6,1.1721328743074815,0.0,0.6534450745032666,0.0,-0.3102668066957839,0.0
0.18685225328655072,-4.673169337343387,21.35861606406537,30.557785995236763,7.931260067148971,0.4383730326800316,-6.103811865020529,60.60896154966179,8.30016392499364,92.06972798611243,4.383766012079556,9.270803378716362,0.08792322866697395,0.22835696936207076,4.543866947010611e6,0.5445621584563525,29.2775707496453,16.53970147663484,3766.653560312123,298315.4654131813,35.310994855024134,33.381620593777114,-152.70370277594378,2512.641109763939,281175.1009054577,61.53294835187856,-615.5792861058649,4456.082608372365,194529.55276983982,-1551.171726780098,10818.98281426876,-47147.697628866306,27675.538784569657,-729094.017835733,-2.5268810569719872e6,0.28020749647493104,0.09684881106661222,1.0528944150545638,1.0209284995142505e7,2.6260427063473086e6,29.028344081912255,0.0,-5.308760351036189,0.0,-2.3944519759484866,0.0,-3.514443956347189,-1.2740828412135285,0.0738594523985204,0.03889101184093194,0.02940120927342497,-9.757569582825225e-7,0.0002652513841728619,0.009647996609123181,3.3234487629456884,0.2238873721672223,0.0006839634232597344,0.24519892214509686,0.32768916189018477,6.220981997700372,1.435650319549574,1.1834943890080876,0.5445621584563525,5.692919254125496,35.310994855024134,3.379312491451196,0.42754140658159595,-0.052574429292947165,1.0,10.0,0.0,0.0,-12.150933269828828,-0.7739817382885732,-0.29267017154968267,54.96135874016234,-4.671488450967498,-1.132386140023106,-28.90197280089525,-0.4940261742784438,-1.0295420550065206,-0.20692279335125646,0.24662633704696985,-0.9134314140034105,-142.8521692805748,10655.49033089959,-773562.2465580179,0.47452946149486247,-2.763330404137241,-147.55938960704253,13282.130725545543,-1.0737034035236735e6,-12.39017016641888,-23.12886096591103,15119.94372991666,-1.5277844730948773e6,365.6718660104277,14708.289498265589,-2.2019440027688798e6,5139.477669887311,-3.0369753001592015e6,-3.627857517370564e6,1.2081336664329494,0.0,0.6760819577140508,0.0,-0.3370616392713313,0.0
0.19153928196590508,-4.648394637191954,20.042019015532528,29.60880058616635,7.926457937228674,0.4425577092584506,-4.805655912611256,60.48764581918962,8.27751189509298,91.39704386819851,4.380289943518417,9.2604098977635,0.08339029460740337,0.21211088073104442,4.1151677473326004e6,0.519385947695474,29.306520026410595,12.966919428105436,4398.7411859146605,326067.8070156269,33.63757583910365,33.39710961491356,-165.16726134338882,3081.3630592682716,297546.29244617105,61.4291960593748,-649.7083956914893,5297.716763033456,183808.23822317057,-1625.6676109709451,12375.555658939957,-116505.49130385822,30905.581961551914,-933506.4568721073,-3.041284778691098e6,0.2802075038172572,0.09995289052929339,1.050910453211661,1.0198607565848408e7,2.623851727115549e6,27.678278799312707,0.0,-5.040472951439413,0.0,-2.2899099712099193,0.0,-3.2969055628734045,-1.2726773816177541,0.07842580853203665,0.04572460019086604,0.03818709029827751,-1.1440030347813252e-6,0.00019725737684905717,0.010871313018432307,3.315464310839116,0.23760799295496338,0.0007407003471122356,0.2591208468120294,0.34564865911567233,6.314037996216527,1.4973063705943759,1.2378912274914133,0.519385947695474,5.407144625535766,33.63757583910365,3.2000091566426856,0.4596718879221482,-0.0631236118979871,1.0,10.0,0.0,0.0,-11.369637702464523,-0.8211907949350898,-0.3178717183293352,49.91489171588822,-5.127740228306677,-1.2567046123346652,-31.615325667115073,-0.5316611032948877,-1.1041780627053401,-0.20802908191482955,0.2766762744228841,-1.4734889287883184,-142.28537969588848,11421.202001425638,-863237.2226513601,0.5213316677052275,-3.6421588220853187,-139.81855244220782,14069.50584425655,-1.196215455583402e6,-14.525946244848468,17.048023212969646,15412.851404484907,-1.6880588672954375e6,485.37852781395384,13537.07072934059,-2.400454111300481e6,-76.06880877116356,-3.226357582224732e6,-3.611789728944635e6,1.2855974458045112,0.0,0.7250109124148374,0.0,-0.39212365209112554,0.0
0.1939615691986796,-4.635827510010608,19.40582120805387,29.139145574336457,7.923912808429012,0.4444967744953966,-4.193465860174783,60.421671092554625,8.265520278114462,91.03722998751248,4.378485351677578,9.254930426268368,0.08116290140716598,0.20432399021794656,3.913417717519397e6,0.5071373320431062,29.31979829103321,11.002612511177963,4748.71147117852,341063.1197992152,32.82239801073629,33.40390887608079,-171.77136463085708,3397.5499124045814,305723.90519185463,61.37467371980431,-667.5772571445227,5762.142306295203,176155.6596486498,-1664.4180623354334,13226.288702641654,-157995.87363396073,32656.278396946032,-1.0519945804130365e6,-3.3347285440582545e6,0.28020750801267796,0.10156389706030942,1.0498595527890806,1.0192507714061117e7,2.622512222446513e6,27.021273897475947,0.0,-4.909144173283513,0.0,-2.2394481508286,0.0,-3.1916386512966257,-1.271915662534194,0.0808045917276585,0.0495294662716043,0.043137050524968114,-1.2400948029999097e-6,0.0001646926159941229,0.011547147520737194,3.311232569015491,0.24485864114808964,0.0007705011416418966,0.26642590534804445,0.3550218589631604,6.360109036796769,1.5296513198865231,1.2662267245810521,0.5071373320431062,5.26649712798935,32.82239801073629,3.111969713329473,0.47660711437852665,-0.06919381408351244,1.0,10.0,0.0,0.0,-10.991459849232246,-0.8457942740193086,-0.3313076812627973,47.53127628359164,-5.373151760562349,-1.324425086010775,-33.06864057625756,-0.5517257670457343,-1.143728251524625,-0.2085957894932341,0.29282968531525,-1.7886613744650637,-141.34591038304092,11813.443937647564,-911615.1123809787,0.5463209810896769,-4.133661767763842,-134.56916067541175,14452.819707430746,-1.2619009634282938e6,-15.706473628312876,40.954231567300354,15474.544390443447,-1.7721801499937186e6,554.512461724657,12696.20572982276,-2.500270551939505e6,-3337.295948622916,-3.308893663487924e6,-3.5532278156618993e6,1.3263119903199885,0.0,0.7508472151654562,0.0,-0.41962167594541716,0.0
0.19641298956940642,-4.623268020465706,18.79040276704704,28.677499355720194,7.921293640137232,0.4463019380849684,-3.610872823684842,60.35259381132618,8.253190412730582,90.66471407473756,4.376654335585353,9.249311550971806,0.0789832859564218,0.1968322931241302,3.7216723728892696e6,0.4952377654521944,29.332038663253503,8.930720480942988,5119.451168694869,356715.98455122474,32.02969382433612,33.409974109681855,-178.5660271960864,3733.3031609302616,313773.39447511913,61.31901998262309,-685.8124641225487,6252.900839077751,166826.3396604416,-1703.7868035535755,14119.70843059227,-204177.57355508316,34484.92944104235,-1.1813769578766352e6,-3.651904078725987e6,0.2802075125575537,0.10319885708396143,1.0487787439756473,1.0185913063364208e7,2.621005482697689e6,26.382842938916923,0.0,-4.780986476399939,0.0,-2.190685563781606,0.0,-3.089701809544562,-1.271119701187359,0.08322317680745542,0.05357705965225995,0.04844161368168173,-1.3441520166659936e-6,0.0001338599389630199,0.01226243758776163,3.306877143887467,0.25230608723683134,0.0008009272107341091,0.27389192797335216,0.36456401567114,6.4053644664593,1.5627311760533653,1.295041979480992,0.4952377654521944,5.128719360301338,32.02969382433612,3.025865982906931,0.49397007443536345,-0.07579663498292447,1.0,10.0,0.0,0.0,-10.625193772453732,-0.8708238196598244,-0.34518898215996685,45.26011269656374,-5.628207794013388,-1.3954318179818845,-34.57460097502596,-0.5724654601050791,-1.1844341103802432,-0.2091659579294534,0.30961181905479024,-2.1259631702918096,-139.9176078765272,12206.468420431167,-961915.8747557309,0.5721656687554653,-4.6576758555412265,-128.33048319250122,14820.91906282244,-1.3298609684578553e6,-16.955844991342826,67.46806818120356,15466.428845275032,-1.8577634012597064e6,629.8177505129979,11663.573474281231,-2.598252149425919e6,-7069.157298395689,-3.379132285245876e6,-3.4529419020193936e6,1.367983217220937,0.0,0.7773751294285158,0.0,-0.4467206707794368,0.0
0.1988713892155754,-4.610829222092904,18.200354796724426,28.227782765600193,7.91862348853347,0.44795182526952526,-3.0613380405406123,60.28096103294365,8.240632240317193,90.28273404383982,4.374814005870989,9.243603498273567,0.07686893267119704,0.18968826396005425,3.5410310281876186e6,0.4837823709126083,29.343084376616297,6.766040036711266,5508.271810402338,372917.60726093507,31.265785289536716,33.415252910779046,-185.49110149483766,4086.1740933130504,321594.9824754399,61.26285016767221,-704.2460924565844,6766.2523497281345,155775.79989217722,-1743.4050709022092,15048.738957473708,-254943.4072161412,36376.65869797143,-1.3211330826527e6,-3.9912224225931764e6,0.28020751743446026,0.10484298948866119,1.047677788228618,1.0178859895674594e7,2.619336031535791e6,25.768071427347166,0.0,-4.657026319018194,0.0,-2.143992908168532,0.0,-2.991855006055241,-1.2702957253882423,0.08565848416151073,0.057841105545663185,0.05406818908278897,-1.455764995298632e-6,0.00010536222913191547,0.013012231929656157,3.302436039656954,0.25988443506619313,0.0008316555749344561,0.2814504504856448,0.37418431979651195,6.4493896016939765,1.596264819831826,1.324067062807783,0.4837823709126083,4.9949255255353515,31.265785289536716,2.9423886336594878,0.511605577406091,-0.08290726470800552,1.0,10.0,0.0,0.0,-10.273590182739376,-0.8960471535856064,-0.35939501978909233,43.114900184701554,-5.890768017088155,-1.469188590615084,-36.12018458460015,-0.5937084108830609,-1.2259448642923805,-0.20973449780147935,0.32688253185680904,-2.48313068454864,-137.98036963555109,12595.401018815402,-1.0136509842281344e6,0.5986440251310623,-5.210609447436495,-121.09114721453696,15167.20610804849,-1.3993701963873305e6,-18.265088190694215,96.51282113435985,15380.171243598754,-1.9436553372633043e6,710.9689009869685,10429.524229000794,-2.692486713146734e6,-11279.365502190512,-3.4338769946605237e6,-3.3057097062574574e6,1.4102418010821454,0.0,0.8043638196177214,0.0,-0.47310940802616885,0.0
0.20375516745423597,-4.586568438998178,17.102930746765452,27.371677642348,7.913190859438683,0.4507467935387789,-2.0634229345928397,60.131550564046535,8.215121731976662,89.49918724435669,4.371148349795631,9.232050701361919,0.07286674337902627,0.17650609723731417,3.213545361709353e6,0.462359765071351,29.361312525596478,2.197754055222403,6332.398514919963,406703.49976803665,29.83475831603224,33.42345180230076,-199.57447002340948,4836.099650331144,336307.2153979315,61.150715367082945,-741.2762022632216,7849.970633556945,128414.37444395306,-1822.4544351241689,16993.75732056219,-369897.48034339584,40308.47166187334,-1.6302623201019077e6,-4.731733782463252e6,0.28020752814173266,0.10812216605457527,1.0454414820759224,1.0163485934714159e7,2.615526023773686e6,24.61780431351858,0.0,-4.423453853740643,0.0,-2.0573489682213086,0.0,-2.8095295027265657,-1.2685807730169212,0.09051974447642686,0.06694519529598764,0.06619358522810015,-1.7006354758553526e-6,5.71110273520534e-5,0.014601408750860658,3.293396952192006,0.27526090112637536,0.0008931132611646656,0.2966670085311537,0.39342353599821317,6.532908405323598,1.6639931828969348,1.38205560886855,0.462359765071351,4.741286215219407,29.83475831603224,2.7845206808421454,0.5472917994846039,-0.09858750278559145,1.0,10.0,0.0,0.0,-9.618397498760167,-0.9464861222819512,-0.3884577527697569,39.21041884980505,-6.43256763469798,-1.6234903889170553,-39.29479815725011,-0.6372543066139913,-1.310466850836001,-0.21085496018996225,0.3625107276542364,-3.250340327034048,-132.54332177366214,13347.422088485564,-1.1199694251720104e6,0.6529098504024068,-6.392761059758903,-103.59837633923915,15775.306291037381,-1.540826373159481e6,-21.037791891781858,161.96219735509413,14947.94264058789,-2.112737589477513e6,889.8785830364661,7325.4490179286795,-2.8634915872640684e6,-21166.770926493875,-3.4860781141004185e6,-2.851926165754267e6,1.4955757477463132,0.0,0.8591280568356734,0.0,-0.5229936817282602,0.0
0.2061591270770037,-4.574839220402556,16.596659190859558,26.967555296670007,7.9104545026994035,0.4518838713362607,-1.613932523379982,60.05448649695798,8.202294961700355,89.10155219382658,4.369340358920801,9.22626162982483,0.07098713633483428,0.17047255620468846,3.06625800270849e6,0.45242817948971514,29.36844749890736,-0.1875371490881598,6763.853715299231,424173.7327402621,29.17005938692673,33.426427401682254,-206.66494716828495,5229.573770556251,343110.1367247536,61.09551167415549,-759.6926924631425,8415.11057909908,112120.7030856473,-1861.5038010022881,18000.3931753704,-433805.67367826455,42329.8201610046,-1.7986883435487791e6,-5.130337325303416e6,0.2802075339463328,0.10974242982085652,1.0443174245322602,1.0155225203693734e7,2.613398289121638e6,24.08420065656125,0.0,-4.31428577421956,0.0,-2.0174843598854157,0.0,-2.7252434957803215,-1.2676977306779977,0.09292115844231591,0.07174834479233222,0.07264336489647868,-1.833278129407397e-6,3.8042602068316615e-5,0.015433881031345145,3.28884244756833,0.28298459044985097,0.0009234504445333871,0.30425006444083164,0.40294445425681125,6.572140241040442,1.6978964733444044,1.4107339239348273,0.45242817948971514,4.6219921525844345,29.17005938692673,2.710450030496395,0.5651721920886625,-0.10711672941912709,1.0,10.0,0.0,0.0,-9.315538845378985,-0.9714609396435043,-0.40317161730039364,37.44711414953322,-6.70916981332942,-1.7033504015988634,-40.90799433093234,-0.6593596859075291,-1.3530839571863353,-0.2114024962491093,0.3806978614803165,-3.6569043979551124,-129.04787940748372,13704.901662680317,-1.1738723815110521e6,0.680436515340948,-7.016660241103308,-93.37261865673985,16029.504172001005,-1.6117411269989773e6,-22.488806798131193,198.19336520634275,14592.888265972553,-2.194262782168031e6,987.0759021851607,5446.261756276372,-2.9374674862705627e6,-26847.146365043496,-3.478829010566236e6,-2.5377036334237633e6,1.538254553504305,0.0,0.8866503237767177,0.0,-0.5462103503399505,0.0
0.20854133612027081,-4.563350276173671,16.115496069033565,26.577768838959877,7.907702558475508,0.45285349806931674,-1.1932707725293052,59.97580010004135,8.189412178508835,88.69982892043629,4.3675470332598,9.220459417032728,0.06917954310043413,0.16476723988547168,2.928534563019578e6,0.4429625637796052,29.37431282871141,-2.6444512530417996,7208.517837221634,442075.40199270146,28.53566875837627,33.42872928574294,-213.7938314121713,5635.599044331665,349545.892568128,61.04097924047366,-778.0585226738581,8996.08420765249,94017.45422723489,-1900.2713393519698,19030.435561029826,-502185.42292458337,44389.67556097627,-1.9767471603768207e6,-5.548598063106964e6,0.2802075400705791,0.1113518982791823,1.0431888893487786,1.014657013862751e7,2.6111183320860313e6,23.575380075175158,0.0,-4.209647517541125,0.0,-1.9796702257551213,0.0,-2.6450190933894087,-1.2667969086282296,0.09530452760487423,0.07672583779671274,0.07936016713145963,-1.973140978435668e-6,2.2599543640124052e-5,0.016292480285112387,3.284261161437374,0.29073766325072953,0.0009534899031373975,0.3118215348344966,0.4124045299988204,6.6098238616112,1.7318759327584385,1.4392230390173255,0.4429625637796052,4.507165644538557,28.53566875837627,2.6392641951139577,0.5830933993064589,-0.11613093934822312,1.0,10.0,0.0,0.0,-9.027315684294107,-0.9962968186642507,-0.41801605152359766,35.79373836728066,-6.989746688563962,-1.7851032508358171,-42.53925677586777,-0.6817106334933882,-1.3959799877434667,-0.211942775414273,0.39914742870726005,-4.079092909372472,-125.02335641284152,14049.122494583278,-1.2281922089930936e6,0.7082467946429678,-7.662979526752972,-82.12545935851591,16247.84885740323,-1.6825883877626022e6,-23.984297088671344,236.8615134874988,14138.296266393776,-2.2732630569465887e6,1089.660310813578,3333.295890721177,-3.002508986496955e6,-33052.80101944589,-3.446441468112421e6,-2.1587159668889306e6,1.5809864163598093,0.0,0.9142951136422329,0.0,-0.5682824765340044,0.0
0.2131753601862804,-4.541372438282233,15.234147432504269,25.848522679119768,7.902234328319733,0.4542866062206793,-0.43969837352862495,59.816041063323766,8.163870410592736,87.89671787440483,4.364055433403062,9.208988626723022,0.06581041345034085,0.15439267189593672,2.682075125579299e6,0.4255635035431264,29.38227890247952,-7.7036927637626444,8123.1617543763405,478720.4425859343,27.36696272954829,33.43150268614537,-227.95431727545662,6472.1149370628245,361149.516772648,60.935904594094325,-814.097446305088,10186.91425634764,52893.80554089096,-1975.8384393346983,21128.402822650423,-650400.9562026454,48561.50622338424,-2.356552065575092e6,-6.431582237576171e6,0.2802075531171669,0.11449338827153507,1.040953231521127,1.0128345473759413e7,2.6061739244868527e6,22.639291883175403,0.0,-4.015599828008762,0.0,-1.9106162688455213,0.0,-2.497725398613802,-1.2649698585945788,0.09994602135323641,0.08705402599919199,0.09338950626579508,-2.270793609597822e-6,3.595931391339325e-6,0.018061292676256592,3.2751568536228377,0.3060979760005467,0.0010116272411537586,0.32670279868499996,0.43085715432323496,6.6798049771264925,1.799111254647319,1.4947925229546142,0.4255635035431264,4.292883348913935,27.36696272954829,2.5067159929805434,0.6185289488435814,-0.13536882298199254,1.0,10.0,0.0,0.0,-8.498316251832701,-1.04483581751939,-0.4476384957807887,32.822655573930994,-7.554104336960968,-1.9518060337879826,-45.80501732968223,-0.7264867953286005,-1.481337807258068,-0.21298814902368637,0.43626805392320556,-4.956771303248437,-115.51958849533052,14684.97399781806,-1.3360735842390847e6,0.7638734065520508,-9.002357243589799,-56.8913996444919,16564.511725519587,-1.821215596407109e6,-27.062062225016025,320.4036080915689,12930.865608763514,-2.419717900959992e6,1308.0178013097423,-1558.0842728883613,-3.1003993075581826e6,-46909.61821358862,-3.2999298111286806e6,-1.202654959451619e6,1.6653687465024567,0.0,0.9691442093738134,0.0,-0.6083739696563973,0.0
0.21542074638246841,-4.530894476841545,14.831370487585186,25.50830102388907,7.899529998463266,0.45476352546209936,-0.10281197416506851,59.7354150789676,8.151269890210994,87.49741720433731,4.362362880843796,9.20334439387594,0.06424357206104371,0.14968531515482286,2.5719875064991047e6,0.41758929604149375,29.3845070919528,-10.295593467313452,8590.314801386712,497416.531059704,26.830011572514177,33.43211015017532,-234.95570954939214,6899.970282680327,366321.3851675206,60.88571942171148,-831.7004922015076,10793.230880804691,30008.677242130463,-2012.5048218110608,22190.57128466966,-729815.8255378708,50662.88457589695,-2.5572340133955656e6,-6.893801532046473e6,0.2802075600123654,0.11602046346252978,1.0398514525967226,1.0118831303264992e7,2.603526640536155e6,22.209835687676826,0.0,-3.9258279610876485,0.0,-1.8791588151797693,0.0,-2.4302402270271353,-1.264048525543763,0.10219499280438638,0.09237726447535899,0.10066235671071434,-2.42793389328139e-6,2.1199323174912814e-7,0.018966403989662865,3.2706546597409716,0.3136708269457571,0.001039543991975055,0.33398131431925543,0.43981177961707396,6.712171265767058,1.8322513303013195,1.5217660915266713,0.41758929604149375,4.193120693721733,26.830011572514177,2.4451373226298676,0.6359707834341535,-0.1455476834291688,1.0,10.0,0.0,0.0,-8.256066655335333,-1.0684536830651563,-0.4623433817305145,31.489826602000427,-7.836427298199983,-2.0363309478876293,-47.43110665528378,-0.7488125986972003,-1.5236166526183053,-0.2134925087851441,0.4548469641789145,-5.409493534788769,-110.08354948514364,14974.522875186749,-1.3892141918480808e6,0.7915587278850987,-9.69135878997377,-42.98487380687864,16660.503917623188,-1.8883467858854667e6,-28.635623258977873,365.0484934146931,12177.438896761829,-2.486161262635825e6,1423.205929725139,-4331.85426195593,-3.131640559957514e6,-54541.57176494112,-3.1833414243291104e6,-622253.4519522757,1.7068573310311463,0.0,0.9962381105978457,0.0,-0.6263631825532257,0.0
0.2199952142776963,-4.509881759703571,14.055986260097086,24.840193831061267,7.893909248345992,0.4552904936974507,0.5320405984064349,59.56457572683433,8.125156310380142,86.66375319200729,4.358915010233549,9.191674498945458,0.061174298280262905,0.14068552602256063,2.3646454101800187e6,0.4022072759533151,29.38578600531123,-15.88136740598142,9591.308072871934,537619.514309705,25.791412166764726,33.43206837093677,-249.50645768438437,7817.9799991842165,375925.9959670243,60.785603654802316,-867.8290948909913,12088.97252195014,-22966.105809948083,-2087.2542176851357,24449.065325947446,-907903.3649239676,55110.352372654255,-3.0016457847895306e6,-7.9084941107024895e6,0.28020757531034396,0.11914097153484766,1.037571152914085,1.009800700505689e7,2.597601433006507e6,21.380421469985034,0.0,-3.7509246504113842,0.0,-1.8187946458817181,0.0,-2.299963554954636,-1.26209740433304,0.10677027681584805,0.10389790701769029,0.11648423144146582,-2.776130969561307e-6,6.600123366228842e-6,0.02091027619001079,3.261301025072476,0.3293557005887353,0.0010956153069744533,0.3489348729114304,0.4580558347067408,6.77507844031213,1.9009567352971248,1.5767519471155391,0.4022072759533151,3.997516952531084,25.791412166764726,2.324640471582269,0.6720530200628733,-0.1681416064797052,1.0,10.0,0.0,0.0,-7.7887412195489505,-1.1167489721692652,-0.49300302231099324,28.968507176354215,-8.42964762329509,-2.216386025814411,-50.8315029081343,-0.7956034193200558,-1.6116358095498282,-0.21451703773895936,0.4939148956937869,-6.388907279336031,-97.24325125916263,15520.342628742193,-1.498725264709115e6,0.8494579464806424,-11.178456772628211,-11.042222575441077,16723.843559583354,-2.023851213890497e6,-32.01311542470724,464.9626754634486,10262.858823502325,-2.609366545315313e6,1678.0017125630443,-10885.099171071117,-3.155412082608848e6,-72129.6196637869,-2.8373740707428604e6,832988.0806423804,1.792612056109316,0.0,1.0525030066181515,0.0,-0.6598917994822463,0.0
0.22260046206168072,-4.498109037948048,13.639749174267743,24.47400373214171,7.8906407811965025,0.45532143261244923,0.8651980794424512,59.463290721724405,8.110023571728098,86.17704012023019,4.356952412447156,9.184927052495254,0.0594954788921887,0.13588933771932707,2.2558733441525674e6,0.39393847731232157,29.38458991375613,-19.25791054426269,10191.320439593082,561905.9515708839,25.23129009359161,33.431393032215546,-257.9686683972124,8369.014553819576,380836.21388409444,60.73019808616132,-888.5571643149126,12863.927622668465,-57126.742382759265,-2129.831025579301,25793.448466121037,-1.0195739161168959e6,57745.96825119425,-3.277043270355729e6,-8.531962640276581e6,0.28020758482037733,0.12092360564767586,1.036251942992842,1.0085252419938242e7,2.5938960094726263e6,20.933882900147037,0.0,-3.6558283144459973,0.0,-1.786501312955484,0.0,-2.2298030423664756,-1.2609411566319835,0.10936884238474015,0.11088107753688274,0.1261216271040595,-2.992271115076377e-6,1.8985424917290836e-5,0.02207861384197558,3.2558661600664673,0.3384395005607971,0.0011269189639339222,0.3575203221813985,0.4684336375199285,6.8091316773987165,1.9408298108263717,1.608056883545014,0.39393847731232157,3.8904389752513193,25.23129009359161,2.2588094359056305,0.6929320501263346,-0.18218696095127046,1.0,10.0,0.0,0.0,-7.537300845291526,-1.1443529948480708,-0.5108804482752816,27.63933827921351,-8.778403287462595,-2.3237885801389178,-52.82034360757645,-0.8230535718922722,-1.6629111380765578,-0.21509949512517085,0.5169069136730408,-6.981774074233291,-88.82932111102697,15801.335248225743,-1.5615763533259272e6,0.883341495178278,-12.076735919108074,9.426262045340376,16672.125320717092,-2.0996243047675863e6,-34.042543048225426,527.5198073841352,8923.983990392595,-2.67058536141093e6,1835.7837816845638,-15204.275899565477,-3.1411148282969133e6,-83467.87499913212,-2.566397821743838e6,1.8449910298968113e6,1.8421998099989951,0.0,1.0852001245722995,0.0,-0.677005359769984,0.0
0.22533800289487674,-4.485886042469732,13.220886828642806,24.099873110122243,7.887152990751018,0.45514140057785235,1.1949039028778068,59.35370926697396,8.093922644948675,85.65643434963276,4.354891633418929,9.177758866366617,0.05778210302015161,0.13108851325447543,2.1482320620314362e6,0.38561415544745226,29.38186361133244,-22.96993736682352,10845.481792836388,588626.3102295864,24.665893615076495,33.43027876104776,-267.0011647335233,8970.433549499614,385565.03569535987,60.673529010635434,-910.4514127540805,13707.832263964561,-96289.57316893169,-2174.555530819121,27252.908905142758,-1.1453204655050486e6,60598.55177784353,-3.5846682056585317e6,-9.224227406981768e6,0.2802075954778409,0.12280084239951797,1.034850399849511,1.0071124940273665e7,2.5897337621751255e6,20.48375110372731,0.0,-3.5592225332043936,0.0,-1.75408464915044,0.0,-2.159014789210027,-1.2596904953262498,0.11209101685415868,0.11856341235474314,0.136759076092207,-3.2341894348514374e-6,3.9507182125838804e-5,0.023355256455971272,3.250071890991093,0.3480999700681461,0.0011591940383139964,0.3665907940336565,0.47931767894082616,6.843559963487137,1.98333460171701,1.6409164772468907,0.38561415544745226,3.7811058956755623,24.665893615076495,2.191684544297916,0.715130059452449,-0.1979212302099993,1.0,10.0,0.0,0.0,-7.283833128949025,-1.1734299453913053,-0.5299868462934272,26.319010689441072,-9.153473110815472,-2.440573143397848,-54.950829230981654,-0.8525402818584272,-1.7177015497625712,-0.21571140267837935,0.5416577990912236,-7.632878883388075,-79.09246597406367,16070.276664560792,-1.6277658789688172e6,0.9196674676592114,-13.061923979625949,32.80829546236407,16541.73135951421,-2.17757629292176e6,-36.260350434961836,597.9151526922141,7304.640698144627,-2.726423697373228e6,2012.0024316838667,-20241.929848986758,-3.100794829443418e6,-96501.57864201079,-2.2158431779800775e6,3.06919803169287e6,1.8949019149892523,0.0,1.1200808139053442,0.0,-0.693344830725328,0.0
0.2281823564595065,-4.473342434225566,12.804685264266128,23.72225948584036,7.88347039014288,0.45472184405400323,1.516856381532145,59.236398766854514,8.076980108154997,85.10568904331589,4.352752650076866,9.170227085986323,0.056054059802043685,0.12634440268473224,2.0431051293427865e6,0.3773440205254533,29.377477960698954,-27.016165648569483,11551.083309614603,617807.7077431014,24.1024466765652,33.428785460083915,-276.54274242785914,9619.945811653502,390025.27222285635,60.616601366619975,-933.3193976493166,14617.4556865546,-140656.1907518185,-2220.9941542529245,28821.539214289412,-1.2854526503717653e6,63655.6455860482,-3.9248323336413475e6,-9.98517027521227e6,0.2802076073106402,0.1247555975400847,1.0333781637403832,1.005563561444187e7,2.585108497615754e6,20.03584248833007,0.0,-3.4622750440022085,0.0,-1.7219532798481205,0.0,-2.0884680777757625,-1.2583518810123666,0.11490779249897204,0.12693347966395033,0.1483856474926551,-3.50240399207483e-6,6.959844450690778e-5,0.024735788847048582,3.2439617945274475,0.3582601538015979,0.0011919423794978315,0.37606390645695525,0.4905939844766736,6.877889909918883,2.0281802755065543,1.674995590219207,0.3773440205254533,3.6707978334099325,24.1024466765652,2.124051514150004,0.7384764905711333,-0.21537945538269365,1.0,10.0,0.0,0.0,-7.031504417139283,-1.2037139829000896,-0.5501830057684435,25.02422067813323,-9.552596676376059,-2.566302630120444,-57.20841309215725,-0.8838897186844541,-1.7756334765548112,-0.21634770801393904,0.5680274281793893,-8.340580330931619,-67.97268621507382,16318.333726292225,-1.6964830194778824e6,0.9582060995462823,-14.131449316825623,59.223904835266225,16316.663779219278,-2.2562000830222094e6,-38.65971921939209,676.3416488001734,5374.144585316548,-2.773762001088426e6,2206.895557832924,-26056.353079075452,-3.0279728279603063e6,-111341.97938542154,-1.7723202715224754e6,4.532878670553565e6,1.9503193035913653,0.0,1.1569031114575667,0.0,-0.7084517734332749,0.0
0.23111642068562807,-4.460565983320379,12.394519707771721,23.34412992464282,7.879607842801233,0.45403886534698057,1.828470089179373,59.1116667560222,8.059279054843804,84.52723433234054,4.350549227543537,9.162369095084602,0.05432427098480309,0.12169546243860886,1.9413138143901583e6,0.3692006305223067,29.37135359241395,-31.40603515829559,12306.802786465605,649566.093656444,23.545680405292295,33.42701198244094,-286.557982128559,10316.583428318318,394167.266148509,60.56027416395222,-957.0329064654043,15591.597622741243,-190486.6581451322,-2268.8488100140985,30497.192412388864,-1.4405234760744337e6,66912.45297134422,-4.298478124412355e6,-1.0816128071841149e7,0.2802076203715393,0.12677639294064438,1.0318431299832977,1.0038765676625447e7,2.580006272919606e6,19.593970052212153,0.0,-3.3657463779982164,0.0,-1.6903624825322185,0.0,-2.0187138463453236,-1.256928812900505,0.11779807930798038,0.1359982524863793,0.16101506303560023,-3.797972522471288e-6,0.00011070938036003492,0.02621857296563366,3.2375640855653454,0.36886903366393375,0.0012247545168593504,0.38588276132686716,0.5021802745966827,6.911793443609221,2.075196157483914,1.7100547098751642,0.3692006305223067,3.5603553740118365,23.545680405292295,2.0564212213085917,0.762862632581995,-0.23463196587963078,1.0,10.0,0.0,0.0,-6.7823404534237905,-1.235026102978522,-0.5713783047159565,23.76494160074791,-9.974464886668965,-2.7008298737489205,-59.58400506843917,-0.917005261131185,-1.836481639306438,-0.2170054229381516,0.5959396108783626,-9.104657096656705,-55.39721555622114,16537.42986000818,-1.7670661616400518e6,0.9988242741191251,-15.284958905969582,88.83697628752883,15980.602939035969,-2.334110715350274e6,-41.23905148403169,763.1430217906889,3097.660034474967,-2.8094324326872155e6,2421.092253439625,-32718.857625992765,-2.9156533515385827e6,-128134.1481716086,-1.220715772060538e6,6.267965490172963e6,2.008203140862149,0.0,1.1955223614138375,0.0,-0.7219394897036566,0.0
0.23720623300475294,-4.43455760833473,11.600637265352951,22.59422761361468,7.871378024868765,0.4518021680038464,2.4149876376632338,58.840563020160964,8.021829093165067,83.2938267718826,4.345988874847613,9.145776178359734,0.05089261177439913,0.11277495390005156,1.7495025049964208e6,0.35348443141582486,29.353789789113673,-41.28785404611547,13966.182582866028,721584.6761071807,22.464397638131192,33.42320592937129,-307.9355991559716,11850.370269368655,401448.01806118287,60.452603410581325,-1006.6459339585551,17733.79938529057,-307690.3627001032,-2367.9554387959447,34171.08993383339,-1.7982760479723825e6,74026.98975236711,-5.151516783563574e6,-1.2696933483018344e7,0.28020765045775486,0.13098409380983314,1.0286074073853393,1.0000737058823068e7,2.5682970939539564e6,18.738181250346898,0.0,-3.175896857962672,0.0,-1.629402392575482,0.0,-1.8829264747202172,-1.2538365051019447,0.12373346274208713,0.1562887673985887,0.189402358420909,-4.476803285525113e-6,0.00023197566625569952,0.029490486440059242,3.2239821253790013,0.3912903759471436,0.0012891226748452072,0.4063913320535235,0.5260299134328679,6.9774002635194385,2.1753569816783096,1.7823837988013098,0.35348443141582486,3.341266487105192,22.464397638131192,1.9224805527855533,0.8144705295440489,-0.27889661794323484,1.0,10.0,0.0,0.0,-6.298534925307769,-1.300235532639447,-0.6165148425467342,21.37463650822744,-10.883500566161363,-2.9964260317947375,-64.66584205136344,-0.9883371857982641,-1.9663903367734092,-0.21837872377976147,0.656245574493005,-10.804421080396683,-25.5625135063426,16857.047314153227,-1.911495563210465e6,1.086007667034555,-17.847939791288848,158.42946824790636,14906.444454555934,-2.4822241361595546e6,-46.944252581599976,963.6579297044409,-2650.0450345255804,-2.832023222192023e6,2910.966317694615,-48921.69003525587,-2.5410107145004263e6,-168273.2057302796,276356.4096022537,1.0701741250451874e7,2.130752736694883,0.0,1.277818021400659,0.0,-0.7426774864516015,0.0
0.2403442113125725,-4.4214154428940455,11.219522131308677,22.225208831323833,7.86702117760248,0.45021385530048574,2.688442111291436,58.69434781665924,8.002165694118275,82.64139247548843,4.3436476780896065,9.137079128985588,0.049201743244716066,0.10853052019720762,1.6599090324774098e6,0.3459765324412583,29.342408780390997,-46.82826672083022,14869.169961429669,762362.0391497861,21.943939904021594,33.421558222715774,-319.2823871928865,12687.821228854848,404635.0679212579,60.402827685880546,-1032.4179207407783,18903.61755149908,-375652.1459691047,-2418.881715669053,36173.44679327219,-2.0025091313879692e6,77892.69206448516,-5.633980111450967e6,-1.3752149344788667e7,0.28020766764585053,0.13315889902295105,1.0269157719225972,9.9794851559998e6,2.561648503892576e6,18.32754165457975,0.0,-3.083220991245504,0.0,-1.600202113788688,0.0,-1.8173031117145813,-1.2521691654320415,0.12675046406375562,0.16756875841196578,0.20524104306159596,-4.8632894494713694e-6,0.0003152309480360471,0.031280808728791534,3.216826326689279,0.40304779748167163,0.001319999072943336,0.4170143435081145,0.5381874174429242,7.008763303381633,2.228397179873274,1.8193501086638812,0.3459765324412583,3.2333718584298587,21.943939904021594,1.8566056554505543,0.8415920210298391,-0.30412784837660223,1.0,10.0,0.0,0.0,-6.065473890563255,-1.3339450418293843,-0.6403571531112716,20.249013903462227,-11.369833835697179,-3.1577902543328307,-67.36386254106928,-1.026507249541352,-2.03528468139125,-0.21909290774821627,0.6886118913987613,-11.742257304297135,-8.1398901792244,16941.243792510053,-1.984261493697768e6,1.132496539736413,-19.260954028890882,198.83515545821714,14131.276901520785,-2.5494904926592223e6,-50.07726833510008,1078.4031352515608,-6208.129188828715,-2.8113002008511615e6,3188.7730476448505,-58650.56527677095,-2.260807695912943e6,-192021.47692374577,1.2616911097640577e6,1.348634063810308e7,2.195219316865472,0.0,1.3213987346255442,0.0,-0.7492788136072758,0.0
0.2435345963356942,-4.408228540698438,10.850036832662136,21.861483609608324,7.862507211716642,0.4482924383088104,2.948301320563414,58.541084474639575,7.9819242847533785,81.9665852729704,4.341274880483387,9.128135988777153,0.04753256097971142,0.10444023191105843,1.5746219166209395e6,0.3387327770720148,29.32941054728711,-52.807752622755444,15820.520227211387,806744.5089729861,21.43878591468178,33.42040283649318,-331.0668440691872,13572.668748250466,407603.10621276434,60.356826514087714,-1058.7676730610656,20141.071438367377,-450231.4275502601,-2470.5457679044384,38290.40696803506,-2.224716492572013e6,81972.77841951506,-6.155904744574932e6,-1.4887753749931168e7,0.280207686381935,0.13537435484436305,1.0251802755131618,9.956673308947174e6,2.5544417021080996e6,17.929897814477368,0.0,-2.992336763760029,0.0,-1.5719113005100283,0.0,-1.7533566319912497,-1.2504218806943512,0.12978300691571754,0.17964839905698426,0.22223932509990013,-5.283430060145824e-6,0.0004156949697322775,0.03317504334688658,3.2094432363802685,0.415138057966102,0.0013495633090042718,0.4278441945412491,0.5504365682054136,7.038990760114163,2.2833720735494842,1.8566685049847909,0.3387327770720148,3.126936767747847,21.43878591468178,1.79166075277394,0.8695388593788751,-0.3315835954020954,1.0,10.0,0.0,0.0,-5.838971732222545,-1.3682887103632937,-0.6649889198787469,19.171112537421223,-11.877034292654068,-3.3284827482504014,-70.16222157407938,-1.0663336220236808,-2.106730564924438,-0.2198252986573765,0.7224522429836608,-12.740434963050673,11.061276858085439,16963.494681911376,-2.056726824310518e6,1.18089193106288,-20.764546499410542,243.28136620974362,13170.730341162453,-2.610124173804844e6,-53.40342641391625,1203.5557271166772,-10285.787019763975,-2.7635174161979635e6,3490.0618432525034,-69603.60087241745,-1.905159176871511e6,-218521.1248667266,2.43512768276197e6,1.671449753625009e7,2.2617226924693754,0.0,1.3665646156904048,0.0,-0.7529484308871522,0.0
0.24677107912197704,-4.395026450831798,10.492665835919409,21.503809413225003,7.857838000171536,0.44602545124131665,3.1945468403185737,58.380812329050435,7.961137476897604,81.27044364167149,4.338876826134859,9.118961141886636,0.045887738572317,0.10050793907089431,1.4936261618994337e6,0.3317699461302865,29.314944746937126,-59.260554113192704,16819.605195229116,855112.4083979074,20.949892648353405,33.42003311210427,-343.2933888826109,14505.140242780306,410456.63902699266,60.315432371162366,-1085.65518984176,21447.85376230207,-531685.6993172617,-2522.833760499829,40526.17160370295,-2.4656902889223676e6,86275.9357609025,-6.71891961328452e6,-1.6106650755037418e7,0.28020770675845796,0.13762603988507224,1.0234047182465316,9.932249219946558e6,2.546655224035785e6,17.54602238237219,0.0,-2.903395350370834,0.0,-1.5445431874762447,0.0,-1.6911548190837187,-1.2485952849177053,0.13281840243225762,0.19256377577828748,0.24044903421670305,-5.738936011297518e-6,0.0005349908066646302,0.03517375313206706,3.2018439474001807,0.4275387653806649,0.0013774905853633798,0.43885353800755084,0.5627324859832468,7.06797789157995,2.34026490702053,1.8942089246237177,0.3317699461302865,3.0221629877490233,20.949892648353405,1.7277515602670823,0.8982755355593488,-0.36138799100920294,1.0,10.0,0.0,0.0,-5.619334224464669,-1.4031992020865385,-0.6903644302676588,18.140889260158083,-12.404914289428282,-3.508756092662652,-73.05791299756497,-1.1078122722553014,-2.1806844491441346,-0.22057620527864283,0.7577722618952825,-13.800284976163246,32.119855849470014,16914.48420492003,-2.128450792051168e6,1.2311860104351617,-22.361068875461346,292.00154543077326,12003.25035956569,-2.6624256517476863e6,-56.9279603319771,1339.70816585744,-14934.656731618892,-2.683871411913826e6,3816.0832481233374,-81894.92174499937,-1.4625985080937212e6,-248018.6373430207,3.8222981330561657e6,2.0441190987039223e7,2.3302127633438627,0.0,1.4132997334102857,0.0,-0.7533762875818353,0.0
0.250047643931176,-4.381836077106424,10.147724942463059,21.152817210168717,7.853014958037881,0.443402497868296,3.427298405419365,58.213584627639484,7.939837961068812,80.55405203100742,4.336459858018589,9.109569116393802,0.044269403219341315,0.09673551050605356,1.4168630839011036e6,0.32510159211597917,29.299217324723763,-66.22406103784606,17865.427147551378,907893.4146174751,20.477991194419573,33.42078586080279,-355.96931409632003,15485.304867532024,413337.50736131694,60.27950860477416,-1113.0450736879047,22825.792692526935,-620238.2597503451,-2575.64142451572,42885.53034754485,-2.7261811309121405e6,90812.20955911784,-7.324584077143199e6,-1.741160594488509e7,0.2802077288680621,0.13990968606322432,1.0215929639891497,9.90616252600202e6,2.538268684955808e6,17.17650451302154,0.0,-2.8165129639151494,0.0,-1.5180952080505428,0.0,-1.630736931937609,-1.2466902373795752,0.1358437729326491,0.20635270880383444,0.2599239574081076,-6.231440239562545e-6,0.0006747381101933884,0.03727708893478852,3.194039807970876,0.44022706659921834,0.0014034603971483778,0.45001518660703205,0.5750310324746805,7.095635031015116,2.399060887485103,1.9318419599245467,0.32510159211597917,2.919219323634593,20.477991194419573,1.664961993450053,0.927765810141822,-0.3936654668336073,1.0,10.0,0.0,0.0,-5.406767756874511,-1.4386119333017962,-0.7164337074807343,17.157772584283386,-12.953278946361623,-3.698874907946793,-76.04780676479443,-1.1509385135886219,-2.2571035915803748,-0.22134616404935797,0.7945789108374435,-14.923059385385839,55.11095646095935,16784.26591781361,-2.1990741853145e6,1.2833737482744125,-24.05284384260349,345.23067432275076,10606.033542189292,-2.7046071366025414e6,-60.65619177200669,1487.463546520834,-20209.403361527307,-2.567120179915659e6,4168.112763123389,-95645.76966616735,-920536.8019172185,-280776.7222741757,5.451300753949253e6,2.4726439369024497e7,2.4006454658898737,0.0,1.4615916727508949,0.0,-0.7502556568152878,0.0
0.2533582634998868,-4.36868300421348,9.815414575913683,20.809054238122272,7.848039474180041,0.44041555998985854,3.6467675252832237,58.039484256443636,7.918060392547391,79.81860442698758,4.334030578124323,9.09997549532928,0.04267934597384796,0.09312346798345476,1.3442457006219234e6,0.31873904377515183,29.282496029837873,-73.7380944123106,18956.4694523128,965560.0176672562,20.023655010180157,33.42304246603495,-369.1037631477953,16512.959951678316,416427.9350750551,60.24994972612512,-1140.9045292813255,24276.736101691215,-716064.4720710607,-2628.870330515261,45373.69647656093,-3.0068642418999504e6,95592.6887783358,-7.974314782420203e6,-1.8805097012608163e7,0.28020775280045074,0.14222097049570764,1.019749095246066,9.878367543367987e6,2.529263713801831e6,16.821804142533654,0.0,-2.7317825730920164,0.0,-1.4925534347229696,0.0,-1.5721227536534859,-1.2447080083461546,0.13884577515891458,0.2210535281272371,0.28071807340833455,-6.762413004730602e-6,0.0008365208673400355,0.039484563174394235,3.186043117250707,0.4531785256043975,0.0014271587124906674,0.46130119991946805,0.5872879562815336,7.121884093452125,2.459741058431887,1.9694359113493674,0.31873904377515183,2.8182546018457115,20.023655010180157,1.603362394788271,0.9579695081244455,-0.42853672119952857,1.0,10.0,0.0,0.0,-5.201411450033396,-1.4744616536193567,-0.7431397003654684,16.22084974419625,-13.521874393897107,-3.8990982387332545,-79.12836714632006,-1.1957026787780913,-2.3359385759464804,-0.22213585615841805,0.8328770684641552,-16.109820315780382,80.10406748320837,16562.216926927016,-2.2683630974464854e6,1.337448132358662,-25.842004648407677,403.20009592561485,8955.131119086023,-2.734814455194628e6,-64.59318076309171,1647.42052947864,-26167.28676229616,-2.407584927202599e6,4547.415156756566,-110983.42557341323,-265253.18398623675,-317071.8182375707,7.352690312327478e6,2.9635179172268778e7,2.472976290473323,0.0,1.5114269659421615,0.0,-0.7432851435382407,0.0
0.2600559526162579,-4.342590742303086,9.189134742123693,20.14517341015268,7.837639222007199,0.43333230928593675,4.046976801460648,57.671242821256335,7.873229929058032,78.29622229710611,4.329164105915736,9.080256133299617,0.03959049756704525,0.08637853159888986,1.2110212186146795e6,0.30696957939740477,29.247483181015912,-90.58291206104663,21264.60325120325,1.097630999276749e6,19.169466990428088,33.43381330406385,-396.787359926258,18707.816633347276,424182.39969814214,60.2136304565789,-1197.9034788172046,27404.29608286991,-929902.6976172832,-2736.2099819614705,50758.16979459048,-3.6308855651577283e6,105933.43331560458,-9.410400764613712e6,-2.1865098833184905e7,0.28020780645390336,0.1469078247802539,1.0159832457267723,9.81751281569016e6,2.5093418484498905e6,16.158271935869625,0.0,-2.569084550617799,0.0,-1.4440959116161196,0.0,-1.460326598265826,-1.240520275956212,0.14472280112209274,0.253337540211611,0.3264674897242952,-7.94420851196949e-6,0.0012320821039057538,0.04420535022706269,3.169529883837158,0.4797592615174163,0.0014665435800703854,0.48412632653672955,0.611496025883796,7.169890754395239,2.58662050143919,2.043955888956988,0.30696957939740477,2.6228144028378195,19.169466990428088,1.483983436220683,1.020318302425601,-0.5064941541927606,1.0,10.0,0.0,0.0,-4.812686037621665,-1.547189575984091,-0.7981824999480757,14.481004848150604,-14.718125980951505,-4.330745509958923,-85.54365160413951,-1.2900545443999065,-2.5005804227571238,-0.22377738843974498,0.9139352813161896,-18.677844059447164,136.33299932775674,15796.826178976788,-2.4030084338701065e6,1.4511892013072791,-29.718957718900477,534.226291685387,4792.210444961228,-2.7518099724255656e6,-73.1099312793637,2006.1942108804046,-40369.89954194459,-1.935469410057791e6,5392.570368445084,-146947.59148614062,1.445176626240328e6,-401422.74067978485,1.2106177195493579e7,4.160479159983877e7,2.6231143455983865,0.0,1.61564089836873,0.0,-0.7166435757080216,0.0
0.263428868463469,-4.329704169902716,8.895276779130732,19.825969992683824,7.832220821917266,0.42923617484233456,4.228360586074393,57.47755456144136,7.850270236987118,77.5127099087534,4.326743153772504,9.070173749812374,0.03809484056676649,0.0832433284706549,1.150179128131513e6,0.30157918213207185,29.230078065953165,-99.99527201198008,22474.688083737303,1.1731456572770106e6,18.770330874156087,33.44330278991568,-411.354163068232,19872.142559055217,429429.65661653026,60.208751029739354,-1226.976431864539,29083.45357559977,-1.0478799157236881e6,-2790.1314690912313,53665.093727755055,-3.974823681214607e6,111517.37947758092,-1.019807663151006e7,-2.3533530959270746e7,0.28020783630268076,0.14927307208530505,1.0140715837179963,9.784414281887246e6,2.498408554723579e6,15.84999327424198,0.0,-2.491252386388571,0.0,-1.4211220389537649,0.0,-1.4071378884930095,-1.2383209714102033,0.14756744708359837,0.2709859242121456,0.35151137006981625,-8.596196324481298e-6,0.0014684201286681426,0.04671243706831349,3.1610479137608003,0.49332376422375634,0.0014816813746207258,0.49560012120933905,0.6233545159870689,7.191535226133359,2.652708602075043,2.0805927741853587,0.30157918213207185,2.52860950948532,18.770330874156087,1.426324645017582,1.0523375283552119,-0.5497557997199447,1.0,10.0,0.0,0.0,-4.629434180699404,-1.5839094755230663,-0.8263482847719654,13.675555304508304,-15.344519883206178,-4.562479056403274,-88.86694649627745,-1.339559857443438,-2.586192019701249,-0.22463058800080324,0.9566632512833281,-20.05916494980427,167.66056314710139,15229.19342305126,-2.4691627330456185e6,1.5107894085411158,-31.808416243734264,607.6645713931993,2229.1806435582166,-2.7350088379708407e6,-77.69487648766747,2206.003588441881,-48734.405110542204,-1.609773310651951e6,5860.476351910331,-167840.71758847643,2.5326746362006105e6,-450059.09773435286,1.5029754236105023e7,4.8815123629409775e7,2.7007775376363687,0.0,1.6699480969673441,0.0,-0.6964458394128137,0.0
0.26680760592554725,-4.316959730934185,8.614272738924948,19.5158169466972,7.826662932725784,0.4247771186097475,4.397743905140829,57.27790659920802,7.827018722412333,76.71698120829849,4.324342328543512,9.059976552736385,0.03663372479988716,0.08026392895882827,1.0930150027413757e6,0.29652743283442856,29.213451936971143,-110.11881938858183,23715.83630716316,1.2557477145892563e6,18.390183654933,33.45623635362977,-426.4137641384325,21078.082187420427,436050.64743464184,60.21396460074375,-1256.3865816386142,30840.535931150152,-1.173039959534888e6,-2844.0989885400168,56721.77967969584,-4.340096265913507e6,117392.33217913576,-1.1032342114532936e7,-2.5294124578587834e7,0.28020786822265187,0.15164536987597663,1.0121483785327456,9.749533597671079e6,2.486825456110258e6,15.557631550062922,0.0,-2.4158424994290084,0.0,-1.3989396300933783,0.0,-1.3557401663837945,-1.2360569567089188,0.1503282837801907,0.2896745280994012,0.3780485921174196,-9.288799781130449e-6,0.0017318117921383874,0.04931106663389839,3.1524424695587885,0.5070221811489268,0.001493468019279908,0.5070682793045964,0.6349875393567231,7.2115473412185,2.720454896772916,2.116616170229373,0.29652743283442856,2.436922550261891,18.390183654933,1.3700966604862554,1.0848171845818846,-0.5959537924236393,1.0,10.0,0.0,0.0,-4.453627210230508,-1.6207498224249228,-0.8548084571353014,12.911274867199928,-15.98858997788918,-4.80491548921266,-92.25796603317849,-1.3905356672236922,-2.6738255065077374,-0.22550616054562753,1.0008160748677997,-21.50447500898102,201.17294402750343,14521.46154375016,-2.535801726585612e6,1.5721404212271697,-33.99841083703129,686.5963795492485,-688.7106032226862,-2.699235722363785e6,-82.49852501525476,2419.9694563890675,-58019.62029994898,-1.2152660170259688e6,6359.692972778199,-190849.52188272617,3.7977465158680007e6,-503383.8807139598,1.836791973714521e7,5.6946174879851714e7,2.7800486408336162,0.0,1.7256533257245303,0.0,-0.6713611772293873,0.0
0.2701844691097876,-4.304382607900412,8.346028823656287,19.215047182636052,7.8209707464274185,0.41996487792567877,4.555542937472295,57.07267411928506,7.803531767005285,75.91119221842273,4.32197100323473,9.04969179509009,0.035208418834385406,0.07743756335659713,1.0393873368627209e6,0.29181890282130996,29.19822134876253,-120.98892553115658,24982.24100313558,1.3460274785892311e6,18.029137013615028,33.473179280064706,-441.97277698056274,22322.697051938303,444439.79020883836,60.230163398456206,-1286.1042084633866,32675.91188390782,-1.3051230903859513e6,-2898.034679819827,59933.072191822845,-4.726494718503352e6,123569.73437667234,-1.191283537564913e7,-2.7145851347557243e7,0.28020790223436626,0.15401903891116603,1.0102195410237569,9.712885319847468e6,2.4745975921892086e6,15.281254826732164,0.0,-2.342892937550403,0.0,-1.3775083658556588,0.0,-1.3061076243878755,-1.2337331915035563,0.15298933535848233,0.30942591981217604,0.40610738045639505,-1.0021242783305888e-5,0.002022968295587867,0.051995304458017505,3.14373500081696,0.5208160300702501,0.0015017199931604002,0.5184960177918811,0.6463516058810155,7.229897862159481,2.789761646356962,2.1518819743315563,0.29181890282130996,2.3478653157539595,18.029137013615028,1.315346626148869,1.1176702529391211,-0.6451228658890837,1.0,10.0,0.0,0.0,-4.285239644120473,-1.6576201108859596,-0.8834502893579814,12.186629388410937,-16.64929023632397,-5.058065205353709,-95.70882734342683,-1.4429055407579043,-2.763331667892434,-0.2264046146445846,1.0463530625565396,-23.012567317054298,236.89399861704558,13660.809246882553,-2.604628186769966e6,1.6351791147736225,-36.2881354813697,771.1512996916193,-3986.3743390312666,-2.643283227282102e6,-87.52018691644625,2648.4176581049423,-68283.28377185832,-745061.6559003242,6890.855894355683,-216103.02811904042,5.258144118263161e6,-561678.5141910077,2.2159766036807016e7,6.607843477089378e7,2.860827673476272,0.0,1.782695688257008,0.0,-0.6412079402190941,0.0
0.27355264158262926,-4.291993475400905,8.090324995565922,18.92385644826579,7.815148587484885,0.41481160528865585,4.7022425471769775,56.86222640385381,7.779861767939646,75.09740075927178,4.319638249296733,9.03934560111382,0.03381967013740176,0.0747601614159863,989134.369594572,0.2874554512193122,29.185058584257856,-132.63990545175918,26267.532309968898,1.4445967209486514e6,17.68710972994491,33.49472037860337,-458.0407692081214,23602.783390976554,455026.70349387324,60.25819976359017,-1316.110617545886,34590.049744532625,-1.443808062929754e6,-2951.8861768731754,63304.39176789812,-5.133703315187214e6,130062.29303467555,-1.2839010461836586e7,-2.9087379604276102e7,0.28020793834733904,0.1563889959261262,1.0082905912712345,9.674487482935267e6,2.461731985180937e6,15.020776285881901,0.0,-2.272409942871391,0.0,-1.3567794345825,0.0,-1.2581933158258995,-1.2313546183595396,0.1555354109965613,0.33026366708351795,0.4357166315364295,-1.079231649401617e-5,0.0023424048500684156,0.05475895801814283,3.1349456470758095,0.5346692465624232,0.0015063036282003236,0.5298518886987625,0.6574089787780504,7.246573683480254,2.8605345293345357,2.1862604111751613,0.2874554512193122,2.261513559740005,17.68710972994491,1.262101024274211,1.150810136306279,-0.6972871512507428,1.0,10.0,0.0,0.0,-4.124169892871182,-1.694436988784981,-0.912160005406679,11.499824914701987,-17.325605540324506,-5.321949265111663,-99.21187080983721,-1.4965946671442758,-2.854567766547743,-0.22732660007859384,1.093236871593101,-24.582188089745696,274.85301573369634,12634.304860157918,-2.6781443616745956e6,1.699848890841043,-38.67678030264452,861.4576685097761,-7688.809732804906,-2.5663600973931737e6,-92.75923655707544,2891.6622454813605,-79584.14473669982,-192203.89406402892,7454.575312582043,-243733.56814270525,6.932383994719244e6,-625232.5488450257,2.6446272854557626e7,7.629621608925736e7,2.943027927776959,0.0,1.8410209520913643,0.0,-0.6058383177454286,0.0
0.2802451191816704,-4.267822906679602,7.6148317598491095,18.37000665966331,7.803117680135008,0.40353099677605636,4.964680868248511,56.426757065794185,7.732123664573312,73.45218110242071,4.315119969171803,9.018551268751324,0.031150699960176862,0.06982770841307108,897980.0980269099,0.27975566328366974,29.16786209141083,-158.43397852399767,28868.609571819972,1.669308636742368e6,17.058579650223525,33.55410292276526,-491.7817394785593,26257.38670748799,484684.4879932479,60.3530889702816,-1377.0169067204447,38660.24336702084,-1.7396679988486296e6,-3059.3360196188787,70557.41076242914,-6.009531728940013e6,144061.00931845634,-1.4827058118873639e7,-3.3236659489234e7,0.2802080169242898,0.16110405123251115,1.0044493638552259,9.59245964241226e6,2.4341005462051607e6,14.546224064138407,0.0,-2.1386407159646748,0.0,-1.3171755411572657,0.0,-1.167183239388735,-1.2264484404129021,0.16022911918478952,0.3753364816458472,0.49976095262403897,-1.2444584260163016e-5,0.0030678379024333584,0.06050365715131232,3.117180587738768,0.5624444669622388,0.0015041707385541436,0.5522566043081183,0.6784971563702431,7.274933046855539,3.00623622394676,2.251957424635531,0.27975566328366974,2.096954304262381,17.058579650223525,1.1600682865833634,1.2176585135271423,-0.8107416483548574,1.0,10.0,0.0,0.0,-3.8230661602405895,-1.7676669287907765,-0.9693698657000498,10.230831976869208,-18.722314458281577,-5.882531720549139,-106.35077668424071,-1.6077321818387105,-3.04184282182927,-0.2292458536053836,1.1909931416353068,-27.903753313230958,357.7247401393157,10030.437603887174,-2.854431077730957e6,1.8339972148676809,-43.75203480737885,1060.0230732989194,-16415.63783348303,-2.3489493855761006e6,-103.89687619482962,3424.2205389557844,-105561.34457641002,1.190576515618168e6,8683.091497676727,-306729.6725127727,1.1003923200810973e7,-769448.4265861526,3.668617323690736e7,1.0036728073740657e8,3.111545594529246,0.0,1.9614333366763768,0.0,-0.5189487447527329,0.0
0.2835666849103189,-4.256040236886023,7.393789516507876,18.106719814565658,7.7968999416258935,0.39742280051102796,5.081746448419484,56.20192501251107,7.708089430640211,72.62256160408855,4.312947178108788,9.008128172304248,0.029867603967810893,0.0675565494145469,856639.5397916238,0.27640905687448253,29.165412958170705,-172.6673444734868,30171.64720983797,1.7970245518299674e6,16.770746367589886,33.59331481276658,-509.52386552828807,27627.139992133383,504797.2765721144,60.42165062695561,-1407.9969311626649,40822.42334958112,-1.8962941012990782e6,-3113.0623945436223,74461.25628097453,-6.478125896618246e6,151615.11455641716,-1.5889483784642875e7,-3.544554635120688e7,0.280208059448063,0.16344662643406654,1.0025421572315973,9.548777005086295e6,2.419322118507656e6,14.331079167654517,0.0,-2.075133057946136,0.0,-1.2981442861602432,0.0,-1.12384194763824,-1.2239247282079249,0.16235374223939514,0.39968153381109794,0.5343394360021647,-1.3322961671448871e-5,0.0034748966854380556,0.06347828398768943,3.1082190940227177,0.5763363121173807,0.0014973992804551257,0.5632815818463711,0.6884994933787086,7.286664828041002,3.081155067340187,2.2831462644714127,0.27640905687448253,2.018611064459088,16.770746367589886,1.1111652685459337,1.2512649851288138,-0.8721713696502023,1.0,10.0,0.0,0.0,-3.682320453606305,-1.8040179644693934,-0.9976978008921925,9.643384958059272,-19.442395967162092,-6.180009055135624,-109.98020439812905,-1.6651672066264152,-3.137835109345287,-0.23024706757374291,1.2419208281486096,-29.657252584120833,402.8671091274874,8424.836866405847,-2.9681092366273613e6,1.9035468942683798,-46.44344998299326,1168.8226440268936,-21502.335109718864,-2.209576714371928e6,-109.80833696322539,3714.8319903473785,-120398.62121145127,2.0364709619652769e6,9350.622429163364,-342469.2079245111,1.3448392980888527e7,-850937.8843047428,4.274716722004172e7,1.1444599660344483e8,3.1979383452589585,0.0,2.0235787054140815,0.0,-0.467167517472418,0.0
0.2868739746454351,-4.2444445459484115,7.182860526477869,17.851822767428718,7.790533361683778,0.39100960371877336,5.190303773895539,55.97222265558732,7.683939058352961,71.78851993471234,4.310838869748381,8.997693685509432,0.028615567179911896,0.06540304192226876,817813.6149178586,0.2733894624137554,29.168223520716328,-187.8663543373097,31468.045538317532,1.9362273899292618e6,16.499398474705107,33.639904762241315,-527.9162380944301,29022.980020619572,529205.6390510051,60.505560509513664,-1439.4282226593662,43076.10530659887,-2.0584670136279494e6,-3166.9611382335315,78570.52394037228,-6.967616207114435e6,159582.49663522432,-1.6999002567729212e7,-3.774710767350066e7,0.2802081042053408,0.16578038397962205,1.0006450243476706,9.50322705536417e6,2.403876262195459e6,14.12979626245456,0.0,-2.0136653387339556,0.0,-1.2795069524148168,0.0,-1.0817383261284468,-1.2213536334183877,0.16431634025423894,0.425341204979754,0.5707668392201052,-1.4234463302849484e-5,0.003912553081300429,0.06652002309302339,3.099203687836431,0.5902274050666656,0.0014868249349722774,0.5741862796654487,0.6981359249549858,7.296806141139799,3.157529277676415,2.313181226538937,0.2733894624137554,1.942719981765244,16.499398474705107,1.063545156863166,1.2849546121778694,-0.9368952310729843,1.0,10.0,0.0,0.0,-3.547515720324041,-1.8401896393391013,-1.0257477616439779,9.083469994954484,-20.17755451961093,-6.489855165471705,-113.64916960259619,-1.7239031320268423,-3.2354738148349194,-0.23127986016425156,1.294314836083052,-31.475864801917055,450.73217051412155,6596.60203551445,-3.1089220111828786e6,1.974880649636647,-49.2441298596689,1284.504092846118,-27121.21352337032,-2.051640502346818e6,-115.96448101754586,4022.9523875792547,-136603.77813201578,2.99752072848332e6,10056.429229319749,-381354.5024276576,1.6202976691110976e7,-939387.3939208668,4.952272180040084e7,1.3007144642025568e8,3.2859123364318368,0.0,2.0871319643520767,0.0,-0.40961332981846454,0.0
0.29346293822892705,-4.221736196440928,6.788039712986815,17.36453615909349,7.777285078152072,0.3772666190145143,5.384549286676102,55.49693479043893,7.6351906015587865,70.10524141371225,4.3068352937633065,8.976780746048004,0.02619247518847155,0.06141058691451483,746802.7177990016,0.26831192778494406,29.193645591541195,-221.4426257783776,34014.65297603319,2.25366815278928e6,16.002538649594165,33.7589120798574,-566.9387262128583,31888.65411270484,593582.8956877682,60.72407732701184,-1504.0950844212643,47888.00691299369,-2.3990996102775326e6,-3276.0582508180837,87489.04755692216,-8.012321505886974e6,176932.0459384096,-1.9367960598529726e7,-4.2646628743576646e7,0.2802082007889649,0.1704325123320841,0.996878560764746,9.406062071239067e6,2.370840183240721e6,13.766048033945912,0.0,-1.89609594209923,0.0,-1.2430239764332982,0.0,-1.0005497726946375,-1.2160592496009803,0.1677119575078989,0.48107255504399987,0.6497972049436664,-1.6151624131495518e-5,0.004884323008524403,0.07281197611433732,3.0809762635696587,0.6180420371892118,0.0014543158542240423,0.5956645364834687,0.7163288914049383,7.31242021028312,3.315135745546697,2.3697253128616182,0.26831192778494406,1.7976196034198932,16.002538649594165,0.9716795520711431,1.3525381508807468,-1.0769609352072445,1.0,10.0,0.0,0.0,-3.293773623229488,-1.912075366647354,-1.080768302320495,8.034637511103561,-21.6973505063404,-7.150838283212417,-121.11512255162856,-1.8456588232573554,-3.4362480954632897,-0.2334559496533795,1.4040165909055764,-35.326757001460756,555.8142678339683,2208.5215985497043,-3.5161944745730553e6,2.1235888431923753,-55.20669318538679,1538.877979855364,-40143.51015365972,-1.691233070949239e6,-129.0880207156075,4697.340276400739,-173653.19022061164,5.308818779736788e6,11594.986744361668,-469830.7169064527,2.2785320974462144e7,-1.1399800325354272e6,6.5553281089100525e7,1.666796878660971e8,3.467426180129017,0.0,2.2190573480250064,0.0,-0.2763046899913855,0.0
0.2967558299508156,-4.210577873238267,6.6025508758172755,17.13076304522439,7.77035975853591,0.36992833977173956,5.4714304353466225,55.25044030274572,7.610521385858894,69.25436992271129,4.304951531337537,8.966292368866897,0.025015061461827706,0.059553495065796866,714203.3704629235,0.2662511359802828,29.21857761049765,-239.98209144240786,35249.91193190967,2.4345553783029015e6,15.775362858796234,33.833497936058784,-587.7409783364071,33356.5372853195,635064.8909860987,60.861486927656024,-1537.6088314290168,50464.82531176943,-2.5774942584094675e6,-3331.740816695208,92349.24592561342,-8.569658133207023e6,186420.34809911123,-2.0633225675753165e7,-4.525695483290323e7,0.28020825284672873,0.17275828521782302,0.9950067720452909,9.354139418543149e6,2.35315407019217e6,13.602345557146215,0.0,-1.839608614430597,0.0,-1.2249795218129482,0.0,-0.9611089260201024,-1.2133281508346179,0.16911931346082737,0.5114384106718441,0.6927962975100026,-1.715393964307675e-5,0.005421430497230036,0.07606891278382749,3.0717383279261075,0.6319941438449599,0.0014324055914563141,0.6062609870405484,0.7248998056017151,7.317917445177955,3.3966942488264436,2.3962079471407085,0.2662511359802828,1.728060165487846,15.775362858796234,0.9271886406847664,1.386417081449155,-1.1527695537644977,1.0,10.0,0.0,0.0,-3.173885431661084,-1.9478437829461193,-1.1076064986247773,7.540228785200048,-22.484827212389092,-7.50463029931624,-124.91932557746011,-1.908935565171569,-3.5397570002586414,-0.23460865692653304,1.4616570756295786,-37.371501857601785,613.8283817635072,-381.9136222153578,-3.812683996226598e6,2.20140565674498,-58.39044794440816,1679.09556166724,-47658.159145892074,-1.497630935015906e6,-136.1050202736639,5067.191077417474,-194828.02121339628,6.684443543441999e6,12435.447282868237,-520209.2322069123,2.6699888023946404e7,-1.253867645122687e6,7.501452916162886e7,1.8810502819562256e8,3.561490828312432,0.0,2.2878112290706953,0.0,-0.19999808451492668,0.0
0.3000559834533487,-4.199518483778527,6.424035062227858,16.90268451096249,7.763199335615749,0.36226961706053157,5.552166534467489,54.997307713480346,7.585600315577661,68.39605196016822,4.303156461943664,8.95577633618543,0.023856342179476953,0.05777828965823728,683297.3972011195,0.2645134477482609,29.25346012020415,-259.8087053236319,36447.86498817949,2.632218708338171e6,15.561431366997422,33.919836609110554,-609.5347121391557,34846.085054140356,683879.514042052,61.01990524400758,-1572.125856098711,53170.00098405149,-2.761265507386798e6,-3388.5573244991306,97516.53935196607,-9.152041971754158e6,196533.99383052904,-2.1957038653097704e7,-4.798427512071871e7,0.28020830759042437,0.17508940412114113,0.9931407488806894,9.299739699937386e6,2.334610802463554e6,13.450098002256128,0.0,-1.7844059375820251,0.0,-1.2069343709639124,0.0,-0.9222028578797361,-1.2105346579458063,0.17031173277480122,0.543707199058465,0.7384357733510079,-1.818213068704889e-5,0.00599508108269501,0.07940567416971926,3.0623970132221356,0.6459986301122352,0.0014067403534481578,0.6167796465558151,0.733130276607575,7.321866378394035,3.480343815064986,2.421471393089034,0.2645134477482609,1.6602745568708073,15.561431366997422,0.883503197313274,1.420336803676109,-1.232796184465419,1.0,10.0,0.0,0.0,-3.0580720907667605,-1.9835290074554857,-1.1338878577676168,7.062481048115188,-23.292864303385116,-7.87606924673932,-128.77633793853116,-1.9740140072988093,-3.64563409250501,-0.23581162518209187,1.5214207051330546,-39.50616158849792,676.1764728292698,-3253.325462697866,-4.197982071234052e6,2.2818785238673063,-61.72696980954697,1829.259509629655,-55927.318235255414,-1.3040635838616556e6,-143.46527025248724,5461.731604352302,-218036.46200154885,8.226062825335419e6,13329.611661661047,-575321.1382240602,3.109981691814226e7,-1.3782304994156803e6,8.560727016423962e7,2.1197184163143843e8,3.6581697760790366,0.0,2.358725296783917,0.0,-0.11681609890333478,0.0
0.30670316468556813,-4.177607162963882,6.085439069624792,16.46127554751712,7.7480547061135026,0.34595793220450227,5.696821593486568,54.4686351167576,7.534832242925139,66.65337735812821,4.299875552220322,8.934656822001033,0.021584484014307345,0.05444636363218214,625959.0170691836,0.2620493253665517,29.359599081095602,-303.70445206627505,38685.88331280764,3.0845660529176635e6,15.171394044412322,34.133908112104464,-656.5325192753662,37881.46644456753,807377.5128372422,61.40799803099473,-1644.91803031114,59014.51019959616,-3.144868045803768e6,-3506.913241091078,108911.5130852853,-1.0397798313598234e7,218928.5816270658,-2.479631812892616e7,-5.3823898575306535e7,0.2802084256787135,0.1797843871164099,0.9894217096866724,9.182619806552809e6,2.2946749462441658e6,13.178739666437849,0.0,-1.6771904817282783,0.0,-1.1704538038455663,0.0,-0.8453243595665897,-1.204738957804615,0.17196708850180725,0.6148051332806796,0.8387772128868131,-2.0299475673968594e-5,0.0072603084304353445,0.08633822051321363,3.043339043215106,0.6742310130115952,0.001344218764407239,0.6376326445732786,0.7485925978668585,7.3249865542582455,3.654746000431928,2.468193763421567,0.2620493253665517,1.529472919431313,15.171394044412322,0.7981480178905437,1.488171367213464,-1.406753319092,1.0,10.0,0.0,0.0,-2.837205126030601,-2.054691273457788,-1.1843223215514262,6.148281714798156,-24.977326395345344,-8.679319293825767,-136.6619238964571,-2.1102418245548,-3.865390765809627,-0.23839237101766153,1.648223367333102,-44.083539575247194,816.5706782280793,-9856.272433299378,-5.34930444726465e6,2.4519746391288644,-68.92229674888964,2164.1413998692374,-75021.30614181163,-960078.2400336746,-159.3561296790743,6335.599935336212,-271539.66882913065,1.1873367955473375e7,15301.809336115535,-702131.0713818583,4.161452378471874e7,-1.663643525892375e6,1.108177670999608e8,2.683924376623009e8,3.8607520391646335,0.0,2.508052870452349,0.0,0.07171947809846867,0.0
0.3100617192105638,-4.1667161806459365,5.924325843921224,16.246964760596,7.74000633253144,0.3372903898280237,5.761375486729019,54.19181942084064,7.508907412933626,65.76761428628026,4.298418675232928,8.924063075333805,0.020467145433200558,0.052878497604371875,599275.2253354777,0.26135780361463135,29.43463746127185,-327.9611402346014,39697.65650624614,3.3427601878746827e6,14.994744409637308,34.26517387425922,-681.9642518403593,39420.53558073017,884150.372696431,61.64244064886207,-1683.6029598741072,62179.86020562987,-3.3445797595906e6,-3569.1885635027284,115215.75719427338,-1.1064144481773525e7,231370.74698616954,-2.632006998254901e7,-5.6953841281468935e7,0.2802084892679795,0.1821558699281929,0.9875678891990547,9.11941093561691e6,2.273131134966111e6,13.059361603802401,0.0,-1.6248886779237424,0.0,-1.1518295567601144,0.0,-0.8070358504586987,-1.2017261012228806,0.17237704922257363,0.6541166230829923,0.8941219051978347,-2.137582938001277e-5,0.007956279054836184,0.08994331182959905,3.0335916224467536,0.6884862501613569,0.0013074364063207443,0.6479867687370295,0.7558310473077833,7.324041436594611,3.7459118735250057,2.4895396213189365,0.26135780361463135,1.4662438150013999,14.994744409637308,0.7563184589710156,1.5219706756786275,-1.5013355660241456,1.0,10.0,0.0,0.0,-2.73155539976761,-2.0901457216442196,-1.208167624141292,5.708087922882882,-25.856777035002807,-9.11521011424503,-140.69377180602535,-2.1817230644455936,-3.979687926911275,-0.239782878089837,1.7157468125749897,-46.548289970135784,896.2683215408633,-13570.190733917192,-6.190996627577684e6,2.542222466011947,-72.81699435108902,2351.6257188528084,-86001.75242349715,-840824.0146452276,-167.9642570405315,6821.102110594109,-302408.8611505377,1.4014459316354e7,16392.834352936814,-775235.1090143039,4.78814896730317e7,-1.827788004713385e6,1.2581204309512912e8,3.017626431919029e8,3.9673832286398096,0.0,2.5870073634081305,0.0,0.1779093718748328,0.0
0.3168707401295472,-4.144993621659198,5.616574334175446,15.829397763712366,7.722790417520217,0.3189181339650308,5.876036293641814,53.61032802302478,7.455838675889009,63.96639393762784,4.295972325411587,8.902888654301673,0.018263491554555335,0.04991877505112237,549402.1690573833,0.26119028412558937,29.63964967378409,-381.4904175234876,41418.25735495166,3.9316496084744227e6,14.678140416300293,34.586288889183514,-737.2468122383215,42514.58473002622,1.0730851188905814e6,62.2057733459579,-1766.6443280517528,69061.37788338636,-3.7590758790308703e6,-3701.96667482563,129241.24829869448,-1.249032130843383e7,259177.34942041276,-2.959482086043691e7,-6.3674712539985605e7,0.2802086259079114,0.18696095216384276,0.9838762806488027,8.982417487925667e6,2.2265056836671988e6,12.853625040693757,0.0,-1.5223369591255498,0.0,-1.1133686057695884,0.0,-0.7300545172809519,-1.1954482194574403,0.17219332005804502,0.7416025600230568,1.0169225563300963,-2.3512052780952536e-5,0.00948548381264768,0.09744783808607552,3.0136008141777517,0.7173076095857507,0.0012232504061768733,0.6685747105865449,0.7693231627696673,7.316691350092644,3.9370709460829385,2.527776642324421,0.26119028412558937,1.3438372671198584,14.678140416300293,0.6741192885398397,1.5888207687072735,-1.7072339718263683,1.0,10.0,0.0,0.0,-2.528801259336745,-2.1605487389603746,-1.252033580408932,4.854132576219033,-27.69497083995883,-10.06624020035121,-148.92585578513047,-2.332134497617762,-4.217872299990872,-0.2427960594589963,1.8602579267597381,-51.8924606384306,1079.7635128204654,-21644.84920666412,-8.666749605650917e6,2.7346569436111725,-81.2982319721291,2774.7551407033693,-111213.52064209711,-826218.0377799522,-186.71095076330857,7906.802139886468,-374049.4926405689,1.9019912854169108e7,18821.16157266421,-944995.7692355012,6.2883585061137445e7,-2.2080739329166785e6,1.6171620624656814e8,3.813023293487884e8,4.19312626322505,0.0,2.754853822697763,0.0,0.4162437351959565,0.0
0.32032501011813563,-4.134151415553395,5.469495080307478,15.625825784838828,7.7135599317018055,0.3092271181132128,5.926403828079607,53.304853292647095,7.4286834020481205,63.05241932342439,4.2950360333586906,8.892373710512013,0.017177127266835603,0.04852219445064417,526084.5241320172,0.2617882617136373,29.77448294123042,-410.8546079841647,42084.962603498614,4.265012266716532e6,14.538720734914152,34.780508258353386,-767.2808495135707,44053.8337860337,1.187144352729518e6,62.54049918874319,-1811.4319295244895,72799.76834030804,-3.973298927304799e6,-3773.3172809513308,137041.0536373708,-1.3251753004565971e7,274711.09988774074,-3.135105777859428e7,-6.727700296041487e7,0.28020869891166467,0.18939663946807703,0.9820443566732577,8.908158719627937e6,2.2012878706260393e6,12.767868413245754,0.0,-1.4719495026091285,0.0,-1.093376033108793,0.0,-0.6911347915457342,-1.1921786937543764,0.17151820546184915,0.7903259072892206,1.0850888915305683,-2.454007846380866e-5,0.010321943025091651,0.10134821743431177,3.0033483309970728,0.7318624503849422,0.0011761829918543415,0.6788025243624437,0.7755708973156055,7.310044615571471,4.037282358377358,2.5444367305217828,0.2617882617136373,1.2846684272851185,14.538720734914152,0.633744425837525,1.6215457868571277,-1.8189917026623563,1.0,10.0,0.0,0.0,-2.4315110360613703,-2.1952846770475953,-1.271469354858998,4.43836817944209,-28.65352024603179,-10.585402394848188,-153.1106524339005,-2.411231536400335,-4.341821891082412,-0.2444299218580893,1.9376738128561302,-54.79846388166076,1185.953406570547,-25852.165839791123,-1.0439119577771878e7,2.8373615928696925,-85.92376815528904,3013.9479485077154,-125572.30316480651,-999836.9127452419,-196.9274530473832,8514.460693363215,-415550.39493502787,2.191406465031654e7,20173.62466680663,-1.0435160716124303e6,7.181980668178998e7,-2.428296318395052e6,1.8315223218036324e8,4.2862630795905316e8,4.312855033886806,0.0,2.8442222078051214,0.0,0.5491154770052566,0.0
0.32381030129999844,-4.123329698024711,5.32686656152118,15.425801936152583,7.703881413152254,0.29922754561391385,5.97221432223626,52.98944979899354,7.401148180961155,62.132118347457705,4.2943341020391435,8.88197653509521,0.0161029153617184,0.04718011139299699,503797.80979235144,0.2629006797224126,29.934123408965533,-441.94195809600694,42592.162685826814,4.625147785404804e6,14.412550691110217,34.999996325310775,-798.9812245128259,45574.253934723965,1.315109047507808e6,62.9142875320345,-1858.6436225629795,76746.09803954378,-4.1916057194522587e6,-3848.5055419251594,145408.2841483556,-1.4045334007979697e7,291425.94895133236,-3.3187181832891103e7,-7.104212036525436e7,0.28020877481614104,0.1918524887050606,0.9802287949907791,8.829823390438197e6,2.174740418031499e6,12.694141064856488,0.0,-1.4221297676473355,0.0,-1.0727955688379447,0.0,-0.6518308037028437,-1.1888237757225117,0.1703942479130678,0.8426973577096539,1.1581772076522072,-2.5512080297183943e-5,0.011207142148831447,0.10534215444215636,2.992932778505641,0.7464842328799953,0.0011261716795256957,0.6889689660082728,0.7814795573459191,7.301227887595621,4.140569300844044,2.5592714991525,0.2629006797224126,1.2269539910860234,14.412550691110217,0.5939175593854341,1.6535017455090522,-1.93670432473521,1.0,10.0,0.0,0.0,-2.3369751077690237,-2.2294842544232236,-1.288756338670371,4.0294340465016045,-29.63618892214223,-11.13570915130137,-157.32133150326183,-2.49290374403715,-4.468815796673193,-0.2461536262411463,2.0187196913638936,-57.877159031885896,1303.4749391036337,-30007.347600418143,-1.2680406776347313e7,2.9445963839765983,-90.82813639320497,3273.89533096592,-141148.3881963854,-1.3548688263344294e6,-207.7467528271323,9170.017789810365,-461317.7541830558,2.5080680474052295e7,21627.533481805083,-1.1523947819988807e6,8.184920309299794e7,-2.671333008892946e6,2.0728245615081704e8,4.81808173231732e8,4.437415599467293,0.0,2.9374347960035925,0.0,0.6914229471395185,0.0
0.33080245572199307,-4.1019661658289195,5.057085262848796,15.040052328767505,7.683274174042519,0.278609771369037,6.049800691859239,52.33495377695762,7.345582103612542,60.2986729580597,4.2937832685751305,8.86196868901828,0.014016790791844301,0.04467818543629791,462534.37390083284,0.26684325697521033,30.33325963711844,-508.4534390744443,43041.58509177762,5.417080201729504e6,14.203816584022881,35.51783486886155,-866.8537727442008,48491.81554534388,1.6102790048819857e6,63.78120945749325,-1960.0964665670829,85204.58597029629,-4.6355122287708e6,-4010.525438966674,163780.2459339867,-1.5712055184880557e7,328290.9354223217,-3.706044262824654e7,-7.898116586671352e7,0.28020893269099517,0.19677309581890204,0.9767023258878982,8.661846904701276e6,2.1180408861175654e6,12.585588179677586,0.0,-1.3249825729702942,0.0,-1.0300339236827416,0.0,-0.5725368101083694,-1.1819298621561702,0.16664946578016493,0.9582405226234947,1.318755725386557,-2.7159126910503816e-5,0.013106333335306126,0.11351535371716164,2.9718380814512555,0.7755666236308715,0.00101980969574336,0.7088900548009714,0.792198842075006,7.276651310462689,4.354117099518014,2.582732762866848,0.26684325697521033,1.1171931657115788,14.203816584022881,0.5168432225880305,1.7135422401658218,-2.187390600130499,1.0,10.0,0.0,0.0,-2.1578788943669456,-2.294874170171675,-1.3150314901717923,3.237728288324152,-31.644570270750524,-12.323690779212658,-165.66706962661462,-2.662155291059503,-4.728544195258024,-0.24984593774459815,2.1905705675938174,-64.54701555852185,1575.567347480678,-37362.78806768956,-1.8923021328450434e7,3.170976014338122,-101.44030232554056,3857.9144040346373,-175650.75939655298,-2.8353453662181264e6,-231.08372852518326,10625.538097751043,-566120.2442111506,3.2164652819256425e7,24837.169449161862,-1.402857889617104e6,1.053833635241363e8,-3.22928420952521e6,2.6429022991553152e8,6.072562608392409e8,4.699227490851696,0.0,3.1341393389588275,0.0,1.0020513904830746,0.0
0.3373661964598154,-4.082318575766458,4.822166895370708,14.695765140907122,7.66235537071175,0.25877741978558166,6.106391317544917,51.69447387930931,7.293183460738408,58.605293391500034,4.294510829211639,8.844580247812143,0.01214837354938182,0.04254418123735936,427575.3388598986,0.27293931889223777,30.813156629135737,-575.3267342598399,42704.33981960652,6.234629503459154e6,14.062952536036082,36.10604129266913,-935.6955484110908,51032.24433180036,1.9288362338410877e6,64.74724961900633,-2064.326278654347,93816.75082879339,-5.061250218504997e6,-4178.330330155394,183038.07290846977,-1.736447015772588e7,367129.0973910639,-4.091564814790235e7,-8.687529045080285e7,0.2802090852269341,0.20138297149660905,0.9735591320241189,8.490322290572358e6,2.060518638958949e6,12.532765317968863,0.0,-1.236765095378234,0.0,-0.987759968525296,0.0,-0.49716904799552264,-1.1752711416785435,0.1611000406219458,1.0804378574828037,1.4875751904254717,-2.8145612331941997e-5,0.01503506977947942,0.12135703424968927,2.951820135117046,0.8024723287035039,0.0009152889978853242,0.7270089581989657,0.801018100496596,7.244257801431961,4.561543164620767,2.5966640406716195,0.27293931889223777,1.0215987928249413,14.062952536036082,0.4481006125892581,1.7636268234750976,-2.4389379164004286,1.0,10.0,0.0,0.0,-2.0020769849141358,-2.3512283679957338,-1.3272962910692094,2.5258096439598368,-33.55420530960684,-13.544523482099981,-173.26050232892,-2.8269950722350004,-4.976488535261135,-0.25359782305502737,2.36355655341082,-71.49101149931299,1882.8848947359854,-41760.8861084253,-2.7554635369680636e7,3.397341615250276,-112.4207363950546,4491.535847718482,-211774.5395973677,-5.570807036733318e6,-255.0742036206933,12179.990054876489,-682027.5882285084,3.962454005561972e7,28238.060260035287,-1.6819762277115984e6,1.3212839648315448e8,-3.849554121337802e6,3.298477980012118e8,7.514499426651132e8,4.960042103704757,0.0,3.3312344508895277,0.0,1.324313434181478,0.0
0.3404089617638489,-4.07333982902762,4.718835010333088,14.541706714759993,7.65209960001054,0.24949941436521883,6.127626763044063,51.38920505550618,7.268875525427125,57.833745431194814,4.29532845155803,8.837108873189067,0.01131449320126412,0.04162054190938145,412491.46364751033,0.27667835172742145,31.072439408355923,-607.5445468112808,42291.46882725729,6.63215129626292e6,14.016267489843402,36.41412758268136,-969.2276032224985,52140.07060812333,2.0865880563696912e6,65.24746410000141,-2115.8028915067466,98033.22659820932,-5.2634210689477315e6,-4261.8831548186145,192639.99597466423,-1.8158707465453647e7,386548.15699044964,-4.276984743837471e7,-9.066670339911288e7,0.28020915633068294,0.20351644652556802,0.9721659899435046,8.406060945292039e6,2.0324166405200216e6,12.524927164351325,0.0,-1.1967125770591096,0.0,-0.9673534767339509,0.0,-0.461844972845852,-1.1721269688496276,0.15779003689551202,1.1418514432762057,1.572028386512068,-2.8346335256895216e-5,0.015975411104500688,0.12503940577085662,2.942478724333454,0.8147864483047538,0.0008662068820162843,0.7352195260665741,0.8047553781724562,7.225792586220723,4.659582375239986,2.600337473875831,0.27667835172742145,0.9798161605924902,14.016267489843402,0.41750132573029347,1.7843492668384207,-2.5601228489286036,1.0,10.0,0.0,0.0,-1.9337744992527908,-2.375297972868595,-1.3281806075365614,2.20538672679276,-34.43877714518158,-14.145418272155649,-176.65805215380024,-2.905085391236045,-5.091967722730111,-0.25542776291153074,2.4476512454539465,-74.96347555119371,2045.0119328754954,-42503.35570330978,-3.2700656788698453e7,3.506768191342767,-117.86867129012279,4816.319223274992,-229638.93854864984,-7.437190611508894e6,-266.900753544894,12967.736519992479,-742051.5981681534,4.33046469258031e7,29951.27279606457,-1.8274169497258922e6,1.462076219979838e8,-4.172204022204061e6,3.6471162755212516e8,8.281714893350723e8,5.085954506887225,0.0,3.426856309337648,0.0,1.4837741199391288,0.0
0.34614079214871396,-4.056641946520735,4.533106145493272,14.260571366272304,7.631756074925367,0.23200840608352563,6.159528692934537,50.80033900754808,7.223170446272976,56.411150730969354,4.297817709015436,8.824286061859539,0.009804949240580526,0.039986517423992764,385840.46075128065,0.2855458868362924,31.625827018647577,-669.8912108753309,41099.6999763017,7.39779250181617e6,13.961415270856072,37.056557279049464,-1034.9937313777173,54119.48679043605,2.391017499313262e6,66.28114293542667,-2218.376941662102,106366.14814149874,-5.658655499138821e6,-4429.859943191938,211877.74744790592,-1.9703539020984337e7,425516.5974304127,-4.636748342821151e7,-9.800558012603456e7,0.28020928882027496,0.20752855557730457,0.9696668235045878,8.23891539565118e6,1.9770018855873656e6,12.539821380911675,0.0,-1.1224946675975394,0.0,-0.9273443331202531,0.0,-0.39462877866610024,-1.1661129712097589,0.150191479021674,1.2659295156240358,1.7418504209544796,-2.8148428395344852e-5,0.01782288874934122,0.132044021649838,2.924792006046704,0.837664472765638,0.0007741561624264149,0.7503724154406364,0.8113086255943647,7.184273236263155,4.846350581635005,2.6023012059484416,0.2855458868362924,0.9057251440547316,13.961415270856072,0.36221908356662214,1.818440692161293,-2.794411459029895,1.0,10.0,0.0,0.0,-1.8117154769079336,-2.416396667484725,-1.320455889173049,1.6181859789929403,-36.085952549689495,-15.335422893926564,-182.76958755552158,-3.05443306052927,-5.308674436860658,-0.25901695499108457,2.6127160820400688,-81.98808082333568,2388.595111227095,-40947.72469469066,-4.476064275131407e7,3.7202079384382207,-128.77364306461584,5485.993299510641,-265022.081610244,-1.2259461157501794e7,-290.39177873739254,14574.186086546064,-866702.8869510894,5.051888945127157e7,33424.04040937182,-2.1312467785629453e6,1.7582901263172114e8,-4.845017665505736e6,4.388496759495057e8,9.914760109564753e8,5.331536513718636,0.0,3.6144197438318697,0.0,1.8012797666594462,0.0
0.3515485210736661,-4.041139810773179,4.367891566727094,14.005716174716204,7.611272356175929,0.21565037421614178,6.180459353780796,50.22915938722109,7.180298438410558,55.114958560366205,4.301442902424395,8.813974289992482,0.00846200667132129,0.03856452968300062,362641.74386771256,0.2964396963153992,32.224772405419294,-730.2032736156393,39563.73553598439,8.116178858407316e6,13.950659434509673,37.73555514405186,-1099.8676550526388,55901.85181405731,2.6699449304986503e6,67.36321237449503,-2321.813584803786,114700.52064844628,-6.059908003394131e6,-4601.249481826132,231349.6077789767,-2.122135562210801e7,464970.58594079595,-4.987296432615606e7,-1.0512124695695435e8,0.28020940917469406,0.21130480618484976,0.9674760481223328,8.070978222274098e6,1.9217946031463253e6,12.590641003342933,0.0,-1.0536997055778834,0.0,-0.8875200441916992,0.0,-0.3305585644394451,-1.1603393493988556,0.1413188987805076,1.3928848718451723,1.9144797715649249,-2.710844600435624e-5,0.01965261933710944,0.1387198394007063,2.9080176888060656,0.858817582274695,0.0006894246921265075,0.7643132569801275,0.8170636444632579,7.135934234065672,5.02299405731294,2.5980893078124785,0.2964396963153992,0.8418121744683358,13.950659434509673,0.3131350513596958,1.8440767286551316,-3.0197321487596924,1.0,10.0,0.0,0.0,-1.7043515345758804,-2.4492648702943383,-1.3008242926352047,1.084800515384587,-37.592471921222895,-16.521703557774725,-188.09834887215072,-3.1970917872920337,-5.50964347924019,-0.2625454788048424,2.7760541351295744,-89.24157481372643,2763.4929522163125,-35392.90217502194,-5.938247311877038e7,3.9293993592389995,-139.84177792024832,6191.200246622029,-300350.6028379883,-1.8668669148011997e7,-313.95205070764024,16241.195253236046,-998854.0692879672,5.75441543205338e7,36997.842989354984,-2.4554758605648307e6,2.0766309174910733e8,-5.560989845963798e6,5.1962033423680776e8,1.1696258271711814e9,5.572545024218092,0.0,3.800136416245024,0.0,2.1206632788838595,0.0
0.356773477405041,-4.026386489220356,4.216826163252796,13.76856431425112,7.590234334424888,0.200158889664482,6.1927967480744375,49.66423467659812,7.1392773316320355,53.9148075078615,4.306268490231894,8.805978702480616,0.007249031821446709,0.0372937363522722,341860.2806393795,0.30972830459386025,32.86992916295088,-789.3752272663008,37854.43770655034,8.772702728552131e6,13.979618924615355,38.4537443774603,-1164.7721486465834,57628.03708635754,2.907091305434414e6,68.4988456743953,-2427.5213883182264,123195.31258312926,-6.490643981067386e6,-4778.2696533846865,251268.56161028246,-2.274815815786393e7,505240.30088770716,-5.334538612181613e7,-1.1211630840955754e8,0.28020951753551554,0.21494431096788935,0.9655314031689086,7.899266111123015e6,1.8658620269138487e6,12.675005723774026,0.0,-0.9880882645025872,0.0,-0.8469103572512839,0.0,-0.26842393754010363,-1.1546800559563397,0.131156231307613,1.5239782418842143,2.0914976860513965,-2.513860854226049e-5,0.021495358514329554,0.145218234621143,2.8917522742473185,0.8788082777107813,0.0006111299066094714,0.7774854609069879,0.8224165280000323,7.079399316694759,5.190794002093946,2.5883625124528895,0.30972830459386025,0.7862786295357205,13.979618924615355,0.2688513427883851,1.862393401056847,-3.237322196327175,1.0,10.0,0.0,0.0,-1.607695396480453,-2.474702580474606,-1.2696272096107277,0.5906939163476893,-38.973463189788646,-17.715247961887513,-192.74691287191604,-3.3353121041647484,-5.6973713705238165,-0.26604074859930926,2.940091720535534,-96.8633540603742,3178.091290064426,-26232.181718693842,-7.680879584544513e7,4.137125713188928,-151.23498692350097,6943.257529935411,-336395.9801351833,-2.6799098478082858e7,-337.8703179482403,17991.388260886873,-1.1404712850444051e6,6.445045365318923e7,40716.11586173483,-2.804245217228464e6,2.4213014276022357e8,-6.3282345521573685e6,6.080879912504783e8,1.3648987104147058e9,5.812523576926729,0.0,3.987066079959878,0.0,2.4460008405029265,0.0
0.3619448920757644,-4.011995584133704,4.075020511114851,13.542211687586457,7.568171160037121,0.18530331909785694,6.197924576045442,49.09413440660122,7.099237609969369,52.78637056324005,4.312446512521612,8.800269258863064,0.006140322975945024,0.036129327505172296,322737.2371164826,0.32602377544186567,33.56462486718775,-848.4648336715646,36159.677657601365,9.346002641470931e6,14.047775515585057,39.2155572530691,-1230.7270088219707,59457.32249515164,3.08065035432572e6,69.69491866893658,-2536.9530823409877,132034.7292284318,-6.979541040665284e6,-4963.090284248148,271879.2331845629,-2.4324707350445054e7,546689.3186091713,-5.684737376527342e7,-1.1909363816949633e8,0.28020961318138554,0.21853698145685255,0.9637888656832813,7.720393516720128e6,1.8081764876793534e6,12.79380105327025,0.0,-0.9237165331702065,0.0,-0.8044548921092114,0.0,-0.20731390755029414,-1.149011878278685,0.11962747576127813,1.6605124907726745,2.274456439533126,-2.2100160338825718e-5,0.023386719368231036,0.1516855251880805,2.8756202331539424,0.898119704865056,0.0005384169590537083,0.7902704781770264,0.8277022511160885,7.012491465107202,5.3496508409004475,2.5732966457796365,0.32602377544186567,0.738219049943803,14.047775515585057,0.22838556655206885,1.8742025879481021,-3.447755392122708,1.0,10.0,0.0,0.0,-1.5187727485240197,-2.493027688970319,-1.2266648792192167,0.12558630898100903,-40.23525273470863,-18.925673812664613,-196.78218300612807,-3.471081966454209,-5.873348983698117,-0.26952223760529637,3.1071577666098813,-105.00765412775824,3644.466920427887,-14421.37459238684,-9.724563916993733e7,4.345864598740675,-163.12374730623836,7756.673249615026,-374499.6629706223,-3.671084317313294e7,-362.4329377360714,19851.100384324112,-1.2943432193256684e6,7.145079774307212e7,44626.460684838516,-3.1829404733540276e6,2.7988951041632754e8,-7.156774908363205e6,7.05710034822972e8,1.5802313548119931e9,6.054651917257977,0.0,4.178143710824591,0.0,2.7814483373694907,0.0
0.36720284432740735,-3.997573147830121,3.9381676744527363,13.320200349331513,7.544465181011757,0.17085598432055574,6.196501229755711,48.505417717735405,7.0592737089050255,51.70749924820663,4.320251654576155,8.79699199526461,0.005116953135996701,0.03503424765064887,304645.4758611158,0.34631561827549384,34.3158049273992,-908.8590979100054,34710.83629119099,9.804313861658027e6,14.158546272744642,40.02814801956454,-1299.0182372185582,61590.88307549179,3.1598168589403243e6,70.96104817918166,-2651.8550507823074,141457.5057866652,-7.565083120052511e6,-5158.20694983384,293499.32084698573,-2.6003389411422517e7,589778.141331897,-6.0456205127719775e7,-1.261752980806364e8,0.28020969421654085,0.22217936359127335,0.9622163185275414,7.529950043201347e6,1.7474324196274318e6,12.951489799001802,0.0,-0.8585750279738074,0.0,-0.7587957741959062,0.0,-0.14647193403587255,-1.143192764617462,0.10658991747030067,1.8040032551597793,2.465072296878649,-1.7778344763042843e-5,0.02537381211604993,0.1582882656194582,2.8592084455099633,0.9172362726414374,0.00047041882557537473,0.803053253526836,0.8332548267697865,6.931838636630286,5.497852354960179,2.5525865707079918,0.34631561827549384,0.6975003495505065,14.158546272744642,0.19101150459530652,1.880124326493973,-3.6509822315572125,1.0,10.0,0.0,0.0,-1.4350922421981802,-2.5041149011339527,-1.1711752538035336,-0.31837545016097357,-41.37567744491892,-20.162417957687477,-200.24555351707806,-3.6064463541246563,-6.038263962749383,-0.2730028970700184,3.2798157150579317,-113.86661635247327,4180.816009973005,-1858.3074064314078,-1.2077076604021388e8,4.558135110845347,-175.71227657003104,8651.738516181636,-416977.1177794937,-4.829359548800689e7,-387.964764565701,21854.508951453332,-1.4646766819134369e6,7.902784924985461e7,48787.52214587007,-3.599122239921015e6,3.2201807123314905e8,-8.060054602443989e6,8.146080792809088e8,1.8196607056714683e9,6.302201527165689,0.0,4.376591329814509,0.0,3.1316290165170035,0.0
0.3727210595682765,-3.9826572422320017,3.8019332330193496,13.09559054187039,7.518234587639002,0.15657413262982303,6.188509027257395,47.88049927058283,7.0183149125018955,50.655868049153774,4.330148888695713,8.796541822347988,0.0041655141243023145,0.03397411721154723,287000.8246832474,0.37221929070967225,35.13507197720313,-972.476026028289,33826.30332530475,1.0098030377831178e7,14.320549508614281,40.902113730709615,-1371.3718903538231,64306.4010506584,3.0984161299499287e6,72.30994225481929,-2774.4741348382654,151792.12626748512,-8.3026792999110455e6,-5366.685954148796,316558.28381417895,-2.7857217012759864e7,635107.6398301558,-6.427636308602252e7,-1.3352134546671088e8,0.28020975664239484,0.22599006111261866,0.9607921705976531,7.321734080172501e6,1.6818365841491472e6,13.157469011191656,0.0,-0.7902449477929143,0.0,-0.7080057302655742,0.0,-0.08527571487008367,-1.1370385384864878,0.09182981995924915,1.9562192027103897,2.6652091455429083,-1.1837514768163761e-5,0.027524145298807604,0.1652405271565647,2.8420007872982747,0.9367113100904859,0.0004062693392511999,0.8162810623745255,0.8394672942551867,6.832198426357066,5.631150012622587,2.525330323258511,0.37221929070967225,0.6649305678685085,14.320549508614281,0.15620835754369702,1.880683874462549,-3.8459410571788806,1.0,10.0,0.0,0.0,-1.3543267627086963,-2.507309760502474,-1.1017651813938911,-0.7472148530572913,-42.3804070644217,-21.43423930217949,-203.1534045638465,-3.743709791814646,-6.191803754190808,-0.2764835158636281,3.461061471924488,-123.69364722488658,4814.990122143564,7860.797450569149,-1.4710777223855573e8,4.776602782828823,-189.25828777058098,9657.714455256542,-467815.28419993375,-6.105683633620838e7,-414.8502245706304,24047.586379974528,-1.6579332872463304e6,8.816788561366233e7,53273.88650968,-4.063582967100678e6,3.702865676101416e8,-9.056281794381637e6,9.379137471393664e8,2.088781739070873e9,6.558724852938863,0.0,4.586181855863099,0.0,3.501732019403957,0.0
0.3787532504299354,-3.9666026137561454,3.661044429753958,12.859397990260405,7.488073312097036,0.14215710971477896,6.173086773274456,47.193008764257776,6.974861247986321,49.604578425891894,4.34294796730796,8.799733283794453,0.0032769145737617652,0.032910627415405555,269149.3845417194,0.4065262595779544,36.04204760811158,-1042.238962424491,33987.68278806984,1.0146050426016962e7,14.551130318002485,41.85424307351162,-1450.3716009944753,68023.9705779081,2.8228741365680154e6,73.76016854265393,-2908.0804230056133,163535.77984468875,-9.279037343988111e6,-5592.83835928782,341701.72017717833,-2.9999307012838267e7,683564.0818880565,-6.846836039696145e7,-1.4137498471004832e8,0.2802097923063784,0.2301408760168727,0.9595053056901904,7.086036256034023e6,1.608636238847314e6,13.429681973875507,0.0,-0.7152442207935173,0.0,-0.6489961159590362,0.0,-0.023210610994759864,-1.130272685948413,0.07503535098531683,2.119404302551961,2.877037025436299,-3.7228037707409087e-6,0.029946437933159573,0.17286270990331218,2.8232424057529504,0.9572978173165305,0.00034501983505881687,0.8305734384431293,0.8468932205487502,6.705015318736356,5.741014849115737,2.4896833758899346,0.4065262595779544,0.6427396817284268,14.551130318002485,0.12361306296213777,1.8764380288388605,-4.030014176424089,1.0,10.0,0.0,0.0,-1.2738758517155753,-2.5012148481462537,-1.0161949307344431,-1.165692547558189,-43.215970300715426,-22.74938235669704,-205.49698032432462,-3.885926668059154,-6.332356639809546,-0.27994420274889004,3.654846519196559,-134.85564675189465,5591.8281797379495,7950.605834085045,-1.7517705869965833e8,5.00444549249467,-204.1228672334815,10819.924586375048,-534092.7692562637,-7.371191439295655e7,-443.59919158270793,26497.90325861642,-1.884657517294818e6,1.0084054749597168e8,58190.07749899633,-4.592890766772389e6,4.2775936139774853e8,-1.0172117662015036e7,1.0805815883723774e9,2.3959301469330397e9,6.828596130664513,0.0,4.81189566771417,0.0,3.898071783318496,0.0
0.38499867444580393,-3.950247661252183,3.523350424928719,12.624592066786235,7.45539277577775,0.12866101671172736,6.1508997823458555,46.48127163033709,6.9314358323575425,48.62283805661988,4.358243685760845,8.807104002626016,0.0025239841720765856,0.031903662873056585,252105.26781896935,0.44903711207441294,36.965778043570914,-1114.596656242838,35691.448057275404,9.861244241122454e6,14.846956174069959,42.8056722723651,-1531.0080662389958,72818.87665155655,2.285534562496934e6,75.18304169591833,-3042.6786323718593,176042.40509535218,-1.0488818744967328e7,-5818.118750823788,367104.56084038876,-3.2342815447305735e7,731257.2485510211,-7.28042575131464e7,-1.492545993216116e8,0.28020978704386607,0.23442128907313523,0.9584644427155424,6.835612025785631e6,1.532108922565126e6,13.76149698059652,0.0,-0.6368965758735176,0.0,-0.584045058272287,0.0,0.0339163697396668,-1.123243671629158,0.057729822069761655,2.2788532265734807,3.0807273357784677,6.302523952685712e-6,0.03253020021534373,0.18077887067905912,2.803913487678644,0.9778471157012201,0.0002912217853494655,0.8452327501684073,0.8554018920598804,6.554181273907825,5.8065271184871,2.4473026849285056,0.44903711207441294,0.6356391894553513,14.846956174069959,0.09588256466727382,1.8691048805181674,-4.182480381170638,1.0,10.0,0.0,0.0,-1.1985339494949838,-2.4855424862415836,-0.9221038829496646,-1.5378679398605155,-43.76840923302431,-23.98096728355172,-207.0955317533829,-4.022592603461826,-6.44514930659651,-0.28300270741257033,3.845584290593066,-146.57132193520184,6479.69290038422,-10982.919907726786,-1.99701482118895e8,5.221929873204887,-219.1520849929678,12066.89075478243,-618020.6574960809,-8.262517836947823e7,-471.80704410411346,29023.06584628873,-2.133439572772092e6,1.1857234483736077e8,63135.99041302848,-5.149668629761485e6,4.9221664508752483e8,-1.1318475801002182e7,1.2331267835516696e9,2.717344158371864e9,7.088998575069252,0.0,5.0358350076067016,0.0,4.285698930419673,0.0
0.3909550447471721,-3.9348949742320736,3.399189391396538,12.409388572448703,7.42308419601955,0.1171738224177655,6.12495572877084,45.80718135856501,6.891517294371644,47.78072117930809,4.374539215435859,8.817794284864929,0.00195436765822027,0.03102197598014697,237089.08651759443,0.4961937914232259,37.81121820891823,-1183.460272456291,38838.13986914207,9.2760477575153e6,15.179874009567984,43.65865585845203,-1605.9309666847155,78271.86021145768,1.5407758856628223e6,76.43061208577267,-3165.064098916787,188127.14837173393,-1.1820527578397049e7,-6019.5691199486255,390319.89006521186,-3.4683582950509384e7,773580.0948071693,-7.691999116902158e7,-1.565138439570453e8,0.28020973702497926,0.2384866420437296,0.9577317768685563,6.593470418098257e6,1.4593478371728356e6,14.12235678443158,0.0,-0.5612342578867221,0.0,-0.518564944201402,0.0,0.0804849457265159,-1.116532913893761,0.042030263104196226,2.4173916354659095,3.254430576822185,1.7172101406395987e-5,0.03506534092989127,0.18835553483602527,2.7855967308207217,0.996750012302557,0.0002483582962014238,0.8591068410298935,0.8643112723283335,6.395135417646845,5.820262114865775,2.402770599631687,0.4961937914232259,0.6439878353940642,15.179874009567984,0.07479987825328947,1.8614640900026522,-4.28981811392679,1.0,10.0,0.0,0.0,-1.1334383518723155,-2.4635501264206843,-0.8324276589549046,-1.833256240573883,-44.002334895844214,-25.001279719486078,-207.97633358314135,-4.14200064955304,-6.5222435855925776,-0.28533289030199754,4.014241616720598,-157.5960797814729,7388.854444435018,-51854.34495030231,-2.1558904214752734e8,5.407708224173367,-232.78969973406916,13270.089997979227,-714228.5081151775,-8.490814784524608e7,-496.6089360992894,31358.33975245041,-2.380049258096725e6,1.4102260779155734e8,67590.05195348502,-5.674990462763381e6,5.578325033372241e8,-1.237055680859923e7,1.379483598922483e9,3.017370815497983e9,7.314214801171904,0.0,5.23540668092652,0.0,4.623147727632656,0.0
0.3968514648730909,-3.9199254857547245,3.28265571686443,12.204309751420077,7.3902587777602555,0.10708678682519011,6.095675811479216,45.148400609296196,6.853375532392105,47.02722501564741,4.392034117867743,8.831552805646247,0.0015153728238192637,0.030215221412235947,223309.3410291061,0.54884667307089,38.60260910823972,-1251.1037913322464,43276.57201628923,8.429702332055466e6,15.553982695795407,44.440991525280225,-1677.6255522317726,84388.70427532656,609996.6594869372,77.54784060453584,-3279.2677170050365,200083.46267269008,-1.328276813066449e7,-6203.969971743164,412128.85170029517,-3.7081604925376505e7,812188.6798122745,-8.096794691281323e7,-1.6347241372077796e8,0.28020964063318754,0.24249416638597124,0.9572331098604011,6.353227645162072e6,1.3883648255010166e6,14.518686038755908,0.0,-0.48523212037879476,0.0,-0.4505605213157589,0.0,0.11869191186871975,-1.1098953593899585,0.02775343562374447,2.5393320245105855,3.404172767490535,2.8975780684333985e-5,0.03764387918593201,0.19588725493336537,2.7676006032532183,1.014836935127196,0.0002130829733984465,0.8727423136957023,0.8738287427193684,6.227227090151344,5.7899032049550625,2.3558066510513425,0.54884667307089,0.6658413626131788,15.553982695795407,0.058462973504192876,1.8547012427044698,-4.361568550736303,1.0,10.0,0.0,0.0,-1.0747122655713852,-2.4370402157602684,-0.7479219251411814,-2.071056951769662,-43.97914119498561,-25.853561278594313,-208.3817556823866,-4.249904450276743,-6.572566612944746,-0.2870562450166006,4.166594413519123,-168.14301400556073,8328.10453276271,-115172.21002057497,-2.2241248594791317e8,5.569501955552621,-245.41181056634468,14451.168181363422,-824292.1445556288,-8.015888167712075e7,-518.865409180708,33559.7507422942,-2.6290074333379483e6,1.6883773376129985e8,71677.51296361035,-6.179642872789366e6,6.259165801442685e8,-1.3352486191082504e7,1.5224114119900897e9,3.3017249657023773e9,7.513055231490528,0.0,5.4170102820123756,0.0,4.9207627632207185,0.0
0.4023991439369322,-3.906043061146171,3.178406736794474,12.018228338716877,7.358830732684295,0.09867698665170983,6.065641236364947,44.53921208887357,6.818639565966211,46.38060251906333,4.409476471963704,8.847005777108993,0.0011963642074257583,0.029508588189426213,211247.04379702764,0.6032561083068381,39.303065475781494,-1313.9092535513157,48427.084013100124,7.436288634195446e6,15.942325930973094,45.120872265276105,-1742.6211144231547,90637.20057206212,-404764.77592785883,78.49681461967187,-3380.32942748513,211223.69617923803,-1.4758934700810947e7,-6364.098712096277,431575.1269634595,-3.939135086626794e7,845708.7895213102,-8.475214198100008e7,-1.6984899018530267e8,0.2802095050224144,0.24624882738242596,0.9569459007506136,6.128790180104369e6,1.3231410337034415e6,14.923780793890154,0.0,-0.41260830438391716,0.0,-0.3839208823466127,0.0,0.14786306349461847,-1.103664176522034,0.015676612772200126,2.6401891552122487,3.5252926213756077,4.090059487877723e-5,0.04013390663524029,0.20300710589955473,2.750808293823511,1.0313285723745942,0.00018544331426314814,0.8854721195974853,0.8833154141609875,6.063769649708051,5.727809142215077,2.3098623489992094,0.6032561083068381,0.6972976698615101,15.942325930973094,0.04652297367587439,1.849691613441025,-4.401928209568961,1.0,10.0,0.0,0.0,-1.0239980540758522,-2.4094859936565385,-0.6747091761159993,-2.250295806932665,-43.76234281331254,-26.51962381035722,-208.46184703291223,-4.342982261724774,-6.60062055019269,-0.28818127859042275,4.29664980946818,-177.6215494224005,9229.882950739375,-193576.42818428116,-2.206325319609626e8,5.702623512208082,-256.4343870210723,15538.99529703459,-939171.7953874602,-6.94698526148964e7,-537.751323629143,35516.02460595175,-2.8644666360456273e6,1.996138698345255e8,75219.18816560498,-6.635971972059772e6,6.919506592600136e8,-1.4216295822203714e7,1.6536665464080753e9,3.5553712214433064e9,7.679070257228213,0.0,5.57308743697693,0.0,5.1672917493178065,0.0
0.40916014771543174,-3.8893809139261926,3.0579282127860075,11.799987020952187,7.320087541181949,0.08969252799091536,6.026681515452803,43.81370337753781,6.777655246069173,45.66019011789035,4.431695450471487,8.86859023727005,0.000904105103551593,0.028707097026268946,197626.65287748314,0.6750948872740086,40.101920948021686,-1388.9615589987288,55634.30843873205,6.033765322383498e6,16.457945580098144,45.88366187341675,-1818.6557038833487,98680.99233612556,-1.772010749535024e6,79.53886167329802,-3495.940728997456,224579.2961563975,-1.6649327678197017e7,-6544.007956535156,454017.5992532416,-4.2253070411035925e7,883457.6886429796,-8.933853116268454e7,-1.7745895138570768e8,0.2802092783194722,0.250803312541586,0.956801210557262,5.85970011899553e6,1.2463283515423443e6,15.455484711510042,0.0,-0.3225356074208374,0.0,-0.299549855383079,0.0,0.17562253842241735,-1.0960973555816187,0.002759435246131472,2.746639662580074,3.6499145977110232,5.643763342281571e-5,0.043254723419851725,0.2117343792550075,2.730541838601028,1.0507957940844164,0.00015776051152723358,0.900833906862034,0.895413198400164,5.862345474027804,5.619102847138671,2.252601589412409,0.6750948872740086,0.7476075900566664,16.457945580098144,0.03551311206648901,1.8455570849000984,-4.422561300406208,1.0,10.0,0.0,0.0,-0.9673574438247989,-2.3743763471172485,-0.5952430053202236,-2.41924166280371,-43.29772689796114,-27.177054721786835,-208.2969443709385,-4.447129604770851,-6.615845256558595,-0.28898931506237124,4.439281011105945,-188.54778684984603,10333.950731557128,-309178.4809545697,-2.089198873365444e8,5.8430172101200135,-268.8112583430635,16824.33137293329,-1.0903054581390326e6,-4.9456469781687364e7,-558.3746089055154,37752.96326216773,-3.150062097576087e6,2.4197329110208932e8,79170.72938399517,-7.1669437845810875e6,7.739635458516588e8,-1.5194752597806696e7,1.8087848304559388e9,3.8467032271376343e9,7.857132373262582,0.0,5.74543977759298,0.0,5.427698914941116,0.0
0.4157679932799633,-3.873360156313703,2.9466572189461604,11.595272669207905,7.282001537477851,0.0820773765095201,5.986905524066804,43.12483932726389,6.738861014791993,45.01434800734478,4.454128883801291,8.892062244168136,0.0006952799000805054,0.027978862538977724,185359.3927373495,0.7503004716962314,40.83148143618104,-1460.4730934428387,63327.44285399278,4.524881025691111e6,17.00186161391082,46.57118890446913,-1889.8789537078906,106801.64552278726,-3.1978435606602305e6,80.46143080798049,-3602.264197261362,237370.08394663653,-1.8557730150201753e7,-6706.950014608721,474861.3780273838,-4.5081191006632656e7,917798.7681530098,-9.380594719995004e7,-1.8479355163660154e8,0.2802089889466505,0.2552313727638217,0.9568440260467078,5.603346460676075e6,1.174557760557634e6,16.011618502664554,0.0,-0.23277093829483259,0.0,-0.21405937342495554,0.0,0.19588710469371418,-1.0887382815874669,-0.008102317896596819,2.835995451254263,3.75159589274799,7.271181768368101e-5,0.04639879710715488,0.22032247922179263,2.710957189972681,1.0692081500997517,0.00013583374065705942,0.9156589120378446,0.9076359559471365,5.667399746636606,5.489327947234482,2.1961249302843395,0.7503004716962314,0.8070790883624053,17.00186161391082,0.027587683141028056,1.8434197177133074,-4.419824052712758,1.0,10.0,0.0,0.0,-0.9167653586406569,-2.3399521000584174,-0.5280742491839014,-2.541544276841929,-42.686827131588274,-27.686856976884517,-207.96031270101335,-4.541104021116248,-6.616768369866698,-0.28929173587262846,4.564335349378059,-198.59778423776623,11405.303024006014,-438042.4246276188,-1.893183136790186e8,5.961269805120882,-279.9359908481139,18035.651410085313,-1.246055904515805e6,-2.4147393093213476e7,-576.4401229038599,39802.2601075948,-3.4260857236804427e6,2.8713696745651674e8,82710.2922954665,-7.661929971198462e6,8.5493101806424e8,-1.6084726188547712e7,1.9556335846402073e9,4.115448363735075e9,8.010003745392494,0.0,5.897629598483405,0.0,5.646240440809216,0.0
0.4221238813559231,-3.858188723864294,2.8452337124945526,11.405933470358658,7.245351077798044,0.07567732845994857,5.94767227800724,42.48243644743282,6.7025777296893505,44.43673781394941,4.476142780722489,8.916403565550088,0.0005463216125157593,0.027323248505448088,174445.23438774672,0.8265957032276261,41.49295562221342,-1527.4429742151722,71079.1016928641,2.9957525604520496e6,17.558553272465335,47.189629348163564,-1955.8717484546562,114718.26281778616,-4.616170538625578e6,81.28222207835009,-3699.649018918515,249438.32004882643,-2.042460027694601e7,-6854.721128543662,494136.49259723234,-4.781966354128093e7,949114.3039660726,-9.810237442856438e7,-1.918105905113008e8,0.28020864471581436,0.2594683886639527,0.9570285171042888,5.36425858399229e6,1.1088568679286942e6,16.577654632262078,0.0,-0.14476638419933507,0.0,-0.12925413878190414,0.0,0.21026411877954115,-1.0816991046960647,-0.017120285841942903,2.911034007855255,3.8347400001875256,8.946522614326588e-5,0.04951262743291935,0.22864097837501285,2.6923347881422104,1.086391260705342,0.00011852200217760728,0.9297177298421005,0.9196224477836092,5.484490591419153,5.3516584537539575,2.141930831787763,0.8265957032276261,0.8719327000747711,17.558553272465335,0.021892040342153207,1.8428137987299271,-4.401823122702236,1.0,10.0,0.0,0.0,-0.8719823765097771,-2.3077072471910576,-0.472521993818827,-2.6275264868594617,-41.99757524410065,-28.08178260714767,-207.5386582038,-4.625970069534684,-6.609357298631291,-0.2892277828455003,4.673734677825934,-207.75006268044496,12421.9509023537,-572304.2123558065,-1.6479157395039484e8,6.061213048904864,-289.89684108566973,19162.021580852328,-1.4005363553718156e6,4.032423231308556e6,-592.3016634226735,41669.78824135133,-3.688270883241294e6,3.3295747520899105e8,85881.86286704353,-8.120019278624114e6,9.331264020967655e8,-1.6893240365809273e7,2.0933691025174403e9,4.3627155003433075e9,8.141600153424355,0.0,6.031627288514391,0.0,5.82952962672573,0.0
0.4281768953265904,-3.8439511355042475,2.7534031797527443,11.232158871024321,7.210556496701458,0.0702984967000687,5.909832874957432,41.88965863668443,6.66885846403128,43.91906742905559,4.49734920926056,8.940869542126778,0.0004388757018051406,0.026735124926829612,164788.11072981404,0.9023945245163456,42.092134764754014,-1589.5779233843036,78624.96276276455,1.5021221018295614e6,18.11684887640743,47.74774936105197,-2016.7529721811618,122276.58552121634,-5.986675544449662e6,82.01920755301772,-3788.9544736974253,260742.0328705714,-2.2216138787593633e7,-6989.514487364035,511974.2076287567,-5.0439445562784985e7,977849.860561705,-1.0220511601309115e8,-1.9850026224052995e8,0.28020825422538836,0.26348285088096457,0.9573137993561592,5.14410822533589e6,1.0494146275463547e6,17.14322528691376,0.0,-0.0594073573965926,0.0,-0.04631028713859232,0.0,0.22024766367775211,-1.0750347225342582,-0.024599221289696244,2.9746888476922435,3.9036349515321076,0.00010652202651481578,0.052561152866463845,0.23661731508597877,2.6748004872396898,1.1023067997311768,0.00010477483709808148,0.9429049572305296,0.9311465279065648,5.315981323804492,5.21470571522998,2.0908056215418624,0.9023945245163456,0.9393409548870616,18.11684887640743,0.017753531473166575,1.8432691330424171,-4.374696220052856,1.0,10.0,0.0,0.0,-0.8324707041161556,-2.27830231214203,-0.42689176482747315,-2.686446422540822,-41.278406345839315,-28.391582150857595,-207.08394804270716,-4.703001166969733,-6.597738175619515,-0.28891616790536506,4.769919646076145,-216.06814522615525,13375.239122915375,-706543.33642753,-1.3771037668458176e8,6.146664797005273,-298.84411958746904,20204.05744264443,-1.5501965872943306e6,3.328224068035578e7,-606.3536563899872,43374.4829771677,-3.9352002660467336e6,3.780361261306773e8,88743.06111854632,-8.54387089985942e6,1.0077358339984713e9,-1.763165543690703e7,2.222299281090811e9,4.591130337643604e9,8.256012068996725,0.0,6.150113363046155,0.0,5.984686140208373,0.0
0.43687479113988426,-3.823840917625686,2.62897815525025,10.99299674009185,7.160914612924547,0.0635900413151362,5.855234367805528,41.07066339939018,6.621673172507688,43.22015764585392,4.528019424416816,8.977739237825089,0.00032602063164137836,0.025944889060113756,152051.54308520898,1.0160481230195626,42.909649944181865,-1676.1859013030298,89553.54299741852,-663481.2436480161,18.964049380944175,48.50887431607498,-2101.4218278791495,133084.61696144618,-7.961093197288166e6,83.02392464892324,-3912.9060160220474,276717.5606187028,-2.4796995340187825e7,-7176.23264411436,536999.2168147264,-5.422145348850333e7,1.0179592496661757e6,-1.0813923732774587e8,-2.0818538339965752e8,0.2802075805080089,0.26921547132873935,0.9578782761663569,4.841370913599533e6,969326.3803555741,17.99887875591976,0.0,0.06595146572000612,0.0,0.07637962250601132,0.0,0.22966792832064434,-1.0655305717946963,-0.033774498881677585,3.056017093099212,3.9895833988272287,0.00013311109113030013,0.05708547783488187,0.24817220875066623,2.6499518351528217,1.1244567930376552,8.867148797508985e-5,0.9614822359506215,0.9477463677477383,5.084949525567219,5.015345474771185,2.0186274846788987,1.0160481230195626,1.0440269853761879,18.964049380944175,0.013368775879380216,1.8452301571181111,-4.324109791296552,1.0,10.0,0.0,0.0,-0.7804425924737377,-2.238789674142852,-0.3717953086445325,-2.7404314208283624,-40.17845942755109,-28.753349056880328,-206.38049495683168,-4.8089735918308545,-6.577080320962223,-0.288146119851905,4.897363986684209,-227.46322250843576,14719.190005257966,-906284.7378332722,-9.454601858642942e7,6.256979396844802,-310.9904671725403,21658.477972846464,-1.7675585762075707e6,7.793898881389937e7,-625.2281785847747,45730.90148068673,-4.286349154674266e6,4.4437517269394326e8,92662.88861884965,-9.13848886250854e6,1.1152049923367293e9,-1.8657076206217363e7,2.4054656172659044e9,4.91237099823666e9,8.40638438629021,0.0,6.30806830587076,0.0,6.182253234155339,0.0
0.4433725859855537,-3.809077084090818,2.5413997791986436,10.82198893286517,7.124196205405177,0.059234059510589826,5.814616638732767,40.483892843635616,6.5873018633961395,42.72662290333041,4.550963518709274,9.006311226025906,0.00026438018206207753,0.025392323861021405,143332.08338379764,1.1042642238605216,43.49237493486452,-1738.9665905604559,97689.70125118241,-2.2728546388891065e6,19.63003223524888,49.05271849514366,-2162.859080946154,141082.74115164668,-9.426017027890943e6,83.74463599679152,-4003.0021039651465,288488.61900172645,-2.6722995707411073e7,-7312.114561117912,555390.9333146792,-5.7061139657904096e7,1.0473911010808189e6,-1.1261524082625154e8,-2.1551155572591352e8,0.28020698578970454,0.27346987302417625,0.9583982369732402,4.6258973020913275e6,913492.5325078423,18.67005875687457,0.0,0.1617267627376115,0.0,0.1706210913782537,0.0,0.23374002929464036,-1.0584890569026162,-0.039625431835518546,3.1108382717867658,4.046354283859697,0.00015471695270024956,0.060576955382774626,0.25687538544660016,2.63165740397114,1.1404780301621857,7.884209842935081e-5,0.9750576882428645,0.960093982700137,4.9212755578255285,4.868072639069162,1.9659173422440295,1.1042642238605216,1.1272612678677048,19.63003223524888,0.010951298110747043,1.8474266414490277,-4.280327821713526,1.0,10.0,0.0,0.0,-0.7448393319167341,-2.2115566297303673,-0.3373103312661867,-2.762141451024384,-39.327697014051374,-28.976419962134866,-205.83524221501114,-4.885489023310804,-6.5605251165883,-0.28738412934064994,4.9859974072894655,-235.62552651903195,15704.396163989995,-1.058625461217e6,-6.0230524340306126e7,6.332165790212644,-319.64382056862996,22718.584810249456,-1.9307806520742993e6,1.12517268237795e8,-638.5927703235923,47439.77209475098,-4.5467608985600155e6,4.947119138619294e8,95490.98332517679,-9.575871602409204e6,1.1958235120081935e9,-1.9406648110111386e7,2.5418364850582027e9,5.150119560037043e9,8.510563430941271,0.0,6.418544717940562,0.0,6.314871398652603,0.0
0.4504678611541171,-3.7932008184229993,2.450624526937581,10.642304455887034,7.08452484244332,0.05500948967370501,5.770695348326235,39.86717455750045,6.550549877095231,42.21105788903817,4.57596040430282,9.038284387949023,0.0002126576356117064,0.02482210607975537,134512.76527603192,1.2036026602130814,44.1055743301089,-1805.8004402551212,106489.71814991509,-4.0065964481108626e6,20.38869371489744,49.62728712853052,-2228.4625020866497,149725.72040539706,-1.100748995675046e7,84.51072109357567,-4099.581624989634,301220.68635289476,-2.8820945542810168e7,-7458.222696749017,575301.0650508617,-6.0178449917729914e7,1.0792818620009695e6,-1.1755591843552402e8,-2.2362681198739958e8,0.28020624184392606,0.2780875026001278,0.9590446927867426,4.401024457517279e6,856264.4087517028,19.433604648112798,0.0,0.2684359333485524,0.0,0.2759882027708781,0.0,0.23591825623360788,-1.0508597064109684,-0.045202002954438276,3.1663070251652945,4.103012987403862,0.000180136364522467,0.06449904965079205,0.2664466006128963,2.6119435656852636,1.1574810406581015,6.978589666282355e-5,0.9895732491215204,0.973461247918049,4.7511939849792055,4.7110887963866785,1.9096750382078094,1.2036026602130814,1.222361434521756,20.38869371489744,0.008905852383792648,1.850328281811791,-4.22872440084205,1.0,10.0,0.0,0.0,-0.7088167063138993,-2.1840895169288013,-0.3049658346632501,-2.771485328395583,-38.38601204088607,-29.186389203267815,-205.23194101436712,-4.967148816783487,-6.54257769118701,-0.28641574255340985,5.077665750225746,-244.25990210286716,16763.57029168903,-1.2265602419688797e6,-2.1611881189500082e7,6.4089707032087855,-328.778932296152,23856.057775994734,-2.1093066546716136e6,1.509166693300682e8,-652.6739287112565,49271.177370872465,-4.830140132356174e6,5.501942035031099e8,98516.66774831427,-1.0050229376995223e7,1.2843711313120413e9,-2.021743694508353e7,2.691258094567567e9,5.410006443050456e9,8.61830706981155,0.0,6.533311098488026,0.0,6.448505153248392,0.0
0.4542269044065024,-3.7848906899062893,2.4044678578452223,10.549956373115311,7.063701047183037,0.05296693034070993,5.747675793990647,39.550382572891984,6.531387745641321,41.94664003329529,4.589158330806783,9.055490651601296,0.00019031982306200532,0.024532986715567084,130114.98655739192,1.2574577827231315,44.42175301306331,-1840.5320259578352,111105.51008867391,-4.911961246454844e6,20.803798844949178,49.92471284633743,-2262.6689035055965,154264.75453821136,-1.1836189722012449e7,84.90962986335246,-4150.14323458241,307925.6339395603,-2.9930005154642273e7,-7534.962119758279,585806.6845654815,-6.183804994531149e7,1.0961369626716382e6,-1.2019901038389808e8,-2.2798170853419247e8,0.280205805902342,0.28052193445686985,0.9594157100024422,4.286234538514114e6,827463.2998405824,19.851033990005575,0.0,0.3258879416692975,0.0,0.33284143753832096,0.0,0.2362697042783073,-1.0468435900830624,-0.04785713181476376,3.1941797193547568,4.131242345889011,0.00019440956097863937,0.06662342378997091,0.2715453362258785,2.6016101909294576,1.1662872256831418,6.557684323494701e-5,0.9971301126054909,0.9804785044469119,4.664640036077921,4.629960286159598,1.8804586590665122,1.2574577827231315,1.274366463070232,20.803798844949178,0.008016413377098838,1.8520248790656855,-4.200251768731764,1.0,10.0,0.0,0.0,-0.6908446625726268,-2.1704843278483104,-0.28974382608678834,-2.771328090892223,-37.88538172267209,-29.2864086657618,-204.91126236369377,-5.009773418955078,-6.5333741436244885,-0.2858563999090258,5.12439322657695,-248.73320389004675,17318.30438284319,-1.3158771198052405e6,-871575.4493271399,6.447849544651556,-333.5100677941989,24451.727773834093,-2.2039247187237153e6,1.714121800287291e8,-659.9672071499451,50230.763097301264,-4.980123041519667e6,5.797660413195678e8,100101.88521093564,-1.0301053000873506e7,1.331569133409968e9,-2.064580779411093e7,2.7708959610741625e9,5.548435858214802e9,8.673317101364999,0.0,6.591999606050791,0.0,6.515424513261342,0.0
0.4621668972765097,-3.7675614771730306,2.311110786318495,10.361069545091375,7.020182695001466,0.049037447117960445,5.69975141050719,38.903267816062645,6.491572834398074,41.405762463578725,4.616893315404796,9.092321441763866,0.0001519278361333965,0.023949609404194373,121401.31141259668,1.3739304881857786,45.07193021906644,-1912.4715929056338,120735.25682957403,-6.789725338752748e6,21.71053387915737,50.539237416909764,-2333.825334042022,163762.37900793663,-1.3564134175657315e7,85.73963635716666,-4255.850768558634,322018.9298763544,-3.226764377308574e7,-7696.0481761852225,607956.7173569637,-6.536475410450178e7,1.1317619370952048e6,-1.2584636863971457e8,-2.373191446479205e8,0.2802047853763685,0.28563649212878156,0.9602543763924518,4.0534425336170294e6,769915.2460684188,20.762206612453525,0.0,0.44937767422267516,0.0,0.455268469177999,0.0,0.23548493901855422,-1.0384208479854442,-0.052872859877483386,3.250247262397557,4.18765964137237,0.00022645343439522782,0.07121653333040422,0.2823766585932552,2.580035023493855,1.1844405106763944,5.779258621167403e-5,1.0127827420132938,0.9951240223971056,4.489559216651841,4.463806669589653,1.8200979377336073,1.3739304881857786,1.387625849842855,21.71053387915737,0.006476897534068611,1.8558668099592146,-4.138359036898425,1.0,10.0,0.0,0.0,-0.6552103285762044,-2.1438330832468355,-0.261266782719983,-2.7612482518591306,-36.83043123241893,-29.477618410217055,-204.23510231390773,-5.098635018211706,-6.515001918115905,-0.2845910425601259,5.219528120507428,-257.9843610435275,18476.934738136748,-1.5047812892083293e6,4.321428097559561e7,6.526638871112446,-343.30194191249916,25697.231725770467,-2.4037676039551576e6,2.148548223371182e8,-675.0841768471571,52240.827439657965,-5.297147994672558e6,6.425908053336279e8,103425.75750907176,-1.0831452937199272e7,1.4320769013745184e9,-2.155184437059561e7,2.9407128610433784e9,5.843726014644642e9,8.78566578938584,0.0,6.7118486698504825,0.0,6.649535406877196,0.0
0.47068134039281984,-3.7493062471650296,2.2168368500649036,10.167360116124327,6.974245176909132,0.04532342445651908,5.64957515909205,38.24148097415461,6.449814181124897,40.849517414719124,4.646373938078459,9.13239280630535,0.0001208237755915069,0.02336206558700862,112852.39393262658,1.502865239679475,45.74522259040102,-1987.6490291226635,130871.78202959316,-8.747694548727104e6,22.728302247560055,51.18017192957196,-2408.6836480014185,173818.59334428937,-1.5382951866375698e7,86.61435548000576,-4367.906825782968,337058.7066452634,-3.476906206094131e7,-7867.855615565743,631717.2669471839,-6.918331130500881e7,1.1701322217331065e6,-1.3200814839689937e8,-2.4755700175624663e8,0.28020353326634373,0.2910791137644226,0.9612230001304223,3.817943862657826e6,712879.7261159468,21.784173050303288,0.0,0.585107274617712,0.0,0.5900980365857984,0.0,0.23271495104528797,-1.0294814224132436,-0.057474256773335834,3.306914983061605,4.244345325275033,0.0002637294226697151,0.07630176988334961,0.2940808659504261,2.5572754707502385,1.2032490359139658,5.081670865384414e-5,1.0290950908559826,1.0105272543336845,4.312838983260203,4.293874124540964,1.7574203924135947,1.502865239679475,1.5139194606967674,22.728302247560055,0.00521687842316613,1.8602417662366317,-4.070283957063307,1.0,10.0,0.0,0.0,-0.6202129275526749,-2.118253350394791,-0.23537236984623044,-2.7381328483127447,-35.71024584585714,-29.658936361804056,-203.515392584366,-5.192468315367962,-6.4972373508289,-0.28313417576545585,5.316938481747647,-267.64880636551607,19701.896121683323,-1.7071642880525645e6,9.05100265088048e7,6.607059595381122,-353.55484130201137,27017.839101984046,-2.6180338834621855e6,2.6147759024858406e8,-690.969319985084,54380.21479689026,-5.638233345427502e6,7.105040035118486e8,106972.27631139252,-1.1403288023658954e7,1.5413333925551434e9,-2.2530012876866926e7,3.1259163679500227e9,6.166252565726593e9,8.901387697311133,0.0,6.835024735721772,0.0,6.784370126057661,0.0
0.47516016523544985,-3.7398356153678805,2.169510820762002,10.068947020641492,6.950390591243842,0.043548075554210836,5.623740816950089,37.90623756590208,6.428215282914453,40.565797504751075,4.661757943431465,9.153653648381384,0.00010761545743406115,0.02306759786983013,108657.22093047938,1.5723529724316299,46.09041522537052,-2026.4474914964371,136124.6586311191,-9.754132252037728e6,23.282778692748202,51.510698283888644,-2447.5343612606375,179059.19041697544,-1.6326024113924641e7,87.06922967145816,-4426.425133902395,344951.02325096383,-3.6083847509238884e7,-7958.024593983098,644242.0639795633,-7.120915260435073e7,1.1904279434746623e6,-1.3529645599061164e8,-2.5304096009465626e8,0.28020280600361597,0.2939244795444354,0.9617562196647722,3.6997213312656577e6,684699.7369550378,22.34067388623806,0.0,0.6579145104314112,0.0,0.6625095435168784,0.0,0.2305855147851532,-1.0248182229539906,-0.05961356939687324,3.3355458900443486,4.272916389709169,0.0002845528888308445,0.0790431089267515,0.3002730383595338,2.54545842846597,1.2128757692735452,4.761412772895665e-5,1.0374775867491381,1.0184926883754604,4.2241707991280135,4.207942828769247,1.725297793481629,1.5723529724316299,1.5822730546672379,23.282778692748202,0.004677395470417045,1.8626011914241745,-4.0340585247484855,1.0,10.0,0.0,0.0,-0.6030249771565198,-2.1059738290074383,-0.22335863135398987,-2.7217000627962165,-35.127878296755455,-29.746588652650246,-203.1400141724501,-5.241313463982515,-6.4887647686821275,-0.2823353370696826,5.366527226583458,-272.6408283186603,20339.888400647404,-1.8133940755039107e6,1.1528041431762956e8,6.647990161501251,-358.86435500610514,27707.75319536194,-2.730756654920742e6,2.859698293933003e8,-699.2257164916559,55502.009197280655,-5.818410786294694e6,7.464688210485826e8,108836.67417089478,-1.1706098899777781e7,1.5995178177607598e9,-2.304886869931402e7,3.224869722915698e9,6.338866080761734e9,8.960629901462239,0.0,6.897891691339074,0.0,6.852214868055617,0.0
0.4845731806518497,-3.7202190889541833,2.0747843594879254,9.86951715726711,6.90095925582087,0.04016024924194664,5.570800605444552,37.229427277313654,6.383601857580835,39.987581487774676,4.693786228892751,9.198635160641993,8.518957133428102e-5,0.022478986861730388,100457.2241211895,1.7221402577626472,46.79756728171771,-2106.461334392245,146992.4609846524,-1.1817839663395816e7,24.49184005810486,52.1920408005862,-2528.1454968524768,189974.1540463441,-1.8279704242240388e7,88.01520744542118,-4548.650842983306,361517.73121335905,-3.8848054379365645e7,-8147.355886460257,670663.6061871912,-7.550969203979537e7,1.2334037793793532e6,-1.42319074853327e8,-2.6479703330647945e8,0.2802011163425309,0.29986461228125905,0.9629198229478024,3.4634123027062137e6,629289.1105258181,23.55366081132732,0.0,0.8141920070694673,0.0,0.8180911883503343,0.0,0.22483754967687974,-1.015107103935415,-0.06355905681446514,3.3935280462395854,4.330746111804369,0.000330997182790267,0.08495351923207271,0.31336260197959026,2.520967723959692,1.2325212032973787,4.174152114826733e-5,1.0546468444570611,1.0349052993636931,4.046775646080064,4.03495673146106,1.659662659587717,1.7221402577626472,1.7301135871550806,24.49184005810486,0.003753730088305806,1.8675972370118712,-3.957462732588374,1.0,10.0,0.0,0.0,-0.5694045343452723,-2.0826335965086336,-0.20110717440675477,-2.6791499718767673,-33.92301806079182,-29.917127373309736,-202.3595917407935,-5.342948163289533,-6.472940371918286,-0.2805999744056604,5.467515695808906,-282.9537198295948,21668.35032617258,-2.0359636607053021e6,1.6693249542386067e8,6.731488889310641,-369.86903342181745,29149.85077973221,-2.9678196646815976e6,3.373258609875114e8,-716.4154368244199,57857.15244090044,-6.199367485414606e6,8.226610251305625e8,112763.14561679849,-1.234837667994784e7,1.7236169607324786e9,-2.415180941125986e7,3.436746798101593e9,6.709235589495772e9,9.082078073883931,0.0,7.02622170952052,0.0,6.989031708558619,0.0
0.4895106900193996,-3.710081252153564,2.0275160039743922,9.768737667799934,6.875411946433426,0.03854743635818818,5.543798801196109,36.88892665853158,6.360605106617751,39.69336965441155,4.710412944549663,9.222348897090239,7.572509503300913e-5,0.022185603540223153,96465.0368360059,1.8027534545662076,47.15925996210664,-2147.6655168012962,152604.21288826127,-1.2873650170188798e7,25.150190183590563,52.542772203184114,-2569.9197175187396,195651.29401871216,-1.92904882569402e7,88.50654032594434,-4612.4181892333745,370205.0980318933,-4.030004970147242e7,-8246.663106202057,684589.7792134996,-7.779051279466395e7,1.25614245876918e6,-1.4606545580634508e8,-2.710916260532524e8,0.2802001397912494,0.3029587029206209,0.9635494106979243,3.345787291004874e6,602168.5740347042,24.21392039738426,0.0,0.89797647285054,0.0,0.9015706948951858,0.0,0.2212197986539241,-1.0100621920651793,-0.06536113469619674,3.4229140852852256,4.360079020906111,0.00035675901728636115,0.08813445305004934,0.3202677876358893,2.508306378874312,1.242513560578794,3.9056622904324557e-5,1.0634095483780754,1.0433299081128276,3.9582780622348026,3.9482165749800275,1.6262332886373414,1.8027534545662076,1.8098957334508414,25.150190183590563,0.00336037531906695,1.8702023965433727,-3.917186114295478,1.0,10.0,0.0,0.0,-0.5530263074146347,-2.071648119943549,-0.19083125227243167,-2.653079843554184,-33.30247872325801,-30.000427016853948,-201.95514590258784,-5.395741030866347,-6.46568855358724,-0.2796650812213182,5.518911466566538,-288.2765117512613,22359.257181255816,-2.152309604800051e6,1.9376570200418785e8,6.774115663076383,-375.56992833276354,29903.07474414134,-3.092326008148896e6,3.641986071325151e8,-725.3648494073511,59093.10302699621,-6.400655929474273e6,8.629914856789389e8,114830.75979053207,-1.2688941011860218e7,1.7897826125248928e9,-2.4738070044588875e7,3.5501795238588696e9,6.907967422629679e9,9.144334298390888,0.0,7.0916717165823515,0.0,7.058076735807088,0.0
0.4998476984458477,-3.6891841036231905,1.9335525276921268,9.565787791407038,6.822771887612915,0.03548375383132009,5.4890488989313155,36.20689298656529,6.313315031413816,39.09595478658704,4.744816944820529,9.27215612799953,5.975307062863329e-5,0.021602932554711574,88729.46070205075,1.9761394944961155,47.89759153328569,-2232.3811099660597,164170.24580921896,-1.5029291768567987e7,26.583821761108993,53.26347591894866,-2656.3716360258577,207444.99515244577,-2.1379824170212097e7,89.52541750115606,-4745.295142178832,388407.36791340105,-4.334887694783543e7,-8454.729157569556,713923.6665048903,-8.262588822752613e7,1.3042284404840732e6,-1.540537166330571e8,-2.845616747281332e8,0.2801978869283135,0.30938758575742376,0.9649001870821666,3.1128794721374917e6,549385.051268274,25.651278512336713,0.0,1.0775514475621533,0.0,1.080610682068495,0.0,0.2125068080371602,-0.9996107377953857,-0.06861360081419082,3.4825009890492336,4.41969742597364,0.0004135535571340416,0.09497356236836763,0.33480632689210665,2.482205601612141,1.2627517225494256,3.4155085928285315e-5,1.0812128258601421,1.0605425334036491,3.782329092450876,3.7750682991100937,1.558412484525769,1.9761394944961155,1.9818635508357751,26.583821761108993,0.002690476156755335,1.8755338714567116,-3.8329504969452435,1.0,10.0,0.0,0.0,-0.52127793227113,-2.051226600792091,-0.17188669524237576,-2.5915594862322666,-32.030974856972094,-30.163849416130166,-201.11973753612088,-5.505158197341618,-6.45270384995581,-0.2776668530790507,5.6234035019795146,-299.2506528686187,23794.55519317656,-2.3950281119113574e6,2.4932156436606306e8,6.861185881087749,-387.37296335492374,31475.33867308027,-3.353569456980178e6,4.203475070071085e8,-743.9957936681786,61686.242611421316,-6.825872451919101e6,9.483529535449296e8,119185.0376359911,-1.3411199496159278e7,1.9309171314362764e9,-2.598477270677814e7,3.7931955551120048e9,7.334757709759867e9,9.271910736534394,0.0,7.224988185391014,0.0,7.197480111687281,0.0
0.5052419969232405,-3.678450036213098,1.8870402180729444,9.463992405766996,6.7957517278485815,0.03403323579148443,5.4614561144443,35.86688399681253,6.289077702488569,38.79351705798996,4.762546704604737,9.29819445970912,5.30580189419634e-5,0.021314736132505445,85000.37505453233,2.0691379567065713,48.27336302139116,-2275.8205491540307,170115.33553718418,-1.6127187249620197e7,27.362454049799844,53.63271985802788,-2700.993847211699,213556.78818900476,-2.2457763664740168e7,90.05218106837319,-4814.347435847411,397921.4056301847,-4.494658334003344e7,-8563.4384155704,729336.6445073261,-8.518340152524637e7,1.3295928891445838e6,-1.583020456082491e8,-2.917498030145411e8,0.28019659676742675,0.31271610091411145,0.9656187253640184,2.998177400937976e6,523844.80585022195,26.431730671054083,0.0,1.1735618483881334,0.0,1.176387113840175,0.0,0.20742195539428057,-0.9942165378313956,-0.0700599952840648,3.5126787475700354,4.449993109257457,0.000444555795822684,0.09863897048155836,0.34243497572448456,2.4688009074199786,1.2729528288498424,3.1925946929970996e-5,1.0902126656050364,1.0692923432531942,3.6951831460213307,3.689025821541633,1.5241552784644148,2.0691379567065713,2.0742605347257337,27.362454049799844,0.0024069081720421506,1.8782165743467623,-3.7891331688511647,1.0,10.0,0.0,0.0,-0.5059701841486124,-2.0418588506283513,-0.1631839616884492,-2.556249825766318,-31.382856374896903,-30.244152400264994,-200.68987039385883,-5.56166451731681,-6.447028430561151,-0.27660708120232924,5.676407409790592,-304.89499314292857,24538.366358360872,-2.521277612641967e6,2.7798548304112e8,6.90560721567026,-393.47066338008943,32294.219938985807,-3.4903163681181385e6,4.4961634459796214e8,-753.6762701108087,63043.90843391972,-7.050019916180306e6,9.934489904809129e8,121473.51621757883,-1.3793465782098709e7,2.0060609281225188e9,-2.664644874401174e7,3.92314445971609e9,7.56352794056826e9,9.33716121103641,0.0,7.2927264944552395,0.0,7.2677793114331255,0.0
0.5164506507833593,-3.6565078139751512,1.7954977219768573,9.260941106419216,6.740576342939491,0.03129706073843292,5.406303798284708,35.19344752466396,6.239633116167128,38.183970761130404,4.798884326497543,9.352304853937357,4.184305470953506e-5,0.020747903982517905,77858.00395047142,2.268023449715896,49.034803727013646,-2364.553533281264,182291.62788842522,-1.8356522874733217e7,29.049625131654444,54.3859395961148,-2792.74564015261,226180.11979781333,-2.4676196481355272e7,91.13645603289447,-4957.289549755671,417740.6840316497,-4.828599065397844e7,-8789.674654186489,761611.7393483346,-9.05768698357982e7,1.382911570413595e6,-1.6730809856272793e8,-3.070376052944541e8,0.2801936605848121,0.31957425026925984,0.9671320717423854,2.773910677979575e6,474792.25215756055,28.122453879846883,0.0,1.3782831014188752,0.0,1.3806987478384338,0.0,0.19584830693802108,-0.9831403826786104,-0.0725849203860785,3.573641772402016,4.511468680225932,0.0005112720198396262,0.10646665289712687,0.35837166355432953,2.441412917227002,1.2933767715024842,2.788291011504971e-5,1.108278994555798,1.086956295069486,3.523462496385552,3.519043697348655,1.4553743841000957,2.268023449715896,2.2721269816659375,29.049625131654444,0.001927231747983661,1.8834914018571391,-3.6985762116903214,1.0,10.0,0.0,0.0,-0.4766548270856936,-2.0249639544078173,-0.14724059814715237,-2.4770886012330307,-30.070702417983824,-30.40204749088917,-199.8096832250941,-5.677751789753446,-6.437394778764816,-0.27437923781966456,5.783536363899958,-316.46236555458324,26074.54591727699,-2.7829134730223124e6,3.368937241818718e8,6.996014952749395,-406.0263178661753,33994.34128320112,-3.7756737197526647e6,5.104613994878426e8,-773.7289263106564,65877.7674636392,-7.521188667646801e6,1.0885065232363024e9,126269.16142911329,-1.4600348729040025e7,2.165698783539885e9,-2.8047117928945012e7,4.200398189557603e9,8.052800717339469e9,9.470186875084469,0.0,7.4298302576286375,0.0,7.409192526308064,0.0
0.5222436798029537,-3.6453532540339473,1.7507153356705296,9.160251764229484,6.712563561155242,0.030012648728208566,5.378961494715711,34.86211998799226,6.2145443213281455,37.8783423069192,4.817395479428628,9.380238038051147,3.718148780061113e-5,0.02047077761987534,74460.47334893225,2.3738646904204033,49.41865509728914,-2409.6647269186165,188500.44973580402,-1.9484436899370894e7,29.95940727973631,54.76815535666829,-2839.693807261704,232670.81211270127,-2.5813840239618097e7,91.69153359617489,-5030.9084249479765,428016.2938310612,-5.002419693370545e7,-8906.794474452017,778429.2114721176,-9.34078901803175e7,1.4107972543295533e6,-1.7205836720549873e8,-3.1512568279931474e8,0.2801920076767716,0.32308795833817505,0.9679213669031478,2.665054332749995e6,451411.9749634495,29.033964969445467,0.0,1.486935910493704,0.0,1.4891728196842922,0.0,0.18939481388176346,-0.9774862237639808,-0.07366171544324504,3.6043185403648748,4.542563417605734,0.0005465594274290485,0.11062417900831199,0.36665079571548553,2.427500385742386,1.3035308365496532,2.6058723497119664e-5,1.117282680581549,1.0958104853847972,3.4393101427832433,3.4355679621495314,1.421058158917056,2.3738646904204033,2.377539608663648,29.95940727973631,0.0017257638245679935,1.8860289579991383,-3.6520854313021207,1.0,10.0,0.0,0.0,-0.4627155537286344,-2.017487652156158,-0.13997145341305225,-2.4335601762097436,-29.41089291232176,-30.479545097802447,-199.3614262812369,-5.737025455448653,-6.43344301960148,-0.27321827279647226,5.837433751448989,-322.36275175880195,26864.307535667172,-2.9178767166233137e6,3.670380053166388e8,7.0418513206889894,-412.4617664520129,34873.00615291919,-3.9239223480534e6,5.419710467882749e8,-784.0691271521359,67350.1350161747,-7.767744807832142e6,1.138412701300008e9,128770.55495971852,-1.5024302965369381e7,2.250141392043291e9,-2.878513612955942e7,4.347653890967766e9,8.313263123155624e9,9.537703241934505,0.0,7.498891898845182,0.0,7.480056749771862,0.0
0.5281437530450405,-3.6341190463307727,1.7067640904825694,9.060530063017739,6.684378952660186,0.02878475897183775,5.351929307266679,34.53585996011902,6.189305204884423,37.573284124416595,4.836058298408195,9.408641430269567,3.3065568695594105e-5,0.02019889583213638,71188.5187972898,2.4838458145351066,49.80315972363333,-2455.1223163119707,194771.22138839657,-2.061841120853633e7,30.91332635196036,55.15268012115475,-2887.201918989812,239262.335538735,-2.6967865176593103e7,92.25318144310695,-5105.718867506526,438507.5409814332,-5.18043468281851e7,-9026.208062839045,795654.9973948032,-9.63225619822572e7,1.4394282957742282e6,-1.7696388243873623e8,-3.234940244474227e8,0.28019023048595076,0.3266449540745818,0.9687279911998544,2.5588555068264315e6,428878.0837468052,29.989578084069937,0.0,1.5996486562665388,0.0,1.6017223330723749,0.0,0.18252896346172087,-0.9717770963407086,-0.07461501864165904,3.6350326873600003,4.573815086002023,0.0005826954983127508,0.1149369461377753,0.37511082573631205,2.413497988166627,1.3135961165704715,2.4359306741486762e-5,1.12622075782612,1.1046352206355396,3.3565926737626235,3.353422394030053,1.386943526829284,2.4838458145351066,2.4871393541333053,30.91332635196036,0.0015466393216030762,1.8884626133384808,-3.6049811596769894,1.0,10.0,0.0,0.0,-0.4492975820282931,-2.0106829280905956,-0.1331513860501497,-2.3876716658659562,-28.751685729075895,-30.555951536495456,-198.90934098546876,-5.796866204495115,-6.430055933960241,-0.27203165106120497,5.891369893487907,-328.32173365933863,27666.206910440807,-3.0552338222945966e6,3.975640727330245e8,7.08797668269901,-418.9823647853823,35768.31705475396,-4.0755282911602277e6,5.741419625615578e8,-794.5884896844768,68855.61778745618,-8.021086392044862e6,1.189825772019649e9,131334.82243560976,-1.5461089383425307e7,2.3375531924007864e9,-2.95469008248996e7,4.500483489066044e9,8.583983612827945e9,9.605668482367907,0.0,7.568050014664621,0.0,7.5508153075532505,0.0
0.5401990795252068,-3.6115498151309215,1.6218282860547368,8.865188202460294,6.627850844314714,0.026498866533426837,5.299243982411896,33.90270894939861,6.138678984624921,36.96842679455309,4.8735907529322695,9.466468310444911,2.624332172864658e-5,0.01967376904041402,65043.3868877562,2.715583545677671,50.56954066832461,-2546.578349613923,207437.0041251597,-2.2895827592715856e7,32.951097961300135,55.9239579744094,-2983.3667470677824,252682.55309286414,-2.9315992487057146e7,93.38916745210199,-5258.064263058667,460031.57903860667,-5.5475814791352436e7,-9270.557887576004,831158.7602969524,-1.0237835405745946e8,1.498641769602605e6,-1.871992458043711e8,-3.410012574708338e8,0.280186314766675,0.3338448140427084,0.970378496493859,2.3556769315863736e6,386540.8999517157,32.03062068743496,0.0,1.8365839173509675,0.0,1.838372492428169,0.0,0.16768081568547066,-0.9602676812312383,-0.07615900418198701,3.6962616345453876,4.636497932114958,0.0006556041539661215,0.1239953025935813,0.39247865994901127,2.385403274246439,1.3333106374401873,2.131279888815777e-5,1.1437621944556906,1.1220620156512338,3.1962866646148407,3.1940050094925616,1.3197737690402056,2.715583545677671,2.7182377711285284,32.951097961300135,0.0012466568153302398,1.8929117441133303,-3.509563506192188,1.0,10.0,0.0,0.0,-0.42412050352369396,-1.9991127197786098,-0.12079233915253407,-2.2897754801248045,-27.444364263392636,-30.705005978945117,-197.99882342666638,-5.91739991180407,-6.42488039889516,-0.2696004874472314,5.998767658884454,-340.35025359833617,29298.29403182559,-3.3358416202608617e6,4.595133391198788e8,7.1806356176091075,-432.20904897467307,37599.991750319896,-4.387470978570926e6,6.402349554609156e8,-816.0545498859806,71951.24710031308,-8.545970376004864e6,1.296827868501767e9,136627.56361969598,-1.636954977148793e7,2.5207202504860373e9,-3.1135545963264834e7,4.821903995896286e9,9.154538391027279e9,9.742200373714793,0.0,7.705871646294133,0.0,7.6913187753994325,0.0
0.5463221651845659,-3.6002787046744142,1.5810289861500244,8.770073441531705,6.599671040333367,0.025439557412742585,5.273784605751086,33.59752790183876,6.113431144810262,36.67020356308095,4.892344559300033,9.49570251475854,2.343301675305684e-5,0.019421661645951757,62176.060624891914,2.836986599808892,50.94931971543698,-2592.343712131169,213803.37000567402,-2.4035504261666022e7,34.03331438073556,56.30851060335086,-3031.768585062112,259479.5904909946,-3.0505806816163976e7,93.96011852900811,-5335.18175038127,471011.4722330892,-5.735965763034116e7,-9394.815051715132,849348.2815702946,-1.0550654213414094e8,1.5290763226242054e6,-1.925068345594843e8,-3.501019405648468e8,0.2801841879018816,0.33746676806003123,0.9712152009469341,2.259166358975295e6,366794.9077560078,33.114408463606374,0.0,1.9604427083414613,0.0,1.962106976641381,0.0,0.15976238534769993,-0.9545020910287094,-0.07675681504375831,3.7266320416482333,4.66778893208064,0.0006911769136702383,0.12872303373255795,0.40133930610067053,2.3713939879832537,1.3428943034253464,1.9953374637921163e-5,1.1523046232530871,1.1306041490754357,3.1190220610221493,3.1170822592690373,1.2869166237522065,2.836986599808892,2.8393743923337893,34.03331438073556,0.0011217401657264607,1.8948801274005755,-3.4615468455397247,1.0,10.0,0.0,0.0,-0.4123866788565691,-1.9943364799502583,-0.11521408110707412,-2.2382610032112065,-26.800339506978183,-30.77742731963481,-197.54271952601397,-5.97768441655723,-6.423022434443009,-0.2683651900150142,6.0519606460611755,-346.38883062290677,30124.550020088944,-3.478476368733733e6,4.908275269346422e8,7.226951714586859,-438.88121528985596,38531.94555696548,-4.547137208743455e6,6.740452223430339e8,-826.9464557920892,73533.93236885543,-8.81639026267007e6,1.3522347074492762e9,139343.40547409267,-1.683930123622513e7,2.616162420607719e9,-3.195911170684434e7,4.989947668796867e9,9.453411124808372e9,9.810415215087591,0.0,7.774177602308739,0.0,7.760745920507827,0.0
0.5524901588602223,-3.589051931320553,1.5414216277049457,8.676910049865196,6.571637224758415,0.024434076952153338,5.249014483098942,33.30075122202687,6.088303040927582,36.375608389666766,4.911024985241158,9.525039465092984,2.09604903060547e-5,0.019177013530753986,59445.67708391293,2.961864988939322,51.325680944490166,-2638.0042180556557,220176.34600657536,-2.517399756908462e7,35.15676482532861,56.691103032401244,-3080.2372161239837,266316.3916484771,-3.1703775169725373e7,94.5310730859296,-5412.683533605906,482105.0706259231,-5.927112015099323e7,-9520.053661818247,867775.7979238891,-1.0869361683423246e8,1.5599716975697407e6,-1.979270660038258e8,-3.5940979732078326e8,0.2801819597671023,0.34109148199171846,0.972055251586788,2.1662305500230463e6,348007.36406653025,34.23938466303701,0.0,2.0876771640536935,0.0,2.089227758149578,0.0,0.15155550256879505,-0.9487488715733335,-0.07724507185379395,3.7567610477067612,4.698967190305188,0.0007252006878062175,0.1335720261067666,0.4102898032300036,2.3574560509782048,1.3522611667943005,1.869413131823618e-5,1.160662455905869,1.1389998849617524,3.0438221097314444,3.0421699504235895,1.2546468199731,2.961864988939322,2.964016611815099,35.15676482532861,0.0010110571862914236,1.8966516585485405,-3.4134936363270696,1.0,10.0,0.0,0.0,-0.40122332480780687,-1.9902116794356202,-0.11000653559455786,-2.1853467169576186,-26.164889727345713,-30.848326950775466,-197.0872957889565,-6.0377421936551485,-6.4215938557426835,-0.26712222471064206,6.104672197349096,-352.42612977916065,30955.3583274839,-3.622318495791574e6,5.223137448975749e8,7.273137324864763,-445.57301871379104,39472.04957163168,-4.708873176768789e6,7.083031397904215e8,-837.9118553655503,75135.3771630209,-9.091445313497037e6,1.4088022560221379e9,142097.84663065255,-1.7318207880354065e7,2.7139804390628843e9,-3.2800092382899024e7,5.162529832676165e9,9.760724953854881e9,9.878398615670152,0.0,7.841887185874684,0.0,7.829454067063671,0.0
0.564916245011724,-3.566810071295464,1.46588231969857,8.496879393166054,6.516205236650254,0.022576124569300124,5.201744182408867,32.73374915332088,6.038572949995184,35.798976577288634,4.948016628078236,9.583751344478074,1.6866507441928406e-5,0.018710706936012213,54385.37963946611,3.2215332456165178,52.06564296240182,-2728.717424317258,232907.4684999041,-2.744420808706047e7,37.52527505733831,57.44757373092409,-3177.0303464545755,280066.3666879662,-3.411903880294126e7,95.66825912228086,-5568.241156784352,504555.2662999662,-6.3165936773147844e7,-9772.46036213742,905208.5423640161,-1.1522394460124822e8,1.6229105870215443e6,-2.0906889747491816e8,-3.7858296531348395e8,0.2801772473269408,0.34832140843999326,0.9737347159609773,1.991265320413797e6,313256.50962250086,36.61080412298881,0.0,2.351753330744279,0.0,2.353104351116212,0.0,0.1343874991663785,-0.9373248117125927,-0.07791661787473476,3.816123977413912,4.760804530863007,0.000785097837574654,0.14360550085465962,0.4283918426382534,2.329896864182568,1.3702736243733058,1.644813170005657e-5,1.1767560063881302,1.1552830470439768,2.899790813199934,2.898584881494378,1.1920728856968206,3.2215332456165178,3.223289576725506,37.52527505733831,0.0008258809692553118,1.899545240810793,-3.3176716893165565,1.0,10.0,0.0,0.0,-0.3805638568009612,-1.9838179450110638,-0.10060675112056804,-2.076143660905089,-24.924147663718337,-30.985326513947253,-196.18108296729514,-6.156599835511862,-6.419833166110211,-0.2646267700669477,6.208344689843304,-364.4566563376608,32625.331158288325,-3.9128349231412844e6,5.857020774991014e8,7.364842243820638,-458.9691231253451,41370.40959244034,-5.037604632672614e6,7.7802747310451e8,-859.9837281254427,78383.34271307886,-9.653735342108995e6,1.5251479121471379e9,147702.9136423199,-1.8300412030552626e7,2.9162343081102467e9,-3.4528863281985894e7,5.520381495531391e9,1.0399009460364445e10,10.013221825248493,0.0,7.97510242786136,0.0,7.964359575214456,0.0
0.571154531640392,-3.5558277461490206,1.429966718386378,8.410158982633858,6.488888252333756,0.021719053141104568,5.179317335611837,32.463914959128736,6.014039635294787,35.51758449772068,4.966264757774417,9.613006636848722,1.5175374789521027e-5,0.018489148996978462,52047.98106783561,3.3560792803242103,52.42820558027948,-2773.644065063787,239250.68657618872,-2.8574684399920452e7,38.76930614245317,57.82023877698566,-3225.202524555603,286960.23422632145,-3.5334046392796114e7,96.2323937543115,-5646.026405597474,515875.7157845072,-6.514410816093981e7,-9899.162791157616,924149.8238757876,-1.1855733179632148e8,1.654843067979528e6,-2.1477272197192717e8,-3.884169417780787e8,0.28017479367811565,0.35191462650068245,0.9745694306223441,1.9092302177564173e6,297248.88312880014,37.85621652314557,0.0,2.4883504204069222,0.0,2.4896137304187587,0.0,0.12547851853635647,-0.9316732693970396,-0.07811242633641723,3.845286737128494,4.791384400485298,0.0008089295477065287,0.14877645343575155,0.43751241096105503,2.316318212025494,1.3788924723864697,1.54479760134536e-5,1.1844654100148377,1.163143325528768,2.830990952508187,2.8299571957174376,1.1618442153654247,3.3560792803242103,3.357670515662656,38.76930614245317,0.0007485643817616918,1.9006447743918775,-3.270073306377353,1.0,10.0,0.0,0.0,-0.3710353849903598,-1.981491940163991,-0.09636759329055498,-2.020233715229113,-24.320547061881243,-31.051328415021548,-195.7313197172039,-6.215145844474241,-6.419403245956981,-0.2633802258264196,6.2591813128258025,-370.43241267218946,33462.13125699127,-4.0591591590187666e6,6.175649017039931e8,7.410242705032056,-465.65278584272846,42325.789256890304,-5.204161275358237e6,8.134332623395544e8,-871.0540098292227,80024.65056473405,-9.940149525323957e6,1.5847943808842754e9,150544.29233297295,-1.880222671210751e7,3.0204170365477257e9,-3.541400817826602e7,5.705184990398724e9,1.0729138043967476e10,10.079868687714814,0.0,8.040438967509221,0.0,8.030413710004302,0.0
0.5836277389675036,-3.534224206229689,1.361866669610307,8.243640828536872,6.435256883330834,0.020138187391557247,5.137029001672854,31.95233154130426,5.965812643653096,34.97025611473737,5.002106557506449,9.67100836762309,1.2363495645811168e-5,0.01806936557661268,47739.14601938383,3.6337685901884367,53.13582481826434,-2862.295891162605,251849.62068922195,-3.0821988979963608e7,41.37198417094436,58.551283891071314,-3320.6849473758602,300730.6161053169,-3.7771497756557055e7,97.34625396046042,-5800.8741648397945,538604.485244238,-6.914615512382327e7,-10152.293411072793,962299.986786464,-1.2533081086883375e8,1.719316590283987e6,-2.2639276899320042e8,-4.084854492991444e8,0.2801697947586813,0.3590263601267949,0.9762174720931754,1.7559516189607729e6,267844.94387551764,40.46150445380112,0.0,2.7698351372349967,0.0,2.7709434775733546,0.0,0.10714621480210777,-0.920540339664403,-0.07825593344524837,3.9023834833444866,4.851645279596484,0.0008383243037186989,0.15938521722953683,0.45580799109552955,2.2896699346940386,1.3952965940000335,1.3663926399539288e-5,1.1991512898499805,1.1782394818180686,2.699888685901873,2.6991233610028993,1.103676784088495,3.6337685901884367,3.635082479265991,41.37198417094436,0.0006186957803098451,1.9021114825905059,-3.1759409738286086,1.0,10.0,0.0,0.0,-0.35349457381393906,-1.9784277494189788,-0.08870752807175977,-1.906740121164593,-23.15081938747423,-31.17803098085325,-194.84114708920842,-6.3298351443175855,-6.419205368432884,-0.2609043123604725,6.3585300420340465,-382.2576557669797,35132.69396892797,-4.352907983752406e6,6.814934072227325e8,7.49981137997287,-478.9347901096022,44240.773754255744,-5.540347148040903e6,8.851286270664283e8,-893.1627830788082,83327.00678015515,-1.0521054900584184e7,1.7066033911548712e9,156278.08969994314,-1.9822811596286744e7,3.234071033879691e9,-3.721779782347967e7,6.085033407332665e9,1.1408626036204868e10,10.211117724161294,0.0,8.1681323156601,0.0,8.159338647404995,0.0
0.5898339858037411,-3.5236464352248,1.3297127228663626,8.164031744514185,6.409047573038536,0.019411159576218417,5.117229735375858,31.711002298800093,5.942211575638839,34.70518816956475,5.019621215203348,9.69960431416498,1.1197911700396504e-5,0.017871326740460998,45761.38392035564,3.776359035613306,53.47949670192395,-2905.836792169741,258080.52873197963,-3.19355214947947e7,42.726365879416946,58.90806459624784,-3367.777065611571,307576.39131164923,-3.898927864202231e7,97.893229571461,-5877.5540275245185,549956.8864659036,-7.116076248741879e7,-10278.063302853318,981410.5770167665,-1.2875393991255926e8,1.7516867718168432e6,-2.322788152509911e8,-4.186669005651819e8,0.28016730392513195,0.3625289085127648,0.9770257498384409,1.6846960565563662e6,254406.23718407322,41.81711118543905,0.0,2.9141686896740246,0.0,2.915208616425625,0.0,0.09778760676995794,-0.9150836230065046,-0.07821653464273473,3.930212547718779,4.881204324889192,0.000841133342348588,0.1647983470568647,0.4649383416592489,2.276654531230692,1.4030551916376364,1.2870360873396289e-5,1.2061018583347753,1.185447071200426,2.637661763011223,2.6370005127473592,1.0758250075340503,3.776359035613306,3.7775567529770053,42.726365879416946,0.0005642985399406267,1.902471191339829,-3.1296279526038324,1.0,10.0,0.0,0.0,-0.34545307738045106,-1.9776249090495917,-0.08525328522017551,-1.8495815493965244,-22.586641029418494,-31.23854203754461,-194.40223987161644,-6.385678186513168,-6.41934660660068,-0.25968188178256646,6.406865535217449,-388.0818536631207,35962.76751412853,-4.499724618888114e6,7.134602697885809e8,7.543799005023839,-485.50296341773986,45195.889125414295,-5.709217067219531e6,9.21282337824227e8,-904.147776830744,84979.91338375382,-1.0814138040712096e7,1.7684957643825884e9,159155.95028621005,-2.0339031947627403e7,3.343037398567088e9,-3.8131863083978534e7,6.279155956329686e9,1.1756316402867304e10,10.27544683974352,0.0,8.23025584199419,0.0,8.22199199661291,0.0
0.5959934898644981,-3.5132578085765793,1.2988688701286708,8.087048823011271,6.383338687305429,0.018725034875267138,5.098377609245796,31.479762914572664,5.919038145919308,34.446681907039554,5.036795185888937,9.72780012197514,1.0168213537785471e-5,0.017681470977710424,43898.75777354195,3.9208575641817496,53.81514899576383,-2948.682939259128,264241.5687754838,-3.303862578761996e7,44.110985571823306,59.257590044142994,-3414.2374475667075,314366.8297900776,-4.020165485930069e7,98.43115913601257,-5953.393633586345,561249.5196825651,-7.31754292924662e7,-10402.7145199712,1.0004545036672523e6,-1.321851668279073e8,1.7839893401877899e6,-2.3818699545202324e8,-4.288963882746566e8,0.28016486345380337,0.365981518459297,0.9778194887378906,1.6170670395317127e6,241790.6822110674,43.20289925912642,0.0,3.060305436580156,0.0,3.0612823986785633,0.0,0.08835550436134099,-0.9097220361003308,-0.07811196674013758,3.9574630431624995,4.910268082592825,0.0008340713933712047,0.17025957077963735,0.47401620624215574,2.2638938864436517,1.410495523932264,1.213727542001889e-5,1.212769354683407,1.1924037446974185,2.577755817571218,2.5771826502328263,1.0488748198854163,3.9208575641817496,3.921951972034863,44.110985571823306,0.0005159210362327983,1.9025821190248307,-3.0840132545389696,1.0,10.0,0.0,0.0,-0.3378842648988072,-1.977262537402694,-0.08203253204189914,-1.7924912582623447,-22.038030739709868,-31.296973500289855,-193.9689366037722,-6.440269441442147,-6.419590916483372,-0.25847562505701016,6.454141581870319,-393.8236964258647,36785.888288056805,-4.645903981561161e6,7.453185284484713e8,7.5870856525695025,-491.9948403716237,46145.22123278391,-5.877869032420091e6,9.574969000441816e8,-915.0375897155345,86626.40850541819,-1.1107627127922187e7,1.8307734329184332e9,162027.61622620065,-2.0856772215440065e7,3.4529265664067535e9,-3.904967559042125e7,6.475162238725206e9,1.210764998645721e10,10.338661188791095,0.0,8.29101279018245,0.0,8.283229705123539,0.0
0.6080496086660543,-3.493231080697758,1.2413975072400978,7.941933596556936,6.333865056295415,0.017475132937844303,5.063725970459064,31.0499029122764,5.874374724831253,33.95331763924209,5.069810553766463,9.782425476654936,8.460343029302195e-6,0.017328052193810655,40519.32371835733,4.212508241362554,54.45668017406746,-3031.5001995710363,276238.2975867029,-3.519416802915984e7,46.94191774837582,59.92852400629545,-3504.360064804704,327645.8033077144,-4.258646126382203e7,99.46934465152187,-6101.009601646464,583417.5174043707,-7.716194894826873e7,-10646.04073495259,1.0379299021890585e6,-1.3899578988798115e8,1.8476787611570386e6,-2.4993604459149545e8,-4.492652780034818e8,0.2801602971428617,0.3726717797451893,0.9793469938995354,1.493070554986509e6,219022.4227500922,46.03598337170817,0.0,3.3549073460948895,0.0,3.355773517629395,0.0,0.069506827714126,-0.8993825869169688,-0.07773702996217771,4.009765947987328,4.966380378171987,0.0007848515889503803,0.181206542012379,0.49182727933100334,2.239359164796823,1.424324236157713,1.0842070522182063e-5,1.22516489566039,1.2054618422656618,2.4655291790213933,2.465093413473275,0.9980527734558536,4.212508241362554,4.2134296857515725,46.94191774837582,0.00043491203929424074,1.9020855772093304,-2.9957533530232734,1.0,10.0,0.0,0.0,-0.32415835239858215,-1.977703887502901,-0.07626174292547527,-1.679917586782177,-20.99573584687581,-31.406731639710188,-193.1264837536771,-6.544650556053463,-6.420233502679876,-0.2561363606713817,6.544733062703594,-404.95251856595513,38394.9805032566,-4.933445440473113e6,8.081235922905632e8,7.670765928021617,-504.62275102015997,48007.0430178166,-6.210997273341907e6,1.0293786808785913e9,-936.3091217101119,89865.2603405306,-1.168944246137417e7,1.9551323480795493e9,167690.16296374582,-2.1885333369931452e7,3.6730088749326167e9,-4.087594136596125e7,6.868362706692699e9,1.2813183922719006e10,10.460596223131873,0.0,8.407414755909251,0.0,8.400463472113312,0.0
0.619441372567456,-3.4746694926402517,1.1903768861254371,7.811199696532343,6.288108810957744,0.01639558786152156,5.033638077200149,30.669861952718286,5.832980275607221,33.50172532568953,5.100280716892799,9.833314425594692,7.150873180413265e-6,0.017014732881837,37619.875543623595,4.499151315232396,55.04429933195291,-3108.486014480978,287501.1717736518,-3.72292026705229e7,49.77016129383514,60.54633130743256,-3588.4914817521085,340174.5994867237,-4.485498052674217e7,100.43162293258608,-6239.373938893043,604426.2855554296,-8.097953220018046e7,-10874.908217787273,1.0735474404813421e6,-1.455407775733442e8,1.9083500220616683e6,-2.6125113616708174e8,-4.689116722287693e8,0.2801564528391274,0.3789116844642223,0.9807565002833325,1.385359168302381e6,199638.23760120603,48.8660977505938,0.0,3.6440406472767313,0.0,3.644815134758917,0.0,0.0512610590999691,-0.8897998084150459,-0.07720006649307151,4.057963095768922,5.018467286891266,0.0006832062157985142,0.19186579811827179,0.5087029560446372,2.2166992266807815,1.4365190330156035,9.766192351552415e-6,1.2360962922891288,1.2171341885190705,2.365185270567459,2.3648467340343937,0.9522825703323753,4.499151315232396,4.4999385448400515,49.77016129383514,0.000372029374338464,1.9007473274801012,-2.9136233607200728,1.0,10.0,0.0,0.0,-0.31237916102531726,-1.9793840409866825,-0.07137580566329824,-1.5728064735548482,-20.047576829310106,-31.504890695805532,-192.33589848048985,-6.640170164362102,-6.420860315626383,-0.25395447731737764,6.62804898721258,-415.33525921993856,39912.771854396204,-5.206929327245739e6,8.680942093360181e8,7.748581687996479,-516.4558909213697,49769.9843636868,-6.529375295589565e6,1.098553072469419e9,-956.3433684506388,92943.115344725,-1.2247834151932713e7,2.0756213261718268e9,173086.83334805828,-2.2874956810768165e7,3.8869575202993264e9,-4.263640275547741e7,7.251325175769709e9,1.3501187042947098e10,10.573648137988837,0.0,8.514432278425687,0.0,8.508158289257743,0.0
0.6298103912730156,-3.4580687446832843,1.146496157550997,7.697251807818747,6.247260890795471,0.015488914552931596,5.008414889686489,30.344615207635936,5.79595064923568,33.10231077804816,5.127405134122125,9.87898328990302,6.1628987314514945e-6,0.01674564159300749,35202.933187834285,4.769735299789985,55.56362333095146,-3177.482258223552,297692.00207017444,-3.908186237984474e7,52.480389756972265,61.094870305476604,-3664.1622233998296,351557.38534038124,-4.6932753479633294e7,101.29089278149644,-6364.253238959799,623583.3293685577,-8.449483646165036e7,-11082.083186514004,1.1061035803895681e6,-1.5158461923344752e8,1.9639146002397824e6,-2.7171825151867247e8,-4.8710881119027317e8,0.280153605166029,0.38452293767267876,0.9820093084181085,1.2946470648997203e6,183609.21604441255,51.57789257875114,0.0,3.916649524087942,0.0,3.9173498695138,0.0,0.03431310988667341,-0.8812336849209663,-0.07657781539518148,4.100827062669637,5.065091296871273,0.0005303090301528361,0.20183681568394413,0.5240968384624408,2.196501019550617,1.4469026306316186,8.89409959738049e-6,1.2454014827597286,1.2272084367719907,2.2783025509648613,2.2780321511476322,0.9124379615933754,4.769735299789985,4.770420165757467,52.480389756972265,0.00032404870854685336,1.8987988789256536,-2.8399588865696925,1.0,10.0,0.0,0.0,-0.3025465013793549,-1.9818621500528644,-0.06734093288496458,-1.4749006010020067,-19.214017671787737,-31.589561154204112,-191.6194781390858,-6.72439484665026,-6.421293054594336,-0.25199401285372985,6.702021294159947,-424.6733614786517,41291.72174210998,-5.457377639414948e6,9.232695292366765e8,7.818359292830771,-527.1391326748585,51376.88022659289,-6.822102195582839e6,1.1625971051639628e9,-974.510503119458,95757.06804404166,-1.2763013281052465e7,2.1877794669524865e9,178033.0315687161,-2.3789909073462766e7,4.086649374897178e9,-4.426665075365816e7,7.609318151257776e9,1.4144987205847315e10,10.674730940957176,0.0,8.609410579858512,0.0,8.603679263236172,0.0
0.6391852694473752,-3.4432932036447053,1.1087747569426643,7.598129477783653,6.210958550443649,0.014725137942478747,4.98732443747936,30.066517341538667,5.762978769618784,32.7502482700199,5.151430419301475,9.9197122627237,5.4057627201851295e-6,0.01651464630480819,33182.64955558531,5.0225675859548025,56.020454755374786,-3238.9653057911014,306854.470480286,-4.075794838556945e7,55.047274089291506,61.57933393014877,-3731.795038438218,361825.67663446104,-4.882155655517784e7,102.05349022228992,-6476.189274617306,640916.1984501758,-8.770393448548216e7,-11268.249274494245,1.1356180486211102e6,-1.5711447903031766e8,2.0143698718380204e6,-2.813089028648118e8,-5.037996772888155e8,0.2801518012350868,0.3895405329619209,0.9831163727148565,1.2181893695407028e6,170317.37505300602,54.14608121312306,0.0,4.17112103547012,0.0,4.171760971086666,0.0,0.018727777825587218,-0.8736157950521943,-0.0759194857681037,4.138772339536798,5.106596595496047,0.00033014359334522134,0.21107402671480122,0.5380379055586786,2.1785790436300974,1.4557178375226383,8.182361925840794e-6,1.2532969451548748,1.235874974911363,2.2031575854028738,2.2029360460442007,0.877841880922525,5.0225675859548025,5.023173252526571,55.047274089291506,0.00028690799526475904,1.896444324104111,-2.7742699381584073,1.0,10.0,0.0,0.0,-0.2943069858834487,-1.9848014116922212,-0.06398934928819007,-1.3861758983052983,-18.48344263314985,-31.662258698392073,-190.97326931657568,-6.798249892480587,-6.42146904462636,-0.2502432352604615,6.767413796165673,-433.0229519979965,42535.94601327863,-5.685026536752173e6,9.736682741231517e8,7.880581227782958,-536.7225685019185,52830.717430491364,-7.089045586567393e6,1.2213893375984879e9,-990.8684342384197,98309.44042865437,-1.3234134879270744e7,2.2911809912633686e9,182528.817730624,-2.462806241850148e7,4.271144264031168e9,-4.576206919903201e7,7.940477897059023e9,1.4741031264989613e10,10.764628256640727,0.0,8.693337754549074,0.0,8.688046838752783,0.0
0.6477501602086269,-3.429982485762983,1.0758311365729931,7.51063955424516,6.178294803942447,0.014069635054653699,4.969433481107499,29.82498914010857,5.733259169581741,32.435775351496815,5.17296727949922,9.956436622354996,4.808232039198624e-6,0.016313186062513026,31462.116184381644,5.260549152007681,56.42726855349386,-3294.3745891018534,315180.49876673013,-4.229032183554946e7,57.49300616812671,62.01225709122613,-3792.900709182736,371182.1843508671,-5.055509132512971e7,102.73781460960427,-6577.568362926068,656748.7234766727,-9.065919992175066e7,-11437.215339926246,1.1626223398961052e6,-1.6221625773035783e8,2.0605972848150895e6,-2.9016750050713366e8,-5.192299891802259e8,0.2801510066169836,0.39407877084996146,0.9841060123798121,1.1526332718763226e6,159085.59800711228,56.592911838975006,0.0,4.410445773287516,0.0,4.4110353837738465,0.0,0.004281536908866625,-0.8667604455087334,-0.07524776057435117,4.172777061030593,5.143972134036905,8.496057224964586e-5,0.21969887530215315,0.5507904307924538,2.162479276819871,1.46330672547645,7.588637006220941e-6,1.2600891228202464,1.2434330252728276,2.137166180070405,2.1369809591563698,0.8473757726871781,5.260549152007681,5.261091782808768,57.49300616812671,0.00025733264055324265,1.8938076626236802,-2.7150272884685083,1.0,10.0,0.0,0.0,-0.28726544403849086,-1.988012620974204,-0.061146509843761625,-1.305027764164667,-17.834326245071473,-31.725443227825384,-190.38331401624353,-6.8637750719603705,-6.421382897098766,-0.24866213824432024,6.825947382668998,-440.5725912030059,43670.18351605949,-5.893963208926806e6,1.020151971761086e9,7.936701610370137,-545.4119953411213,54159.06160683732,-7.334700674931161e6,1.2758323083831692e9,-1005.7478617964314,100646.46196051835,-1.3668685502128e7,2.3872609939697676e9,186652.57563709104,-2.5402267604349524e7,4.44287121423007e9,-4.714495807316317e7,8.249032900811302e9,1.5296777260004364e10,10.845511992644443,0.0,8.76843058768402,0.0,8.763506407591105,0.0
0.6594060651254667,-3.412148023994989,1.0331778065821782,7.396027060190888,6.134581068532186,0.013236549569500282,4.947124361916699,29.514449531348024,5.6934053935251026,32.01828111744099,5.201645075438906,10.005638946461522,4.115273422089421e-6,0.01605278017907655,29295.858814930696,5.595461516107584,56.964658856873605,-3368.578169905506,326437.2701022102,-4.4377230668042645e7,60.98222718132431,62.586283197129134,-3874.9489038054317,383867.4438576048,-5.292501350500006e7,103.64922946423516,-6714.037894196002,678267.5587112346,-9.47128912597051e7,-11665.172344958692,1.199388012318197e6,-1.6922710456725103e8,2.1236246256740987e6,-3.0235547125286376e8,-5.404786491550664e8,0.2801516421205473,0.4001851565331037,0.9854188452374556,1.0695368777318313e6,145075.79806713652,60.083484504773836,0.0,4.7469557285411135,0.0,4.74748346474857,0.0,-0.01568351669630305,-0.8575894085037723,-0.07423885061556255,4.21804960910047,5.1939897825222925,-0.0003645788555986145,0.2317233030288205,0.5681645105416003,2.140975800329069,1.4729384375719963,6.857476946530966e-6,1.2687001534566416,1.2531780773549037,2.0511961497723066,2.05105034790978,0.8075958378271787,5.595461516107584,5.595930366400768,60.98222718132431,0.0002226948235935103,1.8894880028697396,-2.63560736755868,1.0,10.0,0.0,0.0,-0.27835008607859735,-1.9931110264769794,-0.05757694750358456,-1.1945632509106552,-16.97782639910475,-31.806397237267138,-189.57969800971125,-6.949894238112048,-6.420790272771471,-0.24653897127251256,6.903784809330687,-450.723778271133,45209.17117527002,-6.179650998967124e6,1.084091433678433e9,8.011944041134122,-557.1301240858284,55965.68566876023,-7.671503897346081e6,1.3510179718714907e9,-1025.8812651923417,103831.9685062587,-1.426586705615324e7,2.5203961218820314e9,192283.93724984076,-2.6467797660897642e7,4.681236812035551e9,-4.905045644428622e7,8.67776262247447e9,1.6069526367478567e10,10.953656647948412,0.0,8.868237530304388,0.0,8.863765530050433,0.0
0.6665368842411558,-3.401392074251794,1.0082492314337899,7.328314333924181,6.108240937277742,0.012757666684864367,4.934595720775824,29.33424215720627,5.6693458528801886,31.76855110324534,5.218830944833494,10.035283094973146,3.749180498663618e-6,0.015900837228417185,28062.166392574327,5.8067993474513,57.284134854426405,-3413.268880866516,333278.18533947173,-4.565447506434817e7,63.211780420459974,62.92868787962229,-3924.4775122721658,391594.6406340585,-5.438005189274806e7,104.19503197704019,-6796.59916530952,691403.3894264038,-9.720855791604704e7,-11803.34912967406,1.2218638480327257e6,-1.7354992372157228e8,2.162202341669959e6,-3.098780013512722e8,-5.536035700343738e8,0.280153256278568,0.4038816548048821,0.986202507382561,1.0219480034631907e6,137170.9737949181,62.31378275144401,0.0,4.959143140066324,0.0,4.959636398930105,0.0,-0.028065817965860898,-0.8520678660133423,-0.07357385744334623,4.245179733356692,5.224100029239488,-0.0007176096171445644,0.23924367407596778,0.5788016892205237,2.1280444988907896,1.478443884410025,6.449336379909749e-6,1.2736157749057104,1.2588382616581815,2.0006647426603665,2.0005385010149097,0.7841802461217141,5.8067993474513,5.807228884573859,63.211780420459974,0.0002042268330318915,1.8864376900942055,-2.5877144978910325,1.0,10.0,0.0,0.0,-0.2732377406657669,-1.9966065025933801,-0.05554636133712387,-1.1270119409660568,-16.46848452565013,-31.853011288503804,-189.08688009575616,-7.000813564555148,-6.420112333316892,-0.24525629542777835,6.950383677140635,-456.8624148192058,46147.6081213642,-6.355112163223556e6,1.1235908982596726e9,8.057319606499224,-564.234546600101,57069.55808631471,-7.878828849164438e6,1.3976166948627791e9,-1038.1236294729683,105782.0510521128,-1.4634195875347134e7,2.6031395225321884e9,195736.83333868877,-2.712582339150393e7,4.829591022770756e9,-5.022840120009328e7,8.944824998036491e9,1.6551175910730135e10,11.018707744235565,0.0,8.927958802480186,0.0,8.923740065792671,0.0
0.6795867639133814,-3.3820026392179203,0.964766229823897,7.208852582606854,6.060791235627593,0.01193623742118218,4.913778287295503,29.022470711177608,5.62591709065418,31.322113502127916,5.249577475910639,10.088600003635134,3.173416262644819e-6,0.015636296774170593,25967.983149710733,6.20662326970138,57.850353469530376,-3493.6100605877587,345697.37686365034,-4.799158601386312e7,67.48689836891192,63.53763696670834,-4013.717841294581,405654.5671689248,-5.7050351060201675e7,105.16957650371448,-6945.680342682375,715353.1027420294,-1.0180043063521157e8,-12053.33538242601,1.2629010276207996e6,-1.815151048051614e8,2.2327240577495573e6,-3.2375229897560704e8,-5.778287367081876e8,0.2801592902162249,0.4105701722916037,0.9875980896115699,940755.1968250317,123892.07768395463,66.59010195208445,0.0,5.360277090642332,0.0,5.360713142828184,0.0,-0.05104771081642595,-0.8421360644537653,-0.07227522558480887,4.293721375365759,5.27821864386352,-0.0015490058328111102,0.2533311502938599,0.5982776067700102,2.1048034167813263,1.4877772070919164,5.770509341384493e-6,1.2819347088620225,1.2686163667409607,1.9119982527701305,1.9119008446960466,0.7430624674382,6.20662326970138,6.20699043620638,67.48689836891192,0.00017490641487022686,1.8800748847372233,-2.501456022353382,1.0,10.0,0.0,0.0,-0.2644762330066339,-2.0036654641010307,-0.052098043343012046,-1.0035271723774581,-15.563759169031494,-31.93245151209951,-188.18085586718976,-7.090463621174815,-6.418160802925307,-0.24294048933876672,7.033682090814677,-467.9510861857365,47857.71232106536,-6.677328445582909e6,1.1966042000113869e9,8.139032780293242,-577.1005369701145,59085.12315992969,-8.260386586724926e6,1.4840152683189707e9,-1060.359171268781,109349.31793404816,-1.531333999145245e7,2.7569501439958224e9,202063.14801943826,-2.8340611431835264e7,5.105732700875795e9,-5.24051691978441e7,9.442333009683334e9,1.7448961814125816e10,11.135537464654874,0.0,9.034653570709757,0.0,9.030858441786899,0.0
0.6885098039409883,-3.3689579949030946,0.9365294041034485,7.130314649836337,6.028883143734427,0.011412145109053529,4.901053760075879,28.821928122537354,5.5966491872431865,31.024350107501515,5.270075571669607,10.124336368285542,2.8390543630397176e-6,0.015464880543049408,24647.751017953695,6.490000310125749,58.22361895345641,-3547.4217280288235,354106.33720233873,-4.958806908536155e7,70.56095877004421,63.94053275524971,-4073.62784447669,415195.6892766233,-5.887959265803936e7,105.81701890552492,-7045.983387574133,731638.0363854025,-1.0495377655877396e8,-12221.856487164248,1.2908444507127777e6,-1.869926029800861e8,2.2808024607862434e6,-3.3330237313891184e8,-5.945158376537474e8,0.2801662425532105,0.41508730946003686,0.9885235793770274,889323.9612966435,115621.49018153404,69.6648621367216,0.0,5.644371647000626,0.0,5.644772530304896,0.0,-0.06699698499035084,-0.8354723737396159,-0.07133375343211601,4.326088363174159,5.314471229026249,-0.002280341233490801,0.26320660395234663,0.6115964775116421,2.0892164194498055,1.493618804083351,5.351809063843211e-6,1.287129400036234,1.274878312035863,1.8540539211696705,1.8539720892316038,0.716189296729063,6.490000310125749,6.490330910164593,70.56095877004421,0.00015770206862877065,1.8751586195684962,-2.443524659743442,1.0,10.0,0.0,0.0,-0.2588802282525595,-2.0089368262819125,-0.0499199287606608,-0.9192395554565526,-14.96463984506616,-31.982287957541423,-187.55698296814128,-7.149092557830741,-6.416243054424557,-0.24138007653049276,7.089175866061103,-475.421152694839,49020.63239731201,-6.898284651411645e6,1.2470400528889084e9,8.193886589836561,-585.7902948531126,60458.470880020825,-8.522589322244659e6,1.543870511599693e9,-1075.421584168058,111784.4354009078,-1.5780898964932207e7,2.8637688900539255e9,206388.48215361388,-2.9177944559590623e7,5.297753088647898e9,-5.390704969494176e7,9.788558099658339e9,1.8074103868632545e10,11.21373900604371,0.0,9.105687954395956,0.0,9.102156125930804,0.0
0.6994825873471175,-3.353146651739545,0.9033588595546355,7.037033313764497,5.990210581861949,0.01080574105519645,4.8870085612570255,28.58843760528144,5.56110766715703,30.666059738650258,5.294695833784078,10.167449076430122,2.482727830897531e-6,0.015263924934738196,23137.163350480794,6.84993842279539,58.66691059764487,-3612.27888136242,364342.7182125022,-5.154747027804532e7,74.51669360848932,64.42052523691237,-4145.973752836371,426831.1429964063,-6.112962737308763e7,106.5910552276547,-7167.3276269606495,751529.6986037965,-1.088400017277564e8,-12426.059713337745,1.325016184569765e6,-1.937505836526013e8,2.339655236898125e6,-3.450938530910213e8,-6.151315578265834e8,0.28017871842684505,0.42058024961335416,0.9896297128007303,830271.2800278597,106266.1787455099,73.62132099420991,0.0,6.004998235935445,0.0,6.005359786530743,0.0,-0.08686855945209608,-0.8274178533249825,-0.0701243925124736,4.364971071863524,5.358188124858927,-0.003396612452265563,0.27562226784411303,0.6279704404987663,2.07037336569788,1.50021546474259,4.881784117749358e-6,1.292980767118686,1.2821163408196086,1.7856082982029609,1.7855420376621083,0.6844657581953726,6.84993842279539,6.850229730738777,74.51669360848932,0.00013920061065586262,1.8685040528114594,-2.373471763833135,1.0,10.0,0.0,0.0,-0.252383904680058,-2.0158588297894107,-0.04742000182020793,-0.8157948654245002,-14.248517005802722,-32.038416841148354,-186.7832299515723,-7.2181731957925575,-6.413175455507213,-0.23948602429398827,7.155797403198578,-484.4772174557991,50442.24126988042,-7.17042719926024e6,1.3095813775805945e9,8.260161839034899,-596.3474079598118,62140.00719453242,-8.846077546949865e6,1.6182594580879664e9,-1093.7654278291163,114770.47555810862,-1.6358586985272087e7,2.9967782689265175e9,211699.20533451182,-3.0213506085947387e7,5.537093141062452e9,-5.5765952003536806e7,1.022037189977837e10,1.885413573856936e10,11.30798515414838,0.0,9.19091420864202,0.0,9.1876803023345,0.0
0.7095837744022304,-3.338808987638952,0.8742453621256969,6.954206253927689,5.955132707324095,0.010281681498642526,4.875570601942316,28.38546966096153,5.52880489155541,30.34349914885372,5.316786149233291,10.206296894398854,2.2000777603837615e-6,0.01508794658601516,21847.561625521997,7.192769193789894,59.05940888102633,-3670.636352421839,373652.2694795948,-5.334524213283517e7,78.33621915364174,64.84689779733343,-4211.192595305343,437431.21403468295,-6.319828613161239e7,107.28104048975742,-7276.912826256163,769679.1957804564,-1.1241935279391703e8,-12610.766543732969,1.356229670425434e6,-1.9998132207262224e8,2.3934641959736897e6,-3.559730672162672e8,-6.341628591882417e8,0.2801948365886087,0.4255772682070105,0.9906169821370112,779707.2498609308,98380.31006866242,77.44137894022995,0.0,6.348277494897036,0.0,6.348606284548228,0.0,-0.1054127062799907,-0.8201379117678856,-0.06896678248570623,4.399864043097654,5.3975642231379455,-0.004671724244842446,0.2873172499257512,0.6430331028827341,2.053330345894386,1.5057281824154594,4.488404445594064e-6,1.2978551343388114,1.2883366227908288,1.7251942790525254,1.7251395586046532,0.6565011021990667,7.192769193789894,7.193029064373935,78.33621915364174,0.00012438454210387403,1.861803737541328,-2.3101544620693626,1.0,10.0,0.0,0.0,-0.24673585183625524,-2.0226149840341625,-0.04527613703355956,-0.7207926527527309,-13.608463052127988,-32.08489328838432,-186.06292930710245,-7.278792876752136,-6.4096140305890055,-0.23776557914086005,7.215549477943593,-492.68185932440275,51741.37301460296,-7.421087465039507e6,1.3676038208170242e9,8.319977102637539,-605.9316118568142,63679.01983583529,-9.144500695288215e6,1.687416387872903e9,-1110.4580770246366,117507.321193179,-1.6892245175074883e7,3.1206493491020255e9,216572.70425409812,-3.1171011973296035e7,5.760193823638348e9,-5.7486020224935696e7,1.0623116762156837e10,1.9581957887713776e10,11.392826153542035,0.0,9.267301356252192,0.0,9.264319026948087,0.0
0.7212095311665547,-3.3225578455891416,0.8423156391014125,6.862282107452256,5.9153441000038445,0.009715665584054824,4.864083076863706,28.165048072617886,5.49209039804386,29.980365534259164,5.341524744545769,10.24997329016299,1.919959271648636e-6,0.014895411725783429,20472.541904540216,7.601363589085351,59.49228680640857,-3736.1103007967226,384214.5537358447,-5.540381057792657e7,82.95254085006096,65.3186541642651,-4284.496067570293,449476.53948551323,-6.5571347256909944e7,108.04706706177609,-7400.289176328502,790332.2980874653,-1.1653193346053189e8,-12819.027703246706,1.3917850478454714e6,-2.0714684086706024e8,2.4548115289959307e6,-3.684923520268372e8,-6.560740027227546e8,0.28022008310474683,0.4312586876880526,0.9917167705649161,725671.6155820554,90085.94068051068,82.05815303862823,0.0,6.757172653922434,0.0,6.757467407843131,0.0,-0.12705414681293487,-0.8119170560558346,-0.0675884600953085,4.4389442447556755,5.44181521572946,-0.006485402571059244,0.30109253455843726,0.6603475262792501,2.0340575341305223,1.5114233351161501,4.07728634677217e-6,1.3028711011621863,1.2949798799967154,1.6585687015344313,1.658524652490441,0.625722947725681,7.601363589085351,7.6015920346206425,82.95254085006096,0.00010956012041751903,1.8534366998900018,-2.238687276013425,1.0,10.0,0.0,0.0,-0.24057930615639667,-2.0307932555751247,-0.04297679958104049,-0.6117412620068787,-12.89343041715331,-32.13198002977958,-185.22220993114306,-7.344996976657952,-6.40458859776315,-0.23581127270406618,7.2824435284120455,-501.96039920284414,53223.37861894735,-7.709325570060441e6,1.4348253340517247e9,8.387335156061443,-616.7907515408446,65437.109901355056,-9.488146783327162e6,1.7676833536229882e9,-1129.4124855794907,120637.79502710473,-1.750752796111367e7,3.2646412734009304e9,222153.33671374057,-3.2275869942830816e7,6.019741007661705e9,-5.9472110004355885e7,1.109188708336031e10,2.0429397973979687e10,11.488125581412849,0.0,9.352757588787757,0.0,9.350040652923727,0.0
0.7319203258739009,-3.3078158889333635,0.8142981182238207,6.780631227249664,5.879204724381562,0.009226512472084048,4.854998332096371,27.973509028529516,5.4586769314089,29.653017665408264,5.363661405103431,10.289195763066683,1.6980148369805322e-6,0.014726901025519375,19300.221415335072,7.991450797418646,59.872848797558085,-3794.7353746620715,393783.22115478164,-5.728667908288833e7,87.42298174784891,65.73473475800185,-4350.243441200095,460404.33954866184,-6.774535592546354e7,108.7249135572987,-7511.122104100362,809093.2359314142,-1.2030483933206755e8,-13006.374399938666,1.4241128528305765e6,-2.1372584167325237e8,2.5106338751866673e6,-3.799932530574045e8,-6.762114154074161e8,0.2802509792590993,0.4364277517204097,0.9926957931106225,679529.5099294796,83116.89518159884,86.52885781755947,0.0,7.147336823174306,0.0,7.147603347642803,0.0,-0.14727724516417123,-0.8044907581180172,-0.06628014824740702,4.47391372795494,5.481532614753305,-0.008539539513310712,0.3140814995087379,0.676269473344258,2.0166091650995708,1.516067900468077,3.7338479804212737e-6,1.306941862615837,1.3006198627547736,1.599790725054689,1.5997545487414089,0.5986432497270898,7.991450797418646,7.991654127389827,87.42298174784891,9.769991470469278e-5,1.8451324350555032,-2.1741907704365504,1.0,10.0,0.0,0.0,-0.2351910268322199,-2.038662984949796,-0.04100224299500933,-0.5115575316256218,-12.254131501686377,-32.169042876532075,-184.43436782165162,-7.402585596107233,-6.399039731736906,-0.23403330819975324,7.342284624589737,-510.34492682821167,54574.32581423028,-7.9742031193023175e6,1.4970735066040258e9,8.447915818828713,-626.6203404368778,67041.71432296105,-9.804335538290137e6,1.8421292824022355e9,-1146.6038400246705,123498.25688034721,-1.8074261244912673e7,3.398368797219946e9,227257.65558312344,-3.3294270665493086e7,6.260951191013859e9,-6.130383544050788e7,1.1527718868498915e10,2.1217518885916397e10,11.57362862257336,0.0,9.429145398320461,0.0,9.426652283448815,0.0
0.7437842303240211,-3.2917365727702883,0.784726970569902,6.693384596430099,5.839712555162647,0.008717860473255838,4.846504845433416,27.773158236702315,5.422094012387821,29.297941632588252,5.387439943813802,10.33145805822495,1.48613920235408e-6,0.014549518781396004,18097.95779556736,8.439250661240234,60.27346169910276,-3857.6537086671306,404176.9929515137,-5.9351996334962554e7,92.62868224660899,66.17412443842225,-4420.916649144634,472289.4460634219,-7.01333052570533e7,109.44295737837366,-7630.429223357125,829520.6018767448,-1.2445399332390456e8,-13208.29642279911,1.4593405627650828e6,-2.209658605086558e8,2.571504910325398e6,-3.926555030489703e8,-6.983900020969951e8,0.28029550292481487,0.4420813652107474,0.9937423927283294,632171.4073390245,76078.390477445,91.73467839255669,0.0,7.595002207024031,0.0,7.5952406009011835,0.0,-0.17000077202537336,-0.796427895356039,-0.06479273350863571,4.511469482353892,5.524298439442916,-0.011316901552289843,0.3288002040814,0.693859967002202,1.9976063465638545,1.5205520480190031,3.3887394400596076e-6,1.3108483029441276,1.3063376948226668,1.5374378375435025,1.5374086587805287,0.570012846254389,8.439250661240234,8.43942981074882,92.62868224660899,8.626892174845067e-5,1.8352972361932653,-2.104271346888855,1.0,10.0,0.0,0.0,-0.2294964314044432,-2.047704705919057,-0.038960220318468394,-0.40091107076602817,-11.56664256555311,-32.20269372311376,-183.54405351440758,-7.46253444412697,-6.391823032082816,-0.23208650388347282,7.40654486185557,-519.4382883264065,56052.10375714159,-8.266270645266978e6,1.5662393543061879e9,8.51327510506405,-637.2965900189635,68798.81667195269,-1.0153348763663672e7,1.9249577572479606e9,-1165.308080669799,126633.61496793866,-1.8700396038521178e7,3.547319016423462e9,232857.13371754374,-3.4420069361731246e7,6.529767097856674e9,-6.33296650682996e7,1.2013584166230314e10,2.209629840169686e10,11.665669333688577,0.0,9.511108475145338,0.0,9.508842333732503,0.0
0.7547566554490304,-3.277092165903885,0.7586583495562719,6.615502483215376,5.8036521680194495,0.008275982865753668,4.840015065278973,27.59790508472536,5.388629627046985,28.976072533907924,5.4087290138315725,10.369395010997952,1.3170634654065737e-6,0.014393574795124759,17068.271681444643,8.868503048924646,60.62391792871793,-3913.8385298021317,413574.7175924188,-6.123812337634646e7,97.69073343333284,66.55970564307096,-4484.118100809897,483047.5394806578,-7.231662560136268e7,110.07491878678405,-7737.2610698716935,848029.0059767544,-1.2825143923775983e8,-13389.304571790808,1.491281016783985e6,-2.2759590408242604e8,2.626727184800292e6,-4.0425519261694103e8,-7.187128437573792e8,0.28034815533230023,0.4472438377487803,0.9946754375946758,591609.1191636502,70146.28509999499,96.79667880593671,0.0,8.023928404762076,0.0,8.024143422262409,0.0,-0.1913245476828275,-0.7891212862831007,-0.0633846678933867,4.545078198252908,5.562651221383963,-0.014429860814030141,0.3427197466053828,0.710073485372065,1.9803152472098933,1.5240927928689294,3.099187297809492e-6,1.3139091190401622,1.3111373156486945,1.4822086360676505,1.4821846515340522,0.5447543848520906,8.868503048924646,8.868662740019513,97.69073343333284,7.705966998007299e-5,1.8256327733505207,-2.0410385669499074,1.0,10.0,0.0,0.0,-0.22445064238111323,-2.0563275953982876,-0.03719463332624684,-0.2988774412407134,-10.949117705734398,-32.2265583406635,-182.70139416251348,-7.514365945088018,-6.3841145887227455,-0.23030428877191902,7.4640562547953255,-527.6564260609982,57398.970149045344,-8.5345739861016e6,1.6302645323919528e9,8.572000552173963,-646.9570881855291,70401.65939948478,-1.0474243218208289e7,2.0017135948776937e9,-1182.2574082028818,129495.98160079325,-1.927651099002908e7,3.6854738989690485e9,237972.45732919464,-3.545640143493071e7,6.779205556695926e9,-6.519514683539437e7,1.2464524918105114e10,2.291201021081951e10,11.748199736347258,0.0,9.584401262812923,0.0,9.582327201316541,0.0
0.7666285546178413,-3.261485151890681,0.7317474821964608,6.534083804481077,5.765093543872942,0.007826304362156665,4.834351949111605,27.41803084622756,5.352787088673285,28.634319586790486,5.43099046181468,10.40914691969862,1.1586898159573167e-6,0.014233037063152737,16035.307509115253,9.349728233488644,60.980831409134005,-3972.3186978391545,423482.12292776443,-6.324667769754487e7,103.44693910171961,66.95359271096476,-4549.987748537179,494399.8355605134,-7.464390237665156e7,110.72224804057645,-7848.729460624674,867575.6655512179,-1.3230260173293889e8,-13578.346441169047,1.5250320954712078e6,-2.3467200144014975e8,2.6851057093025018e6,-4.166385265656272e8,-7.404123420254173e8,0.280419878753655,0.45275885686184875,0.9956477413396969,550945.6983821972,64293.11134021177,102.55265392174744,0.0,8.504586266743967,0.0,8.504778555125965,0.0,-0.2147366087615896,-0.7813761901134852,-0.06182877909890469,4.5801943142104005,5.602787474208923,-0.018479120938119195,0.35810713208497724,0.7275406552843862,1.961891437467601,1.52727867590034,2.8146152602569724e-6,1.3166353456472346,1.315807746557409,1.4249488761867104,1.4249294201415232,0.5186863191390777,9.349728233488644,9.34986954922529,103.44693910171961,6.835263568016889e-5,1.8145915428748696,-1.9741811606901587,1.0,10.0,0.0,0.0,-0.21919608870225105,-2.0658935401286627,-0.035404864512126974,-0.18879316428602655,-10.299718154437024,-32.24411701838238,-181.76555893255204,-7.566518446549367,-6.37462404621424,-0.22839220135383465,7.524164647007213,-536.3275539093287,58831.76605252604,-8.82219687306152e6,1.6994157268668504e9,8.633563911761565,-657.1597011131735,72107.8976745709,-1.0818475381254405e7,2.084685444485732e9,-1200.1784353397347,132544.79454448665,-1.989486984367322e7,3.834921397008687e9,243423.56382782006,-3.656906678790788e7,7.049109846858553e9,-6.71984608571662e7,1.2952518353805866e10,2.3794770389696533e10,11.834566530213028,0.0,9.660935350049822,0.0,9.659051529388943,0.0
0.7791850844489411,-3.2452389425253316,0.7046518252342151,6.450979781473397,5.724776305168143,0.007380276268198817,4.829755488703169,27.23750235986322,5.3152492700154355,28.279564923729836,5.453644969908718,10.449665065813779,1.014657451202558e-6,0.014071873771391767,15026.389191744653,9.87818620484774,61.33246112413177,-4031.388491017672,433631.496279034,-6.5326826659644715e7,109.86407444482072,67.34289663702191,-4616.6044826467805,506039.14720418904,-7.705611167301077e7,111.36375292792309,-7961.578910767994,887630.6125474735,-1.3650449285763896e8,-13769.887386043709,1.559676434355936e6,-2.4201378350831732e8,2.745048970992643e6,-4.2948890697307086e8,-7.62931877341607e8,0.2805154793316038,0.45851332063615075,0.9966346643961836,511288.77853030374,58679.80706098422,108.96934672801216,0.0,9.032206263284609,0.0,9.032377109445859,0.0,-0.23989288105882653,-0.7733632452564675,-0.06014844736983516,4.615883752050874,5.64362170972867,-0.02364836869478446,0.37474285563071963,0.745909333017192,1.9427003106598242,1.5299297539662886,2.542726718567452e-6,1.318869184854645,1.3201618299623672,1.3670593367964667,1.3670436957628178,0.4924749059282816,9.87818620484774,9.878310667725101,109.86407444482072,6.035637787989625e-5,1.8022869908957602,-1.9052370851280127,1.0,10.0,0.0,0.0,-0.2138365760196252,-2.0762274699155068,-0.03363549574667696,-0.0727000138662461,-9.632912530601546,-32.25283202616518,-180.74446605459786,-7.617220474738513,-6.363254765836546,-0.2263835596598058,7.5852887481457225,-545.2327928582882,60315.78889813945,-9.122489365472e6,1.7721790319264245e9,8.696302600236502,-667.6449711362184,73875.98765918292,-1.11780526448291e7,2.1720500337671366e9,-1218.6121270842775,135705.40520242963,-2.054105079002145e7,3.992364602183453e9,249076.20640200787,-3.773198770464878e7,7.333498623158728e9,-6.929241245633967e7,1.3466697165670582e10,2.472481981745805e10,11.922447907156297,0.0,9.738683897820158,0.0,9.736983152127326,0.0
0.7908506991036023,-3.230378352136881,0.680653379569844,6.376355367271315,5.687697010387056,0.006990983472731116,4.826627772458354,27.077499148373803,5.28067746457738,27.955550683327868,5.473853455466041,10.485841411017903,8.991196321359482e-7,0.013929544705791252,14159.210676746949,10.387551343597124,61.6346659685495,-4083.537311541985,442722.9516912402,-6.721069488424183e7,116.1415049984876,67.67853608047086,-4675.479331746485,516472.0967007748,-7.924204811567353e7,111.91815636351973,-8061.397182206296,905616.3387806,-1.403141095922509e8,-13939.413508008716,1.5907552279962257e6,-2.486713814131022e8,2.7988319638223015e6,-4.411421654389801e8,-7.833525085019636e8,0.28062570642200657,0.4637883279702083,0.9975139854059746,477279.7902665285,53944.56701730675,115.2461835615566,0.0,9.540577924710433,0.0,9.54073099017448,0.0,-0.26363641792438997,-0.7660808890817724,-0.05855616504010565,4.647659871808818,5.679990686644933,-0.029385347524733162,0.39052000981473944,0.7628556735617007,1.9251164683889375,1.53173941858782,2.314134162528394e-6,1.3203566812406586,1.3236709401811373,1.3156067711659847,1.3155939666310696,0.46931663355276726,10.387551343597124,10.387662177473509,116.1415049984876,5.3880771922670274e-5,1.790309476325811,-1.8428160121276331,1.0,10.0,0.0,0.0,-0.20901324536620142,-2.0859807845537657,-0.03209498260974227,0.034859030690769316,-9.0308579244534,-32.25132949654177,-179.7629587634624,-7.660207323614353,-6.351440589929105,-0.2245252534050762,7.639756448756147,-553.2445665853485,61661.84110661043,-9.396957806373335e6,1.8391870255643477e9,8.752260558172534,-677.0814064848081,75480.06811039132,-1.1506801352680545e7,2.252539436693017e9,-1235.2101270597777,138573.28834700314,-2.113194304259524e7,4.1374635725834126e9,254205.603031081,-3.879539396050536e7,7.595589607941359e9,-7.120699684509781e7,1.394049507310102e10,2.558164856541124e10,12.00074473553094,0.0,9.807890938613504,0.0,9.806345038209653,0.0
0.8030931897311632,-3.215016793353805,0.6566028858361869,6.300526426596898,5.649120025573685,0.006606394537968521,4.824374384248039,26.916263587590908,5.244666675306558,27.620644657224606,5.494170936767138,10.522219743129567,7.938977987331051e-7,0.013787301196105453,13315.368018355695,10.941628535288874,61.92578257790834,-4135.257358626206,451876.22641712154,-6.91283900268322e7,123.0695016588101,68.0028612023211,-4733.922168601495,526980.9286402831,-8.146815186903867e7,112.4549971014601,-8160.544597817594,923738.8884492703,-1.4419489274446872e8,-14107.863160850859,1.6220739912502463e6,-2.554535621914554e8,2.853029685615521e6,-4.5301227193281674e8,-8.041493002296962e8,0.2807673366261081,0.4692517760388132,0.9983984799835853,444283.0252478624,49423.31551492186,122.17336910911308,0.0,10.093394301182059,0.0,10.09353068773398,0.0,-0.2889490046544542,-0.7586032758546675,-0.05685275034991101,4.679525114850404,5.716445575404633,-0.03650576356354404,0.4073961316677405,0.7804913270524039,1.9068889292113,1.532968838445753,2.096528330068181e-6,1.3213184707948595,1.3268002145134317,1.2638946638386206,1.263884257219682,0.44619002010258607,10.941628535288874,10.941726860773821,123.0695016588101,4.792906180311362e-5,1.777204976060022,-1.7789958151640468,1.0,10.0,0.0,0.0,-0.20409013862904885,-2.096325659191301,-0.03057554542192499,0.14744419652224086,-8.416096166745092,-32.23922488441743,-178.69438457295553,-7.701045356949305,-6.3377220745120555,-0.22257765508305585,7.694439874921592,-561.3627188000346,63036.399986946875,-9.679290939847723e6,1.908611378014132e9,8.808414367802056,-686.6427204913291,77118.06873878185,-1.1844990235035742e7,2.335948419860183e9,-1252.0292032323368,141501.5135354026,-2.17397871245413e7,4.287841192140695e9,259441.89066938873,-3.988908754844932e7,7.867170634837644e9,-7.317556609024075e7,1.4431309656670675e10,2.6468944301334137e10,12.079267645822792,0.0,9.877291855052238,0.0,9.875894048337393,0.0
0.8157875610059566,-3.1993335733713226,0.6328092128508861,6.224388873259673,5.609421041166495,0.0062315336951756705,4.8229744440727025,26.75485060791464,5.207571531258425,27.27823136736284,5.514248945502842,10.558147241083343,6.9951925380271e-7,0.013646962366471206,12505.71461456441,11.537750938533652,62.19876531697944,-4185.434043236316,460905.13779138925,-7.104245659399188e7,130.6354676801824,68.30797070087378,-4790.662607436563,537350.0093715561,-8.369054503112887e7,112.96098306983434,-8256.842942929847,941622.9041964131,-1.4806964356559074e8,-14271.491156623417,1.6529779286896838e6,-2.6222427356856403e8,2.906497757378479e6,-4.648591195477012e8,-8.248979865659065e8,0.28094681806229077,0.47483997897811453,0.999274819821446,412742.7407640843,45172.45253963333,129.73829267425097,0.0,10.68797830067451,0.0,10.688099307087198,0.0,-0.31563219840461143,-0.7510243308094241,-0.05505042977359018,4.710901019918875,5.752291590455034,-0.045228777234125724,0.4252200467751263,0.7985861649357492,1.888200590961012,1.5335246889037555,1.8925379163271936e-6,1.321676542550034,1.3294466146905142,1.212615716663947,1.2126073005458544,0.42342124668424785,11.537750938533652,11.537837957001456,130.6354676801824,4.2540481963240635e-5,1.7630694196372845,-1.71463857827055,1.0,10.0,0.0,0.0,-0.19911571933998423,-2.1071162891427067,-0.02909582069762701,0.2638789405386964,-7.796099771881828,-32.21461077846803,-177.53955348916236,-7.7387583655795815,-6.322044878124319,-0.22055457397763265,7.74836944380613,-569.4451220552701,64415.65411436023,-9.964671351160571e6,1.9792923947912736e9,8.86367696853053,-696.1574098942535,78761.12767463809,-1.2186766904708866e7,2.42086529493885e9,-1268.7599673877826,144437.59355774074,-2.2353916678132035e7,4.440919734931339e9,264689.6042906064,-4.09936171481696e7,8.143531322822499e9,-7.51626391912585e7,1.493053040812436e10,2.737096399427268e10,12.156540406323716,0.0,9.94564536806525,0.0,9.944386886775877,0.0
0.8276868376438118,-3.1848526850983787,0.6114924289315701,6.155144894505526,5.572429032776479,0.005900602556395371,4.8223560473855365,26.60751069005116,5.172980440481156,26.9611051196056,5.5321273805137094,10.590090885821496,6.226419402850095e-7,0.013521547235131364,11801.916034696867,12.116919047338193,62.427305459608775,-4229.089125018601,468900.16802182957,-7.275786345684952e7,138.09424982527938,68.56424167855394,-4840.052983126662,546532.4001619798,-8.568229898621441e7,113.3866166218037,-8340.676762489606,957458.665466021,-1.515419227110915e8,-14413.909543194499,1.6803337911299032e6,-2.6828973807175162e8,2.953805249980453e6,-4.75467194247808e8,-8.434670597363958e8,0.28114987951704934,0.4800083828402961,1.000059095562515,385447.1448920275,41552.529951752054,137.19591406361585,0.0,11.265495542682018,0.0,11.2656037123096,0.0,-0.3410541357183373,-0.7440776873003647,-0.05332610224762953,4.738708468849896,5.783985161674357,-0.05478823646814589,0.4422052275185763,0.8153382978398628,1.8708476735560038,1.5333841119939557,1.7193115975319467e-6,1.3214281040667715,1.3313724203626556,1.166601661974572,1.16659474794848,0.4031441147038845,12.116919047338193,12.11699678705539,138.09424982527938,3.8111207530001405e-5,1.7493389543337265,-1.6559832927018903,1.0,10.0,0.0,0.0,-0.19455931238748053,-2.117237313081045,-0.02778955024028129,0.37273880671989573,-7.230230242842303,-32.179723184482995,-176.40877442210768,-7.769816709132135,-6.3059835423618305,-0.21864858747491245,7.796262761719146,-576.6894581767845,65661.1419289885,-1.0224169441722587e7,2.0440024999977984e9,8.912559240368225,-704.677455113004,80243.87874152671,-1.2497409290409207e7,2.498588129837513e9,-1283.7284407940047,147085.2837121564,-2.2911811709198795e7,4.580981212129071e9,269417.9900773312,-4.199633922152743e7,8.396252367226252e9,-7.69652271031495e7,1.5386752735058323e10,2.8194712145366814e10,12.224935256437828,0.0,10.006259686922908,0.0,10.005119785594456,0.0
0.8410964799587993,-3.168781178621317,0.5885347176563764,6.079371719761924,5.53092563295667,0.005549588057606202,4.822248119289254,26.4443906767589,5.134152340072348,26.607407694915764,5.551146752289666,10.623984194125349,5.474317106416328e-7,0.013386785268291925,11067.086930667774,12.793704747269919,62.652422126374354,-4274.144509965857,477316.83920302585,-7.458727817223959e7,146.94079395226052,68.81755396692502,-4891.039095472887,556197.177302123,-8.780592696609919e7,113.80778892002557,-8427.19754639623,974119.8819147119,-1.5524278452518556e8,-14560.79719130529,1.709097664884217e6,-2.747508160792916e8,3.003508143804102e6,-4.8675925763642293e8,-8.632176602818862e8,0.28142519470129396,0.48575342019346196,1.0009003974064543,357097.178406927,37853.775011302234,146.0409413418156,0.0,11.940184685660574,0.0,11.940280019159946,0.0,-0.37018255466087124,-0.7364266108765549,-0.0513399656966929,4.7681040135411275,5.817363838436213,-0.06733855808771212,0.46163540363855415,0.8339313083617315,1.8514450329179104,1.5324597033532075,1.5428187881251456e-6,1.320477260855265,1.3328951550252504,1.1170035956339261,1.1169980408239766,0.3814670241061713,12.793704747269919,12.79377334311516,146.94079395226052,3.373846843606891e-5,1.733334933582492,-1.5918035724558082,1.0,10.0,0.0,0.0,-0.18953567429387602,-2.1285824220584666,-0.02640283976163334,0.49507291152297384,-6.609381438400786,-32.12587729606108,-175.07228819259535,-7.799822582339644,-6.286268415767031,-0.21648171359311302,7.8470270226619,-584.4408947080353,67003.69857200835,-1.0505808314667303e7,2.1147043582621148e9,8.964037735168851,-713.7797686956517,81840.51267484052,-1.2834299735256772e7,2.5834613212720995e9,-1299.6952518080059,149933.06774144666,-2.3516337755453046e7,4.733832832538862e9,274497.37965421035,-4.3081806996693246e7,8.671828933159752e9,-7.89145048407131e7,1.5883788001033468e10,2.909129472667894e10,12.297073050080348,0.0,10.070398231816796,0.0,10.06937926399987,0.0
0.8537194674385877,-3.1538849051736952,0.5678835979507921,6.010041883877913,5.49196468526132,0.005238826214533835,4.822499148780005,26.292026358354082,5.097695927875814,26.27728396869319,5.567920324792173,10.653756293937539,4.860706773516365e-7,0.013265798605612606,10426.912140248509,13.454534933093143,62.83230835758452,-4312.338318255939,484617.02581872535,-7.619673373944788e7,155.71033256741384,69.02075477669344,-4934.254165848924,564575.4401825165,-8.967322066138457e7,114.14579871176086,-8500.476256907343,988552.2010987333,-1.5849474779140303e8,-14685.047584728432,1.7339879064394718e6,-2.804231817397614e8,3.046464297931552e6,-4.966627235835007e8,-8.80519778459112e8,0.2817357367047466,0.4910860367303344,1.0016516842790226,332549.26871511503,34704.022321416334,154.80885505701625,0.0,12.598818849421402,0.0,12.598903503800152,0.0,-0.39806539276615915,-0.7293896837906133,-0.049426060217757375,4.793810872017775,5.8463950141387535,-0.08103794295119206,0.48016776875422784,0.8511117010975865,1.8332906197250065,1.5308470125548252,1.3929781465388298e-6,1.3189373670876106,1.3336958305173223,1.0723880739088347,1.0723835422377617,0.3621412445692612,13.454534933093143,13.45459601497851,155.71033256741384,3.013807035572152e-5,1.7177758652046,-1.5332269798076386,1.0,10.0,0.0,0.0,-0.18490614078311976,-2.139131621600071,-0.025172941595437415,0.6098597849580791,-6.040535003842751,-32.06029947291716,-173.74790274067067,-7.823208699368967,-6.266111101797982,-0.21441595062788651,7.89157709716007,-591.3103365688892,68202.27846938174,-1.0758938471325109e7,2.1786656156938105e9,9.008780737245896,-721.8278568729295,83263.72276395242,-1.313674251909513e7,2.6601758690615945e9,-1313.779638700056,152467.3215338377,-2.4058382099697027e7,4.871860026619045e9,279009.52614033036,-4.405375160453917e7,8.920400194032425e9,-8.065738063173391e7,1.6331574138143847e10,2.9898013375211567e10,12.359940778193197,0.0,10.1265715682101,0.0,10.125655238182027,0.0
0.8666630939320631,-3.1388372395892423,0.5476062030593244,5.94077455354006,5.452049240549911,0.004938509044164996,4.822877982229929,26.13527191278973,5.060351020434095,25.94086703410586,5.583940623251103,10.68203581784703,4.31247353687384e-7,0.013147166519414949,9817.820865163192,14.156436469463967,62.98397105169542,-4347.048512620916,491426.28728609515,-7.77209669480359e7,165.16271993637983,69.19281270828776,-4973.501946184868,572382.8404332823,-9.144007326959603e7,114.43185415479611,-8566.933463519077,1.0019846198270451e6,-1.6156859513009155e8,-14797.500744530282,1.7571183236331632e6,-2.857781725699449e8,3.086312297734343e6,-5.059989626471446e8,-8.968058403953457e8,0.28211296016049486,0.4964796625290166,1.0023815719659854,309348.31915601,31774.814160259495,164.25938428290692,0.0,13.298251436117384,0.0,13.29832639331098,0.0,-0.42711404040148354,-0.7223325147126578,-0.04741612323497124,4.818101478121813,5.8736245191466665,-0.09714358926629445,0.4993686792958387,0.8683528525872068,1.814745873293822,1.5284428803354522,1.254068851819585e-6,1.316712508282169,1.333872017444117,1.0286190190176594,1.0286153322793299,0.3433559407996932,14.156436469463967,14.156490792805648,165.16271993637983,2.6892923836310636e-5,1.7013384921716534,-1.4749863299734505,1.0,10.0,0.0,0.0,-0.18025375550797162,-2.149735037635468,-0.023981108345060714,0.727118406407381,-5.472328951845867,-31.97720258112753,-172.31679047964565,-7.842260038036999,-6.24378812686472,-0.2122637321047853,7.933858094682591,-597.8940485619672,69359.06524297765,-1.1004780965996254e7,2.241162069956753e9,9.050686206216074,-729.5172355117608,84634.46112276457,-1.3430022811697593e7,2.7350423871284733e9,-1327.1926732180455,154902.74331013527,-2.4583140290599786e7,5.006387852975108e9,283335.5218988324,-4.4993020958572194e7,9.1623190770545e9,-8.233849716536796e7,1.6766707077922178e10,3.068068022195648e10,12.419059601995379,0.0,10.179759068159981,0.0,10.178937735968447,0.0
0.8808266108818266,-3.1226267554112086,0.526385393675162,5.866881478161665,5.408326547869244,0.00462961012232616,4.8231487074394686,25.96111260027773,5.019463219604173,25.574309439353613,5.600051351385645,10.710250383040263,3.792633653013052e-7,0.01302311011227494,9201.411472086877,14.953032167968496,63.111395051986854,-4379.639762624124,498036.7824150758,-7.922783706904575e7,176.05677655928372,69.3381963518096,-5010.298556496128,579949.9016168144,-9.318427646119952e7,114.67298351770651,-8629.078902482355,1.0149772894495258e6,-1.6459805961950383e8,-14902.290219005974,1.7794377569219253e6,-2.910459236490878e8,3.124657385412598e6,-5.151640344749417e8,-9.12757242425939e8,0.28260277132165645,0.5022969379819348,1.0031337612204982,286049.9787100367,28882.623487439596,175.15119404918528,0.0,14.091902366338227,0.0,14.091967997848005,0.0,-0.45940850329935357,-0.7147826182914718,-0.045158794085485225,4.842170401454153,5.9003170279275245,-0.11732202943727754,0.5205456673068704,0.8867169979648466,1.7944880226408078,1.5249364530770502,1.1174157083832194e-6,1.3135314844412587,1.3333060511128891,0.9829034167634226,0.9829004672869719,0.32393418892360576,14.953032167968496,14.953080039648649,176.05677655928372,2.3787834529363116e-5,1.6827994504026091,-1.4133346699803147,1.0,10.0,0.0,0.0,-0.17526926453119823,-2.160979873910893,-0.022750247664752435,0.8547815759406107,-4.867582349740409,-31.86688270057075,-170.65870842153282,-7.857329806451025,-6.217379022355232,-0.20986050556882002,7.976005269021289,-604.5281592041449,70533.14882328661,-1.1255883376415744e7,2.305380298313302e9,9.09165789890664,-737.2310113359927,86021.5994679472,-1.3728916558840249e7,2.811836398569149e9,-1340.584813806011,157359.56977042725,-2.5116695854094207e7,5.144124183294788e9,287685.02639701974,-4.5945656329956785e7,9.409511438304443e9,-8.403907222919306e7,1.721038838542254e10,3.1476973380549587e10,12.477223999971018,0.0,10.232619450358836,0.0,10.231891293820592,0.0
0.8943262790190081,-3.107416878600619,0.5070322697423911,5.798101041132176,5.366525402925868,0.004352983070785154,4.822978620181413,25.790566000864775,4.980404606816345,25.225639055691065,5.613974185582531,10.734366699392249,3.3635007005826836e-7,0.01290995734464774,8658.288153715152,15.74033779406549,63.19506916560985,-4405.265946110696,503468.34620793053,-8.04934864588574e7,186.99199119220626,69.43449953633774,-5039.1479844209,586150.9530473772,-9.464601938603765e7,114.8316464750183,-8677.582965654818,1.0255907098054768e6,-1.6713063105571425e8,-14983.596511216887,1.7976025297669258e6,-2.954374746242065e8,3.155733415296613e6,-5.2278151542956316e8,-9.259716052607814e8,0.28315369510604704,0.5077607859771416,1.0038058973562571,265698.03154045035,26398.966208400267,186.0840699491578,0.0,14.876174247428166,0.0,14.8762320921288,0.0,-0.4906455660294885,-0.7077404045723805,-0.0429487842562983,4.8625594860826205,5.922586685804619,-0.1391734956059163,0.5408205106169053,0.9036617616338813,1.7751667015184476,1.5207364764001448,1.0005563220145655e-6,1.309775421506765,1.3320169809806006,0.9413403388727669,0.9413379483876974,0.3064669137080943,15.74033779406549,15.740380305397371,186.99199119220626,2.120129264741328e-5,1.664590119226759,-1.3565505938139748,1.0,10.0,0.0,0.0,-0.17061996447483246,-2.1712258419627894,-0.02164200100776805,0.9756435534826065,-4.307472810696181,-31.741924549031836,-168.98189375779685,-7.865994902741079,-6.190201614665797,-0.20751523004343525,8.011997311678304,-610.2608147083922,71555.09428115495,-1.1475799015043683e7,2.361945742463102e9,9.12569735086331,-743.8557042289999,87224.13115102198,-1.3989898400554482e7,2.8793159470667615e9,-1352.0101397369504,159480.2664920308,-2.55810930772832e7,5.264848577722015e9,291422.2945504084,-4.677201099949146e7,9.625589546600847e9,-8.550897873186193e7,1.759712984037269e10,3.216903762847938e10,12.525997266721493,0.0,10.27758809633779,0.0,10.276939275951559,0.0
0.9073046185186373,-3.0930093059749146,0.4891724202959538,5.733320041649933,5.326147419283398,0.0041022618052384404,4.822154530556247,25.620638434041513,4.942717613947284,24.890384342378418,5.625992941421506,10.754889318348523,3.0030832157185467e-7,0.01280541118366517,8173.411502449289,16.523226153892793,63.24067522351272,-4424.751923516928,507848.1309625347,-8.15413982289079e7,198.02632891565452,69.48792160129773,-5060.973568780004,591131.1029888972,-9.585243068310414e7,114.91797922137194,-8714.000440731355,1.0340738898657318e6,-1.6921341486670032e8,-15044.046416924497,1.8120414997144227e6,-2.990349768133261e8,3.1802807502616094e6,-5.2899504258104354e8,-9.367005261364608e8,0.2837693246423854,0.5129406821257638,1.0044112060701662,247689.79815861638,24236.503749055322,197.1159888887291,0.0,15.655946614291906,0.0,15.65599786557378,0.0,-0.5210440434861701,-0.7010964148732393,-0.04076955731351001,4.879715766641423,5.940943501848575,-0.16267413372620323,0.5603216844787197,0.9193695482243779,1.7565378897604125,1.515903365878258,8.992737128486123e-7,1.3054996204602387,1.3300769103551346,0.903138512590454,0.9031365549487916,0.29058382962480117,16.523226153892793,16.523264137294856,198.02632891565452,1.901059580950001e-5,1.646576688151312,-1.303735176418916,1.0,10.0,0.0,0.0,-0.1662424094857477,-2.1805132455640477,-0.020630992374598252,1.0908498689897168,-3.783994650660703,-31.602765319978232,-167.2753403575622,-7.868987613094615,-6.16214062465237,-0.20520415992335989,8.042596937236954,-615.1962715203608,72441.09090004662,-1.1667541628499262e7,2.4115168847483845e9,9.153584478859782,-749.5136545310584,88261.29338491647,-1.421656695868156e7,2.938268921073529e9,-1361.682950132222,161299.1444632614,-2.598278410253515e7,5.369976931228692e9,294608.58778013615,-4.74836833458191e7,9.813108863829128e9,-8.676908853317073e7,1.793155259304112e10,3.2765238236260117e10,12.566474609847976,0.0,10.315640440510734,0.0,10.315060022617452,0.0
0.9215390082274273,-3.0774424450932956,0.47036591280991236,5.6636010735310895,5.2815693033517075,0.003843270304682774,4.820209026074373,25.425632224117837,4.901170650146795,24.521917417019246,5.637582212542766,10.774281425032378,2.6581376153425603e-7,0.012695044754808347,7679.992280822244,17.41127230817437,63.251603794930524,-4440.196997846088,511662.738690542,-8.248859316825676e7,210.73034673337125,69.50237490887592,-5078.095185448343,595438.889901305,-9.693734560554388e7,114.93779012710155,-8742.137983114879,1.0413522790563428e6,-1.710758462930747e8,-15089.834353931648,1.82431348367396e6,-3.0223186740616286e8,3.200919088603101e6,-5.344789758819396e8,-9.460989452819858e8,0.28455122916123116,0.5185410768876123,1.0050294094957517,229542.4922165858,22092.661230404385,209.8171757741185,0.0,16.540362036070835,0.0,16.540406941251852,0.0,-0.5547169991588221,-0.6939314005424154,-0.038318924771466256,4.895673984470633,5.957497422311002,-0.1912955489427922,0.581628395898115,0.9358603435056815,1.7360011989764053,1.5097000717848863,7.994044667779341e-7,1.3000628799477258,1.3271473233324351,0.8631217013202793,0.8631201249202586,0.2741344424254431,17.41127230817437,17.411305934467826,210.73034673337125,1.689636307814396e-5,1.6262246070219346,-1.2477555662949191,1.0,10.0,0.0,0.0,-0.1615430904908717,-2.189901556959694,-0.01957810345342964,1.215745127690675,-3.22707221273167,-31.427916149294184,-165.29159172968238,-7.866121265684788,-6.129067843384522,-0.2026008968031188,8.071480163459915,-619.9255927360041,73296.41119624788,-1.1853696083013475e7,2.4598783444989996e9,9.17848951797695,-754.873851283199,89255.26968398227,-1.44354423731207e7,2.9955356982490797e9,-1370.7306782495323,163028.51616215776,-2.636843725735852e7,5.471635923280653e9,297612.2077041715,-4.816275592724554e7,9.993572920759342e9,-8.796363410841899e7,1.825177497343087e10,3.3333107047266567e10,12.603351052261372,0.0,10.351328042313702,0.0,10.350814644961899,0.0
0.9354262702006717,-3.0624852231821373,0.4527521589094884,5.596755222890786,5.237713900078192,0.003605657059436534,4.81696881238326,25.22488925060523,4.860370347556843,24.161040795018657,5.647233532932581,10.7899511112692,2.3651546931288707e-7,0.012591240797316945,7233.979143597624,18.3072771455695,63.22332386516937,-4449.2200405447675,514356.3049359628,-8.319903754220265e7,223.74386470725867,69.4723243016225,-5087.832103559972,598440.4943910609,-9.774384131058946e7,114.88199195950519,-8757.50189476931,1.0463433485387521e6,-1.724464819719319e8,-15113.470076505722,1.8325714316562088e6,-3.045585016576672e8,3.214500892780235e6,-5.384208707776389e8,-9.527618542438898e8,0.28543139375508464,0.5239246975405859,1.0055868826113914,213314.05543486122,20207.249733170614,222.8277679071062,0.0,17.432622491196515,0.0,17.432661989116028,0.0,-0.5877942409078084,-0.6870402084551445,-0.0358703853614901,4.90827003838101,5.969917266852108,-0.22205624259919135,0.6022311514495836,0.9511222580734976,1.7158180528323437,1.5027341326763202,7.121433810000937e-7,1.2940091037303232,1.3234704382262545,0.8258868006452933,0.8258855213650556,0.2590127781986566,18.3072771455695,18.307307052157732,223.74386470725867,1.5085546301544457e-5,1.605734497029026,-1.1950457939018226,1.0,10.0,0.0,0.0,-0.15705739099146132,-2.1980719276244387,-0.018602362416388227,1.3356816755881815,-2.701714469883887,-31.234311148517413,-163.23893427734734,-7.856967135354516,-6.094349317623228,-0.19998926124749755,8.09479136810921,-623.8179823772082,74006.32770140999,-1.2009121458873937e7,2.500448946476475e9,9.19686550459505,-759.2106705770174,90071.44058299933,-1.4616746865676884e7,3.043276176277151e9,-1377.9082384190765,164431.7253343477,-2.6685179855426952e7,5.555821090465553e9,300017.57139479084,-4.8715382792451784e7,1.0141964397514832e10,-8.892614508737305e7,1.851311739846277e10,3.379287855269788e10,12.631490368678094,0.0,10.379859695448912,0.0,10.379404421057949,0.0
0.9499271546041249,-3.0471022502456333,0.43508124268212556,5.528026962736035,5.191472768949745,0.0033723809465102486,4.811870896166381,25.002486897609998,4.817439670694571,23.782200500199227,5.655518872594027,10.802787085558325,2.09849118374377e-7,0.012486452193414948,6802.273694423117,19.273939277804587,63.15360232662294,-4452.2590667367385,516064.28321777977,-8.37077933177075e7,237.996891291349,69.3951979749689,-5090.62944854347,600282.9536007297,-9.831100850735284e7,114.74567764957219,-8760.738362692053,1.0492842889029926e6,-1.7339045343128285e8,-15115.835018825763,1.8371943261392962e6,-3.0612314543833524e8,3.2216241069052913e6,-5.409999799944023e8,-9.569845241408111e8,0.28648429424598015,0.5294628488254233,1.0061213696268765,197785.2827239456,18432.832562319338,237.0775848427121,0.0,18.395176589474058,0.0,18.39521116309543,0.0,-0.6224192841752985,-0.6799195151200419,-0.03325943263157547,4.9182086634881195,5.978848829884051,-0.25704471335469475,0.6234313035158185,0.966096187658646,1.6945483043152694,1.4944961777263384,6.306478243874908e-7,1.286904197042326,1.318759751934007,0.7888180347734709,0.7888170035010631,0.24414591501209,19.273939277804587,19.273965783260127,237.996891291349,1.3424003496153048e-5,1.5836233841115461,-1.1419485542116008,1.0,10.0,0.0,0.0,-0.15247109378076795,-2.2053407094047657,-0.017632913128000638,1.458321778804061,-2.1731166370517117,-31.007456131217502,-160.9689747277921,-7.84051173630473,-6.05534395320303,-0.19718648344935247,8.113864263395753,-627.0914871640813,74609.50383823796,-1.2142032742420716e7,2.535304770576479e9,9.209652544758494,-762.7606911864436,90753.47018269874,-1.4769927867011786e7,3.0839034167837963e9,-1383.5951529406293,165582.35725115635,-2.6949265475109205e7,5.626732618704609e9,301948.0474791265,-4.91694630664798e7,1.0265589477391014e10,-8.970436045643368e7,1.872826962607116e10,3.416654937460205e10,12.65238480603078,0.0,10.402857928400657,0.0,10.402456487234815,0.0
0.964410399195349,-3.0319706232145105,0.4181197437889027,5.4603289145320835,5.144781431902744,0.0031535650387471874,4.804752316889335,24.765835828713143,4.77419258941582,23.401364541204142,5.661927217042111,10.81193082570054,1.866466004848946e-7,0.012385001531051052,6402.76524200486,20.270806343829246,63.04422941046345,-4448.850151085515,516637.2503478691,-8.397370617162293e7,252.91979193203002,69.272772207419,-5085.970373533551,600797.3734842681,-9.859169750158797e7,114.53191036514171,-8751.002766472073,1.049890017190808e6,-1.738268638027619e8,-15095.576882155641,1.8377030315931619e6,-3.067871876968999e8,3.221487180774539e6,-5.419791902901213e8,-9.583620801987114e8,0.2876819917671891,0.5349102390269505,1.0066072716516932,183590.61132644652,16837.755388304664,251.99714194244842,0.0,19.387754809276075,0.0,19.387785106608543,0.0,-0.6569011983207452,-0.6728507453993963,-0.030606407833303935,4.9248013363693,5.9835812579295204,-0.2946932612255785,0.6441595281918824,0.9799802395119473,1.6730728077511885,1.4852894311591271,5.580599000320192e-7,1.2790193094220734,1.31316232572757,0.753554509326442,0.7535536755959847,0.23018660402023916,20.270806343829246,20.270829877811444,252.91979193203002,1.1966816856111217e-5,1.5607541548257031,-1.090827657173588,1.0,10.0,0.0,0.0,-0.14797959276937916,-2.211071892631262,-0.0167106190769741,1.5774728742085184,-1.666894064587174,-30.75555607526704,-158.57179206211708,-7.816829572285593,-6.013393669740887,-0.1943134232444782,8.127439167404521,-629.5302685303018,75065.49115120897,-1.2243335636295164e7,2.562006938983645e9,9.215800779637881,-765.2791399143657,91254.3365217637,-1.4884288863949059e7,3.1145284251978674e9,-1387.378534428959,166398.59741113367,-2.7141845641023166e7,5.679241373969089e9,303261.60492197116,-4.949182198229682e7,1.0355347372285498e10,-9.023996816755831e7,1.888109651376545e10,3.44255382375831e10,12.664438048907808,0.0,10.418778166207176,0.0,10.418424239880935,0.0
0.9799283454242519,-3.016008100458711,0.40066234775685,5.388706441274251,5.094157176646055,0.002933860379102317,4.7946011816695,24.4948901973194,4.727425260659768,22.99035074384116,5.666692645359672,10.81758995682733,1.65037872844447e-7,0.012279364181059618,6006.723222206388,21.373176555201432,62.88484806002832,-4438.217094712414,516006.1949888607,-8.398934640909511e7,269.67897175631373,69.09323202476789,-5072.893581210317,599890.9591904582,-9.857476095902675e7,114.22001035776236,-8726.488496950342,1.0479748558374277e6,-1.737316310562889e8,-15049.286926246948,1.8337293185508654e6,-3.0650020876123935e8,3.21336542357918e6,-5.412551468769349e8,-9.5668596269592e8,0.28913691447735795,0.5406544192994944,1.0070756213528267,169705.6197899072,15303.815779647693,268.7526100863825,0.0,20.48534352978255,0.0,20.48536986260852,0.0,-0.6934792683862934,-0.6652842353056896,-0.027729133733014028,4.9281392052184945,5.983974354291056,-0.33765699896698037,0.665724820905869,0.9935705826141297,1.6497788527597927,1.474352610652913,4.890300719777759e-7,1.2697143407526774,1.3061777416086962,0.7176318915394987,0.7176312257555536,0.21616063067912766,21.373176555201432,21.37319731196455,269.67897175631373,1.0599196127734971e-5,1.5353136902618154,-1.038098373845492,1.0,10.0,0.0,0.0,-0.14325025692565965,-2.2152288178472004,-0.015769001308283508,1.7005362605276118,-1.15048462097654,-30.45782615235916,-155.86103697269647,-7.783173509873983,-5.9649092858054775,-0.19116187990108974,8.135849716496274,-631.2038155080223,75387.16341895922,-1.2315781097393267e7,2.5812386846541576e9,9.215022584180426,-766.8169897664475,91585.74487340025,-1.4962535977501092e7,3.1358504721959343e9,-1389.2924144205635,166894.65659586393,-2.7266701880236845e7,5.714385110652273e9,303971.4040472015,-4.968728505910665e7,1.0412707249593983e10,-9.053803455871046e7,1.8973515340628586e10,3.457196525471713e10,12.66749205471205,0.0,10.427949970181796,0.0,10.427640787607448,0.0
0.9942919887678188,-3.001456637740541,0.3851268612137504,5.323155081798604,5.046737587259318,0.002743287224761121,4.782674212758428,24.227321366437664,4.683738088069418,22.607156096457626,5.669155503849572,10.818993411624145,1.4760526947767348e-7,0.012183979265456515,5667.074678856791,22.424523446288667,62.70053066094257,-4422.1772788898425,514302.990881021,-8.37594616760914e7,285.90601092749654,68.88473923897307,-5053.603030248358,597741.4147447038,-9.827086600376217e7,113.85872650820839,-8691.268950477854,1.0438964710954477e6,-1.7313304338653028e8,-14984.557706350814,1.825988391073852e6,-3.053295088601445e8,3.198679333697856e6,-5.389786121370093e8,-9.52281077523447e8,0.2906491184919202,0.545886595009874,1.0074619772121312,157961.7591411607,14027.942181024262,284.9761164150478,0.0,21.532111931091503,0.0,21.532135087436384,0.0,-0.7267329824175761,-0.6582488676866021,-0.025051444552615147,4.92780604777071,5.980047448768582,-0.3794027964732498,0.6849566377117023,1.0048851611593757,1.627941603977256,1.4632617883593728,4.3235764893531134e-7,1.2603343927111808,1.298812672959226,0.6860188433825323,0.6860183012967382,0.20398778287625013,22.424523446288667,22.424541956146115,285.90601092749654,9.48786719714145e-6,1.5108427924248824,-0.9911093727375327,1.0,10.0,0.0,0.0,-0.1389314678162204,-2.216982507128164,-0.01493688000301368,1.809315257978175,-0.6983502210458744,-30.157218442654788,-153.22522989082603,-7.74418131108013,-5.916577087056951,-0.18818913141857774,8.13798123883868,-631.8805577423905,75529.08800631537,-1.2348968387329023e7,2.590196348342758e9,9.20758382724968,-767.1644541097669,91701.17556940755,-1.49934750220268e7,3.1447680981965456e9,-1389.083682084864,167001.54536602227,-2.7306057285853315e7,5.72706671242433e9,303980.2080534665,-4.972821207078871e7,1.0429383507919353e10,-9.05568266386222e7,1.899224875254044e10,3.4584948646788734e10,12.66125656149242,0.0,10.42918524476141,0.0,10.428912430128454,0.0
1.0095049374384435,-2.986272223821008,0.3692938699500621,5.254435747927043,4.995940365672987,0.0025540835249839595,4.767232720617266,23.92605147895625,4.637069008199343,22.198631939741194,5.669729879742361,10.816481366965235,1.314496390532612e-7,0.012085044271049113,5333.111739391734,23.569672545975052,62.469372086319844,-4399.0327311687,511375.56518941,-8.326876604607442e7,303.8430956230965,68.62246509693901,-5026.0267816339765,594149.0018306841,-9.765755079152566e7,113.4048834400634,-8641.50304456436,1.0372624390491268e6,-1.7198319707911348e8,-14894.226380676648,1.813712804735531e6,-3.031755546804278e8,3.1759349816385726e6,-5.3494654651934487e8,-9.447390403020376e8,0.29242988639675366,0.5513394772022698,1.0078230985973988,146577.3040771432,12811.050851438526,302.909380586257,0.0,22.672272703027932,0.0,22.672292941587603,0.0,-0.7610137343604886,-0.6507241282861211,-0.02222199831544374,4.923922469965969,5.971471841769485,-0.4251247906490237,0.7044219022007284,1.015471738205869,1.6045218797095686,1.4505341690141462,3.791086235858461e-7,1.2496275466266682,1.290089030785002,0.654177264984662,0.6541768277119862,0.19189592546106998,23.569672545975052,23.569688969127878,303.8430956230965,8.451117317570075e-6,1.4839052511184128,-0.9431838832544885,1.0,10.0,0.0,0.0,-0.13439767087956256,-2.2163744630934015,-0.014093832350404286,1.918167405932667,-0.2486992100762711,-29.813734561261818,-150.3086441218436,-7.694495380077879,-5.861583598844337,-0.18499900855839896,8.134384056810877,-631.6886572462832,75516.51531949612,-1.2348607223585317e7,2.5903852601713367e9,9.192840248724712,-766.4138060783501,91623.80527951289,-1.49828261721986e7,3.1428592093401084e9,-1386.8087492947934,166747.90751519534,-2.7268132066575464e7,5.719706797704517e9,303315.8501061077,-4.9625610241828084e7,1.0408971446266659e10,-9.030922021791434e7,1.8942374590070763e10,3.447107207150118e10,12.645303027760864,0.0,10.422996478676584,0.0,10.422757500724131,0.0
1.0252438082055224,-2.9708018275842956,0.35355738994908004,5.184064905862592,4.942810079430336,0.0023712659485405135,4.7481197180193275,23.5952645919413,4.588398960475592,21.773577928376444,5.668155053700191,10.809627469235883,1.1688098359905548e-7,0.011984534683165333,5013.091297761217,24.787586908295108,62.19452735934198,-4368.881130059715,507204.2409140786,-8.250823515878206e7,323.21105039773227,68.30984365852504,-4990.288669372622,589094.4627635772,-9.6725124690452e7,112.86439917604422,-8577.438321089385,1.0280465429799662e6,-1.7026673633079484e8,-14778.79827679847,1.7968713848499123e6,-3.0001450161807567e8,3.145106182558249e6,-5.291229236750347e8,-9.340074989230561e8,0.29446973464521065,0.5568847059623948,1.0081464326694558,135834.04119620746,11681.736426053996,322.27332189931997,0.0,23.884898866492716,0.0,23.884916503422453,0.0,-0.7951150402239711,-0.6428191874489471,-0.019327787919253464,4.916194955353743,5.9579726867670875,-0.4733652105508823,0.7234415266817714,1.0248531473102838,1.5799899424776347,1.4363534071918511,3.3057803314874216e-7,1.2377581855074942,1.2800981258090824,0.6229351452348673,0.6229347940320984,0.18020372625772807,24.787586908295108,24.78760144701017,323.21105039773227,7.5103002072860264e-6,1.454894867093709,-0.895535388254515,1.0,10.0,0.0,0.0,-0.12972704767644572,-2.2128116282228296,-0.013260385889803553,2.0228468233979244,0.1826662879450426,-29.432923998831882,-147.16783351140413,-7.633908478439169,-5.800418270705167,-0.18167557177177768,8.124482673775145,-630.5270905134605,75330.60889880976,-1.2310508125925194e7,2.5806956863485126e9,9.170458540568927,-764.4544065662319,91332.33664564081,-1.4925782516191987e7,3.1288394209203005e9,-1382.2897947108281,166097.84722529544,-2.71446856271592e7,5.690081946298729e9,301918.26769117295,-4.936541391642076e7,1.0347633622575022e10,-8.97713273934408e7,1.8817292606005646e10,3.4219027889448067e10,12.618976565428962,0.0,10.408698362731243,0.0,10.408489916821413,0.0
1.0412587487682536,-2.955301956911979,0.3381923449977042,5.113206007308383,4.888223310889222,0.002197989654835423,4.725374496028285,23.239619617331527,4.538542383884579,21.339332605466222,5.664351702714359,10.79834769258028,1.0397403109135259e-7,0.011883782736758592,4711.718453370786,26.060171201505664,61.881393046013166,-4332.29745406044,501865.2798959145,-8.1491255940775e7,343.7594132696268,67.95292974855187,-4947.065236940968,582670.4630605245,-9.549022384732586e7,112.24770403666211,-8500.282382305335,1.016418563637021e6,-1.6801472432600313e8,-14640.446516357939,1.7757764751794299e6,-2.9590441654744536e8,3.1067692603322724e6,-5.216163537489045e8,-9.202896428362914e8,0.29675240266145286,0.56242632639956,1.0084252243904328,125878.77803242386,10652.730022289526,342.8175624576442,0.0,25.15199439497807,0.0,25.152009757861556,0.0,-0.8280154579433039,-0.6346121290483455,-0.016446506476337882,4.90463485407234,5.939642297236389,-0.5226282023045167,0.7414928682491168,1.0327187660281258,1.5547414448540695,1.4209332282913896,2.8729157009177025e-7,1.2249105800079725,1.2689731334727632,0.5928434305110196,0.5928431485920808,0.16910975289839458,26.060171201505664,26.06018406962143,343.7594132696268,6.671988665458576e-6,1.4241723443661094,-0.8490156789653175,1.0,10.0,0.0,0.0,-0.12497114686253817,-2.2058871651220073,-0.012450524853538735,2.1200206629420415,0.5842028290195092,-29.021223793397244,-143.85915060082425,-7.562683825660569,-5.733626494853198,-0.17829666645666725,8.108215311714455,-628.37788953684,74967.88094573241,-1.2233920452104703e7,2.560941586591319e9,9.140683039690096,-761.2760727215089,90824.0837303746,-1.4821711638724815e7,3.10254650618417e9,-1375.5305197238104,165049.3133148199,-2.6935077442996345e7,5.638013314587694e9,299788.91951313976,-4.894739348334631e7,1.0245257964777775e10,-8.894444478595307e7,1.8617189818629524e10,3.38298724102424e10,12.582405260796682,0.0,10.386258409834317,0.0,10.386076935426095,0.0
1.0569544146538152,-2.940340694697295,0.3237480518187607,5.044513230805381,4.834315528690136,0.0020399622909358824,4.699915763456235,22.87385019383236,4.48944657686939,20.913031795921484,5.658559908253555,10.783267948066833,9.293197820887752e-8,0.011786172579787415,4438.014389010141,27.338533051123846,61.54571127709815,-4291.297587234287,495673.94553314446,-8.028126534728865e7,364.71180575798326,67.56966098585542,-4898.724921250679,575253.4673983239,-9.402926300431052e7,111.58574965531739,-8414.23626348971,1.0030548015702942e6,-1.653654390015801e8,-14486.65576449695,1.7516460371651063e6,-2.910958413094533e8,3.063122112595375e6,-5.12881283059841e8,-9.04410538673992e8,0.29918996935222675,0.5677580146519341,1.0086518692852935,116985.1594167577,9748.503499692442,363.76590014013044,0.0,26.42489605596582,0.0,26.424909502569907,0.0,-0.8581488532284165,-0.6263791266075373,-0.013713478657537147,4.889909465321946,5.917476030168891,-0.5702769513217519,0.7577994441886138,1.0387684260863037,1.5297601129251954,1.4049303276628067,2.501664588004601e-7,1.2116311158773472,1.257192552912851,0.5649430511310346,0.5649428230862531,0.15897619035993457,27.338533051123846,27.338544490253245,364.71180575798326,5.951233823459788e-6,1.3929087475245017,-0.8053040218916045,1.0,10.0,0.0,0.0,-0.1202868489551121,-2.195703776369582,-0.011692591962997205,2.205211713910873,0.9395589087871752,-28.596794556281562,-140.52457328615043,-7.483666864651392,-5.6637030529042445,-0.17501617996688812,8.086549427243456,-625.3772390629972,74452.37044709045,-1.2124118863497073e7,2.5325283942677245e9,9.105180941148447,-757.0696109137803,90131.41073669153,-1.4677558922896955e7,3.06580442118233e9,-1366.922821136787,163667.0216684863,-2.6652939829076163e7,5.567036342584977e9,297056.04758037673,-4.839816224704257e7,1.0108671216416487e10,-8.788028017368153e7,1.835520376841331e10,3.3328811292805477e10,12.537584789349488,0.0,10.356993579438786,0.0,10.356835035654253,0.0
1.0718054643013033,-2.926387697241217,0.3106273676960103,4.9802491928145685,4.783049273833788,0.0019006160616426178,4.673061302664605,22.51378891889392,4.442879054605443,20.510057581216394,5.651301104740835,10.76554498130746,8.374583160897956e-8,0.011694571849932656,4197.102960746221,28.575098024119786,61.2055003300655,-4248.4161202726245,489051.8831347007,-7.896664275874583e7,385.2673921154602,67.18068441802528,-4848.23757751234,567343.5805252087,-9.244777351032734e7,110.91415058996348,-8324.544534901232,988846.996438633,-1.6250813373537725e8,-14326.717319337722,1.7260732944724003e6,-2.859285590220104e8,3.0170160188272037e6,-5.035283690210302e8,-8.874686391071243e8,0.30167436076997745,0.572711335845885,1.0088264065794035,109282.20555271917,8977.450102055707,384.3176550839769,0.0,27.656242470918894,0.0,27.656254348491796,0.0,-0.8844568864794803,-0.618398728189391,-0.01123410031122918,4.873117981576225,5.892984169683207,-0.6140919898875722,0.7718899658658782,1.0429902802530004,1.505958663044786,1.3890587463196762,2.193308358684563e-7,1.1985050971969502,1.2453108822564718,0.5399344188225154,0.5399342316688418,0.1500218174078519,28.575098024119786,28.575108275530834,385.2673921154602,5.34921544604432e-6,1.362332495311314,-0.765630267731578,1.0,10.0,0.0,0.0,-0.1158208904820289,-2.1828916420011835,-0.01100707940962183,2.276031883245058,1.2401466148552687,-28.178883538190007,-137.3040489025344,-7.400793836654409,-5.593557506384986,-0.1719660608338259,8.061199391946452,-621.781391476414,73829.90670304187,-1.1991159204518363e7,2.4981185571334515e9,9.06637302774489,-752.1695566311861,89312.8117237819,-1.450600751686196e7,3.0219464343697925e9,-1357.1144679174727,162062.65570589056,-2.6322228110789042e7,5.483403590932922e9,293932.22289775853,-4.776289694526477e7,9.949589843928394e9,-8.666390377327949e7,1.8053267664290783e10,3.27568643052315e10,12.487627454089555,0.0,10.323158942504175,0.0,10.32301930435742,0.0
1.0885470926051861,-2.9108884090351466,0.29646022588633414,4.908736803135112,4.7251085050898824,0.0017547516241477328,4.63977988435457,22.094055062442237,4.39038324437842,20.05759661167338,5.6411902463375485,10.741837970312027,7.465726924471526e-8,0.011591915709009564,3944.793919711158,29.99881960097668,60.79996895590223,-4196.042794693219,480832.74394112715,-7.73177911794949e7,409.2758316314271,66.71646727192916,-4786.642134699748,557547.8757228019,-9.046966196481529e7,110.11286762450904,-8215.28742426052,971293.7706248371,-1.5894420670316863e8,-14132.245649035478,1.6945573876166688e6,-2.795013178506254e8,2.9603391383810574e6,-4.919271775345457e8,-8.665121930133117e8,0.30467391746331646,0.5781874604506513,1.008979982098671,101349.15762676607,8195.773356568618,408.32180076462936,0.0,29.07404466197548,0.0,29.074055014186815,0.0,-0.9112714264884809,-0.6091714624754102,-0.008588178146753438,4.851172369895257,5.861684482884891,-0.661256118280971,0.7861534028667175,1.0460373042745703,1.4790076890184538,1.3704225939549204,1.8900019162611663e-7,1.1831390886762574,1.2311467731717933,0.5132946810687172,0.5132945307451918,0.14062154407001934,29.99881960097668,29.998828679295986,409.2758316314271,4.751640648876757e-6,1.3268133282197396,-0.7228468164016469,1.0,10.0,0.0,0.0,-0.11073993846691366,-2.1647424836450337,-0.0102704607696022,2.3439716937609303,1.5372132429128615,-27.692256865711805,-133.62037068695457,-7.298442446729444,-5.5100492605154745,-0.16861936942755795,8.027464756125593,-616.9263165236903,72986.65688574871,-1.1811002451370344e7,2.451565537601653e9,9.017246459853283,-745.6757492436715,88219.20597652382,-1.4276147869071495e7,2.9631615271461945e9,-1344.3125927936112,159945.09509027522,-2.5883541660869323e7,5.372261028353037e9,289852.45608251565,-4.69278205592335e7,9.739831708845768e9,-8.507803263841626e7,1.7658019910940666e10,3.2013177202937878e10,12.423357766888468,0.0,10.278504819186566,0.0,10.278383660298227,0.0
1.1045529338368483,-2.8962916052138055,0.2835229915796381,4.841391187412976,4.669735750764946,0.0016257995007034891,4.6052603238562195,21.681839787861254,4.340338202820559,19.62826611072562,5.629778881112938,10.715816752162578,6.705099355773435e-8,0.011494144956658273,3721.0610749082152,31.38766893895673,60.39467589373335,-4142.702551191116,472364.7713770034,-7.560745811155999e7,433.0396152706388,66.25203901895459,-4723.96515995314,547473.6375026675,-8.842227542397387e7,109.31143076663002,-8104.252070715266,953276.1587363189,-1.5526368995471776e8,-13934.907138625742,1.6622728935975411e6,-2.7287868593729895e8,2.902400829404986e6,-4.800001912961687e8,-8.450157229067457e8,0.30772714848445265,0.5833147684111323,1.0090877312078625,94436.822165458,7525.497250888582,432.0815205793403,0.0,30.457221412621124,0.0,30.457230512553068,0.0,-0.9338901170869733,-0.6001247629484735,-0.006226649530011675,4.827543869287971,5.828546256198259,-0.7034991353368795,0.7981555685821163,1.0473189505944442,1.4532048347936408,1.3519825760412734,1.638779245416935e-7,1.1679752132619758,1.2169379108668987,0.48929785155416716,0.4892977291975802,0.13227922590125957,31.38766893895673,31.387677038002778,433.0396152706388,4.250283395008085e-6,1.2919642766720867,-0.6838493162646663,1.0,10.0,0.0,0.0,-0.10583738447038607,-2.1438132914632044,-0.009601652929740242,2.3969445609351605,1.7804142548140904,-27.215284296572587,-130.06952218345043,-7.1924446281306444,-5.426145471886693,-0.16553686237788046,7.990646837979966,-611.5797242570225,72057.35569021665,-1.161276321642007e7,2.400479956239197e9,8.965686106282892,-738.6189155295792,87025.84461286056,-1.402521589508893e7,2.8990794115813074e9,-1330.5568157940434,157654.5748276553,-2.540810171189902e7,5.251849580577812e9,285473.8302011241,-4.6028785928635634e7,9.513884110867653e9,-8.338115227769724e7,1.7234554439503853e10,3.1220423900074814e10,12.354949508276928,0.0,10.230069567624756,0.0,10.229963638465176,0.0
1.1222675131323525,-2.8803810696206185,0.2698844149716747,4.768157078024259,4.608687992446018,0.0014943230480442963,4.564374212673286,21.21674520898225,4.285293828717357,19.15856963405426,5.615378806684793,10.68363446687018,5.969005072054386e-8,0.01138614656832119,3491.620646226338,32.95420190134005,59.9309411678912,-4080.790150249629,462458.3527783465,-7.359881619078301e7,460.2400651874479,65.72016885019053,-4651.269754177269,535705.5035196947,-8.602210747935797e7,108.39384427430326,-7975.605048224593,932262.6538321975,-1.509569255680521e8,-13706.559563705276,1.6246835900959102e6,-2.651436064902787e8,2.835060098015609e6,-4.660958876413461e8,-8.200027474102197e8,0.3113007256053369,0.5888645809993801,1.0091671897845635,87474.61050710568,6861.151499200304,459.2775358454416,0.0,32.017486374594476,0.0,32.017494287247736,0.0,-0.9553506508665044,-0.589877367480764,-0.003821701812226317,4.79880415281691,5.78875823685693,-0.7464025419247496,0.8095805065161228,1.046985122650281,1.424711896534175,1.3310076685155046,1.3993132055227462e-7,1.1507663489860132,1.200574250648644,0.4643385863405487,0.4643384884988119,0.12373178409478612,32.95420190134005,32.954209055901885,460.2400651874479,3.764350558728361e-6,1.2526035708672674,-0.6428427538361021,1.0,10.0,0.0,0.0,-0.10037201786538616,-2.116801458842154,-0.008901570394371828,2.442055963249446,2.0047945652992185,-26.67840835139677,-126.13457009441605,-7.066894560168169,-5.32917583211466,-0.1622853962617421,7.945387088765243,-604.9732060932959,70910.42073514694,-1.1368804457084365e7,2.3378501301036577e9,8.904283437897657,-729.9851442277102,85563.82232356537,-1.3718242026613574e7,2.820907855025154e9,-1313.8724938756768,154867.03266579937,-2.482967762916427e7,5.105654643054028e9,280177.1386701023,-4.494060527416919e7,9.240770132289782e9,-8.133707549542388e7,1.6724837993229864e10,3.0270005287819473e10,12.272453887863403,0.0,10.170813742262792,0.0,10.170722282732878,0.0
1.1410627632231667,-2.863772196979911,0.2561780253548749,4.692098633373854,4.544431484741724,0.0013668864024300503,4.518405115750746,20.71724058095556,4.227488588292979,18.668452580705242,5.5983340024960295,10.646140895322564,5.29172859586387e-8,0.011271603788476673,3267.188131670628,34.64750256629906,59.42685086040418,-4012.7416084149727,451514.19977978396,-7.13761940874944e7,490.1021430141401,65.14155490479007,-4571.423936082001,522721.80199040176,-8.337049649969353e7,107.39587461245308,-7834.440155245657,909111.8260953963,-1.4620680631783164e8,-13456.283180006567,1.5833337384990181e6,-2.5662649500526556e8,2.761099226594285e6,-4.5081174062716067e8,-7.925545053209742e8,0.3152938875021347,0.5946085436495062,1.0092109268723848,80795.14751375852,6234.523686095848,489.13499679031924,0.0,33.7041761328517,0.0,33.704182977795874,0.0,-0.9739699614612025,-0.5787727517512884,-0.001521517176937609,4.7658417940066045,5.743612722959838,-0.7869949921311832,0.8196093303845378,1.0447675172030133,1.3946756223438521,1.3082720529724667,1.1835968224107204e-7,1.1321496377541893,1.1826255706298163,0.43960095796837023,0.4396008804080383,0.11539387856238426,34.64750256629906,34.647508855714385,490.1021430141401,3.316997683589063e-6,1.2102302859250411,-0.6017843351762187,1.0,10.0,0.0,0.0,-0.09455199556256921,-2.084098905740272,-0.008204543777026722,2.474936945015301,2.194474758253162,-26.103402665446403,-121.98475518987942,-6.925626257946105,-5.222304900564758,-0.15904416575535396,7.893008633692643,-597.30846947885,69583.51609376092,-1.1087756603848875e7,2.266055059007161e9,8.83517798062791,-720.0489841200791,83882.55785576723,-1.3366326836335286e7,2.7316681777697124e9,-1294.810058200024,151679.1543773191,-2.4169611681529947e7,4.939419030639574e9,274150.408183792,-4.370418295226981e7,8.931382604251003e9,-7.902397372414401e7,1.614949290027966e10,2.9200896116248978e10,12.178488249501164,0.0,10.102514576116224,0.0,10.10243613361597,0.0
1.1569773289672143,-2.84992142020408,0.2451727902738291,4.629133705706567,4.490624491937432,0.0012680183141837507,4.477803302618071,20.292644521523243,4.179176991506857,18.26151701769887,5.5826964428353,10.612131916294638,4.7897203532131466e-8,0.011174540286473546,3091.0966218690364,36.10435483168833,58.994217260174636,-3953.91714107873,442030.8834679422,-6.94509369035953e7,516.1678563009502,64.64465473354713,-4502.440577447032,511483.26535253477,-8.107661701707986e7,106.5390452025898,-7712.57642918849,889096.1009383217,-1.4210301244928172e8,-13240.432030738228,1.5476276413958808e6,-2.4927826683383602e8,2.6973153903561966e6,-4.3764340087009454e8,-7.689390587283456e8,0.3188186359830033,0.5993554779804021,1.0092193414844013,75649.39867452762,5759.351779387308,515.1968818680042,0.0,35.15548242197727,0.0,35.15548849292379,0.0,-0.9864452322446098,-0.5692224240700056,0.0002205246447705346,4.736336746156965,5.703527058582237,-0.8171634722983567,0.8264779952757528,1.0415246187966811,1.369493464269042,1.2887657786752933,1.0275703548485621e-7,1.116200062883536,1.1670712387974627,0.41998448743163097,0.4199844234643602,0.10887894581786813,36.10435483168833,36.1043604830044,516.1678563009502,2.985576346849378e-6,1.1741126204187726,-0.5689653252041891,1.0,10.0,0.0,0.0,-0.08963224370196232,-2.053528695402534,-0.007650831002079857,2.491431094822591,2.319238841924882,-25.61587811628724,-118.51381465295626,-6.800736141797714,-5.129260844892638,-0.15648143724756353,7.8457996944965025,-590.3983701113895,68391.75223984494,-1.0836548924530687e7,2.202226026205513e9,8.77425530438049,-711.1445980081544,82379.31958876122,-1.3052936913676828e7,2.6525809385799026e9,-1277.8206572632807,148840.73133659584,-2.3583858786000058e7,4.792542116805923e9,268805.09768403374,-4.261059581445731e7,8.658818402271141e9,-7.69845295913083e7,1.564404120818607e10,2.826419138511326e10,12.094798917938313,0.0,10.041145880777817,0.0,10.041076861625081,0.0
1.1746890620413715,-2.8347287890279462,0.2335544307390917,4.560717905641322,4.431573796500221,0.0011670227465061598,4.431240250234403,19.821537909680302,4.126244077074338,17.818683021567338,5.564222419478133,10.572298449678403,4.297149565532715e-8,0.011066359148024795,2908.840682731389,37.74848514108243,58.510197612695116,-3887.8123062153436,431369.09908771235,-6.729025276308487e7,545.989568862541,64.08846402702282,-4424.958316020912,498859.7204281011,-7.850506347604895e7,105.58019002875268,-7575.79252563108,866636.013928289,-1.3750767359104398e8,-12998.35117272902,1.5076032051903824e6,-2.4105941348674718e8,2.6258960700169466e6,-4.229322427391384e8,-7.425883924857231e8,0.322875402210407,0.6045126077066654,1.00920206623956,70415.26768943432,5283.147047575685,545.0144292468336,0.0,36.79351495088385,0.0,36.793520278585866,0.0,-0.9969250589201806,-0.5584842439849536,0.0019407497252941107,4.70217975208709,5.657414019490561,-0.8461322887807301,0.8324646053872206,1.036599149794238,1.3418322934440674,1.2669159096591063,8.785985059283109e-8,1.0983522557795555,1.149495884251701,0.39950694130536474,0.3995068894598155,0.10217153589449124,37.74848514108243,37.748490169623835,545.989568862541,2.660844095892675e-6,1.1339342274450321,-0.5345026730272321,1.0,10.0,0.0,0.0,-0.08419734192810774,-2.016859555103516,-0.007073348094034989,2.4985631971741125,2.42329657309015,-25.07616246726534,-114.718395330871,-6.657406705556143,-5.023703741439758,-0.15383356224014322,7.790844647592163,-582.3647103831936,67012.41240283434,-1.05473462661159e7,2.1291630889651551e9,8.704621143960932,-700.84081292624,80645.67465168644,-1.2693210832499702e7,2.5622834287909355e9,-1258.2469803212375,145578.15556101303,-2.2913389666149534e7,4.625258813091593e9,262680.16046435724,-4.13622036500858e7,8.349121731737219e9,-7.466236364691797e7,1.507104678207309e10,2.7204674602774216e10,11.998284056424342,0.0,9.9698836155414,0.0,9.96982361996107,0.0
1.1934125633598336,-2.818915370136512,0.22197087445288868,4.490401603115047,4.370289201394249,0.0010698262100243517,4.380911735399625,19.328440710374135,4.071393476827692,17.36337039756722,5.543715539170202,10.528408669858242,3.8416589431415966e-8,0.010951778901708634,2730.541877741042,39.51029447942416,57.99930515151467,-3817.8529345455804,420098.1807135204,-6.5013242889239356e7,578.4121381033431,63.50114255431332,-4342.999391375162,485526.8714413903,-7.579795304274257e7,104.56789714305441,-7431.203365591063,842936.818714743,-1.3267542242156814e8,-12742.660511009435,1.4654138429594836e6,-2.3242656930501273e8,2.5506941428474835e6,-4.0749781706897473e8,-7.149744782912413e8,0.3272935742789101,0.6098206547608394,1.0091578171109745,65388.43417060074,4832.926804073085,577.4327109463136,0.0,38.548981818728215,0.0,38.548986475015255,0.0,-1.0043484047477413,-0.547068733141328,0.003518677361601528,4.664977769590738,5.607472708914313,-0.8715687524040273,0.8370214325749332,1.0300664594521591,1.313105588985062,1.2437973739147994,7.453422645295592e-8,1.0794820727093284,1.1307414461680987,0.37932072022153734,0.37932067849497764,0.09565507500397559,39.51029447942416,39.51029893569515,578.4121381033431,2.361297334763147e-6,1.091782361300093,-0.5003797225655195,1.0,10.0,0.0,0.0,-0.07853576857543157,-1.9756181794032401,-0.006506311399173005,2.4945842369784534,2.498143680132778,-24.51242381427165,-110.80384468030184,-6.502444750210394,-4.910675723670536,-0.15127097088924246,7.730689586101612,-573.5942752563969,65514.918641302495,-1.0235345063975643e7,2.050864615494667e9,8.629688601089303,-689.6391114067244,78769.58951994433,-1.2306173887918144e7,2.465743728258807e9,-1237.0516554634942,142058.2408502528,-2.2193884536491893e7,4.446820467533377e9,256091.01169579913,-4.00258361274558e7,8.019505221183584e9,-7.218249298582883e7,1.4462509122653301e10,2.608179021142651e10,11.893513840351726,0.0,9.892052162627628,0.0,9.892000282130578,0.0
1.2122941576469657,-2.80321771102562,0.21098886941071343,4.421672858311006,4.309845870364977,0.0009809384749694876,4.329483033473515,18.839389870573132,4.01736934361071,16.918683495938147,5.522271383842965,10.482792912315873,3.4404252349902107e-8,0.01083599989567516,2564.359020105425,41.30930916281657,57.488311679414416,-3747.822545906424,408844.3625211638,-6.274936187818632e7,612.0060850920714,62.91349990358938,-4260.997433018705,472225.4098308802,-7.310913389441787e7,103.55527518457961,-7286.631094978616,819314.79222728,-1.278807622894218e8,-12487.191305455786,1.423402097913985e6,-2.2386990710544795e8,2.475883679307598e6,-3.92216050609919e8,-6.876636092417785e8,0.3318586561957962,0.6150251432049183,1.0090907157452373,60789.39875052557,4427.468894831022,611.022459107817,0.0,40.34172525624607,0.0,40.34172933509748,0.0,-1.0083603440113607,-0.5355582254395895,0.004875299791762397,4.626734200909458,5.556379396555999,-0.8920705976110442,0.8399274325626062,1.022296012529966,1.2847635301384486,1.2206002730382781,6.323150556159125e-8,1.0605557596819328,1.111774095122828,0.3603874469411022,0.3603874132469012,0.0896312350789892,41.30930916281657,41.30931311850133,612.0060850920714,2.098348464005894e-6,1.0499115087665614,-0.46829713381662685,1.0,10.0,0.0,0.0,-0.07295324209297933,-1.9320598301907856,-0.0059782820412178075,2.480156720585831,2.5422469529893545,-23.95426092051602,-106.97585969104313,-6.344173612737318,-4.796097928078374,-0.14892934873792774,7.668581537072804,-564.5738581851888,63984.4692812443,-9.918694701981366e6,1.9719762385582776e9,8.553489844458635,-678.1595398817426,76857.59996393145,-1.1914304905269284e7,2.3686814871133804e9,-1215.4050709682685,138480.5203161675,-2.146706899037571e7,4.267784053516493e9,249410.5634966769,-3.867888116017339e7,7.689443417930563e9,-6.968832784030797e7,1.3854334225420721e10,2.496170600371032e10,11.786108410533966,0.0,9.811848460626688,0.0,9.811803517607434,0.0
1.2295555553022806,-2.7890795066202814,0.20153756722120644,4.360813994596008,4.25590464946969,0.0009070099799387822,4.282242936945067,18.401732646988137,3.9692099801742597,16.525588215175592,5.502195447073132,10.44029084055789,3.117484669860326e-8,0.010729979006312292,2423.3597310557643,42.97161847277216,57.027299378174064,-3684.6842088153635,398733.3468121625,-6.072527758835292e7,643.4750899860221,62.38319651924367,-4187.0989284578845,460283.5801271522,-7.07072401986198e7,102.64164215718725,-7156.420536372847,798124.3056324815,-1.2360163912696162e8,-12257.253270550187,1.3857467188962405e6,-2.1624039755577412e8,2.4088898089545975e6,-3.7860309494141364e8,-6.63358723539038e8,0.3361074455363819,0.6196542380100374,1.0090132034413584,56954.3923686295,4094.327594310824,642.487737572545,0.0,41.99842312914018,0.0,41.998426753688264,0.0,-1.0092960979183543,-0.5250932009956834,0.005926049057032131,4.591445379493974,5.509415594538447,-0.9066032089218866,0.8412414774786741,1.0143180284608209,1.2594702326586302,1.1996002860987773,5.448499474598773e-8,1.043424263196334,1.0944847351003189,0.34424662272962214,0.34424659489315995,0.08456472596993174,42.97161847277216,42.97162202840679,643.4750899860221,1.887584265760937e-6,1.0124223694186858,-0.44093657111667556,1.0,10.0,0.0,0.0,-0.06799223156051311,-1.891018452787452,-0.005532513963963326,2.4592022080226466,2.5593842616435447,-23.455356074604744,-103.59327168329622,-6.198986605520166,-4.6915562875911565,-0.1469941780022978,7.61106993637112,-556.2586752449246,62582.858895919504,-9.630738187531296e6,1.9007579755313482e9,8.483818354024251,-667.6084329531977,75110.63281358388,-1.1558656255860098e7,2.2812125507614007e9,-1195.5652199193523,135218.83325419895,-2.080870654731347e7,4.1067240250480056e9,243333.07916523927,-3.7461069098722994e7,7.393026880302531e9,-6.743739441540492e7,1.330906330646167e10,2.3959110133830505e10,11.68721870901495,0.0,9.737696343824485,0.0,9.737656821432505,0.0
1.24756207703665,-2.774540964996876,0.19224934653507114,4.299368255495149,4.201067838168787,0.000836698439507797,4.2330562021837395,17.956538274488352,3.920295083239325,16.129672044890164,5.480949905043198,10.395484449095736,2.8191511458776905e-8,0.010619251037152982,2286.448698682891,44.72184472095809,56.55458029299921,-3620.0570515417517,388427.1733603785,-5.867312759531012e7,677.0436040018828,61.83931946709969,-4111.489821088795,448119.5156675334,-6.827398928218576e7,101.70479363561448,-7023.266539851495,776555.1669641872,-1.1927022734531993e8,-12022.25982763776,1.347447880808112e6,-2.0852418371519786e8,2.3408056389639233e6,-3.6484731766481346e8,-6.388204216959764e8,0.3405970252663177,0.6243541213927567,1.0089190727840907,53290.91066918602,3780.51084765436,676.0524794562655,0.0,43.74292921530872,0.0,43.742932429188194,0.0,-1.0078266625246146,-0.5142871728725489,0.00684768042194544,4.554568337148762,5.460494775199657,-0.9178557745082001,0.8413891861904635,1.0052603781720135,1.2337646821093664,1.1779922464450747,4.672625351272369e-8,1.0257949546839766,1.0765856336411566,0.3285171586833841,0.32851713577207164,0.07968968099611064,44.72184472095809,44.721847909676285,677.0436040018828,1.6937917836541224e-6,0.9743092888334577,-0.4143115045631362,1.0,10.0,0.0,0.0,-0.06298834989332375,-1.8474345878972187,-0.0051033282249893525,2.4307847638180737,2.557766507433668,-22.94825319742097,-100.19202126376774,-6.048145069928441,-4.583360822932917,-0.14517368067379632,7.5507941168753465,-547.5875753810355,61131.01084185831,-9.334577358087838e6,1.828045052773402e9,8.411580391412363,-656.632734162404,73304.63035615723,-1.119350416052033e7,2.19204676051602e9,-1174.9759115812344,131853.32656764012,-2.0133882921477232e7,3.942789733197547e9,237073.5394767175,-3.621484033982714e7,7.091770865316397e9,-6.513759055225007e7,1.2755701669310871e10,2.294310173427645e10,11.584064235631526,0.0,9.660080907986307,0.0,9.660046248476165,0.0
1.266274570313437,-2.7596530931627243,0.1831837198959764,4.237732595134524,4.145703840151504,0.000770334327506548,4.182333676356656,17.507602375820998,3.870948180700174,15.733810918741932,5.4587095988044085,10.348734823608456,2.5452507518891293e-8,0.010504111958581742,2154.2602039296294,46.55636421057946,56.07382394271904,-3554.5125067484364,378026.8874821735,-5.66146958728581e7,712.698728021732,61.28610953388487,-4034.840121351803,435852.5504808503,-6.583519744814055e7,100.75203594120082,-6888.350921606412,754819.0440988765,-1.1493244979841906e8,-11784.298716317875,1.3088814536952586e6,-2.008030040787203e8,2.272299251515175e6,-3.5109428508411056e8,-6.143080659080096e8,0.34530570165605545,0.6291013687353614,1.0088098943199324,49811.303785369,3486.644422298311,711.7038081007975,0.0,45.57165675165102,0.0,45.57165959673746,0.0,-1.004012243715315,-0.503226473549782,0.007637020803262033,4.516417001913653,5.410027240969944,-0.9257633885172715,0.8403707691190248,0.9952047493337232,1.207827875160674,1.1559378868183263,3.9911353227942624e-8,1.0077960824484686,1.0582100392706433,0.31328637126722664,0.31328635246311287,0.07502913242655714,46.55636421057946,46.556367065018314,712.698728021732,1.5168427192805455e-6,0.9359410527188569,-0.3886127637604395,1.0,10.0,0.0,0.0,-0.05799585216278113,-1.8017619621062853,-0.004693941437676716,2.395510578803764,2.5389885495751674,-22.437105625840534,-96.80083818863093,-5.893084560861933,-4.472457083548669,-0.1434820695599917,7.488273425186392,-538.645017098022,59644.47755883838,-9.033634596187972e6,1.7547298848862467e9,8.337381870122748,-645.3386179971851,71458.85073848111,-1.0823051494301844e7,2.1022741011308963e9,-1153.8348548510412,128419.73546149413,-1.945033528106535e7,3.777977206039478e9,230698.13752316762,-3.4954429776779376e7,6.789328981701523e9,-6.281508864878951e7,1.2200934116555855e10,2.192590633448359e10,11.477515678648086,0.0,9.579667584194521,0.0,9.579637253982563,0.0
1.2847500266849086,-2.7451681058932826,0.1747872862574391,4.1790876597574025,4.092711614493666,0.0007108847902314465,4.132892957050534,17.079098784917477,3.8237453340779184,15.358605574853042,5.436734077270245,10.302670021687188,2.3060978123928785e-8,0.010390447152944763,2032.9875989408292,48.381616880039644,55.610903794427784,-3491.6235411113153,368103.55645048595,-5.466334266906101e7,748.6420229589888,60.7533632587645,-3961.3268221928215,424155.6341056899,-6.352499815934762e7,99.83467233315274,-6759.021750491644,734107.1222653956,-1.108265576905249e8,-11556.320590314685,1.2721585694911226e6,-1.9350033594589397e8,2.2071161325557004e6,-3.3809717549350965e8,-5.911619907909011e8,0.34998041498291044,0.6336547603237411,1.00869339404117,46669.550451691604,3224.9979200026573,747.6434796299548,0.0,47.39134939985901,0.0,47.39135192988662,0.0,-0.998309690414615,-0.4925174465686374,0.008268367634648171,4.479123508814633,5.3608162162367,-0.9302440270939867,0.8383410583396067,0.9847740836462688,1.1830248300049142,1.1346271881728363,3.4231769001001234e-8,0.9903958644115242,1.0403576991473098,0.2992823199253895,0.2992823043806872,0.07079719865075108,48.381616880039644,48.38161944492332,748.6420229589888,1.3632763538566455e-6,0.8994225599768053,-0.36509780469584463,1.0,10.0,0.0,0.0,-0.05329065265773955,-1.756690476437907,-0.004324044600210976,2.3561945985891226,2.506953708232324,-21.949257349876035,-93.59885660002547,-5.742558992079315,-4.365006928572885,-0.1419963110369641,7.427021600909059,-529.9382132655771,58207.92656861179,-8.745072340020567e6,1.6849881827754853e9,8.265313951091827,-634.3639564533473,69678.06471083825,-1.0468359689993437e7,2.0169924767436404e9,-1133.3309478445738,125112.31975678272,-1.8796808261570193e7,3.6216181591991525e9,224566.42858781706,-3.375106835618887e7,6.502775860113259e9,-6.0600761541038275e7,1.1675990462992474e10,2.0964621895106255e10,11.373507971407058,0.0,9.500964713067754,0.0,9.500938046664519,0.0
1.307043122353849,-2.7279648460714405,0.16534304093586957,4.111207896689302,4.031012397358781,0.0006463610709549496,4.074359624300412,16.582470463511022,3.7688166589887793,14.926384821644556,5.4103662542243525,10.247536838138204,2.05307033753861e-8,0.010253450312769008,1897.7939994131684,50.60030320070056,55.069112439901005,-3418.3555475774565,356618.16478340083,-5.242145838486756e7,792.9495548253492,60.12979732564685,-3875.719436495476,410626.4793080181,-6.087289363908483e7,98.76109974385272,-6608.496360959888,710167.7396826535,-1.0611675345100468e8,-11291.134983427552,1.229744716753348e6,-1.8513038293027222e8,2.131889399853285e6,-3.2321292408943003e8,-5.646776122030257e8,0.3556334083457375,0.6389771659544728,1.0085444897442106,43224.934702865234,2942.3563047527437,791.9468013193086,0.0,49.603542495083296,0.0,49.603544699369344,0.0,-0.9893292070985622,-0.4799241343543636,0.008861910816021406,4.434848693889245,5.302527868720005,-0.9318848768169561,0.8347328283806763,0.971699086187583,1.1541844706442612,1.109595320681163,2.8529012063683445e-8,0.9699433520672784,1.0192740864307022,0.2836424617021348,0.2836424492724639,0.06613273959400483,50.60030320070056,50.60030546191578,792.9495548253492,1.2019520854763627e-6,0.8572809877129217,-0.33901774895267534,1.0,10.0,0.0,0.0,-0.04792419331845896,-1.7028135069382637,-0.003919687394851316,2.30438187312026,2.45482941703923,-21.383689439011103,-89.92907672761089,-5.565317467059121,-4.238645807663312,-0.14042427839650362,7.354153136729566,-519.6539485640901,56525.1709711172,-8.40995478976871e6,1.6047006528503551e9,8.180273884044738,-621.4254987940224,67595.42687423516,-1.0057041168162491e7,1.918947780760575e9,-1109.202188159939,121250.31906676696,-1.804002468795004e7,3.4420984123405056e9,217417.35654317692,-3.235952609732727e7,6.174209826916752e9,-5.8043677450014934e7,1.1074864611697739e10,1.9865245903178463e10,11.250192900280059,0.0,9.40742185365949,0.0,9.407398934460193,0.0
1.3267695193739173,-2.7129852187645604,0.15757069109657412,4.0537138575693,3.978465145273428,0.0005951455909478116,4.023784195136736,16.16204045353157,3.7220554259977114,14.562267274317376,5.38729756434029,10.1994051597729,1.857030889434871e-8,0.010132497309167219,1787.418700375575,52.576531896959594,54.605741035116594,-3356.0213568903278,346916.06047163025,-5.054247078537427e7,832.974047558006,59.59646080271889,-3802.9201105620946,399205.42950974434,-5.8651776451727815e7,97.84301747093596,-6480.559557729772,689972.592210474,-1.0217540755667971e8,-11065.87530865539,1.1939905592635917e6,-1.7813167489851213e8,2.0685222450260753e6,-3.10777290864185e8,-5.425685462260801e8,0.3606296865661871,0.6435350814508474,1.0084075469503448,40458.33417819849,2718.713254902209,831.9677140015589,0.0,51.574225577565315,0.0,51.57422753523921,0.0,-0.9798522824204358,-0.4691145898902097,0.009257085522276371,4.396494876540962,5.252138002485411,-0.9304527873663047,0.830647821220705,0.9598232838109714,1.129662709829622,1.0881123236438008,2.4349444333242387e-8,0.9523756562000659,1.0010865155619226,0.27085532967252723,0.2708553194195611,0.06236878907704453,52.576531896959594,52.57653392505055,832.974047558006,1.0779312233021264e-6,0.8218065100106675,-0.31787932035511235,1.0,10.0,0.0,0.0,-0.04346541567974366,-1.655957983065417,-0.0035970035456080406,2.255780985218607,2.399800583860902,-20.904609438060323,-86.85618219993148,-5.4131717612408075,-4.130239953131215,-0.1392133384505974,7.290916540524656,-510.7969230847904,55088.426554567726,-8.126367122023744e6,1.537369431803361e9,8.107006029559946,-610.3018428127755,65819.91182712752,-9.709444697836224e6,1.8368304338113961e9,-1088.492142511268,117962.6299080909,-1.7401342228732064e7,3.2919324749830456e9,211339.98635588578,-3.1186696672245674e7,5.8997135216711e9,-5.589130504210448e7,1.0573285531018639e10,1.8949055778594746e10,11.14349638614755,0.0,9.326308736137108,0.0,9.32628862091863,0.0
1.3461995867668053,-2.6984467719222685,0.15041343402307328,3.9993717885020756,3.92856821275892,0.0005495090906889746,3.975216259836777,15.765413929272961,3.677664977690353,14.219959817458452,5.3649107121385,10.15277342624579,1.6859171517483877e-8,0.010013731201497332,1686.4362311697444,54.53343033595364,54.16442128298014,-3296.9661626036395,337787.0508437156,-4.878755825183478e7,873.1162493658218,59.08849537951241,-3733.978561114444,388465.28659549716,-5.657872356666084e7,96.9687287844687,-6359.460055526291,670993.150205289,-9.849934512996396e7,-10852.764324774897,1.160410345523537e6,-1.7160865109293073e8,2.0090476103315882e6,-2.991952369005046e8,-5.219921584961397e8,0.36553220724067975,0.6478902590465433,1.0082697061455825,37963.4199472525,2519.733648477126,872.1065205457911,0.0,53.525846699187085,0.0,53.525848446009974,0.0,-0.9694247850241866,-0.4587959089453628,0.00954633162401337,4.359584751814912,5.203724869064671,-0.9268581504119343,0.8259425164344022,0.9479547884935471,1.1064193155571675,1.0675907150820416,2.088747554194039e-8,0.9355791170839926,0.9836363295942033,0.2591436213627818,0.25914361284030546,0.05896174029989067,54.53343033595364,54.53343216228818,873.1162493658218,9.704903503177619e-7,0.788549884124876,-0.2986976398131611,1.0,10.0,0.0,0.0,-0.03933952886610414,-1.6108126186054599,-0.0033085211033263137,2.20633668040849,2.3399846746942243,-20.452301275700208,-83.98527520903636,-5.268067877069921,-4.026853424795142,-0.13816713566081762,7.2299751257099825,-502.3231009993268,53724.87005448843,-7.859437909241665e6,1.4745203463212032e9,8.03680431433407,-599.6746600179755,64136.96077683459,-9.382647927261207e6,1.760264225921822e9,-1068.733379545733,114850.17732426414,-1.6801568067495067e7,3.1520711128167343e9,205593.42376359957,-3.0086565394152194e7,5.644330819469755e9,-5.387460877583894e7,1.0107134040493042e10,1.8098486413997314e10,11.040917052888597,0.0,9.248188857410995,0.0,9.24817111308581,0.0
1.3673694999277215,-2.6828434524626346,0.1431378326234294,3.942658674514661,3.876266429462735,0.0005046369736193428,3.923806309323864,15.352782282456921,3.6311437815007808,13.864801631960374,5.340977695781814,10.1029926182856,1.5209645018018364e-8,0.009884880351978646,1584.3955393304554,56.67569833850323,53.700755814757315,-3235.2756734478985,328319.3599458994,-4.6981584794987015e7,917.6317227413557,58.55481018692604,-3661.990474866325,377333.16686014214,-5.444677839635797e7,96.05029466132265,-6233.06952031808,651333.0620151291,-9.472144309657855e7,-10630.456574569967,1.1256480550704831e6,-1.6490961215114528e8,1.9475199702155343e6,-2.8730915077446663e8,-5.0089097599220157e8,0.37084028285257775,0.6524893403540718,1.008117812298096,35477.72319308586,2324.159789735967,916.6184395927747,0.0,55.66257374068659,0.0,55.66257528839177,0.0,-0.957125846352936,-0.4479398329396183,0.009767277313788198,4.320436946591975,5.152453314684585,-0.9209287943020357,0.820180545860629,0.9349320134697805,1.082106234942861,1.045968914606355,1.7727588906032692e-8,0.9178641968249424,0.9651730752585382,0.2472969044849665,0.24729689748082676,0.05555570984180038,56.67569833850323,56.675699972042096,917.6317227413557,8.677419678964718e-7,0.7542058782959469,-0.27950019269266907,1.0,10.0,0.0,0.0,-0.03513917751937455,-1.5629711539289077,-0.0030243225528231808,2.1515470427467136,2.2707325631925785,-19.98127730631569,-81.02712780010492,-5.11566822812458,-3.9182256424119855,-0.13717351321505877,7.165260196672108,-493.39273002043365,52299.72166245505,-7.582804650995687e6,1.4099411415746436e9,7.9626392654326015,-588.4898073013089,62380.086555797956,-9.044348775346186e6,1.6816742556926987e9,-1047.9639509068782,111604.81378803149,-1.6181368838186128e7,3.0086650531620727e9,199608.2879262807,-2.8950211471701384e7,5.382750710789411e9,-5.179375936135586e7,9.630168408287155e9,1.7229086483084072e10,10.932218379340926,0.0,9.165277638236606,0.0,9.165262106982544,0.0
1.3910291634152987,-2.6656883950414514,0.13560117506065034,3.8822255319429346,3.820289713749904,0.0004597920390308016,3.8682869403584705,14.91509490769229,3.5813591818345523,13.488874135005295,5.314873064349401,10.048766439615965,1.3594138219643361e-8,0.009741720686336953,1479.3180577571618,59.08059152132409,53.2036227931889,-3169.563183233342,318315.31788033666,-4.50895405427128e7,968.3023993339522,57.982615310732854,-3585.3434307404964,365577.66564817796,-5.221480468667144e7,95.065724358246,-6098.567874585005,630585.4900175105,-9.076915044448027e7,-10394.011415333083,1.0889876486486583e6,-1.5790652327846545e8,1.882677921348642e6,-2.748929542079034e8,-4.7886559112765163e8,0.37671818612106783,0.6574564630751296,1.0079476457505885,32955.29073383914,2128.557194484881,967.2853184815689,0.0,58.06153027689416,0.0,58.06153163378998,0.0,-0.9425518583863126,-0.43629430028154187,0.009919149677574991,4.278077064202063,5.097054695714412,-0.9123353686955371,0.8131113051361601,0.920374315957795,1.0561505405571754,1.0227203579797863,1.4814506802805536e-8,0.8987937870823179,0.9452354587497892,0.23508320183788703,0.23508319617797316,0.05208783029449318,59.08059152132409,59.08059296783889,968.3023993339522,7.680110530863181e-7,0.7181042112336489,-0.2599582403072754,1.0,10.0,0.0,0.0,-0.03079653283188425,-1.5113566489027286,-0.0027401109426185167,2.0900769052768435,2.19061834136485,-19.48103081435272,-77.92113153908008,-4.952607801993196,-3.8019045206106847,-0.1362205044065221,7.0951567111442575,-483.7998400775362,50782.64678331708,-7.291029000950763e6,1.3424569650836797e9,7.882688624068704,-576.4910594380581,60512.14207286324,-8.687939115273088e6,1.5996393828745732e9,-1025.710838822949,108158.37351231655,-1.5528706894345462e7,2.8591365555209084e9,193259.67823727752,-2.7755718181632318e7,5.110299055612722e9,-4.9608874672899745e7,9.133915712253002e9,1.6325501349165146e10,10.814708193990393,0.0,9.07550875430367,0.0,9.075495316637706,0.0
1.4112114323434124,-2.651283766166038,0.12962854165045753,3.833021412552578,3.7745359559024823,0.0004254534679530613,3.82257398521344,14.560640591713636,3.540667606798726,13.18485183412854,5.293187775987027,10.003768944421669,1.2379850622407823e-8,0.009620438869753757,1396.4891437594201,61.139542452744564,52.79683628833285,-3116.1422425881315,310246.5742870909,-4.357616574656769e7,1012.2604708749507,57.514424908909085,-3523.060080249945,356101.8172488917,-5.043072086856138e7,94.26021711255191,-5989.324976907024,613871.5515096893,-8.761211702581915e7,-10202.06865540931,1.059473314484225e6,-1.5231644945020023e8,1.830509457606382e6,-2.649889995829878e8,-4.6130938824722236e8,0.38167785604772475,0.6615555637525116,1.0078032723144843,30993.57121318461,1978.5268874512726,1011.2402924770395,0.0,60.11562795353471,0.0,60.11562916992394,0.0,-0.9296582801873384,-0.4267685573553536,0.009984551227105702,4.243140337916106,5.051420695642628,-0.9037357499349147,0.8066682523644981,0.9080281329425749,1.0349919449758027,1.003648437066236,1.2751421895618871e-8,0.8831303180241039,0.9288160957184461,0.22544289281902327,0.22544288807637036,0.04938286091454695,61.139542452744564,61.13954375997846,1012.2604708749507,6.937132694828083e-7,0.6891471016958962,-0.24473699950989639,1.0,10.0,0.0,0.0,-0.027372074074160077,-1.4689781057069742,-0.002522615332712639,2.0380299762185246,2.1215067211572443,-19.075377313797816,-75.42979716076462,-4.819636415775428,-3.706945121743053,-0.13552157076567045,7.037285250258277,-475.94553990340364,49551.3301982472,-7.05630448881579e6,1.2886511528653245e9,7.816956056818119,-566.6784619451944,58997.69688028775,-8.40151747608053e6,1.534298333425143e9,-1007.5320971864986,105367.16076621543,-1.500475067123427e7,2.740156521146067e9,188123.4480481902,-2.679776531974001e7,4.893725975032046e9,-4.785843841252954e7,8.739835281891073e9,1.5608665065284517e10,10.7178694342454,0.0,9.001434401125476,0.0,9.001422485756628,0.0
1.4317920232112147,-2.6368054507508876,0.12393596999211913,3.7849620451948662,3.729698663977027,0.000393726511549392,3.7775231222105905,14.216369591201667,3.500789391285464,12.889784020540311,5.271655347313746,9.959126290187372,1.1275885188484403e-8,0.009497671369641284,1317.9093136078134,63.24509044399972,52.39800401981788,-3064.0838803546326,302440.82020783314,-4.2123255776018165e7,1057.7540585543243,57.05540914695771,-3462.3891416065994,346939.62010584393,-4.871893605803099e7,93.47058463780294,-5882.956875318769,597719.6877262506,-8.458486418372992e7,-10015.263711995127,1.0309677115119089e6,-1.4695950211728328e8,1.7801534485104794e6,-2.555040754042508e8,-4.445067790932554e8,0.38667735094020805,0.6656104895073313,1.0076576028361772,29154.12404627298,1839.5904040342293,1056.7308525599203,0.0,62.21642343367698,0.0,62.21642452463,0.0,-0.9162483304084575,-0.41743814117099204,0.010002332941587637,4.2086628536337995,5.006432535303287,-0.8940554620840201,0.7997968464056919,0.8955620889428776,1.0143121394993373,0.9849088855094472,1.0975842931497302e-8,0.8677218510680774,0.912628876122854,0.21628383732138515,0.21628383334325454,0.046840058395992215,63.24509044399972,63.24509162566748,1057.7540585543243,6.267215941702029e-7,0.6612869054454296,-0.23046040022689604,1.0,10.0,0.0,0.0,-0.024130896655939475,-1.4273802442399346,-0.00232196333295605,1.985739934447547,2.051347283420461,-18.680870058462084,-73.03072474754194,-4.68981020173279,-3.6141202236961414,-0.13490254693422418,6.980134045940238,-468.2473975736998,48354.06920635542,-6.829905744557938e6,1.2371734253523548e9,7.7522513240851545,-557.0705422466515,57526.52047242902,-8.12550588861482e6,1.471839824426835e9,-989.7489234375354,102658.21582141417,-1.4500292940436697e7,2.6265256233204203e9,183143.13344800705,-2.5876288155773215e7,4.687071241103565e9,-4.6176151459247336e7,8.36413134750794e9,1.4925851373118393e10,10.622370327110055,0.0,8.928306002546655,0.0,8.928295430544518,0.0
1.4531824336776744,-2.621976340290167,0.11841212895702508,3.737163393960777,3.6849648301271727,0.00036388684146146274,3.7323570054042645,13.876102022730787,3.4609993205223937,12.598248235594765,5.2499143805537205,9.914084669473448,1.0253815446772573e-8,0.009371152536860012,1242.007007026008,65.43879008816754,52.000077024261046,-3012.4676037892236,294758.7059749018,-4.070439165551808e7,1105.7248303573226,56.59745861096869,-3402.257249781306,337927.26139840245,-4.704825203365265e7,92.68287371052152,-5777.58027630534,581840.6348934754,-8.16320847456783e7,-9830.285939580737,1.0029594126183258e6,-1.4173756393642524e8,1.730704704783066e6,-2.4626400097660398e8,-4.2814836351952e8,0.39180625352936677,0.6696968955729328,1.0075084962091727,27397.25518881907,1708.5368330839754,1104.6986142387036,0.0,64.4053897199786,0.0,64.40539069687006,0.0,-0.9021763767635496,-0.40814292038067845,0.009978675461794031,4.174056022705345,4.961318344952442,-0.8832694301763698,0.7924117142630849,0.8827828424684195,0.9937392420943889,0.9661731454243367,9.421519912448702e-9,0.8522976594046561,0.8963929436564171,0.20742099578083564,0.2074209924515582,0.044405383681072885,65.43879008816754,65.43879115456592,1105.7248303573226,5.652231402076563e-7,0.6340299208080598,-0.21683286586005007,1.0,10.0,0.0,0.0,-0.021014596208561914,-1.3858946000622043,-0.002133685428065305,1.932546631382054,1.9795551564891605,-18.290422026984146,-70.6797594582564,-4.560938301264665,-3.5218499224628945,-0.13434645715041682,6.922733303171518,-460.5748025633882,47170.33035911004,-6.607874767562922e6,1.1870994276750574e9,7.687450999102222,-547.5035901545682,56073.276879790385,-7.855057830136735e6,1.41113702119379e9,-972.0569629583658,99984.69559876127,-1.4006437144092085e7,2.5161841028355513e9,178232.26911898344,-2.4974964816512033e7,4.486571132480238e9,-4.453208647205517e7,7.999928904609e9,1.4264506083399014e10,10.526577370960187,0.0,8.854879364670627,0.0,8.854869999942151,0.0
1.475825593374258,-2.6065147160279074,0.11296568315935199,3.6888275542277253,3.639591559310645,0.0003353909993476744,3.6863505032522905,13.53439829637982,3.420634400550175,12.305479229337003,5.2276183236260065,9.867923784632653,9.292998809909275e-9,0.009238534902905748,1167.5183247787807,67.76573689954779,51.59662841379845,-2960.4743786738272,287079.75621286745,-3.929737736092986e7,1157.2380640996325,56.13318038184168,-3341.710915051686,328923.4081202144,-4.5392514746488616e7,91.88437003241567,-5671.525261427671,565985.3588434096,-7.87075166633919e7,-9644.205407078038,975009.0895585933,-1.3656874863739666e8,1.6813874034384415e6,-2.371237400805575e8,-4.1197710239919347e8,0.3971562981700771,0.6738868369647928,1.007353748355645,25691.97393141723,1582.9395936531969,1156.208809043344,0.0,66.72754955930834,0.0,66.72755043089383,0.0,-0.8872654434363159,-0.39873765207368356,0.009916574978387334,4.138769280061128,4.915359187215024,-0.8712841471768307,0.784400871259785,0.8694919021742066,0.9729377824473657,0.9471388711530241,8.042872229552897e-9,0.8366073588876456,0.8798464661121184,0.1987035496763647,0.19870354690534128,0.04203623119901023,67.76573689954779,67.7657378585226,1157.2380640996325,5.079180191253851e-7,0.6069594742982425,-0.20362384487823795,1.0,10.0,0.0,0.0,-0.017977159951583464,-1.3439120182910185,-0.001954449330452694,1.8777797948988098,1.9054620517926102,-17.89776754968775,-68.33933117635384,-4.431062677575862,-3.4287147041978754,-0.1338416922101765,6.864173459909371,-452.8090429652497,45982.04195280043,-6.386835051130589e6,1.137663490490633e9,7.621514350593369,-537.8294131033856,54615.749884711906,-7.586052763924602e6,1.3512593930017896e9,-954.1817308407268,97305.67420193827,-1.3515644573884979e7,2.4074361692318993e9,173315.57865400796,-2.4080010012905218e7,4.2891362345927534e9,-4.290104896429285e7,7.641601280343353e9,1.361438438459791e10,10.428967264621953,0.0,8.779989011084748,0.0,8.779980747551043,0.0
1.500255006220843,-2.5900971757476654,0.1075125549313079,3.639136663056285,3.5928080952370944,0.00030779444185050563,3.638737058488905,13.185836242219422,3.3790063465529934,12.00673084055666,5.20439160793424,9.819865463458163,8.377313003909927e-9,0.00909708869959445,1093.3083722345716,70.28053522174037,51.1810160516489,-2907.2789833098486,279286.3337115081,-3.788123940693627e7,1213.6260828056415,55.65493463111924,-3279.791121035831,319790.3733125345,-4.3727073752955444e7,91.06194084390907,-5563.115485657577,549911.8290010763,-7.576767097933908e7,-9454.086907620005,946690.8230271593,-1.3137628209436834e8,1.6314513067892608e6,-2.279476760923597e8,-3.9575330380568427e8,0.40283313179043795,0.6782582687632914,1.0071908304995147,24011.458411039897,1460.7897331687184,1212.593714038623,0.0,69.23743411425463,0.0,69.23743488731618,0.0,-0.8712889345093343,-0.38907309613003765,0.009816539115462077,4.1022195595500595,4.867796746695006,-0.8579330898643039,0.7756137671478592,0.8554615563384185,0.9515644493693924,0.9274906047709132,6.807114001737782e-9,0.8203883656533969,0.8627128221435932,0.18999359566605228,0.18999359338039526,0.03969524675093592,70.28053522174037,70.28053607925915,1213.6260828056415,4.5381063976937236e-7,0.579679933128125,-0.1906344690533473,1.0,10.0,0.0,0.0,-0.01497858998001976,-1.3008052134657486,-0.0017815601223421192,1.8206830769412239,1.8282569501691248,-17.49663145348419,-65.973369980689,-4.298203887061657,-3.333270938140557,-0.13338013486346856,6.8034889730281565,-444.8279929593454,44771.23072632401,-6.163542736130305e6,1.0881549851539655e9,7.5533491050245285,-527.8961749373005,53131.93074084094,-7.314547045250303e6,1.2913464404785337e9,-935.84303808858,94580.76523714769,-1.3020727328866396e7,2.298719316234572e9,168319.06006305033,-2.317832909328995e7,4.091930145601437e9,-4.1259195443341404e7,7.284000968923019e9,1.2966146975950531e10,10.327931558324709,0.0,8.702399100139896,0.0,8.702391853947208,0.0
1.5224616579562062,-2.5754037368775915,0.10290379695267783,3.5960486482628577,3.552131610036618,0.0002852104749615474,3.5972135913724235,12.885984075903023,3.3428035144010297,11.749574573876654,5.184016344312248,9.777729243879136,7.639336758323522e-9,0.008970079627499107,1030.9005121051978,72.56939006686767,50.82013261754245,-2861.394775411996,272616.415428984,-3.667899108927782e7,1265.584647982537,55.2396908393497,-3226.4038079898583,311978.119657045,-4.231401828644761e7,90.34793513663321,-5469.687082712538,536170.3795533444,-7.327485372914584e7,-9290.319214308804,922495.0095170384,-1.2697609838729504e8,1.5888096568274123e6,-2.2017661560596424e8,-3.8202240080661064e8,0.4079053393598273,0.6821043202519051,1.0070466630233865,22612.21595376161,1360.371714012465,1264.5495927539437,0.0,71.52204144249092,0.0,71.52204213753116,0.0,-0.8569546626186857,-0.3807041334722441,0.009703001086637119,4.070326548317155,4.826327278339284,-0.8455884700572945,0.7675553297066121,0.8430094879454111,0.9330472147771266,0.9103965452708316,5.869261341437295e-9,0.8062583107372938,0.8477633669528274,0.18264405535144604,0.18264405342379167,0.03774086331763073,72.56939006686767,72.56939084333189,1265.584647982537,4.1059946105231777e-7,0.5565002804196622,-0.17984730177155211,1.0,10.0,0.0,0.0,-0.012483363045364505,-1.2635335260890244,-0.001640705307207728,1.770691909610674,1.760846340358177,-17.151053841143593,-63.95566456496193,-4.183682928278716,-3.250850414846272,-0.13302463931669323,6.750515706782989,-437.9168569252762,43731.36627464993,-5.973364951895934e6,1.0463394353670278e9,7.4939678865831105,-519.3019020170191,51858.67680667474,-7.083499300366613e6,1.2407851706590714e9,-919.9884754777634,92244.50683083815,-1.2599910843937317e7,2.2070479349077554e9,164038.7245801447,-2.241228958097323e7,3.9257812570814614e9,-3.986548679408824e7,6.9829668936059265e9,1.242090041941025e10,10.239824857005324,0.0,8.634681296486198,0.0,8.634674846127565,0.0
1.5468643992216848,-2.5595023598309607,0.0981882927370971,3.550844497795829,3.509351638132392,0.00026281490389034397,3.553435711718984,12.57393967992559,3.3047181156032184,11.481742899104145,5.162421467250511,9.733091472938295,6.9182031510919195e-9,0.008832324620603986,967.3693323087455,75.08676077577834,50.44123678399919,-2813.53114138472,265711.4794175256,-3.5444085563945755e7,1323.4207607235971,54.80374575599482,-3170.736034785252,303894.7680019757,-4.086341395153145e7,89.59841427794589,-5372.311139151718,521959.68236779026,-7.071729649611768e7,-9119.710948312413,897486.7483464713,-1.2246433382366641e8,1.544761100078602e6,-2.1221332717397383e8,-3.679605014125984e8,0.41338091667889953,0.6861975893346045,1.0068927524184976,21200.709441012776,1260.31443613357,1322.3829063325777,0.0,74.03497748392061,0.0,74.0349781039835,0.0,-0.8414841774326669,-0.37194277041111834,0.009559845071458531,4.036691639815885,4.782625273922157,-0.831944389530018,0.758676500882548,0.8296747810668543,0.9136432156866463,0.8924154903494486,5.005106305897341e-9,0.7913747123454014,0.8319958197460777,0.175132919361555,0.17513291775510592,0.0357639658670891,75.08676077577834,75.08676147370379,1323.4207607235971,3.68748466226012e-7,0.5326773057386147,-0.16899746281687805,1.0,10.0,0.0,0.0,-0.00997282837032631,-1.224597191277787,-0.0015017024129645906,1.7179212842733007,1.6900024400784193,-16.79092878758268,-61.873555450122936,-4.0643525998686245,-3.1648084494532958,-0.13269410532548997,6.694631585451633,-430.6826919161313,42651.5702518966,-5.777466553942126e6,1.0036122539123845e9,7.431435217182928,-510.3131521329253,50537.584356168256,-6.845690737094374e6,1.1891624838540633e9,-903.4180385810071,89822.40232011462,-1.2167124489670692e7,2.1135261377115588e9,159604.58219211758,-2.1625085158690833e7,3.7564124856476755e9,-3.84344038732787e7,6.676341114305469e9,1.1865963869155674e10,10.146963134562226,0.0,8.563253552718312,0.0,8.563247858156,0.0
1.5683410684373364,-2.545713857143358,0.09431545122790012,3.5128080949644422,3.4732736214513062,0.000244967136273731,3.5164432352750428,12.313481994960107,3.272589763131287,11.257973723271059,5.144088458786297,9.69521166175272,6.351561871410046e-9,0.008712724589460973,915.4579255969264,77.30342244722516,50.12235014000257,-2773.497301770237,259978.13058829552,-3.442638363588185e7,1374.9382877287896,54.436862679939026,-3124.1930088242143,297186.2749261953,-3.966861024805242e7,88.96769510699183,-5290.931403149151,510172.06666533503,-6.861192387105589e7,-8977.192464352065,876753.6418014955,-1.187523857199139e8,1.5082624108206402e6,-2.0566552002215213e8,-3.564049192581854e8,0.4181143519238414,0.6896902574567563,1.0067612944633864,20056.855385755538,1180.1847024485717,1373.8980981745754,0.0,76.24793145369709,0.0,76.24793201577138,0.0,-0.8281571729546168,-0.36459044738217095,0.009422190270344785,4.008268326533178,4.7457201183697615,-0.8199651253649098,0.7508786643464561,0.818249885221352,0.8973388162373385,0.8772544919239939,4.363784095467376e-9,0.778808602161042,0.818668038199942,0.16896862609311533,0.16896862471917956,0.034157468970896165,77.30342244722516,77.30342308393557,1374.9382877287896,3.3614556448901807e-7,0.5130380752275336,-0.16023219526311772,1.0,10.0,0.0,0.0,-0.007946920800290084,-1.1920067092645668,-0.0013914893021231838,1.6733674107925818,1.6305193581662782,-16.48995140388228,-60.14969790469537,-3.9646810042663247,-3.0928076035511967,-0.1324480529042054,6.647394379846113,-424.6135535503156,41752.57892336759,-5.615620336355377e6,9.685835745768507e8,7.378659928337413,-502.7776677629065,49438.52741353415,-6.649367073279714e6,1.1468728096410975e9,-889.5358963694953,87808.89423749226,-1.1810104587898366e7,2.0369698425732331e9,155921.18022804166,-2.097618125324932e7,3.6178722303172545e9,-3.725562494183245e7,6.425715153556846e9,1.1412716146789259e10,10.068536208384508,0.0,8.502885546606947,0.0,8.50288042999244,0.0
1.5918551155697935,-2.53083219808118,0.09034794087750565,3.4729254218889327,3.435366824957262,0.00022720058746629633,3.4775147589401536,12.042537210756823,3.2388224381493917,11.024948363063578,5.124717311058975,9.655201475054518,5.795026371645468e-9,0.0085835958487983,862.5520995365025,79.73087952474283,49.78807736056879,-2731.77814517232,254044.79243946998,-3.338066972347086e7,1431.9802053929957,54.0522915251157,-3075.708930377082,290247.0557961113,-3.844156226199997e7,88.30662858123539,-5206.192526556175,497984.9954262385,-6.645088631907619e7,-8828.854356377362,855328.7201591211,-1.1494436116171907e8,1.470565267665161e6,-1.9895193283738783e8,-3.4456337877512175e8,0.4232050647507337,0.6934021247175258,1.0066216863653346,18899.66728679641,1100.0286266375592,1430.9375925095503,0.0,78.67153153053366,0.0,78.67153203649227,0.0,-0.8139100282668051,-0.35690528957227075,0.009262679728309808,3.9783629306811754,4.706915449552929,-0.8069621350770378,0.742391133604697,0.8060795760688013,0.8802700844978322,0.8613333500146312,3.76741903901885e-9,0.7655953851371332,0.8046399518589984,0.16265600408128103,0.16265600291865448,0.03252763947445751,79.73087952474283,79.73088010178927,1431.9802053929957,3.0438639711939903e-7,0.4928558892832625,-0.15139253026546962,1.0,10.0,0.0,0.0,-0.005908735485850072,-1.158039595835003,-0.0012823464379226632,1.6265985004591483,1.5684693638513227,-16.17648504806125,-58.370265546683925,-3.8609770051435044,-3.0177570456644762,-0.13222006877647638,6.597683844152405,-418.27206219990654,40820.04276818683,-5.448954988976537e6,9.327746331778941e8,7.32319599904576,-494.90955971259183,48299.26452559355,-6.44734042297867e6,1.1036716268898573e9,-875.0499618997655,85723.19910625803,-1.1442972966354113e7,1.9588186110093184e9,152108.36945754715,-2.0309369449280977e7,3.4765453762226977e9,-3.6045167983000666e7,6.170228249256929e9,1.0951003040456871e10,9.98606644883677,0.0,8.43936337129641,0.0,8.439358807997968,0.0
1.6175744648757349,-2.5148044902032876,0.08630730420707856,3.4312811114432606,3.3957033353131076,0.00020965243057310975,3.4367261079602964,11.762064788878906,3.2034777020860967,10.783426468539762,5.104340484668786,9.61312973862068,5.253176806111325e-9,0.008444590054901419,808.986464162043,82.38583819629866,49.439323238855046,-2688.521582500982,247938.0012473392,-3.2312500011452224e7,1495.1064533744814,53.65106987180103,-3025.4584267959176,283108.57152952155,-3.718886143438799e7,87.61700374311316,-5118.404828022935,485454.4845243291,-6.424591940206871e7,-8675.249032260619,833311.8195141796,-1.1106116386513685e8,1.431847748311164e6,-1.921098145707625e8,-3.3250227735796815e8,0.4286641848098529,0.6973345037139356,1.00647412651786,17736.628411199174,1020.4273656254086,1494.061344211036,0.0,81.32250510696265,0.0,81.32250555913092,0.0,-0.7987661468405061,-0.3489116085134911,0.00908126325416468,3.9470430421548253,4.666302620629068,-0.7929495538132358,0.7331990290831939,0.793173697113436,0.8624819906570478,0.8446891558056979,3.2198618591187297e-9,0.7517628271841865,0.7899402035176432,0.1562272988879246,0.15622729791475595,0.03088425850741542,82.38583819629866,82.38583871572568,1495.1064533744814,2.7373560259272983e-7,0.4722413799338825,-0.14253891942542868,1.0,10.0,0.0,0.0,-0.003875427604655333,-1.1228329716835548,-0.0011751752872737348,1.5778013664437187,1.5042157063184975,-15.85160695420852,-56.54343895967434,-3.7536545838718016,-2.9399331000230786,-0.1320133021109992,6.545612489452816,-411.6795732229475,39858.02728632885,-5.278343553765546e6,8.964004193434469e8,7.2651746123879,-486.73605655996425,47124.858732908906,-6.240684172849196e6,1.059821095130512e9,-860.0115079134462,83574.7607210392,-1.1067707365375299e7,1.8795516622287827e9,148183.7251271773,-1.962829054722731e7,3.333307387089134e9,-3.480972926220118e7,5.911478805896593e9,1.0483741215058008e10,9.89974847725563,0.0,8.372830829126617,0.0,8.372826790235044,0.0
1.6382530996470326,-2.50210178257068,0.08326646499348495,3.399206696521829,3.365098783710143,0.0001968145551334676,3.4052205493494427,11.547797095360075,3.176195991230426,10.59868490433693,5.088549859137369,9.580537862563919,4.862031639715226e-9,0.008334554953806778,768.9063875260156,84.51981276018203,49.171039868108785,-2655.4339431865046,243298.25862021686,-3.1506545235177487e7,1546.3974163207758,53.34242718132606,-2987.035316849632,277687.4943660674,-3.624415730284286e7,87.08654579135005,-5051.30671998124,475943.1721592149,-6.25839442655794e7,-8557.894229821573,816608.0663971258,-1.0813578378644313e8,1.402488374824581e6,-1.869581157183762e8,-3.234259354888271e8,0.4329717203087387,0.7004041560066014,1.006359324872474,16871.864797987182,961.8911845310447,1545.3504131904533,0.0,83.4534462595655,0.0,83.45344667345135,0.0,-0.7869358182276406,-0.3427793795464128,0.008932267301372549,3.9228677268585335,4.634973423122631,-0.7818843284259389,0.7258965474052641,0.7831026304876545,0.8488090170680858,0.831860441903711,2.8455699308148027e-9,0.7410873903208153,0.778586408473754,0.15138793847986384,0.15138793763345418,0.029658418557938836,84.51981276018203,84.51981323832433,1546.3974163207758,2.5178847345643225e-7,0.45669020524784404,-0.13597727976571883,1.0,10.0,0.0,0.0,-0.0023758875909401407,-1.0959213718295677,-0.0010972139857087222,1.540302860908572,1.4552138298818145,-15.603158045534357,-55.158458443962346,-3.671716499793906,-2.8804053881336316,-0.1318748839060648,6.505413778709043,-406.6254558179819,39125.673288295686,-5.149376193439605e6,8.690986331355227e8,7.220433138354675,-480.47405799887514,46231.42223430771,-6.0845759792653145e6,1.026930057782562e9,-848.4968050278147,81941.42735270565,-1.0784423811634189e7,1.8201361197356415e9,145202.02983564447,-1.9114500690243736e7,3.226014377179943e9,-3.387837431125817e7,5.71779293856841e9,1.013421148022498e10,9.833158860449227,0.0,8.32147206533567,0.0,8.321468395804596,0.0
1.667189043533956,-2.4845932727753324,0.07929534074042188,3.3562945811064884,3.3240794891844048,0.0001805322898619671,3.3629568055924395,11.263582198519618,3.1396162029934844,10.353297880587563,5.067304153750921,9.536701501777822,4.3727949111985875e-9,0.00818320700703508,716.8969320217881,87.50421743141399,48.8127451814591,-2611.5000387798927,237180.19640056774,-3.045133576361162e7,1618.9429562756072,52.93022558998145,-2936.0366118565485,270542.57106024923,-3.5007939489407204e7,86.37815223599927,-4962.285147285961,463413.55952693644,-6.041028825393386e7,-8402.262766180384,794614.7593063718,-1.0431183481181386e8,1.3638518862836263e6,-1.802277232923027e8,-3.115748584397629e8,0.4388791743895321,0.7045689421222701,1.0062042848103738,15756.427132544557,887.2425715449101,1617.8934660326388,0.0,86.4338515183757,0.0,86.43385188506367,0.0,-0.7709077933347344,-0.3346123955873742,0.008721740056293274,3.890469750050997,4.59301492869885,-0.7667494829301004,0.7158331518086877,0.7694600285032699,0.830558021955158,0.8146904677607734,2.403032338189596e-9,0.7267799825941804,0.76335849549204,0.14506409308391705,0.14506409238420842,0.028071571914461246,87.50421743141399,87.50421785831024,1618.9429562756072,2.2456550698271252e-7,0.43633592517646547,-0.12754190280261393,1.0,10.0,0.0,0.0,-0.0004605410307384334,-1.060224946683956,-0.0009989350771043943,1.490326238912914,1.3904570548328898,-15.273277388870259,-53.335894047741064,-3.5631419771984634,-2.8013714904827154,-0.13171676738146054,6.451535967582894,-399.8997975221299,38158.13163314648,-4.980222893659175e6,8.33548645913832e8,7.1605326651383585,-472.14677064999796,45051.88595509482,-5.879967091912105e6,9.84132002351387e8,-833.1936166598498,79786.55592935221,-1.0413385915663846e7,1.742877920701087e9,141270.93623279704,-1.8442018805162318e7,3.0865979129449663e9,-3.2660201550017357e7,5.466292522712694e9,9.680663669579016e9,9.74397388972065,0.0,8.252641128058453,0.0,8.252637909119734,0.0
1.689229206691866,-2.471459939374887,0.07647463208773347,3.3250561649442916,3.2941673662410134,0.00016930384239718086,3.332115268154846,11.058490931557763,3.1129305550121873,10.175968869064873,5.0517599411612935,9.50463991857127,4.040182770433831e-9,0.008070003764694028,680.2063928136284,89.77558284891535,48.552518506381304,-2579.773534546593,232792.61328605015,-2.969995871496111e7,1674.7842830937598,52.63083384348875,-2899.2225630232474,265421.0389301929,-3.4128138689918615e7,85.8636581369468,-4898.050804941181,454436.7065261759,-5.8864157347586684e7,-8290.014402084742,778865.6773504538,-1.0159333041377053e8,1.3361993014381283e6,-1.7544563583887646e8,-3.031591422397936e8,0.44328656739287275,0.7076439245646355,1.0060904500914052,14973.900408533964,835.4727739922698,1673.7330217639278,0.0,88.7023553070893,0.0,88.70235564214899,0.0,-0.7591122424032898,-0.328696438243971,0.008561316642536293,3.86685840312906,4.562455517729802,-0.7555189918265461,0.7083024918951899,0.7594136560044804,0.8173052850694525,0.8021907635905183,2.118946372468003e-9,0.716349893699628,0.7522498431383953,0.1405679512018115,0.14056795059429372,0.02695400423121481,89.77558284891535,89.77558324123744,1674.7842830937598,2.062131790099724e-7,0.42184817550275483,-0.12164381236711039,1.0,10.0,0.0,0.0,0.0008682336105253379,-1.034479873985879,-0.0009315894726327816,1.4541304893925378,1.3439770531151876,-15.035017466107576,-52.031251602869105,-3.48490158493651,-2.744304651036135,-0.13162034982970547,6.412266424563475,-395.0326701105803,37462.9954702686,-4.8595708033842305e6,8.083752422766492e8,7.116919486669306,-466.12474888975015,44205.028349812594,-5.734127037171528e6,9.538472325957509e8,-822.1335089820216,78240.5211810442,-1.0149103350689773e7,1.6882464962477565e9,138452.45779551184,-1.7963356985728037e7,2.9880812326015e9,-3.1793727718198452e7,5.288696934005114e9,9.360616256887642e9,9.679016732419138,0.0,8.202475634825316,0.0,8.202472714652627,0.0
1.7178300586023054,-2.454670373043961,0.07305389876275988,3.286259426988971,3.256959078020597,0.00015606797744293624,3.2937302367861587,10.805943736165458,3.0797219834480094,9.957292778082975,5.032373366412824,9.464666188999361,3.65349376272308e-9,0.007925799303622858,636.0229492001241,92.72009928820592,48.23021646173881,-2540.6905860656507,227423.21881972448,-2.8786655373566348e7,1747.9730067992823,52.2599960365256,-2853.889156529437,259156.34793517718,-3.305927639503144e7,85.2264092919264,-4818.983360962559,443461.38397429866,-5.698674278992156e7,-8151.903117388493,759619.8643871887,-9.8294066063941e7,1.3024239405784784e6,-1.6964501303033742e8,-2.9295643590161353e8,0.4488898125534803,0.7115154486518184,1.0059480149913937,14036.103983792198,774.1113592401438,1746.919600115681,0.0,91.64338626624021,0.0,91.64338656502677,0.0,-0.74433239683887,-0.32138638360333005,0.008354709215457702,3.837518274221048,4.524505080393377,-0.7413513573681301,0.6987174327289967,0.7468093803006896,0.8008889266770873,0.7866711131023322,1.8063262927285069e-9,0.7033826074834788,0.7384309247058182,0.13510857978029184,0.13510857927224137,0.0256092907025515,92.72009928820592,92.7200996406235,1747.9730067992823,1.850478639591024e-7,0.40424608477320695,-0.11459724237231417,1.0,10.0,0.0,0.0,0.0024416743201148648,-1.0028097096826163,-0.0008526984465273915,1.4094490397301627,1.2871183402686601,-14.74140080247978,-50.4371616025323,-3.3887159659430366,-2.674012911623185,-0.13152156625190173,6.363465275545845,-389.0253566790351,36610.89873071747,-4.712691508958039e6,7.779404028890204e8,7.062773299932389,-458.696893754833,43167.63884949447,-5.556702140026483e6,9.172569712143389e8,-808.4992867457189,76347.90240824883,-9.827797750960331e6,1.6222841769182e9,135004.3924252767,-1.7381802136401456e7,2.869210372733305e9,-3.0741693438794374e7,5.074550875318734e9,8.974956291053968e9,9.598348081100923,0.0,8.140136653101779,0.0,8.14013407216447,0.0
1.7447890548288374,-2.4390986106917465,0.07005619243763171,3.2513736746659228,3.223447574103409,0.00014481728258584504,3.2591436665631006,10.580945037051674,3.049798944790114,9.762160713654309,5.014873644152063,9.428595844921968,3.329727616575729e-9,0.0077926686277978805,597.6135306303979,95.49197088806874,47.941420600072306,-2505.8682641213313,222672.5008878682,-2.7984375682044216e7,1817.683744314598,51.92766895601122,-2813.5135542480602,253616.21460623274,-3.2120854124691386e7,84.65534565497158,-4748.592979263505,433760.357265066,-5.5339344729250886e7,-8029.003077110998,742617.4509982546,-9.54006308857608e7,1.2726014902216732e6,-1.645607705433689e8,-2.8401887518470967e8,0.4540543309814137,0.7150481005371514,1.005819013079266,13224.641821528332,721.640805232682,1816.6284676926693,0.0,94.41219839755487,0.0,94.41219866640725,0.0,-0.7309357274984319,-0.3148509826631549,0.008162816832457696,3.8111351255486983,4.4904022498649905,-0.7284289402310145,0.6898860959601808,0.7353624086189161,0.7861715463438463,0.7727246631549671,1.5596399074595396e-9,0.6917130527966245,0.7259881040902182,0.1303163111383604,0.13031631070718258,0.024440320544312114,95.49197088806874,95.49197120733248,1817.683744314598,1.6747835774254896e-7,0.38879172888404545,-0.10851924658871187,1.0,10.0,0.0,0.0,0.0037840069408732403,-0.9746379142678359,-0.0007860985689772295,1.369574203177366,1.236884730733895,-14.47962507730069,-49.028790793351206,-3.303199937672132,-2.6113878034511426,-0.13145176538587156,6.319579627758515,-383.6621795649083,35855.70277389714,-4.583463991487214e6,7.513585771530278e8,7.0141305088693775,-452.0701604327579,42248.86997458129,-5.400710095483188e6,8.853215240346243e8,-796.3430399478409,74672.87734155919,-9.5455050162442e6,1.5647538134017186e9,131954.86793682177,-1.687121988893278e7,2.7656078300648446e9,-2.981869913893708e7,4.888042236069029e9,8.639305753406845e9,9.525857513911447,0.0,8.084079022053995,0.0,8.084076718116677,0.0
1.7701947677109588,-2.424642694767239,0.06741490393560359,3.2198945173556477,3.1931656622626674,0.00013517785875560796,3.2278813824153585,10.37964704825858,3.022747724909138,9.587322378761362,4.9990360775439635,9.39596230606259,3.05621053473737e-9,0.007669689689456709,564.0355821550255,98.1004864701941,47.68180417620189,-2474.7221537707264,218450.13804651002,-2.72759573451646e7,1883.9976660667091,51.628871373543944,-2777.41314390064,248694.43268596687,-3.129262772508081e7,84.14189090820223,-4685.680165985017,425146.0671607718,-5.388612096513257e7,-7919.202905960882,727526.8485426784,-9.284952978993244e7,1.2461451918583468e6,-1.600803665811905e8,-2.761468907895538e8,0.45882014083946304,0.7182790045888225,1.0057019236513804,12517.915134838266,676.435697605368,1882.9407571908102,0.0,97.01802267267033,0.0,97.01802291656425,0.0,-0.7187736210454316,-0.30898637790616285,0.007985363389924434,3.78733986374375,4.459663560868279,-0.7166392947671724,0.6817505275681599,0.7249469000004646,0.7729299976880304,0.7601508306932999,1.3622850771648902e-9,0.681178104128742,0.7147500667123315,0.1260859590662092,0.12608595869539516,0.023417565813511818,98.1004864701941,98.10048676164536,1883.9976660667091,1.5275161341690696e-7,0.3751521231169499,-0.10324020171560039,1.0,10.0,0.0,0.0,0.0049366417092162,-0.949479623393509,-0.0007294018366802798,1.3338735742671162,1.1923358606569558,-14.245294064548567,-47.77844806364093,-3.2268572642675717,-2.5553729237260603,-0.13140360418677682,6.279996890429679,-378.85662831233253,35183.495465711596,-4.469197950186137e6,7.280099089175178e8,6.970297183582314,-446.13624623236603,41431.59019490474,-5.262866785346346e6,8.572883817816885e8,-785.4638292421702,73183.83572906553,-9.29621545178628e6,1.5142856606983225e9,129245.65585697039,-1.6420619673878904e7,2.6747813827379045e9,-2.900465781908814e7,4.724638283968997e9,8.345423934625925e9,9.460517907434893,0.0,8.033519261977059,0.0,8.033517186795432,0.0
1.800317761303545,-2.40776909017465,0.06449399973169197,3.1842102127491243,3.1587906392468414,0.00012482075216786612,3.192386945871864,10.153475481517924,2.9920256219960306,9.390571477687221,4.981038831567582,9.358891498171381,2.7666330508249982e-9,0.0075269830439433525,527.220492942487,101.18826733278537,47.388813182644135,-2439.7492347383954,213739.3754120752,-2.6490821594746646e7,1963.3763961859074,51.291586476901976,-2736.891554829868,243205.84998573762,-3.037516914556003e7,83.56227031544712,-4615.089965048657,415544.25708291336,-5.227714828184091e7,-7796.053833548227,710714.4232273435,-9.002647459961164e7,1.2166848059269506e6,-1.551249362201288e8,-2.674449085820248e8,0.464347367466151,0.7219927371907018,1.005568485635527,11745.649403514826,627.58644015779,1962.317708839735,0.0,100.10284299658565,0.0,100.10284321440616,0.0,-0.7049165414654868,-0.3023778421230062,0.007779982292463328,3.7603933575992743,4.424876460365121,-0.7031475056059959,0.672344002401844,0.7130474397355587,0.7579671433266804,0.7459137328265061,1.1647172531829077e-9,0.6692332877858651,0.7020029561032712,0.12139723495132503,0.12139723463982036,0.022294315690295205,101.18826733278537,101.18826759500028,1963.3763961859074,1.3728446998842332e-7,0.3600430031566615,-0.09748660780433818,1.0,10.0,0.0,0.0,0.006176467954893773,-0.9212764346398639,-0.0006688908258781511,1.2937617417222946,1.1427828450225246,-13.98188565980986,-46.38476072712854,-3.1412933120127473,-2.492467394791006,-0.131365329588184,6.235170639656149,-373.45093572229155,34432.42441668679,-4.342385426790772e6,7.022720865602238e8,6.920703553247168,-439.4656762389962,40519.02660600787,-5.109988484819815e6,8.264069553474771e8,-773.2410833713675,71522.28334656227,-9.019916277040556e6,1.4587260818697152e9,126224.52562288735,-1.5921525613468051e7,2.5748573453917704e9,-2.8103598292981263e7,4.544984482088541e9,8.022527762229816e9,9.386573189504858,0.0,7.976263290287224,0.0,7.97626145177903,0.0
1.829166153800034,-2.3918720642035196,0.061892329090325784,3.151592791805893,3.1273265311174585,0.00011586728138049689,3.159895255941627,9.948644797947075,2.9638909682553103,9.212091230757366,4.964556627588589,9.324953652931034,2.5201772183115377e-9,0.007393451719252073,494.737174189266,104.13979122418094,47.12239857899111,-2408.108976657194,209505.36930539983,-2.578991551336999e7,2040.1344002383048,50.98480225366884,-2700.244372250412,238275.0387564495,-2.9556556254062165e7,83.03501392849158,-4551.274188647479,406922.3671087215,-5.084227334706282e7,-7684.769199034749,695625.2629030751,-8.751021965799376e7,1.1902574542659458e6,-1.5071041677837873e8,-2.5969700508361647e8,0.469518987689686,0.7254364531543739,1.005445928941922,11066.250134252969,585.1054632977884,2039.0741626871657,0.0,103.05175531460873,0.0,103.05175551054123,0.0,-0.6921974582532697,-0.29637580243652595,0.007588939831408747,3.73580181676596,4.393150792428802,-0.6907150830675578,0.6635811780226382,0.7020904960086272,0.744337414274135,0.7329192203639785,1.0060771529546162e-9,0.6583155279877647,0.6903477007148737,0.11720976805919549,0.11720976779441583,0.02130059756304902,104.13979122418094,104.13979146169453,2040.1344002383048,1.2422872117954974e-7,0.3465613985830446,-0.09243728306227661,1.0,10.0,0.0,0.0,0.007248178354059907,-0.895803369480295,-0.0006169476175522876,1.2574606675563307,1.0984111334148552,-13.74324509698367,-45.13300234999396,-3.064019713899283,-2.435539874713916,-0.1313449169996004,6.1942609687389005,-368.5513853747105,33756.361744682756,-4.229023685667317e6,6.79422851657252e8,6.875486632251685,-433.42378897556557,39698.15423255528,-4.97341773115906e6,7.990097934171212e8,-762.1768776595609,70028.68637201554,-8.773256044365011e6,1.4094682110929863e9,123510.58548518493,-1.5476269529423706e7,2.486326360230924e9,-2.7300276769264214e7,4.385920996981347e9,7.736830637857514e9,9.319136643464857,0.0,7.924010973258255,0.0,7.9240093314786675,0.0
1.8571402322597375,-2.3766944785473694,0.059536119090813105,3.121320750472751,3.0980886516690544,0.00010798271939784514,3.129702368157151,9.760190544994147,2.937734288852767,9.047623767361966,4.949240701575792,9.293428046802426,2.3063614857227555e-9,0.007266868666809753,465.5931403548625,106.99626678264758,46.876498894045454,-2379.037936316021,205638.60672723563,-2.5153802295485653e7,2115.2318125193524,50.70153799510233,-2666.583677566829,233773.838158122,-2.8813969844401263e7,82.54811148949094,-4492.679768325013,399055.1699584156,-4.9541286971014306e7,-7582.628254521323,681863.166245259,-8.522987519616985e7,1.1661655834170256e6,-1.4671176628641808e8,-2.5268252058439842e8,0.47442384126758336,0.7286758920868999,1.0053317413393639,10458.05910688737,547.486771017839,2114.170208691585,0.0,105.9058976072575,0.0,105.90589778444162,0.0,-0.6803577637955693,-0.2908397401032592,0.0074092930757279985,3.7130239601225097,4.363783479434422,-0.6791055216309272,0.6553131974939375,0.6918578930194118,0.7317305188902802,0.7208784645025196,8.757555344127818e-10,0.6481856236408706,0.6795304189568421,0.1134066158096549,0.11340661558259435,0.020406036837960866,106.99626678264758,106.99626699887588,2115.2318125193524,1.1298857317772879e-7,0.33433102202290055,-0.0879263557346894,1.0,10.0,0.0,0.0,0.008190730895631626,-0.8724336355810127,-0.0005715096769520788,1.2241045415966907,1.058049596181096,-13.523634793499735,-43.99028234113779,-2.9931255742657914,-2.383211410698609,-0.13133794153703937,6.156367983991137,-364.04196780563234,33138.09582649169,-4.1260142177662225e6,6.587927104598637e8,6.833642012729765,-427.86651559314276,38947.929722660265,-4.8493962793933e6,7.742888189787389e8,-752.0057651764068,68664.49070371565,-8.549400975390926e6,1.3650495726577892e9,121033.3039578522,-1.507243207505721e7,2.4065425668165507e9,-2.6572135557516206e7,4.2426626963565235e9,7.479681404121661e9,9.256713874435981,0.0,7.875612452381264,0.0,7.875610977585869,0.0
1.884512088315655,-2.362063325248474,0.05737604426936724,3.092910677114089,3.0706181380258064,0.00010094434151878035,3.101336233114253,9.584787626137775,2.913147114287399,8.894317618043333,4.934857386203052,9.263831761277517,2.118232746965698e-9,0.007145742263207374,439.1246438470433,109.7856331979693,46.647059358540524,-2352.0251556279413,202065.8058448637,-2.4569482784610115e7,2189.326456793591,50.43712103697306,-2635.3151190626118,229616.48454723015,-2.8132148838987533e7,82.09351989937142,-4438.266990370795,391791.94164006325,-4.834729845930406e7,-7487.809385057317,669162.9858475568,-8.313803338731728e7,1.1439423665225354e6,-1.430453647911565e8,-2.4625389710482463e8,0.47912162603000097,0.7317551520674405,1.0052242350933094,9906.623187609244,513.7274079835173,2188.2636412944257,0.0,108.69316213078925,0.0,108.69316229167455,0.0,-0.6692233418338644,-0.2856754601170376,0.00723902189868756,3.6916972071502676,4.336303511384086,-0.6681589669462671,0.6474398719376471,0.682203112809884,0.7199385428742071,0.709597850068094,7.668750844051716e-10,0.6386832157907025,0.6693808801574808,0.10990963181167912,0.10990963161562328,0.01959036337519107,109.7856331979693,109.78563339558796,2189.326456793591,1.031698706890041e-7,0.32310000178847453,-0.08384319153745827,1.0,10.0,0.0,0.0,0.009030155698363273,-0.8507468703249228,-0.0005312060050548139,1.1931114838922672,1.0209104377379739,-13.319212058343462,-42.934587881329634,-2.9273301420096987,-2.3345577301070737,-0.1313415006960797,6.120888842365373,-359.8449731461655,32566.1013518064,-4.0312834693271257e6,6.399340286641631e8,6.794497025188542,-422.69734807351807,38254.26218391422,-4.735409200812828e6,7.517037826276196e8,-742.5499273293105,67403.88057366549,-8.343778314666866e6,1.3244924938092704e9,118745.45440747324,-1.4701703445801582e7,2.333737348377108e9,-2.590408219070258e7,4.1120112643135633e9,7.245298290002607e9,9.198303713258088,0.0,7.830297457603227,0.0,7.830296126750101,0.0
1.911474421533232,-2.3478573808476892,0.055377524495168376,3.066023987943645,3.0445935909829043,9.459632610305356e-5,3.074466046652414,9.420105230042786,2.8898433468198244,8.750174606369908,4.921243217276837,9.235826887969841,1.9509359406040466e-9,0.007029033322656192,414.86582285688945,112.52761122586314,46.431245601137405,-2326.712895511327,198735.61735150006,-2.4027845246730994e7,2262.8880459381885,50.18828214881339,-2606.0224612035936,225742.87453304406,-2.750039530745154e7,81.66560794006288,-4387.307549536852,385027.0414071613,-4.724145645353138e7,-7399.0362974216205,657338.8617507941,-8.120145781369603e7,1.1232605383028707e6,-1.3965258563527116e8,-2.403076760534877e8,0.48365413448875777,0.7347050973290318,1.005122226435372,9401.816181338825,483.12537629490254,2261.8241531369663,0.0,111.43323707939945,0.0,111.43323722595571,0.0,-0.6586718173552484,-0.28081691003259424,0.007076686780407249,3.6715678023478975,4.310381152012688,-0.6577627552613381,0.6398910193072844,0.6730234677373271,0.7088158030365541,0.6989417008905842,6.747312647867449e-10,0.6296959455525621,0.6597797987914826,0.10666406851731915,0.10666406834710349,0.01883938160327964,112.52761122586314,112.52761140703191,2262.8880459381885,9.449801014138829e-8,0.3126915985005359,-0.08011029871355121,1.0,10.0,0.0,0.0,0.00978473310207052,-0.8304479830360787,-0.0004950779898225566,1.1640723516961329,0.9864385730568683,-13.127283857611427,-41.95048515581864,-2.8657348424912095,-2.288930494908157,-0.131353578668094,6.087401611497515,-355.9059557576696,32032.298143812895,-3.9433773036221005e6,6.225329153783617e8,6.757580912846622,-417.84865936901804,37607.271810107064,-4.629692751680753e6,7.308758487997887e8,-733.6847429268802,66228.75368998971,-8.153181015619623e6,1.287111408892312e9,116613.9183079128,-1.435825545718304e7,2.2666705200091114e9,-2.528553106360738e7,3.991724010527294e9,7.029627123072165e9,9.143205255239515,0.0,7.787526888592614,0.0,7.78752568328178,0.0
1.943486745901444,-2.331248621973076,0.05315740355084191,3.035427409605018,3.0149468397711705,8.773178425456792e-5,3.0438607957066868,9.234270299908477,2.863282763224281,8.587269820617493,4.905756036356041,9.203979551148015,1.7727567558352108e-9,0.006893768084743606,388.19767289360743,115.77561501574912,46.187388204073955,-2298.2201765229665,195007.50833809248,-2.342496299824026e7,2350.946284792872,49.90692753240604,-2573.057296015455,221408.05294640787,-2.6797509898271922e7,81.18162191432575,-4329.975683666698,377459.6621327931,-4.6011642352355175e7,-7299.193672713203,644117.5078113439,-7.904873968851058e7,1.1001444802962758e6,-1.3588284301829317e8,-2.3370381578883383e8,0.48891730197378663,0.7381055976728805,1.005005871030222,8847.306401235785,449.85763406186754,2349.881256472422,0.0,114.67918698961802,0.0,114.67918712109518,0.0,-0.6466548999012065,-0.27532311700358447,0.006890877102928366,3.6487359823965315,4.280996209585152,-0.6458988282720278,0.6311896293770392,0.6625309156096988,0.6962040634308131,0.6868409318678339,5.815817564738045e-10,0.6194772026386369,0.6488614308778149,0.10304566325703243,0.1030456631125285,0.018009178883818523,115.77561501574912,115.77561517950713,2350.946284792872,8.532789631080458e-8,0.3011075619615944,-0.07601445043083305,1.0,10.0,0.0,0.0,0.01059685952497746,-0.807621146251047,-0.0004562634951400115,1.1313877410919853,0.9480261734271843,-12.910728669236256,-40.8483791113656,-2.796451139049427,-2.237513802331158,-0.13137728078974445,6.04941884538649,-351.46442326430406,31433.939212220117,-3.8454203033345295e6,6.03256442513376e8,6.715746812935901,-412.38463077260485,36882.45995336209,-4.511957313494201e6,7.078165311098579e8,-723.699678553855,64913.045578688776,-7.941037314115669e6,1.2457493593385916e9,114228.75201092954,-1.3976202628945291e7,2.1925039831940145e9,-2.4597849125894018e7,3.8587795986552944e9,6.791399027180237e9,9.080748231050489,0.0,7.7390147623348735,0.0,7.739013688053398,0.0
1.9700037602150478,-2.3176968220673126,0.05143378930654131,3.0111060853169533,2.991357293805873,8.254027427314821e-5,3.0195132431107368,9.087752544102411,2.84213833689672,8.45864116694547,4.893455568069835,9.178693084340129,1.6400251262556729e-9,0.006784390563033649,367.7130074806169,118.45969023861798,45.99499539043828,-2275.8190340540077,192091.71003829408,-2.2956024929377403e7,2424.461611116213,49.684785615809844,-2547.145357863682,218018.9345666942,-2.625100924368356e7,80.79934011893036,-4284.922058561154,371545.39769128663,-4.505584637907988e7,-7220.755747119307,633788.3516540369,-7.737638175018537e7,1.0820922328639429e6,-1.3295554361823769e8,-2.2857798813996378e8,0.49318303123932367,0.7408425779445901,1.0049132055213756,8421.508512711329,424.5687846598802,2423.3957553588607,0.0,117.3617221845536,0.0,117.36172230492795,0.0,-0.6371005068805264,-0.27098352232105544,0.006742592412659905,3.6306527037313803,4.257735973383621,-0.6364499106651911,0.6241920380217051,0.6541581698248281,0.6862151776697505,0.6772434052114659,5.156321899635724e-10,0.6113622686133272,0.6401898851129085,0.1002258860048241,0.10022588587824874,0.01736750015616652,118.45969023861798,118.45969038948388,2424.461611116213,7.854377960307278e-8,0.2920969522954955,-0.07287181668269357,1.0,10.0,0.0,0.0,0.01120748743405711,-0.7896879173828981,-0.00042709463370440605,1.1056919086607322,0.9181219059452879,-12.740028233555616,-39.985856519176465,-2.742003654972301,-2.197035590842878,-0.13140344227581394,6.019335972005518,-347.9665052389743,30965.362263589825,-3.7691428340143943e6,5.883309656281879e8,6.682643157049364,-408.0838729394528,36315.173498238466,-4.420329493275049e6,6.899719041212181e8,-715.8443010717683,63883.856775379114,-7.776027462429104e6,1.2137586712211847e9,112364.02113611219,-1.3679198167579548e7,2.1351728917524052e9,-2.4063546295587346e7,3.756069508029405e9,6.607450225224883e9,9.03131013552696,0.0,7.7005925867675025,0.0,7.700591608206443,0.0
2.0017570272728444,-2.3017069650248687,0.049495887718592584,2.9831240738833853,2.9641922963743057,7.68492902683348e-5,2.991481458284879,8.920510875447476,2.817777085048726,8.311609399875922,4.87932236939309,9.149647335511037,1.4966745592640082e-9,0.006656531495696895,344.9285978913843,121.66602104234408,45.775393570907156,-2250.3304315076944,188790.3689350094,-2.2427844103314128e7,2513.156859059714,49.43100919736804,-2517.667143019747,214182.93088030262,-2.5635701279795572e7,80.36240716295814,-4233.678864813869,364853.5616824631,-4.398012914301197e7,-7131.564108437875,622105.3226995087,-7.549494344056818e7,1.061681307290633e6,-1.2966359756232361e8,-2.228160093144008e8,0.49818309125363314,0.7440296541667214,1.0048064367946947,7947.8516496864995,396.710696372882,2512.0901415294593,0.0,120.56639182774497,0.0,120.5663919362616,0.0,-0.626111213785004,-0.2660216288667116,0.006571595110085833,3.609930134177681,4.231095137202775,-0.6255662330174093,0.6160564984339519,0.644493260965782,0.6747641933944112,0.6662268681240211,4.478051838671934e-10,0.6020362761310587,0.6302233941644628,0.0970431169993227,0.09704311689092265,0.016648931250078245,121.66602104234408,121.66602117936581,2513.156859059714,7.126501758536568e-8,0.2819461435069056,-0.06937755778898252,1.0,10.0,0.0,0.0,0.011872255432426104,-0.7692925323434389,-0.0003953149503389173,1.0764523412574887,0.8844163818253035,-12.54524749354468,-39.008392308840065,-2.6800587644616245,-2.150904800909349,-0.13144130362037232,5.984862858947059,-343.97967822576726,30434.165655959292,-3.683137062059804e6,5.715924988018179e8,6.644741614671323,-403.18460366317163,35672.415551737766,-4.317069896177564e6,6.699701747258584e8,-706.8999493555075,62718.360030305186,-7.590167915171187e6,1.1779196307303782e9,110253.41843440908,-1.334484141546392e7,2.0709786816195197e9,-2.3462362667558987e7,3.6411240720690145e9,6.40169604329511e9,8.974687974097698,0.0,7.656563175203417,0.0,7.656562298113434,0.0
2.033545788200895,-2.285951310500677,0.04768220747171066,2.956280029061436,2.93810752749935,7.166503110024212e-5,2.964571398159425,8.761416765517422,2.794372051744349,8.171528649068499,4.865790236087306,9.121844789290314,1.368189264279939e-9,0.006531860152062109,323.859123237117,124.86732006147454,45.56664717964213,-2226.1771786959007,185677.9946202704,-2.193260575712071e7,2602.654246154557,49.18951607397517,-2489.73728685318,210567.66626596195,-2.5058994615211245e7,79.94635968611097,-4185.136808898392,358548.9556880337,-4.297229914092639e7,-7047.093734712538,611102.2847461589,-7.373295855343768e7,1.0424655134360252e6,-1.265819386498357e8,-2.1742437909714735e8,0.5030750118252291,0.7471264489025072,1.0047038868491578,7509.5932765728085,371.2013707530892,2601.5868007107993,0.0,123.766217987707,0.0,123.76621808572133,0.0,-0.6155771033740473,-0.26129331207015216,0.006407380981521859,3.5901438716150604,4.205671940704039,-0.6151193364794452,0.6081703722505124,0.6351924663432883,0.6638220996082534,0.655686042847842,3.900992855068863e-10,0.5931015042668507,0.620674460175657,0.0940510768100951,0.09405107671692561,0.01597909082889769,124.86732006147454,124.86732018616213,2602.654246154557,6.478626441457011e-8,0.2724247660783849,-0.06614494356332593,1.0,10.0,0.0,0.0,0.012472529103427686,-0.7499693347093421,-0.00036655372270228955,1.0487376298104962,0.8527928100618174,-12.360043081567678,-38.085673782465776,-2.62134497837095,-2.107100983409842,-0.131485190007521,5.9519478598191435,-340.1945559678711,29932.692884243967,-3.6024025279802047e6,5.559687249321018e8,6.608587285678503,-398.535765783496,35065.95695265898,-4.220192080986086e6,6.513106534702914e8,-698.4169402478481,61619.286925352295,-7.415890522917081e6,1.1445038157370849e9,108264.17860026423,-1.3031492161029536e7,2.0111575853801746e9,-2.2899258860265426e7,3.534067550440076e9,6.210167709247444e9,8.920655012488755,0.0,7.614523762581107,0.0,7.614522974667744,0.0
2.0654651094801375,-2.270376837887424,0.045977522526924525,2.9304269470803046,2.912963502788121,6.691927406739393e-5,2.9386391180583593,8.609450642095874,2.7717990634049388,8.03752671559131,4.852789623137926,9.095140964967571,1.2524612759260786e-9,0.006409950528311889,304.29700063229177,128.07298339297677,45.36755830443866,-2203.205209489254,182732.24387943748,-2.1466322274673242e7,2693.2062381651026,48.958906768144445,-2463.1758585993384,207146.9382097313,-2.4516202303124253e7,79.54876327059799,-4138.979989979393,352585.4425298444,-4.202408878480584e7,-6966.789341666599,600697.9309559071,-7.207583673986182e7,1.0243014635475832e6,-1.2368480767453422e8,-2.1235760270863035e8,0.507876825765569,0.7501462733574115,1.0046050398272304,7102.273154803323,347.73264308456874,2692.138191380233,0.0,126.97058415216239,0.0,126.97058424082635,0.0,-0.6054441854210663,-0.2567696519826054,0.006249273381746784,3.5711853265031963,4.181324532400911,-0.605058843615166,0.6005035667052335,0.6262112604460893,0.6533254596071197,0.6455618695765734,3.4069850382481156e-10,0.584509092652745,0.6114912029510631,0.09122577755826221,0.0912257774779426,0.015351755744680775,128.07298339297677,128.07298350661898,2693.2062381651026,5.898984178136356e-8,0.2634546925012756,-0.06313993614964035,1.0,10.0,0.0,0.0,0.01301648264712767,-0.7315880820347807,-0.00034039283131764343,1.0223657422129402,0.8230007758483695,-12.183239745871878,-37.210923405059816,-2.5654670031910465,-2.065339410168515,-0.13153423829739486,5.920410348561058,-336.5875579918285,29457.41593190491,-3.5263011628890093e6,5.413216216616721e8,6.573978221413755,-394.1079907937718,34491.47684214616,-4.1289213570539244e6,6.338266734645011e8,-690.3410299336598,60578.7085302369,-7.251785362127266e6,1.1132094729101377e9,106381.77515210932,-1.273658598012624e7,1.955163503831893e9,-2.2369573552644007e7,3.433912038647792e9,6.031078786033623e9,8.868909660017309,0.0,7.574243601805287,0.0,7.574242892700179,0.0
2.0975951229920313,-2.2549407645713333,0.04436958844929548,2.9054469951536266,2.888648425749691,6.255725071088474e-5,2.913569180619803,8.463793976539574,2.749958582271907,7.908903677481062,4.840265243006705,9.069420707040916,1.1478017812772405e-9,0.0062904669803755,286.0747163568269,131.29084454360242,45.17717757979979,-2181.2916031834525,179935.23071621763,-2.1025795776411846e7,2785.0316733753434,48.73806585475327,-2437.8390706871005,203899.75471472135,-2.4003563955828127e7,79.16766917892564,-4094.9555999295917,346926.0326947267,-4.1128862150119886e7,-6890.205977384991,590827.0314227013,-7.05118626517024e7,1.0070740508684532e6,-1.2095151387533894e8,-2.075791250280575e8,0.512602995366603,0.7530997907661451,1.0045094819872733,6722.303928234264,326.05689090363455,2783.963146439408,0.0,130.18731418385536,0.0,130.1873142641588,0.0,-0.5956690289242277,-0.25242742585569566,0.006096720438223538,3.5529680059845443,4.157939640600624,-0.5953441056986684,0.5930320354012864,0.6175139678283309,0.6432233963589189,0.6358069841482845,2.981887311247991e-10,0.5762198629767188,0.6026320225284368,0.08854795348396917,0.0885479534145524,0.014761927472478554,131.29084454360242,131.2908446473113,2785.0316733753434,5.378178505869899e-8,0.2549730545270545,-0.06033519026997837,1.0,10.0,0.0,0.0,0.01351070994062179,-0.7140439973821746,-0.00031649704304400857,0.9971899803852057,0.7948379106481038,-12.013894655792107,-36.378695403330205,-2.5121071015497445,-2.025391286955769,-0.1315877588527025,5.890106440016048,-333.13983287387873,29005.507494207166,-3.4543208849663036e6,5.2754034983000827e8,6.540753310299985,-389.8777722959373,33945.51018672833,-4.0426357441655407e6,6.173843618039843e8,-682.6287581136373,59590.262429554896,-7.096720017361644e6,1.0837941726662848e9,104594.54498133433,-1.2458062487022156e7,1.9025576169613264e9,-2.18695604360927e7,3.3398635690644984e9,5.862993319602316e9,8.81921107686413,0.0,7.535538889787206,0.0,7.5355382506484885,0.0
2.1300052340681703,-2.2396078365266763,0.04284837406227961,2.8812439477074854,2.865071006381975,5.8534182866159205e-5,2.889267269483611,8.323777353118572,2.7287693130280526,7.78508733851639,4.828172400908695,9.0445906006487,1.0528330065978545e-9,0.006173140589214009,269.0545198603386,134.5276092283783,44.994740616681504,-2160.3365948235405,177272.38254290383,-2.0608415473004557e7,2878.325882922616,48.52608864344287,-2413.6099827896583,200808.99558624995,-2.3518007835556645e7,78.80148805432077,-4052.857658488629,341540.5315268058,-4.0281195770250134e7,-6816.98052123424,581436.2940985464,-6.903145689607096e7,990689.1621680057,-1.1836513139562397e8,-2.0305903037739587e8,0.5172653493116068,0.7559957078447511,1.0044168752663014,6366.746319902327,305.9714415790069,2877.2569930782465,0.0,133.42310637113536,0.0,133.42310644393666,0.0,-0.5862160396758285,-0.2482476366293718,0.005949263589857961,3.535421833528096,4.135425186680602,-0.5859417061281522,0.5857362015017877,0.6090714664655121,0.6334743412262307,0.6263826894121836,2.61449663759568e-10,0.5682018096609462,0.5940629352954311,0.0860018427016529,0.08600184264153125,0.014205516417461417,134.5276092283783,134.5276093231222,2878.325882922616,4.9085704182011557e-8,0.24692832049783692,-0.05770833110565136,1.0,10.0,0.0,0.0,0.0139606284106383,-0.6972512128195854,-0.0002945926720663338,0.9730899094412578,0.7681376406475122,-11.851237349944054,-35.58453242019853,-2.4610051096758823,-1.9870693249860565,-0.1316451905346779,5.860919545823977,-329.8360434268724,28574.661106914253,-3.386043276544976e6,5.145342806222926e8,6.508781723411804,-385.8259569373371,33425.22785566801,-3.960826769676831e6,6.018742241501131e8,-675.2446668933367,58648.74979391409,-6.949768302022047e6,1.0560595802743051e9,102892.95123925927,-1.219423580572324e7,1.8529808352327476e9,-2.1396152968251247e7,3.251272293534985e9,5.704735782971359e9,8.771363473410446,0.0,7.498260700272608,0.0,7.498260123490013,0.0
2.1627570053753646,-2.224348474375416,0.041405531898289695,2.8577379862310357,2.842155524590373,5.4812893230089825e-5,2.8656551107189916,8.188844721238995,2.7081638080625585,7.66560256954292,4.816474477931795,9.020573756588222,9.664136631489264e-10,0.006057752982098617,253.12131650847633,137.7891533308299,44.81962432993528,-2140.258079539113,174731.65263856336,-2.0212018034631506e7,2973.267653173468,48.32223073478514,-2390.3921043917667,197860.4904476112,-2.305698690007585e7,78.44890291762931,-4012.5158147410993,336403.9184301419,-3.9476589698816195e7,-6746.81205248805,572481.5128282867,-6.762666657633173e7,975068.6553690548,-1.1591160057336229e8,-1.9877245647238532e8,0.5218737245331069,0.7588412491535755,1.0043269391021734,6033.154135299103,287.30781945864715,2972.1985148280037,0.0,136.6838308729896,0.0,136.6838309390389,0.0,-0.5770555867631424,-0.2442145001011953,0.005806515854015372,3.5184892454722956,4.1137052037003805,-0.5768237412657801,0.5785998763278071,0.6008596097492869,0.6240437975428489,0.6172568723219238,2.2958087586824102e-10,0.56042837439805,0.5857557422884158,0.08357434791116798,0.0835743478590031,0.01367912432565021,137.7891533308299,137.7891534174585,2973.267653173468,4.4838552466396754e-8,0.23927759069263643,-0.05524076655129076,1.0,10.0,0.0,0.0,0.014370758093686872,-0.6811382523875569,-0.00027445285604759,0.9499651048694475,0.7427607244532967,-11.694628398441402,-34.8247289730277,-2.411944673854112,-1.95021780509467,-0.1317060696277685,5.832753884399786,-326.6635309075755,28162.967279193137,-3.321121308958358e6,5.022281877076394e8,6.4779556541190875,-381.93670570112585,32928.28513397495,-3.883072447791513e6,5.872053416159549e8,-668.1593857592306,57749.857769918104,-6.810161121624593e6,1.0298409533143833e9,101269.07537312669,-1.194370526656225e7,1.8061347990930123e9,-2.094680216235202e7,3.167598121288472e9,5.55532895455373e9,8.725205309460168,0.0,7.4622866913237225,0.0,7.462286170295633,0.0
2.195906221382007,-2.2091374551072644,0.04003402120926507,2.834861999103043,2.819838317567733,5.136210517896499e-5,2.842666858297852,8.058527947547729,2.6880853402901344,7.550049486986316,4.805141142422795,8.997306099129302,8.875859399409483e-10,0.005944124837683879,238.17760762922768,141.08073610554786,44.651315919533936,-2120.9877051073777,172302.9598571469,-1.9834788214849487e7,3070.0242539601068,48.12587211233538,-2368.104842981061,195042.36257530493,-2.261836209301972e7,78.10880712270306,-3973.787374323113,331495.1930083449,-3.8711261795788296e7,-6679.447866031195,563925.5364365043,-6.629080251658778e7,960146.782151666,-1.1357908789465798e8,-1.946984647144534e8,0.5264364226311539,0.7616424944478006,1.0042394374913004,5719.463949060666,269.9240950959824,3068.9549795693383,0.0,139.97474255549722,0.0,139.97474261545432,0.0,-0.5681626675172731,-0.24031472382999614,0.005668146247041427,3.502122416226305,4.092716218956882,-0.5679665939355769,0.5716094899731681,0.592858103441968,0.6149027489742068,0.6084025215368449,2.0184975270760477e-10,0.5528772181712611,0.5776867255963165,0.08125443903821278,0.08125443899288272,0.013179889429925267,141.08073610554786,141.08073618481163,3070.0242539601068,4.09876205826704e-8,0.231984670830035,-0.05291684169098518,1.0,10.0,0.0,0.0,0.014744920528238644,-0.6656448145383032,-0.0002558870790178692,0.9277306952125197,0.7185892132994305,-11.543529973768269,-34.096163030413415,-2.364743448924536,-1.9147055023678905,-0.13177000779722187,5.8055298673153715,-323.6117204799134,27768.82533985754,-3.2592634848243343e6,4.9055882397909117e8,6.448185149579041,-378.1967545896581,32452.71387906903,-3.8090180401213337e6,5.733012384648559e8,-661.3482678432217,56889.96179603052,-6.677251481716281e6,1.0049996623269506e9,99716.25532044246,-1.1705291800943507e7,1.761768346747641e9,-2.051936103999372e7,3.0883862443835473e9,5.413949668903215e9,8.680601605046217,0.0,7.427515210421043,0.0,7.4275147393825325,0.0
2.2295043850705936,-2.193952961630166,0.038727833923210754,2.8125588995644684,2.798065234133212,4.8155205554700806e-5,2.820246473956619,7.932428343681482,2.6684856368218033,7.438087618108708,4.79414705618085,8.974733673981278,8.155369396024052e-10,0.005832107595516226,224.13980989032518,144.40715476214774,44.48939043155312,-2102.4680400795214,169977.78200978113,-1.9475186659475718e7,3168.7551193836716,47.9364910831396,-2346.6802016590673,192344.55244821342,-2.220031753429903e7,77.78025921049228,-3936.5515095915885,326796.53681813437,-3.798199819754228e7,-6614.673308449512,555736.7926653735,-6.5018175495262094e7,945867.5868465988,-1.1135752051357763e8,-1.9081921841029307e8,0.5309605393527479,0.7644046225991945,1.004154169607278,5423.9148758526135,253.69931941302622,3167.6858201706286,0.0,143.30063530988636,0.0,143.30063536433482,0.0,-0.5595159388493185,-0.23653698378134752,0.0055338684367169265,3.486281249515228,4.072404629308755,-0.5593500429231999,0.5647535352452168,0.5850496922471378,0.6060265051557922,0.5997966525138445,1.776539420982721e-10,0.5455293309790518,0.569835703305192,0.0790327191892392,0.07903271914979793,0.012705373871544048,144.40715476214774,144.40715483471323,3168.7551193836716,3.748835084821062e-8,0.22501867106091145,-0.050723223655679536,1.0,10.0,0.0,0.0,0.015086383745468085,-0.650719434438304,-0.00023873354499088153,0.9063141217319404,0.6955220507270277,-11.397484486293424,-33.396173635543434,-2.319245978985184,-1.8804205479756364,-0.1318366760264258,5.779180759268949,-320.67169014414577,27390.87944430342,-3.200222315818267e6,4.794724325149192e8,6.419394360533008,-374.5948780787648,31996.844194839505,-3.738362072021507e6,5.60096876952815e8,-654.7903994211637,56065.981960285644,-6.550489047712158e6,9.814177505964532e8,98228.82250397804,-1.1477991686809987e7,1.7196676696910534e9,-2.011200058406808e7,3.0132493301963177e9,5.279896616821413e9,8.637438361368236,0.0,7.393861026899615,0.0,7.393860600787503,0.0
2.2635998456255315,-2.1787758754664135,0.03748179041506059,2.7907796283719715,2.7767897389690335,4.516932301462708e-5,2.7983457754777397,7.810202902174823,2.6493231910682677,7.329424104180852,4.783470913427529,8.952810641551773,7.495699713851565e-10,0.005721577293118682,210.93551223459656,147.77286091545142,44.33349410717741,-2084.6504686097583,167748.8532782684,-1.9131896151150573e7,3269.6146668520764,47.75364485084913,-2326.0603205850766,189758.46294165283,-2.180129734339784e7,77.46244912861042,-3900.704943648628,322292.68873707845,-3.728604188773107e7,-6552.304192835576,547888.1876242025,-6.380389962184738e7,932182.9660361895,-1.0923823915700202e8,-1.8711936982444793e8,0.5354522097531644,0.7671320931248792,1.0040709628105293,5144.988793247828,238.52937771827436,3268.5454534042906,0.0,146.66595830503994,0.0,146.66595835449863,0.0,-0.5510969947838976,-0.23287153432099394,0.005403432227484956,3.4709318855301303,4.052724744512005,-0.5509565979889579,0.5580221537033255,0.577419553963048,0.597393841823732,0.5914195068265307,1.5649368466343127e-10,0.5383683686818771,0.5621853255518766,0.07690110126074158,0.07690110122638716,0.012253479826082794,147.77286091545142,147.77286098191354,3269.6146668520764,3.430271148908187e-8,0.2183529613035015,-0.048648443185725754,1.0,10.0,0.0,0.0,0.015397970464800712,-0.6363177409186149,-0.00022285349653777744,0.8856527204815139,0.6734717847160467,-11.256098661397319,-32.72246968875233,-2.2753183906214027,-1.8472665990466735,-0.13190579268776642,5.753650195778162,-317.83585003578054,27027.970930566386,-3.1437857397939954e6,4.689228919415659e8,6.3915187454361355,-371.1214894500853,31559.246078948887,-3.670845912326571e6,5.475364176245775e8,-648.467861310475,55275.27592563495,-6.429401181202339e6,9.5899387881798e8,96801.90568127827,-1.1260942059040967e7,1.6796489729533768e9,-1.972314705223641e7,2.9418542424809465e9,5.152566330585781e9,8.595618401610325,0.0,7.361252160349069,0.0,7.3612517746943595,0.0
2.2982386667526944,-2.16358924105529,0.03629138455815128,2.769481639862579,2.7559714757311453,4.238462890653712e-5,2.7769229570147176,7.691553856893032,2.630561983232864,7.223804754600773,4.77309471502501,8.931497753726966,6.890827890986809e-10,0.005612429904860935,198.50139459942062,151.18205026381034,44.18333182418649,-2067.4935988943334,165609.93513383757,-1.880378087674526e7,3372.7545148569634,47.57695476778358,-2306.195614361343,187276.6904393817,-2.1419957740587927e7,77.15467245357239,-3866.158674557485,317970.4711559583,-3.662100817082202e7,-6492.181032499771,540356.2702921318,-6.26437431140585e7,919051.1943851004,-1.0721373459042263e8,-1.8358559461198092e8,0.5399167938264781,0.7698287836692611,1.0039896673473396,4881.36499442734,224.32384503759852,3371.6854976329805,0.0,150.0749055163208,0.0,150.07490556125273,0.0,-0.5428898180623682,-0.2293099123858443,0.005276617059735983,3.456045572727527,4.033637301929789,-0.5427709944948926,0.5514068221091892,0.5699548402729614,0.5889863488885935,0.583253945133825,1.3795105260262285e-10,0.5313801502271129,0.5547205408426966,0.07485256264411579,0.07485256261416537,0.011822385882286804,151.18205026381034,151.1820503247023,3372.7545148569634,3.139796516676428e-8,0.2119643782213128,-0.046682546765216534,1.0,10.0,0.0,0.0,0.01568214030791999,-0.6224011335048443,-0.0002081269047940252,0.8656918857391238,0.6523620667314955,-11.119031458143198,-32.0730607285317,-2.232844366357747,-1.8151599323314336,-0.13197711451775795,5.728890307137044,-315.0976997240052,26679.102227522395,-3.089770614426664e6,4.588703098710554e8,6.364502947880075,-367.76833779180134,31138.685178021413,-3.6062458699258775e6,5.355715201658485e8,-642.3651680648072,54515.55767628408,-6.3135785497063985e6,9.376402476220486e8,95431.28198798749,-1.1053394726334883e7,1.6415529036922693e9,-1.9351434369330138e7,2.8739119592600517e9,5.031434946638065e9,8.555058213693362,0.0,7.329627483666005,0.0,7.329627134507086,0.0
2.3334653031855925,-2.1483778562580484,0.03515266447251269,2.7486277398770844,2.735575164272535,3.9783798774307455e-5,2.755941453181198,7.576220658827977,2.6121704981756584,7.121007172725328,4.763003214179644,8.910761182115932,6.335508340853953e-10,0.00550457778081527,186.7816253890238,154.63873253720072,44.03865751748675,-2050.9620450095877,163555.64062400407,-1.8489855138943557e7,3478.325256465944,47.40609498238597,-2287.0433421792013,184892.81828790915,-2.105513022348675e7,76.8563104052575,-3832.8354541630947,313818.4255492798,-3.598481964119942e7,-6434.164593026953,533120.5891409712,-6.153401341351652e7,906435.788257384,-1.0527744460013554e8,-1.8020623295709637e8,0.5443590184870224,0.7724980952981219,1.0039101522804081,4631.885274941456,211.0035645406997,3477.2565462333678,0.0,153.5314855588823,0.0,153.53148559970236,0.0,-0.5348803586894145,-0.22584471012233265,0.005153226990601464,3.4415978051912735,4.015108323655901,-0.5347798046561898,0.5449001123757283,0.562644324475736,0.5807879297445323,0.5752849810534453,1.2167412472845488e-10,0.5245522716012545,0.5474281863098913,0.07288095651972921,0.07288095649359909,0.011410498076493887,154.63873253720072,154.63873259300217,3478.325256465944,2.8745721380785265e-8,0.20583261461363062,-0.044816828712475734,1.0,10.0,0.0,0.0,0.015941053241814024,-0.6089357645860707,-0.00019444914902728955,0.8463836560992709,0.6321257222869802,-10.985984777874762,-31.446203669103078,-2.1917220479266626,-1.7840272089405156,-0.13205042966346703,5.704860283904145,-312.45164222837104,26343.4091522886,-3.0380177170965727e6,4.492799410211006e8,6.338299162938567,-364.5282752166552,30734.08878175897,-3.544367115256807e6,5.2416003584472895e8,-636.4688361941821,53784.83499355767,-6.202664051364671e6,9.172802282977843e8,94113.26219682724,-1.0854696006831452e7,1.6052402601760354e9,-1.8995667442375664e7,2.809169804903882e9,4.916044149715363e9,8.51568552085694,0.0,7.298934890266106,0.0,7.298934574077799,0.0
2.369323137249007,-2.1331279552947486,0.03406213939944168,2.7281851811659554,2.7155697423609273,3.735159144218877e-5,2.7353690547347385,7.463973719770081,2.594120960864997,7.020835397820126,4.7531834878152734,8.890571602786277,5.825141404206834e-10,0.005397946889603122,175.72660936990164,158.14678710826618,43.89926678384918,-2035.0254824210153,161581.29776631677,-1.8189258987639748e7,3586.4779123286803,47.240783564172396,-2268.566494627821,182601.25589705154,-2.07057928548817e7,76.56681407087927,-3800.6678182952646,309826.52807382424,-3.537565542437502e7,-6378.132406453657,526163.1892363318,-6.047146743032685e7,894304.6161849286,-1.0342359524662864e8,-1.7697100875030455e8,0.5487830875985265,0.775143034236397,1.0038323023207447,4395.526655806211,198.49875517285486,3585.4096205500637,0.0,157.03957720922298,0.0,157.03957724630402,0.0,-0.5270562054335527,-0.22246939763945195,0.0050330867630540965,3.427567654583077,3.9971082236328854,-0.5269711342477567,0.5384955052748964,0.5554781274613761,0.5727844112469057,0.5674994181426327,1.0736475062684232e-10,0.5178738051897979,0.5402966686540647,0.07098086456566483,0.07098086454285422,0.0110164116530774,158.14678710826618,158.14678715941008,3586.4779123286803,2.6321196500269564e-8,0.19993974237594025,-0.043043621807078436,1.0,10.0,0.0,0.0,0.016176619268520227,-0.5958917449950849,-0.0001817284206829957,0.8276856101663743,0.6127032405669914,-10.856696213493173,-30.840361215774255,-2.1518616202545755,-1.753803730242084,-0.13212555224221978,5.681525265922572,-309.89283959223883,26020.139354176677,-2.988387848361763e6,4.4012134322028625e8,6.312865860330229,-361.39507545373453,30344.519313302953,-3.4850389382972633e6,5.1326498678080344e8,-630.7670466684765,53081.360635355784,-6.0963441664303355e6,8.978465121242378e8,92844.60099649147,-1.066427096843742e7,1.5705886381821513e9,-1.8654793466737643e7,2.747405376169348e9,4.805990177214685e9,8.477437383634237,0.0,7.269129874682459,0.0,7.26912958831749,0.0
2.4058549209320326,-2.1178269566840453,0.03301670575927932,2.7081249453411638,2.6959276843793827,3.5074515070059944e-5,2.7151772064172315,7.354609444276996,2.5763887292503496,6.9231156506565625,4.74362459923664,8.870903466124592,5.355669541973699e-10,0.005292474631974464,165.29199380521968,161.71000894235533,43.76499108253435,-2019.6579037110705,159682.8416193412,-1.7901238936979778e7,3697.3651779407282,47.08077542399614,-2250.732911600749,180397.111275936,-2.0371047508488882e7,76.28569165883957,-3769.5965185142895,305985.96373061714,-3.479191089632536e7,-6323.975984843223,519468.21205392224,-5.9453240228789136e7,882629.1897023055,-1.0164707459541984e8,-1.738708059979916e8,0.5531927693279878,0.7777662767360721,1.003756015311137,4171.379734345709,186.7475102737851,3696.2974171196806,0.0,160.60297528449593,0.0,160.60297531817397,0.0,-0.5194063246104693,-0.219178182233849,0.004916038658424542,3.4139372437202185,3.9796110957478756,-0.5193343810554107,0.5321872425292878,0.5484475001235262,0.5649632340679392,0.559885561680053,9.476896589597397e-11,0.51133506103188,0.5333157107991705,0.06914748002871987,0.06914748000879789,0.010638880713727736,161.71000894235533,161.7100089892335,3697.3651779407282,2.410262771977741e-8,0.19426983350104082,-0.04135613108001774,1.0,10.0,0.0,0.0,0.01639053791873543,-0.5832425127431811,-0.00016988366398281931,0.809559988301717,0.5940415718472859,-10.730933284508342,-30.25416882313621,-2.113183392495747,-1.7244320518901457,-0.13220231804543287,5.658855466816398,-307.41709880813755,25708.635261481515,-2.9407587459797137e6,4.313677085101825e8,6.288166765806355,-358.36328988975754,29969.15330629405,-3.4281109877341483e6,5.028537562872734e8,-625.2493760351798,52403.59353810256,-5.994342089703659e6,8.792796412672019e8,91622.42555802336,-1.0481610900608908e7,1.5374897669937036e9,-1.832787909338454e7,2.6884217142322392e9,4.70091507431722e9,8.440258686527073,0.0,7.240174414040658,0.0,7.240174154680872,0.0
2.4431031498801334,-2.1024632595417665,0.032013587721655426,2.6884211653474033,2.676624453311022,3.2940559076500704e-5,2.695340442008047,7.2479462341007705,2.5589518056441016,6.827692911801881,4.734317329882302,8.851734405517131,4.923494078053131e-10,0.005188108081299973,155.43787018359643,165.33214762869807,43.63569314742802,-2004.8370261386615,157856.72809554668,-1.7625132538042445e7,3811.1425301949125,46.92585658201501,-2233.5145748097725,178276.08887292963,-2.0050101627064433e7,76.01249800575884,-3739.5692562788913,302288.94477718405,-3.4232165331384316e7,-6271.598559162815,513021.57279818336,-5.847678765572026e7,871384.0901073487,-9.994333098507878e7,-1.7089748844434223e8,0.5575914665530184,0.7803702212926976,1.0036812002004614,3958.631295392109,175.69459225852862,3810.0754141920343,0.0,164.22542961724517,0.0,164.22542964782383,0.0,-0.5119208496094729,-0.21596589513953274,0.004801939941816413,3.4006913273633588,3.962594137843454,-0.5118600399133778,0.5259702077103995,0.5415446482519943,0.557313203661368,0.5524329868356443,8.366939956173625e-11,0.504927394711108,0.5264761480639774,0.06737651374786434,0.0673765137304592,0.010276793834743512,165.33214762869807,165.3321476716661,3811.1425301949125,2.2070803496529664e-8,0.18880865526110058,-0.039748300281689124,1.0,10.0,0.0,0.0,0.016584330008146846,-0.5709643250537244,-0.00015884292296361794,0.7919729852920996,0.5760931581807243,-10.608488792405977,-29.686408107509685,-2.0756162546365657,-1.6958608682485048,-0.1322805811121332,5.636825476741569,-305.0207807302294,25408.320439827075,-2.895022613213934e6,4.229953269695303e8,6.264170036339524,-355.4281318849731,29607.264532260124,-3.373450253035927e6,4.92897439111269e8,-619.906579202433,51750.16758947211,-5.896412210308146e6,8.615268285797267e8,90444.17789838117,-1.0306263229064275e7,1.5058473672847443e9,-1.801409202425111e7,2.632043419300682e9,4.600499651169932e9,8.404100913600164,0.0,7.212036077295631,0.0,7.212035842411017,0.0
2.481110377962307,-2.0870260805303165,0.03105028917624827,2.6690506605993707,2.6576380597331344,3.093897719694721e-5,2.6758359295550598,7.143821265720993,2.5417904432843597,6.73442816271876,4.725253966701741,8.833044756515736,4.525407827478368e-10,0.005084802576271101,146.1281287683978,169.01694047130886,43.511263368665624,-1990.5438201209327,156099.86499793638,-1.7360355991920825e7,3927.9692086761547,46.77583950069598,-2216.88703870173,176234.4074093228,-1.974225353299894e7,75.74682584474,-3710.539655821947,298728.5640221883,-3.369515578285049e7,-6220.913231253578,506810.69868706685,-5.753983991432189e7,860546.5019434841,-9.830829053413714e7,-1.680437530366442e8,0.5619822732311661,0.7829570305340329,1.0036077754132005,3756.5502490217355,165.29045749910745,3926.902853002255,0.0,167.91067810081086,0.0,167.91067812856514,0.0,-0.5045909112535303,-0.21282790020820302,0.0046906607935362195,3.3878169589965337,3.94603718361497,-0.5045395454115112,0.5198398307496505,0.5347625917203235,0.5498242896377382,0.5451323519596907,7.387920141368345e-11,0.4986430526105691,0.5197697640191168,0.06566411824575467,0.06566411823054483,0.009929154358706616,169.01694047130886,169.0169405106901,3927.9692086761547,2.020868386652724e-8,0.18354342376413788,-0.03821470386021016,1.0,10.0,0.0,0.0,0.016759363391029625,-0.5590358481863904,-0.00014854200352542503,0.7748941788033709,0.5588151481435563,-10.489177065186887,-29.135985355612917,-2.0390964319847447,-1.668044111503852,-0.13236021095083095,5.615413708115443,-302.7007273056795,25118.68865444986,-2.851084131767848e6,4.1498315483465004e8,6.240847588926759,-352.5853835207616,29258.2104090845,-3.320938631664158e6,4.833703171843716e8,-614.7304130510033,51119.86637257457,-5.802335651101504e6,8.445410039387705e8,89307.56810433068,-1.0137823349167697e7,1.4755754178398514e9,-1.771268608113414e7,2.5781135029728575e9,4.504457771164322e9,8.368921153416132,0.0,7.184687317154308,0.0,7.184687104468311,0.0
2.5133937828389143,-2.07409832896405,0.030276324239872313,2.6531480374102894,2.6420437490202624,2.9365113425221903e-5,2.659821072514215,7.058883135912976,2.527686900218486,6.658265256297362,4.717882843200329,8.817823680240286,4.2176294943738386e-10,0.0049994979007703015,138.76207886314026,172.138169218097,43.411228728156985,-1979.0241633432533,154686.75616604247,-1.7147990063518275e7,4027.7722093824336,46.654450053170336,-2203.466587146986,174591.19649314994,-1.9495267280235413e7,75.53090535168552,-3687.080493603804,295861.50141020346,-3.3264199212450158e7,-6179.911132715997,501806.8987834767,-5.678775401488151e7,851811.552706129,-9.699558410226905e7,-1.657522138831921e8,0.565637300690464,0.7851010355090602,1.0035475969472936,3595.8196875418926,157.08360115244915,4026.7065769354363,0.0,171.0323941281743,0.0,171.03239415376643,0.0,-0.4985956397743464,-0.2102666287510851,0.004599996134949717,3.3773642093253686,3.932578127007285,-0.49855103877273793,0.5147944086536667,0.5291986019986015,0.5437000613529515,0.5391584617536508,6.660391861908745e-11,0.49349524397657113,0.5142774821786688,0.06427935147398997,0.06427935146039498,0.009649840487088683,172.138169218097,172.1381692547155,4027.7722093824336,1.877555249143918e-8,0.17929705566901988,-0.036989876073549005,1.0,10.0,0.0,0.0,0.016891790240339842,-0.5493486399598532,-0.00014048136378122438,0.7610301221078531,0.5449008265924866,-10.392022571523766,-28.689829321482726,-2.0094216562208604,-1.6454096696572462,-0.1324275282400243,5.598029589300573,-300.8236219443354,24885.166842715444,-2.8157807116675023e6,4.0856792978526354e8,6.221909258554711,-350.2843162624396,28976.72301651466,-3.2787444003151646e6,4.757422683079434e8,-610.5388766350911,50611.49209278158,-5.726740150204543e6,8.309415139090854e8,88390.70739589183,-1.0002470331827752e7,1.4513397438246148e9,-1.7470485232456293e7,2.534939931131894e9,4.427577040343637e9,8.34032414369225,0.0,7.162482952997892,0.0,7.1624827572340255,0.0
2.55290430586062,-2.0585006190129667,0.029380320324013703,2.6343357672503105,2.6235881629899254,2.7581811559707568e-5,2.640873682554854,6.959040759114599,2.51098566263692,6.568640068828358,4.709250943622828,8.79996929020854,3.8747950619430033e-10,0.004898044606428392,130.36713673555732,175.9476089289497,43.29551985526351,-1965.6582555812276,153050.1039740788,-1.690269057216903e7,4150.618992745418,46.513005089261775,-2187.868745307668,172686.5989158764,-1.920986440164263e7,75.27806138581528,-3659.7758424243175,292536.13859177503,-3.276603266016495e7,-6132.129036963855,495999.7841032734,-5.591809878061539e7,841668.9458487272,-9.547723983343072e7,-1.631010388691331e8,0.5700208313314892,0.7876613973775054,1.0034765354670898,3411.6244532415303,147.7560158895635,4149.554337592672,0.0,174.84254867151753,0.0,174.8425486947251,0.0,-0.491530585555239,-0.20725427151533593,0.0044935852353424404,3.3651439757871695,3.916819371221513,-0.4914929660905587,0.5088125442228494,0.5226221278418872,0.5364837005501946,0.5321151210827555,5.881117398727298e-11,0.48741932143572314,0.5077965430777105,0.06266556683138509,0.06266556681950265,0.009326417435566258,175.9476089289497,175.94760896250196,4150.618992745418,1.7186300464679782e-8,0.1743618792800433,-0.03558003334655341,1.0,10.0,0.0,0.0,0.017035559892489827,-0.5380125775150606,-0.00013139155365604876,0.7448133974339923,0.5287537033856619,-10.278031436550727,-28.16869733535307,-1.9746766480117675,-1.6188708873135553,-0.13250936743792102,5.577706113266065,-298.63655293754834,24614.00429416121,-2.774925487984981e6,4.011689654118526e8,6.199760361751599,-347.6016210605163,28649.764573132896,-3.2299078282844364e6,4.66944119961308e8,-605.6495478397242,50020.84296703354,-5.639234037268531e6,8.152555175943787e8,87325.22559256741,-9.845776961499216e6,1.423385381048944e9,-1.7190077938298736e7,2.4851420109246855e9,4.338901560599974e9,8.306841340081194,0.0,7.136524200530678,0.0,7.136524023354852,0.0
2.5932970029855813,-2.0428022332614533,0.028518264996075432,2.6158026126289644,2.6053980331923987,2.5905868201585125e-5,2.6222051546905902,6.861355944900832,2.4945136589303005,6.480847639994565,4.700847909497849,8.782550024479534,3.5586439279496953e-10,0.004797561424958722,122.430629792721,179.83046958954165,43.184495864490316,-1952.7807342455103,151475.94718429397,-1.6667413075188322e7,4276.994473438191,46.37604260080939,-2172.8081000556754,170852.88218815523,-1.8935968268444497e7,75.03172934175194,-3633.3627432480916,289331.65388097166,-3.2287708142277513e7,-6085.833886173309,490399.2759809615,-5.508269923183222e7,831880.2092613722,-9.401810122990292e7,-1.605522992928314e8,0.5744039323172065,0.790209746967367,1.0034066738595528,3236.378212833885,138.96131727649288,4275.930917231809,0.0,178.72626740966842,0.0,178.72626743070103,0.0,-0.48460023209855396,-0.2043053592903492,0.0043896823962692715,3.353268946720015,3.901474643855478,-0.48456853105518266,0.5029067258848112,0.5161501627268728,0.5294050330925316,0.5252019009814225,5.192475198138337e-11,0.4814485688197495,0.5014295673857163,0.06110134848129875,0.06110134847091339,0.009015110881404258,179.83046958954165,179.8304696202773,4276.994473438191,1.5727762112393156e-8,0.16959266549029473,-0.0342317632706994,1.0,10.0,0.0,0.0,0.017163786409401863,-0.5269761481329323,-0.0001228929912687247,0.7290332566876344,0.5131759177387486,-10.166738936644167,-27.66233906442493,-1.9408298602363643,-1.592978482643931,-0.13259226943231364,5.557956882263234,-296.5189413093656,24352.400339410728,-2.7356526035560193e6,3.940822303633528e8,6.178222066343734,-345.0018570667124,28334.184889459,-3.1829506901205285e6,4.585161543663987e8,-600.9077529458789,49450.51736196762,-5.555076767789891e6,8.002278905908965e8,86296.03676030596,-9.695051261676982e6,1.3966019680964913e9,-1.6920305741744325e7,2.437426754119273e9,4.2539303985128355e9,8.274238703141679,0.0,7.111298936926018,0.0,7.111298776632724,0.0
2.63461696608567,-2.02699446604138,0.02768842449211977,2.5975326961024763,2.587458294791747,2.432998492290596e-5,2.603799823600666,6.765717055116047,2.478257231458797,6.394792492196027,4.692670485675862,8.765553380793582,3.267035699496087e-10,0.004698026331575063,114.92684948136383,183.7906902005821,43.07813121086916,-1940.382112127195,149962.49216711408,-1.644179677233238e7,4407.0803754366225,46.2434453576813,-2158.2702547725517,169087.71178998976,-1.867313169363168e7,74.79158572432752,-3607.8107782584857,286243.56668229174,-3.182839934559181e7,-6040.964241770247,484996.88631682866,-5.4280036358355165e7,822429.4273757826,-9.26153881309922e7,-1.5810092596585554e8,0.5787888766559557,0.7927476124241298,1.0033379563567113,3069.5739954154833,130.66550198385593,4406.018042488834,0.0,182.68749096888246,0.0,182.68749098793097,0.0,-0.4777984373899688,-0.20141670848657484,0.004288193778688202,3.341732916876379,3.8865307829311586,-0.4777717511868256,0.49707386324393643,0.5097779397828521,0.5224571980181759,0.518412408524993,4.5836595257535884e-11,0.4755776487103599,0.49517091509662237,0.0595840523801877,0.05958405237111179,0.00871523699305555,183.7906902005821,183.79069022872966,4407.0803754366225,1.438878074684946e-8,0.16498059240447313,-0.03294136095285434,1.0,10.0,0.0,0.0,0.017277417887635475,-0.5162246034337508,-0.00011494261125913086,0.713668548201327,0.4981375682081301,-10.058017509176143,-27.169999608150775,-1.9078376031306987,-1.5677006387149133,-0.13267614525294788,5.5387715159572855,-294.4690161711451,24100.048636809166,-2.697901935006678e6,3.872941439312118e8,6.157276240694011,-342.4823852823206,28029.57485677712,-3.137796434330299e6,4.5044150778285223e8,-596.3079289092907,48899.7088571919,-5.474123151932822e6,7.858273336581535e8,85301.57221993948,-9.55001948431139e6,1.3709315965814924e9,-1.6660655139826037e7,2.3916873235273647e9,4.172466946836665e9,8.242488216262085,0.0,7.086793935693272,0.0,7.086793790737698,0.0
2.6769104526036767,-2.0110689602276044,0.026889207136265896,2.57951149885575,2.569755170993029,2.2847506378516413e-5,2.5856433583635345,6.67202200296053,2.462203846326792,6.310387251032929,4.684716357336745,8.74896810788822,2.9980287989742195e-10,0.004599421563573054,107.83203891490062,187.83231839505723,42.97641867940019,-1928.4548901187925,148508.2081164688,-1.6225525105253795e7,4541.066262445692,46.115108454629365,-2144.242772493804,167389.03612872865,-1.8420956951021813e7,74.55731594390686,-3583.092415393705,283267.8545721033,-3.1387363124171767e7,-5997.462888150359,479784.8712495872,-5.3508731376679435e7,813301.8974531491,-9.12665574641522e7,-1.5574225167404866e8,0.583177789293959,0.795276405453955,1.003270332002547,2910.7466773938017,122.83746875516142,4540.005279981281,0.0,186.73026882539102,0.0,186.73026884262973,0.0,-0.47111957012463507,-0.198585406685788,0.00418903242333103,3.330531084746795,3.8719758588299515,-0.4710971306138651,0.4913111401114088,0.5035011040051159,0.5156339249544223,0.5117408002371994,4.045238772007746e-11,0.4698016713274069,0.4890154248610656,0.05811125873414589,0.058111258726215774,0.008426170259696684,187.83231839505723,187.83231842082614,4541.066262445692,1.3159288190005054e-8,0.1605175797186575,-0.031705442574263706,1.0,10.0,0.0,0.0,0.017377323573974614,-0.5057444274889871,-0.00010750127940992475,0.6986998602292828,0.48361119388852725,-9.951750223165941,-26.69098684747481,-1.875659957213594,-1.5430081852052084,-0.13276091351746827,5.520141967057368,-292.48528866718385,23856.68274253211,-2.6616202824165924e6,3.8079257646835494e8,6.136906486877617,-340.04086844983124,27735.570456512105,-3.0943765223587966e6,4.4270501609627765e8,-591.8449915381556,48367.687660299125,-5.396241940794239e6,7.720255382453718e8,84340.39379490734,-9.410432188948177e6,1.3463216283919592e9,-1.64106551045111e7,2.34782618281732e9,4.094331035271867e9,8.211564484079435,0.0,7.062998951918581,0.0,7.062998820899693,0.0
2.7129329968577203,-1.9977019372489928,0.026245523975269875,2.5646741832368423,2.5551741620699895,2.1679050836100365e-5,2.570693552349891,6.595359860662114,2.4489727675616755,6.241251808658501,4.678257430600748,8.735453900675427,2.789842306787341e-10,0.0045179513846759075,102.21616333299777,191.2655385347454,42.895218815386194,-1918.871510701846,147340.5680548882,-1.6052236557097826e7,4655.843067566695,46.01134697575657,-2132.9353156229386,166022.96477436155,-1.82186997579444e7,74.36635412259683,-3563.1124208033934,280871.31601474213,-3.103330640940998e7,-5962.218088307136,475581.8112666769,-5.288902213779694e7,805932.6573139767,-9.018200067893785e7,-1.5384437464166284e8,0.5868396921039798,0.7973777506027039,1.0032147795958044,2784.1741165967937,116.65078169366957,4654.783309967765,0.0,190.16456056009795,0.0,190.1645605759505,0.0,-0.46564400019268015,-0.19626786149572667,0.004108117235276659,3.321448957050839,3.860135976191213,-0.4656245963949249,0.4865605847567857,0.49834038217667426,0.5100388527721647,0.5062672970375521,3.644344193435971e-11,0.46505762746895024,0.4839612223503201,0.056916317027642674,0.05691631702055745,0.00819312119958593,191.2655385347454,191.26553855867957,4655.843067566695,1.2211749405879365e-8,0.15690689301749483,-0.030714885629899834,1.0,10.0,0.0,0.0,0.017450672013284166,-0.49720924693980467,-0.00010166319792467186,0.6865155314771475,0.47187866192804434,-9.864990905803992,-26.30152858154061,-1.8494410380994726,-1.522858882867515,-0.13283218137625483,5.505037626478238,-290.8818561149381,23660.575038047817,-2.6324737113842256e6,3.7558562904469967e8,6.120360926122822,-338.06432024952215,27498.433752094497,-3.059473647732668e6,4.365063680373962e8,-588.227059550784,47938.20837636736,-5.333601800757328e6,7.60962851189151e8,83563.87928996683,-9.298103271846516e6,1.3265886063643937e9,-1.6209379491440304e7,2.3126453347512546e9,4.0316396160440016e9,8.186409472332132,0.0,7.043706707397142,0.0,7.043706587015398,0.0
2.7571360440334125,-1.981539797777482,0.025498721097060757,2.54707513841383,2.537872724179521,2.0352368085293078e-5,2.5529599284629114,6.504990666657192,2.4332622611786876,6.159667585059865,4.670709562545966,8.719596943268304,2.557796960141189e-10,0.0044210183048472036,95.81502949298704,195.46737548790938,42.802073938015425,-1907.7951348461906,145991.58001789558,-1.5852406238276225e7,4797.500617663976,45.89058137712169,-2119.816942117906,164441.7004499528,-1.798518387161336e7,74.1420467812688,-3539.858819699129,278092.49303151737,-3.06240803871894e7,-5921.087536463725,470700.7836406014,-5.217202550063736e7,797362.8633498179,-8.892601606955722e7,-1.516446410350803e8,0.5912409850599346,0.799893248088776,1.0031490407434378,2638.8828118995625,109.60787726545067,4796.442452205374,0.0,194.36782160127103,0.0,194.36782161559478,0.0,-0.45917733552421014,-0.19353491044132176,0.0040130165412640695,3.310851645345509,3.8462664539782554,-0.4591610566359365,0.48091991640184467,0.49222828674389657,0.5034293442985398,0.4997982017722972,3.2142889103996086e-11,0.45944428506934487,0.4779828213322601,0.055519467036374316,0.05551946703018681,0.007922409676656214,195.46737548790938,195.46737550980518,4797.500617663976,1.1159938147176404e-8,0.15269829477177504,-0.02957098410748417,1.0,10.0,0.0,0.0,0.017527445096022262,-0.4871950041392224,-9.506470917285126e-5,0.6722274510001421,0.458226596212845,-9.762949084235185,-25.845328957495912,-1.8186639814154364,-1.49917141692585,-0.13291839594287796,5.487413313028974,-289.0164754250095,23433.110245318327,-2.5987675739306062e6,3.695821067540865e8,6.101009361059644,-335.7605234362894,27223.05919385409,-3.019078745940894e6,4.293553916127682e8,-584.0031922779747,47438.95357457045,-5.261052588220259e6,7.48193894699831e8,82660.35306482237,-9.167918723929262e6,1.3038010848318624e9,-1.597596787477116e7,2.272000815411091e9,3.959182580392186e9,8.156942594559293,0.0,7.0211959362279375,0.0,7.021195827539957,0.0
2.8024516308266794,-1.9652376570334291,0.024778666464366807,2.529689738506188,2.5207746133220272,1.910310936988869e-5,2.5354405231941026,6.416318774233863,2.4177242607854836,6.079521859648757,4.663383086644277,8.704124587237803,2.3437406864100256e-10,0.004324984398035803,89.76432428815295,199.7628694248712,42.713653660636496,-1897.1786758214216,144698.68793664273,-1.5661232689212095e7,4943.645082828932,45.77382932535039,-2107.1827560260695,162922.4341431842,-1.7761432100509815e7,73.92272972824148,-3517.373152119064,275416.7069359607,-3.0231399138762753e7,-5881.179405138543,465991.41039560776,-5.148310457207753e7,789079.7036890651,-8.771774330613816e7,-1.49526102710508e8,0.5956516231158293,0.8024031590106714,1.0030842721641358,2500.437834596661,102.95762569075033,4942.588646384973,0.0,198.66489262058,0.0,198.66489263350988,0.0,-0.4528199308804613,-0.19085226936819555,0.003920027916426715,3.300581812234909,3.832757161669468,-0.4528062921803552,0.47534262812320754,0.48620107717320443,0.49692927012252147,0.4934328886034163,2.8337933996580867e-11,0.4539140201328326,0.4720950909998165,0.05416126509482775,0.05416126508942629,0.007660993690955271,199.7628694248712,199.76286944489317,4943.645082828932,1.0193932215957565e-8,0.14861918558181342,-0.028473414982921975,1.0,10.0,0.0,0.0,0.017592601065849103,-0.4774193560245177,-8.888193899759302e-5,0.6582881984857574,0.4450196788357177,-9.663076571651807,-25.400773525477263,-1.7886053715720163,-1.4759984586260537,-0.1330053058979799,5.4703334569097635,-287.2144322880447,23214.065672348697,-2.5664121806933964e6,3.6383747262057996e8,6.082194471120996,-333.52942996006345,26957.466270947807,-2.9802608528252766e6,4.225073972990933e8,-579.9038302711444,46956.759332743546,-5.19126682366444e6,7.35957038375104e8,81786.5990742764,-9.042579565220911e6,1.2819484205185266e9,-1.5751056922556564e7,2.2329994127614965e9,3.8896146127864523e9,8.128241355437547,0.0,6.999380777619893,0.0,6.99938067955755,0.0
2.8411022425902352,-1.9515401830893622,0.0241981982640724,2.5153574273782113,2.5066742176577406,1.81177302782612e-5,2.5209970667772224,6.343668147011218,2.4049009446021516,6.013786240297246,4.657447410441301,8.69151883622492,2.1781117241659874e-10,0.004245639073787698,84.9766788628337,203.41735238871604,42.643619826399835,-1888.6822890234116,143663.63125969455,-1.5508405438457763e7,5069.023350425159,45.67954793448702,-2097.0194158795643,161702.8792729034,-1.758225198892173e7,73.74354474609795,-3499.2073580092324,273263.64273538976,-2.991644278217035e7,-5848.821842589247,462193.92253212107,-5.09297427230786e7,782387.6296008285,-8.674593064503634e7,-1.4782008128675744e8,0.5993355336966679,0.8044912667360526,1.003031012687725,2390.0477886349386,97.69925566652607,5067.968462203478,0.0,202.32080852892972,0.0,202.32080854079274,0.0,-0.4476025505627415,-0.18865362516746206,0.0038441025328604635,3.2922736552746423,3.8217682059482483,-0.4475907947030918,0.47074183312927054,0.4812409515620511,0.49159283096676043,0.4882046557310033,2.5504317626682472e-11,0.4493663152490897,0.46725517017290874,0.053057669343424735,0.053057669338603106,0.007449916826184353,203.41735238871604,203.41735240729255,5069.023350425159,9.449439915593874e-9,0.1453145491105284,-0.02759238855276667,1.0,10.0,0.0,0.0,0.01763848677560568,-0.4694480423106758,-8.402705641343024e-5,0.6469282259655849,0.43433922897961463,-9.58144335870705,-25.038834099726415,-1.7640843852174823,-1.4570650528627906,-0.1330782187427536,5.456515898596587,-285.7606920460022,23037.858819333585,-2.540458189532674e6,3.5924246673354065e8,6.066916568145544,-331.72467350684883,26743.445502761206,-2.949085106336585e6,4.170248885950484e8,-576.5800325934525,46567.59324473994,-5.135157460573868e6,7.261519963209374e8,81080.42766401263,-8.941700959192947e6,1.264424905530328e9,-1.5569868458409868e7,2.2017019030177374e9,3.8337510217220154e9,8.104894919544837,0.0,6.981732559808061,0.0,6.981732469854064,0.0
2.8885951225800177,-1.934962006377024,0.02352417020988259,2.4983367103667105,2.48992324270102,1.6998216871912006e-5,2.503843701046147,6.257918368634736,2.3896553936273723,5.936114669818713,4.650529626513301,8.676730638022697,1.9935644764348905e-10,0.004151241562249823,79.52228472311114,207.89682885183805,42.564021111376086,-1878.9079501437263,142471.95321662453,-1.5332665037436213e7,5223.993080231148,45.56996334211913,-2085.25696878323,160294.33839831434,-1.7375783597162053e7,73.53252761886397,-3478.078964054509,270769.951352471,-2.955283805539437e7,-5811.031052268646,457784.6598871439,-5.028981031892978e7,774600.1221412034,-8.562031408554493e7,-1.4584120446053264e8,0.6037677049977057,0.8069937003754794,1.0029679286065387,2263.2777403455966,91.71108016350976,5222.940182348589,0.0,206.8021493172888,0.0,206.80214932797614,0.0,-0.4414348808611475,-0.1860578001271107,0.0037548157613108753,3.282604698409212,3.808896711448914,-0.44142505813085875,0.46527557846122564,0.47536130199131876,0.48528176456902394,0.4820187715780721,2.246460387256401e-11,0.4439791618153079,0.46152402647620466,0.051765807465287805,0.05176580746108235,0.007204378877543115,207.89682885183805,207.89682886880888,5223.993080231148,8.623133561144355e-9,0.14145773315802374,-0.026573513046716055,1.0,10.0,0.0,0.0,0.017683974411886627,-0.4600844879927578,-7.85358028110284e-5,0.63359190899328,0.4218965747728845,-9.485324830582696,-24.614318005878946,-1.7352693070753988,-1.4347803046557122,-0.13316625109043642,5.4404348606202575,-284.0734304204025,22833.908503753846,-2.510500375743436e6,3.5395319857914513e8,6.04905441585075,-329.62324259858303,26495.213836927804,-2.913046851896986e6,4.1070700191313386e8,-572.6991229586324,46115.38000504881,-5.070208931281799e6,7.148412873831806e8,80258.47787114888,-8.824785613106102e6,1.2441911221178734e9,-1.5359637121241227e7,2.165531672257038e9,3.7691367694275446e9,8.077549186425104,0.0,6.96119362399061,0.0,6.961193542946834,0.0
2.9291375409515448,-1.921024248479887,0.02298055188362835,2.4842948744660642,2.4760993790250936,1.6114918794735005e-5,2.4896919964182476,6.1876085999268975,2.3770638498695886,5.872359629658727,4.644937208025343,8.664684261618003,1.8508207836911595e-10,0.004073257047213788,75.20834921896407,211.71159099982663,42.50144930931135,-1871.1151699488385,141520.65836076252,-1.5192509511445208e7,5357.067536141,45.481557279841056,-2075.8133348370548,159165.74814131082,-1.7210721309266254e7,73.35977871256863,-3461.0187357486884,268765.3442962435,-2.926150870625502e7,-5780.372152629247,454229.90340353677,-4.977604544412821e7,768305.6323826564,-8.471495583856398e7,-1.4424686694504908e8,0.6074718210608762,0.8090769745648385,1.0029160260366394,2162.17917749667,86.97571560046663,5356.016410293328,0.0,210.61858766198796,0.0,210.61858767177614,0.0,-0.43637034157489524,-0.18392880802024247,0.0036818894712784935,3.274799231574872,3.7984276505509715,-0.43636189479433335,0.460764753871408,0.47052013801297077,0.48009705875319686,0.4769346779326533,2.0201285265679237e-11,0.4395461227020062,0.4568097902509283,0.050715247425856806,0.05071524742210583,0.007005954849651806,211.71159099982663,211.71159101555915,5357.067536141,7.986455170734245e-9,0.1383308216218994,-0.025754963446704464,1.0,10.0,0.0,0.0,0.017714281749683917,-0.4524439656706122,-7.422236211448519e-5,0.622716130501807,0.41182713857969633,-9.406707503682075,-24.268422906326446,-1.7117481198568771,-1.4165595368167117,-0.13324002309967858,5.427452807278715,-282.71493930076724,22670.138098131727,-2.4865089691480305e6,3.4972870549587095e8,6.034554386074683,-327.9248467145027,26295.394647447352,-2.8841348562492216e6,4.0565415529955125e8,-569.5523593329328,45750.559899934415,-5.018019048334334e6,7.057840401741364e8,79594.06420558879,-8.73069812837509e6,1.2279698080489323e9,-1.5190223745198648e7,2.1365030534861534e9,3.717228560101467e9,8.055307637798009,0.0,6.9446130182336,0.0,6.944612943986165,0.0
2.9789971006590155,-1.904145573083133,0.022349048043165686,2.46760767354698,2.459665947982963,1.5111159851892744e-5,2.472873836914884,6.104562272839453,2.362082939065705,5.796973582226058,4.638435763150284,8.65055470351191,1.691845165985811e-10,0.0039804925227278085,70.29611988458991,216.39215262113728,42.430963797818876,-1862.1898653450683,140429.09534996178,-1.5031795089508204e7,5521.704014067108,45.37890892178478,-2064.908226528405,157865.0688005397,-1.702089932422118e7,73.15587612234657,-3441.1878479693155,266446.20842377265,-2.892560219428682e7,-5744.5407435134875,450103.51254850085,-4.918226011590243e7,760977.1261070668,-8.366632295123056e7,-1.423965829186829e8,0.611930851373435,0.8115751989351623,1.002854517801725,2046.0667477115758,81.58296783420029,5520.655154871483,0.0,215.30131041260145,0.0,215.30131042139962,0.0,-0.430380159595247,-0.18141354521701064,0.0035961043667839046,3.2657376007815233,3.7861664913002655,-0.43037312261307376,0.45540360548826164,0.4647787573429928,0.473961606936667,0.47091572900259265,1.7774055770077878e-11,0.43429139523741134,0.4512240718325852,0.049484506174264815,0.049484506170996694,0.006774951343464119,216.39215262113728,216.3921526354946,5521.704014067108,7.2800389602537496e-9,0.13467883936118924,-0.024807590815481555,1.0,10.0,0.0,0.0,0.017741986592058563,-0.4434631920176968,-6.934211667824022e-5,0.6099403292112133,0.4000886157452762,-9.314080094356934,-23.862420312157678,-1.684092066681088,-1.395098899940572,-0.13332900071852555,5.4123810619607156,-281.14181930908774,22480.984077223256,-2.4588708397635953e6,3.448747112819742e8,6.017606791021105,-325.9492670062061,26063.92625026574,-2.8507572754827356e6,3.998388813193075e8,-565.8780924032652,45326.85155797312,-4.957651303981642e6,6.953443873943622e8,78820.59994439954,-8.621674877910491e6,1.2092464949788747e9,-1.4993599042699791e7,2.102953626489784e9,3.657164345467248e9,8.029258952170828,0.0,6.925363834992975,0.0,6.92536376820989,0.0
3.02159524398596,-1.8899473551442958,0.021839532876571567,2.4538319793955248,2.4460955094046493,1.4319065984382358e-5,2.4589898024537074,6.0364227677818185,2.3497012802434907,5.7350516542003165,4.633194939941156,8.639046734135668,1.5689470252923928e-10,0.003903871319732836,66.41321212042672,220.3821197595754,42.376139260781784,-1855.1104993640733,139561.13013031488,-1.490404710111279e7,5663.2112856978665,45.29618832303344,-2056.175087540289,156825.4858096481,-1.686949828273596e7,72.98851729885652,-3425.1853673366404,264584.31727648596,-2.865685999564541e7,-5715.448004809834,446777.74367543764,-4.8705881223071605e7,755050.2614483879,-8.282291396745838e7,-1.4090501121993104e8,0.6156594566891707,0.8136562302234657,1.00280388743288,1953.462992772328,77.31861587559555,5662.164435649369,0.0,219.29320535103056,0.0,219.29320535907237,0.0,-0.4254588817925357,-0.1793493240263231,0.0035260192020162015,3.2584430221827594,3.7761948964402867,-0.425452846049833,0.4509781383333497,0.4600493094941884,0.46891818949297687,0.4659660292052957,1.596749600279693e-11,0.429964641386408,0.44662678937651973,0.04848290303867495,0.04848290303576286,0.006588131173459337,220.3821197595754,220.38211977287258,5663.2112856978665,6.735958805036628e-9,0.13171601260404553,-0.024045915977197064,1.0,10.0,0.0,0.0,0.017758189160780154,-0.4361305443141712,-6.550776735896413e-5,0.5995155425450254,0.3905831253501716,-9.238270093681544,-23.531369305835764,-1.6615049749794075,-1.3775404170696586,-0.13340349302465263,5.4002479293533625,-279.87856722345356,22329.470748913063,-2.436788348680479e6,3.410062215130887e8,6.003853203602335,-324.3544397532072,25877.874205756187,-2.824021385814203e6,3.9519519036380076e8,-562.8988128194081,44985.231823586,-4.909184631742412e6,6.869929092020832e8,78195.28110787646,-8.533961549701566e6,1.194243303600362e9,-1.4835105159775753e7,2.076028690751792e9,3.6088913998340783e9,8.008074554106425,0.0,6.909868109035321,0.0,6.9098680479419565,0.0
3.0651855972871345,-1.8756241522349666,0.021344694034625793,2.4401700055120172,2.432633374890881,1.3565210475221746e-5,2.445220253944768,5.969218967317658,2.337408398810185,5.673918890067044,4.628117762609553,8.627776458844208,1.4541811982566034e-10,0.0038278732283777354,62.71330226492892,224.45706818734934,42.32495389045559,-1848.3608624008982,138731.15867935604,-1.4781891256814834e7,5808.815977653121,45.2159881039752,-2047.7632377394484,155825.93236176932,-1.6724193858980186e7,72.8232222426427,-3409.648511258603,262785.6517964231,-2.839809400043239e7,-5687.021806828713,443551.75773039844,-4.824583709722934e7,749280.7061530662,-8.20062678218332e7,-1.394573153730918e8,0.6194005378149513,0.8157370351868674,1.0027538101554736,1864.4818299907106,73.25288702416766,5807.771249396733,0.0,223.37019890231943,0.0,223.37019890966252,0.0,-0.4205998592131253,-0.1773130901720088,0.003457177553802569,3.251384909855117,3.7664420183869645,-0.42059468864535676,0.44659010234640245,0.45536848644652933,0.46393588694822024,0.46107451762191826,1.433741552522381e-11,0.42568367901933524,0.44208005550476553,0.04750233508722671,0.04750233508463316,0.006406272802881488,224.45706818734934,224.45706819965898,5808.815977653121,6.2295592806185845e-9,0.1288237004149996,-0.02330842965726068,1.0,10.0,0.0,0.0,0.017768420325281267,-0.4289309945042068,-6.187285827137466e-5,0.5892858160966394,0.3813198889671344,-9.163671814502113,-23.206702336400888,-1.6393230489766786,-1.3602677772202285,-0.13347827099754997,5.388507651270831,-278.65888285474193,22183.506013522234,-2.415561681293609e6,3.372959086413157e8,5.990428356612352,-322.8059503273628,25697.968301955367,-2.798251455382364e6,3.9073191186606514e8,-559.9925876802204,44653.81741426846,-4.862353836787972e6,6.789502425407676e8,77586.89067015727,-8.449019542777155e6,1.1797689763135915e9,-1.4681307828085117e7,2.0500099677136586e9,3.562172139629499e9,7.98735492529949,0.0,6.894874474931971,0.0,6.89487441908405,0.0
3.109806212355501,-1.8611718604439782,0.020864051137229427,2.426617555714294,2.4192755581592174,1.284774312174012e-5,2.43156103442157,5.902921532678789,2.3252004081429947,5.613549733986484,4.623207159706771,8.61673926675522,1.347042113172059e-10,0.00375250150319555,59.18882390886074,228.6205632156759,42.27749307544789,-1841.9454609118072,137939.3809680849,-1.4665316870487083e7,5958.69441591464,45.13826610487343,-2039.6722426391361,154866.2408451399,-1.6584932820482705e7,72.65972416580924,-3394.567850084682,261049.28467507812,-2.8149145391874824e7,-5659.2323977432025,440422.9281982479,-4.780174402305337e7,743662.2734582188,-8.121554255211191e7,-1.3805174726384643e8,0.6231549059617779,0.8178180830889737,1.0027042714342793,1778.9846257899003,69.3768429534125,5957.651925387562,0.0,227.5358583179026,0.0,227.53585832460055,0.0,-0.4158014317350302,-0.1753040030799679,0.00338955134421862,3.2445666767671737,3.756903091829886,-0.4157970079873832,0.4422387095850664,0.45073504345839716,0.45901290492238567,0.4562395190980673,1.2866958927329558e-11,0.42144703833797953,0.43758235362528447,0.046542096569192004,0.046542096566883365,0.006229195332924524,228.6205632156759,228.62056322706582,5958.69441591464,5.75834759831956e-9,0.12599954737615848,-0.022594172369187898,1.0,10.0,0.0,0.0,0.01777293474096776,-0.42186057677802297,-5.842690599610267e-5,0.5792453850006947,0.37229073579742666,-9.090246709693702,-22.888206034575155,-1.6175351404575975,-1.3432720828131668,-0.13355331030414544,5.377165852693038,-277.483076601367,22043.093193036093,-2.395186211134686e6,3.3374203575877213e8,5.977325351396449,-321.30341369508983,25524.15301763011,-2.7734356153503573e6,3.864461138084871e8,-557.1574911055513,44332.41032295798,-4.817127150910255e6,6.712097158012861e8,76994.91118039182,-8.366774576391015e6,1.1658092175616329e9,-1.4532045316615818e7,2.0248679843352168e9,3.5169474111244745e9,7.967089929790287,0.0,6.88039014899412,0.0,6.8803900979802215,0.0
3.1647666898893068,-1.84365293634977,0.020305375417315866,2.410493598517015,2.4033785670901495,1.2032362714859017e-5,2.415310066445572,5.8245219804146915,2.3106576367015093,5.542080601045045,4.617539020511328,8.603795429952113,1.2278778605564945e-10,0.003662887874744295,55.18085587828474,233.73892502302584,42.225589789205976,-1834.6957163484828,137040.0819165182,-1.4532800379143039e7,6144.450867157728,45.048207642284815,-2030.386546807022,153767.093981199,-1.6425739628046418e7,72.46549035884468,-3377.0597655196607,259046.65967406722,-2.7863164156915765e7,-5626.68165428457,436792.89655273315,-4.7289371062427886e7,737110.742198373,-8.029972113130063e7,-1.3641821090613717e8,0.6276788030246536,0.8203162974436784,1.0026455165371215,1680.8016396147368,64.96408610481646,6143.411219866444,0.0,232.65697764257476,0.0,232.65697764856404,0.0,-0.41012108990200624,-0.17292781344675745,0.0033099665177618747,3.2367070682309302,3.74573180249754,-0.41011742777391863,0.43706436085114164,0.44523579771947963,0.4531812429360951,0.4505098895886674,1.1291763973600857e-11,0.41641960273233347,0.4322478073337865,0.0454157039841394,0.04541570398213316,0.00602277223142529,233.73892502302584,233.73892503339542,6144.450867157728,5.236080475121249e-9,0.12269739611506969,-0.02176645122021567,1.0,10.0,0.0,0.0,0.01777114516807732,-0.41354124285165583,-5.45273475227008e-5,0.5674390441352447,0.3617538401540854,-9.00363215480037,-22.513867671114085,-1.5918950076022145,-1.3232308384825582,-0.13364366982963066,5.36409097625592,-276.13061258841134,21881.94969239787,-2.3718556432323605e6,3.296820039577739e8,5.962016321238018,-319.5605552243984,25323.550197783352,-2.7449019196478417e6,3.815338517356758e8,-553.8465069913923,43959.66465721934,-4.764931114377389e6,6.623113065813386e8,76305.46989911344,-8.27153976019867e6,1.14971771778896e9,-1.435869145399918e7,1.9958148921292582e9,3.4645691086921787e9,7.9433571798375615,0.0,6.863693156068368,0.0,6.863693110354869,0.0
3.211795318298498,-1.8289022035664104,0.019854382253894815,2.3971683775569064,2.3902372092895754,1.1388937583550018e-5,2.4018799689865857,5.760122736674804,2.298623488396031,5.483307564131519,4.613007148632976,8.59325340059807,1.1358923467241632e-10,0.0035889090844553636,52.01729900224416,238.1106783194906,42.18666751911072,-1829.0355361767884,136333.49378900987,-1.4428535523991687e7,6304.395200573441,44.97577500890906,-2023.0018078811756,152894.84395648222,-1.6299645514208643e7,72.30489417125494,-3362.948735094695,257444.36388939113,-2.7635325910181113e7,-5600.180933724287,433868.5837743625,-4.6879094532505624e7,731802.3156019478,-7.956311216064505e7,-1.3509914593617862e8,0.6314651738172192,0.8223994511617293,1.002597115214951,1602.5139826573143,61.47616760976452,6303.358058638942,0.0,237.03116484197918,0.0,237.03116484742839,0.0,-0.405450531777362,-0.17097570245858876,0.0032449212847477163,3.2304313554589807,3.736645753974925,-0.40544740786929495,0.4327910164266371,0.44070252692782724,0.4483829084030038,0.44579374992199405,1.012088278876289e-11,0.41227561673185553,0.4278529947559964,0.044497877722316115,0.044497877720532576,0.0058556210728804405,238.1106783194906,238.11067832907452,6304.395200573441,4.8343203326102085e-9,0.1200154875059852,-0.021100169852494563,1.0,10.0,0.0,0.0,0.01776391591088762,-0.4067419288900576,-5.146321323405269e-5,0.5577961586625955,0.353212883811556,-8.932656231697008,-22.20823574537873,-1.5709378183392717,-1.3068148886615256,-0.13371920381133096,5.353650231931403,-275.0529249944077,21753.82530734071,-2.353346308937232e6,3.2646805293146205e8,5.949595125413951,-318.15798574381097,25162.985249425943,-2.7221519810283864e6,3.7763000908047783e8,-551.1609316387261,43659.61438341807,-4.723132356046341e6,6.552145993092743e8,75747.76784081518,-8.1949782490441445e6,1.1368432749687934e9,-1.4218844366773475e7,1.9725027127047887e9,3.422429881563115e9,7.924054497716783,0.0,6.850360592187814,0.0,6.850360550507089,0.0
3.259986461912085,-1.8140092309717015,0.019416192615190557,2.3839406364359945,2.377188724162087,1.0776642111836966e-5,2.3885482612706292,5.696545838258032,2.2866627935489414,5.425224457364956,4.6086539317785,8.582927538983837,1.0501196910932926e-10,0.0035155716721902933,49.00709017719823,242.58366739168304,42.15180404839562,-1823.7296079032228,135666.37335085846,-1.4329911314040225e7,6469.237624471001,44.90566343200453,-2015.9390487870703,152062.37168071631,-1.6179504103448674e7,72.14507829575408,-3349.2622256624,255901.7508038793,-2.7416890619007505e7,-5574.210484823454,431032.9673236346,-4.648363437791306e7,726624.0964615493,-7.884978304993953e7,-1.3381653837330921e8,0.6352673179790215,0.8244842436136705,1.0025492108816256,1527.310064217246,58.15234870051361,6468.203115739139,0.0,241.50671370119835,0.0,241.50671370614987,0.0,-0.4008357905888829,-0.16904832883541454,0.0031810093905751307,3.224410274600468,3.7277567591994747,-0.40083312956977235,0.42855206713974797,0.4362130729357881,0.443638758768184,0.44112932706330826,9.065787371746196e-12,0.4081716706591748,0.42350283232091746,0.04359834924575968,0.043598349244175126,0.0056927315175574885,242.58366739168304,242.58366740053592,6469.237624471001,4.460843563577363e-9,0.11739497483391612,-0.020454376778419242,1.0,10.0,0.0,0.0,0.017751701187081532,-0.4000603431735772,-4.855847038665712e-5,0.5483259576888877,0.3448824777928619,-8.86273470778624,-21.908143438065203,-1.550343116720323,-1.2906497363508906,-0.13379492836044873,5.343632322751115,-274.0207899329606,21631.34938081719,-2.3356867676950465e6,3.234075318349226e8,5.937470655274225,-316.8004292718081,25008.39531130312,-2.7003298365477016e6,3.738967156765561e8,-548.5400056391652,43368.98393268668,-4.6828500407860875e6,6.484021220220263e8,75204.7995536986,-8.120890048095677e6,1.1244422905247946e9,-1.4083021916583596e7,1.9499788303342721e9,3.381602550539792e9,7.905170526842051,0.0,6.837568557854758,0.0,6.837568519885027,0.0
3.3093850751975724,-1.7989698793097983,0.01899041109736816,2.3708069914828473,2.3642298953288803,1.019401509000014e-5,2.375311586938183,5.633767743668735,2.2747722401514565,5.36781046482192,4.604484044306951,8.572811531571947,9.701740680883564e-11,0.0034428815944009365,46.143921735698356,247.16231713910983,42.12112433115949,-1818.7860552227303,135039.32777405455,-1.4236976589733213e7,6639.193940379544,44.837813211865,-2009.1993011643356,151269.7863737951,-1.6065311335948564e7,71.98566119526174,-3335.989342910204,254418.07579659857,-2.720775405143562e7,-5548.732091115853,428283.2820796898,-4.610265370827724e7,721568.9616167609,-7.815889868002157e7,-1.3256853675662124e8,0.6390859849371745,0.8265710826347012,1.0025017919075867,1455.0767712279542,54.98546539445571,6638.162196902419,0.0,246.08805131073433,0.0,246.08805131522757,0.0,-0.39627552043249215,-0.16714501684134983,0.003118207332690283,3.2186497038109354,3.719058719528278,-0.39627325701797844,0.42434688532618575,0.4317664376238684,0.4389473559504483,0.4365152774061912,8.115412190606918e-12,0.4041065392745387,0.41919607866416925,0.04271654565107275,0.042716545649665934,0.005533957632226499,247.16231713910983,247.1623171472828,6639.193940379544,4.1137851159931035e-9,0.11483395783686738,-0.019828306039622427,1.0,10.0,0.0,0.0,0.01773470644395067,-0.3934932765569723,-4.580497127042612e-5,0.5390237571159482,0.336755990258593,-8.793830978758713,-21.613406308945805,-1.530102210085541,-1.2747278037651153,-0.13387082328702615,5.334046962858956,-273.034953998005,21514.579934942536,-2.318880868756968e6,3.2050030398392713e8,5.925633622459227,-315.487662518388,24859.762161311613,-2.6794307450063103e6,3.703325393293766e8,-545.9815166676162,43087.59732398184,-4.644060376359366e6,6.418692306135942e8,74676.01575878749,-8.049207530252015e6,1.1125030486776319e9,-1.3951062192781636e7,1.9282167220622349e9,3.342030607110844e9,7.886692309396645,0.0,6.825329499828504,0.0,6.8253294652718095,0.0
3.3600380209109555,-1.7837799838955926,0.018576658918896555,2.357764217789751,2.3513576568148613,9.63967175905651e-6,2.362166746128651,5.571766049241551,2.262948618897868,5.311045684768565,4.600502619868613,8.562898380533179,8.956931428239525e-11,0.0033708453329952116,43.421739012149054,251.85130374846662,42.09476391260445,-1814.2139644207998,134453.07091807213,-1.4149795492397916e7,6814.490777282124,44.772157589341404,-2002.7838655595674,150517.2595003115,-1.5957074569610229e7,71.82622379630827,-3323.118430395678,252992.60960208662,-2.7007822080755558e7,-5523.704426070132,425616.6496140358,-4.573581821885391e7,716629.3806843811,-7.748960548856728e7,-1.3135322262506075e8,0.6429219140258543,0.8286603646425829,1.0024548472318895,1385.7060184988409,51.9687035734982,6813.461935580437,0.0,250.77985610365,0.0,250.7798561077215,0.0,-0.3917684371472717,-0.16526512309188252,0.0030564925188103294,3.2131561679134872,3.7105449801791437,-0.39176651481796554,0.4201748743756563,0.4273616710447407,0.4343073316760199,0.4319503222987909,7.259737339094909e-12,0.40007904285967133,0.4149315450714163,0.04185191982588724,0.04185191982463909,0.005379160323379955,251.85130374846662,251.8513037560074,6814.490777282124,3.7914017811185385e-9,0.1123306258337492,-0.019221229606912884,1.0,10.0,0.0,0.0,0.017713127395115543,-0.38703766874335754,-4.31950249981116e-5,0.5298850859125912,0.32882709373025165,-8.725908225179994,-21.32384443301776,-1.510206902765507,-1.2590417355324401,-0.1339468692027117,5.324904938756654,-272.09627694033986,21403.58897851684,-2.302934591218371e6,3.1774662704958034e8,5.914073782393432,-314.21948488773074,24717.075437433836,-2.6594515567356464e6,3.6693638717935324e8,-543.4831150948819,42815.278678508934,-4.60674091381825e6,6.356116799590263e8,74160.84539215128,-7.979863100717756e6,1.1010142186360106e9,-1.3822799629467495e7,1.9071900373675923e9,3.303657046289012e9,7.868605709395973,0.0,6.813657236698139,0.0,6.813657205278635,0.0
3.4119941654765547,-1.76843535392703,0.018174572915990745,2.3448092426260008,2.338569086970563,9.112298879330261e-6,2.3491106891015865,5.510519433146009,2.2511888158032765,5.254911080012337,4.596715274595608,8.553180275611767,8.263365038477426e-11,0.0032994698805644883,40.834726578974134,256.6555743457546,42.07286950437015,-1810.0234379317465,133908.42887340943,-1.406844817291406e7,6995.366116320256,44.708621400845686,-1996.6942779845283,149805.02389111134,-1.585481261515117e7,71.66630475039402,-3310.636881844881,251624.62634814874,-2.6817009591221876e7,-5499.082553929979,423030.0426923399,-4.538279261042956e7,711797.3340303892,-7.68410228470633e7,-1.3016859216609573e8,0.6467758346866385,0.8307524749546745,1.0024083663388839,1319.0944402840494,49.0955770169768,6994.340317665993,0.0,255.5870775050856,0.0,255.58707750876943,0.0,-0.38731331567666283,-0.163408034999366,0.0029958432299971726,3.2079368708804137,3.7022082213959946,-0.3873116855542837,0.4160354678852907,0.42299786956332186,0.4297173842790391,0.4274332451488105,6.4896877424282e-12,0.39608804442324025,0.41070809276698583,0.04100394886984974,0.04100394886874318,0.005228206917740496,256.6555743457546,256.65557435270784,6995.366116320256,3.4920635765696814e-9,0.10988325259880351,-0.018632454998004477,1.0,10.0,0.0,0.0,0.017687150657911536,-0.3806906005093962,-4.07213669764744e-5,0.5209056751088351,0.3210897479799072,-8.658929153261116,-21.039281622324637,-1.4906494758527842,-1.2435843709808483,-0.13402304743759358,5.316218163069858,-271.20573706374455,21298.463116923074,-2.2878561251865975e6,3.151471654840076e8,5.9027797557482575,-312.9957119692996,24580.332312190567,-2.640390693483217e6,3.6370750390923584e8,-541.0422830748829,42551.85005634042,-4.570870334848922e6,6.296255954623426e8,73658.68939885809,-7.912788553371063e6,1.089964765817288e9,-1.369806346900488e7,1.8868723834079366e9,3.2664239015402565e9,7.85089518186347,0.0,6.802567027717657,0.0,6.8025669991800095,0.0
3.4653045088570917,-1.7529317634294255,0.01778380439298503,2.331939132271008,2.325861395865608,8.610649904447674e-6,2.3361405032022224,5.450007570012614,2.239489798683507,5.199388400834939,4.593128130605525,8.543648445162335,7.617841844868158e-11,0.003228762686445481,38.37729416229239,261.5803712384168,42.05559960545349,-1806.2256522285504,133406.3460247585,-1.3993031581065439e7,7182.06992608329,44.647119534514204,-1990.9322688928014,149133.3724626264,-1.5758555753016466e7,71.50539509165685,-3298.5309248966128,250313.38957815667,-2.6635239199854758e7,-5474.81736338438,420520.24462559295,-4.504323648901214e7,707064.219883068,-7.621223328353712e7,-1.2901253557465315e8,0.6506484687496424,0.8328477892177248,1.0023623392111052,1255.1430692171457,46.359905597330545,7181.047316806718,0.0,260.51496017333835,0.0,260.514960176666,0.0,-0.38290898516971145,-0.16157316831512125,0.0029362385523989424,3.202999729117194,3.694040332216805,-0.38290760503214255,0.41192812659841055,0.41867417173666016,0.42517627322310764,0.42296288626561424,5.7970422266870306e-12,0.39213244486993964,0.4065246280574678,0.04017213216008695,0.04017213215910668,0.005080970691840742,261.5803712384168,261.5803712448242,7182.06992608329,3.2142456816149613e-9,0.10749019027573178,-0.01806132275581162,1.0,10.0,0.0,0.0,0.017656954327889864,-0.37444928301346103,-3.837712950234556e-5,0.5120814426508258,0.3135381799186938,-8.592855679739856,-20.759544480270034,-1.4714226581869103,-1.2283487078138398,-0.1340993400058811,5.307999729624683,-270.36443686361997,21199.304203625987,-2.2736559608301506e6,3.1270300465121174e8,5.891738822347366,-311.8161676420509,24449.5370756157,-2.6222481215613224e6,3.6064546963229626e8,-538.6562988937712,42297.12893521076,-4.536428204509758e6,6.239074407006962e8,73168.9136320274,-7.84791433491952e6,1.079343851519935e9,-1.3576676022300787e7,1.8672370836592846e9,3.2302717249948134e9,7.8335435051034015,0.0,6.792075643331453,0.0,6.79207561743936,0.0
3.520022313519088,-1.7372649448961544,0.0174040181422704,2.3191510820098684,2.3132319157687617,8.133540666709776e-6,2.3232534029923055,5.390211062753982,2.2278486063129153,5.144460123112619,4.589747843220924,8.534292991771123,7.017353216407647e-11,0.003158731617925105,36.04406431868441,266.6312576506307,42.04312519912405,-1802.8329245714679,132947.89220265034,-1.3923660419827078e7,7374.864781711657,44.5875552157097,-1985.4997188369293,148502.6570946379,-1.5668345817335673e7,71.3429323475733,-3286.7853831071648,249058.137142921,-2.6462439929343943e7,-5450.854946384629,418083.8049715199,-4.47167999697338e7,702420.753300167,-7.560227194191414e7,-1.2788281483052193e8,0.6545405319749712,0.8349466744066121,1.0023167562935988,1193.757055247835,43.75579588569426,7373.845513534889,0.0,265.56906973371287,0.0,265.5690697367137,0.0,-0.37855432521666654,-0.15975996518150137,0.002877658324675763,3.198353410293424,3.686032271563329,-0.3785531586350067,0.4078523362619523,0.414389755242855,0.4206828148288964,0.418538138868457,5.174352033733214e-12,0.3882111791538948,0.4023800985313291,0.03935598971247878,0.03935598971161107,0.004937330467319232,266.6312576506307,266.6312576565313,7374.864781711657,2.9565211196189436e-9,0.10514986422349532,-0.017507204242759734,1.0,10.0,0.0,0.0,0.017622708505569983,-0.36831104906221857,-3.6155815342579445e-5,0.5034084810270365,0.3061668664932046,-8.527648608978048,-20.484461501561334,-1.4525196036101193,-1.213327868832195,-0.13417572956343018,5.300263977726242,-269.5736097312397,21106.23013193086,-2.2603469996458534e6,3.10415669161087e8,5.880936693419871,-310.6806756483692,24324.700731046407,-2.605025333543879e6,3.5775020013921165e8,-536.3221980144174,42050.92550531587,-4.503394714696156e6,6.184539855911322e8,72690.84116211682,-7.785168760464007e6,1.0691407285839734e9,-1.345845080372402e7,1.848256923160631e9,3.195139036707142e9,7.816531486103415,0.0,6.782201447468664,0.0,6.782201424003524,0.0
3.576203225860782,-1.7214305873595332,0.017034891646816444,2.306442410357422,2.300678095774932,7.67984554461745e-6,2.3104467246224054,5.331111395902516,2.216262341259613,5.090109405731148,4.586581632175039,8.525102710593067,6.45906938715859e-11,0.0030893849424128727,33.829861799061355,271.8141445605081,42.03563052631549,-1799.858789129446,132534.27100115118,-1.386046827709434e7,7574.026435856572,44.529818098193616,-1980.3986098040864,147913.28761203281,-1.5584236343938949e7,71.17829405194134,-3275.383413144726,247858.064720415,-2.6298545807131063e7,-5427.1359164097385,415716.9910592841,-4.440311892310786e7,697856.8561012191,-7.501011516150898e7,-1.267770397101972e8,0.6584527344538796,0.8370494891873481,1.002271608473281,1134.8454243294625,41.277624050921595,7573.01066625573,0.0,270.7553196133839,0.0,270.75531961608505,0.0,-0.374248263549423,-0.15796789282623505,0.0028200831050739497,3.194007378131946,3.678173915107182,-0.3742472791322265,0.4038076067458052,0.41014383520323183,0.4162358795493863,0.4141579466011519,4.6148676960899354e-12,0.38432321373011324,0.39827349064145456,0.03855506088274561,0.038555060881978194,0.004797170277364397,271.8141445605081,271.8141445659383,7574.026435856572,2.7175541130223495e-9,0.10286076890458898,-0.01696949976126911,1.0,10.0,0.0,0.0,0.01758457578962639,-0.36227334672201983,-3.40512740872003e-5,0.4948830482045546,0.29897052091424803,-8.46326730334854,-20.21386222860905,-1.4339338757078637,-1.198515072533862,-0.13425219934884214,5.293026566322707,-268.83462780512554,21019.375777786317,-2.247944689628642e6,3.0828714571541977e8,5.87035725945182,-309.5890505220843,24205.84059672412,-2.5887253380539063e6,3.550219494871913e8,-534.0367304054107,41813.039746394024,-4.4717504146830905e6,6.13262274585519e8,72223.74392008172,-7.724477171301376e6,1.0593446316662433e9,-1.3343190523209572e7,1.8299038775556536e9,3.1609617381029105e9,7.799837635791663,0.0,6.77296449247954,0.0,6.7729644712391615,0.0
3.622240394078331,-1.708639545760041,0.016747056350858575,2.2963308977403116,2.2906878710681027,7.333026344309826e-6,2.3002575686337523,5.284321475152143,2.207030965087965,5.047033763902425,4.584208030874276,8.517860919481612,6.041035395599394e-11,0.003034406158039223,32.14084449859943,276.05970721799014,42.03335298675383,-1797.790790546758,132236.55343821502,-1.3814466069523389e7,7738.133939394284,44.4848598530019,-1976.5577220234939,147471.87266326754,-1.552138464331281e7,71.04455600580923,-3266.49664452787,246937.1574964627,-2.6173800104824528e7,-5408.292060882374,413870.9486362063,-4.416110096893276e7,694255.6745078191,-7.454847579245733e7,-1.2590794084642759e8,0.661597470890374,0.838734806458041,1.0022357976285776,1089.4388717330949,39.38214477045673,7737.121086154636,0.0,275.0036749934939,0.0,275.00367499597354,0.0,-0.3708377133822771,-0.15654910616104908,0.0027747339045562907,3.1907536564030803,3.671987415985556,-0.3708368550555241,0.4005938720282828,0.4067743116805511,0.4127111014510594,0.4106851929239453,4.208658646876712e-12,0.38123614127815647,0.3950148497895312,0.03792497358554664,0.037924973584851474,0.004687472942742994,276.05970721799014,276.05970722306864,7738.133939394284,2.539042739065961e-9,0.10106540858416342,-0.016550768629789818,1.0,10.0,0.0,0.0,0.017551375807854097,-0.3575139220056811,-3.2447792277802395e-5,0.4881665075960454,0.2933360107768315,-8.412328353963867,-20.00049663334719,-1.4192896945760927,-1.1868101100319557,-0.13431342202433716,5.287606856942446,-268.2817867629214,20954.472614881168,-2.2386877311972845e6,3.067003178734771e8,5.862041890422246,-308.7471976718084,24115.07074506389,-2.5763527347526327e6,3.529599912716636e8,-532.2409766210918,41628.57690949085,-4.447422162964475e6,6.092955291632938e8,71857.44066233913,-7.677350124035802e6,1.0517934924075084e9,-1.3252976213878248e7,1.8156534312645974e9,3.134262638983568e9,7.78669550599861,0.0,6.766048358110258,0.0,6.766048338514414,0.0
3.6812032849455423,-1.6924925952145653,0.01639634207440742,2.283758712771691,2.2782641546110525,6.918813175750111e-6,2.2875892943927645,5.226432062951448,2.1955364352756614,4.99368219920628,4.5814472833230635,8.50893473144596,5.5521171392263926e-11,0.0029663133757055517,30.128455985041743,281.49632025336945,42.035331734263195,-1795.608440739946,131907.12748431411,-1.3762798127485845e7,7949.495117101516,44.43008184655052,-1972.0583009692305,146958.13826627092,-1.5448428890149187e7,70.87421338881589,-3255.6641744222648,245834.1739360257,-2.6025778724242516e7,-5384.841013558006,411618.94062134414,-4.38693957554546e7,689806.5949592391,-7.39855500917361e7,-1.2483865514387462e8,0.6655477000231671,0.8408455748298669,1.002191411318239,1034.763354069826,37.11728775583313,7948.486061677734,0.0,280.44390899572494,0.0,280.4439089979489,0.0,-0.36661656846338475,-0.1547938006055089,0.0027189208369796363,3.186974719236469,3.6643688770449634,-0.3666158464326481,0.3966038873642451,0.4025958174229516,0.40834522081913377,0.40638268643126735,3.747919464415e-12,0.37740559996189477,0.3909740587080466,0.03715032489481229,0.03715032489419846,0.0045532999263042185,281.49632025336945,281.49632025803714,7949.495117101516,2.3307409329126154e-9,0.09886493884765268,-0.016041183502534334,1.0,10.0,0.0,0.0,0.017506634183921198,-0.3516510860615733,-3.053896601665942e-5,0.4798976858263132,0.28644198426372613,-8.349324961654032,-19.73753820195698,-1.401260176228536,-1.172354877378938,-0.1343899957012452,5.281310444924976,-267.6400606687639,20879.211977768264,-2.2279650539658098e6,3.0486424179102635e8,5.851815782236294,-307.73399505528084,24007.02974624515,-2.561726140081901e6,3.505341079770971e8,-530.0337593517243,41405.113351985194,-4.418229338963011e6,6.045682483342686e8,71408.0642678867,-7.620154387620704e6,1.0427023789461553e9,-1.3142512448883735e7,1.798354815717534e9,3.101632636499236e9,7.770511437945961,0.0,6.758014759556007,0.0,6.758014741858728,0.0
3.741798999687397,-1.6761657618194448,0.016055445347320667,2.271258989368259,2.2659095160902893,6.5251440352621094e-6,2.274994566535218,5.169191886342934,2.184088982591068,4.940864256206639,4.578924130135559,8.500133528004197,5.0983385843070904e-11,0.0028989300027929604,28.221595706423038,287.08360705678297,42.04288415847248,-1793.8898105692645,131626.70023904025,-1.3717795433583086e7,8168.070397186422,44.37673038424237,-1967.8958907419835,146487.19342251934,-1.5381787232023912e7,70.69956846598967,-3245.1165695116993,244783.7242805156,-2.588649003548241e7,-5361.431111004881,409424.11573834374,-4.358930258621191e7,685403.5512188884,-7.343713577422452e7,-1.2378557627936533e8,0.669520035921891,0.8429612389929051,1.0021474367079992,982.3261832229855,34.96392229077127,8167.065315382665,0.0,286.0349636847024,0.0,286.03496368669255,0.0,-0.36244125096466157,-0.15305825464307582,0.002664061818171186,3.1835272377585064,3.656864369211071,-0.36244064468246157,0.39264370616196287,0.3984538014311883,0.4040229605470525,0.4021220194518871,3.3346705465319373e-12,0.3736056062064257,0.3869685326338383,0.03638969155267025,0.03638969155212874,0.004422307192532156,287.08360705678297,287.0836070610699,8168.070397186422,2.1378910283555358e-9,0.0967118168659106,-0.015546472018255606,1.0,10.0,0.0,0.0,0.017458424729022416,-0.3458821908286902,-2.8731354042077895e-5,0.47176671225441247,0.2797092624458264,-8.287022572104824,-19.478583676952503,-1.3835320030637641,-1.1580889215185939,-0.134466605456243,5.275563960263323,-267.0548379279995,20810.648632324504,-2.2182072344819917e6,3.0319524266994596e8,5.841755004047447,-306.763996414172,23905.042826500583,-2.548038729260003e6,3.482777883613993e8,-527.8641242425623,41189.323314538706,-4.390370416919491e6,6.0009558392404e8,70967.26857170995,-7.564779321148047e6,1.0339869625123197e9,-1.3034383802784286e7,1.7815978639772463e9,3.069758874055704e9,7.754569841594687,0.0,6.750684454186626,0.0,6.750684438225796,0.0
3.7914954781343733,-1.662971747028218,0.01578960739843836,2.2613098502802775,2.2560740825304912,6.224371428945925e-6,2.264970213316757,5.123856678876591,2.1749630790401784,4.898984239971539,4.5770831709483275,8.493170348104824,4.759102306194043e-11,0.0028455404767638998,26.76906312131621,291.6669696058916,42.053101904068185,-1792.861508457836,131438.84647451527,-1.3686738428088866e7,8348.346761070787,44.334953471137176,-1964.8098072834273,146141.65823406883,-1.5333086642160727e7,70.55613765193804,-3236.866080098641,243980.4158337215,-2.5781304230826315e7,-5342.674070541874,407705.84548067773,-4.337327250199734e7,681904.6844460834,-7.300793225847307e7,-1.2295261878852423e8,0.6727142900758841,0.8446575191407357,1.0021125482850815,941.9353933934912,33.31831377818214,8347.344989734831,0.0,290.6214480786571,0.0,290.62144808047486,0.0,-0.35913337756264246,-0.1516837415787785,0.0026208500389692285,3.181016588794786,3.650932171952116,-0.35913285107014875,0.38949674283995034,0.39516600733304125,0.40059591819781243,0.39874301066325657,3.035130520263524e-12,0.3705869729965945,0.3837889028603391,0.03579100752851094,0.035791007528021446,0.0043197361603090545,291.6669696058916,291.6669696098943,8348.346761070787,1.9940343935343574e-9,0.09502254870546786,-0.015161071580070113,1.0,10.0,0.0,0.0,0.01741745320234604,-0.3413332488482504,-2.7354756408111544e-5,0.46535903157055253,0.2744361889424335,-8.237652027939783,-19.274185204594637,-1.3695630512410806,-1.146807918260496,-0.13452790921239074,5.271377102510207,-266.6286719983921,20760.76061625075,-2.211113534852637e6,3.0198302367718977e8,5.833808093741206,-306.01888606181836,23827.836651698213,-2.537770789814829e6,3.4659586961654e8,-526.1522517101321,41022.034000298445,-4.369029502483845e6,5.96699253093623e8,70620.13005281832,-7.521726246458329e6,1.0272770492945125e9,-1.2949387706097841e7,1.7685594610025582e9,3.0447504777666764e9,7.741968457443434,0.0,6.745344994488375,0.0,6.745344979808354,0.0
3.8551987982854725,-1.6463096989226826,0.015465680201292967,2.248934881724526,2.2438383814297826,5.865357665110201e-6,2.252502223389098,5.067746210949013,2.163593494603241,4.847090178540813,4.575012648894788,8.484546317251619,4.363003206638466e-11,0.00277945823629746,25.040939083683252,297.54481649933297,42.07131170676388,-1792.0266548303775,131251.3021597718,-1.3654302738868207e7,8580.7525121347,44.283687927752986,-1961.2583000160591,145749.31940513768,-1.5278070171616443e7,70.37135276429407,-3226.7628326704316,243021.50373023364,-2.565757174715331e7,-5319.110051856704,405600.03559055604,-4.311285854723287e7,677547.3942782928,-7.248208150230975e7,-1.2192035804108854e8,0.6767281749259294,0.8467828311695095,1.0020692956461896,893.332084874334,31.353832226473752,8579.755050028116,0.0,296.5033339237523,0.0,296.50333392537163,0.0,-0.35503827085963935,-0.14998264062147743,0.0025676656893533194,3.1781991676538848,3.6435911313359135,-0.3550378302547307,0.38558918326614366,0.3910880026746447,0.39634980328800085,0.39455543559568734,2.695962743974171e-12,0.36683960724091136,0.3798446252629768,0.03505460608719823,0.03505460608676717,0.00419422104812847,297.54481649933297,297.5448165030041,8580.7525121347,1.826417779104745e-9,0.09295146507504443,-0.01469187362717659,1.0,10.0,0.0,0.0,0.017363345414272868,-0.3357280283586149,-2.5716850570286315e-5,0.4574682109384425,0.2679825740003355,-8.176483532601107,-19.021993430390843,-1.3523648912744097,-1.1328656596872155,-0.1346045466653072,5.266675845313035,-266.15029392418637,20704.798358732514,-2.2031622264194945e6,3.006253359242978e8,5.82397712776899,-305.1257778683285,23736.841427300787,-2.5257967365828473e6,3.446489978945055e8,-524.0377218550756,40819.349138496196,-4.343517258214502e6,5.926792448538074e8,70192.14504529002,-7.469381977175856e6,1.019207002264985e9,-1.2844789179634038e7,1.7526898364472094e9,3.0140309012157335e9,7.726374655187293,0.0,6.739351490507279,0.0,6.739351477302619,0.0
3.907472435154562,-1.6328415446084208,0.015213069520546055,2.2390827518138003,2.2340954371270363,5.591173405248258e-6,2.24257647986017,5.023295650082823,2.1545263822239202,4.805931065891902,4.573547705107416,8.477696596343224,4.0672237838120915e-11,0.0027271224177869077,23.725846626408426,302.3713238342771,42.09040230751767,-1791.733056799706,131140.43564499108,-1.3633630608789304e7,8772.549923370752,44.24329333577118,-1958.6627293519605,145467.5501107676,-1.5238821009766553e7,70.218431069181,-3218.82763494658,242289.6378600359,-2.5564739429795507e7,-5300.0980655851645,403944.94007328036,-4.2911874952933274e7,674063.8746433175,-7.20689053093482e7,-1.2109931882394244e8,0.679956570587857,0.8484872521052196,1.002034975428549,855.9119708407959,29.85353688782682,8771.556050860567,0.0,301.333183409513,0.0,301.33318341098646,0.0,-0.35179344312271993,-0.14863513180197985,0.0025257724676592125,3.176211295394252,3.637765137237795,-0.35179306155597,0.3824838142534629,0.38785060699694435,0.3929825124333449,0.39123381003180363,2.4504105822837835e-12,0.3638618880428421,0.3767128833638984,0.034474813828650995,0.03447481382826192,0.00409591032949587,302.3713238342771,302.37132383770097,8772.549923370752,1.7015099418455247e-9,0.09132625824876647,-0.01432626541891746,1.0,10.0,0.0,0.0,0.017317824355875533,-0.3313073563329297,-2.446994604535627e-5,0.4512487201824714,0.26292724586388233,-8.127949132006252,-18.82277084978414,-1.3388140426471842,-1.1218347511708335,-0.13466585399659436,5.26335617621944,-265.81251704331373,20665.30534503308,-2.1975546168526583e6,2.996685053940568e8,5.8161740820803995,-304.4416187013564,23668.481483830572,-2.5169132318495247e6,3.4321732507108456e8,-522.3626545845913,40662.136054601215,-4.324023482105509e6,5.896422034423821e8,69853.7461822375,-7.428614285262319e6,1.0129963967631263e9,-1.2762236542583827e7,1.7403124649238262e9,2.98983020573935e9,7.713999384100303,0.0,6.73512116726633,0.0,6.735121155148221,0.0
3.9745161332229313,-1.6158292603481745,0.014905254133306994,2.226825683096737,2.2219721468310007,5.264036278971747e-6,2.2302284063619746,4.968268027581938,2.1432259325360317,4.754916044584783,4.571965848711843,8.469174418213754,3.722271485299964e-11,0.0026623736869148245,22.16281612817233,308.5673649674463,42.12016700130024,-1791.85408360485,131052.80000788455,-1.3614635947967246e7,9019.952444547767,44.193349358386385,-1955.7259671734012,145156.08679245223,-1.5195827623479357e7,70.01987981448845,-3209.061944061728,241417.48565602905,-2.5456321196917374e7,-5276.033191038306,401906.9409135135,-4.266930862866365e7,669696.5161281923,-7.156031359120576e7,-1.2007548977540614e8,0.6840142590901044,0.8506232605516831,1.001992421802542,810.9055924080309,28.06373924895154,9018.963244421486,0.0,307.53354324605453,0.0,307.53354324736034,0.0,-0.34777579136382836,-0.14696712314115334,0.002474210623104951,3.174072555944691,3.6305222873598515,-0.3477754731648392,0.37862764451884023,0.3838346270407806,0.38880968853505143,0.3871166549070841,2.1727130984194183e-12,0.360164203299743,0.37282711336876684,0.033761428659607316,0.03376142865926535,0.00397557374535827,308.5673649674463,308.56736497058193,9019.952444547767,1.556123267417844e-9,0.08933336239488485,-0.013881064358934514,1.0,10.0,0.0,0.0,0.017258233173530292,-0.3258592581137977,-2.2986923530218455e-5,0.44358839753566226,0.2567391385545947,-8.067730520516417,-18.576747864107425,-1.3221316387175044,-1.1081938413533106,-0.13474247325314934,5.259780646644527,-265.44858673423346,20622.769060539584,-2.191517966945157e6,2.986390506621516e8,5.806466561671464,-303.62384661469855,23588.61347320077,-2.506689076453879e6,3.4158719373300385e8,-520.2839962229384,40471.479004114604,-4.300779093115733e6,5.860677480167918e8,69434.60662699194,-7.378936452016052e6,1.0055277190078669e9,-1.2660173185836606e7,1.7252032301244736e9,2.959964100517893e9,7.698614908068849,0.0,6.730567520728939,0.0,6.730567509860429,0.0
4.029561194964171,-1.6020747881480355,0.01466520435937418,2.217065276997541,2.2123166591130174,5.01430943363356e-6,2.2203960115500796,4.924666035734272,2.134210656447377,4.714442953066288,4.570907750050466,8.462370334811887,3.4649996170378186e-11,0.002611118030384078,20.97459737052115,313.66055774579894,42.14889646580132,-1792.3575088885552,131025.06025193566,-1.360512155755221e7,9224.242189070812,44.153646494869164,-1953.6228635932443,144939.99746145416,-1.5166378837448185e7,69.8542761304485,-3201.3462356018745,240752.7220537136,-2.537562472694068e7,-5256.460264187114,400296.2328856804,-4.248175723440538e7,666179.321660942,-7.115851745411055e7,-1.1925557044981734e8,0.6872785988907185,0.8523366496764998,1.0019586521332133,776.2727920321203,26.697826382797345,9223.256881220397,0.0,312.630305508814,0.0,312.63030550999673,0.0,-0.34459188236200766,-0.14564557662062638,0.0024335954045870173,3.1726492263920743,3.624743974801568,-0.34459160759180707,0.37556292309088973,0.3806461007410865,0.3854999525582803,0.3838503560733557,1.971921536093751e-12,0.3572250754587277,0.36974112085522015,0.03319958366311109,0.03319958366280291,0.0038812921319535064,313.66055774579894,313.66055774871984,9224.242189070812,1.4478984377752781e-9,0.08776924606471778,-0.013534079945227057,1.0,10.0,0.0,0.0,0.01720848263828826,-0.32156179804124096,-2.1858390232478086e-5,0.437549638116725,0.25189105474956636,-8.019874225618738,-18.38221201802525,-1.3089882699995317,-1.09739480920893,-0.1348037482890453,5.257397320690689,-265.2057922827372,20594.39426273342,-2.187492491223878e6,2.9795286711034715e8,5.7987118110975135,-302.99913804670615,23529.21218361448,-2.4992225552576557e6,3.4041249603122556e8,-518.6286512252859,40323.38446678677,-4.283063641217029e6,5.833842191087824e8,69101.4592721956,-7.340135742219156e6,9.99778616502595e8,-1.2579196995894589e7,1.7133772713521724e9,2.936311501572655e9,7.6863416179714,0.0,6.727534862631691,0.0,6.727534852681934,0.0
4.1001987218857865,-1.58469683226567,0.014372691274306647,2.204919737059332,2.2002997125748793,4.7164943974965235e-6,2.2081615110641684,4.870677837759321,2.122970669496676,4.664264522039371,4.569855770052493,8.453854535294964,3.1653346248930384e-11,0.0025477365035443313,19.563870634500056,320.2061711515942,42.19123781215138,-1793.5185838268856,131045.71286588005,-1.360063440871917e7,9487.903919331824,44.104048931359465,-1951.3014805475004,144711.91161841404,-1.5135883605296887e7,69.6375687257907,-3191.783634064598,239961.13757951936,-2.5282208147863556e7,-5231.47223332583,398299.9693667848,-4.22548026171118e7,661734.5274244257,-7.066080160743305e7,-1.1822543171101515e8,0.6913823449040186,0.854484375698319,1.00191677628983,734.6414875014756,25.069559160212954,9486.923678523646,0.0,319.18052624664676,0.0,319.18052624768853,0.0,-0.3406491191155159,-0.14400940552324315,0.0023836067698115434,3.171245220224898,3.6175172598484795,-0.34064889081840605,0.3717570055376987,0.3766903055882405,0.3813977768982909,0.3798011464305259,1.7451438578149948e-12,0.3535742065418809,0.3659112478857037,0.032508066617920765,0.03250806661765045,0.0037658545909682265,320.2061711515942,320.20617115426523,9487.903919331824,1.3220704886761426e-9,0.08585095437216164,-0.0131114682355172,1.0,10.0,0.0,0.0,0.01714379401015418,-0.3162647177026858,-2.051673279377512e-5,0.4301108050521484,0.24595577787250716,-7.960392495827776,-18.141725097547162,-1.2928093051111376,-1.0840319240708938,-0.13488030550702568,5.2550403320396155,-264.96523971262627,20566.273595304134,-2.1835034767319835e6,2.972730579120378e8,5.788993478852387,-302.2544372715282,23460.61362282389,-2.4907930374127533e6,3.391086644609143e8,-516.5621149764929,40143.418531603966,-4.261992040321758e6,5.802477702959902e8,68686.35849774872,-7.292687348655021e6,9.928601014579678e8,-1.2478484500910409e7,1.6988797069561e9,2.906947358241422e9,7.67099242556179,0.0,6.724539886042965,0.0,6.724539877148004,0.0
4.158226894394676,-1.5706435174504698,0.014144572666158896,2.195246138850007,2.190726999704407,4.489264511500293e-6,2.198417569006223,4.8278909616157435,2.1140002976354033,4.624444360552898,4.569239762313239,8.447010123024667,2.942131278267888e-11,0.002497588425339938,18.492617132985995,325.5928443290084,42.23047838542628,-1794.891770261725,131108.41456017087,-1.3603218242083132e7,9705.734670904174,44.06415734468892,-1949.689555014558,144563.57893467514,-1.5116646746439062e7,69.4554193687223,-3184.1666131661336,239357.80927677345,-2.5213356133443434e7,-5210.965398357759,396710.4602515636,-4.2078693836717844e7,658124.38159122,-7.026476302426766e7,-1.1739373909380984e8,0.6946844333831889,0.8562075400919549,1.001883540829201,702.6241312777187,23.827895445991977,9704.758652045577,0.0,324.5710034121418,0.0,324.5710034130804,0.0,-0.3375241464198796,-0.14271285404153472,0.0023442311896902115,3.1704345598774584,3.6117130101928963,-0.3375239498734041,0.3687320567059578,0.3735492315281773,0.37814356049780234,0.3765882684684284,1.581396071246521e-12,0.3506714049994897,0.3628689631008428,0.03196327462488586,0.03196327462464266,0.0036753857390045804,325.5928443290084,325.5928443314934,9705.734670904174,1.2285135124314021e-9,0.08434516083792518,-0.012782021866440238,1.0,10.0,0.0,0.0,0.017090111989599494,-0.31208575281676176,-1.9496238283480178e-5,0.42424581107915815,0.2413051398623255,-7.9130299780913935,-17.951349773701974,-1.2800643249658075,-1.0734455684750586,-0.13494151392172743,5.2536730438181305,-264.82516306642015,20549.882616159957,-2.181177702034056e6,2.968766809265827e8,5.781166373241321,-301.68699928217353,23410.28329475841,-2.4847824452896677e6,3.3819953032642496e8,-514.9053494846808,40003.245001366755,-4.245970061627781e6,5.779112812308326e8,68354.21802399919,-7.255468409868829e6,9.875277986316266e8,-1.2398047372985154e7,1.6874755117416015e9,2.883537463265904e9,7.6586649760063,0.0,6.722806909537123,0.0,6.722806901416291,0.0
4.217653815090435,-1.5564532681016283,0.013921563464254666,2.185609634650679,2.181189659110016,4.271444937971852e-6,2.188711457369716,4.785456259678078,2.1050476544352192,4.584904192855361,4.568832846269043,8.4401143954056,2.7327663767448045e-11,0.002447941623100978,17.47032990203229,331.1195370567307,42.27470176162028,-1796.6779837769213,131214.01559728332,-1.3611531951429568e7,9929.94025158756,44.02383858624514,-1948.2943040815926,144446.05588658492,-1.5102097293875024e7,69.26446911841619,-3176.5466568816246,238779.51673647054,-2.5149646248713773e7,-5189.902980392557,395121.51972500683,-4.190690689331097e7,654450.7074675901,-6.986916651538576e7,-1.165520235154294e8,0.6980038794075449,0.8579353032116667,1.0018505378719793,671.7168023049725,22.638393151415944,9928.96861090466,0.0,330.1016066850789,0.0,330.10160668592215,0.0,-0.33442476661274123,-0.14142711917096937,0.002305394779316856,3.1699135195475368,3.6058687865242076,-0.3344245976342567,0.3657245214304056,0.37042881990492615,0.3749134055127015,0.3733985581541993,1.431974885565288e-12,0.34778403378336714,0.35984547138069267,0.031425786315677454,0.03142578631545883,0.0035865455640269345,331.1195370567307,331.1195370590412,9929.94025158756,1.1408880731988884e-9,0.0828644491590149,-0.01246004143238183,1.0,10.0,0.0,0.0,0.017034772999476307,-0.3079580211093746,-1.8520680934603634e-5,0.41845592971287104,0.23673928010859221,-7.865819297771743,-17.762641988905983,-1.2674938848978212,-1.0629472180084636,-0.13500268206475258,5.252786015186552,-264.73356176552875,20539.138362861522,-2.17965158736034e6,2.966164403361299e8,5.773260387798592,-301.14407857334163,23364.017517369502,-2.4794330033901026e6,3.374116891534877e8,-513.2398744744569,39866.12789287453,-4.2306676983394455e6,5.75726589403826e8,68020.92232121318,-7.218806869366968e6,9.823639954211082e8,-1.2317462772691917e7,1.6762105837054887e9,2.8601228714326816e9,7.646253126023084,0.0,6.721688290370744,0.0,6.7216882829664355,0.0
4.293976874402935,-1.5385189596724687,0.013649812029335849,2.1736148392086005,2.169316460168502,4.011880986649243e-6,2.17663069251375,4.732899116278294,2.0938796842724745,4.535863463136775,4.568631136899165,8.43138606467668,2.4893840492642375e-11,0.00238659664206436,16.258616933087847,338.2346343483725,42.3373059748751,-1799.5190429248325,131409.18420485416,-1.3630356778473068e7,10219.51062111923,43.97246312276656,-1946.8521999353602,144343.1401531243,-1.5090654289103378e7,69.01186840085087,-3166.9665008892093,238089.30898317895,-2.5077096481562857e7,-5162.643777326735,393126.57997504825,-4.1697419092252664e7,649745.6656413288,-6.937302905717373e7,-1.1548072526838867e8,0.702178141065334,0.8601017087675447,1.0018096067506084,634.5964640859092,21.222133955449902,10218.544682837095,0.0,337.2217442116652,0.0,337.22174421239976,0.0,-0.3305859938008233,-0.13983490044292846,0.002257596812089155,3.1696873141999076,3.5984763102030177,-0.33058585418657127,0.3619893563879994,0.3665569810447825,0.370909000841939,0.3694434872152093,1.263566996743579e-12,0.3441958567528924,0.35609195739053134,0.030763946389297015,0.03076394638910586,0.003477726410270739,338.2346343483725,338.23463435048035,10219.51062111923,1.0391879178739374e-9,0.0810480786957227,-0.012067770507478075,1.0,10.0,0.0,0.0,0.016963350140584352,-0.3028691200943879,-1.7361705348145375e-5,0.4113223060196789,0.23114850572558843,-7.8069484828448115,-17.5289202091655,-1.2520242185436161,-1.049941585987861,-0.13507907585304763,5.252382101829852,-264.69016401989853,20533.98589574894,-2.1789155388134746e6,2.9649048133612275e8,5.763216019254763,-300.49880144598797,23311.92721705075,-2.4736902203140487e6,3.3660091492235804e8,-511.13705667157717,39698.52113126876,-4.212515056621097e6,5.732064744001186e8,67600.96181908718,-7.173607204113504e6,9.761282211365788e8,-1.2216113803345852e7,1.6622741208010345e9,2.8307296263854065e9,7.630553918158576,0.0,6.721191726376089,0.0,6.721191719792154,0.0
4.356727259677583,-1.5240111265700054,0.013437882295816233,2.164058644690197,2.1598557052934213,3.813995699813297e-6,2.167006557430393,4.691235433339698,2.0849618917487023,4.496931218595818,4.568726314037851,8.42428381902763,2.308473966282996e-11,0.002338098434686063,15.340057924843974,344.10049924468484,42.39352006844445,-1802.302193238675,131618.3210930992,-1.365249134948545e7,10458.904408496557,43.93024414816528,-1945.937027868766,144296.52611304866,-1.5087023881726697e7,68.79731275170965,-3159.212581437864,237560.94307821646,-2.5024590970547393e7,-5139.959862001733,391515.1347044677,-4.153328230701433e7,645870.5929979762,-6.897281205657245e7,-1.1460395252585049e8,0.7055379502353932,0.8618403802104273,1.0017771165372813,606.0746019661201,20.14350883375439,10457.943224436274,0.0,343.09176471398877,0.0,343.091764714644,0.0,-0.32754292082778563,-0.1385728837725591,0.002219948157479076,3.16986166989933,3.5924649418223455,-0.32754280117940376,0.35902044795384574,0.36348215692772884,0.36773168624393116,0.36630468874375055,1.142229572446304e-12,0.3413416195822469,0.3531093738880357,0.030242294666514853,0.03024229466634333,0.0033924098904888084,344.10049924468484,344.10049924664213,10458.904408496557,9.637075521503609e-10,0.07962201482372219,-0.01176188947333426,1.0,10.0,0.0,0.0,0.016904475340993198,-0.2988536161255039,-1.6480813998416677e-5,0.40569691704901756,0.22676705699987695,-7.759904067191747,-17.34351960024319,-1.239841716372112,-1.0396255309085,-0.13514013008482534,5.252648116054765,-264.7148602855663,20536.77926274541,-2.1793052279274054e6,2.96556168192853e8,5.755005528364132,-300.008239931904,23274.8652275097,-2.469863188232366e6,3.360945196421742e8,-509.43028552189224,39567.01123568487,-4.198739903354851e6,5.713564814988899e8,67260.80791941618,-7.137810623818586e6,9.712988472826695e8,-1.213418014784706e7,1.6511958231872342e9,2.8070119561477737e9,7.617788441199033,0.0,6.721548159188892,0.0,6.721548153205326,0.0
4.421037604007351,-1.5093578529764702,0.01323069745156986,2.154536806397358,2.1504277152449585,3.6244466787940062e-6,2.1574175231552477,4.649905365321228,2.076057336876368,4.458259639732816,4.569059946642084,8.417042859278427,2.1390983628950396e-11,0.0022901200526009922,14.464848851156649,350.12883118783986,42.4554399312161,-1805.5616136685712,131876.95489488827,-1.3681234392940808e7,10705.437209974865,43.88669575199612,-1945.230245902335,144282.12381594654,-1.5088424641815402e7,68.5703611746611,-3151.333582358738,237051.37487357802,-2.4976862149040453e7,-5116.368474915415,389881.55891954404,-4.137147651375936e7,641876.707200457,-6.85677040571665e7,-1.1370536693155444e8,0.7089162814247588,0.8635841457083614,1.0017448498172135,578.5649938111792,19.111408496121886,10704.480959220702,0.0,349.1243635534952,0.0,349.12436355407755,0.0,-0.3245243299815993,-0.13732114584475758,0.0021828164827257354,3.170366360107974,3.5863396374851613,-0.324524227593958,0.3560684736003546,0.36042721184197957,0.36457730669339766,0.3631880031318571,1.0317280237691467e-12,0.33850141193141203,0.3501443753309128,0.02972742322743717,0.029727423227283393,0.003308599190186335,350.12883118783986,350.1288311896562,10705.437209974865,8.931295593766818e-10,0.07821947783633199,-0.01146286606503461,1.0,10.0,0.0,0.0,0.016844111071404565,-0.2948866930771646,-1.5639288756032903e-5,0.4001427121450058,0.22246486523175324,-7.712846213787816,-17.159376183049485,-1.2278298182678684,-1.0293830662966652,-0.13520112354528419,5.25346182116708,-264.7947952878477,20546.002656314307,-2.180604877401153e6,2.967766633468487e8,5.746594392819761,-299.5394048162099,23241.91117429307,-2.4667291904193424e6,3.357174271683914e8,-507.6940989700057,39437.33564620113,-4.1855950270634647e6,5.696515490464103e8,66915.45190017458,-7.102200261931957e6,9.665952736775113e8,-1.2051136546150297e7,1.6401366951080413e9,2.783014040153384e9,7.60478171400435,0.0,6.722605261181746,0.0,6.7226052557524225,0.0
4.486961851283662,-1.4945564486502962,0.013028150584180784,2.145048539839534,2.141031743014293,3.442927689757372e-6,2.1478628071204886,4.608903596611735,2.067164625788349,4.419843034774604,4.569642282311883,8.40962976375841,1.9806190866269803e-11,0.0022426673132218125,13.631363854208143,356.3275284340682,42.523317496499025,-1809.319857902173,132187.47796289498,-1.3716909327547042e7,10959.35529072637,43.84147211331926,-1944.727538538643,144300.3460789314,-1.5094973903771602e7,68.32969533834597,-3143.2829011196955,236558.1232153516,-2.4933754446388673e7,-5091.739809843368,388217.3016519024,-4.1211238744861804e7,637743.7147731626,-6.815572166031589e7,-1.1278067712480283e8,0.7123134940361024,0.8653331544437045,1.0017128040207102,552.0392232890896,18.124213476791315,10958.40416042801,0.0,355.32744045505177,0.0,355.32744045556717,0.0,-0.3215299015899683,-0.13607953242079174,0.002146195289729322,3.1712157005608366,3.5800722536420477,-0.32152981410368203,0.3531332973358748,0.3573919221598122,0.3614455401692129,0.3600931288757648,9.311602431685972e-13,0.33567480950252687,0.34719660370198546,0.029219177067226813,0.029219177067089073,0.0032262586078529868,356.3275284340682,356.32752843575264,10959.35529072637,8.271711220613203e-10,0.07684001868535925,-0.011170524636905065,1.0,10.0,0.0,0.0,0.016782305761677704,-0.2909675851581315,-1.4835553838016297e-5,0.3946585553335817,0.2182403337300406,-7.665714601962495,-16.976348464065637,-1.215987602552705,-1.019209299931739,-0.13526205010849163,5.254846928199945,-264.9323838943737,20561.94003389343,-2.1828550811306834e6,2.9715894266934156e8,5.737936213181863,-299.0911283349292,23213.068434634115,-2.464298793115071e6,3.3547249643090725e8,-505.92070119478245,39309.022875510615,-4.173044966029788e6,5.680888884882522e8,66563.38703154094,-7.066636298506715e6,9.620012972669866e8,-1.1966628749818843e7,1.6290522511963298e9,2.7586356606458282e9,7.591474055305905,0.0,6.724393381577385,0.0,6.72439337665928,0.0
4.554556148762134,-1.4796041902326929,0.012830137112273952,2.1355930880175547,2.1316670679271317,3.2691431404191813e-6,2.138341654002935,4.568224993227914,2.058282359770226,4.381675832364702,4.57048420597457,8.402007451407512,1.832428732832353e-11,0.0021957460836549785,12.838023147391219,362.7050250457957,42.597420228912945,-1813.601145092403,132552.48007356582,-1.3759868759423755e7,11220.908835150882,43.79418926263863,-1944.4235236099057,144351.5855329609,-1.510679414025467e7,68.07388279261856,-3135.0089051495515,236078.3824354552,-2.4895086060752667e7,-5065.932474199589,386512.94506638363,-4.105172048366089e7,633449.5673805169,-6.773469360994615e7,-1.1182524015575558e8,0.7157299475408689,0.8670875538660312,1.0016809766733474,526.4696126310881,17.180354953648067,11219.963021074142,0.0,361.70943095285486,0.0,361.7094309533088,0.0,-0.3185593262802912,-0.13484789445135642,0.0021100782316550008,3.1724249540485236,3.5736316405311648,-0.31855925164020665,0.3502147888170093,0.3543760725125014,0.35833607606051454,0.3570197752192221,8.396946650928402e-13,0.3328613916130368,0.34426570764147457,0.02871740369057256,0.028717403690449294,0.003145353372140104,362.7050250457957,362.70502504735686,11220.908835150882,7.655640189325726e-10,0.07548320144311904,-0.01088469458724928,1.0,10.0,0.0,0.0,0.01671910649518854,-0.2870955493504977,-1.4068093880875426e-5,0.38924334360872426,0.21409191136853245,-7.6184436477445345,-16.79428638627646,-1.2043142884658078,-1.0090990787180942,-0.1353229037144426,5.256828717373882,-265.1302200348407,20584.898626475147,-2.1861000712498836e6,2.977106597249554e8,5.728979604654635,-298.66206165803465,23188.33357496906,-2.462582800425943e6,3.353627757430372e8,-504.1015077485647,39181.54706610892,-4.1610495331245107e6,5.666652542864071e8,66202.96307835964,-7.03096450897423e6,9.574989403584298e8,-1.1880270920510426e7,1.617893811818005e9,2.7337682901407375e9,7.577799409849492,0.0,6.726944877732517,0.0,6.726944873285534,0.0
4.6238789541658925,-1.464498320258847,0.012636554687292677,2.1261697204406107,2.1223329947132408,3.1028076515824466e-6,2.1288533347492016,4.527864595625688,2.0494091352552934,4.343752578453359,4.5715972828005285,8.394134791303884,1.693949273259372e-11,0.0021493622735741613,12.083291819032146,369.27033758521264,42.67803220011266,-1818.4314986273416,132974.7665119056,-1.3810497339670347e7,11490.350905228424,43.74442108689578,-1944.311590439032,144436.20632331824,-1.5124012672536474e7,67.80136810539665,-3126.454420750429,235608.98204203355,-2.4860644878536053e7,-5038.792604026661,384758.1219437326,-4.0891977979299426e7,628970.3382311214,-6.73022442606835e7,-1.1083403948974186e8,0.7191660016176646,0.8688474897744749,1.0016493653920524,501.82919474985823,16.278312810623888,11489.410612347501,0.0,368.2793530829818,0.0,368.2793530833794,0.0,-0.31561230456266043,-0.1336260878684804,0.002074459106261078,3.1740103990351276,3.566983331152099,-0.31561224098101254,0.34731282311176864,0.3513794554576012,0.35524861471290287,0.35396766172905386,7.565649939836921e-13,0.3300607413045218,0.3413513423098301,0.02822195285776078,0.028221952857650577,0.0030658496011302665,369.27033758521264,369.2703375866585,11490.350905228424,7.080539148697227e-10,0.07414860274856282,-0.010605210117529441,1.0,10.0,0.0,0.0,0.016654559063938465,-0.2832698644505732,-1.3335451356125659e-5,0.3838960055639298,0.2100180907152307,-7.570961972107105,-16.613030412715485,-1.192809238002178,-0.9990469577155906,-0.13538367836596082,5.259434151772023,-265.39109121325293,20615.21098953061,-2.190388060491707e6,2.984402130416342e8,5.719667681894412,-298.25065068846925,23167.694858873994,-2.4615921640248597e6,3.353915035704507e8,-502.22706928887374,39054.321726307,-4.149563155465196e6,5.653768604401381e8,65832.37344849516,-6.99501474049478e6,9.530682302415754e8,-1.1791643043575786e7,1.6066080932490506e9,2.708294480173957e9,7.563684688919514,0.0,6.7302942606212905,0.0,6.730294256608077,0.0
4.694991142834538,-1.4492360474057597,0.012447303116224018,2.116777732946398,2.1130288533697907,2.943645664303337e-6,2.1193971464084385,4.487817615070217,2.0405435450636693,4.306067937517568,4.572993804573742,8.38596617320468,1.56463076253918e-11,0.0021035218320236988,11.365678758328036,376.0331161076055,42.76545524805159,-1823.8388986930238,133457.37816655397,-1.3869214964721398e7,11767.936123385563,43.69169495921153,-1944.3837176906588,144554.53444066516,-1.5146761284126902e7,67.51046364037431,-3117.556181121497,235146.3422363209,-2.4830183889509063e7,-5010.152959718341,382941.4282219494,-4.073096174395823e7,624280.0998584345,-6.685577647977389e7,-1.0980166431991434e8,0.7226220160066504,0.8706131062535387,1.001617967883873,478.09168884886054,15.416613873436376,11767.001566518837,0.0,375.04685837536925,0.0,375.0468583757154,0.0,-0.312688546666288,-0.13241397348452802,0.002039331852328576,3.1759894043195813,3.560089201760136,-0.3126884925900299,0.34442728070397527,0.3484018713999221,0.35218286724185816,0.3509365181337462,6.810653270944509e-13,0.32727244584377635,0.33845316958030897,0.02773267637207925,0.027732676371980815,0.002987714270403566,376.0331161076055,376.0331161089438,11767.936123385563,6.543996922510143e-10,0.07283581138603981,-0.010331910024120747,1.0,10.0,0.0,0.0,0.016588708026025287,-0.2794898304582249,-1.2636224180031625e-5,0.37861550051235116,0.2060174065746975,-7.523191828244402,-16.432410558760424,-1.1814719591693357,-0.989047167503872,-0.1354443681210057,5.262692001029758,-265.71799447404453,20653.237279012938,-2.1957716248981245e6,2.9935682179198784e8,5.7099374964439615,-297.85510911114716,23151.13054600888,-2.461337875151103e6,3.355621081141923e8,-500.2869897839019,38926.692879923525,-4.138534140126473e6,5.642192861381818e8,65449.641712935554,-6.958599276337805e6,9.486869583483765e8,-1.1700288292878482e7,1.5951367774323719e9,2.6820872629428988e9,7.549049050480595,0.0,6.734478353133591,0.0,6.734478349519382,0.0
4.767956118733903,-1.4338145471189676,0.012262284291419805,2.1074164477333843,2.1037539992336454,2.7913910682923973e-6,2.109972412177448,4.44807943095255,2.031684180442812,4.268616695874941,4.574686839796916,8.377451035177868,1.443950106369678e-11,0.0020582307451232455,10.683735638041888,383.00370035459025,42.860010230304674,-1829.853450331188,134003.61389831657,-1.3936480366926737e7,12053.91904916135,43.635486964770514,-1944.6302685263593,144706.84647513655,-1.5175175717596529e7,67.1993400353692,-3108.2442322112015,234686.42490810234,-2.4803416039612807e7,-4979.832014172614,381050.33090761764,-4.056750520636105e7,619350.8061191898,-6.639245417352275e7,-1.0872229099545532e8,0.7260983502817171,0.8723845455677111,1.0015867819454092,455.23147756739394,14.59383024126929,12052.990453652908,0.0,382.0222880456057,0.0,382.02228804590476,0.0,-0.30978777243892286,-0.1312114169191836,0.002004690546807026,3.178380510303887,3.552907101605288,-0.3097877265207904,0.34155804755443625,0.3454431285745935,0.34913855541476596,0.3479260842289816,6.125456346866805e-13,0.3244960974680413,0.3355708583910386,0.02724942787486614,0.02724942787477831,0.002910915184425163,383.00370035459025,383.003700355828,12053.91904916135,6.043728163841554e-10,0.07154442790482138,-0.01006463750233278,1.0,10.0,0.0,0.0,0.016521596762225546,-0.27575476805995,-1.1969063451087307e-5,0.37340081773838274,0.20208843466013623,-7.475048482678268,-16.25224535938409,-1.17030210991756,-0.979093579063627,-0.13550496708410872,5.266632975970729,-266.114153980939,20699.367779688124,-2.202308132148574e6,3.004706110534177e8,5.6997194231237245,-297.4733883769883,23138.606951760867,-2.4618308356087347e6,3.358782053391838e8,-498.26983909813725,38797.93158744589,-4.1279038580894573e6,5.631873691048471e8,65052.60757467006,-6.92151108767591e6,9.443304176901307e8,-1.1605710385328975e7,1.5834160641174726e9,2.6550095819242387e9,7.533803114110503,0.0,6.739536462381934,0.0,6.739536459134393,0.0
4.842839916872993,-1.4182309652171032,0.01208140215619331,2.0980852151295406,2.0945078147734337,2.6457868731010903e-6,2.100578483192583,4.408645595451114,2.022829635484756,4.231393773371161,4.576690287483622,8.368533346204357,1.3314099049363005e-11,0.00201349504192726,10.036056050542856,390.1931805671594,42.962038361978756,-1836.5075675880985,134617.05536367293,-1.4012795135496216e7,12348.552148810671,43.575216708403104,-1945.039760482325,144893.35653159485,-1.5209395025693683e7,66.86601654110241,-3098.441298102027,234224.67989101438,-2.4780008467859834e7,-4947.633056393934,379071.0723727967,-4.040031255325587e7,614152.183269268,-6.5909184820417546e7,-1.0758966784296055e8,0.729595362961281,0.8741619477216515,1.0015558054679363,433.2235890438358,13.808577831370425,12347.629751258537,0.0,389.2167338056281,0.0,389.21673380588436,0.0,-0.3069097117764433,-0.13001828874800275,0.0019705294081834943,3.181203516992474,3.545390451395636,-0.3069096728493524,0.338705015683564,0.3425030435705117,0.34611541209271834,0.34493611033607413,5.504075802146607e-13,0.3217312948590864,0.3327040857412945,0.026772062724590193,0.0267720627245119,0.00283542096336148,390.1931805671594,390.1931805683034,12348.552148810671,5.577567400949331e-10,0.07027406448258812,-0.009803240003862138,1.0,10.0,0.0,0.0,0.016453267543256194,-0.272064018800779,-1.1332671407026653e-5,0.36825097671043727,0.19822979101087787,-7.426439556284008,-16.072340799438567,-1.159299504545671,-0.9691796676236588,-0.13556546938701025,5.271289874398237,-266.58304030481463,20754.025707222325,-2.2100602202043515e6,3.017927077679477e8,5.6889364942367395,-297.1031443827104,23130.07623791431,-2.4630817040361436e6,3.363435949675535e8,-496.16306047433227,38667.225832120115,-4.117605841111755e6,5.622750853669164e8,64638.91250216217,-6.883521984592801e6,9.399711186576961e8,-1.1507371000302956e7,1.571376212649807e9,2.6269137788527117e9,7.517848109623971,0.0,6.745510566282109,0.0,6.745510563371185,0.0
4.9197113195429765,-1.4024824196608519,0.011904562645392866,2.088783414106834,2.085289710138814,2.506584869974942e-6,2.0912147390574796,4.369511832754409,2.0139785112467545,4.194394231684751,4.579018935385737,8.359151037561684,1.2265373269993828e-11,0.001969320793793004,9.421274563597505,397.6134657457569,43.071902673831126,-1843.8361773665924,135301.59476834486,-1.4098708247171672e7,12652.08338629775,43.510241666023646,-1945.5986074386005,145114.2010872042,-1.5249560757266697e7,66.50835127310954,-3088.0621044641302,233755.98608049343,-2.4759576059419572e7,-4913.343324916715,376988.5715183321,-4.022794574107684e7,608651.6337598481,-6.540260228255523e7,-1.0639710441998215e8,0.7331134110515122,0.8759454502458337,1.001525036438216,412.04367620824064,13.05951485519538,12651.167435331174,0.0,396.6421061220379,0.0,396.6421061222552,0.0,-0.3040541046492934,-0.12883446448554195,0.001936842794817778,3.184479579999098,3.5374878068184583,-0.30405407170371523,0.3358680833554602,0.33958144144445196,0.34311318125382045,0.3419663573461497,4.941006322674965e-13,0.31897764449696103,0.3298525374288172,0.0263004378029632,0.026300437802893484,0.002761201020328106,397.6134657457569,397.6134657468135,12652.08338629775,5.143463285058316e-10,0.06902434461189748,-0.009547569059611478,1.0,10.0,0.0,0.0,0.01638376158704179,-0.26841694473582545,-1.0725799370560328e-5,0.3631650265655424,0.19444013087169298,-7.377264308854501,-15.892489149721055,-1.148464118985364,-0.9592984721416731,-0.13562586917780392,5.27669774015005,-267.12839171922155,20817.67033072754,-2.219096334845787e6,3.033353492447855e8,5.67750367604131,-296.74170041357945,23125.47389538294,-2.4651007134108813e6,3.369622540216957e8,-493.95287268270715,38533.67171260043,-4.1075647813125453e6,5.614754135857943e8,64205.985118020675,-6.844380665767972e6,9.355784816850935e8,-1.1404687313272154e7,1.5589410774012408e9,2.5976411578804827e9,7.501074951607771,0.0,6.752445517110138,0.0,6.752445514507928,0.0
4.998641980859523,-1.3865660018389858,0.011731673620866037,2.079510452434274,2.076099123350858,2.373545302367777e-6,2.081880588005784,4.3306740367420655,2.005129420575174,4.157613283189668,4.581688523079426,8.349235379880787,1.1288830290336796e-11,0.0019257141118549652,8.838065781291881,405.27735965228294,43.189989596265676,-1851.8769450718378,136061.46592284285,-1.419482117796727e7,12964.75334797438,43.439851065055834,-1946.290830993057,145369.42151979386,-1.5295815949287372e7,66.12403158057622,-3077.012663494301,233274.58726683402,-2.4741674261919703e7,-4876.7332026043205,374786.3234140515,-4.004881076021449e7,602814.1594409435,-6.486905046818393e7,-1.0513746694066042e8,0.7366528497087141,0.8777351880454655,1.001494472938031,391.6679959723421,12.345340325338784,12963.844105081827,0.0,404.3112102165815,0.0,404.3112102167635,0.0,-0.30122070101097387,-0.12765982452120544,0.0019036252018080403,3.188231315403129,3.529142386402723,-0.30122067317496537,0.3330471551413391,0.336678155713604,0.3401316178952624,0.3390165966437563,4.431184572136119e-13,0.31623476220481167,0.32701590883084547,0.02583441129635423,0.025834411296292225,0.002688225537123015,405.27735965228294,405.2773596532581,12964.75334797438,4.739473095487241e-10,0.06779490274318806,-0.009297480096306843,1.0,10.0,0.0,0.0,0.016313119111493957,-0.26481292793767586,-1.0147245762212857e-5,0.35814204539300365,0.19071814744451943,-7.327412870954898,-15.712467727776108,-1.1377960961492894,-0.9494425512485105,-0.13568616061285738,5.282894036813486,-267.754237745155,20890.800457932048,-2.2294913344038865e6,3.0511200607725096e8,5.665327086128524,-296.3860060813995,23124.715886761638,-2.467897455895016e6,3.3773832746038806e8,-491.62416760685494,38396.26394795923,-4.097695428535435e6,5.607801826017196e8,63751.026655984024,-6.803810687372413e6,9.311185077479008e8,-1.1297029750625733e7,1.5460276481505656e9,2.5670216651656666e9,7.483363238350294,0.0,6.760389263821667,0.0,6.760389261502279,0.0
5.059236157083477,-1.3745167587479132,0.011604544989896076,2.072574317295395,2.0692239198328117,2.277670097313682e-6,2.074899055661466,4.301737543215776,1.99849311272771,4.1301682354056,4.583924497146975,8.341403161881237,1.0601216877032232e-11,0.0018933852640840767,8.420603580517875,411.1934000212191,43.284197449165156,-1858.399210071343,136683.56382916245,-1.4273994015712624e7,13205.391843972207,43.38303456605759,-1946.8863940894362,145583.35655555493,-1.5334589778870177e7,65.81680736893256,-3068.223879205836,232901.3424756448,-2.472960342673956e7,-4847.604839376482,373045.2679937008,-3.9908963378976606e7,598192.5122951054,-6.44488171760518e7,-1.041441817984231e8,0.7393216785891877,0.8790816628395558,1.0014716840917959,376.9000608859328,11.831844605914926,13204.487811966947,0.0,410.23123985195303,0.0,410.2312398521107,0.0,-0.29911007455277694,-0.1267848025344492,0.0018790165663259834,3.19137176665137,3.522555310566602,-0.29911005004950986,0.3309419079313001,0.33451261623694845,0.33790886726111896,0.3368172644784362,4.0809474680986094e-13,0.3141844422695151,0.3248980511809077,0.02548848069359806,0.02548848069354131,0.002634293087116301,411.1934000212191,411.1934000221368,13205.391843972207,4.455132513913273e-10,0.06688591490264714,-0.009113491686208001,1.0,10.0,0.0,0.0,0.016259415072708998,-0.2621378110650827,-9.73121725694464e-6,0.35441559438678316,0.18797030744048837,-7.289508864443716,-15.577197165209308,-1.1299050943657174,-0.9420624246664524,-0.13573130456442467,5.288082669578283,-268.27904899679135,20952.19735211703,-2.2382283635661025e6,3.0660694447825944e8,5.655644627232747,-296.1209385997738,23126.60693305268,-2.470510674518878e6,3.3842626706603724e8,-489.7899683862415,38290.01182722332,-4.090348560857368e6,5.60321643684712e8,63393.530489527984,-6.772264052684532e6,9.277067693909408e8,-1.121261635750264e7,1.5359746521480002e9,2.5430643683969736e9,7.469384140132083,0.0,6.767039816301885,0.0,6.767039814178763,0.0
5.141952016268436,-1.358299496479148,0.011438353242557379,2.063350489859624,2.06008022476245,2.1548622254790344e-6,2.0656153585465336,4.2634083242437315,1.9896443039830665,4.093758812451627,4.587231711789883,8.330366269540663,9.740851583010612e-12,0.001850786653354861,7.889575185042488,419.3174132991231,43.417680337836195,-1867.786027058783,137586.60682352167,-1.4389582833023196e7,13534.598599233179,43.30122735249853,-1947.7652128678724,145898.47476657204,-1.5391845607489416e7,65.37973141430884,-3055.746455467084,232381.69767287181,-2.4714852786623854e7,-4806.328391555495,370589.11068108963,-3.971362792592612e7,591673.8303892582,-6.385834825963642e7,-1.0274868476198335e8,0.7428993972377387,0.8808826278934828,1.001441475947148,357.87640828026787,11.17571223310983,13533.701766520904,0.0,418.3606821425165,0.0,418.36068214264446,0.0,-0.29631495601424074,-0.12562596212034,0.0018466069238552124,3.1960151547976343,3.513280517148621,-0.2963149353739478,0.3281487774392262,0.3316410100085887,0.3349629162794468,0.33390197247998715,3.653336991504276e-13,0.3114595157247335,0.322086832449508,0.025031913452814938,0.025031913452764565,0.0025634259155564096,419.3174132991231,419.3174132999689,13534.598599233179,4.0994753347137674e-10,0.06569111207032387,-0.008872834475074486,1.0,10.0,0.0,0.0,0.01618687766111835,-0.25860771730279575,-9.199464718206487e-6,0.3495006768460762,0.1843637248731261,-7.238179329332681,-15.396293212485343,-1.1195308274815807,-0.9322312165025495,-0.1357913922922086,5.295756829966273,-269.05642693462653,21043.260417762132,-2.2512033029908105e6,3.0882975886676085e8,5.641910880024348,-295.76667783196024,23132.303773743097,-2.47468867709832e6,3.39488246032567e8,-487.213134393312,38143.099694158576,-4.0805402806765707e6,5.59785443503953e8,62892.549535376755,-6.72844566240342e6,9.23035602095614e8,-1.1094592535163207e7,1.522002268766985e9,2.509644052407253e9,7.449702317555889,0.0,6.776874523509042,0.0,6.776874521627903,0.0
5.226939983981982,-1.341906255813367,0.011275868209657688,2.0541540327523844,2.0509626571498867,2.0375986387089544e-6,2.056359786038891,4.225364676921918,1.9807938392953428,4.057555734174402,4.590928632622541,8.318566914907912,8.941441315754182e-12,0.0018087726431712805,7.386674323299548,427.725573992628,43.56058357365017,-1878.0048295391548,138578.68428827653,-1.4517346017387865e7,13873.536985064005,43.21164252478872,-1948.7183699951456,146247.41687848698,-1.545558078002768e7,64.90868828323376,-3042.2892056179844,231829.65736535267,-2.470103563630332e7,-4762.008042427462,367959.6776160602,-3.950621808467198e7,584709.3442938125,-6.32292501690983e7,-1.0126428089063977e8,0.7464994667800074,0.8826901824361112,1.0014114685744404,339.5946677910352,10.55109015840053,13872.647653176504,0.0,426.77439886359423,0.0,426.77439886369547,0.0,-0.293541406974123,-0.12447600291218071,0.0018146518754700717,3.2012049085067513,3.503375011303355,-0.29354138961863935,0.3253714245402827,0.3287873088914477,0.3320370181374329,0.3310061006198154,3.26706500449642e-13,0.3087443688105398,0.31928975676439136,0.024580559986969425,0.024580559986924762,0.0024937250622542964,427.725573992628,427.72557399340695,13873.536985064005,3.769108238371836e-10,0.06451563690117953,-0.008637380556419324,1.0,10.0,0.0,0.0,0.01611330966137539,-0.25511908444797615,-8.692954461409367e-6,0.34464634168102304,0.180821414931397,-7.185817593292921,-15.214519361402548,-1.109325238504523,-0.9224019549736919,-0.1358513555115265,5.304336527368875,-269.92710438416907,21145.417952517695,-2.2657819183177e6,3.113311975933505e8,5.627122481537457,-295.40746482667487,23141.485204097335,-2.479665262792711e6,3.40719782039418e8,-484.46852532086655,37988.96159201094,-4.0706077411679933e6,5.59323819477213e8,62360.55775967277,-6.682291748249859e6,9.18183054346935e8,-1.0969609064146917e7,1.5072844830348837e9,2.474350196243224e9,7.428683436379326,0.0,6.7878679067704795,0.0,6.787867905110351,0.0
5.314283558218607,-1.3253340670418383,0.011117004667826516,2.044984476623156,2.0418707746345897,1.9256687296531323e-6,2.0471318687780884,4.187603166002605,1.9719404557283842,4.021554954784615,4.59503521911713,8.305904841017268,8.199285980827281e-12,0.0017673495305236138,6.9107185352843565,436.43486153831975,43.71339762838748,-1889.105992791241,139665.65577126137,-1.4658139750518737e7,14222.383329414051,43.11325082403624,-1949.71773793725,146629.6622553851,-1.552593044375042e7,64.40065033514465,-3027.718651733656,231236.42242741337,-2.468740650337776e7,-4714.346182410263,365134.28019625106,-3.928442472538447e7,577254.9724714776,-6.255667315727554e7,-9.968230665713009e7,0.7501222267297049,0.8845044473850295,1.0013816604500947,322.03321343753066,9.956818932826772,14221.501816288965,0.0,435.48937086749487,0.0,435.48937086757206,0.0,-0.29078921793878254,-0.12333482466545698,0.0017831464446033275,3.2069702226552397,3.4927571957955745,-0.2907892033716674,0.3226097819153693,0.3259513821037593,0.3291309724814024,0.3281294630999686,2.9184474507866033e-13,0.30603867681094094,0.3165065699690934,0.024134281958535488,0.024134281958495936,0.002425163501613897,436.43486153831975,436.4348615390366,14222.383329414051,3.4624516600526726e-10,0.06335916353653948,-0.008406998726916354,1.0,10.0,0.0,0.0,0.01603874809265529,-0.25167137027302156,-8.210645964593428e-6,0.33985177615904993,0.17734220746279167,-7.132271964100822,-15.031585089499124,-1.0992891685048782,-0.9125649637471948,-0.13591118825659143,5.313870125230649,-270.89645765289424,21259.355543335823,-2.282069917145167e6,3.141307603069625e8,5.611144404246023,-295.0384059400727,23153.96153172903,-2.485444988884866e6,3.421254954478361e8,-481.5351079009347,37826.116864191994,-4.0604167386417077e6,5.589226013391004e8,61793.78929302932,-6.633413145067148e6,9.130990640523875e8,-1.0836849306530338e7,1.491709034584761e9,2.43697080004903e9,7.40615447841752,0.0,6.800081864208773,0.0,6.800081862750249,0.0
5.381389270502337,-1.3127857039976882,0.011000183360937351,2.0381247028702245,2.035068473937201,1.8450988741675351e-6,2.0402288191143114,4.159465228962203,1.9652977790629518,3.9946848456504003,4.598396753701583,8.29577595445206,7.678124648540111e-12,0.0017366737984468234,6.570743586560394,443.17543032576356,43.834825596865414,-1898.0435638300883,140546.99084761622,-1.4772850447945967e7,14490.609235471753,43.03300016429148,-1950.4782750052416,146937.76487386855,-1.558311074183418e7,63.993407533685065,-3015.972876802938,230758.60213442048,-2.467680066399422e7,-4676.217556174791,362871.9501688441,-3.910712470442658e7,571314.9469939881,-6.202060518691162e7,-9.842641045847365e7,0.7528543872509026,0.8858696195335015,1.0013594342656205,309.3221002959234,9.530355527094663,14489.733805526526,0.0,442.2342881224847,0.0,442.23428812254554,0.0,-0.28873897452604835,-0.1224846463944887,0.0017598095240772694,3.211690662008837,3.4842727757372316,-0.2887389617674249,0.32054882453371003,0.32383602904156794,0.3269643534699215,0.32598450302978105,2.6796507192819104e-13,0.30401543140065557,0.3144281523105167,0.023802821320163148,0.023802821320127076,0.0023744741523983306,443.17543032576356,443.1754303264367,14490.609235471753,3.24711771979344e-10,0.06250408831864193,-0.008237463843234422,1.0,10.0,0.0,0.0,0.015982196764670473,-0.24911212321077306,-7.864193198721105e-6,0.33629460398407685,0.17477352904968393,-7.091237062166113,-14.893436089409478,-1.0918739870286545,-0.9051759202872456,-0.1359559735546878,5.321677368903977,-271.6917105836419,21352.986902587712,-2.2954771850406434e6,3.1643897656024134e8,5.598291398131904,-294.7518522380668,23165.345090646588,-2.49030831196783e6,3.4329689877971196e8,-479.1974588153546,37697.29216412244,-4.052513786898666e6,5.586516008642672e8,61343.46795920629,-6.594712511476678e6,9.09101153704456e8,-1.0731657206800811e7,1.4793923440127575e9,2.407434656654133e9,7.388153108458575,0.0,6.810083070927509,0.0,6.81008306960835,0.0
5.473066454906352,-1.2958932191479384,0.010847457790737477,2.0290012155700907,2.026020594891745,1.7420175466963684e-6,2.0310482904170484,4.122189796811854,1.9564364573168627,3.9590291944175187,4.603272322099375,8.281330928362411,7.027829374946764e-12,0.0016963001270696664,6.139205360348682,452.456771538465,44.00626360906458,-1910.8228649595972,141815.80781553106,-1.49387767808292e7,14857.122599437305,42.91640323720591,-1951.4776922810129,147376.35262520902,-1.566533744761428e7,63.412728203108635,-2999.095229991754,230069.01600364444,-2.466138383793909e7,-4621.937275017124,359643.487674527,-3.885391853752033e7,562890.7627646498,-6.1259291589130715e7,-9.665197684575422e7,0.7565176474212376,0.8876959015450254,1.0013299715389423,292.97069916388955,8.986513040446969,14856.255587303986,0.0,451.52154189457775,0.0,451.5215418946188,0.0,-0.2860236993175942,-0.12135861122879182,0.0017290794126567735,3.218539868141182,3.472187510476796,-0.2860236886433459,0.317814542041932,0.32103092753539975,0.3240926091769048,0.32314111876275325,2.3889637680996256e-13,0.30132558402961573,0.31166871978576693,0.02336509429098216,0.02336509429095029,0.002307843572590431,452.456771538465,452.4567715390835,14857.122599437305,2.9784104037031967e-10,0.06138011572770279,-0.008015652342907494,1.0,10.0,0.0,0.0,0.015905983513026554,-0.2457347764935352,-7.421851168029359e-6,0.33160277226066337,0.1714020431681743,-7.035213948616037,-14.707707068104368,-1.0821372404755785,-0.895299911161387,-0.13601556332424503,5.333007288941058,-272.84803421282834,21489.38103714614,-2.315043262503801e6,3.1981359937286043e8,5.579865739638516,-294.35184909090196,23183.010507279363,-2.497497336900481e6,3.450186964416441e8,-475.87746953676253,37515.17691322581,-4.0414964539035796e6,5.58315379527198e8,60705.93773477801,-6.540024191906134e6,9.03475846628917e8,-1.0583177369921487e7,1.4620206238937192e9,2.365867591817668e9,7.362513107491134,0.0,6.824595568927601,0.0,6.824595567779594,0.0
5.543527484414249,-1.2831012453826889,0.010735146839395075,2.022175566043787,2.019250898207139,1.6678607025963266e-6,2.024180354615889,4.094413020676314,1.9497865853802256,3.932414077915747,4.607237175444743,8.26972045942906,6.5717995660570334e-12,0.0016664189150298392,5.831280059820259,459.64975608890813,44.14231330590946,-1921.0886116292288,142841.80641856886,-1.5073569318433227e7,15138.707030099382,42.82102857644986,-1952.1937885687482,147725.46401903048,-1.5731556141102748e7,62.94698861376125,-2985.4320110098893,229506.00904695306,-2.4648282665933974e7,-4578.456253211751,357047.91747539287,-3.864979112729955e7,556167.4810225711,-6.065026067881125e7,-9.524114804413173e7,0.7592805483034557,0.8890702090317447,1.0013080029992771,281.1436649812659,8.596629871620836,15137.84657209866,0.0,458.719047557799,0.0,458.7190475578267,0.0,-0.28400093512504276,-0.120519691058104,0.001706318681935771,3.2241125873006897,3.4624864620297733,-0.28400092579893954,0.31577405443111567,0.31893857521616603,0.32195152388078324,0.3210209218452446,2.1901422354513103e-13,0.29931392654163813,0.3096078833023395,0.02303988953424624,0.02303988953421722,0.002258573403299145,459.64975608890813,459.64975608948833,15138.707030099382,2.7899437335662217e-10,0.06054906972167909,-0.007852403058792498,1.0,10.0,0.0,0.0,0.015848234278980643,-0.24322773979667273,-7.104278951832057e-6,0.32812179945233677,0.16891290665119776,-6.992109918572311,-14.567069825248094,-1.0749480952085526,-0.8878684858686388,-0.13606015924438852,5.342226979641113,-273.7909262629313,21600.818656574964,-2.33106034978206e6,3.225814658145586e8,5.564984944758189,-294.0346810537329,23197.955153354415,-2.503415909764436e6,3.464325483131468e8,-473.22077168148564,37369.77128545055,-4.032772702110911e6,5.580707035254173e8,60197.48356975535,-6.496425559308099e6,8.990001305882888e8,-1.0465133244471293e7,1.4482057991483955e9,2.332925090268137e9,7.341932405157889,0.0,6.836404133517466,0.0,6.836404132487537,0.0
5.639823726941302,-1.2658794626208643,0.010588313416090662,2.013097075267954,2.0102460259996118,1.5730414712942019e-6,2.01504614170014,4.057614920058769,1.9409141739865359,3.897093803522175,4.612954791717544,8.253089627865243,6.003569498885805e-12,0.00162711465399188,5.44083875097238,469.5678856731849,44.33417258816735,-1935.7388018451486,144315.521243311,-1.526807341507638e7,15523.106796449256,42.68213324116333,-1953.0669170603846,148216.625756813,-1.5825987367117163e7,62.28267683286123,-2965.7287854956453,228683.90512677483,-2.462781165882949e7,-4516.499007234068,353331.24752679415,-3.835610466098311e7,546622.4148343232,-5.978271015577101e7,-9.324592608464067e7,0.7629852647513459,0.8909088240394317,1.0012788821328626,265.94045709296114,8.099951663154464,15522.25541464714,0.0,468.64332194987657,0.0,468.6433219498883,0.0,-0.28132204412658507,-0.11940854358957756,0.0016763499900861146,3.232154165148124,3.4486109334850226,-0.2813220363499635,0.313067014384849,0.31616400284032703,0.3191135902059509,0.3182103408587325,1.948481151861407e-13,0.2966391905919372,0.3068716183876831,0.02261029436257592,0.022610294362550343,0.002193797393875509,469.5678856731849,469.5678856737172,15523.106796449256,2.555041361710281e-10,0.05945668910687772,-0.007638787141183701,1.0,10.0,0.0,0.0,0.015770477580293134,-0.23991928515091165,-6.699035786367054e-6,0.3235304777898803,0.16564586091547942,-6.933024878645707,-14.377466147763913,-1.065515124310128,-0.8779172745156509,-0.13611948676273145,5.35553293075955,-275.1547450964315,21762.34998214034,-2.3543267962819776e6,3.2661058638767165e8,5.543577256357395,-293.58286944497877,23219.853839910655,-2.5120046219315785e6,3.484847206304447e8,-469.4337404664758,37162.45662690027,-4.020363941188584e6,5.57735750594022e8,59475.30872366579,-6.43443309716834e6,8.926335800532619e8,-1.0298045184071593e7,1.4286240431625822e9,2.2864550815084667e9,7.312496878031562,0.0,6.853445170206997,0.0,6.853445169321777,0.0
5.713861602015109,-1.2528371908971383,0.010480332065025407,2.0063048479089542,2.003508286377903,1.504870944972408e-6,2.0082126173208783,4.030193213786145,1.9342549963189393,3.8707271725919985,4.617580977629063,8.239668925547209,5.605664150240198e-12,0.0015980431455877432,5.162541908895982,477.2654163001043,44.4862715649599,-1947.4880519494811,145504.93194026503,-1.5425770618374279e7,15818.106281751243,42.56830966930998,-1953.6322303781044,148603.24768649097,-1.5901456636749653e7,61.7498000256442,-2949.7309416669614,228006.07075628891,-2.460948503914716e7,-4466.841487006398,350334.8480613751,-3.811783703585144e7,539000.1539279479,-5.908704111778057e7,-9.165891426697795e7,0.7657795946044155,0.8922924869015492,1.00125716889451,254.95210527680925,7.744265092514712,15817.261971778873,0.0,476.3455493867319,0.0,476.3455493867328,0.0,-0.2793263921530961,-0.11858070369445559,0.0016541553698372108,3.2386657307095517,3.437431450900961,-0.2793263853757868,0.3110469335056788,0.31409445804835323,0.3169977036980881,0.3161146018686083,1.7834493733130463e-13,0.29463865668507105,0.30482798295498614,0.022291031850592193,0.022291031850568948,0.0021458906560804162,477.2654163001043,477.265416300603,15818.106281751243,2.3904854838710557e-10,0.05864901227003459,-0.007481548539788845,1.0,10.0,0.0,0.0,0.015711610682540615,-0.237463399303299,-6.408264735465983e-6,0.32012410361575017,0.1632338775340696,-6.887381517844376,-14.233480997850172,-1.0585558492550682,-0.8704145597127406,-0.13616387849461253,5.366308476746384,-276.261803539089,21893.769505572458,-2.373298860945492e6,3.299034472930021e8,5.526235170836074,-293.21777676104387,23237.531039734928,-2.518963469249571e6,3.5015158272299564e8,-466.3935681372013,36995.650407571695,-4.0103525634512864e6,5.574636992134674e8,58897.76879405111,-6.384740135356339e6,8.875178286403356e8,-1.0164908788967773e7,1.4129850828886805e9,2.249562444188664e9,7.288781720888849,0.0,6.86724463123053,0.0,6.867244630444928,0.0
5.815082346731789,-1.2352773265947588,0.010339154695967847,1.9972705718150532,1.9945457104140947,1.4177619696721024e-6,1.9991239378986014,3.993865009951778,1.9253690972249777,3.8357348490427796,4.624222560410699,8.220375986840025,5.110590518540296e-12,0.001559828873791998,4.810060171485271,487.8950533968899,44.7005685804545,-1964.2318742786447,147210.6891300816,-1.5652970992163286e7,16220.296369728323,42.40232131193402,-1954.2202560260705,149141.29519331438,-1.600831933011028e7,60.98983399517463,-2926.6071334403787,227008.35838690313,-2.45799115938567e7,-4396.074439792464,346035.0459134197,-3.7773223666854136e7,528178.2194441406,-5.809439664447134e7,-8.941499504042314e7,0.769526638102131,0.8941437012968119,1.0012283872270302,240.83787151173465,7.291657075735862,16219.461859647638,0.0,486.98156751657064,0.0,486.98156751655864,0.0,-0.27668344080196844,-0.11748422693863173,0.001624935157863008,3.248022562072748,3.4213887319330984,-0.2766834351699122,0.30836709047089816,0.31135020065828223,0.31419318311872446,0.31333646507427293,1.5831774565082228e-13,0.2919785489748416,0.30211447254001966,0.021869151341781197,0.02186915134176076,0.002082897048759036,487.8950533968899,487.8950533973468,16220.296369728323,2.1856395305432407e-10,0.05758737328021643,-0.0072757697636980714,1.0,10.0,0.0,0.0,0.015632416552371197,-0.23422249113144997,-6.037440030593806e-6,0.31563125309574735,0.1600681857738976,-6.8245630107047965,-14.038787663924285,-1.0494324685435945,-0.8603471028796539,-0.13622292341640396,5.381794029070377,-277.85679955599517,22083.581123744014,-2.4007679670293937e6,3.346827884386311e8,5.501221251157144,-292.68866095878616,23262.391347625893,-2.5289197126042834e6,3.5254782723246723e8,-462.04808324085457,36756.18744499627,-3.995868088560055e6,5.570497257752985e8,58075.66837755683,-6.313747804709066e6,8.801767297709205e8,-9.97614871657044e6,1.3907395251229143e9,2.197463641841348e9,7.254751448866236,0.0,6.887074741407479,0.0,6.887074740743694,0.0
5.89293377125359,-1.2219783063064906,0.010235329640844622,1.9905113098932854,1.987839522853956,1.3551763800434111e-6,1.9923243679930482,3.9667933595859814,1.9186991886615916,3.809612207470393,4.629575144744815,8.204757320719947,4.7644415716554365e-12,0.001531582797815798,4.559105945733903,496.15740715642875,44.87031896793299,-1977.6443719267045,148585.63196063397,-1.5836955468408825e7,16528.48918175547,42.26616775550001,-1954.501773275495,149560.29756559047,-1.6093158539699988e7,60.380457348794664,-2907.7989684227714,226180.56429531268,-2.455299327309264e7,-4339.370967125176,342563.22944106226,-3.749245727969017e7,519540.04588227597,-5.7297581593536854e7,-8.763154387253493e7,0.772353007028422,0.8955368956085177,1.0012069276804847,230.64475574241095,6.967908158781699,16527.662312379096,0.0,495.24879668540285,0.0,495.2487966853823,0.0,-0.27471460466549336,-0.11666732108412356,0.0016032973473460454,3.255571107238392,3.4084261921603964,-0.27471459976986257,0.3063674150395124,0.309303339201597,0.31210223780703344,0.3112649543679217,1.446635873958443e-13,0.28998889516194865,0.30008780939075674,0.021555518983324914,0.021555518983306373,0.0020363013063534126,496.15740715642875,496.1574071568563,16528.48918175547,2.0423222862712724e-10,0.05680245090257438,-0.007124279067473649,1.0,10.0,0.0,0.0,0.015572510975424014,-0.23181680066458732,-5.7715269578177205e-6,0.31229802454034955,0.15773111700503456,-6.775841917181367,-13.890490443913352,-1.0427079828269301,-0.8527403488582268,-0.13626709515549007,5.394288002031481,-279.14711986599343,22237.53818350279,-2.4231064597755796e6,3.3857958356282413e8,5.480913349138111,-292.25456952289403,23281.708864877935,-2.5368841787961335e6,3.5447754312318075e8,-458.5517446334598,36562.3620701894,-3.984006443094828e6,5.566829833057348e8,57417.120600529815,-6.256614705408903e6,8.742329288557106e8,-9.825584426215587e6,1.3729236074261017e9,2.156083473628997e9,7.22725593028715,0.0,6.903073162042734,0.0,6.903073161462612,0.0
5.999404843523502,-1.2040720019919449,0.010099582375477078,1.9815208332614844,1.978918894564065,1.2752586829664169e-6,1.9832808068034644,3.9309291855567534,1.9097985003109572,3.774943487307277,4.637232596586784,8.18224175241664,4.334434550720702e-12,0.0014944799410969618,4.241623974082461,507.58510312283386,45.10931730631941,-1996.7399377594686,150555.52161586442,-1.6101799570825614e7,16947.939857237026,42.06751218581777,-1954.6070663509206,150137.08485702975,-1.6212529280188587e7,59.511953527687474,-2880.581117047403,224956.47020026506,-2.450935374388507e7,-4258.619255497166,337576.7960815074,-3.708508634061202e7,507287.80448259,-5.6160210386109784e7,-8.511344529731445e7,0.776143122174108,0.8974009071856152,1.001178483638212,217.5628345768459,6.5564383682394185,16947.123582500535,0.0,506.68311365569343,0.0,506.6831136556628,0.0,-0.2721072522049178,-0.11558534413067292,0.001574813793627472,3.266382591981036,3.3897794764827482,-0.2721072481507573,0.30371481663822625,0.30658928534064567,0.3093308464409948,0.308519013979138,1.2812164995695342e-13,0.28734327700894824,0.29739687372436674,0.02114093814802604,0.021140938148009786,0.001975022540451121,507.58510312283386,507.5851031232249,16947.939857237026,1.864147210034309e-10,0.055770765708056835,-0.006925995064137932,1.0,10.0,0.0,0.0,0.015491984330874635,-0.22864224148047468,-5.432616408886423e-6,0.3079018159033432,0.1546638985865006,-6.708524142690582,-13.68935006168987,-1.0339015423757294,-0.8425102275712049,-0.13632583553735736,5.412184092601301,-281.0006925293733,22459.32907194588,-2.455378358298268e6,3.442250908828696e8,5.451569659824175,-291.6172360212038,23307.868888209367,-2.548145419451908e6,3.57230171754375e8,-453.54547488679117,36282.70005610549,-3.966625890666954e6,5.560898908566663e8,56478.68032527514,-6.174734134123743e6,8.656490638446987e8,-9.612024989841443e6,1.3475308761103292e9,2.097662297309461e9,7.187704734985575,0.0,6.925987903625695,0.0,6.925987903147624,0.0
6.08132185334616,-1.190510191116235,0.009999748063816627,1.9747943858288506,1.972244156331325,1.217880626329753e-6,1.976515040644279,3.904203853818076,1.9031174109880076,3.749062972877188,4.643384591023137,8.16397010595781,4.034263999216615e-12,0.0014670757494885227,4.0158573948375285,516.4822291683345,45.29851785761183,-2012.0242512370498,152142.19969810089,-1.6316144967359703e7,17268.726930323726,41.904536735451735,-1954.4401257281293,150581.26472145208,-1.6306722559759393e7,58.81617106842336,-2858.4286995951175,223937.59083021138,-2.446974104467229e7,-4193.986341858475,333549.3648493554,-3.675245435957486e7,497522.4778874646,-5.524748050039444e7,-8.311609072826545e7,0.7790020283380484,0.8988037496075342,1.0011572770730448,208.12339164846358,6.262486587809622,17267.91892044791,0.0,515.5852964138894,0.0,515.5852964138521,0.0,-0.27016502073590265,-0.11477926366077187,0.0015537243890627475,3.2750795159104533,3.374682456716702,-0.2701650172211744,0.30173562338090476,0.30456506821224283,0.3072646780333569,0.30647159345961983,1.1686334534832886e-13,0.2853645595330046,0.2953871549176365,0.02083262559758391,0.020832625597569196,0.0019296889625385455,516.4822291683345,516.4822291687,17268.726930323726,1.7396569725752096e-10,0.05500803147785692,-0.006780001448979556,1.0,10.0,0.0,0.0,0.015431118687086756,-0.22628590902996976,-5.1897461118753075e-6,0.30464044667008006,0.15239966377402453,-6.656114206035264,-13.535668563541833,-1.0274179852505747,-0.8347624748254407,-0.13636977007047169,5.426581043066118,-282.4963978449392,22638.83697500958,-2.4815760236569126e6,3.4882169705125433e8,5.427713766964479,-291.0887041146284,23327.410914180826,-2.5570546463392554e6,3.5943117708723265e8,-449.5123210844232,36055.39116355291,-3.9522433957590032e6,5.555450192385758e8,55726.51484679326,-6.10867954762784e6,8.586630355645537e8,-9.441709104767006e6,1.3271691392256873e9,2.0513027761576552e9,7.155683720691254,0.0,6.944421474721364,0.0,6.944421474313193,0.0
6.165062147837475,-1.1768340562362674,0.009901575412531616,1.9680820481047931,1.965582956576217,1.162624518931906e-6,1.969763808408943,3.8776261725823553,1.8964317118168834,3.7232864762257614,4.649903713902114,8.144403784745155,3.75216615874856e-12,0.0014400376290409258,3.8002573519302887,525.6755910696857,45.49665855076252,-2028.1828511680749,153828.83651192577,-1.6544954778812263e7,17594.609255721723,41.72853082834691,-1954.0216243032878,151033.40816829234,-1.640487521002781e7,58.080253260148844,-2834.6661165459514,222822.67875944078,-2.442322951327476e7,-4125.69107778193,329258.40052795334,-3.6394506140191875e7,487243.4834481751,-5.428067098987004e7,-8.102291390492241e7,0.7818749944289085,0.9002107436174349,1.0011361789795694,198.99468214975946,5.980677850919437,17593.80979598923,0.0,524.7837934948249,0.0,524.7837934947818,0.0,-0.26823415179791826,-0.11397780036712009,0.001532867698475393,3.284306394285351,3.3585508641484956,-0.2682341487543573,0.2997652554923855,0.302550569436169,0.3052091055723949,0.3044344821569289,1.06509915872635e-13,0.283390641373464,0.29338475236880074,0.020526498561970717,0.020526498561957412,0.001884882345063028,525.6755910696857,525.675591070027,17594.609255721723,1.6225570576990661e-10,0.05425464603255993,-0.006636289917774754,1.0,10.0,0.0,0.0,0.015369865788251773,-0.2239505069594177,-4.956225721670075e-6,0.30140952727180936,0.15016604815754783,-6.601917799784679,-13.379324853176954,-1.0210398979908042,-0.8269418755539222,-0.13641359721332996,5.441856164461687,-284.0877616577901,22830.350856111065,-2.5096025027473336e6,3.537526529601209e8,5.402138813962402,-290.5106986728847,23346.5214428233,-2.5663420011546686e6,3.6175049479088414e8,-445.22265803504837,35811.54200042559,-3.9365463845791193e6,5.548937340518931e8,54930.29601010471,-6.038321084625036e6,8.511586241434002e8,-9.262253167487442e6,1.305603137281796e9,2.0026813461611114e9,7.121469202269602,0.0,6.963978809613087,0.0,6.963978809269525,0.0
6.279638992256759,-1.1584197800356608,0.00977321467192901,1.959154353180743,1.9567225705608615,1.0921411823238944e-6,1.960784914492736,3.8424185028957694,1.887510800189646,3.6890807077522303,4.659194378848894,8.116121315475645,3.4025637587114976e-12,0.0014045619341326026,3.5279795640038913,538.4219546832061,45.775428609405964,-2051.1702110121296,156243.89059742398,-1.687424362230618e7,18036.610334265453,41.47185657713452,-1953.002415861007,151645.11348072955,-1.654180598784721e7,57.033383643792504,-2800.284746091084,221170.78128235892,-2.4348788338576473e7,-4028.6751468209286,323100.6796400413,-3.587451386330926e7,472712.1907609397,-5.290318630163637e7,-7.808010768359075e7,0.7857275671144817,0.9020931912023701,1.001108217239506,187.29408082656468,5.623194340772038,18035.822737483522,0.0,537.5371268040648,0.0,537.5371268040151,0.0,-0.2656773185871453,-0.11291635247292632,0.001505418616267489,3.2974758804509334,3.3352980561877485,-0.2656773160795917,0.2971518995004933,0.2998797279383743,0.3024848282488271,0.30173438116684514,9.39991349828574e-14,0.2807664302070507,0.29072638369323006,0.020121631666861855,0.020121631666850236,0.001825946320751481,538.4219546832061,538.4219546835176,18036.610334265453,1.477263359885831e-10,0.05326451997166212,-0.0064481504366126815,1.0,10.0,0.0,0.0,0.015287618266612093,-0.22086899593336048,-4.658888599705221e-6,0.29714868513365333,0.14723494347960112,-6.526648528869764,-13.16633664836333,-1.0127024501495552,-0.8163872619188539,-0.13647185992717575,5.463659624651304,-286.36712056873887,23105.601962937093,-2.5500208865532335e6,3.608881112256293e8,5.365141590574643,-289.6526306390125,23370.693621169492,-2.579277381643813e6,3.650284633606812e8,-439.0754844520477,35458.23891729207,-3.9133042142497622e6,5.538244741040902e8,53796.11134287951,-5.937302278030729e6,8.402674761858358e8,-9.008123441214949e6,1.2748613711441355e9,1.9342310777889075e9,7.072152157048187,0.0,6.991893672166002,0.0,6.991893671900917,0.0
6.367830654987197,-1.1444734184893823,0.009678810689924459,1.9524753095230032,1.9500933619892498,1.0415926394595823e-6,1.9540679673426138,3.8161845632439153,1.8808157376946224,3.6635498777868705,4.6666329359830865,8.093119613923779,3.15912370468199e-12,0.0013783909172241822,3.3347070593800368,548.3705065327963,45.995977334357384,-2069.559159816976,158188.56321039537,-1.714077169480022e7,18373.32893344926,41.26148036966263,-1951.834925709951,152107.50851470119,-1.664894589108367e7,56.19662831060539,-2772.3262318424345,219795.20582948584,-2.428226709542011e7,-3951.265985453807,318135.45635078277,-3.544991298157404e7,461177.60078606504,-5.1800808269672014e7,-7.575793950456202e7,0.7886334952398271,0.9035098544098747,1.0010873731195018,178.86281768525217,5.368318695700427,18372.550595364308,0.0,547.4909985259002,0.0,547.4909985258462,0.0,-0.2637729401032795,-0.11212564091349228,0.0014851002035021856,3.3080371533711475,3.316443913865725,-0.26377293793778184,0.29520230243071477,0.29788800923630043,0.30045400332317496,0.29972136498871615,8.550720254657388e-14,0.27880425273368614,0.2887413631643265,0.01982038591812951,0.019820385918119025,0.001782339228876199,548.3705065327963,548.3705065330869,18373.32893344926,1.3759539892449884e-10,0.052532606872442905,-0.006309598591980064,1.0,10.0,0.0,0.0,0.01522551919194744,-0.21858199968563088,-4.446024986579205e-6,0.2939881296858463,0.1450714873952167,-6.467761907145139,-13.002896450109636,-1.0065764939449853,-0.8083650587373017,-0.13651542173602838,5.481145891736174,-288.2018303034887,23327.95896560225,-2.5827899218559335e6,3.6669398989471006e8,5.33504416178028,-288.9350884008793,23387.310657143735,-2.589361119113328e6,3.676268133554228e8,-434.12249014396957,35170.21895294319,-3.8939234630338633e6,5.528430142079732e8,52888.112641309,-5.855745435094091e6,8.313740590157869e8,-8.80595754647515e6,1.2502334394368083e9,1.8801207338840497e9,7.032165245405761,0.0,7.014280553799704,0.0,7.014280553588125,0.0
6.458016992984161,-1.1304099699138188,0.00958597707387929,1.9458107960778197,1.9434781372943906,9.929612037028513e-7,1.9473659758917239,3.7900979968580306,1.8741176489258067,3.6381265307253448,4.674494421634797,8.068451922486371,2.930837902110177e-12,0.0013525973160691176,3.150428705669168,558.6729240077111,46.22684122899803,-2088.993726031515,160255.69535950452,-1.7425387414914396e7,18714.105091276637,41.03455034485297,-1950.2686463761033,152570.07525973735,-1.6759775290489346e7,55.31367739160506,-2742.3752775116604,218291.1247360344,-2.4205320574985284e7,-3869.7344097351765,312856.5633123902,-3.4993434843826704e7,449087.2853277399,-5.0636815676913746e7,-7.333719078852876e7,0.7915535701111492,0.9049306311225435,1.0010666385087772,170.71896224764498,5.124405306332565,18713.336334138672,0.0,557.7988156417518,0.0,557.7988156416941,0.0,-0.26187993188543324,-0.11133953944242839,0.0014650107120588727,3.319215709162288,3.2962814157127487,-0.2618799300175363,0.2932617099468003,0.29590612572987324,0.2984338239006331,0.29771872147711503,7.771616954059292e-14,0.2768474497983841,0.28676399737490366,0.019521139552216488,0.019521139552207037,0.0017392342609848452,558.6729240077111,558.672924007982,18714.105091276637,1.2808288068091468e-10,0.0518097615316294,-0.006173189622715742,1.0,10.0,0.0,0.0,0.015163082593005696,-0.21631559658341948,-4.241538200172459e-6,0.2908574820652352,0.14293758533572895,-6.4066286440415166,-12.83601956434227,-1.0005614896352517,-0.8002420345453469,-0.1365588629496976,5.49965500558292,-290.15032133658855,23564.884600947178,-2.617820883243004e6,3.729210413170154e8,5.30277391380168,-288.1463387220646,23402.128402289363,-2.599740298111153e6,3.7034525126515806e8,-428.8568468845192,34860.7434361654,-3.8726767995454194e6,5.516808780692337e8,51928.54735198576,-5.768893623038854e6,8.218055665188642e8,-8.593566275906522e6,1.2241939377303476e9,1.8236074486122093e9,6.9894043233564584,0.0,7.037976355977644,0.0,7.037976355815314,0.0
6.550251525075658,-1.1162288238692117,0.009494688051936042,1.939161039468959,1.9368771298092844,9.461889510127226e-7,1.9406791674062118,3.7641590976744737,1.8674173985883602,3.6128126222169294,4.682797418108502,8.041992142631202,2.716910784157985e-12,0.0013271847838671584,2.974813012694605,569.3491901359782,46.46847796941092,-2109.533154030292,162453.24801793398,-1.7729395960574497e7,19058.494346619453,40.78990104876258,-1948.2516140981336,153029.84811774633,-1.6874158819457863e7,54.38285453595125,-2710.313405427989,216647.8601983156,-2.411673501487479e7,-3783.9735417278225,307250.0827479505,-3.450309518436951e7,436435.9533039246,-4.940953026715762e7,-7.081897232479769e7,0.7944877708267943,0.9063554871097312,1.0010460140015802,162.85580971976188,4.891117379006452,19057.735503785094,0.0,568.4805614982562,0.0,568.4805614981954,0.0,-0.259998322266672,-0.11055805710524391,0.0014451492482558956,3.3310410261527954,3.274720328735381,-0.2599983206573857,0.2913302017602159,0.2939341396632729,0.29642433339649504,0.29572649788769556,7.057353028568286e-14,0.2748963032017977,0.2847944590972599,0.019223837733995688,0.019223837733987177,0.0016966248404132603,569.3491901359782,569.3491901362307,19058.494346619453,1.191560543197051e-10,0.051095910623257586,-0.006038883936242648,1.0,10.0,0.0,0.0,0.015100323960597786,-0.214069716951668,-4.045154713939454e-6,0.2877566234411979,0.1408329518313331,-6.343099847698189,-12.665460945610047,-0.9946593728481099,-0.792009035679696,-0.1366021790518053,5.519235802846242,-292.2188534648766,23817.28125540782,-2.655268869193461e6,3.7960083042386377e8,5.268181263423233,-287.2788708815441,23414.647773343255,-2.6103812742983946e6,3.7318351809196985e8,-423.26146779187104,34528.23027539822,-3.8493786796045885e6,5.503120392439167e8,50915.412840567464,-5.676456544812833e6,8.115131665252204e8,-8.370735561332254e6,1.196691276985637e9,1.7646909859438748e9,6.943678069390754,0.0,7.063043579810478,0.0,7.063043579693396,0.0
6.676510975754453,-1.0971367314751017,0.009375328999296929,1.9303181466785901,1.9280984073181657,8.866208095176735e-7,1.9317875363672607,3.729804487620772,1.858482274492338,3.5792353027319086,4.69458870774374,8.003693839128575,2.4526998998933395e-12,0.0012939007454428842,2.753577987235181,584.2029673526093,46.80825090368131,-2138.7478440960263,165601.17870032645,-1.8167388305088967e7,19522.396125395055,40.434039891314036,-1944.764115753392,153632.78986055046,-1.703190765673766e7,53.064619584404724,-2664.076278296505,214221.2366376856,-2.3978287221758775e7,-3662.9024309484466,299243.0732453298,-3.379328013206399e7,418694.27921046305,-4.7672547061980575e7,-6.731378682433704e7,0.7984219255990731,0.9082615574315176,1.0010186872432025,152.7969113826319,4.59602757283098,19521.651039045595,0.0,583.3417700755587,0.0,583.3417700754947,0.0,-0.2575073156395147,-0.10952329276385774,0.0014190206988970925,3.3478682638894575,3.243634471186134,-0.25750731432266427,0.2887691528154368,0.2913203559969879,0.29376174363205537,0.29308651858215806,6.197453699376158e-14,0.27230417311425,0.2821809561580817,0.018830366550580804,0.018830366550573418,0.0016405726049072051,584.2029673526093,584.202967352839,19522.396125395055,1.0811090642928196e-10,0.05015798432310812,-0.005863014963786746,1.0,10.0,0.0,0.0,0.015016172313252535,-0.21110704643673472,-3.7954575463988003e-6,0.2836683208173705,0.13807184086209,-6.2544036360160655,-12.43189210114918,-0.9869691057555079,-0.7808442032031444,-0.13665973085199876,5.547100182485897,-295.17525601501575,24179.57034850849,-2.7092532192980545e6,3.892717832171029e8,5.21817625178592,-285.98593858768675,23426.817952251928,-2.6249094059470757e6,3.771529523415189e8,-415.25891461205254,34046.24913751001,-3.8147869657548126e6,5.481171079430423e8,49478.155254459365,-5.544038675270559e6,7.965796376393173e8,-8.0571571893846e6,1.1576707015863032e9,1.6824449815991802e9,6.877753166517788,0.0,7.098714520472997,0.0,7.09871452041047,0.0
6.773737064431133,-1.0826793353190214,0.009287548286624528,1.9237040180671283,1.9215317926480482,8.439700699069964e-7,1.9251373535217589,3.7042124362117708,1.8517816100270748,3.554187242998483,4.703999360933117,7.9725233441170875,2.2693743891983433e-12,0.001269392340300548,2.596936550622654,595.837456243643,47.076930720436124,-2162.1192761006896,168137.76840961215,-1.8522416772445265e7,19873.069863894907,40.14326706914591,-1941.4717431489826,154072.62894719595,-1.7153881322793208e7,52.01631300909468,-2626.6317502130623,212209.8765946111,-2.385743716822437e7,-3566.985366752137,292824.4136040378,-3.3216486477905937e7,404740.22772798565,-4.6293437530243725e7,-6.4579077928655766e7,0.801388850329164,0.9096957246487442,1.000998322826538,145.56338646085877,4.386265431247315,19872.33551166358,0.0,594.9819265757243,0.0,594.9819265756585,0.0,-0.2556524925001502,-0.10875265761034222,0.001399688544557259,3.3613268388452098,3.2184410837946924,-0.25565249136876833,0.2868592320399993,0.2893717900059178,0.29177745027817287,0.29111887853880475,5.616028606107966e-14,0.2703676674674127,0.2802305791633139,0.018537392361430097,0.018537392361423464,0.001599096441648841,595.837456243643,595.8374562438566,19873.069863894907,1.0043166280032639e-10,0.049464866435500465,-0.005733468775912727,1.0,10.0,0.0,0.0,0.014952724683605853,-0.20890887721078066,-3.6169630040443992e-6,0.2806366367925616,0.1360344858108527,-6.184685241782288,-12.251772389141767,-0.9813387499950519,-0.7723172138776908,-0.1367027356890662,5.569387251580956,-297.5507050137933,24471.988456850348,-2.753023625863564e6,3.9714848337438434e8,5.177552972160569,-284.90296235215794,23431.77737033386,-2.63600305711941e6,3.8026709839635354e8,-408.829278082046,33653.67163692386,-3.7859348049135334e6,5.461549221485527e8,48333.46212785525,-5.437513433815626e6,7.844096911254623e8,-7.809571008973263e6,1.126600780416666e9,1.6180693525492992e9,6.824325570423584,0.0,7.127244953013054,0.0,7.127244952987407,0.0
6.873194873325494,-1.0681032283572145,0.009201232087284246,1.9171058202628382,1.9149805887214681,8.029964572648433e-7,1.9185035308761145,3.6787705526762666,1.8450833702549607,3.529258996474677,4.71392026471265,7.939090859012595,2.0979983753805883e-12,0.0012452781822154247,2.447917184661639,607.9233259546452,47.3580740933879,-2186.8243908238214,170836.3537947192,-1.890212372796009e7,20225.317986232734,39.830590691719806,-1937.5276280413493,154497.30480262436,-1.7278720730723575e7,50.91561859019688,-2586.6909909626243,210021.6866088354,-2.372041969900324e7,-3466.6620322726503,286041.0532708592,-3.2599682539012235e7,390244.43655187724,-4.484878384628445e7,-6.175953896016667e7,0.8043696221838342,0.9111337576691302,1.0009780716509427,138.5891407751895,4.186060419068082,20224.59473649261,0.0,607.0735447402853,0.0,607.073544740218,0.0,-0.253809267885063,-0.10798671682716485,0.00138058238574851,3.3755429543241338,3.1915265743932366,-0.25380926691418765,0.2849587686423925,0.2874334405051238,0.2898041066429821,0.28916193088045317,5.084398973469607e-14,0.26843822166784115,0.27828890655372607,0.018246184835371014,0.01824618483536506,0.0015580972689575334,607.9233259546452,607.9233259548439,20225.317986232734,9.323942952216006e-11,0.04878053925674123,-0.005605901398545471,1.0,10.0,0.0,0.0,0.014889009642443439,-0.20673112202844446,-3.445717048249967e-6,0.27763451546630596,0.1340255718389238,-6.112051022826926,-12.067137820050773,-0.9758288190520247,-0.7636475371786557,-0.1367455979883183,5.592929532844794,-300.07035222853204,24783.438047341195,-2.7998349979947964e6,4.056071448883444e8,5.134072470787449,-283.7128802154275,23432.43980102807,-2.6472099880895405e6,3.8349652040403247e8,-402.0157828743891,33232.63016865478,-3.754357268102385e6,5.438867987446091e8,47130.28921316086,-5.324548586435869e6,7.71357319917223e8,-7.551437149072323e6,1.0939631455133815e9,1.5514928004605389e9,6.767248776934417,0.0,7.157381686286566,0.0,7.157381686294582,0.0
6.974940448942595,-1.0534084836690167,0.009116358207004023,1.9105240495238671,1.9084452967703232,7.636485017173666e-7,1.9118865660506348,3.653480099703563,1.8383895346201578,3.504455008335359,4.724374212236553,7.903241178223565,1.9379172089032724e-12,0.0012215625543771358,2.3062263536353296,620.4875958519906,47.65224044090591,-2212.942483572696,173708.1738192679,-1.930842997620364e7,20578.337611260482,39.49469024159074,-1932.8631140026785,154902.28815138253,-1.740613560877707e7,49.76166341787043,-2544.147979473127,207645.1367651439,-2.3565754247601166e7,-3361.9518498334032,278886.12777310715,-3.1941314203900095e7,375226.5804207465,-4.333925526503992e7,-5.886213257346887e7,0.8073640824941679,0.9125755572413108,1.0009579350501194,131.86801184918218,3.9951074883875166,20577.625841695168,0.0,619.643644057652,0.0,619.6436440575836,0.0,-0.25197773738733464,-0.10722550817648405,0.0013617019223234978,3.390553952525945,3.1627896660628045,-0.25197773655518835,0.2830679112262387,0.28550544115218257,0.2878418302571852,0.2872157962872593,4.598708669364183e-14,0.26651641803551135,0.2763563056349286,0.017956692439746087,0.017956692439740747,0.001517570628990409,620.4875958519906,620.4875958521753,20578.337611260482,8.650750679170441e-11,0.04810495465377079,-0.005480277788539351,1.0,10.0,0.0,0.0,0.014825044712731958,-0.20457378852823432,-3.2814794782809246e-6,0.2746619447025443,0.1320448898467607,-6.0363418609357735,-11.877741841493416,-0.9704419220993965,-0.7548248369672159,-0.13678831169793165,5.6177888915956915,-302.74256488544427,25115.180145286322,-2.8499126215782473e6,4.146952389915383e8,5.087566762056355,-282.40621801998674,23428.09945264932,-2.658473307526703e6,3.8683849951425755e8,-394.80410851493446,32781.51859710288,-3.7198404635720435e6,5.412795127513018e8,45867.935720681126,-5.204947047825584e6,7.573793966551194e8,-7.282960187210678e6,1.0597547760487583e9,1.4828501501672766e9,6.706308050260301,0.0,7.189203894927708,0.0,7.189203894966372,0.0
7.079030005179615,-1.0385953801525272,0.009032905307885041,1.903959275597427,1.9019264910906168,7.258761001951699e-7,1.9052870303407878,3.628342595574257,1.8317024031176439,3.4797804130376973,4.7353850581121355,7.8648131639196235,1.7885055610540878e-12,0.0011982498970286022,2.1715787719809834,633.5592778085222,47.960014367201026,-2240.5584070085474,176765.4194112929,-1.9743440997990515e7,20931.227115250458,39.13423138419633,-1927.4058482870118,155282.64476777948,-1.7535791174587402e7,48.55388217333673,-2498.9049661524377,205068.8288490044,-2.3391921163376313e7,-3252.9170143738147,271355.53012843983,-3.1240046159642745e7,359714.0116385555,-4.1766307480900675e7,-5.589547030236873e7,0.810372032633858,0.9140210056023892,1.0009379145543555,125.39395080037032,3.813108276654559,20930.52721197021,0.0,632.7212364698427,0.0,632.7212364697737,0.0,-0.25015801436132434,-0.10646907699109029,0.0013430470025291097,3.4063992445398825,3.1321283104390414,-0.25015801364893164,0.28118682687578445,0.28358794465869075,0.2858907583147249,0.28528061494299,4.155370970183369e-14,0.2646029228876323,0.27443319771634156,0.017668864592961065,0.017668864592956288,0.0014775126123481336,633.5592778085222,633.5592778086938,20931.227115250458,8.021043828773861e-11,0.047438070625778594,-0.005356563949007789,1.0,10.0,0.0,0.0,0.014760848039158354,-0.20243690404328288,-3.1240171199460304e-6,0.2717189394085211,0.1300922490341191,-5.957399820766467,-11.683344386739536,-0.9651808368682442,-0.7458386267152692,-0.1368308703451745,5.644030620824456,-305.57629610051924,25468.579327724903,-2.9035026639623647e6,4.2446509148609984e8,5.037866553247035,-280.97310887763297,23418.000306429407,-2.6697298308412316e6,3.9028957470081097e8,-387.1814223258171,32298.781831151333,-3.682168433634947e6,5.382985140802355e8,44546.183630374086,-5.078552875262622e6,7.424366613771958e8,-7.00448035461431e6,1.0239898127858158e9,1.41231590503723e9,6.641287019543396,0.0,7.22279514015806,0.0,7.22279514022454,0.0
7.18551975362803,-1.0236644179297831,0.008950852892720563,1.8974121439833551,1.8954248213116587,6.896304603622002e-7,1.898705570975624,3.6033598180812496,1.825024617763883,3.4552410673115594,4.746977752011648,7.823640337532337,1.6491662700751726e-12,0.001175344803010006,2.0436971798699908,647.1695449105395,48.28200620340377,-2269.762977372839,180021.32321516,-2.0209467124847833e7,21282.981099229386,38.74787829575029,-1921.0799981209334,155633.02599681713,-1.766730500396378e7,47.29207027242875,-2450.8750759312393,202281.67233058793,-2.3197375956046402e7,-3139.667824746112,263448.39701292565,-3.0494817491340157e7,343742.3852570259,-4.013227416889465e7,-5.286987626352329e7,0.8133932316389489,0.9154699655245471,1.0009180118937835,119.1610158470007,3.6397708205476857,21282.29345566716,0.0,646.3374950791634,0.0,646.3374950790942,0.0,-0.24835023017025226,-0.10571747628351333,0.0013246176207076918,3.423120415249697,3.0994406722237997,-0.2483502295611008,0.2793157015193548,0.2816811231386956,0.28395104800525833,0.283356546872772,3.7510512291222864e-14,0.2626984910879091,0.27252006074433766,0.017382651658877958,0.017382651658873687,0.0014379198691955779,647.1695449105395,647.1695449106987,21282.981099229386,7.432395846465353e-11,0.04677985119214091,-0.005234726889366829,1.0,10.0,0.0,0.0,0.014696438426263924,-0.20032051557316027,-2.9731035401657793e-6,0.2688055414415681,0.12816747647181093,-5.87507001040573,-11.483715305560967,-0.9600485121570164,-0.7366783374451035,-0.13687326702510205,5.67172361498974,-308.58112888659434,25845.113255261575,-2.96087438101141e6,4.349744533600105e8,4.984802874316856,-279.4033397681325,23401.336542899604,-2.6809098060009615e6,3.938454775510882e8,-379.1367802466725,31782.94481750814,-3.64112572870811e6,5.349081729589543e8,43165.37410582394,-4.945260110200086e6,7.264949541464612e8,-6.716487547479393e6,9.867019120906343e8,1.3401065324858341e9,6.571969766364939,0.0,7.258243592204678,0.0,7.25824359229632,0.0
7.29446571783135,-1.0086163337635992,0.008870181287000211,1.8908833779191716,1.8889410143884418,6.548640461964037e-7,1.892142913095723,3.5785338072597175,1.8183591827081798,3.4308435791830107,4.759178371053243,7.779551650684674,1.5193292382948512e-12,0.001152852012039224,1.9223121281897562,661.3519162581954,48.618852445739826,-2300.653408826144,183490.25844348434,-2.0709046150215197e7,21632.48619590924,38.33430826509721,-1913.8065652545047,155947.66440621958,-1.7800244121509433e7,45.97643935647831,-2399.9851783744734,199273.08803433928,-2.298056686272764e7,-3022.367855040263,255167.60964117746,-2.970490152620321e7,327356.1784660759,-3.844045230706423e7,-4.979741286564788e7,0.8164273938836861,0.9169222794010492,1.0008982290006665,113.16336586936495,3.474809282116023,21631.81121147486,0.0,660.5259389491988,0.0,660.5259389491297,0.0,-0.24655453434579966,-0.10497076681899453,0.00130641391404655,3.4407613317117587,3.0646262897925745,-0.2465545338255393,0.2774547402008063,0.27978516836429174,0.2820228767532369,0.2814437721880084,3.382650625159011e-14,0.2608039700861875,0.27061743162311386,0.017098004938074885,0.017098004938071076,0.0013987896197290993,661.3519162581954,661.3519162583432,21632.48619590924,6.882494224474837e-11,0.046130266249413826,-0.005114734582801158,1.0,10.0,0.0,0.0,0.01463183537308774,-0.19822468965149875,-2.8285187712280434e-6,0.26592181937226533,0.12627041658591492,-5.789202731392997,-11.278638260946687,-0.9550480697729651,-0.7273333990463511,-0.13691549439146294,5.700940549566752,-311.7673236002812,26246.383168267188,-3.0223225847348757e6,4.462871468304833e8,4.928208999613094,-277.6864125285264,23377.253881779747,-2.691936700046012e6,3.975010697736418e8,-370.6615640753546,31232.64544332865,-3.5965004733374147e6,5.3107209616790307e8,41726.484994554885,-4.805022131530001e6,7.095265686878496e8,-6.419633978018606e6,9.479465294846095e8,1.2664819540142846e9,6.498143285626401,0.0,7.295642260081322,0.0,7.295642260195622,0.0
7.405923556288425,-0.9934521129780572,0.008790871601102517,1.8843737786033739,1.882475874843811,6.215305181451983e-7,1.885599859960077,3.5538668613465725,1.8117094807899794,3.4065953263007414,4.772014153494451,7.732372444754401,1.3984503528116416e-12,0.0011307763988927168,1.807161748606805,676.1424629199732,48.97121614520945,-2333.333784627295,187187.84861600236,-2.124496881542464e7,21978.518072439183,37.89222859752373,-1905.503810087724,156220.37579642484,-1.793412245485965e7,44.607673703749484,-2346.1789872616187,196033.23900300407,-2.2739955925751723e7,-2901.2387295984063,246520.29377096557,-2.8869968679611444e7,310609.05802598194,-3.6695176297454305e7,-4.669185865359603e7,0.8194741875148362,0.9183777687063045,1.0008785680062666,107.39525281097697,3.317943654668581,21977.856150913965,0.0,675.3226390623295,0.0,675.3226390622607,0.0,-0.24477109425679755,-0.10422901698463863,0.0012884361543660367,3.459368259082551,3.027587412736022,-0.24477109381297385,0.2756041668397465,0.2779002915015749,0.2801064419298159,0.2795424908080246,3.047290855250767e-14,0.25892030284098694,0.26872590769680327,0.016814876593435283,0.016814876593431883,0.0013601196553241438,676.1424629199732,676.1424629201102,21978.518072439183,6.369135592660969e-11,0.045489291254654535,-0.004996555895215598,1.0,10.0,0.0,0.0,0.014567059089395719,-0.19614951164380628,-2.6900490152006957e-6,0.2630678674642427,0.12440093013934675,-5.699655907426527,-11.067915049077296,-0.9501828047674674,-0.7177933338411169,-0.13695754465937765,5.731758073100522,-315.14586986481953,26674.125549383316,-3.088170420055394e6,4.584738005529512e8,4.867922663194061,-275.81162038420985,23344.85198745374,-2.702727066323742e6,4.012502863499472e8,-361.74994829749716,30646.671124522003,-3.5480879349061362e6,5.2675352006974614e8,40231.20670981846,-4.6578612881203e6,6.915117052908003e8,-6.114744623111419e6,9.078030222173796e8,1.1917459892351015e9,6.419600321578688,0.0,7.335089237374499,0.0,7.335089237509112,0.0
7.519948416650829,-0.9781729951036906,0.00871290566232645,1.8778842226086923,1.8760302822184374,5.895846651308313e-7,1.8790772903290955,3.5293615221862358,1.8050792846854702,3.3825044584357817,4.785513536583481,7.681925604318993,1.2860104233703723e-12,0.001109122952746531,1.697991501247717,691.5800405139624,49.33978730482293,-2367.915575018833,191131.09026044767,-2.182030768629222e7,22319.739985444536,37.42039577606473,-1896.0877947708425,156444.56876240802,-1.8068398801094312e7,43.186985802542765,-2289.420334173243,192553.2868027498,-2.2474043662714515e7,-2776.5642305144133,237518.2995893435,-2.7990150612078007e7,293564.0467824738,-3.4901875282953195e7,-4.3568628842243075e7,0.8225332341811727,0.9198362340804301,1.0008590312292798,101.85101243429081,3.168899438471542,22319.091533103674,0.0,690.7664509078076,0.0,690.7664509077395,0.0,-0.24300009401528871,-0.10349230234138526,0.0012706847324337324,3.4789899887139835,2.9882305115672474,-0.24300009363710706,0.2737642231935495,0.2760267220356636,0.27820195974237044,0.27765292136521513,2.7422997053688865e-14,0.257048529130794,0.2668461469901342,0.016533219467473263,0.016533219467470234,0.0013219083248412306,691.5800405139624,691.5800405140893,22319.739985444536,5.890220900241899e-11,0.04485690664649752,-0.004880160470033591,1.0,10.0,0.0,0.0,0.014502130482308759,-0.1940950841732224,-2.5574863172636325e-6,0.2602438034578596,0.12255889245765147,-5.606297772306071,-10.851370288429784,-0.9454561833582866,-0.7080478613090595,-0.13699940962643994,5.764257019414082,-318.72854416609187,27130.225188565808,-3.1587725080532385e6,4.716126903523573e8,4.80378856008192,-273.7681408491575,23303.18808066008,-2.713190512755095e6,4.050860874916362e8,-352.39938699208966,30023.998654208302,-3.495694587140087e6,5.2191578453098303e8,38682.01323747797,-4.503878509345651e6,6.724399911639025e8,-5.80282454312333e6,8.663764426606863e8,1.1162455031073446e9,6.336142568886045,0.0,7.376687973826106,0.0,7.3766879739788145,0.0
7.636594825739623,-0.962780473168084,0.008636265922011757,1.8714156566604558,1.869605185901483,5.589823326211862e-7,1.8725761532008007,3.5050205510037027,1.7984727619598107,3.3585798835462364,4.7997061997735235,7.628032912080507,1.181514156373682e-12,0.001087896749413866,1.5945539166640559,707.7065522571739,49.72528328919457,-2404.5182079614083,195338.49041139454,-2.2438449944202803e7,22654.70319115362,36.917636818458696,-1885.4730534445582,156613.26289122074,-1.8202475437785603e7,41.716169203201375,-2229.6965493713155,188825.67054397485,-2.218139731349886e7,-2648.6934559424644,228178.64003609077,-2.7066103664877772e7,276293.4423406569,-3.3067107889068216e7,-4.0444630736113906e7,0.8256041100416629,0.9212974560217745,1.0008396211565562,96.52505415082399,3.027407309523605,22654.06861460752,0.0,706.8992775418967,0.0,706.8992775418295,0.0,-0.2412417326890519,-0.1027607048870578,0.0012531601358070953,3.499677980774168,2.946467953861451,-0.24124173236716925,0.27193516708625975,0.27416470595237435,0.27630966337153107,0.275775299362634,2.4651975074220154e-14,0.2551897851050026,0.26497886715720975,0.016252986801859607,0.01625298680185691,0.0012841545080570346,707.7065522571739,707.7065522572915,22654.70319115362,5.443750765043932e-11,0.0442330970407306,-0.004765518576259403,1.0,10.0,0.0,0.0,0.014437071114109867,-0.19206152477300986,-2.4306282255177255e-6,0.25744976529746305,0.12074419101281149,-5.509009800308448,-10.628856438715843,-0.940871838965821,-0.6980870141209523,-0.1370410807109128,5.798522643878143,-322.52797397979737,27616.729860187857,-3.234518513076641e6,4.85790703046785e8,4.735661123969241,-271.5451456956582,23251.28188419858,-2.7232297895621937e6,4.09000422183462e8,-342.61110977123343,29363.836745317683,-3.439142645437221e6,5.165228900239562e8,37082.22472464376,-4.343262544779947e6,6.523120282758532e8,-5.485062139200704e6,8.237988860155554e8,1.040368033513557e9,6.24758422656673,0.0,7.420547577711826,0.0,7.420547577880543,0.0
7.755916599085534,-0.9472762893147509,0.008560935355694368,1.8649690910922305,1.8632015986444799,5.296803553165979e-7,1.8660974612197738,3.480846899700513,1.791894474453393,3.334831240913891,4.814623111971571,7.5705166186046124,1.0844891942014065e-12,0.0010671029218215441,1.4966083618694621,724.5672439526505,50.128449177698194,-2443.2696926465655,199830.22021154937,-2.310313458444864e7,22981.8494574317,36.38287277715839,-1873.573397298845,156719.11658200296,-1.833569749014882e7,40.197646731319544,-2167.0218748878697,184844.40504417478,-2.1860682556918323e7,-2518.042751484519,218523.8647910964,-2.6099069263029996e7,258878.44641799017,-3.119856878952837e7,-3.733804876932693e7,0.8286863474876959,0.9227611959109286,1.0008203404202096,91.41185142710992,2.8932028234177496,22981.229161180196,0.0,723.7663645889622,0.0,723.7663645888961,0.0,-0.23949622219507902,-0.10203431218591368,0.0012358629241795633,3.521486520141762,2.902219842210958,-0.2394962219214198,0.27011727028882476,0.27231450356887743,0.27442980075530926,0.27390987498018526,2.2136845081541473e-14,0.25334530124310306,0.26312484340945697,0.015974131917829763,0.01597413191782737,0.0012468575845883312,724.5672439526505,724.5672439527592,22981.8494574317,5.0278211126010485e-11,0.043617850342879336,-0.004652600946291886,1.0,10.0,0.0,0.0,0.014371903143714417,-0.19004896321414333,-2.3092774725626028e-6,0.2546859074213709,0.11895672278476502,-5.407689868166655,-10.400259129741197,-0.9364335675650682,-0.6879012670176166,-0.13708254899837402,5.834644881670335,-326.55770868842046,28135.866761619713,-3.3158371863217265e6,5.0110444141408455e8,4.6634075735676905,-269.1319286899362,23188.122021932286,-2.7327410126854093e6,4.129842055178621e8,-332.39061466475107,28665.670585611384,-3.378275037318929e6,5.1054013841528004e8,35436.05797375006,-4.176298448784829e6,6.31140921562036e8,-5.162827471510486e6,7.802302545367545e8,9.645377258471181e8,6.153755895021058,0.0,7.466783146362047,0.0,7.466783146544803,0.0
7.877966861641049,-0.9316624154572505,0.008486897305700392,1.8585455874698464,1.8568205842787302,5.016364758310809e-7,1.8596422782286914,3.456843660975511,1.7853493664694164,3.3112688433967494,4.8302965950883126,7.509201182644401,9.94485156012352e-13,0.0010467466152348586,1.4039207683156658,742.2110483476978,50.55005835357655,-2484.3073314542376,204628.29028689332,-2.381849521820506e7,23299.516208874713,35.815143747270966,-1860.3028479193465,156754.46542870504,-1.846735328310083e7,38.6345105077832,-2101.4407582296235,180605.38923448315,-2.1510698121063765e7,-2385.0960130076187,208582.33607800334,-2.5090927680427086e7,241408.4536440698,-2.9305060003611375e7,-3.4268054022336915e7,0.8317794397936115,0.9242271984099042,1.0008011917578126,86.50592954513193,2.7660260708676403,23298.910592584725,0.0,741.4166446217533,0.0,741.4166446216886,0.0,-0.23776378367057796,-0.10131321586339974,0.0012187936905432742,3.5444729043124803,2.8554159616294594,-0.23776378343817217,0.26831081479253127,0.2704763857335677,0.2725626307206942,0.272056909239456,1.985628931973949e-14,0.25151639722551267,0.26128490401845345,0.01569660766320918,0.015696607663207057,0.0012100173728560517,742.2110483476978,742.2110483477983,23299.516208874713,4.6406188303012984e-11,0.04301115636227221,-0.004541378527245798,1.0,10.0,0.0,0.0,0.014306649205682231,-0.18805753713421197,-2.193241601446856e-6,0.2519523947309552,0.1171963901980261,-5.302255532802531,-10.16550255063188,-0.932145319543034,-0.677481670387488,-0.13712380532558416,5.872718659063018,-330.832301321137,28690.061369460112,-3.4032010234680055e6,5.176615060482542e8,4.586911141631491,-266.51804906439776,23112.67390416455,-2.741614046273264e6,4.17027315658968e8,-321.7481337772421,27929.306834432693,-3.312960687985259e6,5.0393484899705684e8,33748.65938355704,-4.003374717682698e6,6.089537104849542e8,-4.837664529120514e6,7.358582595073023e8,8.892093920475342e8,6.0545087051064845,0.0,7.515516164553222,0.0,7.515516164748151,0.0
8.002798138169734,-0.9159410257572509,0.00841413530804451,1.8521462435814304,1.8504632428110654,4.748092683875287e-7,1.8532117041774583,3.4330140096851065,1.7788427441464794,3.2879035995912975,4.846760400889974,7.44391518778918,9.11072746288287e-13,0.0010268329395999739,1.316263387470381,760.6909795978823,50.99091319514084,-2527.7785179035577,209756.7495523149,-2.4589109167750094e7,23605.94439035684,35.213635171946805,-1845.5766979713144,156711.37154388343,-1.8596675733000822e7,37.030551701601176,-2033.0309220090244,176106.71803951397,-2.1130412798859023e7,-2250.403120204991,198388.38183087844,-2.404424224454157e7,223979.97939214334,-2.7396422639433317e7,-3.1254440769911326e7,0.8348828472843507,0.9256951945503463,1.0007821779655552,81.80185404655464,2.6456213765145424,23605.353845876187,0.0,759.9031316531037,0.0,759.9031316530404,0.0,-0.23604464322205854,-0.1005975098400955,0.0012019530175749916,3.568697660108775,2.805997820242667,-0.2360446430248988,0.26651608840358537,0.2686506293414138,0.27070841842581467,0.2702166694823135,1.7790558701853078e-14,0.2497044744631176,0.2594599242327858,0.015420365764876619,0.015420365764874738,0.001173634059016725,760.6909795978823,760.6909795979752,23605.94439035684,4.280417716966771e-11,0.04241300526335838,-0.004431822207440625,1.0,10.0,0.0,0.0,0.014241332257760544,-0.18608738703492475,-2.0823326146326094e-6,0.24924939571064564,0.11546309661873583,-5.192647402232835,-9.924554878165916,-0.9280111909498245,-0.6668199912144944,-0.137164840380592,5.912844252428191,-335.3674012798159,29281.958907271204,-3.4971316101856176e6,5.355819802768192e8,4.506074459390502,-263.69349029297325,23023.889129919586,-2.749733051730492e6,4.211186116078476e8,-310.69905581219933,27154.917941876138,-3.243100028599076e6,4.966771423191242e8,32026.11661645898,-3.82498862599482e6,5.857926393920621e8,-4.511276853858273e6,6.908975400543355e8,8.14860687579175e8,5.949718644992526,0.0,7.566874963968298,0.0,7.566874964173637,0.0
8.130462509186339,-0.9001144624135892,0.008342632914609523,1.8457721766146207,1.8441306937131507,4.4915807207710586e-7,1.8468068582159305,3.4093611387147713,1.772380246050601,3.264746917899401,4.864049802221691,7.374493420078376,8.338429389333727e-13,0.00100736692280687,1.2334145873990359,780.0645843953079,51.45184583951734,-2573.841629076663,215241.910664245,-2.542005385767628e7,23899.289214264827,34.57770499380905,-1829.3126912793452,156581.684043132,-1.872284486032581e7,35.39027743842437,-1961.9060732596608,171348.98828668255,-2.0719004101331845e7,-2114.5762567867646,187982.2994848451,-2.2962290603080343e7,206695.21550533114,-2.548342543472141e7,-2.831719627992856e7,0.8379960046889274,0.9271649053446815,1.0007633018469777,77.29422071778933,2.531737062020799,23898.71412239228,0.0,779.2833722972802,0.0,779.2833722972186,0.0,-0.23433902729072845,-0.09988728840358047,0.001185341431795914,3.5942247920377413,2.7539207474742495,-0.23433902712364443,0.26473337990354173,0.26683751241425957,0.26886743036646965,0.2683894244149382,1.5921369608025773e-14,0.24791100636332347,0.25765081876277357,0.015145356120093231,0.015145356120091567,0.001137708121100525,780.0645843953079,780.0645843953937,23899.289214264827,3.945574762870758e-11,0.04182338594497553,-0.0043239025339337316,1.0,10.0,0.0,0.0,0.014175975404959608,-0.18413865093429627,-1.9763666642411948e-6,0.24657707509408744,0.11375674167853908,-5.078832534545359,-9.677433630077726,-0.9240354151061636,-0.6559088602664332,-0.1372056448135074,5.95512769967426,-340.1798594283638,29914.448802789077,-3.598205766247699e6,5.550001538071221e8,4.42082303700026,-260.6488324940313,22920.71638375298,-2.7569772109625777e6,4.252459738851004e8,-299.26428482714033,26343.084257994444,-3.168630589844582e6,4.8874077868205756e8,30275.444978578824,-3.641749246227913e6,5.617161896368823e8,-4.1855060463392474e6,6.455877860136727e8,7.419824826099266e8,5.839291008906805,0.0,7.620995249759121,0.0,7.6209952499731966,0.0
8.261011928542304,-0.8841851840160277,0.00827237346638105,1.8394245004315002,1.837824053340828,4.246429182927916e-7,1.8404288558622492,3.385888174416644,1.7659678001864454,3.2418105769655683,4.882201713721481,7.300779026737431,7.624061842590489e-13,0.0009883534537819107,1.1551586389934514,800.3944733201004,51.93371935096048,-2622.6670596318672,221112.61039837197,-2.6316972384866986e7,24177.63410412608,33.906910575281195,-1811.4322949690904,156357.11036465716,-1.8844991568444546e7,33.718911075324606,-1888.218048975215,166335.58376197648,-2.027589721946192e7,-1978.283829239247,177410.17786059796,-2.1849078794887286e7,189660.2088635191,-2.3577606744822964e7,-2.547601321818796e7,0.8411183317509451,0.9286360468876337,1.000744566145369,72.9776444740257,2.4241252054619133,24177.074831178026,0.0,799.6199771648267,0.0,799.6199771647669,0.0,-0.232647156559127,-0.0991826436699906,0.001168959345278566,3.6211220862014604,2.699155963387514,-0.2326471564176753,0.26296297264754115,0.2650373075992578,0.26703992778296715,0.26657543756168217,1.4231806813153463e-14,0.2461375250744887,0.25585853161772804,0.014871525846668825,0.014871525846667354,0.001102240225943269,800.3944733201004,800.3944733201796,24177.63410412608,3.6345265335500427e-11,0.04124228398393967,-0.004217589353490347,1.0,10.0,0.0,0.0,0.01411060165790691,-0.18221145745856676,-1.875163719432004e-6,0.24393558441343324,0.11207721537674412,-4.960807695673518,-9.424210613439122,-0.9202223525411666,-0.6447419152196281,-0.13724620938376128,5.999681303712624,-345.2878510788039,30590.693101249813,-3.7070627042357917e6,5.760665443536859e8,4.331108697648305,-257.3754334827857,22802.113655071036,-2.763221631049231e6,4.2939637294225425e8,-287.47050431959923,25494.831544985936,-3.0895324518879256e6,4.801040265944706e8,28504.543635742353,-3.45437750690158e6,5.36799773609277e8,-3.8623027488583457e6,6.001907515885935e8,6.710675763983457e8,5.72316478469946,0.0,7.678020744891638,0.0,7.678020745112863,0.0
8.349673435966539,-0.8735098449211071,0.00822621595019509,1.8352079168843558,1.8336345605750082,4.089111706098511e-7,1.836192307074476,3.3703409587434443,1.7617236802313083,3.2266480194012206,4.8948011914746425,7.249178583626223,7.178161946044026e-13,0.0009759315546556711,1.1054356696678849,814.5124674391155,52.26704288428754,-2656.842039383385,225256.10556604562,-2.695464468536283e7,24353.892170412804,33.44022816467468,-1798.5775107711008,156150.55498101024,-1.892373867182244e7,32.590290230213846,-1837.7616000257658,162854.31390084312,-1.9962727025812034e7,-1887.5155715149906,170295.08210022878,-2.1091877036772534e7,178495.503093864,-2.2317010791002456e7,-2.3644628636399806e7,0.8432046886831929,0.9296174625522409,1.0007321549867176,70.20341591251118,2.3557478809818777,24353.343638146223,0.0,813.7424931610369,0.0,813.7424931609785,0.0,-0.23152698283778708,-0.09871602214843402,0.001158165582522718,3.6398501483337844,2.661146772928193,-0.2315269827112699,0.26178967000137404,0.2638444739825803,0.26582920857559206,0.2653736037641185,1.3197452259971154e-14,0.2449670848736428,0.25467349181225124,0.014689599770114557,0.014689599770113205,0.0010788498051916113,814.5124674391155,814.5124674391906,24353.892170412804,3.439642940315373e-11,0.04085960510634568,-0.004147591048519683,1.0,10.0,0.0,0.0,0.014067020991104174,-0.18093868642367827,-1.8102539215298622e-6,0.24219178343522646,0.11097237499200097,-4.879798767092197,-9.252067380398199,-0.9177729149301721,-0.6371525414946523,-0.13727311472081755,6.030703439068942,-348.8669976789577,31067.529169167385,-3.7843051328123477e6,5.911091447671052e8,4.268809283386125,-255.06225279847857,22713.968248246252,-2.7667660966480067e6,4.321692965156763e8,-279.42439637798714,24909.818653334907,-3.034240475770786e6,4.739487684230269e8,27316.973942002878,-3.3275726349602086e6,5.197672217261533e8,-3.6492578544718185e6,5.700151207029011e8,6.251206499733229e8,5.642568360687006,0.0,7.71772665802534,0.0,7.717726658250488,0.0
8.48514766602498,-0.8574149718342049,0.00815798981132294,1.8289066172214448,1.8273734998519626,3.8620231458245197e-7,1.8298614384739653,3.3471743355660375,1.75540844682687,3.204105630385328,4.9144775724757075,7.167991088815793,6.552195622339128e-13,0.0009576826670635989,1.0343706579234637,836.5910263187113,52.78582381591821,-2710.686378541411,231841.2665854007,-2.7975841509472117e7,24602.837900381244,32.7109676542056,-1777.8430297300852,155749.28649566672,-1.903713279955583e7,30.88059251296323,-1760.2469185437456,157430.66184233688,-1.946630557803299e7,-1752.0573561808983,159563.10768961682,-1.9937418226259448e7,162115.94158242326,-2.0450227153457277e7,-2.100483659769429e7,0.8463410048474024,0.9310903617167626,1.00071365902988,66.19332892783301,2.2580489834117032,24602.30575555899,0.0,835.8279019964762,0.0,835.8279019964199,0.0,-0.22985847614141988,-0.09802086263168501,0.0011421664216545867,3.6691930833629915,2.6018880170724588,-0.22985847603448745,0.2600403592231955,0.2620663598119158,0.26402472695033674,0.26358226451597294,1.1773112233235084e-14,0.2432304298176254,0.2529113762019758,0.01441760696736925,0.01441760696736806,0.001044146995183916,836.5910263187113,836.5910263187805,24602.837900381244,3.164984342516526e-11,0.0402926514119835,-0.004043885363226175,1.0,10.0,0.0,0.0,0.01400166915471683,-0.17904763611822835,-1.716598823516667e-6,0.23960194750507602,0.10933727470986804,-4.75484049765804,-8.988995928008947,-0.9142410536651604,-0.6255482894525539,-0.13731325975734135,6.0793090884527885,-354.5119852617746,31824.57004523422,-3.9077501276334953e6,6.15308784823791e8,4.171631685628041,-251.39112219658102,22567.401507661976,-2.771059146722539e6,4.36326973464062e8,-267.1076948535998,24004.453260232294,-2.9475152396945464e6,4.6411143249739885e8,25532.057678862784,-3.135207704231819e6,4.9366515116443515e8,-3.334847684736267e6,5.251007928846852e8,5.585381688765008e8,5.516913868871382,0.0,7.7799377264587815,0.0,7.779937726688612,0.0
8.623648272810808,-0.8412240449116921,0.008090959515355538,1.8226344772489882,1.8211411255401022,3.6452591534506455e-7,1.8235601845185727,3.32419496186295,1.7491600625831387,3.1818156405094657,4.935124109293649,7.0821506534104275,5.974672240343067e-13,0.0009398983249607415,0.9673510534378637,859.8225580628388,53.32800871749314,-2767.815550465329,238903.60954247668,-2.9081442779579103e7,24831.459612125353,31.94683257070542,-1755.3113402224972,155230.97113908402,-1.914398813250086e7,29.157034882165238,-1680.7688367290912,151775.7682587292,-1.893814712703705e7,-1618.1186850099884,148812.8017466027,-1.8765826731948655e7,146270.52702890363,-1.862348038048805e7,-1.850814119245961e7,0.8494849621321691,0.932563953977695,1.0006953099757734,62.35997676605417,2.1659789288933275,24830.9441645865,0.0,859.0663648022355,0.0,859.0663648021815,0.0,-0.22820422698004444,-0.09733149481060842,0.001126396862973643,3.7001082907898573,2.539957374627761,-0.22820422688975098,0.2583040278761324,0.26030180692747884,0.262234349488121,0.2618048089638622,1.0489317573967984e-14,0.24151800997441272,0.2511686482327158,0.01414663123614987,0.014146631236148823,0.0010099041537932662,859.8225580628388,859.8225580629025,24831.459612125353,2.9103166172301467e-11,0.03973414504423852,-0.00394169967761385,1.0,10.0,0.0,0.0,0.013936359297425037,-0.17717837248514767,-1.6272434644113099e-6,0.2370432087895022,0.10772861917442113,-4.625831356171882,-8.720311971853834,-0.9108841036848931,-0.6136772480115249,-0.1373531420025605,6.130519735035943,-360.5085874155997,32635.394860635028,-4.041054991585847e6,6.416566917122382e8,4.070016050141943,-247.47343699137338,22402.776392619642,-2.774008145298323e6,4.404692950726366e8,-254.53213373991073,23067.794247756567,-2.856353520915287e6,4.535444007841673e8,23751.61673045681,-2.9411432546978835e6,4.6700763340046203e8,-3.0284456618481586e6,4.808705146509701e8,4.951448828070816e8,5.385594371403562,0.0,7.845482526228832,0.0,7.845482526461953,0.0
8.765231029285639,-0.824939397366653,0.008025105798208667,1.8163923852302126,1.8149383304127713,3.4384416037472774e-7,1.8172894331251899,3.3014049564877475,1.7429849996670064,3.1597898138193274,4.956785189555283,6.991550238367475,5.442354580311419e-13,0.0009225825341065842,0.9041817956867921,884.2942760948149,53.894586402321856,-2828.4552590790663,246484.13076442698,-3.0279915720016714e7,25037.74352960472,31.14832251791429,-1730.9293526316096,154587.55305632585,-1.9243306335674092e7,27.427159682182957,-1599.6247855642712,145905.02515303908,-1.83788903341463e7,-1486.4836185084641,138106.68521745034,-1.7583551756132636e7,131059.134354546,-1.6849097210185915e7,-1.6168619255187545e7,0.8526360336778572,0.9340379882482955,1.000677109735822,58.69799184316693,2.0793029208609517,25037.245061145226,0.0,883.5450959091295,0.0,883.5450959090779,0.0,-0.22656438020597963,-0.0966479799859935,0.0011108564099259915,3.7326808998275776,2.475400378426939,-0.22656438012980665,0.25658088122833994,0.2585510092932985,0.26045825846363935,0.26004142231940647,9.333447590639991e-15,0.23983142411994102,0.24944625144159746,0.013876600606683774,0.013876600606682854,0.0009761217692099466,884.2942760948149,884.2942760948736,25037.74352960472,2.6743424999467838e-11,0.03918404224275418,-0.003840998286288536,1.0,10.0,0.0,0.0,0.013871111728924527,-0.17533092975813383,-1.5420199514009742e-6,0.23451558883963514,0.10614621460002291,-4.492900828303514,-8.446319726210664,-0.9077068450477441,-0.6015379155084671,-0.13739275396598621,6.1844764140440045,-366.8812123498386,33504.48589645613,-4.1851698541664826e6,6.703865421647165e8,3.9640373270076266,-243.3050081250751,22219.205783075577,-2.7754835673458604e6,4.44580902302093e8,-241.74583197141578,22102.701415903546,-2.7609305776860616e6,4.4224973100476736e8,21985.891284005367,-2.7464538661101395e6,4.3993078247069967e8,-2.73204890669698e6,4.376239929807068e8,4.353292745532547e8,5.248706423249326,0.0,7.914541551455558,0.0,7.914541551690653,0.0
8.909954360429072,-0.8085631543706915,0.007960408248122367,1.8101811080914436,1.8087658867791343,3.241197873395816e-7,1.8110499501144735,3.2788059578629376,1.7368897016085825,3.13803948198844,4.979507772991929,6.896101417508358,4.95217223171751e-13,0.0009057390055202216,0.8446734021221836,910.102280979598,54.48658362689277,-2892.850158949981,254628.17252547594,-3.158077068141197e7,25219.70562858456,30.316240208950422,-1704.6541313648092,153811.27367984178,-1.933407191433367e7,25.69896541128117,-1517.1491112709562,139837.31426099123,-1.778956924398561e7,-1357.9337847339013,127509.53882289778,-1.6397538468320258e7,116573.73530233574,-1.5138926460343279e7,-1.3997671904607987e7,0.8557937400022807,0.935512237467535,1.000659059829931,55.2020094109821,1.9977899289080059,25219.224389265775,0.0,909.3601971914544,0.0,909.3601971914051,0.0,-0.22493904534193318,-0.09597036491821898,0.0010955441969289453,3.7670020129292308,2.4082862751471397,-0.22493904527773045,0.2548710874799431,0.25681412346034305,0.25869659849427323,0.2582922524073205,8.29388010139441e-15,0.23817224071951507,0.2477450954864532,0.013607435355963786,0.013607435355962979,0.0009428000668616344,910.102280979598,910.102280979652,25219.70562858456,2.455831499796843e-11,0.03864228701135801,-0.003741743222729569,1.0,10.0,0.0,0.0,0.013805945341755416,-0.17350530094937794,-1.4607634652185908e-6,0.23201905282946741,0.10458983260051637,-4.35621917928617,-8.167392149308327,-0.9047141754582609,-0.589130391967399,-0.1374320890019361,6.2413300565413605,-373.6564563883304,34436.800563578734,-4.3411596424590815e6,7.017635034244325e8,3.853809775162909,-238.8832751306528,22015.87985152797,-2.7753579705844447e6,4.486461812145854e8,-228.8021434071073,21112.543171603436,-2.6614818687649574e6,4.302376688345845e8,20245.373796084772,-2.552278207609907e6,4.1258447999887e8,-2.4475512600153205e6,3.956556231955689e8,3.7942135477963495e8,5.106396860017719,0.0,7.987307960823544,0.0,7.987307961059363,0.0
9.057880098434337,-0.7920971655980705,0.00789684520720182,1.8040012716578182,1.8026244268121958,3.05316109036771e-7,1.804842359395121,3.2563990606243043,1.730880500419053,3.116575364928061,5.0033416681101155,6.795736352889623,4.501217195145798e-13,0.0008893711724690964,0.7886420554529974,937.3527674211922,55.105065912572684,-2961.2658624263217,263385.9867927694,-3.299471559489869e7,25375.419007499335,29.45170444884692,-1676.454171583203,152894.77561021442,-1.9415261032840345e7,23.980793562969442,-1433.7098119511747,133594.95106415523,-1.7171628465326082e7,-1233.2311335879929,117087.11546561545,-1.521510911916229e7,102895.81269624186,-1.350401853481238e7,-1.2003666456290297e7,0.8589576611436367,0.9369865040219567,1.000641161335701,51.8666745077901,1.921212959231704,25374.955212082026,0.0,936.6178651429669,0.0,936.61786514292,0.0,-0.22332829212165517,-0.09529867994836723,0.001080458958278211,3.803169359494243,2.3387089609581615,-0.22332829206758953,0.25317477284652223,0.255091263611097,0.2569494715486062,0.2565574046961957,7.35992668685826e-15,0.23654197618361006,0.24606604197910642,0.013339047115729372,0.013339047115728668,0.0009099389625309467,937.3527674211922,937.3527674212418,25375.419007499335,2.2536179176434036e-11,0.038108810042149804,-0.0036438940608726016,1.0,10.0,0.0,0.0,0.013740877374342014,-0.17170143347615183,-1.38331232449882e-6,0.22955350372653122,0.10305920734452634,-4.215998398676855,-7.883971381705726,-0.9019111226031917,-0.5764564776817862,-0.1374711414247283,6.301242572430517,-380.8633679163688,35437.83522085217,-4.510221123756912e6,7.360893528597813e8,3.739488520143116,-234.2074601742497,21792.080914720726,-2.773507548937606e6,4.5264945738772464e8,-215.75908380894086,20101.176392309197,-2.558303851677967e6,4.175271597529992e8,18540.59444337528,-2.3597983492091745e6,3.8513009576295626e8,-2.1766914837133596e6,3.552468074905561e8,3.276822216578833e8,4.958864781666353,0.0,8.063988963590138,0.0,8.063988963825489,0.0
9.15830875782582,-0.7810707453399302,0.00785508885309338,1.7998990866874816,1.798547575839358,2.9327398229149884e-7,1.8007219211250713,3.241568127894349,1.7269252392767802,3.1024299077686863,5.019874336876426,6.726071663334011,4.2210091895172394e-13,0.0008787251462069838,0.7531313622389137,956.3787282645541,55.53264503645696,-3009.25168409502,269592.8214187431,-3.400607853189955e7,25463.731521606376,28.858016886893843,-1656.5750133035356,152202.4690625279,-1.9463561242505714e7,22.84513367944899,-1377.7434066031153,129348.86161918295,-1.6744670358549953e7,-1152.5932452644977,110268.21939763475,-1.4432541976159096e7,94260.29630731071,-1.2460857106916524e7,-1.0775282992206672e7,0.8610702183682872,0.937969275613313,1.000629313440778,49.729731021332675,1.8727937578108407,25463.27945580071,0.0,955.6486620801135,0.0,955.6486620800683,0.0,-0.22226257268601263,-0.09485419146919744,0.0010705274161201888,3.828358169611136,2.291013417429131,-0.22226257263782262,0.2520514266805108,0.2539505183284777,0.25579282372637313,0.2554088277720549,6.791084209808638e-15,0.23547191548246482,0.24495935024717214,0.013160505439379607,0.013160505439378963,0.0008882872592755431,956.3787282645541,956.3787282646009,25463.731521606376,2.1273158915432653e-11,0.037757717270032395,-0.0035794212168900495,1.0,10.0,0.0,0.0,0.013697561092547432,-0.17051089702787475,-1.3337139482408856e-6,0.2279269416844143,0.10205295099998124,-4.120675418198832,-7.692777396272905,-0.9001503126664934,-0.5678609024033113,-0.1374970170271452,6.342969044835707,-385.9233701472029,36146.35832921865,-4.630849830955809e6,7.607796581335924e8,3.6610956028649992,-230.94957384887363,21631.20103789647,-2.7712568606491415e6,4.552761792479334e8,-207.0389582394397,19417.261136884492,-2.487620456961802e6,4.0867890680184484e8,17429.049524347727,-2.2330140411879197e6,3.668508396523505e8,-2.0044625822647035e6,3.293038525165106e8,2.955997570492839e8,4.857731188815988,0.0,8.117393726483742,0.0,8.11739372671815,0.0
9.311720809509998,-0.7644583648109788,0.0077933650473454436,1.7937726145716513,1.7924587353586097,2.759249759213899e-7,1.7945684408416316,3.219482225147404,1.7210730383110673,3.081464450810263,5.0456797787605385,6.617423769412943,3.829398896645442e-13,0.0008631571578407566,0.7025024168017776,986.3012296861991,56.19774101905316,-3085.0229053504586,279500.66385116865,-3.563613681445519e7,25571.659766613797,27.942761701390342,-1625.1318387603103,151037.33354245004,-1.952651980800052e7,21.16271666550474,-1293.592950917897,122873.82672404531,-1.6083372194243576e7,-1035.886380871185,100281.26587719405,-1.3272931619275462e7,82073.55561810445,-1.0972807496974114e7,-9.085815924608959e6,0.8642437566004628,0.9394432252189538,1.0006116683882615,46.65030373084329,1.803951137681449,25571.225415147423,0.0,985.5784924100903,0.0,985.5784924100478,0.0,-0.22067616010013028,-0.09419240900062877,0.0010558165225068026,3.8678400292379225,2.2176080451241544,-0.22067616005960747,0.25037773343632075,0.2522511635002325,0.25407001893206793,0.25369795944276585,6.011746619400286e-15,0.23389301032076604,0.2433188768242019,0.012893190167417192,0.01289319016741663,0.0008561927582503733,986.3012296861991,986.3012296862422,25571.659766613797,1.9498444789054624e-11,0.03723784566334451,-0.0034838183787056724,1.0,10.0,0.0,0.0,0.013632690410885676,-0.16874304989010522,-1.2622547497241317e-6,0.22551264261686382,0.10056455753991345,-3.9751412078878006,-7.403035833625199,-0.8976748740025453,-0.5547518907099793,-0.1375355886410565,6.408373082081022,-393.92189433019456,37275.840786557834,-4.8247794544361355e6,8.008100628852096e8,3.540410043606912,-225.85381860883007,21371.980235373954,-2.7662713653761134e6,4.591417581922969e8,-193.969475574852,18380.33123648637,-2.3790488054935606e6,3.948710758664516e8,15806.603735263021,-2.0460296272275639e6,3.3959700588409907e8,-1.7596227169248266e6,2.920602023680123e8,2.5117758106291723e8,4.702082889836664,0.0,8.201102516456496,0.0,8.201102516688593,0.0
9.468522181481084,-0.7477594311753974,0.00773271181137233,1.7876784701503021,1.7864017875030591,2.59402029443174e-7,1.7884477306781192,3.197588425646796,1.715322649756857,3.0608095866482756,5.072745544029692,6.503792843530851,3.4700243102493177e-13,0.0008480730661815692,0.6548891034665073,1018.009929876046,56.892346355572734,-3165.6428311259892,290185.43554959155,-3.7415156249726355e7,25648.695486501496,26.99963132595891,-1591.7442498461874,149715.0789487891,-1.957719742544787e7,19.513214235042128,-1209.5882478927756,116299.03666019312,-1.5399333364958424e7,-924.8290350835147,90638.22274657032,-1.2137161095176471e7,70843.93016075973,-9.583329504426196e6,-7.579335582639402e6,0.8674227475297305,0.9409168378797823,1.000594175250844,43.71738320820213,1.7394617429059716,25648.278954221234,0.0,1017.2946143778425,0.0,1017.2946143778026,0.0,-0.21910430285040716,-0.0935365496956045,0.001041327198447496,3.909466706795679,2.1421135982315684,-0.21910430281636062,0.24871763007953657,0.2505659114450731,0.25236178998655734,0.25200146694429143,5.3136325495637274e-15,0.2323466547959298,0.24170247222723754,0.01262636923955112,0.012626369239550633,0.0008245571248466344,1018.009929876046,1018.0099298760855,25648.695486501496,1.7858651777905092e-11,0.036725999959164465,-0.0033895010369578748,1.0,10.0,0.0,0.0,0.013567954835478296,-0.1669965864517845,-1.194186355692834e-6,0.22312874903762886,0.09910102381095487,-3.826837457275216,-7.110309782591297,-0.8954032521430004,-0.541390221882825,-0.13757386765530938,6.477330661885214,-402.443901903236,38491.92599516191,-5.035778679674e6,8.448228618787608e8,3.416249656729605,-220.5115716214034,21090.927247118503,-2.759260257263934e6,4.629047613292634e8,-180.97207609635004,17334.565461270922,-2.267827158696094e6,3.8045990647618765e8,14246.391497467397,-1.863919855678464e6,3.1269875007352525e8,-1.5319460968086629e6,2.570060775738511e8,2.112324317708326e8,4.542005387674419,0.0,8.289358968431998,0.0,8.289358968660757,0.0
9.574978608183404,-0.7365789726220585,0.007692858261888826,1.7836336905783639,1.7823815688718736,2.488287886633632e-7,1.7843854840366602,3.183098772335374,1.7115482244515747,3.047215833099804,5.091520404267048,6.425280381380412,3.24718501569313e-13,0.0008382873050589815,0.6247421108082574,1040.2180234242142,57.37239819377209,-3222.260766621836,297776.64045520016,-3.869216598417194e7,25682.154015461874,26.356521209279112,-1568.4145353707243,148743.75650567122,-1.9603673812080875e7,18.43599223003143,-1153.8862809601283,111876.61820004148,-1.4932106911526784e7,-854.2013264846078,84428.92210728316,-1.1396892797727216e7,63903.03307023034,-8.714682962855097e6,-6.674916758058598e6,0.8695450311624011,0.9418990258974236,1.0005825972340685,41.84092263914715,1.6987838837144904,25681.74939812721,0.0,1039.5077094481735,0.0,1039.5077094481353,0.0,-0.21806444238455686,-0.09310258415488783,0.0010317894040100008,3.9384724068795527,2.0907144193102214,-0.2180644423542563,0.24761842521806868,0.2494502191439257,0.25123103608685177,0.25087842846386443,4.889485989803046e-15,0.23133440942419084,0.24063853312518,0.01244870227274546,0.012448702272745015,0.0008037211188051274,1040.2180234242142,1040.2180234242514,25682.154015461874,1.6835732123403177e-11,0.036389170385590364,-0.003327312540910982,1.0,10.0,0.0,0.0,0.013524877935358184,-0.16584404686425655,-1.1506177053633337e-6,0.22155621607094794,0.09813894868264886,-3.7266072035972524,-6.913835351745339,-0.8940048747890159,-0.5323462878870665,-0.13759922350404277,6.5253809718194935,-408.4360660168949,39354.76401387654,-5.186844760822009e6,8.766196739921548e8,3.3316963115734746,-216.81636683273763,20891.291498473824,-2.753412158256393e6,4.653493913848971e8,-172.3806374198077,16635.06567080451,-2.192453833214497e6,3.705427720381398e8,13245.148398772053,-1.7457806887108337e6,2.950513061923834e8,-1.3901056075967387e6,2.349398768658225e8,1.87075056341756e8,4.4330194416556505,0.0,8.350856690904742,0.0,8.350856691130735,0.0
9.737609279089668,-0.7197366399205153,0.007633931044465785,1.7775934309203956,1.776377803468562,2.3360732261810216e-7,1.778319384920447,3.161522489097192,1.7059789359244815,3.0270940382118736,5.120828288114305,6.303407545618088,2.9363921330674934e-13,0.0008240164069156911,0.5817986055325661,1075.2608541632853,58.11884293520837,-3311.782631547883,309925.86665368645,-4.0758080986883976e7,25704.514466397784,25.37223056989789,-1531.8368982147888,147148.7976774801,-1.963171476697935e7,16.859849595776694,-1071.1197644526621,105209.84721560495,-1.4216862179376723e7,-753.7205173904927,75482.77922456758,-1.0317121137567542e7,54318.974106778136,-7.501308508185475e6,-5.463433452367021e6,0.8727328330374067,0.9433719514605071,1.0005653555471652,39.14065781664364,1.641088639858049,25704.12773905197,0.0,1074.5581266823433,0.0,1074.5581266823078,0.0,-0.21651662960413248,-0.09245651117527531,0.0010176631129690818,3.983964221849515,2.012164405842321,-0.21651662957871032,0.24598085727062394,0.24778832756905633,0.24954692678408438,0.2492057324899454,4.309831156745682e-15,0.2298447993795482,0.2390634954531747,0.012182424229279865,0.012182424229279478,0.0007728479424556215,1075.2608541632853,1075.2608541633194,25704.514466397784,1.5400133091509094e-11,0.03589043317368604,-0.003235026297562069,1.0,10.0,0.0,0.0,0.013460389191397146,-0.16413269842798678,-1.0878727813167268e-6,0.2192222300832597,0.09671594197210337,-3.5745123367764915,-6.617678750275208,-0.8920857435156062,-0.518583838126131,-0.1376370112642969,6.600742299697012,-417.9233146798699,40733.8489955378,-5.430590048119304e6,9.284117090956459e8,3.202450097397077,-211.0793421955711,20573.32940091839,-2.7428126860700306e6,4.689102253392782e8,-159.65410131477023,15586.369404683046,-2.0779568999132551e6,3.5524670342507005e8,11807.440109002351,-1.5742616581090526e6,2.691351421974526e8,-1.1926582942789225e6,2.0389696520853344e8,1.544724586387598e8,4.266463681125245,0.0,8.447308381414107,0.0,8.447308381635182,0.0
9.903855164370674,-0.7028081816715621,0.007576003329099986,1.7715852813785515,1.770405741784745,2.1912310679248404e-7,1.7722858240778396,3.1401343369213124,1.700524374009766,3.0072993703080693,5.1515732860986825,6.1766737080390115,2.651893132045151e-13,0.0008102377880502057,0.5414538404103094,1112.549868993695,58.89800608575568,-3407.1917600428887,323070.2012738385,-4.302327896532826e7,25692.475864179298,24.36692856753585,-1493.4012910833987,145385.08304453286,-1.9644920040700972e7,15.338179415614494,-989.6978738168149,98535.42562026501,-1.348747310679949e7,-660.1229946631555,67018.97208816269,-9.280007427940307e6,45724.562137105684,-6.397558817973685e6,-4.418265883731903e6,0.8759258710834512,0.9448444434310765,1.0005482630448288,36.57322301257182,1.5872031329851317,25692.107003605874,0.0,1111.8548342905738,0.0,1111.854834290541,0.0,-0.21498305817625224,-0.09181623508408218,0.0010037504111663374,4.031966434203074,1.9320755740628512,-0.2149830581549411,0.24435668026943375,0.24614030389714514,0.24787712318398117,0.24754715482267609,3.792177647300651e-15,0.2283905038482275,0.2375138741694218,0.011916288027669352,0.011916288027669019,0.0007424309281390876,1112.549868993695,1112.5498689937262,25692.475864179298,1.4075563136137806e-11,0.0353993846629648,-0.003143888706278357,1.0,10.0,0.0,0.0,0.013396058702310237,-0.16244204454383962,-1.0281324103605694e-6,0.21691764755190746,0.09531666636400934,-3.420697768007548,-6.320480014628929,-0.8903862172497985,-0.5045964313053577,-0.13767450352274674,6.680262830303549,-428.05233263120266,42223.59670465446,-5.697001239532037e6,9.856878802692163e8,3.0706400639875877,-205.1186755665256,20233.152685014615,-2.7299497155411565e6,4.7233237812844455e8,-147.18010401949942,14543.306200037774,-1.962249545910082e6,3.395058616244894e8,10452.735503327327,-1.4104374278238527e6,2.440320319276626e8,-1.0137992333286959e6,1.7540678766129e8,1.260799095433242e8,4.09664545255518,0.0,8.549082846885629,0.0,8.549082847100927,0.0
10.073811118711859,-0.6857931757896811,0.00751904766975982,1.7656089506830817,1.7644651045001751,2.05344705617455e-7,1.7662845040343207,3.118932104250796,1.695188434198428,2.9878357939969344,5.183829644693834,6.045178486119308,2.3917138595710487e-13,0.0007969552335202724,0.5035636437604895,1152.296702320739,59.71108699872665,-3508.9411239614824,337309.5580386844,-4.551162880423579e7,25645.11679153068,23.343736358642396,-1453.169513556874,143449.87273152792,-1.964238954501399e7,13.878126520380226,-910.0639046903696,91890.44855536382,-1.2747734938312067e7,-573.6798850669438,59076.494910867455,-8.291590384748108e6,38101.3135053097,-5.404006682469629e6,-3.52847775794874e6,0.8791241752447346,0.9463165170766711,1.0005313181109792,34.133689173094126,1.5369353737351776,25644.765723361925,0.0,1151.6094735182655,0.0,1151.609473518235,0.0,-0.21346355830328848,-0.09118168690602241,0.0009900478840089988,4.082636299985474,1.8506961079929771,-0.21346355828543878,0.24274576241616783,0.24450600278833373,0.2462214667672412,0.245902541950942,3.3304574574854165e-15,0.22697228602241817,0.2359899978374289,0.011650145711006372,0.011650145711006083,0.0007124694652118699,1152.296702320739,1152.2967023207677,25645.11679153068,1.2854069914983244e-11,0.03491588504405622,-0.0030538455660832657,1.0,10.0,0.0,0.0,0.013331892391362607,-0.16077177316753233,-9.712603562884904e-7,0.21464202126135584,0.0939406639654681,-3.2656208612280206,-6.0230607919047054,-0.8889127448669831,-0.4903982683327441,-0.13771170048233,6.76420309173218,-438.87595671235533,43835.09876424485,-5.988732755018094e6,1.0491797150766937e9,2.936677251161152,-198.94699400822128,19870.901950073632,-2.714754263876903e6,4.7560394209023523e8,-135.02412239821302,13511.526793231413,-1.8459391076071486e6,3.233942285271364e8,9186.597895640927,-1.2551748102631648e6,2.1989688837871966e8,-853472.199181672,1.4952227725106287e8,1.0166995771886107e8,3.9240909889619098,0.0,8.656513506364869,0.0,8.656513506573589,0.0
10.189225236396176,-0.6744014609669176,0.007481603767604672,1.7616422353361372,1.7605219716735963,1.965362237773242e-7,1.7623013603805142,3.1048993885804625,1.6916987038161582,2.975045423305061,5.206212196365237,5.95493308340274,2.2308564854768867e-13,0.0007883779425860401,0.47959905070291675,1180.2762033357965,60.27255846232595,-3580.537064127038,347465.4036884425,-4.730780331214705e7,25593.579240183375,22.653332744646924,-1425.3883562623257,142063.53644765736,-1.9631531209933e7,12.94219004721402,-858.1797627088746,87495.37089792521,-1.2250808526144074e7,-520.1082701429402,54086.55295163831,-7.662329664327689e6,33542.6519872157,-4.802275002848424e6,-3.015375922294687e6,0.8812593345619802,0.9472976819907919,1.00052010259689,32.576018277687474,1.5053417345611093,25593.23996658473,0.0,1179.5942452047184,0.0,1179.5942452046893,0.0,-0.21245828556692128,-0.09076180020195859,0.0009810279012458728,4.117981286709636,1.7958579515908109,-0.2124582855510684,0.24167911081906057,0.24342401320726617,0.24512546981145056,0.24481380852447557,3.0509720267756304e-15,0.2260471543833491,0.23498850166158525,0.011472637969910137,0.011472637969909877,0.0006927482020138968,1180.2762033357965,1180.2762033358233,25593.579240183375,1.2093314810411641e-11,0.034597675628916594,-0.0029943977154240718,1.0,10.0,0.0,0.0,0.013289208553066482,-0.15966942243635038,-9.348742332453977e-7,0.21314079531100633,0.09303603018724738,-3.1617743554190394,-5.825083294619246,-0.8880593450520238,-0.48082372460763806,-0.13773633466200502,6.822756256270736,-446.50610142407754,44983.16367152235,-6.198767474480426e6,1.0953746851850495e9,2.846391101474623,-194.72253493674845,19617.28094339209,-2.7032994798292e6,4.776958700882966e8,-127.12778242914176,12832.724860917038,-1.7683744540257459e6,3.12486696130338e8,8393.816144931758,-1.156789403022423e6,2.0441444296578747e8,-756715.2887589211,1.3371853904514465e8,8.747250801431303e7,3.807814093419159,0.0,8.731452353741894,0.0,8.731452353945823,0.0
10.365587673631442,-0.6572408313833591,0.007426207866027248,1.7557181503101367,1.7546329499180673,1.8386751834643448e-7,1.7563529750323323,3.0840016750181793,1.6865675353791283,2.9561392048904533,5.241164411411125,5.815808911116815,2.007176102046434e-13,0.0007759324146460138,0.445497972299978,1224.6617631459133,61.14470186603164,-3693.962705277309,363784.153092862,-5.023051079298466e7,25485.993863413325,21.607976975993765,-1382.3445430639351,139839.02262555537,-1.9600864217482243e7,11.598663769789505,-782.4634951228625,80982.87500175217,-1.1502863714992337e7,-445.8822915983973,47076.171854096436,-6.766305706072228e6,27456.63295186419,-3.988530956386774e6,-2.355618460270118e6,0.8844665630687188,0.9487691290635888,1.0005033996515418,30.339089260095097,1.4606959700373496,25485.67214217368,0.0,1223.9878178044105,0.0,1223.9878178043841,0.0,-0.21096182986637013,-0.09013663238235342,0.000967667897291402,4.173479264534729,1.7129333646638496,-0.21096182985311115,0.24008996221902942,0.24181222426085025,0.2434930047090947,0.24319209417646134,2.6704651835564026e-15,0.22469032065039982,0.2335080044833558,0.01120613942682359,0.011206139426823367,0.0006635464009066847,1224.6617631459133,1224.6617631459378,25485.993863413325,1.1027346978872985e-11,0.034126442623816707,-0.0029060565318359648,1.0,10.0,0.0,0.0,0.013225326769102003,-0.15803240124027396,-8.82494237355908e-7,0.21091240131777608,0.0916977924850362,-3.005688669018863,-5.529230148623936,-0.8869778325956184,-0.46631171984857656,-0.1377730406776034,6.914695638187577,-458.61958604839816,46826.01446254956,-6.539650726378813e6,1.1711807168877337e9,2.7098440379134687,-188.2331289862262,19218.99427407591,-2.6840958220027434e6,4.8069250371415484e8,-115.63841505041586,11832.196560299457,-1.6524667696719742e6,2.959388928170663e8,7283.756931545369,-1.017343117148782e6,1.8219511964947468e8,-626325.32950839,1.121686348737665e8,6.905673156849512e7,3.6319840205728084,0.0,8.849119979767561,0.0,8.849119979963728,0.0
10.545932820754215,-0.6399920025822344,0.0073717129090549085,1.7498249535230606,1.7487744545588515,1.7182669904486761e-7,1.7504358829408067,3.0632835456125345,1.6815624734757744,2.937568875526844,5.277847058232237,5.672344675202457,1.8031758799197663e-13,0.000763996752847201,0.41350047737370244,1272.2060899768526,62.05363988026345,-3815.1225471275957,381524.9449091131,-5.345790614126096e7,25341.907009046663,20.55429496273379,-1337.7487223550754,137440.44663575164,-1.9552216305213306e7,10.33190297634649,-709.6171543627188,74599.25331705362,-1.0755665951857865e7,-378.9771878701321,40647.939803227215,-5.930934075544282e6,22223.61245936761,-3.27755812185149e6,-1.814808898741268e6,0.88767923293822,0.9502402413447968,1.0004868395751545,28.217652257220532,1.4191906732799278,25341.602625991985,0.0,1271.5402946738254,0.0,1271.5402946738013,0.0,-0.2094789613755099,-0.08951699553296258,0.0009545088602842686,4.23212337226502,1.6294738621538287,-0.20947896136442995,0.23851368160286351,0.2402137321172351,0.24187422753619067,0.24158389866124316,2.3322853173733085e-15,0.2233707991952503,0.2320536705675823,0.010939212871346556,0.010939212871346365,0.0006348022797130026,1272.2060899768526,1272.2060899768749,25341.907009046663,1.0045734297560504e-11,0.033662385912747755,-0.002818663573215928,1.0,10.0,0.0,0.0,0.013161621915963043,-0.15641490826264381,-8.326454842741905e-7,0.2087117458850941,0.09038161738861952,-2.84969418024802,-5.235526701180903,-0.8861411338733585,-0.4516374514194038,-0.1378094527082327,7.011847449182356,-471.5960650887886,48827.32866298971,-6.914941804835773e6,1.2557873119682183e9,2.5723961053107818,-181.57688701576296,18799.805547792625,-2.662434435603452e6,4.835111120987579e8,-104.62343237455158,10857.629198154225,-1.537660898681547e6,2.7924672426695347e8,6269.974407334599,-888059.8132946565,1.612759893649416e8,-512886.48523611086,9.314324028897625e7,5.3793875457832314e7,3.4550200799027877,0.0,8.973458279687694,0.0,8.973458279875484,0.0
10.66842766316096,-0.6284435796274533,0.00733587127536312,1.745913183862374,1.7448856239438262,1.6413501131414638e-7,1.7465084051578204,3.0495702161329903,1.6782966731386126,2.9253752197312863,5.303307399370885,5.574397582232828,1.6773529356412287e-13,0.0007563263795035076,0.3932783962957993,1305.816114679916,62.68044982520974,-3900.4836861468048,394215.0634551262,-5.579773444472925e7,25225.60026319736,19.849167377684942,-1307.2148471573478,135745.0723628409,-1.9509399498323318e7,9.532021103358566,-662.8200728055963,70432.75167947526,-1.0260091683133062e7,-338.37606759598737,36689.037622351556,-5.409072572245971e6,19177.50858414466,-2.8579401523109945e6,-1.5130445631644516e6,0.8898240486742199,0.9512208031547307,1.0004758781472955,26.865375059802357,1.39318310868661,25225.307294134825,0.0,1305.155834650719,0.0,1305.1558346506963,0.0,-0.20849785265087376,-0.08910694542601585,0.0009458462463294275,4.2730665056389645,1.5736905638969514,-0.20849785264104848,0.23746991546586813,0.23915539063161798,0.24080257429766516,0.2405192082510689,2.128228699215589e-15,0.22251193162884075,0.2310986533365998,0.010760943767448896,0.010760943767448723,0.0006158952551483458,1305.816114679916,1305.8161146799368,25225.60026319736,9.435133535321949e-12,0.03335693797057748,-0.0027609019453268845,1.0,10.0,0.0,0.0,0.01311925287243533,-0.15534728512784837,-8.007617453544409e-7,0.2072598480041008,0.08951621706517873,-2.7460171206894417,-5.041378700187575,-0.885723070311337,-0.4417753576392055,-0.13783356401963315,7.079675482310969,-480.7631402439229,50257.867909946755,-7.186372715162743e6,1.3177026192738013e9,2.4805180688492556,-177.05663697406862,18509.091715637325,-2.646615090367754e6,4.852867501872517e8,-97.56795977405807,10224.860948264733,-1.4620529047619174e6,2.6808389059538445e8,5647.730043721533,-807672.6737884085,1.4809588832691172e8,-446174.4961950778,8.181167501339564e7,4.5194689695047244e7,3.3367397571688224,0.0,9.060266760805833,0.0,9.06026676098773,0.0
10.855644463634766,-0.6110471017755965,0.007282824328901094,1.7400709661375628,1.7390775300719328,1.5308175105114135e-7,1.7406429543648982,3.0291471737447706,1.6735051789390496,2.9073638961822534,5.343073563455082,5.424204428175976,1.5028246108683064e-13,0.0007452570572048232,0.36452561033693515,1359.36771159741,63.65238489498185,-4035.8677861426836,414664.88384823507,-5.962191786332853e7,25021.020595563677,18.790503093394015,-1260.3075705203894,133058.7492405342,-1.9429008695178702e7,8.401376426797423,-595.5056233710048,64342.07539401975,-9.523776757806947e6,-283.3122557473748,31239.01223593442,-4.680168348767662e6,15220.39569305218,-2.3051451613168037e6,-1.1376951113151337e6,0.8930457954154092,0.9526913629114994,1.0004595530794893,24.926886936704012,1.356547563839998,25020.744492193706,0.0,1358.7158369363135,0.0,1358.715836936293,0.0,-0.2070373016223092,-0.08849639452519961,0.0009330153169933731,4.33740854442791,1.4900383725900614,-0.2070373016141106,0.2359148304799414,0.23757878288015094,0.23920630835532025,0.23893325243610097,1.851337294797917e-15,0.2212548649384153,0.22968789116036215,0.01049294347709533,0.010492943477095182,0.0005879216520012217,1359.36771159741,1359.3677115974292,25021.020595563677,8.580658175361635e-12,0.03290456404981664,-0.002674971653328697,1.0,10.0,0.0,0.0,0.013055855272829146,-0.1537617208860536,-7.548770866605995e-7,0.20510454089777352,0.08823590599130368,-2.5913922645737646,-4.753335466829684,-0.8853113106096626,-0.42688121516647193,-0.13786948523891107,7.186267454556676,-495.34757251049024,52561.989712910916,-7.628977694433682e6,1.4199167573157701e9,2.342726579134861,-170.1682748289842,18056.781929672357,-2.6208061618210548e6,4.877883469103681e8,-87.44834747122363,9304.65266510104,-1.350500391168697e6,2.513571342823736e8,4793.97186116785,-695912.3210072272,1.2952422772845472e8,-358600.39068601665,6.674378116558184e7,3.439302688844964e7,3.1593677890288436,0.0,9.196686242173184,0.0,9.196686242345834,0.0
10.982816010450591,-0.5994004031005584,0.007247927600759586,1.7361931179690222,1.7352222456992275,1.460251637475437e-7,1.7367498348253265,3.015629328793603,1.67038258706091,2.8955417592175294,5.3706750223390864,5.322013912705494,1.3953624266357302e-13,0.0007381724551780594,0.34636398981016203,1397.3311010977638,64.32162412784967,-4131.298469279289,429317.44039895124,-6.2401870083863266e7,24864.816163412503,18.0858933069564,-1228.3609957551457,131173.40883406287,-1.936429178931292e7,7.694639807224488,-552.6675084360498,60401.50721077232,-9.039444544730444e6,-250.36560127614965,27927.101857490063,-4.230532231401245e6,12958.387364425998,-1.984494242023701e6,-932846.9204492107,0.8951965866944255,0.9536715226146986,1.000448747436445,23.692778021978974,1.3336413894599526,24864.55111193017,0.0,1396.6849245454996,0.0,1396.6849245454805,0.0,-0.20607097157960425,-0.08809236207690073,0.0009245689440238423,4.382350112090421,1.4344275141742082,-0.20607097157234103,0.23488512860043478,0.23653495488729748,0.23814957690377808,0.23788330678527198,1.6846479479852509e-15,0.22043759366171414,0.22876184268067037,0.010313810446156065,0.010313810446155933,0.0005695332040122686,1397.3311010977638,1397.3311010977818,24864.816163412503,8.049608682229143e-12,0.03260680194011612,-0.0026181381062950824,1.0,10.0,0.0,0.0,0.013013697560959759,-0.15271516789508172,-7.255354712283229e-7,0.20368256537895058,0.08739407554478132,-2.489145964231551,-4.5638331900894205,-0.8851837437376542,-0.4168956770061616,-0.13789326805319105,7.260719962331839,-505.66382588908965,54212.469110666294,-7.950039498562887e6,1.4950006266500142e9,2.251118090196515,-165.514068312669,17744.84517807451,-2.602209829670248e6,4.893441300935135e8,-81.02686464184046,8712.37375464262,-1.277634401157666e6,2.4025843872670037e8,4276.902743247469,-627293.632550274,1.1796221474409685e8,-307986.0620138035,5.791715029162563e7,2.8436177226851422e7,3.0414534460274854,0.0,9.291972494269073,0.0,9.291972494435324,0.0
11.177185686675362,-0.5818575650045072,0.007196270410816194,1.7304019501636179,1.7294646520949608,1.3589135186445865e-7,1.730936082992348,2.995498583046056,1.665806382046101,2.878085049847867,5.4137826639375275,5.165863000244121,1.2465693703683727e-13,0.0007279960460889756,0.32055587947077324,1457.9942020626224,65.35736056652283,-4282.700405334313,452966.82689353207,-6.695737025526211e7,24601.429036333288,17.033890232400292,-1179.543992049083,128206.05297156601,-1.924992198090877e7,6.705936916568674,-491.63708187298374,54692.37484693009,-8.325843501104057e6,-206.3185551775169,23429.21635559936,-3.610515547621215e6,10073.136684450083,-1.5694117351496338e6,-683647.5242815092,0.8984270340747922,0.9551413610669052,1.0004326554480858,21.926083755332158,1.3014489570667742,24601.180238804194,0.0,1457.3567263390096,0.0,1457.3567263389925,0.0,-0.20463250544873396,-0.08749080599401506,0.0009120592333850182,4.453001905605365,1.3514942142489637,-0.20463250544268194,0.2333511103743272,0.23498007419765882,0.23657563736251466,0.23631941731714656,1.459014692077232e-15,0.21924266388856017,0.22739434000055297,0.010044298249305835,0.010044298249305722,0.0005423474111243825,1457.9942020626224,1457.9942020626388,24601.429036333288,7.307150988993181e-12,0.032165824797917124,-0.00253353300778781,1.0,10.0,0.0,0.0,0.01295062930709821,-0.15116095884856207,-6.833203952489339e-7,0.20157177792100542,0.08614867435845769,-2.337450240696043,-4.284063091727678,-0.885218579832056,-0.40185379730083104,-0.13792869290349763,7.37776571207457,-522.0968664046792,56876.44265108529,-8.475133967380479e6,1.6194319595187216e9,2.1144935533529305,-158.45793200792966,17262.167332093493,-2.5722280410980526e6,4.915023358707319e8,-71.90424988001651,7858.6776620134015,-1.171018138957892e6,2.2375859454460236e8,3577.007111966883,-533111.1608764381,1.0186708172606759e8,-242698.36566192482,4.6375435807294056e7,2.1112605342719182e7,2.8656062772989364,0.0,9.441770361200692,0.0,9.441770361357046,0.0
11.375969429496402,-0.5642290877772721,0.007145424420579564,1.7246419369210872,1.7237378939568846,1.2627915592526207e-7,1.725153870643534,2.975543580567102,1.661358998640255,2.860957720346832,5.459019399269447,5.00657573864726,1.1116100464612328e-13,0.0007183713357200246,0.29638272151084444,1523.553697422194,66.43081518220399,-4444.612680139662,478805.1667269045,-7.202917420492277e7,24304.18313028161,15.99160688225938,-1129.7987261162393,125074.95173625599,-1.9114024890092056e7,5.803040160743839,-434.6374774737406,49248.7970041297,-7.631250128498204e6,-168.33964110363027,19474.557743135516,-3.0549805483018076e6,7729.324152339704,-1.225948535447491e6,-493043.1870725334,0.9016622394546985,0.9566105587600187,1.0004167037286589,20.2574799523622,1.2717307885574223,24303.950156847197,0.0,1522.925122926889,0.0,1522.9251229268739,0.0,-0.20320730004227733,-0.08689465395846854,0.0008997400254310141,4.527749768276571,1.2694388498468938,-0.20320730003723872,0.23182979849704521,0.23343828469642353,0.23501513761501705,0.23476881622943455,1.259973156338781e-15,0.2180845644324702,0.22605254024366817,0.009773682128470325,0.00977368212847023,0.000515647015990912,1523.553697422194,1523.5536974222089,24304.18313028161,6.625394366354593e-12,0.031731587662308505,-0.002449663689799256,1.0,10.0,0.0,0.0,0.012887774215811979,-0.1496254205398799,-6.431769827377964e-7,0.1994874863925774,0.08492387450127091,-2.1882622185479663,-4.01049054424785,-0.8855315840351635,-0.38676206786435086,-0.13796381417002063,7.501597667361867,-539.768797465877,59788.396362393854,-9.058553462023243e6,1.759959949166432e9,1.9793092617214656,-151.33481201675772,16762.854314192115,-2.539743849756403e6,4.9343941381219494e8,-63.41295027785965,7049.6944389137325,-1.068100800190989e6,2.0751817835667056e8,2964.102887849758,-449194.6366880925,8.727270893152525e7,-188908.07344286324,3.670293264657876e7,1.5435569615637742e7,2.691620914074994,0.0,9.60025298698555,0.0,9.60025298713172,0.0
11.510983480561038,-0.5524306087223444,0.007111971188690293,1.7208196143906964,1.7199375671825126,1.2015042683685313e-7,1.7213169615336759,2.9623386434789234,1.6584651844722398,2.8497209614966796,5.490404677201608,4.898823872082876,1.0287767608415872e-13,0.0007122682750421391,0.2811300981078602,1570.247210129038,67.16679870387198,-4558.7275472234305,497356.334889505,-7.573016410935359e7,24087.916435454372,15.304273243914144,-1096.2062528816978,122898.80323645238,-1.9011003823373493e7,5.248398603283013,-398.9417807817583,45778.74570456596,-7.180599451225932e6,-146.15906649570036,17125.670711223058,-2.719587835896549e6,6430.552802091015,-1.0325523815547534e6,-392901.4491401348,0.9038214062751342,0.9575895422238634,1.0004061478293214,19.197829023826404,1.2532258941231333,24087.693750952338,0.0,1569.6246909992612,0.0,1569.6246909992476,0.0,-0.2022645784067389,-0.08650024288058836,0.0008916326111359746,4.579974927473819,1.215388207440268,-0.20226457840228182,0.23082272164950393,0.23241776647132173,0.23398233621780587,0.23374253121870964,1.1406778638152652e-15,0.21733271010331992,0.225172170736619,0.009592591381148059,0.009592591381147975,0.0004981225872950503,1570.247210129038,1570.2472101290518,24087.916435454372,6.202401167794993e-12,0.03144581816193559,-0.002394140071335573,1.0,10.0,0.0,0.0,0.012845996918554942,-0.14861209618196722,-6.17520628322211e-7,0.19811266405445943,0.08411869825296223,-2.090470090042811,-3.831994395207594,-0.8858983382141999,-0.3766887373669194,-0.13798705641730316,7.588117341551608,-552.2905013974295,61880.845377043086,-9.483698227611482e6,1.8638081218044477e9,1.8902602900366774,-146.56196271964723,16421.390776159027,-2.5166998547346108e6,4.946008800012907e8,-58.11022907276366,6536.6448776680645,-1.001789278947392e6,1.9687919664763105e8,2601.2853445484407,-398768.9492260445,7.836908430762297e7,-158729.93287303922,3.1195339472232692e7,1.241749954329467e7,2.5770152631270467,0.0,9.71098239491427,0.0,9.710982395053541,0.0
11.717290991454377,-0.5346666601968917,0.007062450021990643,1.7151134846759888,1.714264172694318,1.1136170839968494e-7,1.7155892705164146,2.9426808437880454,1.6542300600916429,2.8331354953049774,5.539386912173929,4.735151676451265,9.144723150568149e-14,0.0007035954180080953,0.2594809167696624,1645.2152394737154,68.29973485615105,-4739.645812791844,527346.7123433298,-8.181627371703057e7,23737.634923688416,14.287699245249698,-1045.3102300617447,119505.20107571533,-1.8837063203455288e7,4.486091611770987,-348.9117821637088,40826.527374920224,-6.525796521408681e6,-117.22151507806825,14008.549495318965,-2.2670714533108934e6,4824.798186494932,-789560.8159347633,-275605.3974077298,0.9070631248707702,0.9590570369844252,1.0003904335163696,17.684981401763036,1.2273323121081845,23737.427251812765,0.0,1644.6020018695724,0.0,1644.6020018695601,0.0,-0.20086175264014908,-0.0859132194989721,0.0008796294200131691,4.662079083402944,1.1355358797892579,-0.20086175263644332,0.2293229765793993,0.23089817074798258,0.23244459714721624,0.23221444432851818,9.799535775630888e-16,0.21623478057095535,0.22387266972224323,0.00931984490224554,0.009319844902245468,0.00047226083757412964,1645.2152394737154,1645.215239473728,23737.634923688416,5.612081365219805e-12,0.031022731382315247,-0.002311412721143123,1.0,10.0,0.0,0.0,0.012783534347925613,-0.1471077193043378,-5.806310945188908e-7,0.19607255501904589,0.08292788919838492,-1.9466807908435855,-3.5707153452639844,-0.8866903624344784,-0.3615850176158241,-0.13802165541517505,7.724136885596954,-572.2664993579797,65268.22798015814,-1.0182118674710743e7,2.0369317250136611e9,1.7587024170569834,-139.38674249583758,15897.35846966802,-2.4800549293595357e6,4.9613470397762525e8,-50.69853527701725,5808.170681479671,-906099.1085580124,1.8126501845142728e8,2121.382728380314,-331047.34205503983,6.6225979848522164e7,-120946.95830662709,2.4195955976013392e7,8.840085939055357e6,2.407701521722311,0.0,9.885062297593064,0.0,9.885062297721865,0.0
11.857375883513665,-0.5227821621793669,0.0070298720146956565,1.7113282647880284,1.7105006050093254,1.0576398105005585e-7,1.7117898888928496,2.9296770500566374,1.6514762331301174,2.8222567546725323,5.5733449343907315,4.624858420618973,8.444811249367652e-14,0.0006981420997039456,0.24583223850669397,1698.767158836722,69.07299183433119,-4867.020583710576,548889.8425639665,-8.62651633344586e7,23487.709586046287,13.621395038221053,-1011.1232693867154,117158.89924418894,-1.8707654566646256e7,4.023226701020508,-317.9133648812651,37700.38686694552,-6.104730262700202e6,-100.59151262851016,12185.04149323805,-1.9977446254556621e6,3953.2286667326384,-655414.1096369529,-215518.7899558368,0.9092258205048824,0.9600345217987916,1.0003800383642825,16.726101404265872,1.2112577729678242,23487.511625987496,0.0,1698.1602520477832,0.0,1698.160252047772,0.0,-0.19993415313520987,-0.0855249812501592,0.0008717327738780015,4.719427235108687,1.0832559032358366,-0.19993415313193455,0.22833053236534442,0.22989269850412247,0.2314272150828239,0.23120341619744714,8.83941170104588e-16,0.2155224119019062,0.22302025275674703,0.009137227084985936,0.009137227084985874,0.0004553104671867924,1698.767158836722,1698.7671588367336,23487.709586046287,5.246283887576554e-12,0.03074438647056707,-0.0022566201584223147,1.0,10.0,0.0,0.0,0.01274203811423467,-0.1461152785189953,-5.570659537428904e-7,0.19472732077088117,0.08214530229091908,-1.8529783956862533,-3.4011927253201364,-0.88738197752231,-0.35153497817934615,-0.13804454048696022,7.819144101167884,-586.4299079126621,67706.15472080001,-1.0692346583993863e7,2.165309050079692e9,1.6725714981143662,-134.6046016305856,15540.748955656136,-2.4542388307062406e6,4.970083400500134e8,-46.11889334858182,5350.655601981413,-844990.5981302538,1.7111919201084983e8,1841.571725285169,-290928.94318455225,5.891606942953524e7,-100163.76028087453,2.028471030000744e7,6.98398013346368e6,2.296850557077372,0.0,10.006653785968552,0.0,10.006653786090345,0.0
12.071348259780198,-0.5048975413042678,0.006981656342363175,1.705680089454095,1.704884651305369,9.774619793638066e-8,1.7061207906458564,2.9103272282133883,1.6474481943884773,2.806203298395733,5.626286545947691,4.4579859617586255,7.481376227685961e-14,0.0006904688215549133,0.22647715053920595,1785.0004382767472,70.256608177762,-5068.627365354132,583718.3853047356,-9.359097123517346e7,23089.845918166775,12.642031403670167,-959.6019016524424,113517.8269764032,-1.849236940197746e7,3.3945105194547933,-274.93439622703374,33282.909160574716,-5.49839061399651e6,-79.24358013318836,9801.834439188598,-1.6395505146815875e6,2897.627881789259,-490156.3786195524,-146876.965667058,0.9124712799304947,0.9614990772233166,1.0003645702759876,15.359995306125747,1.188837136268656,23089.662056152527,0.0,1784.4032630670429,0.0,1784.4032630670333,0.0,-0.19855443806655054,-0.08494739979156948,0.0008600468634930116,4.809533355546741,1.006498635378013,-0.19855443806383044,0.2268532516015059,0.22839618205149062,0.22991311021822614,0.22969872181471673,7.55037155212287e-16,0.21448262192486314,0.22176229499686903,0.00886205232499762,0.008862052324997568,0.0004303358150191626,1785.0004382767472,1785.0004382767577,23089.845918166775,4.736474296956571e-12,0.030332458877755812,-0.0021749511620003815,1.0,10.0,0.0,0.0,0.012680031893451878,-0.14464252024674082,-5.232021927856905e-7,0.19273196851009836,0.08098837109849132,-1.7160271446091082,-3.1544716297116753,-0.8886677244030559,-0.33651506302981016,-0.1380785870602767,7.968420919589747,-609.0334451359863,71658.0806217468,-1.153246246138075e7,2.3800216827304597e9,1.5461183358372332,-127.45403703668879,14996.075717363914,-2.4134288662101813e6,4.9807341117592794e8,-39.78630366452686,4707.402522903858,-757596.9442525834,1.5634970347878784e8,1477.056347796413,-237816.468049442,4.907957185833618e7,-74650.1590807844,1.540651705776044e7,4.836230234863151e6,2.1340997761891796,0.0,10.197699922653303,0.0,10.197699922764588,0.0
12.21656583145219,-0.4929393878291909,0.0069499465516484945,1.7019353681542253,1.7011612392265356,9.264614628835506e-8,1.702362334940652,2.8975340021237272,1.644830166425967,2.7956758719735424,5.662940119074194,4.345988342419139,6.893009610034653e-14,0.0006856997569504706,0.21428672322878214,1846.7774190832429,71.05897660631598,-5210.247805563643,608725.182878669,-9.895070990859334e7,22810.33179668856,12.004176778574287,-925.1784663611734,111011.89657674926,-1.8334055693669736e7,3.01738586531548,-248.5997651073355,30522.46406170453,-5.112036543979669e6,-67.17984907071683,8429.592297823461,-1.4295079494695258e6,2336.9005577548382,-400783.95301161427,-112629.44716825186,0.9146352241551259,0.9624740494650387,1.0003543435287552,14.496096675614005,1.174966313673287,22810.157007565565,0.0,1846.1869019301284,0.0,1846.1869019301198,0.0,-0.197642606613499,-0.08456560987240835,0.0008523630848359256,4.872416079062029,0.9565638366025678,-0.1976426066110966,0.2258762090223567,0.22740651916557736,0.2289119051258368,0.2287037103501711,6.78323668487718e-16,0.21380820999576414,0.22093731462575328,0.008677738929499934,0.00867773892949989,0.0004139962782141442,1846.7774190832429,1846.7774190832527,22810.33179668856,4.421023448278491e-12,0.030061589721001945,-0.002120843165212075,1.0,10.0,0.0,0.0,0.012638866609518223,-0.14367143246870662,-5.015834741822757e-7,0.19141692776887562,0.08022842529679385,-1.6273289273874592,-2.9953384210875553,-0.88969130274899,-0.326554442333713,-0.1381010908036081,8.072597539004828,-625.0611527738813,74505.24977642957,-1.2147421390919264e7,2.539705186963338e9,1.4638575788554884,-122.71409169950019,14627.11929778254,-2.384822309481824e6,4.986033897817015e8,-35.91649658905389,4307.467308013823,-702294.4114301346,1.4683121976360616e8,1267.8523067343062,-206815.17341110483,4.3239591901201576e7,-60901.44515271008,1.2733411264140042e7,3.7497854628950846e6,2.0282216208455903,0.0,10.331026121720907,0.0,10.33102612182523,0.0
12.438239132592797,-0.47495674508888386,0.006903034898193904,1.6963513277945965,1.6956089020100713,8.53516633294631e-8,1.6967580169784529,2.8785098232940225,1.6410019435894603,2.7801444950987233,5.719983829365821,4.177236539621977,6.085379795529649e-14,0.0006790815825051464,0.19701774819085915,1946.5390027967578,72.27675596329264,-5433.701485085548,649105.2928682656,-1.0777830751771225e8,22371.59042508253,11.072659322971354,-873.5752659880786,107139.52137563059,-1.8073047623693924e7,2.5113958681481803,-212.49553289814017,26661.490682066717,-4.56078003876004e6,-51.951480510348574,6664.395592144248,-1.1542944136078372e6,1672.1221424590362,-292912.33714913955,-74505.14910962516,0.9178803009342579,0.9639338377144627,1.0003391359533802,13.268339903107098,1.1556893692912709,22371.428738100065,0.0,1945.9587539257495,0.0,1945.958753925742,0.0,-0.19628722038554927,-0.08399798845677386,0.0008409995325922364,4.971091750746048,0.8837236941999225,-0.19628722038355598,0.22442281528914704,0.2259344998770786,0.2274228471476897,0.2272238227655903,5.757400805272169e-16,0.21282403701334468,0.21972013370156396,0.008399934980176615,0.008399934980176575,0.0003899705941223476,1946.5390027967578,1946.5390027967667,22371.59042508253,3.982055291134694e-12,0.029660967582796224,-0.002040177735613699,1.0,10.0,0.0,0.0,0.012577403328594191,-0.14223125315565283,-4.705384106131231e-7,0.1894675858444787,0.07910564361176592,-1.4985044288864566,-2.7651341570532386,-0.891475847305515,-0.3117203357294873,-0.13813454236733153,8.236071946432842,-650.6315680359598,79123.46508746056,-1.3161589171479292e7,2.8074585348386335e9,1.3438714970914085,-115.66512120971277,14066.063848288388,-2.33978319106739e6,4.99092025150249e8,-30.62483729854052,3750.862369153393,-623927.5479925605,1.3308808294322568e8,999.5848725460783,-166376.77631094953,3.548932246418606e7,-44363.63333253922,9.46359719857513e6,2.523553885650823e6,1.873776800238403,0.0,10.540241882545988,0.0,10.540241882640007,0.0
12.58857023699554,-0.46294299533053657,0.006872198505404087,1.6926519886631075,1.6919305218189715,8.071898865179908e-8,1.6930453775421552,2.8659413957109394,1.638514297755621,2.76996206754283,5.759391948984741,4.064455243886771,5.593632880911843e-14,0.0006750360459399372,0.18615353670537022,2018.203646592478,73.09379909798925,-5590.038809601812,678041.9543606318,-1.1423364099750173e8,22067.321361833463,10.46994631833886,-839.2790170935514,104484.7723779132,-1.7882428321466684e7,2.211723748056474,-190.62794449170067,24273.990927999468,-4.212797733597186e6,-43.49472940690263,5664.589204574758,-995381.5366951365,1326.8008170403725,-235807.64615347848,-55996.043885270956,0.9200422420516413,0.9649048604064415,1.000329089085494,12.494000903706448,1.1438093819981323,22067.16806267397,0.0,2017.6304474073956,0.0,2017.6304474073888,0.0,-0.19539214219333187,-0.08362306515937251,0.0008335333182611359,5.039838213929322,0.8366504132757571,-0.1953921421915723,0.2234623103232452,0.22496178153652482,0.2264389530267138,0.22624596193187027,5.149525467594114e-16,0.21218577113883821,0.21892210147468966,0.008213831061325907,0.008213831061325874,0.0003742875721900027,2018.203646592478,2018.2036465924862,22067.321361833463,3.710882687016377e-12,0.02939771902212067,-0.001986728458850183,1.0,10.0,0.0,0.0,0.012536635020542943,-0.14128233503833462,-4.507343624362406e-7,0.188183811650352,0.07836865145886354,-1.4156059155579555,-2.617573451626341,-0.8928299634153944,-0.3019186560639818,-0.13815663198986583,8.349963293649534,-668.7492652657565,82451.24982760673,-1.3904777367034078e7,3.0069958255776877e9,1.2663366023352074,-111.0180232562894,13687.60347811002,-2.308310419205997e6,4.991866840780271e8,-27.428048037229782,3408.386574942703,-574798.5218118834,1.2430380353527737e8,848.1166679492324,-143132.10975538968,3.0953220638632305e7,-35639.27764041492,7.707743774650873e6,1.9193132041448883e6,1.7739662300357049,0.0,10.686000683230134,0.0,10.686000683317413,0.0
12.817839785530827,-0.44489433972850567,0.006826608354470424,1.6871406468632353,1.6864503471418317,7.41043918334758e-8,1.6875144169760545,2.8472681504658364,1.6348771037845333,2.7549442468570593,5.82055389332424,3.895259555984918,4.9207410696472134e-14,0.0006695346919396721,0.17078194995366006,2134.23791325244,74.31778047651503,-5835.401887915324,724626.2115491111,-1.2484971378661396e8,21595.432352754324,9.595609072573957,-788.1366130636561,100397.01302904975,-1.7569731475905318e7,1.8147640265122151,-160.99527189352295,20969.78301540515,-3.7209433276497824e6,-33.00277592884674,4399.387499377758,-790346.8059559366,926.293794322225,-168319.92391604302,-35932.24188619244,0.9232812290905416,0.9663573672190207,1.0003141623682203,11.396689135667131,1.127366023656674,21595.291103291354,0.0,2133.6756266899556,0.0,2133.67562668995,0.0,-0.1940628404986784,-0.08306614827682063,0.0008225012327790671,5.147467955576008,0.7684463382348381,-0.19406284049721934,0.2220348093705054,0.22351626775069192,0.2249769520455254,0.22479288943460315,4.340335952732104e-16,0.21125435696891806,0.2177450373239994,0.007933323793142351,0.007933323793142323,0.00035128599259656224,2134.23791325244,2134.2379132524475,21595.432352754324,3.3341807380221996e-12,0.029008694084453272,-0.001907045588678918,1.0,10.0,0.0,0.0,0.012475827247728007,-0.13987624052306263,-4.2231923197487124e-7,0.18628246654993402,0.0772806939065227,-1.295993717408362,-2.4054580514082704,-0.8951016710079076,-0.28737636286774326,-0.1381894323248591,8.528272301224675,-697.6141716512452,87846.55053541408,-1.5130978390080424e7,3.342037362587591e9,1.1540090358125001,-104.14495052688741,13114.37615555077,-2.258863222344132e6,4.9892379826451343e8,-23.10682259618407,2936.715113100395,-505829.45667572203,1.1172449443160358e8,657.0168093451839,-113270.88619570521,2.5018575379017428e7,-25362.483363117935,5.602434069275782e6,1.2545463153621252e6,1.629351708465828,0.0,10.914201297052687,0.0,10.914201297130091,0.0
13.051538633224421,-0.4268262438062182,0.006781828552933132,1.6816782216461001,1.6810187526302338,6.787849956741124e-8,1.6820327779337447,2.8288213593257896,1.6313500160285808,2.7402319531069943,5.884110927628257,3.7265278424436947,4.319600265057217e-14,0.0006647345715547151,0.15646557557394694,2261.5775727707896,75.52541844974259,-6093.150428245678,775159.3969205973,-1.3667481115513843e8,21107.696043963602,8.759390286523491,-737.5248329284171,96187.18418948053,-1.7222302641337097e7,1.4759128073797065,-134.97524996942985,17991.48359315661,-3.2658243852485586e6,-24.75463909532061,3379.9779900976177,-621104.4597723316,637.1383834549877,-118436.78754808693,-22637.601673177174,0.9265130177892774,0.9678039512680451,1.0002994169158428,10.37402030285066,1.1124811708680817,21107.566196329703,0.0,2261.026647298041,0.0,2261.026647298037,0.0,-0.19275029654493733,-0.0825161228353263,0.0008116743311351462,5.26051653936466,0.7033165011033309,-0.1927502965437277,0.22062409451206097,0.22208791240564477,0.22353244451534762,0.22335716268627892,3.641826361574487e-16,0.21035317462836853,0.21659184154236408,0.007651229987587667,0.007651229987587645,0.00032894054052231436,2261.5775727707896,2261.577572770796,21107.696043963602,2.991129787154987e-12,0.028626837211745745,-0.001827959778033361,1.0,10.0,0.0,0.0,0.012415479842627045,-0.13849158515987522,-3.9539857728350085e-7,0.184411228514274,0.07621414632883546,-1.1823312403617878,-2.204769558717546,-0.8976493280558955,-0.27306107852335326,-0.13822180831007694,8.715558920469341,-728.5891085243021,93761.66205920716,-1.6504440576565629e7,3.725446354040098e9,1.046761422400035,-97.41110308193743,12535.771974367075,-2.206615146270765e6,4.9808572724261534e8,-19.323411300856563,2514.016529602525,-442530.93984396115,9.988979900804389e7,503.5845511996532,-88748.4312347692,2.003263976400023e7,-17795.94106270942,4.0174938771560807e6,805686.0595280787,1.4912557417607184,0.0,11.15389117396145,0.0,11.153891174029356,0.0
13.20972019895169,-0.4147793362469779,0.006752435364000406,1.6780661913349835,1.6774270812819196,6.393721506817793e-8,1.6784081681324905,2.8166566104209676,1.6290581632774275,2.7305933365932744,5.927749419674515,3.614580331836753,3.9556103313687224e-14,0.0006619356308080931,0.1474788523602294,2353.3905754443067,76.31146989817759,-6271.232138372718,811075.7206991672,-1.4527404019226858e8,20775.306811002727,8.224285116409922,-704.1699322630844,93315.32534429594,-1.6969723777910046e7,1.2794845991527746,-119.51840348201095,16181.866815380652,-2.9829512279089796e6,-20.305044905088913,2818.2123279638868,-525869.4203535786,492.39054373185576,-92950.82705231603,-16467.87863484756,0.9286619269674972,0.9687643433835594,1.0002896931668692,9.732416247484725,1.1033733660703577,20775.184201620963,0.0,2352.847499279163,0.0,2352.8474992791594,0.0,-0.1918850868937121,-0.0821534834286542,0.0008045734491643306,5.338846728279298,0.6616962330185169,-0.19188508689264455,0.21969351538861628,0.2211457828345138,0.2225797356526414,0.22241022403492938,3.231282127077607e-16,0.20976867165233798,0.21583629292909642,0.007462327982470391,0.007462327982470372,0.00031442530731214954,2353.3905754443067,2353.3905754443126,20775.306811002727,2.7798615818068397e-12,0.02837635206567616,-0.001775577285852704,1.0,10.0,0.0,0.0,0.01237553378419051,-0.13758085835746747,-3.782530082793139e-7,0.1831810812836716,0.07551527167276954,-1.1099876253069374,-2.0774835359861283,-0.8994905831143323,-0.2636631869967143,-0.13824314162963447,8.845328006908717,-750.4459608591554,98012.19219347817,-1.7509497232219845e7,4.011153164244791e9,0.9782371485413518,-93.0109888073319,12147.724668101715,-2.1701438025349276e6,4.971461492570733e8,-17.081190331088905,2258.40088656011,-403454.54169219744,9.242515191973771e7,419.2739334294616,-75006.81149329315,1.7182892233728945e7,-13942.33010960444,3.194496080104648e6,593881.6425229579,1.4030076354828238,0.0,11.319969801745,0.0,11.319969801806817,0.0
13.450397591069654,-0.3967236072687273,0.006709055802943437,1.6726968792086891,1.6720879993199296,5.8329961362234134e-8,1.673020340494338,2.798622450115514,1.625707481058833,2.7163911392132376,5.994954014406622,3.447910602027262,3.4604617057885623e-14,0.0006583556416864416,0.13479467754762614,2502.5256636290947,77.44325698866855,-6546.18954229755,868242.2792244297,-1.592952500569694e8,20268.311659437073,7.4567222018525765,-654.8513044708145,88913.33420813178,-1.655656505349216e7,1.0248241642323612,-98.97752123503761,13721.432314246873,-2.589342588372604e6,-14.940064801855856,2126.3978756732085,-406111.07719808276,330.44946579612815,-63859.54091834842,-10064.284893097656,0.9318739420559531,0.9701976607217694,1.0002752780098298,8.828400958478545,1.0908617573913137,20268.199361750823,0.0,2501.994817139699,0.0,2501.9948171396964,0.0,-0.19060293141217272,-0.08161598352566038,0.0007941035056711655,5.4606092722596244,0.6020825815408284,-0.19060293141128745,0.21831353016717409,0.2197487933501087,0.22116716647944962,0.2210061812683554,2.689487549788299e-16,0.20891564744501226,0.2147229503324527,0.007177827814699394,0.007177827814699378,0.00029325342580476834,2502.5256636290947,2502.5256636291,20268.311659437073,2.4873434447919264e-12,0.02800695263361751,-0.001697541730747767,1.0,10.0,0.0,0.0,0.012316095851411706,-0.1362341983251702,-3.5369692954196596e-7,0.1813630272329202,0.07448570801707377,-1.0067719058871487,-1.8964874269905632,-0.9024438210924026,-0.24981461561113016,-0.1382747391801343,9.047051347557273,-785.0633341194207,104871.51405817908,-1.916210804602704e7,4.489841726324953e9,0.8801062190658113,-86.56129063451321,11563.160847148161,-2.1128190958637083e6,4.9505113269787854e8,-14.10801536634365,1912.4357539644136,-349439.98743876535,8.187670265096088e7,315.7191414672136,-57794.01795706536,1.3541620236897781e7,-9556.329665517409,2.239653927196865e6,370405.85742188094,1.2766080154229864,0.0,11.57813533036298,0.0,11.578135330416067,0.0
13.612985368386388,-0.3847081298507669,0.006680625203948761,1.6691528852283541,1.6685639410036308,5.478989554868699e-8,1.6694642454100526,2.7867510590086617,1.6235306952292288,2.7070955014874225,6.040792119790793,3.337900792828523,3.161896481441316e-14,0.0006563902549887092,0.12684713576767143,2610.1971025879384,78.15298669182306,-6733.416898936858,908443.9763642981,-1.6940367714424017e8,19926.1690878646,6.9691707346573715,-622.5254037124233,85918.21849176032,-1.625643195949954e7,0.8792750270169526,-86.93029015700249,12243.742238790466,-2.3471951539703794e6,-12.099335522222722,1751.888168192472,-339848.8065282029,251.2756174999177,-49332.1224423544,-7176.551369490719,0.9340056667051969,0.9711474644075712,1.0002657890704185,8.263601953103759,1.0832462356822277,19926.06330168027,0.0,2609.6747396569026,0.0,2609.6747396569003,0.0,-0.18975925908670782,-0.08126223459187838,0.0007872487063696864,5.5444468649367895,0.5642760773149105,-0.18975925908592625,0.2174048608618824,0.21882900743563666,0.22023719178480908,0.22008180213737444,2.373008920549371e-16,0.20836243966595963,0.21399420019446033,0.0069874968028522675,0.0069874968028522545,0.0002795576333933044,2610.1971025879384,2610.1971025879434,19926.1690878646,2.3076260047741675e-12,0.02776505213156276,-0.0016459002934061254,1.0,10.0,0.0,0.0,0.012276827906634525,-0.1353500004622678,-3.3807964928559946e-7,0.18016993000702095,0.07381221449653752,-0.9415653313257423,-1.7825150040250577,-0.9045221598822071,-0.2407656176419229,-0.1382955176774547,9.185944719558565,-809.3523150515052,109775.79953438649,-2.0366130059327424e7,4.845207939834064e9,0.8178854005565823,-82.37120666211288,11172.347198894493,-2.0727471545893413e6,4.931172935558877e8,-12.367957965795364,1705.5855080894594,-316428.3606902987,7.527994718362555e7,259.8036028851077,-48306.37793561215,1.1492337668809379e7,-7372.301427667289,1.7544356768822037e6,267823.3060532927,1.19644646911789,0.0,11.75589091962442,0.0,11.755890919671991,0.0
13.859761051308954,-0.3667425201061462,0.006638748442448026,1.6638966373094335,1.6633372422296098,4.9769176980296876e-8,1.6641902245443003,2.7691909304746134,1.6203498010666342,2.693417110986337,6.110793440326306,3.1750284841816447,2.7575788711161547e-14,0.0006540871539213028,0.11565374818116017,2785.20169347429,79.123072357027,-7017.043322194837,971526.1634908315,-1.856879224099899e8,19409.319233731665,6.2751673177804825,-574.9990279407144,81339.60601323684,-1.5765837483613286e7,0.6932453589325733,-71.12542853334787,10258.2500898607,-2.0137822254683026e6,-8.736234581623034,1298.719499406934,-257912.88666446498,164.68909650640452,-33113.35764294406,-4259.881447541343,0.9371845203526434,0.9725616853490978,1.000251753297843,7.471507012934973,1.0728432498019904,19409.22267396684,0.0,2784.6925988711205,0.0,2784.692598871119,0.0,-0.18851179181920197,-0.08073907616908413,0.0007771634897880091,5.673710902600409,0.5105532205649121,-0.18851179181855318,0.21606038137384456,0.2174681947255193,0.21886140376379634,0.2187142679267994,1.9581114652193316e-16,0.20755540748572246,0.2129217893137142,0.006701257587896083,0.0067012575878960725,0.0002596765297357142,2785.20169347429,2785.2016934742946,19409.319233731665,2.0594589791223127e-12,0.027409072085044964,-0.0015690706995207392,1.0,10.0,0.0,0.0,0.012218537789911856,-0.13404540100371487,-3.1575117646850566e-7,0.17841046899260204,0.072822146850291,-0.8492537026211857,-1.6216643076413542,-0.9077630276940978,-0.22749911063295392,-0.13832621791000127,9.400095975220648,-847.5271381047959,117633.26641634814,-2.2332616916168362e7,5.436896730031164e9,0.7294910837880346,-76.26625193426679,10585.440783066137,-2.0096406493180417e6,4.89248917493618e8,-10.089616774931555,1428.8248549258315,-271261.6855803118,6.6038913875079915e7,192.29843758716862,-36614.95505338971,8.913945416781094e6,-4940.12354103321,1.20320608305653e6,162398.0758846209,1.0825374313414522,0.0,12.029961272021705,0.0,12.029961272061502,0.0
14.025966472334186,-0.35482191383609857,0.006611370392271295,1.6604369127809995,1.6598969598217386,4.661094666486419e-8,1.6607189149257755,2.7576631759807726,1.618285157581012,2.684480739764751,6.158049022188203,3.068178648086526,2.5150055802848837e-14,0.0006529872132345171,0.10865814683264054,2911.5228488690213,79.6879504230027,-7205.56785862207,1.0150911510394028e6,-1.9724582245208815e8,19063.88694880035,5.837897494475108,-544.0350157934904,78233.43494757143,-1.5409846000935819e7,0.5884957963487039,-61.979661956515145,9080.510632914198,-1.810927724102391e6,-6.9889628764063625,1057.8505800455962,-213367.5512514679,123.34639287207635,-25199.510454469626,-2981.558611162743,0.9392881782916928,0.9734961671007504,1.0002425393425798,6.979234212538495,1.066549960463292,19063.796182561615,0.0,2911.022989391719,0.0,2911.022989391718,0.0,-0.18769318242684382,-0.08039570574633681,0.0007705781625899687,5.761814764572403,0.47676858734706345,-0.18769318242627045,0.21517752355749606,0.21657468546668238,0.21795812502404066,0.2178163936538013,1.717529286759856e-16,0.20703244262687992,0.21222111727292112,0.006510145275349206,0.006510145275349198,0.00024688640977487824,2911.5228488690213,2911.5228488690254,19063.88694880035,1.907459090574583e-12,0.027176571787538482,-0.001518321239621397,1.0,10.0,0.0,0.0,0.012180139414670686,-0.13319110767493775,-3.015807688832987e-7,0.1772589171062548,0.07217618619787516,-0.7914163405721888,-1.5211841800290289,-0.9099750639143647,-0.21887906352490524,-0.13834634636694407,9.546057349135275,-874.0504789329257,123198.15782075757,-2.3752254304789133e7,5.872289612420311e9,0.6739177102637143,-72.32530335126287,10194.312973388878,-1.965434536469506e6,4.85916016563193e8,-8.77364870214986,1265.3275685194012,-243951.55511968484,6.031234596798499e7,156.49467826724123,-30279.49297359483,7.486024234943739e6,-3756.1774060820208,929172.2606136168,115318.98768389606,1.010903661489476,0.0,12.216762235152405,0.0,12.216762235187371,0.0
14.277265479423622,-0.3370638280172469,0.006571172333030731,1.6553236873963009,1.6548124652463378,4.2151044080815776e-8,1.655588731113128,2.740670354991592,1.6152727342666762,2.671364534438084,6.229273751850961,2.911059972721542,2.188332995654521e-14,0.0006519942479669118,0.09883584288890551,3116.5353843818807,80.3750373706364,-7482.14588952825,1.0818210175718896e6,-2.1547484348424703e8,18547.21092899774,5.220780506749054,-498.80799137145146,73501.68613873005,-1.4829202693857776e7,0.4566119818994256,-50.14344389381411,7518.110526801525,-1.534832160839705e6,-4.958169579348425,771.5859499884588,-159240.27329664008,79.13631382539526,-16558.407010047085,-1724.253546021742,0.9424137992960009,0.9748825697293239,1.0002289574542462,6.29297731473891,1.0580101389287497,18547.12832370049,0.0,3116.0500064887265,0.0,3116.0500064887256,0.0,-0.18648695123820463,-0.07988965094948239,0.0007609220559106181,5.8958893885106445,0.4291898028405522,-0.1864869512377276,0.21387577414113193,0.2152573362091964,0.21662646224675683,0.21649267917368958,1.4046312323095366e-16,0.20627061917220457,0.21119265191688474,0.0062235365664507145,0.0062235365664507075,0.0002284390884778733,3116.5353843818807,3116.5353843818843,18547.21092899774,1.6983149708462519e-12,0.026835566476386144,-0.0014430153164515626,1.0,10.0,0.0,0.0,0.012123346666936412,-0.13193490266493657,-2.813749541026381e-7,0.17556648896264704,0.0712297498113711,-0.710255626023091,-1.3805780793716156,-0.9133036138982447,-0.2063211774697268,-0.13837597613395206,9.768178312325857,-915.1972648223189,131999.1329382069,-2.604116281974084e7,6.587971077648819e9,0.5956778099404374,-66.62250081521347,9608.980139934138,-1.8956868184413416e6,4.7957650789117634e8,-7.073340202852444,1049.2398390227718,-206997.00730822084,5.236672054496005e7,114.01965022505541,-22602.76360824806,5.718114577143599e6,-2465.979376928746,624381.935264291,68168.08465223262,0.9100221792062764,0.0,12.501031893633318,0.0,12.50103189366158,0.0
14.445723522374841,-0.32533385280605753,0.006544995680610501,1.6519725741253173,1.6514801839504218,3.9359753172449364e-8,1.6522266086724309,2.7295622863584046,1.6133218309088557,2.6628239568535386,6.276585009186783,2.8087665299389135,1.993561010727562e-14,0.0006517678385624847,0.09271981210736312,3264.09780139971,80.70155164834861,-7658.472206946603,1.1265089405083251e6,-2.2806794823107105e8,18205.41431486981,4.8355074599449255,-469.55279077150294,70305.29787588246,-1.4409370195520543e7,0.38351390012112935,-43.39098486058886,6603.746512464643,-1.3689154888842464e6,-3.9229291585511032,622.237425991047,-130345.74134694964,58.50761591957046,-12437.683688519734,-1188.0412729822783,0.9444730713487102,0.9757946457250243,1.0002200792064435,5.869380446615682,1.0528815244700989,18205.33680202189,0.0,3263.6225196890205,0.0,3263.6225196890196,0.0,-0.18569874746419945,-0.07955891194836587,0.0007546429551773951,5.985801211528526,0.39955702876137045,-0.185698747463777,0.2130246096818487,0.21439603880340916,0.21575586384908751,0.21562726578791616,1.2247901205137231e-16,0.2057780100625663,0.21052292601692996,0.006032876511069652,0.006032876511069646,0.00021665913401670893,3264.09780139971,3264.0978013997133,18205.41431486981,1.5707474285688468e-12,0.026613759175468807,-0.0013934420000235594,1.0,10.0,0.0,0.0,0.012086099543240393,-0.13111571979286946,-2.68593646579213e-7,0.17446342087357308,0.07061477700901234,-0.6598859109101012,-1.2935479901041202,-0.9154816853982849,-0.19821941049556654,-0.13839531573864963,9.917134860302598,-943.3208233256493,138129.95131352043,-2.766618206792578e7,7.105794159050838e9,0.5469655399699254,-62.9683942878647,9220.427475101147,-1.8467683716916873e6,4.7432478674443984e8,-6.104777777952609,923.2206558464195,-184912.7615731315,4.7493073599718556e7,91.8946324148383,-18514.898736993367,4.755374593491768e6,-1851.7826874193522,476144.9577893721,47665.01822761913,0.8471917646974094,0.0,12.691665913464785,0.0,12.69166591348897,0.0
14.698956618034359,-0.30795576065339336,0.006506749466023758,1.6470459197825422,1.646581226369967,3.544110916668701e-8,1.6472839188845665,2.7132729845205117,1.6104843667872601,2.6503423926338368,6.346454631047833,2.659630186349148,1.7330401045645238e-14,0.0006520669032635251,0.08416993810381684,3502.457330856841,80.94761969263666,-7902.770352485304,1.19221090395467e6,-2.4722689121818778e8,17699.626511751867,4.297031094492173,-427.15981267033766,65462.52302927509,-1.3728581105177503e7,0.29291767318077305,-34.77560576526388,5407.343828957875,-1.1460007150113282e6,-2.7411541253165774,447.88950675590695,-95857.77066974466,36.90850044428209,-8033.436554277854,-673.3609077651574,0.9475161731005606,0.9771405365808821,1.0002070599426909,5.283364110433976,1.045976111649422,17699.55612499711,0.0,3501.997885093949,0.0,3501.9978850939483,0.0,-0.18454332505988902,-0.07907399669425921,0.0007454823182891893,6.119828162653663,0.3582535056624067,-0.18454332505953616,0.21177611594549253,0.21313277698592023,0.21447904116355787,0.21435803307693607,9.930887330598954e-17,0.20506260554808817,0.20954409540594693,0.005748297450577479,0.005748297450577475,0.0001998131247641636,3502.457330856841,3502.457330856844,17699.626511751867,1.3960499842886852e-12,0.02629006941116955,-0.0013202063132347762,1.0,10.0,0.0,0.0,0.012031305113535892,-0.12991727589750948,-2.5044089614339863e-7,0.1728505067128623,0.06971824549574065,-0.5899167214192542,-1.1729497005907619,-0.9185886916272379,-0.18651091284159294,-0.13842362995719992,10.139176584525199,-986.0331619877077,147616.7358700175,-3.0228222929880638e7,7.9376447981066675e9,0.479094065005368,-57.72320194740327,8641.60657447846,-1.7695853282606152e6,4.646763330161015e8,-4.87054658859389,758.8302615973453,-155389.49684380429,4.0803808930241406e7,66.09618186845066,-13644.945708442661,3.5830334039434604e6,-1196.1461699648985,314630.6364617911,27618.044807986556,0.7596159447010893,0.0,12.975834009904446,0.0,12.975834009923101,0.0
14.951659856498956,-0.29090995268979225,0.006469838501656907,1.642257014804604,1.6418192648744174,3.18385410238081e-8,1.642479595996992,2.6974862167709848,1.6077579743318886,2.638288761654109,6.41380165588104,2.516412885092359,1.5072033123046037e-14,0.0006530975231043497,0.07634110360929021,3761.6390383003118,80.84259208269407,-8111.471658464172,1.2538218155064918e6,-2.6605323630520737e8,17205.600841057072,3.8057103523028384,-386.72508428639907,60584.67058942699,-1.2985927474992504e7,0.22169672680396882,-27.7524582096293,4401.809910860227,-952510.0452250148,-1.901266433227217,320.5638461005348,-69988.71324359623,23.119471666750535,-5151.236426591698,-378.6629847603059,0.9504921937120114,0.9784545358315835,1.0001944424445623,4.754680961980913,1.0399451029947022,17205.53697997796,0.0,3761.196276258222,0.0,3761.196276258222,0.0,-0.18342403778683858,-0.07860414760074907,0.0007366580098079306,6.250421086402374,0.3207096197755093,-0.1834240377865428,0.21056578724025227,0.2119082382763086,0.2132414478205461,0.21312778231371016,8.01485533585043e-17,0.20437638634856992,0.20859874864514158,0.005466533161024759,0.005466533161024755,0.00018400891203609909,3761.6390383003118,3761.639038300314,17205.600841057072,1.2400319822271966e-12,0.0259781516514502,-0.0012485664521437847,1.0,10.0,0.0,0.0,0.011978004870496679,-0.12875901812096208,-2.3349493858703746e-7,0.17129265780109582,0.06885536328797465,-0.5265685403519331,-1.064059335392085,-0.9213641187095474,-0.1753810206976823,-0.13845101302360668,10.355528831925986,-1028.5606544726627,157268.87543452095,-3.2891872976517737e7,8.821378546860489e9,0.4174323464470253,-52.77659919368391,8069.642143217747,-1.6877188420147276e6,4.526348138367884e8,-3.8656716547727226,621.0935649236778,-129898.11611595529,3.4837798923745126e7,47.27324802277512,-9997.82674209751,2.6813497255480904e6,-767.503041764513,206374.58659328602,15874.130874313532,0.6800117923540512,0.0,13.252720744733752,0.0,13.252720744747581,0.0
15.20238245612654,-0.27428011744963365,0.0064343879635357995,1.6376259141376215,1.6372142490660362,2.8543905595208084e-8,1.6378337422871088,2.6822637980012183,1.6051479012773746,2.62670040868731,6.477080511822506,2.379908541409624,1.3124896095749471e-14,0.000654798474110949,0.06920042676884997,4041.5199216016053,80.32112053110527,-8270.49030448923,1.30800126787716e6,-2.8360183750000614e8,16726.99364984932,3.3607382995640482,-348.42190607191355,55702.8403833654,-1.2183247507182715e7,0.16631900153889365,-22.08268820995676,3565.1466156927854,-786252.3908128599,-1.3108445582872321,228.61805296975905,-50814.75703913415,14.419020883771447,-3288.700077373393,-212.08311227947894,0.9533871805772687,0.9797306562916441,1.0001822760474124,4.2808367183599225,1.0347085548764414,16726.9357353986,0.0,4041.09468857785,0.0,4041.09468857785,0.0,-0.18234522115064275,-0.07815119431608197,0.0007281992917653251,6.374382462485704,0.28685917135360095,-0.18234522115039375,0.20939840150584782,0.21072724497475787,0.21204794733066,0.21194135184890112,6.442159322718044e-17,0.20372052145582056,0.20768982015310147,0.005188951130980646,0.005188951130980644,0.00016929604668900313,4041.5199216016053,4041.5199216016076,16726.99364984932,1.1012462957604672e-12,0.025679045604026673,-0.0011788136453200566,1.0,10.0,0.0,0.0,0.011926428064769628,-0.12764515428686893,-2.1773353710852662e-7,0.16979545534323853,0.06802890204431997,-0.469669553903837,-0.9664905883057646,-0.9236308017621612,-0.16487543045384917,-0.13847735764901703,10.560894123279976,-1069.759000145565,166811.68330959603,-3.557950785548846e7,9.731402723451767e9,0.36186900604739886,-48.14227819320932,7507.012759254401,-1.6011817285817757e6,4.37941534134388e8,-3.0551996246448736,506.7562366663449,-108086.7787195661,2.9562971460098166e7,33.685042922651164,-7296.330907688546,1.9956300406192353e6,-490.5729445732805,134713.76733574702,9084.148869804158,0.6082389245515543,0.0,13.515546519718125,0.0,13.515546519727835,0.0
15.367702815678744,-0.2634641861404911,0.006411620388434915,1.6346352970987934,1.634240496502282,2.6513330712743457e-8,1.634833679288381,2.672456707001248,1.6034747934002989,2.6192500045608194,6.516175523164408,2.2929722063601337,1.1982628971239562e-14,0.0006562635494866156,0.06480447847445903,4239.232433864627,79.71236226387497,-8341.702064015108,1.338156330934588e6,-2.9403775777296776e8,16418.069600424,3.089098955255454,-324.1409700884874,52463.72067110928,-1.1617150722436422e7,0.13665578655895338,-18.944509066723185,3090.3613644708826,-689352.216195104,-1.0202802468092127,182.33925260973703,-40956.26588069572,10.513921671710337,-2436.262334165015,-144.06503704000613,0.9552656389796882,0.9805575837901898,1.0001744378037796,3.993959149120025,1.031619015102542,16418.01534205424,0.0,4238.819343408675,0.0,4238.819343408675,0.0,-0.18165042905842893,-0.07785942972096953,0.0007227758310404824,6.451577358605966,0.2662843615436081,-0.1816504290582063,0.20864614267061285,0.20996626807138907,0.21127895412733147,0.21117690936637684,5.558313923982755e-17,0.20330065027022592,0.20710541143117456,0.005006898151606048,0.0050068981516060455,0.0001601102625001441,4239.232433864627,4239.232433864629,16418.069600424,1.0175778761256248e-12,0.025487207722913626,-0.0011334985064365107,1.0,10.0,0.0,0.0,0.011893105381170978,-0.12692909431342309,-2.078689432660053e-7,0.1688334597199102,0.06749934603913488,-0.43519132486302353,-0.9074737765234479,-0.9247644121285135,-0.15823636864706364,-0.13849429649662157,10.6887815543545,-1095.8231733263972,172945.00317506935,-3.733434334949715e7,1.0335013714842102e10,0.32811500968321977,-45.23048636270394,7138.365748802908,-1.5409881344720614e6,4.2658132155941296e8,-2.6068641308609823,441.9578302649768,-95407.23973872789,2.641094084502264e7,26.84421723495086,-5906.950995800893,1.6351812915100935e6,-363.77822011235344,101239.02331988714,6258.530548655064,0.5646143539968587,0.0,13.679216516509562,0.0,13.6792165165169,0.0
15.611894349643606,-0.2476991915116842,0.006378833401015891,1.6303061157060441,1.6299357615005903,2.37064107575196e-8,1.6304909356190842,2.6582921368911068,1.601068189074695,2.608507420487783,6.568882361085647,2.169062705389638,1.0478244079998243e-14,0.0006588805397239,0.05872795305389673,4551.425386217767,78.37055287252373,-8385.977802558597,1.3716013402212586e6,-3.0688945211677593e8,15971.837651375761,2.7175587026052006,-289.6787893553743,47657.39683008486,-1.072752711916236e7,0.10102818771645437,-15.048681800551014,2486.895745241205,-563012.5586418296,-0.6982621934383226,129.94781929066608,-29576.118621511945,6.547363728514202,-1555.141856135551,-80.85455191520788,0.9579974343484691,0.9817586196064535,1.0001631168319831,3.604681704963286,1.027527307336306,15971.788438559219,0.0,4551.0311558444555,0.0,4551.0311558444555,0.0,-0.18064725882609192,-0.07743810069166943,0.0007149787413123098,6.556386218400435,0.23828236084415216,-0.18064725882590277,0.2075594120252313,0.20886701243612052,0.21016817713849217,0.21007270080250082,4.4438588111794335e-17,0.20269745676446224,0.2062627095700703,0.004739281423997612,0.00473928142399761,0.00014727609544347726,4551.425386217767,4551.425386217768,15971.837651375761,9.042769796776127e-13,0.025211322728329492,-0.0010674912824981885,1.0,10.0,0.0,0.0,0.011844847150066243,-0.12589701416289778,-1.9400651318565822e-7,0.1674476081581011,0.06673849549336042,-0.38840226170682646,-0.8275051584051941,-0.9257505154599527,-0.14884267701770193,-0.13851871092708518,10.862415732842354,-1131.7127455908908,181510.2937002006,-3.9819818698939085e7,1.1202097404214417e10,0.282203339003414,-41.13165623290013,6596.920492299198,-1.4472357055207808e6,4.071358406948284e8,-2.0504917967513654,359.643735084146,-78898.82184562419,2.219578889520906e7,19.09436812747544,-4301.320141174359,1.2100458752082488e6,-232.58758361290944,65967.96478033772,3587.080082440582,0.505242056645263,0.0,13.9014333541331,0.0,13.901433354137403,0.0
15.850368799631195,-0.2325395053858671,0.006347740653266992,1.6261761565799788,1.6258291675868042,2.1172484900703342e-8,1.6263481601353331,2.6448147370001744,1.5987873826733852,2.598302733688087,6.612903488321208,2.053284088164932,9.196577144677401e-15,0.0006618925187219547,0.05323490906441738,4880.444354099587,76.48384673088142,-8344.495420475447,1.3876957159817063e6,-3.15292876461415e8,15547.96676625243,2.386762874837808,-257.6283936506764,42951.7347758253,-9.799576013887744e6,0.07398562048360176,-11.96510352400812,1996.050637605882,-457167.8893560835,-0.47614204349248357,92.87038472562607,-21341.936968822327,4.0847528711567165,-997.0103423370734,-45.6524545467959,0.9606174650388699,0.9829088048305411,1.00015234498466,3.261389966989545,1.0240171473628714,15547.922104651063,0.0,4880.069687097735,0.0,4880.069687097735,0.0,-0.17969312012455096,-0.07703729122536572,0.0007075995575742296,6.644572797241742,0.21352321177933226,-0.17969312012438926,0.20652515353434944,0.20782090911464546,0.20911117298229248,0.20902194336982782,3.544750918493762e-17,0.20212660642827832,0.20546214146970723,0.004479275970771314,0.004479275970771312,0.00013557095781399335,4880.444354099587,4880.444354099589,15547.96676625243,8.043416965453138e-13,0.02495012496437657,-0.0010040340143813132,1.0,10.0,0.0,0.0,0.011798788514768625,-0.12491734420236007,-1.8122197326310994e-7,0.1661329198641061,0.06601893558227806,-0.3471684587746807,-0.7571370035277396,-0.9257024214118694,-0.1401379179492272,-0.13854188088740302,11.008510883313095,-1162.3578310109847,188932.37638641987,-4.20054750561672e7,1.19758808765546e10,0.24164022410911615,-37.353586333448405,6071.539799383794,-1.3498899366067287e6,3.8485747576575613e8,-1.6102417572533638,292.6729360418463,-65070.190448032125,1.855169713771797e7,13.601789353478257,-3136.648085476288,894267.3284590887,-149.3220217811608,43107.3259127662,2068.8404202069823,0.452745619053027,0.0,14.088406257113268,0.0,14.088406257115135,0.0
16.157378811719692,-0.21335543586231712,0.0063089888351618665,1.6209955445007047,1.620677936887056,1.8189133388139723e-8,1.6211516374052137,2.6279574989018983,1.5959441603998752,2.5855569015740505,6.655196295524585,1.9119420453802483,7.783732479296058e-15,0.0006662886156931386,0.04674400412383531,5340.1498568451725,73.10106646275374,-8141.371489094251,1.377193304244351e6,-3.1776111228256375e8,15019.972423944688,2.0039017112248065,-218.70450624699004,36911.90528387316,-8.528783890995165e6,0.048009136425389995,-8.847518571071138,1485.2811558719666,-343508.96424203704,-0.2839842511674862,59.847510325277334,-13841.602809803686,2.1876952590623273,-558.0680365762727,-21.604642466029926,0.9639234495380917,0.984357738272965,1.0001388715918698,2.868558271524798,1.0201140874443901,15019.933126999724,0.0,5339.802166811785,0.0,5339.802166811785,0.0,-0.17850020579652692,-0.07653607707407178,0.0006984242577144128,6.729857140597956,0.18513781593722856,-0.1785002057963943,0.20523118768617826,0.2065122265531364,0.20778893933869888,0.20770752161483877,2.616271435403085e-17,0.20141609323723966,0.2044621314608378,0.004146273762494004,0.004146273762494004,0.00012168064510213255,5340.1498568451725,5340.149856845173,15019.972423944688,6.895085183510086e-13,0.024625208649808907,-0.0009236983410801397,1.0,10.0,0.0,0.0,0.011740986167754132,-0.12369519564680777,-1.6575765103957515e-7,0.16449394227837177,0.06512492595608946,-0.3000637242166158,-0.6768503452494823,-0.923706709544158,-0.12960499354064053,-0.1385707711783864,11.149795080931764,-1192.3825965763294,196299.70649323458,-4.4203499349441595e7,1.276426209797614e10,0.19518304522964958,-32.803643394717426,5400.402176616695,-1.216082684758557e6,3.51157676820306e8,-1.165235742477716,222.85573569793922,-50183.484952642124,1.44910508390522e7,8.69774151757905,-2070.897146783769,597995.0554459728,-83.61838358717007,24677.167329683714,1009.4549910760546,0.39256061864479974,0.0,14.269223245790108,0.0,14.269223245789515,0.0
16.37813241944896,-0.19978521753603218,0.00628196791956678,1.6173613562595937,1.617064415143977,1.6224102084152835e-8,1.6175063969924754,2.6161645784163854,1.5939597189328936,2.5766491211057065,6.672712876704724,1.8157603969283935,6.911914114650796e-15,0.0006696861871015183,0.04244388365855063,5695.832075160182,69.93648718853704,-7874.535715194302,1.343304114148756e6,-3.121866452522233e8,14652.748448739008,1.7562074201163915,-192.36204027437387,32615.818160808256,-7.573831092101433e6,0.03415037663889337,-7.087096434999669,1189.2048012945866,-275716.79904202285,-0.19141987101395455,43.44376361328815,-10041.855709366804,1.373788019350488,-365.99504592188293,-12.476915182139653,0.9662555960845175,0.9853782689116187,1.000129445751346,2.6174895356330237,1.0176815853007577,14652.71269795943,0.0,5695.505091620858,0.0,5695.505091620858,0.0,-0.1776660036756441,-0.07618551234991094,0.0006920413872070251,6.765345234020869,0.16697884662617413,-0.17766600367552887,0.2043257391036281,0.2055965469918933,0.20686383423340846,0.2067878824510057,2.0815736716105623e-17,0.20092090690655867,0.20376318830655005,0.003907885984659626,0.003907885984659625,0.00011249635289929413,5695.832075160182,5695.832075160183,14652.748448739008,6.155072946863932e-13,0.024399080812878254,-0.0008668141967428026,1.0,10.0,0.0,0.0,0.011700422089731077,-0.12284231702731806,-1.5526635720347437e-7,0.16335093088768482,0.06450345587071493,-0.2700297395995007,-0.6256981926584018,-0.9205532339350797,-0.12249555200103901,-0.13859091732136436,11.208582057462092,-1204.987735807816,199420.52782809373,-4.514296505824539e7,1.31042559227136e10,0.16549675979037481,-29.742233251017993,4922.217610291755,-1.1142458602476611e6,3.234471397508516e8,-0.9140376005135523,182.23971073993374,-41253.731414019734,1.1975275761174792e7,6.253687108997436,-1527.3741786718915,443371.4568225356,-54.73449275483203,16415.342130362107,599.0275438217158,0.35405858579930166,0.0,14.344460849909055,0.0,14.344460849907133,0.0
16.658615381310465,-0.18280475063467044,0.006248600554084636,1.6128488818084794,1.61257767480561,1.3928988422752013e-8,1.6129803233036617,2.6015587958553796,1.5915053090767513,2.5656235254641104,6.674974764726473,1.7002685283591588,5.955006661147106e-15,0.0006740891500653244,0.037381333455213786,6176.766916000884,64.97098074970053,-7373.657468084218,1.2638594961190685e6,-2.946762306393586e8,14201.173460405587,1.4720416870469792,-160.93076931014735,27272.88528018747,-6.3337186005679695e6,0.02101084111016238,-5.313271453374272,884.4886388151457,-204320.65631397162,-0.11124779270632222,28.78454569908424,-6596.648487150241,0.7377723362970872,-213.2710347232354,-6.081811245044105,0.9691664107416604,0.9866501794393127,1.0001177714057174,2.3331669957660774,1.014980754699589,14201.141877822405,0.0,6176.467853477579,0.0,6176.467853477579,0.0,-0.17663320664349244,-0.07575141378980929,0.0006841770634464967,6.769951442814031,0.1464121962977239,-0.17663320664339574,0.2032040721318923,0.20446228156888938,0.20571795645008917,0.20564877766936443,1.5343484588073988e-17,0.20030926160616166,0.20289800451181897,0.003606097785071623,0.0036060977850716227,0.00010177715447088831,6176.766916000884,6176.7669160008845,14201.173460405587,5.306540749656035e-13,0.024120354833760335,-0.0007955255316814476,1.0,10.0,0.0,0.0,0.011650038645328965,-0.12178840329654111,-1.426191548067163e-7,0.16193937769162697,0.0637382602734399,-0.2361144019773683,-0.5679451780547753,-0.9139073378448253,-0.11401958311429888,-0.13861578819982284,11.216203013156317,-1206.6248954267076,199826.9185352189,-4.526564280852399e7,1.3148780195292095e10,0.13191629666899002,-26.096772680952434,4321.8382846856075,-979001.1751054904,2.843806134980511e8,-0.6611192372431753,140.20848364616955,-31760.621569628347,9.22583678474703e6,4.061469092350386,-1030.373719817781,299303.3291964191,-31.643509766866785,9709.957476835258,306.4630616208732,0.31045169126202243,0.0,14.354218260386922,0.0,14.354218260383792,0.0
16.858409814879217,-0.17088264245811471,0.006225461305211883,1.609703610126015,1.6094503934613351,1.2423346641983355e-8,1.609825653451018,2.5914026685218152,1.5897998442763523,2.55795967839733,6.659835633368729,1.6226844753400982,5.364404142427678e-15,0.0006771389127827396,0.0340266035761393,6537.354401163161,60.77798488966125,-6902.257577279273,1.1811886573481583e6,-2.746670673965891e8,13889.693368385457,1.2889629202661845,-139.98290699682792,23590.307144489125,-5.45050486164583e6,0.014065987825301995,-4.307838946049996,708.8060800988417,-162399.18794951952,-0.0723475614507367,21.4105025210696,-4845.577674408681,0.4583213672094689,-144.92245257245463,-3.558701460146122,0.9712052297859807,0.9875398494829543,1.0001096534879537,2.152577119638293,1.0132906015035712,13889.664545225443,0.0,6537.076307145058,0.0,6537.076307145058,0.0,-0.17591529984729062,-0.0754496179608419,0.0006787353209130191,6.739290170190085,0.13335474827664331,-0.1759152998472051,0.20242395986684605,0.20367345603597786,0.20492109585126736,0.20485663012625113,1.2205962746190705e-17,0.1998847833404189,0.2022965740295471,0.0033917818886630893,0.003391781888663089,9.477947860540396e-5,6537.354401163161,6537.354401163162,13889.693368385457,4.758592397880205e-13,0.02392741342264132,-0.0007453764475907965,1.0,10.0,0.0,0.0,0.011614911152673671,-0.12105712026361615,-1.3403412866242557e-7,0.16096052669540317,0.06320911764393713,-0.21464071536843102,-0.5313648211348594,-0.9069808584938517,-0.1083619304836131,-0.1386330257330636,11.165397364519762,-1195.7170727357116,197123.30435192917,-4.445089464343597e7,1.2853610017710245e10,0.11062626659206341,-23.661829249926225,3900.837476469188,-879630.7278460192,2.5435776788937983e8,-0.5179776457219991,115.78945270973192,-26110.280465638665,7.550159915757105e6,2.9542536075283303,-775.037438337765,224113.12705945098,-21.243280532268265,6652.401310807432,189.04642367399515,0.2827664075232029,0.0,14.289201398942271,0.0,14.289201398938578,0.0
17.172254503114594,-0.15243730248187953,0.006190118096437634,1.6048742325070113,1.604648733728668,1.0261048946692078e-8,1.6049819742690672,2.575847474844605,1.5871880492476516,2.546223377368384,6.6010242478515275,1.508914825663364,4.569810492951562e-15,0.000681449343393581,0.029141134790814798,7128.029432856385,53.140472564330935,-5977.556211629684,1.0097229010052666e6,-2.313655156912676e8,13417.31355549215,1.0312507249389082,-109.63109370634677,18114.483751185668,-4.10694158550315e6,0.006254202355096739,-3.071338496542856,490.1885603163116,-109593.77700932608,-0.032016808352789805,13.396848982839295,-2933.7823022712932,0.19469219591594142,-78.95191875080774,-1.4106795158384218,0.9743517216179766,0.9889109164827378,1.0000972197938054,1.9027549151111893,1.0109734280387237,13417.288750531443,0.0,7127.785944336134,0.0,7127.785944336133,0.0,-0.1748161448408386,-0.07498747235904629,0.000670443126927434,6.620809099807284,0.11530977213538796,-0.1748161448407679,0.20122888047241674,0.2024651053419624,0.20370050073034515,0.20364326137033284,8.327096675669705e-18,0.1992355613653229,0.20137548035702252,0.003056054438471962,0.0030560544384719618,8.484018022381286e-5,7128.029432856385,7128.029432856386,13417.31355549215,3.9824546806466047e-13,0.02363328363683296,-0.0006675867993348193,1.0,10.0,0.0,0.0,0.01156096214748392,-0.11993954427313576,-1.211837423466054e-7,0.1594655686764911,0.062403340279640264,-0.18504389210363317,-0.48088805278391866,-0.8915593038767127,-0.10011572102911173,-0.13865932981040463,10.969091700846603,-1154.0394132453926,186907.15013305616,-4.140608715998996e7,1.176263315168131e10,0.08125531756854532,-20.10046857313316,3255.4531969508153,-721190.0599826426,2.048755314311683e8,-0.34248641419284,85.0527294708386,-18841.979705133203,5.352625917760573e6,1.7460483769504738,-492.2699561506071,139843.95313268344,-11.131221684397048,3653.595735672618,87.22897693881029,0.2445063256806038,0.0,14.037978646049291,0.0,14.037978646045142,0.0
17.407783710236963,-0.13881482769127682,0.006164364018061747,1.601335963363389,1.6011308521724856,8.791523968046771e-9,1.6014333261210103,2.5644808102863004,1.5852787105140163,2.537646815930991,6.522779150097775,1.430249256255611,4.067317395984215e-15,0.0006839986546512344,0.0257572502318648,7583.788585105102,46.67750282119962,-5158.602955372893,853935.1792048697,-1.9150446928127632e8,13076.158009887087,0.8600699334485041,-89.03062564330955,14339.96843361894,-3.171253446036403e6,0.002307703156073388,-2.3626029311813483,364.2873678136929,-79064.80615200762,-0.013283016550234004,9.394646678023156,-1981.7985288022849,0.08377944722408817,-50.123392163161675,-0.6016201940043022,0.9766694108553415,0.9899193269860271,1.0000881339685828,1.7403737269505504,1.0094686844300556,13076.135991143628,0.0,7583.572186318129,0.0,7583.572186318128,0.0,-0.17401326167012,-0.07464983487010801,0.0006644161543280837,6.464793920661575,0.10359929661807002,-0.17401326167005862,0.20035540609698022,0.2015819891975258,0.20280848414206062,0.2027565329880892,6.112931557303307e-18,0.1987615885288166,0.20070231515850834,0.002804725878394861,0.002804725878394861,7.821321723154763e-5,7583.788585105102,7583.788585105102,13076.158009887087,3.461014418086224e-13,0.023419407212837213,-0.0006099477487447804,1.0,10.0,0.0,0.0,0.011521427830410533,-0.11912477139739952,-1.119932187295734e-7,0.15837641840281322,0.061818094309563136,-0.16588785089659558,-0.4481445914568674,-0.8756042518702832,-0.09444629141933275,-0.13867847125613064,10.710604347360547,-1100.2888473097971,174002.2043009836,-3.7638802360804036e7,1.0440443114672646e10,0.062237649119748606,-17.633704902505933,2788.6345758151665,-603215.7240543179,1.6732305650761667e8,-0.24249570977223694,67.03779554440392,-14501.094094150907,4.022387498051188e6,1.1403567505270897,-348.6012077252963,96696.78239319813,-6.67370096298561,2324.5566792679156,47.79431596765229,0.21967712340391135,0.0,13.707175934867486,0.0,13.707175934863292,0.0
17.685595380846856,-0.12298178559685372,0.006134793030445809,1.5972534242078535,1.5970719289840638,7.216739078608608e-9,1.597338915960673,2.5513971328696745,1.5830790056152686,2.527772370700468,6.38469652426107,1.3451572169873895,3.564144958177912e-15,0.0006858317533731866,0.022048778713622857,8123.158201000943,38.492778468469034,-4105.805691250301,654021.9589553036,-1.4092599643268022e8,12688.142056039776,0.6808109456536491,-67.31162955336148,10366.32772483546,-2.1935121398200565e6,-0.0007783415378634321,-1.713122298228245,249.7034758453379,-51534.200407180346,0.0004209277945369222,6.1568680413078605,-1221.86287903759,0.00877935804113273,-29.42592716510002,-0.10095872260493655,0.979356744781015,0.9910869701390894,1.0000776755919554,1.574202577917139,1.007911964771219,12688.123098241691,0.0,8122.974560649405,0.0,8122.974560649405,0.0,-0.17308941569011682,-0.07426126482891693,0.0006575125397857481,6.19399595133329,0.09163784820175526,-0.17308941569006467,0.19934978809193307,0.20056533074324812,0.2017816291500772,0.20173577503489387,4.119229373782172e-18,0.1982162005801183,0.19992722177729344,0.0025088255686261233,0.0025088255686261233,7.129907357742788e-5,8123.158201000943,8123.158201000943,12688.142056039776,2.90580102962579e-13,0.023174320948785382,-0.0005427164775902425,1.0,10.0,0.0,0.0,0.011475805299341186,-0.11818887013574542,-1.0158324674487327e-7,0.1571261603885184,0.061148158646209635,-0.1463636898368723,-0.41466049263829824,-0.8509613269044047,-0.08833938630327069,-0.1387004141190501,10.261949033748461,-1010.0382834206259,153038.650392968,-3.1717389202907868e7,8.429383853784582e9,0.042862187866354984,-14.944526304862116,2264.359850510792,-469290.4863542527,1.2472116237174487e8,-0.15170098647039526,50.25520206310998,-10415.432959011941,2.7680614526247154e6,0.649699115447828,-231.16011697832934,61434.35532351243,-3.450449780716402,1363.4740697093193,22.33087796773151,0.1943158798329947,0.0,13.133001092808037,0.0,13.133001092804058,0.0
17.947901718522715,-0.10825906135658869,0.006107637289516456,1.5934856681026064,1.5933260631860464,5.8790784258996125e-9,1.5935603039636403,2.5393521671717187,1.5810512405452437,2.5186782275197728,6.20038768489016,1.2727653280961602,3.166789076950121e-15,0.000685965190776882,0.018804570575768703,8619.409439456334,30.54620611322413,-3094.2049719399843,466780.4736445488,-9.511789562413892e7,12335.720900982145,0.5326605846591514,-49.54205675024515,7182.281906986934,-1.431455497596688e6,-0.00252021607066443,-1.2446814149896797,168.8817807882533,-32621.913293965055,0.007708541301875745,4.106077990123396,-753.9887956469336,-0.028368658646683947,-17.85923461353138,0.1274699545353637,0.9818494449056097,0.9921685177553246,1.0000680475025503,1.4405477323741736,1.006625946076625,12335.70463220097,0.0,8619.256947305157,0.0,8619.256947305157,0.0,-0.17223921550721633,-0.07390360962655713,0.0006511888628606018,5.841562950108283,0.08203903651418668,-0.17223921550717156,0.19842381917125018,0.19962925188590608,0.2008362084370012,0.20079597859166184,2.7337840010249308e-18,0.19771407207370356,0.19921332226819896,0.002229862043474463,0.002229862043474463,6.56548754047361e-5,8619.409439456334,8619.409439456334,12335.720900982145,2.434931925514907e-13,0.02294972742277352,-0.00047993612986189124,1.0,10.0,0.0,0.0,0.01143369552458631,-0.11732910327027782,-9.211509247812171e-8,0.15597839710130848,0.06053491903585555,-0.1307261300074209,-0.3877026755897658,-0.8209002812653684,-0.08315963671363508,-0.13872052360587478,9.678045781089224,-898.3651503031676,128372.92461991106,-2.5091521227689285e7,6.289015271283233e9,0.027366065557791103,-12.618002919596726,1803.0640849284769,-352423.3859747695,8.833247040981877e7,-0.08717770045268372,37.987450671833244,-7424.952946664427,1.8610128117345716e6,0.3397316438507554,-156.43095337582096,39208.33040638214,-1.6400617121828924,826.0519022559399,9.615975034809138,0.1739640998327454,0.0,12.385738558099128,0.0,12.385738558095557,0.0
18.244750989927322,-0.09185485188547336,0.006077758467077543,1.589319514844028,1.589184230683586,4.531274476469189e-9,1.5893822585700195,2.5260669938026097,1.578810798988589,2.508642197585207,5.917094038414766,1.2005609031319786,2.795842440305517e-15,0.0006836767877599091,0.015407556730213282,9142.805704126913,21.840152962850443,-2030.7414309610003,280340.32022491837,-5.219197721574919e7,11952.73441667618,0.3883574930330456,-32.83072828053594,4326.999805529287,-784356.7870892903,-0.003492699503825168,-0.8442505470168252,102.83221582175943,-17932.964216014276,0.011615540777209114,2.562178416253925,-418.8519429973268,-0.04728013346544318,-10.1595055596911,0.23653055950134189,0.9846198776369771,0.9933688518020873,1.0000574281156762,1.3142699962408715,1.005349072425442,11952.720981523946,0.0,9142.687746312738,0.0,9142.687746312738,0.0,-0.171301810865675,-0.07350920244630503,0.0006442493617005935,5.319972425631507,0.07299382205896873,-0.17130181086563714,0.19740230230544994,0.19859664346892958,0.199793345868664,0.19975933417441943,1.624049744728734e-18,0.1971599795640363,0.19842542131283294,0.001914512309858772,0.001914512309858772,6.02885492619715e-5,9142.805704126913,9142.805704126913,11952.73441667618,1.95776081437376e-13,0.02270315590177856,-0.0004096458146162922,1.0,10.0,0.0,0.0,0.011387129442081714,-0.11638283580023294,-8.173061197582613e-8,0.1547160590674237,0.05986243288806553,-0.1160116213117053,-0.3621362118703886,-0.7775680396997113,-0.07799842814893318,-0.13874259441388154,8.813890191219135,-745.0959287313815,96964.34447066777,-1.726016583499521e7,3.939852550386982e9,0.012829165588547497,-10.224507204213294,1330.583889100819,-236850.96525741456,5.406424761053127e7,-0.033241831357780735,27.388214125948018,-4875.246878920087,1.112837155316582e6,0.10869764542132666,-100.35015945438298,22906.201214049877,-0.43635281447494356,471.492213889337,2.0724180085932513,0.1547861833259361,0.0,11.279815489190373,0.0,11.27981548918743,0.0
18.52221981253878,-0.07676119123035702,0.006050610771866498,1.585515543451244,1.5854025809252,3.424105666436154e-9,1.5855675307059207,2.5139674002883012,1.5767660513896435,2.499495621292357,5.5686748687584675,1.1427806531325648,2.5144494298687e-15,0.0006786713567765722,0.012472534207125862,9570.245301412191,14.548315614553717,-1207.0280794140438,148259.30893987717,-2.4522402237126406e7,11609.468654270688,0.27496656642131806,-20.57643619401352,2399.438606375427,-384887.0415859693,-0.0037135089996790196,-0.56544207339866,60.265766617694545,-9237.139482644827,0.012540634480936504,1.6101616744095573,-228.30883437351753,-0.051795228501245065,-5.948354244126143,0.26182507106302866,0.9871625489434838,0.9944689191500762,1.0000477564746328,1.2182506776314426,1.004295750414138,11609.457689069926,0.0,9570.157800438243,0.0,9570.157800438243,0.0,-0.1704483683894477,-0.07315006016689117,0.0006379612186168952,4.711911551302929,0.06613590701748172,-0.17044836838941532,0.19647176031557143,0.19765605340564682,0.19884346150740964,0.19881512869209683,9.273947299539532e-19,0.19665492553828026,0.1977072918130925,0.0016199576730002825,0.0016199576730002825,5.6240095104838505e-5,9570.245301412191,9570.245301412191,11609.468654270688,1.5594685665005298e-13,0.022479632131694446,-0.0003446173937684542,1.0,10.0,0.0,0.0,0.011344609787423795,-0.11552284983067315,-7.223773696246998e-8,0.1535696679839651,0.05925350933034045,-0.10486291355739234,-0.3425338155243547,-0.7267520512181962,-0.07385937007004234,-0.13876258855788387,7.806476569139571,-584.5026267432463,67371.03188424787,-1.0621673788455287e7,2.147409304438584e9,0.0018762282221436622,-8.2051636448487,945.7448371450394,-149105.52601624606,3.014502236423037e7,0.003128063391715627,19.914344607420713,-3139.682831322487,634757.2198707336,-0.03070170351667235,-66.11162271936792,13365.945571700773,0.21328686677280362,281.44382676268674,-1.5672606194878342,0.1402459468940188,0.0,9.990553203654635,0.0,9.990553203652357,0.0
18.817061421817,-0.06096829283052503,0.006022550085275832,1.5815650663380927,1.5814754115012244,2.4040371300208062e-9,1.5816059839651588,2.501432760872272,1.5746429079634234,2.4900129860397846,5.095290742804584,1.092018452383428,2.2748548141234617e-15,0.0006698290838322698,0.00958515428682295,9930.523891390794,8.256395740275138,-578.053056693922,59738.56057642753,-8.300222116195625e6,11259.727883086838,0.1765530900122936,-11.074838716319514,1081.022100012212,-145119.02971437195,-0.0034425214338551662,-0.34675745370750605,30.62364004254284,-3902.2171292981757,0.011673063166068134,0.937423914114669,-109.0772573487917,-0.04838103639064937,-3.269518714948064,0.24492940170700747,0.9898164709627477,0.9956155058850483,1.000037737082746,1.1375620341887869,1.0032947376984056,11259.719375385896,0.0,9930.465440945773,0.0,9930.465440945773,0.0,-0.16956454937323487,-0.0727780730765242,0.0006314790581059409,3.9448667960171924,0.06038997831709496,-0.16956454937320736,0.1955075746464752,0.19668151198222952,0.1978593362341299,0.197836904600933,4.571563561170188e-19,0.1961311538870511,0.196962719701288,0.0013070458794883113,0.0013070458794883113,5.2949702056640454e-5,9930.523891390794,9930.523891390794,11259.727883086838,1.1811950565148353e-13,0.0222491167307175,-0.0002761741280957127,1.0,10.0,0.0,0.0,0.011300452303686006,-0.11463377456462537,-6.22295729343097e-8,0.1523853752318517,0.058626253443932845,-0.09551609221266831,-0.3258042083236196,-0.6601681099803147,-0.07019657815574998,-0.13878318598923878,6.535667371514423,-409.69025812104,39534.53760737659,-5.218320190679552e6,8.832566164870105e8,-0.007219482995789768,-6.272727127773697,605.3094053885034,-79897.18567446823,1.3523454925226893e7,0.03048488415666283,13.901748892101612,-1834.946892544946,310584.42648644256,-0.12559966982176995,-42.14203629380715,7132.991273995124,0.6131087284327029,163.81878863173074,-3.5892573619785044,0.12806348089099454,0.0,8.364202554460617,0.0,8.364202554459046,0.0
19.104998586111797,-0.045782266661317496,0.005995892481346509,1.5777946973427077,1.5777274176702414,1.5611280848274534e-9,1.5778251429506083,2.4894990054138133,1.5726164707685748,2.4809773893102594,4.512019255649667,1.053247550326309,2.0916565567997187e-15,0.0006573716803916844,0.0069752660857820975,10163.675828517034,3.902053545642637,-215.90343408866124,17582.698083235417,-1.9221623830304062e6,10932.542561184984,0.10194283764518564,-5.032647220583229,385.6123859792344,-40608.58327247767,-0.002838629147604641,-0.19392749528412287,13.344686111797218,-1326.7685702790122,0.009650079687891572,0.505980905211571,-45.46544039755407,-0.04010712544029233,-1.6974123405117587,0.2035025410660275,0.9923621517639094,0.9967137865004337,1.000028197832203,1.0782261604879493,1.0024087095998329,10932.536306660166,0.0,10163.641112185212,0.0,10163.641112185212,0.0,-0.16872339121094582,-0.07242398313092085,0.0006253377873730101,3.0934082241592242,0.05617714617661344,-0.16872339121092228,0.19458943551419366,0.19575356413729295,0.1969223059933692,0.19690551219149569,1.9278400667775146e-19,0.19563185292086363,0.1962531945503321,0.0010014231604382117,0.0010014231604382117,5.0730604506037645e-5,10163.675828517034,10163.675828517034,10932.542561184984,8.516521767026054e-14,0.022030636619729923,-0.0002099355703148462,1.0,10.0,0.0,0.0,0.011258309095889402,-0.11378903858230875,-5.232168338197553e-8,0.1512609962223123,0.05803242893014679,-0.08864306565596236,-0.31314567113507363,-0.5805145106930638,-0.06735294015412453,-0.13880267889755482,5.1250076487124705,-251.92091853928537,19062.913599729756,-1.973092137448069e6,2.6188316041727304e8,-0.013795301055721056,-4.575746993584987,346.24782292566607,-35838.113279617086,4.7566954380346965e6,0.04859277745989034,9.433570129812711,-976.4143846170684,129596.82929308416,-0.18297218151668182,-26.6025458160518,3530.8836526561054,0.8331533643361249,96.19941657985717,-4.597335341432604,0.11913161070195155,0.0,6.558873274314516,0.0,6.558873274313567,0.0
19.38327389900834,-0.03132174952137126,0.005970797781767082,1.5742299314415173,1.574183932969351,8.922359357580248e-10,1.574250556316188,2.4782424254131707,1.5707001641099767,2.4724472621999687,3.8061657465306937,1.0259628297323158,1.955532469150518e-15,0.0006416533579222132,0.004632905304867775,10260.132230495616,1.396549602448379,-55.411359231945696,3226.7119178441003,-251856.4172242818,10629.28694621252,0.04962435548445117,-1.7552827978815642,95.93890825633716,-7198.688879094621,-0.0020523577215387123,-0.09260969838636263,4.529638146466262,-319.6754532981492,0.007006991928317697,0.2366211714678506,-14.999555528188543,-0.02926242172551938,-0.775981030898965,0.14921057689470738,0.9947805547651775,0.9977557617797916,1.0000191995570242,1.037648270609849,1.001616849725039,10629.282747713221,0.0,10260.115035535664,0.0,10260.115035535664,0.0,-0.16793022529331444,-0.0720900440954184,0.0006195717513990493,2.2012614444304024,0.053303629452966676,-0.16793022529329416,0.19372324065315208,0.19487816240315656,0.19603837470798044,0.19602691852385032,6.297442112112154e-20,0.19516023859431775,0.19558331324370803,0.0007059107212779818,0.0007059107212779818,4.9509470246633506e-5,10260.132230495616,10260.132230495616,10629.28694621252,5.665919762036183e-14,0.021825431260224615,-0.00014644005823422204,1.0,10.0,0.0,0.0,0.011218466080943582,-0.11299376089877836,-4.227538367416511e-8,0.1502032314636324,0.057475300868570736,-0.08392062713460768,-0.30402844342847657,-0.4864244033737666,-0.06528469187945127,-0.13882095370696224,3.6469399522709214,-127.5651061949597,6868.9525575917205,-505920.3881199553,4.778328148179202e7,-0.01817487596388053,-3.089573280923338,166.36314524392276,-12253.179259169507,1.1572910033690669e6,0.05980700690251457,6.0438682310003955,-445.1502810025537,42043.65287227111,-0.21584648195441986,-16.17202919203947,1527.41941456215,0.948929769980393,55.490184810275096,-5.078344220793792,0.11303945584252255,0.0,4.667275650779006,0.0,4.667275650778534,0.0
19.687201893786966,-0.015763498985663083,0.005944106354732515,1.5704219708062748,1.570398850731293,3.362395005691927e-10,1.5704321889671418,2.466246255684229,1.5686525025650664,2.463348534106692,2.796550718559313,1.0073979160330668,1.8461921819617745e-15,0.0006205334969947005,0.0022592471595794424,10212.022864312437,0.22100666812467654,-4.780321062307344,151.1141042937529,-6391.617631358898,10312.01242436222,0.014086359306066283,-0.2737424677322079,8.121996594371966,-329.88664454112154,-0.0010661831002848764,-0.026063436518420594,0.6957527290137097,-26.546090539589176,0.0036690251587572394,0.06597291776210151,-2.2678850968827677,-0.01545287494209339,-0.2141753995348922,0.07948823720363225,0.9973764276966521,0.998872694310238,1.0000096096248992,1.0106004214238762,1.0008029761004675,10312.010351360157,0.0,10212.017945094503,0.0,10212.017945094503,0.0,-0.16708522486543106,-0.07173422672585991,0.0006134552013565981,1.1883450866566245,0.051391485787071194,-0.16708522486541375,0.1927999696213428,0.19394512775736666,0.1950962899077595,0.19509054545469925,8.943628460508864e-21,0.19465688927601943,0.19486872743951533,0.00038287852617201304,0.00038287852617201304,4.9202431173156384e-5,10212.022864312437,10212.022864312437,10312.01242436222,2.887701533545352e-14,0.02160767700606078,-7.76282010640725e-5,1.0,10.0,0.0,0.0,0.01117590844294418,-0.1121478455979585,-2.987395617520066e-8,0.14907897714711643,0.0568847679992654,-0.08071616781664082,-0.2972247242067474,-0.3548057824218263,-0.06376424801825739,-0.13884030136634384,1.9687893264951235,-37.17685131773973,1080.6904338820798,-42969.77280395206,2.1909221068454143e6,-0.020936379842565026,-1.6080814632899865,46.74517052105651,-1858.6537772509705,94768.14476458813,0.0664269014252093,3.032937414630645,-120.59386069305602,6148.781762296319,-0.23378806123385348,-7.824415399321337,398.94752877419717,1.0061032571511583,25.884660875587734,-5.284398314280702,0.1089857335535599,0.0,2.5196151426504576,0.0,2.5196151426503226,0.0
19.99651113574786,-0.00017445842959383411,0.005917675570041745,1.5666346303172352,1.566634423760036,1.8387915673984705e-12,1.5666345835476652,2.4543440949303506,1.566615157439916,2.4543125353486253,1.0366575632087416,1.000019965887635,1.7707914443281424e-15,0.0005953033046818601,2.4238656801731804e-5,10003.21465158391,0.00011415237723219904,-0.0004404318110136371,0.00232538192778006,-0.015750720871924462,10003.401402625532,3.666698429996222e-5,-0.00014141021560436508,0.0007462917059527725,-0.005052745409596759,-1.1888571967631544e-5,-6.81335894117903e-5,0.00035941895318655293,-0.0024323832040263394,4.141084132486321e-5,0.00017317310921813146,-0.0011714489115299367,-0.00017656652812876884,-0.0005644192657968884,0.0009195723453821586,0.9999711262818097,0.9999875689745279,1.0000000944021574,1.0000274991826636,1.0000088348497842,10003.401380089676,0.0,10003.214638835467,0.0,10003.214638835467,0.0,-0.1662469266267485,-0.071381227154248,0.0006073967889551515,0.1632934435013,0.05064115403992793,-0.16624692662673374,0.19188376725219977,0.19301928701954849,0.19416151016393945,0.1941614589644392,2.674808553899461e-25,0.19415668343574563,0.19415901588158216,5.371030934770161e-5,5.371030934770161e-5,4.997999906034645e-5,10003.21465158391,10003.21465158391,10003.401402625532,3.805993583274417e-15,0.02139257667512734,-8.124953807205804e-6,1.0,10.0,0.0,0.0,0.01113358852739206,-0.11131018661012465,-1.0732270597476252e-8,0.14796659521201522,0.05630211155331889,-0.07934739276018002,-0.2933394903801613,-0.13053890868043927,-0.06296257512729053,-0.1388593660316691,0.27053602674036836,-0.7019784413664256,2.803998589226182,-15.320214976581196,107.33813929811657,-0.021775944679229973,-0.21774551618133908,0.8697676227696081,-4.752151806245165,33.29503752553765,0.06817745024849739,0.40468764170838806,-2.21109300595229,15.49159782919413,-0.23750344992109382,-1.0287828504439305,7.20796914907868,1.0128227115491262,3.3537418042289007,-5.275817264913282,0.10739539007153746,0.0,0.34622641077630323,0.0,0.3462264107763008,0.0


==> anc/data/qcd_taylor_csc_gluon_exp1.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,rΓ2ΔbarΔ,iΓ2ΔbarΔ,rΓ2ππ,iΓ2ππ,rΓ2σσ,iΓ2σσ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqphiq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5,flow_rΓ2ΔbarΔ,flow_iΓ2ΔbarΔ,flow_rΓ2ππ,flow_iΓ2ππ,flow_rΓ2σσ,flow_iΓ2σσ
0.010000000000000002,-7.600902459542082,44726.20368568844,1248.4436008452494,7.541456856822772,0.023870633838165102,-1.0389844775969938e6,51.05731724421035,7.984149221429228,86.85592878229393,4.365486147297011,9.281127924181073,32.32096943381172,1514.5136799979575,9.445360307662725e11,188.3718545157942,27.23149946433835,0.37202910279907403,-0.041784823598501844,0.030102458336790604,14119.979912884977,30.27338978076469,-0.10845638502623993,-0.07644902611129857,0.037127233049450946,56.30287121688483,-1.4939286475725069,-0.10582667856052502,0.04672126034719758,-4.423218544657019,-0.1285479083090494,0.0586801247045354,-0.11609750736045787,0.0683349038341095,0.06080406410676619,0.3028739403979657,0.0022578206440352533,1.066263173214226,9.54872322525712e6,2.3190646308853957e6,11991.093359511702,0.0,-1705.7556280792642,0.0,-775.1700975473923,0.0,-6629.353104233287,-1.3209766007391912,1.2825818765373982e-7,-1.1910383316191581e-6,-1.8826034290961527e-6,-6.629353104233298e-15,0.0009600481449966417,2.030975259414403e-9,2.7730407014768077,0.00010118797167419414,1.0137860029692788e-9,0.00011341635328050007,0.00015453179791522368,0.05031758963814019,0.004887361106440924,0.0030500483297315074,188.3718545157942,1948.668778163274,14119.979912884977,1231.911765607144,7.316496029986377e-9,-1.5330926217286039e-12,1.0,10.0,0.0,0.0,-28726.54693272421,-3.3841519436590937e-6,1.9702877623163796e-7,4.1176030401358856e6,-2.8216353532771846e-5,-2.0268970252916954e-7,-0.00021559576832208343,-5.779714153947546e-7,-1.240542445986817e-6,-0.310615709064408,-7.501053087158076e-5,2.572924823268344e-5,-1.0743935137277521e-5,5.63110254169438e-6,-3.649728084158645e-6,-7.141191592323234e-5,2.9797285589553504e-5,-1.2861236190883787e-5,6.819743480313325e-6,-4.450407147399485e-6,3.529460836747168e-5,-1.6004142013778983e-5,8.56551979109317e-6,-5.6014440981864226e-6,-2.035098151454096e-5,1.1056016680835402e-5,-7.2341422427192975e-6,1.458451073266649e-5,-9.549011925236816e-6,-1.2839294178501277e-5,-8.507471075749234e-5,0.0,-0.0003125572780717558,0.0,0.009190465476189317,0.0
0.010025371615257215,-7.598368511176941,44427.74454535206,1244.2716865736243,7.541456850670725,0.023931198002239997,-1.0286028952611436e6,51.057317172460486,7.984149182631707,86.85592781764038,4.365486139824224,9.281127901796527,32.157584561136765,1503.0442290475187,9.350107632619102e11,187.4196197736327,27.23149936720537,0.37391926223741057,-0.04221048435196902,0.030563613688901647,14048.602265378535,30.273389619183405,-0.1090074582182536,-0.07722781902346508,0.03769600467663046,56.30287075760917,-1.5015189636332735,-0.1069047462840042,0.04743700784265976,-4.445691846664113,-0.12985743771542577,0.059579075695582656,-0.1172801912177657,0.0693817583120128,0.06173553875113462,0.3028739403979657,0.0022653908831311528,1.0662631728652372,9.548723254217442e6,2.3190646420041514e6,11930.477406551565,0.0,-1697.1328983507722,0.0,-771.2515276661072,0.0,-6585.122379369997,-1.3209778988839178,1.3007877074042114e-7,-1.2027942623659236e-6,-1.9016412983805194e-6,-6.737025148572308e-15,0.0009600492155042733,2.058353889356722e-9,2.7730425431975396,0.00010186772231678494,1.025781765858644e-9,0.0001141782496236427,0.00015556989501357046,0.05057013499685402,0.004912054530811222,0.0030654823375668053,187.4196197736327,1938.8181070285304,14048.602265378535,1225.684357020013,7.464055303615156e-9,-1.5401569073943505e-12,1.0,10.0,0.0,0.0,-28534.883287472963,-3.41982012269841e-6,1.990664050115677e-7,4.076462554694523e6,-2.8414772291247015e-5,-2.0578557412730217e-7,-0.00021710849649736192,-5.867094173536598e-7,-1.259297319172928e-6,-0.3106163344590618,-7.57553051899446e-5,2.6115169725013445e-5,-1.0959470465906927e-5,5.772630251647458e-6,-3.7600511294185493e-6,-7.211828197014499e-5,3.024425254102754e-5,-1.311932517851722e-5,6.991199271270422e-6,-4.584973619227106e-6,3.582384396037991e-5,-1.6325414778916983e-5,8.780959319136862e-6,-5.770884271205281e-6,-2.0759626202261434e-5,1.1334232137416332e-5,-7.453076060684948e-6,1.4951701186099804e-5,-9.8381546270607e-6,-1.3228276966232903e-5,-8.561839796212366e-5,0.0,-0.0003148428640707474,0.0,0.009258315371809144,0.0
0.010290681506700258,-7.5722487748832545,41464.9506140363,1202.0718426909184,7.54145678390118,0.024564515188467605,-927452.0558717843,51.05731640277124,7.984148758946325,86.85591739137932,4.365486058005145,9.281127657230854,30.52081461476602,1389.763115474892,8.422518641076035e11,177.880246640075,27.23149833032904,0.3939714466262527,-0.046859020963724886,0.035749096295546075,13333.549569442539,30.273387879946156,-0.114853695343132,-0.08573283992798494,0.04409158359304221,56.30286576896272,-1.5820427390784217,-0.11867808304674554,0.05548526355712133,-4.6841054219575815,-0.1441585127097412,0.06968737031464156,-0.13019599473764917,0.08115315414079122,0.07220951845215469,0.3028739403979658,0.0023449195254434197,1.0662631689659712,9.548723569907917e6,2.319064763377405e6,11323.234073364069,0.0,-1610.7514293297074,0.0,-731.9957557827348,0.0,-6146.0405635895,-1.3209907562392578,1.50431374333234e-7,-1.3308247014719968e-6,-2.109414864344741e-6,-7.954129482857849e-15,0.0009600595989036257,2.3630062379597692e-9,2.773060588722575,0.00010914629630018571,1.1580169181136738e-9,0.0001223364150986807,0.00016668553819359494,0.053267058280649135,0.005175343055360388,0.0032298698233403497,177.880246640075,1840.135271084641,13333.549569442539,1163.2989276123042,9.169041365421529e-9,-1.5878399895915644e-12,1.0,10.0,0.0,0.0,-26632.223815668818,-3.8121529507096212e-6,2.2126948206586872e-7,3.675616070419902e6,-3.0547781014490634e-5,-2.4058502571733554e-7,-0.00023336731914923002,-6.848120114457055e-7,-1.4698607506638966e-6,-0.31062294130141954,-8.387061781139603e-5,3.0443992949573204e-5,-1.344796374510452e-5,7.454729911829994e-6,-5.110116311311954e-6,-7.981250430503976e-5,3.525784755488369e-5,-1.6099259096632864e-5,9.029115283988837e-6,-6.231817355127033e-6,4.175997976215062e-5,-2.0035069330595793e-5,1.134185814720387e-5,-7.844693545233315e-6,-2.547832716039733e-5,1.464162113997359e-5,-1.0132913165071532e-5,1.9317195506498826e-5,-1.3377759009722497e-5,-1.799062731232776e-5,-9.138892791007103e-5,0.0,-0.0003393666157392282,0.0,0.009986860909594854,0.0
0.010290681506700258,-7.5722487748832545,41464.9506140363,1202.0718426909184,7.54145678390118,0.024564515188467605,-927452.0558717843,51.05731640277124,7.984148758946325,86.85591739137932,4.365486058005145,9.281127657230854,30.52081461476602,1389.763115474892,8.422518641076035e11,177.880246640075,27.23149833032904,0.3939714466262527,-0.046859020963724886,0.035749096295546075,13333.549569442539,30.273387879946156,-0.114853695343132,-0.08573283992798494,0.04409158359304221,56.30286576896272,-1.5820427390784217,-0.11867808304674554,0.05548526355712133,-4.6841054219575815,-0.1441585127097412,0.06968737031464156,-0.13019599473764917,0.08115315414079122,0.07220951845215469,0.3028739403979658,0.0023449195254434197,1.0662631689659712,9.548723569907917e6,2.319064763377405e6,11323.234073364069,0.0,-1610.7514293297074,0.0,-731.9957557827348,0.0,-6146.0405635895,-1.3209907562392578,1.50431374333234e-7,-1.3308247014719968e-6,-2.109414864344741e-6,-7.954129482857849e-15,0.0009600595989036257,2.3630062379597692e-9,2.773060588722575,0.00010914629630018571,1.1580169181136738e-9,0.0001223364150986807,0.00016668553819359494,0.053267058280649135,0.005175343055360388,0.0032298698233403497,177.880246640075,1840.135271084641,13333.549569442539,1163.2989276123042,9.169041365421529e-9,-1.5878399895915644e-12,1.0,10.0,0.0,0.0,-26632.223815668818,-3.8121529507096212e-6,2.2126948206586872e-7,3.675616070419902e6,-3.0547781014490634e-5,-2.4058502571733554e-7,-0.00023336731914923002,-6.848120114457055e-7,-1.4698607506638966e-6,-0.31062294130141954,-8.387061781139603e-5,3.0443992949573204e-5,-1.344796374510452e-5,7.454729911829994e-6,-5.110116311311954e-6,-7.981250430503976e-5,3.525784755488369e-5,-1.6099259096632864e-5,9.029115283988837e-6,-6.231817355127033e-6,4.175997976215062e-5,-2.0035069330595793e-5,1.134185814720387e-5,-7.844693545233315e-6,-2.547832716039733e-5,1.464162113997359e-5,-1.0132913165071532e-5,1.9317195506498826e-5,-1.3377759009722497e-5,-1.799062731232776e-5,-9.138892791007103e-5,0.0,-0.0003393666157392282,0.0,0.009986860909594854,0.0
0.010557937594350654,-7.546609596897516,38748.903940852826,1162.040294404815,7.541456711984939,0.025202478726626485,-837841.802344382,51.05731559095965,7.984148297734673,86.85590624536819,4.365485968511622,9.281127390766688,28.995208136418512,1286.8736634525371,7.601550180235938e11,168.98875243763965,27.231497249363496,0.4147001510443481,-0.05191956288943304,0.04169394563628271,12667.060594349641,30.27338603721378,-0.12089728066792507,-0.0949917025137966,0.05142373716576174,56.30286039185793,-1.6652836129918525,-0.13149495581506512,0.06471211312468157,-4.930563542158732,-0.1597271644788552,0.08127592994318561,-0.14425654860464024,0.09464834670971768,0.08421725002390754,0.30287394039796584,0.0024257005101220156,1.0662631645453295,9.54872391242178e6,2.319064895403973e6,10757.232449734678,0.0,-1530.2366709185246,0.0,-695.4060720585727,0.0,-5743.518401195062,-1.321002457961184,1.735266511543513e-7,-1.4694966828876983e-6,-2.3353343131810386e-6,-9.362456926845842e-15,0.0009600686638479405,2.7058695343682867e-9,2.773076695924636,0.00011679654361668775,1.304385671170144e-9,0.00013091116737873245,0.0001783687881752764,0.05605337165691629,0.005447500357789002,0.00339980286334141,168.98875243763965,1748.1546136608454,12667.060594349641,1105.1504874225177,1.1219128994421708e-8,-1.5731058812629544e-12,1.0,10.0,0.0,0.0,-24887.988122233444,-4.24506192111415e-6,2.45327456738223e-7,3.3204993838338433e6,-3.2806473076900716e-5,-2.804549440578495e-7,-0.00025057807441292656,-7.969624423320389e-7,-1.7105764535602443e-6,-0.31062972665465494,-9.266883756654473e-5,3.538441539968339e-5,-1.6435947211805665e-5,9.579192228280115e-6,-6.903574254998551e-6,-8.814902724505777e-5,4.0979860420191545e-5,-1.9677611328793094e-5,1.1603222193391462e-5,-8.419766150813936e-6,4.8534340878127123e-5,-2.44900979898914e-5,1.45769897841508e-5,-1.0600314732889727e-5,-3.1145549975013624e-5,1.8820419216758373e-5,-1.3694439418902413e-5,2.4833750388812113e-5,-1.8082831886285464e-5,-2.4322316008838714e-5,-9.735124922368151e-5,0.0,-0.0003652319842904282,0.0,0.010756314208242107,0.0
0.010557937594350654,-7.546609596897516,38748.903940852826,1162.040294404815,7.541456711984939,0.025202478726626485,-837841.802344382,51.05731559095965,7.984148297734673,86.85590624536819,4.365485968511622,9.281127390766688,28.995208136418512,1286.8736634525371,7.601550180235938e11,168.98875243763965,27.231497249363496,0.4147001510443481,-0.05191956288943304,0.04169394563628271,12667.060594349641,30.27338603721378,-0.12089728066792507,-0.0949917025137966,0.05142373716576174,56.30286039185793,-1.6652836129918525,-0.13149495581506512,0.06471211312468157,-4.930563542158732,-0.1597271644788552,0.08127592994318561,-0.14425654860464024,0.09464834670971768,0.08421725002390754,0.30287394039796584,0.0024257005101220156,1.0662631645453295,9.54872391242178e6,2.319064895403973e6,10757.232449734678,0.0,-1530.2366709185246,0.0,-695.4060720585727,0.0,-5743.518401195062,-1.321002457961184,1.735266511543513e-7,-1.4694966828876983e-6,-2.3353343131810386e-6,-9.362456926845842e-15,0.0009600686638479405,2.7058695343682867e-9,2.773076695924636,0.00011679654361668775,1.304385671170144e-9,0.00013091116737873245,0.0001783687881752764,0.05605337165691629,0.005447500357789002,0.00339980286334141,168.98875243763965,1748.1546136608454,12667.060594349641,1105.1504874225177,1.1219128994421708e-8,-1.5731058812629544e-12,1.0,10.0,0.0,0.0,-24887.988122233444,-4.24506192111415e-6,2.45327456738223e-7,3.3204993838338433e6,-3.2806473076900716e-5,-2.804549440578495e-7,-0.00025057807441292656,-7.969624423320389e-7,-1.7105764535602443e-6,-0.31062972665465494,-9.266883756654473e-5,3.538441539968339e-5,-1.6435947211805665e-5,9.579192228280115e-6,-6.903574254998551e-6,-8.814902724505777e-5,4.0979860420191545e-5,-1.9677611328793094e-5,1.1603222193391462e-5,-8.419766150813936e-6,4.8534340878127123e-5,-2.44900979898914e-5,1.45769897841508e-5,-1.0600314732889727e-5,-3.1145549975013624e-5,1.8820419216758373e-5,-1.3694439418902413e-5,2.4833750388812113e-5,-1.8082831886285464e-5,-2.4322316008838714e-5,-9.735124922368151e-5,0.0,-0.0003652319842904282,0.0,0.010756314208242107,0.0
0.01082691403856517,-7.521452477782141,36256.91147143919,1124.0571358188056,7.54145663464951,0.02584454956131881,-758336.621530066,51.057314735968774,7.984147796845598,86.85589434938528,4.365485870839712,9.281127101109714,27.572430625615013,1193.3260202429108,6.873845630018367e11,160.6965623173553,27.231496128621632,0.4360987764157529,-0.05741576474016287,0.048486915066197636,12045.494265383315,30.273384092295487,-0.12713631264072955,-0.10504769569902066,0.059801930590024636,56.30285461167769,-1.7512151666603404,-0.145415291016038,0.07525530840232071,-5.184987946564907,-0.17663618354111724,0.09451776429384685,-0.15952757874823015,0.11006880462699932,0.0979379737407539,0.3028739403979659,0.0025076676666210334,1.06626315954844,9.548724283131283e6,2.319065038680056e6,10229.380430208661,0.0,-1455.1487653869042,0.0,-661.2825852103066,0.0,-5374.19473324994,-1.3210131083627992,1.9965445930151492e-7,-1.6193198940496976e-6,-2.5804014640527093e-6,-1.0986404804637086e-14,0.0009600765056449646,3.0905981311414164e-9,2.7730910277707816,0.0001248239230909017,1.465970687113046e-9,0.00013990862458304075,0.00019062798105816254,0.05892803072550675,0.005728438388791259,0.0035752273103678606,160.6965623173553,1662.3736379936029,12045.494265383315,1050.9213673663066,1.3673383600079149e-8,-1.4698184272737202e-12,1.0,10.0,0.0,0.0,-23287.61116596939,-4.721987206578345e-6,2.713084195084989e-7,3.005424947673221e6,-3.519530244798666e-5,-3.2598274697366535e-7,-0.0002687736696106673,-9.247387683309969e-7,-1.984831834089079e-6,-0.3106366981843267,-0.00010218393049356047,4.1003499665214884e-5,-2.000783068976887e-5,1.2247839499398569e-5,-9.27080085546605e-6,-9.715901283037512e-5,4.7487982934845816e-5,-2.3955583513778654e-5,1.4837021039217532e-5,-1.1308021167409955e-5,5.623873959799223e-5,-2.9816661368699993e-5,1.864179166323811e-5,-1.4238508447134554e-5,-3.792194091817358e-5,2.4071725558698524e-5,-1.8397513450388103e-5,3.176727904341767e-5,-2.4297220371823567e-5,-3.268683063440516e-5,-0.00010349117997223685,0.0,-0.0003924563744869894,0.0,0.011567353124454869,0.0
0.01109743814913084,-7.4967732682312525,33968.04477716003,1088.0019082136532,7.541456551602113,0.026490315508907396,-687676.7975854804,51.05731383661546,7.984147254018196,86.85588167116732,4.365485764454668,9.28112678689609,26.244541097234453,1108.1663736958556,6.227698752065566e11,152.9573949022367,27.23149497314458,0.45816337438786153,-0.06337248966665797,0.056225137794278505,11465.381421940938,30.273382047104967,-0.13356966561423636,-0.1159463217452645,0.06934596450277963,56.30284841362642,-1.839821637149589,-0.16050207948587672,0.08726560741431666,-5.447331918473866,-0.19496208229573256,0.10960221794398363,-0.17607816949236224,0.12763501707572944,0.11356784715228085,0.302873940397966,0.0025907691095523205,1.0662631539157643,9.548724683465889e6,2.319065193831061e6,9736.731903745316,0.0,-1385.0686229833118,0.0,-629.4348418447571,0.0,-5034.969530869032,-1.3210228034072813,2.2912911895125375e-7,-1.7808225054296098e-6,-2.8456660514783884e-6,-1.2852909378389017e-14,0.0009600832108689556,3.521124891867564e-9,2.7731037338056956,0.00013323467536279518,1.6439214542337853e-9,0.0001493357810830694,0.00020347264686503122,0.06189034453030291,0.00601810390501795,0.0037561107675332032,152.9573949022367,1582.3135728258894,11465.381421940938,1000.3088971746959,1.6599288392352753e-8,-1.2453870791865757e-12,1.0,10.0,0.0,0.0,-21817.659499775662,-5.246653013143829e-6,2.9927762583030815e-7,2.7254015825391496e6,-3.771921015406967e-5,-3.778104770525646e-7,-0.00028799062881042844,-1.0698580314064568e-6,-2.2963127022030144e-6,-0.31064386405695266,-0.00011245120168942253,4.737395951755762e-5,-2.4259817053145708e-5,1.558270168678024e-5,-1.2376090196275785e-5,-0.00010687478339574886,5.486645550119972e-5,-2.9048532591063513e-5,1.8878545989821345e-5,-1.5097233515780195e-5,6.497270726461208e-5,-3.615858964781033e-5,2.3722618415109067e-5,-1.9012362038002496e-5,-4.599066730035327e-5,3.063669686985175e-5,-2.4569809143102043e-5,4.043674114691983e-5,-3.245462766694176e-5,-4.366894989010947e-5,-0.00010979372176804362,0.0,-0.00042105857337088374,0.0,0.01242070774043747,0.0
0.01109743814913084,-7.4967732682312525,33968.04477716003,1088.0019082136532,7.541456551602113,0.026490315508907396,-687676.7975854804,51.05731383661546,7.984147254018196,86.85588167116732,4.365485764454668,9.28112678689609,26.244541097234453,1108.1663736958556,6.227698752065566e11,152.9573949022367,27.23149497314458,0.45816337438786153,-0.06337248966665797,0.056225137794278505,11465.381421940938,30.273382047104967,-0.13356966561423636,-0.1159463217452645,0.06934596450277963,56.30284841362642,-1.839821637149589,-0.16050207948587672,0.08726560741431666,-5.447331918473866,-0.19496208229573256,0.10960221794398363,-0.17607816949236224,0.12763501707572944,0.11356784715228085,0.302873940397966,0.0025907691095523205,1.0662631539157643,9.548724683465889e6,2.319065193831061e6,9736.731903745316,0.0,-1385.0686229833118,0.0,-629.4348418447571,0.0,-5034.969530869032,-1.3210228034072813,2.2912911895125375e-7,-1.7808225054296098e-6,-2.8456660514783884e-6,-1.2852909378389017e-14,0.0009600832108689556,3.521124891867564e-9,2.7731037338056956,0.00013323467536279518,1.6439214542337853e-9,0.0001493357810830694,0.00020347264686503122,0.06189034453030291,0.00601810390501795,0.0037561107675332032,152.9573949022367,1582.3135728258894,11465.381421940938,1000.3088971746959,1.6599288392352753e-8,-1.2453870791865757e-12,1.0,10.0,0.0,0.0,-21817.659499775662,-5.246653013143829e-6,2.9927762583030815e-7,2.7254015825391496e6,-3.771921015406967e-5,-3.778104770525646e-7,-0.00028799062881042844,-1.0698580314064568e-6,-2.2963127022030144e-6,-0.31064386405695266,-0.00011245120168942253,4.737395951755762e-5,-2.4259817053145708e-5,1.558270168678024e-5,-1.2376090196275785e-5,-0.00010687478339574886,5.486645550119972e-5,-2.9048532591063513e-5,1.8878545989821345e-5,-1.5097233515780195e-5,6.497270726461208e-5,-3.615858964781033e-5,2.3722618415109067e-5,-1.9012362038002496e-5,-4.599066730035327e-5,3.063669686985175e-5,-2.4569809143102043e-5,4.043674114691983e-5,-3.245462766694176e-5,-4.366894989010947e-5,-0.00010979372176804362,0.0,-0.00042105857337088374,0.0,0.01242070774043747,0.0
0.01136938723959751,-7.472563138961436,31863.136682472195,1053.7557228676299,7.541456462526279,0.02713948374886186,-624760.9565596287,51.057312891567086,7.984146666861244,86.8558681760211,4.36548564878613,9.281126446680036,25.00404969507639,1030.533184760877,5.6528868737477e11,145.72759806861393,27.231493788736696,0.4808928914533663,-0.069816035171968,0.06501505013470128,10923.449987037542,30.27337990416617,-0.14019706142678448,-0.1277357097996307,0.08018711369692073,56.30284178258301,-1.931098899112944,-0.1768219490213977,0.10090820730802723,-5.717583191389403,-0.21478579041802812,0.12673676997891709,-0.19398139105486917,0.14758858909510228,0.13132180772685867,0.3028739403979661,0.0026749669527475818,1.066263147582587,9.54872511492542e6,2.3190653615172827e6,9276.50812838502,0.0,-1319.6009625214174,0.0,-599.6832082337589,0.0,-4723.003464920586,-1.3210316307456655,2.6229205535123766e-7,-1.9545561185974345e-6,-3.1322352585950873e-6,-1.4991731409789573e-14,0.0009600888573059247,4.001693094133089e-9,2.7731149501573884,0.00014203600089515627,1.839463370271481e-9,0.00015920070701690752,0.00021691378138538814,0.06494000741367517,0.006316481670403807,0.0039424445922782905,145.72759806861393,1507.5228459980867,10923.449987037542,953.0276013318339,2.007384612345618e-8,-8.596001017144431e-13,1.0,10.0,0.0,0.0,-20465.829397486716,-5.8231019582378925e-6,3.292975685479884e-7,2.476065369387856e6,-4.038370221863428e-5,-4.3664075765193814e-7,-0.0003082696771928604,-1.2341908807600405e-6,-2.649034676822402e-6,-0.3106512330330504,-0.00012350762272007458,5.457473835643677e-5,-2.9301407399598553e-5,1.9729575391616772e-5,-1.6425536046668712e-5,-0.00011733012254572378,6.320673746735203e-5,-3.508778011374049e-5,2.3904690580722476e-5,-2.0039145846635464e-5,7.484428280241864e-5,-4.367964478210279e-5,3.0042203342573883e-5,-2.5239478382792293e-5,-5.5560304089135034e-5,3.88036371549884e-5,-3.2622638233299713e-5,5.122355003216788e-5,-4.309961556907198e-5,-5.8003145440183416e-5,-0.00011624310445691361,0.0,-0.00045105937199831314,0.0,0.013317179863371156,0.0
0.011642683644282358,-7.448809583173736,29924.740404999644,1021.2030224234815,7.5414563670787755,0.027791868929253175,-568629.0673632968,51.05731189932458,7.984146032834469,86.85585382650366,4.365485523223531,9.281126078922384,23.84395534988966,959.6521842335239,5.1405092097557983e11,138.96636842335894,27.231492582019893,0.5042892264146507,-0.07677433878040757,0.07497340493157757,10416.641418884848,30.27337766664239,-0.14701908662386404,-0.1404669926506086,0.09246937705429492,56.30283470299197,-2.02505469725854,-0.1944456860254296,0.11636431726517454,-5.995764636480321,-0.23619328840418022,0.14614900939238848,-0.2133148710923182,0.1701945414335044,0.15143561713803252,0.3028739403979662,0.0027602363810627015,1.0662631404784635,9.548725579091469e6,2.319065542439025e6,8846.111702403685,0.0,-1258.3762988029196,0.0,-571.8597734855399,0.0,-4435.711909741911,-1.3210396699281308,2.9951464474121103e-7,-2.141099938204991e-6,-3.4412822559382144e-6,-1.7435772925773667e-14,0.0009600935140851699,4.536890249115958e-9,2.773124799836868,0.00015123617228989425,2.0539068225585456e-9,0.00016951267417320955,0.00023096401769637912,0.06807710559920849,0.006623595203559283,0.004134244369249849,138.96636842335894,1437.5793548964266,10416.641418884848,908.8106344087512,2.4184826106294037e-8,-2.6327002065846785e-13,1.0,10.0,0.0,0.0,-19220.920863082058,-6.4557302414242125e-6,3.614278195874673e-7,2.2536123370568287e6,-4.3194912814577086e-5,-5.032433178661611e-7,-0.0003296562110201115,-1.4197774805976328e-6,-3.047377350063552e-6,-0.31065881451832056,-0.00013539211230151438,6.269163474131796e-5,-3.525709950832417e-5,2.4862174319875026e-5,-2.1676600672919882e-5,-0.00012856053018510055,7.260823204622182e-5,-4.2222654260843355e-5,3.0126254033427465e-5,-2.6448300691434298e-5,8.597086508363686e-5,-5.2566074141659545e-5,3.7866030790743103e-5,-3.33167819788504e-5,-6.68680928100027e-5,4.891627267288488e-5,-4.307017736910162e-5,6.458255605566935e-5,-5.6913135867374536e-5,-7.660812190934785e-5,-0.0001228227538375263,0.0,-0.0004824819559469799,0.0,0.014257655867562828,0.0
0.011642683644282358,-7.448809583173736,29924.740404999644,1021.2030224234815,7.5414563670787755,0.027791868929253175,-568629.0673632968,51.05731189932458,7.984146032834469,86.85585382650366,4.365485523223531,9.281126078922384,23.84395534988966,959.6521842335239,5.1405092097557983e11,138.96636842335894,27.231492582019893,0.5042892264146507,-0.07677433878040757,0.07497340493157757,10416.641418884848,30.27337766664239,-0.14701908662386404,-0.1404669926506086,0.09246937705429492,56.30283470299197,-2.02505469725854,-0.1944456860254296,0.11636431726517454,-5.995764636480321,-0.23619328840418022,0.14614900939238848,-0.2133148710923182,0.1701945414335044,0.15143561713803252,0.3028739403979662,0.0027602363810627015,1.0662631404784635,9.548725579091469e6,2.319065542439025e6,8846.111702403685,0.0,-1258.3762988029196,0.0,-571.8597734855399,0.0,-4435.711909741911,-1.3210396699281308,2.9951464474121103e-7,-2.141099938204991e-6,-3.4412822559382144e-6,-1.7435772925773667e-14,0.0009600935140851699,4.536890249115958e-9,2.773124799836868,0.00015123617228989425,2.0539068225585456e-9,0.00016951267417320955,0.00023096401769637912,0.06807710559920849,0.006623595203559283,0.004134244369249849,138.96636842335894,1437.5793548964266,10416.641418884848,908.8106344087512,2.4184826106294037e-8,-2.6327002065846785e-13,1.0,10.0,0.0,0.0,-19220.920863082058,-6.4557302414242125e-6,3.614278195874673e-7,2.2536123370568287e6,-4.3194912814577086e-5,-5.032433178661611e-7,-0.0003296562110201115,-1.4197774805976328e-6,-3.047377350063552e-6,-0.31065881451832056,-0.00013539211230151438,6.269163474131796e-5,-3.525709950832417e-5,2.4862174319875026e-5,-2.1676600672919882e-5,-0.00012856053018510055,7.260823204622182e-5,-4.2222654260843355e-5,3.0126254033427465e-5,-2.6448300691434298e-5,8.597086508363686e-5,-5.2566074141659545e-5,3.7866030790743103e-5,-3.33167819788504e-5,-6.68680928100027e-5,4.891627267288488e-5,-4.307017736910162e-5,6.458255605566935e-5,-5.6913135867374536e-5,-7.660812190934785e-5,-0.0001228227538375263,0.0,-0.0004824819559469799,0.0,0.014257655867562828,0.0
0.011917289024936238,-7.425497347559169,28137.055416011608,990.2329025595053,7.541456264886713,0.02844737957659068,-518446.16223997757,51.05731085820943,7.9841453492311265,86.8558385821492,4.36548538711162,9.281125681979816,22.757763193178757,894.8303773239377,4.6828326790789545e11,132.63585279446147,27.231491360505792,0.5283571725298383,-0.08427716932853879,0.08622838330991651,9942.118318424747,30.273375338386156,-0.15403717612358375,-0.15419465725794546,0.10635084875319441,56.302827158786414,-2.121708415969178,-0.21344872086689223,0.13383288402203047,-6.281933579533284,-0.2592761970227391,0.16808880213170213,-0.23416132631203246,0.1957438334529316,0.17416810355507575,0.30287394039796633,0.002846564406881466,1.0662631325266252,9.548726077637458e6,2.31906573734131e6,8443.13302484918,0.0,-1201.051861640895,0.0,-545.8087671883543,0.0,-4170.754005293966,-1.3210469927670843,3.4120128206525584e-7,-2.3410643307973633e-6,-3.774054003235582e-6,-2.022142819584058e-14,0.0009600972419712711,5.131684076599878e-9,2.7731333932911966,0.00016084460145603186,2.288656370875907e-9,0.0001802822312700497,0.00024563772873364043,0.07130210817789472,0.006939506009464893,0.004331549437407671,132.63585279446147,1372.0915163534296,9942.118318424747,867.4104447897034,2.90321744552151e-8,6.033381846695638e-13,1.0,10.0,0.0,0.0,-18072.7902279626,-7.149324204666896e-6,3.9572464903557404e-7,2.054733989890691e6,-4.61596583953854e-5,-5.784621360921933e-7,-0.0003522006972471706,-1.628844798477495e-6,-3.4961214178200917e-6,-0.31066661859141814,-0.00014814578049913144,7.181797802050035e-5,-4.226830249522343e-5,3.1186966854821854e-5,-2.8449715559466245e-5,-0.00014060344134654768,8.317906930563706e-5,-5.0622792201263686e-5,3.779382426454004e-5,-3.471623826499825e-5,9.848013315765853e-5,-6.302949031165931e-5,4.7509767275407233e-5,-4.373847873512751e-5,-8.018361715647347e-5,6.138340494817623e-5,-5.655279898831241e-5,8.105486335663038e-5,-7.474352331915429e-5,-0.00010062876242442249,-0.0001295152014835715,0.0,-0.0005153521279247938,0.0,0.0152431147294088,0.0
0.011917289024936238,-7.425497347559169,28137.055416011608,990.2329025595053,7.541456264886713,0.02844737957659068,-518446.16223997757,51.05731085820943,7.9841453492311265,86.8558385821492,4.36548538711162,9.281125681979816,22.757763193178757,894.8303773239377,4.6828326790789545e11,132.63585279446147,27.231491360505792,0.5283571725298383,-0.08427716932853879,0.08622838330991651,9942.118318424747,30.273375338386156,-0.15403717612358375,-0.15419465725794546,0.10635084875319441,56.302827158786414,-2.121708415969178,-0.21344872086689223,0.13383288402203047,-6.281933579533284,-0.2592761970227391,0.16808880213170213,-0.23416132631203246,0.1957438334529316,0.17416810355507575,0.30287394039796633,0.002846564406881466,1.0662631325266252,9.548726077637458e6,2.31906573734131e6,8443.13302484918,0.0,-1201.051861640895,0.0,-545.8087671883543,0.0,-4170.754005293966,-1.3210469927670843,3.4120128206525584e-7,-2.3410643307973633e-6,-3.774054003235582e-6,-2.022142819584058e-14,0.0009600972419712711,5.131684076599878e-9,2.7731333932911966,0.00016084460145603186,2.288656370875907e-9,0.0001802822312700497,0.00024563772873364043,0.07130210817789472,0.006939506009464893,0.004331549437407671,132.63585279446147,1372.0915163534296,9942.118318424747,867.4104447897034,2.90321744552151e-8,6.033381846695638e-13,1.0,10.0,0.0,0.0,-18072.7902279626,-7.149324204666896e-6,3.9572464903557404e-7,2.054733989890691e6,-4.61596583953854e-5,-5.784621360921933e-7,-0.0003522006972471706,-1.628844798477495e-6,-3.4961214178200917e-6,-0.31066661859141814,-0.00014814578049913144,7.181797802050035e-5,-4.226830249522343e-5,3.1186966854821854e-5,-2.8449715559466245e-5,-0.00014060344134654768,8.317906930563706e-5,-5.0622792201263686e-5,3.779382426454004e-5,-3.471623826499825e-5,9.848013315765853e-5,-6.302949031165931e-5,4.7509767275407233e-5,-4.373847873512751e-5,-8.018361715647347e-5,6.138340494817623e-5,-5.655279898831241e-5,8.105486335663038e-5,-7.474352331915429e-5,-0.00010062876242442249,-0.0001295152014835715,0.0,-0.0005153521279247938,0.0,0.0152431147294088,0.0
0.012193198722690783,-7.4026092379943,26485.8285284139,960.7400039346976,7.541456155544704,0.029106004613714542,-473487.07466856734,51.057309766352915,7.9841446131612175,86.855822399221,4.3654852397459605,9.281125254094361,21.73948448355808,835.4494312541804,4.273147870570578e11,126.70114780185146,27.231490132684176,0.5531043006968172,-0.0923563112331131,0.09892081794018004,9497.264397159686,30.273372924007354,-0.1612535797632741,-0.1689768825262851,0.12200522701562785,56.30281913333491,-2.221090612409239,-0.2339115956045646,0.15353249046590806,-6.57618041751572,-0.2841323453229928,0.19283067548807883,-0.25660907458901133,0.22455613898711654,0.19980362844584762,0.3028739403979665,0.002933948543215038,1.0662631236433342,9.548726612337844e6,2.3190659470183672e6,8065.350268221972,0.0,-1147.3115919735594,0.0,-521.3865576431613,0.0,-3926.0180395038406,-1.321053663811452,3.877927058002046e-7,-2.5550939701966364e-6,-4.13187863998945e-6,-2.3388973296472618e-14,0.0009601000937718083,5.7914611033989274e-9,2.773140829140282,0.0001708718796983243,2.545220213804116e-9,0.0001915212488811599,0.00026095108850647243,0.07461585012551479,0.007264312036656307,0.004534421933855644,126.70114780185146,1310.6982622091566,9497.264397159686,828.5987718652009,3.472960935061793e-8,1.8123300841988436e-12,1.0,10.0,0.0,0.0,-17012.286803667168,-7.90909904561167e-6,4.3224043639966133e-7,1.8765568582112691e6,-4.9285488074871155e-5,-6.632232848543282e-7,-0.0003759590429412963,-1.8638254573261242e-6,-4.000489170168323e-6,-0.3106746560219884,-0.0001618121491084643,8.205536071877905e-5,-5.049549564316832e-5,3.8948813415304046e-5,-3.7142329237875255e-5,-0.0001534984207966649,9.503695494770608e-5,-6.048073656396003e-5,4.720463502580795e-5,-4.5328693179128576e-5,0.00011251104335452457,-7.531011942057133e-5,5.934792569031101e-5,-5.7117816152719255e-5,-9.581294950464963e-5,7.669016931353411e-5,-7.38653495196031e-5,0.00010128278341629964,-9.764407564698628e-5,-0.00013148700968258206,-0.00013630195268410152,0.0,-0.0005496984203920057,0.0,0.016274632959281415,0.0
0.012470436493172853,-7.3801267899946525,24958.24009796261,932.6250416629863,7.541456038611988,0.029767800792301236,-433122.4383405308,51.05730862168632,7.984143821534977,86.85580523047592,4.3654850803683365,9.281124793382956,20.783623368008193,780.9588402310208,3.905637295505219e11,121.1302226998546,27.23148890812729,0.5785408140858908,-0.10104574580301214,0.11320553939160956,9079.678693576403,30.273370428958536,-0.16867132060133466,-0.1848758717789585,0.13962347467131492,56.30281060940854,-2.3232424352678027,-0.25592042439981977,0.17570344527296541,-6.87862689639258,-0.3108663297388599,0.2206764423885982,-0.280752538890473,0.2569829013887604,0.2286548011168897,0.30287394039796667,0.0030223955062688114,1.0662631137371823,9.548727185076736e6,2.319066172318007e6,7710.724466895708,0.0,-1096.8654431829334,0.0,-498.461334350623,0.0,-3699.6046169548536,-1.3210597408863178,4.3976960623759367e-7,-2.783870674737565e-6,-4.516172642024807e-6,-2.6982998421761304e-14,0.0009601021148128704,6.522068210489603e-9,2.7731471950219175,0.00018132980089874848,2.8252200427773227e-9,0.0002032429454110226,0.0002769221074920774,0.07801951146360248,0.007598145759626346,0.0047429456038578744,121.1302226998546,1253.0682411330752,9079.678693576403,792.1661414380026,4.1406424733465314e-8,3.4502947902261217e-12,1.0,10.0,0.0,0.0,-16031.179943156352,-8.74074018896848e-6,4.7102287201458366e-7,1.7165870389682935e6,-5.258073334326e-5,-7.585435479559941e-7,-0.000400992957994909,-2.1273782951562622e-6,-4.566188651314161e-6,-0.31068293828503346,-0.00017643735493729304,9.351443245227578e-5,-6.0120661092496345e-5,4.8437532794752216e-5,-4.824589872748336e-5,-0.00016728733973790628,0.00010831009040406172,-7.201486185439451e-5,5.871055481978889e-5,-5.8886399463027575e-5,0.00012821490966136411,-8.968046301770615e-5,7.382396263923025e-5,-7.421341777557029e-5,-0.00011410332594555345,9.54111601666148e-5,-9.599138479712032e-5,0.0001260272739851119,-0.0001269185686919781,-0.00017094351623999415,-0.00014316332163041116,0.0,-0.0005855521310533458,0.0,0.01735338739846621,0.0
0.012749049927746442,-7.358030799178976,23542.782877257338,905.7950348732018,7.541455913609378,0.030432881763174015,-396806.05361172796,51.057307421930844,7.984142971045863,86.85578702492292,4.365484908161894,9.28112429782661,19.88515409028747,730.8691501364223,3.575256803008246e11,115.8937865440833,27.231487697609328,0.6046794072856166,-0.110381837925897,0.12925286714173279,8687.165616239246,30.273367859635506,-0.17629415462481238,-0.2019581951922102,0.15941565813948647,56.302801569160394,-2.4282150619540164,-0.27956736774709007,0.20061009706083227,-7.1894244434183765,-0.33959008994930373,0.25195810762261955,-0.3066927661576714,0.29341071667518537,0.261065484364753,0.30287394039796683,0.0031119200552402354,1.0662631027083211,9.548727797856439e6,2.3190664141460923e6,7377.3910614254755,0.0,-1049.4481782569537,0.0,-476.9125613868746,0.0,-3489.808732376995,-1.321065275662746,4.976565769094723e-7,-3.02811614808418e-6,-4.928448107323096e-6,-3.105288980658316e-14,0.0009601033434433432,7.329857910418146e-9,2.7731525684856324,0.00019223138061997001,3.1304015459445485e-9,0.00021546190849818653,0.00029357066180105124,0.08151459701507993,0.007941172321153806,0.0049572246484197,115.8937865440833,1198.8984444935415,8687.165616239246,757.9209970229032,4.920953303302383e-8,5.620753529805909e-12,1.0,10.0,0.0,0.0,-15122.08135708447,-9.650448275655617e-6,5.121139632305828e-7,1.5726601497453009e6,-5.605456125499593e-5,-8.655399467899718e-7,-0.0004273703425028846,-2.422410950765629e-6,-5.199462172881466e-6,-0.3106914775795385,-0.00019207034958320952,0.00010631576750814482,-7.135002975122302e-5,5.9995553349803374e-5,-6.23664271357252e-5,-0.00018201454736024544,0.00012313817830928554,-8.547267829574928e-5,7.272739779298453e-5,-7.613024361067814e-5,0.00014575658384858843,-0.00010644943308323764,9.146205026919239e-5,-9.596113158708174e-5,-0.0001354484260323262,0.00011822573811189265,-0.00012414458938144962,0.00015618828402350074,-0.0001641763449193758,-0.00022117229313815793,-0.00015007824355565735,0.0,-0.0006229473242718505,0.0,0.018480657167906613,0.0
0.012749049927746442,-7.358030799178976,23542.782877257338,905.7950348732018,7.541455913609378,0.030432881763174015,-396806.05361172796,51.057307421930844,7.984142971045863,86.85578702492292,4.365484908161894,9.28112429782661,19.88515409028747,730.8691501364223,3.575256803008246e11,115.8937865440833,27.231487697609328,0.6046794072856166,-0.110381837925897,0.12925286714173279,8687.165616239246,30.273367859635506,-0.17629415462481238,-0.2019581951922102,0.15941565813948647,56.302801569160394,-2.4282150619540164,-0.27956736774709007,0.20061009706083227,-7.1894244434183765,-0.33959008994930373,0.25195810762261955,-0.3066927661576714,0.29341071667518537,0.261065484364753,0.30287394039796683,0.0031119200552402354,1.0662631027083211,9.548727797856439e6,2.3190664141460923e6,7377.3910614254755,0.0,-1049.4481782569537,0.0,-476.9125613868746,0.0,-3489.808732376995,-1.321065275662746,4.976565769094723e-7,-3.02811614808418e-6,-4.928448107323096e-6,-3.105288980658316e-14,0.0009601033434433432,7.329857910418146e-9,2.7731525684856324,0.00019223138061997001,3.1304015459445485e-9,0.00021546190849818653,0.00029357066180105124,0.08151459701507993,0.007941172321153806,0.0049572246484197,115.8937865440833,1198.8984444935415,8687.165616239246,757.9209970229032,4.920953303302383e-8,5.620753529805909e-12,1.0,10.0,0.0,0.0,-15122.08135708447,-9.650448275655617e-6,5.121139632305828e-7,1.5726601497453009e6,-5.605456125499593e-5,-8.655399467899718e-7,-0.0004273703425028846,-2.422410950765629e-6,-5.199462172881466e-6,-0.3106914775795385,-0.00019207034958320952,0.00010631576750814482,-7.135002975122302e-5,5.9995553349803374e-5,-6.23664271357252e-5,-0.00018201454736024544,0.00012313817830928554,-8.547267829574928e-5,7.272739779298453e-5,-7.613024361067814e-5,0.00014575658384858843,-0.00010644943308323764,9.146205026919239e-5,-9.596113158708174e-5,-0.0001354484260323262,0.00011822573811189265,-0.00012414458938144962,0.00015618828402350074,-0.0001641763449193758,-0.00022117229313815793,-0.00015007824355565735,0.0,-0.0006229473242718505,0.0,0.018480657167906613,0.0
0.013029106543521273,-7.336301732935208,22229.140399874992,880.1633183411761,7.541455780015988,0.031101408742977375,-364063.66544801043,51.05730616458668,7.984142058152814,86.85576772756944,4.365484722245973,9.281123765259041,19.039492435836372,684.745481605753,3.2776304632689056e11,110.96512176764676,27.231486513241787,0.6315351373273052,-0.120403530715904,0.14725026177953918,8317.722468992333,30.27336522349361,-0.18412653402190435,-0.22029514694319163,0.18161298522596153,56.30279199411611,-2.5360691838654117,-0.3049511271069432,0.2285433987225141,-7.508752641584383,-0.37042350948909747,0.2870410882283634,-0.334537968334501,0.33426508225270873,0.29741412441297677,0.30287394039796706,0.0032025439781721917,1.0662630904476187,9.5487284528061e6,2.3190666734711733e6,7063.649304590419,0.0,-1004.8178627793336,0.0,-456.63029254984116,0.0,-3295.1017692071227,-1.3210703142265618,5.620264460838703e-7,-3.2885946754167762e-6,-5.37032027678375e-6,-3.5653367159961565e-14,0.0009601038115358233,8.221737790171569e-9,2.7731570178850156,0.0002035908746303122,3.462645665243572e-9,0.00022819411576913587,0.0003109185214584144,0.08510291774284817,0.008293587831447277,0.005177382669942112,110.96512176764676,1147.912484738541,8317.722468992333,725.6886114707028,5.830577881707574e-8,8.446996160087949e-12,1.0,10.0,0.0,0.0,-14278.367106031117,-1.0644988264678429e-5,5.555488301227407e-7,1.442896871824854e6,-5.971703253806278e-5,-9.85440277810538e-7,-0.00045516570968491044,-2.752104686696143e-6,-5.907139634777771e-6,-0.31070028685191275,-0.00020876309917956755,0.00012059081327322151,-8.441718076615059e-5,7.402682719849781e-5,-8.024926824568545e-5,-0.00019772704038703508,0.0001396735216774167,-0.00010113456180653888,8.974577410009055e-5,-9.797165086129653e-5,0.0001653157450056691,-0.0001259670213667113,0.00011288079877253938,-0.00012351251732727584,-0.00016029433555379976,0.00014593587981061293,-0.00015981884911458934,0.0001928284865343329,-0.0002113989385627656,-0.00028485102980897476,-0.00015702406597236374,0.0,-0.000661920810029452,0.0,0.019657825123652755,0.0
0.01331069043380007,-7.314920048161178,21008.06966935973,855.6494066693017,7.541455637265721,0.031773582518625755,-334483.1160941601,51.057304846921184,7.9841410790617715,86.85574727915555,4.365484521670607,9.281123193354752,18.242464364152767,642.2015007691033,3.0089584906397314e11,106.31990136547257,27.231485368625954,0.6591253049382183,-0.13115254823036285,0.16740415269425793,7969.525747458041,30.27336252918099,-0.19217357355119488,-0.23996311729393213,0.2064700593635042,56.30278186517684,-2.646874533150455,-0.3321774602550605,0.2598237441224445,-7.836817826720369,-0.4034950414848846,0.3263277758853571,-0.36440408584676365,0.3800145435896016,0.3381174337260117,0.3028739403979673,0.0032942952019755964,1.0662630768357342,9.54872915219039e6,2.319066951329283e6,6767.95062398584,0.0,-962.7542094866571,0.0,-437.51441905112347,0.0,-3114.1141317733222,-1.3210748976247602,6.335050139778933e-7,-3.5661157589310716e-6,-5.843515284667265e-6,-4.084508216200946e-14,0.0009601035449629925,9.205224390271458e-9,2.7731606032348637,0.0002154237968199231,3.823980637552889e-9,0.0002414569549086348,0.0003289893777538063,0.08878657344338839,0.008655617802189153,0.0054035617023261255,106.31990136547257,1099.8587042056854,7969.525747458041,695.309891392764,6.888455732742133e-8,1.2075365165645306e-11,1.0,10.0,0.0,0.0,-13494.102338932305,-1.173174293461096e-5,6.013542615212983e-7,1.325663937615134e6,-6.357916504250433e-5,-1.1195947470219572e-6,-0.0004844606473631927,-3.1199416065342253e-6,-6.6966969916430255e-6,-0.3107093798225712,-0.00022657078327345146,0.00013648292408599392,-9.958653691934897e-5,9.100721112938641e-5,-0.00010280905899064226,-0.00021447462967609288,0.00015808222208334497,-0.0001193179613132403,0.00011034372851698304,-0.00012552926228117322,0.0001870883045427689,-0.0001486295674323671,0.0001388092456279437,-0.00015828131735846066,-0.00018914627476216637,0.00017948698375324892,-0.00020484873404285172,0.0002372009514757178,-0.00027102058657462163,-0.0003652702853894933,-0.0001639763184904919,0.0,-0.0007025121000251448,0.0,0.02088637881528152,0.0
0.01331069043380007,-7.314920048161178,21008.06966935973,855.6494066693017,7.541455637265721,0.031773582518625755,-334483.1160941601,51.057304846921184,7.9841410790617715,86.85574727915555,4.365484521670607,9.281123193354752,18.242464364152767,642.2015007691033,3.0089584906397314e11,106.31990136547257,27.231485368625954,0.6591253049382183,-0.13115254823036285,0.16740415269425793,7969.525747458041,30.27336252918099,-0.19217357355119488,-0.23996311729393213,0.2064700593635042,56.30278186517684,-2.646874533150455,-0.3321774602550605,0.2598237441224445,-7.836817826720369,-0.4034950414848846,0.3263277758853571,-0.36440408584676365,0.3800145435896016,0.3381174337260117,0.3028739403979673,0.0032942952019755964,1.0662630768357342,9.54872915219039e6,2.319066951329283e6,6767.95062398584,0.0,-962.7542094866571,0.0,-437.51441905112347,0.0,-3114.1141317733222,-1.3210748976247602,6.335050139778933e-7,-3.5661157589310716e-6,-5.843515284667265e-6,-4.084508216200946e-14,0.0009601035449629925,9.205224390271458e-9,2.7731606032348637,0.0002154237968199231,3.823980637552889e-9,0.0002414569549086348,0.0003289893777538063,0.08878657344338839,0.008655617802189153,0.0054035617023261255,106.31990136547257,1099.8587042056854,7969.525747458041,695.309891392764,6.888455732742133e-8,1.2075365165645306e-11,1.0,10.0,0.0,0.0,-13494.102338932305,-1.173174293461096e-5,6.013542615212983e-7,1.325663937615134e6,-6.357916504250433e-5,-1.1195947470219572e-6,-0.0004844606473631927,-3.1199416065342253e-6,-6.6966969916430255e-6,-0.3107093798225712,-0.00022657078327345146,0.00013648292408599392,-9.958653691934897e-5,9.100721112938641e-5,-0.00010280905899064226,-0.00021447462967609288,0.00015808222208334497,-0.0001193179613132403,0.00011034372851698304,-0.00012552926228117322,0.0001870883045427689,-0.0001486295674323671,0.0001388092456279437,-0.00015828131735846066,-0.00018914627476216637,0.00017948698375324892,-0.00020484873404285172,0.0002372009514757178,-0.00027102058657462163,-0.0003652702853894933,-0.0001639763184904919,0.0,-0.0007025121000251448,0.0,0.02088637881528152,0.0
0.013593899612910618,-7.293866418300518,19871.29003027386,832.1787439613785,7.541455484743367,0.032449637109273566,-307705.75732417166,51.05730346595503,7.984140029705571,86.85572561585738,4.365484305410494,9.281122579616031,17.49027322792404,602.8938772302994,2.765937073636711e11,101.93599784200273,27.231484279022954,0.6874693672664631,-0.14267361583778665,0.18994197559512868,7640.916818134122,30.27335978668797,-0.20044102621849386,-0.26104399717320986,0.23426739265679558,56.30277116262706,-2.760709536334774,-0.361359741664692,0.29480413045961035,-8.173852059980726,-0.4389423890482307,0.37026150824610976,-0.39641540016073873,0.43117531671318,0.38363449573390856,0.30287394039796756,0.0033872070819161437,1.0662630617420938,9.548729898418825e6,2.3190672488291385e6,6488.886460300277,0.0,-923.0568482407164,0.0,-419.47388331308656,0.0,-2945.61879009711,-1.321079062380593,7.127762888665102e-7,-3.861536917853001e-6,-6.349878548924448e-6,-4.669528900221082e-14,0.0009601025640363905,1.0288502711934735e-8,2.7731633770160102,0.0002277469464196884,4.216595177856283e-9,0.00025526925415570394,0.0003478088847973239,0.09256793963455175,0.009027515994965018,0.005635921500096074,101.93599784200273,1054.508198726062,7640.916818134122,666.6401277198332,8.116078601736474e-8,1.667905890838569e-11,1.0,10.0,0.0,0.0,-12763.969986567845,-1.2918772069582358e-5,6.495470388603248e-7,1.2195401069436856e6,-6.765300628782525e-5,-1.2694889194664395e-6,-0.0005153443463209928,-3.5297347747643926e-6,-7.57632095670868e-6,-0.31071877102207246,-0.00024555200751766884,0.0001541484999587597,-0.00011715731750222219,0.00011149656650656845,-0.00013116583376166944,-0.000232310117504732,0.00017854549937815702,-0.0001403821576685038,0.00013520147537859003,-0.0001601731976106639,0.000211287953057981,-0.00017488571864065393,0.00017010550292703426,-0.0002019995579752466,-0.00022257621128718224,0.00021999214349290876,-0.00026148254450310173,0.00029078144221586353,-0.00034602550448204833,-0.00046646547479960697,-0.00017090846611890877,0.0,-0.0007447633745407563,0.0,0.022167911977829392,0.0
0.013878843652851204,-7.27312191124128,18811.38123038719,809.6824069193948,7.541455321780438,0.0331298341248238,-283419.04048223165,51.05730201844752,7.984138905723155,86.85570266898,4.365484072358617,9.281121921359409,16.779467902777466,566.5173049150978,2.5456892915071884e11,97.79329746612439,27.231483261544316,0.7165888503403804,-0.1550146880515815,0.21511442068430955,7330.387995310646,30.273357007517056,-0.2089352590225584,-0.28362559665340265,0.2653141787471587,56.30275986615904,-2.877660967416044,-0.3926195421784232,0.3338736475715592,-8.520112098500885,-0.4769132090466863,0.4193309507882961,-0.4307051671255673,0.4883163882890822,0.4344712927258079,0.3028739403979679,0.00348131774987249,1.0662630450237731,9.548730694055028e6,2.3190675671574785e6,6225.176443432631,0.0,-885.5436440592164,0.0,-402.4259146059715,0.0,-2788.5161839710086,-1.3210828409650581,8.005881915040124e-7,-4.175766362040651e-6,-6.8913833387440694e-6,-5.3278589650846543e-14,0.0009601008839001388,1.1480490824060595e-8,2.77316538491233,0.0002405784319240202,4.6428525120789114e-9,0.0002696513091037238,0.00036740469604026795,0.09644965437616562,0.00940956326673868,0.005874638825995272,97.79329746612439,1011.6528961303337,7330.387995310646,639.5477809690337,9.537826430593798e-8,2.2462530471742408e-11,1.0,10.0,0.0,0.0,-12083.205345503806,-1.4214876685333427e-5,7.001319458293524e-7,1.123286808733189e6,-7.195171167408875e-5,-1.4367579768256195e-6,-0.0005479141692400167,-3.98566111653883e-6,-8.554979680934646e-6,-0.31072847582619356,-0.0002657690118064343,0.00017375822197356037,-0.00013746799037772493,0.0001361528410304321,-0.00016668854577100262,-0.00025128946803694907,0.00020126112344663822,-0.00016473362474819922,0.00016511855119106885,-0.0002035784100556189,0.00023814783755757963,-0.00020524314587620548,0.0002077784716148568,-0.00025678519801118795,-0.0002612314396046271,0.00026876042362073197,-0.00033247042807815926,0.0003553060519034179,-0.0004400652838095144,-0.0005933762277369277,-0.00017779163701645202,0.0,-0.0007887194163046891,0.0,0.023504125251755586,0.0
0.014165641881986931,-7.252668105632466,17821.689788586107,788.0967593957489,7.541455147650515,0.03381445846606402,-261350.11954758808,51.05730050087935,7.9841377024367395,86.85567836461206,4.36548382131921,9.281121215700768,16.106911721004057,532.8000248419994,2.345705553519471e11,93.8735192117814,27.23148233536348,0.7465072937484976,-0.16822719844403108,0.24319794084461782,7036.568969216122,30.273354204872028,-0.2176632382645943,-0.3078021041029217,0.2999513863792473,56.30274795490226,-2.997823730968151,-0.42608726505068334,0.37746137078942543,-8.875878750685242,-0.5175658842860981,0.47407498538365805,-0.4674163117116208,0.5520652052024958,0.49118575611687243,0.3028739403979682,0.0035766696174856774,1.0662630265242583,9.54873154182678e6,2.3190679075849103e6,5975.656866883233,0.0,-850.049057576533,0.0,-386.2952839669464,0.0,-2641.820355627353,-1.3210862622279411,8.977588651449102e-7,-4.5097658864079714e-6,-7.470140147152541e-6,-6.067776937717976e-14,0.0009600985148763649,1.279091134729381e-8,2.77316666648038,0.0002539377064768684,5.105305804912171e-9,0.0002846249223473953,0.00038780651830063725,0.10043460936420713,0.00980206683968352,0.006119907003962394,93.8735192117814,971.1036832273434,7036.568969216122,613.9132971542266,1.1181348680436505e-7,2.966657845415734e-11,1.0,10.0,0.0,0.0,-11447.535986134799,-1.5629670190722108e-5,7.530994831934237e-7,1.0358227955864738e6,-7.648963390558328e-5,-1.6232025976021904e-6,-0.0005822763020387953,-4.492297841590372e-6,-9.642501006165974e-6,-0.3107385105007052,-0.00028728789645430033,0.0001954984132360142,-0.0001609013064976737,0.0001657484788049906,-0.00021104752064303022,-0.0002714719919840986,0.0002264449914667092,-0.0001928320932117436,0.00020103380820241906,-0.00025778900809942035,0.00026792240827567724,-0.00024027614116799755,0.0002530131607150556,-0.00032522371137149136,-0.0003058442883844933,0.0003273298423495135,-0.0004211706901692987,0.0004328151209004276,-0.0005576005916607356,-0.0007520388234404369,-0.0001845943316546587,0.0,-0.0008344275612151284,0.0,0.024896827660320243,0.0
0.014165641881986931,-7.252668105632466,17821.689788586107,788.0967593957489,7.541455147650515,0.03381445846606402,-261350.11954758808,51.05730050087935,7.9841377024367395,86.85567836461206,4.36548382131921,9.281121215700768,16.106911721004057,532.8000248419994,2.345705553519471e11,93.8735192117814,27.23148233536348,0.7465072937484976,-0.16822719844403108,0.24319794084461782,7036.568969216122,30.273354204872028,-0.2176632382645943,-0.3078021041029217,0.2999513863792473,56.30274795490226,-2.997823730968151,-0.42608726505068334,0.37746137078942543,-8.875878750685242,-0.5175658842860981,0.47407498538365805,-0.4674163117116208,0.5520652052024958,0.49118575611687243,0.3028739403979682,0.0035766696174856774,1.0662630265242583,9.54873154182678e6,2.3190679075849103e6,5975.656866883233,0.0,-850.049057576533,0.0,-386.2952839669464,0.0,-2641.820355627353,-1.3210862622279411,8.977588651449102e-7,-4.5097658864079714e-6,-7.470140147152541e-6,-6.067776937717976e-14,0.0009600985148763649,1.279091134729381e-8,2.77316666648038,0.0002539377064768684,5.105305804912171e-9,0.0002846249223473953,0.00038780651830063725,0.10043460936420713,0.00980206683968352,0.006119907003962394,93.8735192117814,971.1036832273434,7036.568969216122,613.9132971542266,1.1181348680436505e-7,2.966657845415734e-11,1.0,10.0,0.0,0.0,-11447.535986134799,-1.5629670190722108e-5,7.530994831934237e-7,1.0358227955864738e6,-7.648963390558328e-5,-1.6232025976021904e-6,-0.0005822763020387953,-4.492297841590372e-6,-9.642501006165974e-6,-0.3107385105007052,-0.00028728789645430033,0.0001954984132360142,-0.0001609013064976737,0.0001657484788049906,-0.00021104752064303022,-0.0002714719919840986,0.0002264449914667092,-0.0001928320932117436,0.00020103380820241906,-0.00025778900809942035,0.00026792240827567724,-0.00024027614116799755,0.0002530131607150556,-0.00032522371137149136,-0.0003058442883844933,0.0003273298423495135,-0.0004211706901692987,0.0004328151209004276,-0.0005576005916607356,-0.0007520388234404369,-0.0001845943316546587,0.0,-0.0008344275612151284,0.0,0.024896827660320243,0.0
0.014454421638871628,-7.232487189015181,16896.245383314017,767.3631137054501,7.541454961564331,0.034503814156335445,-241260.37978351134,51.057298909434905,7.984136414828568,86.85565262327553,4.365483551000387,9.281120459540038,15.46975385420892,501.49988030324835,2.163792709300371e11,90.16004797134089,27.231481521951874,0.7772501811355425,-0.18236631408176876,0.2744975082945978,6758.214304021238,30.2733513938723,-0.22663251090765654,-0.33367455393143935,0.3385551594288812,56.3027354074762,-3.1213005889641128,-0.4619027939592002,0.42604063941759607,-9.241456064533836,-0.5610703101592363,0.5350880830414971,-0.506702135363957,0.6231139272693705,0.5543933151803121,0.3028739403979686,0.0036733088737612137,1.066263006072102,9.548732444635727e6,2.319068271471805e6,5739.270070698796,0.0,-816.4226347479228,0.0,-371.0136178534398,0.0,-2504.646565632018,-1.3210893517825073,1.0051835097541807e-6,-4.864553506536277e-6,-8.088406081273386e-6,-6.898472254982267e-14,0.0009600954627643554,1.4230368602376438e-8,2.7731672557484015,0.0002678455950743161,5.606714435364987e-9,0.00030021343395560384,0.0004090461532895037,0.10452593908421291,0.010205359385298304,0.006371935356530498,90.16004797134089,932.6886804314088,6758.214304021238,589.6280170371047,1.3077994689176725e-7,3.857422591670577e-11,1.0,10.0,0.0,0.0,-10853.128088160618,-1.717365509415895e-5,8.084231692366979e-7,956202.4651561574,-8.128241785796551e-5,-1.830806367366644e-6,-0.0006185464436108715,-5.054662008645508e-6,-1.0849657470242122e-5,-0.3107488922405922,-0.00031017883590840297,0.00021957250526041295,-0.00018788995780748635,0.0002011894976324195,-0.00026627758036898506,-0.00029292051655052464,0.00025433282735671115,-0.00022519736676876852,0.000244048663712026,-0.0003252956826582091,0.00030088940715467167,-0.0002806341603686371,0.0003072001400015671,-0.0004104663276579888,-0.0003572430369653023,0.0003975057537261577,-0.0005316778663208756,0.0005257043642201568,-0.0007040719546899946,-0.0009498182322010857,-0.00019128210093160002,0.0,-0.0008819375976854476,0.0,0.026347936792696723,0.0
0.014745317075860007,-7.212562006542143,16029.684889102798,747.4273691531279,7.541454762664223,0.03519822148555953,-222940.72662959254,51.057297239981104,7.984135037514908,86.85562535952376,4.365483260005928,9.281119649544097,14.865402052772248,472.40079678052837,1.9980302814067398e11,86.63777567666483,27.231480845339792,0.8088449113641419,-0.19749121975849657,0.3093496983092545,6494.1915285882915,30.273348591789386,-0.23585119801092158,-0.3613513492311145,0.3815406203340299,56.30272220204604,-3.248202051700213,-0.5002162170953774,0.4801338428235945,-9.617171001453636,-0.6076087736215929,0.6030263140013365,-0.5487271062068491,0.7022264213009314,0.6247731022652009,0.30287394039796905,0.00377128514596207,1.0662629834794273,9.548733405568259e6,2.3190686602748893e6,5515.054327794067,0.0,-784.5275681600478,0.0,-356.51874433730336,0.0,-2376.2000407337837,-1.3210921323528568,1.1238419679778928e-6,-5.241206443463292e-6,-8.748595360648048e-6,-7.830149274008291e-14,0.0009600917290914229,1.5810434399133525e-8,2.773167181751274,0.00028232433844141126,6.150062058383389e-9,0.0003164417706314491,0.0004311575645998384,0.1087270153450152,0.010619798643946124,0.00663094897713658,86.63777567666483,896.2515981933495,6494.1915285882915,566.5931370930032,1.5263302423657415e-7,4.9517518997069683e-11,1.0,10.0,0.0,0.0,-10296.53768131318,-1.885830840761977e-5,8.660564762676149e-7,883597.1933462988,-8.634711011068986e-5,-2.0617552232961475e-6,-0.000656850603511823,-5.6782544548357e-6,-1.2188260694120692e-5,-0.3107596392222876,-0.0003345163194914796,0.0002462026583517558,-0.0002189229784692547,0.0002435377178322145,-0.00033485405376983493,-0.00031570157745175486,0.00028518205966723706,-0.0002624170356406081,0.00029545419705428024,-0.0004091289657650694,0.0003373520640813386,-0.000327051492467949,0.00037196987897793903,-0.0005163484036437283,-0.00041636427309887697,0.00048140561489302166,-0.0006689771044631808,0.0006367845273525603,-0.0008861057225265052,-0.0011956880866076927,-0.0001978172044916109,0.0,-0.0009313016986137147,0.0,0.027859480270911903,0.0
0.015038467877394662,-7.1928761090575986,15217.185538555015,728.2396811079399,7.541454550018277,0.0358980139505153,-206207.57217626012,51.05729548804575,7.98413356471969,86.85559648153594,4.3654829468266945,9.28111878212926,14.291498224177499,445.3097132885867,1.8467332105329147e11,83.29295896557781,27.231480332406367,0.8413207473716102,-0.21366540588038646,0.34812607332022044,6243.470467430997,30.273345818313512,-0.2453279818963255,-0.39094879153617806,0.42936604401692513,56.30270831640736,-3.3786461800108336,-0.5411885612087706,0.5403176727127867,-10.003372847008391,-0.6573768441590041,0.6786139431058958,-0.5936676594641394,0.7902459357099993,0.7030747597494772,0.30287394039796955,0.003870651116793812,1.066262958540309,9.548734427905854e6,2.3190690755538507e6,5302.134783495841,0.0,-754.2394081643017,0.0,-342.75410738550136,0.0,-2255.766072961388,-1.3210946240796742,1.254806919568448e-6,-5.640863760418537e-6,-9.4532897589297e-6,-8.874142389849105e-14,0.0009600873113227786,1.754374043009351e-8,2.7731664690031823,0.00029739762597729726,6.738575603565433e-9,0.00033333648261736333,0.00045417692799873817,0.1130414387779614,0.011045766752347887,0.006897188320520316,83.29295896557781,861.6502645901979,6243.470467430997,544.7187786800218,1.77775494978872e-7,6.288536641161686e-11,1.0,10.0,0.0,0.0,-9774.66774154215,-2.0696173465066445e-5,9.259292405092872e-7,817279.4312629938,-9.170227469761692e-5,-2.3184587356217135e-6,-0.0006973259432978866,-6.3691073866807935e-6,-1.367126364292831e-5,-0.31077077064808273,-0.0003603793746412076,0.00027563150126747466,-0.0002545529287434836,0.0002940365821750323,-0.0004197841418897036,-0.0003398855909351871,0.00031927383769750166,-0.0003051551354202527,0.0003567626328397056,-0.0005129713599233633,0.00037764145284680716,-0.0003803581170145289,0.000449232659395307,-0.0006475318015526232,-0.00048426677130624166,0.0005815110411103303,-0.0008391299401671451,0.0007693507824584586,-0.0011117620324410746,-0.0015005679114797772,-0.00020415823324388264,0.0,-0.0009825742902683653,0.0,0.029433595608479426,0.0
0.015038467877394662,-7.1928761090575986,15217.185538555015,728.2396811079399,7.541454550018277,0.0358980139505153,-206207.57217626012,51.05729548804575,7.98413356471969,86.85559648153594,4.3654829468266945,9.28111878212926,14.291498224177499,445.3097132885867,1.8467332105329147e11,83.29295896557781,27.231480332406367,0.8413207473716102,-0.21366540588038646,0.34812607332022044,6243.470467430997,30.273345818313512,-0.2453279818963255,-0.39094879153617806,0.42936604401692513,56.30270831640736,-3.3786461800108336,-0.5411885612087706,0.5403176727127867,-10.003372847008391,-0.6573768441590041,0.6786139431058958,-0.5936676594641394,0.7902459357099993,0.7030747597494772,0.30287394039796955,0.003870651116793812,1.066262958540309,9.548734427905854e6,2.3190690755538507e6,5302.134783495841,0.0,-754.2394081643017,0.0,-342.75410738550136,0.0,-2255.766072961388,-1.3210946240796742,1.254806919568448e-6,-5.640863760418537e-6,-9.4532897589297e-6,-8.874142389849105e-14,0.0009600873113227786,1.754374043009351e-8,2.7731664690031823,0.00029739762597729726,6.738575603565433e-9,0.00033333648261736333,0.00045417692799873817,0.1130414387779614,0.011045766752347887,0.006897188320520316,83.29295896557781,861.6502645901979,6243.470467430997,544.7187786800218,1.77775494978872e-7,6.288536641161686e-11,1.0,10.0,0.0,0.0,-9774.66774154215,-2.0696173465066445e-5,9.259292405092872e-7,817279.4312629938,-9.170227469761692e-5,-2.3184587356217135e-6,-0.0006973259432978866,-6.3691073866807935e-6,-1.367126364292831e-5,-0.31077077064808273,-0.0003603793746412076,0.00027563150126747466,-0.0002545529287434836,0.0002940365821750323,-0.0004197841418897036,-0.0003398855909351871,0.00031927383769750166,-0.0003051551354202527,0.0003567626328397056,-0.0005129713599233633,0.00037764145284680716,-0.0003803581170145289,0.000449232659395307,-0.0006475318015526232,-0.00048426677130624166,0.0005815110411103303,-0.0008391299401671451,0.0007693507824584586,-0.0011117620324410746,-0.0015005679114797772,-0.00020415823324388264,0.0,-0.0009825742902683653,0.0,0.029433595608479426,0.0
0.015334018416701647,-7.173413766363128,14454.404711387397,709.7541255337696,7.541454322613754,0.03660353624158395,-190899.3828942502,51.05729364879222,7.984131990245195,86.85556589065664,4.365482609831098,9.281117853441817,13.745895581492245,420.0538595098663,1.7084198436214328e11,80.11308599943449,27.23148001319953,0.8747088009657489,-0.23095698834179082,0.39123696212955594,6005.113257622415,30.273343095847476,-0.2550721040713166,-0.4225916696268819,0.4825375191411076,56.30269372807753,-3.5127585328204223,-0.5849926075038168,0.6072289886142509,-10.400433051492806,-0.7105843640632169,0.7626507950626215,-0.6417130868407346,0.8881036704172947,0.7901260390013093,0.3028739403979701,0.003971462276257128,1.0662629310289762,9.548735515136592e6,2.3190695189786805e6,5099.714977613866,0.0,-725.4448568757055,0.0,-329.6682187983641,0.0,-2142.7010999012136,-1.321096844793755,1.3992529526477302e-6,-6.064729323350384e-6,-1.0205250206849784e-5,-1.0043045199171878e-13,0.0009600822030275658,1.9444080764541078e-8,2.773165137914571,0.00031309064452125063,7.375746287699749e-9,0.00035092579833044226,0.00047814270587845327,0.11747303506573967,0.01148367004466319,0.007170909089557082,80.11308599943449,828.7552475813021,6005.113257622415,523.9231170543915,2.0666378277928154e-7,7.913259248135497e-11,1.0,10.0,0.0,0.0,-9284.729539035685,-2.270096181150648e-5,9.87943591796651e-7,756609.0258188732,-9.73681253140278e-5,-2.603573831449044e-6,-0.000740121738632137,-7.133837084238611e-6,-1.5312873879001787e-5,-0.310782306802677,-0.0003878518164127404,0.00030812404721850234,-0.0002954040113936077,0.0003541412146507364,-0.0005247168078811677,-0.0003655470464839259,0.0003569152519290161,-0.00035416193224133494,0.0004297440027078161,-0.0006412922399613274,0.0004221190844125645,-0.00044149197681076874,0.0005412250699417047,-0.0008096762493971714,-0.0005621471823521386,0.0007007284701641162,-0.0010494979882946546,0.0009272636350062479,-0.0013908335280615478,-0.0018777295795223733,-0.00021025970688485365,0.0,-0.0010358119480194895,0.0,0.031072531233236354,0.0
0.015632116739073214,-7.154159989308544,13737.427360585576,691.9284017488144,7.541454079350175,0.03731514181545102,-176873.74058929645,51.05729171699358,7.984130307442489,86.85553348093343,4.365482247255176,9.28111685933818,13.226638475837934,396.47839420205594,1.5817847007713556e11,77.08675892342895,27.23147992128996,0.9090419889320613,-0.2494390306428431,0.43913559969793536,5778.265538252108,30.273340449836002,-0.2650933550846177,-0.4564138530251462,0.5416140541060899,56.30267841442252,-3.65067200057725,-0.6318137141663901,0.6815712429597436,-10.8087447321069,-0.7674564466244622,0.8560203221924492,-0.6930664322177853,0.9968281633116858,0.8868411203536503,0.3028739403979707,0.004073776604417564,1.0662629006978723,9.548736670965903e6,2.3190699923369796e6,4907.069362274307,0.0,-698.0407038208348,0.0,-317.21417451990527,0.0,-2036.4249160793574,-1.3210988102551995,1.5584663322908678e-6,-6.514074304912151e-6,-1.1007428236033885e-5,-1.1350853251383777e-13,0.0009600763940118188,2.1526521967431005e-8,2.773163205159112,0.00032943011358844656,8.065351644636126e-9,0.0003692396638297752,0.0005030957010419048,0.12202584728253761,0.011933938478078585,0.007452381888118597,77.08675892342895,797.4486390853128,5778.265538252108,504.1316126859816,2.3981499590315956e-7,9.879035642177141e-11,1.0,10.0,0.0,0.0,-8824.20888770729,-2.4887662424652336e-5,1.051969220046031e-6,701021.5737960313,-0.00010336666476675468,-2.920030706541495e-6,-0.0007854003921026218,-7.979700822109298e-6,-1.7128675885265903e-5,-0.31079426910011343,-0.0004170224732435433,0.00034396974234281066,-0.00034218116370279535,0.0004255532945444361,-0.0006540746951169389,-0.0003927646730654005,0.0003984417079498561,-0.00041028488730050793,0.0005164686926302257,-0.0007995098447429346,0.0004711796767904842,-0.0005115127338324989,0.0006505639865657888,-0.0010096451956649157,-0.0006513576217267384,0.000842459624739794,-0.0013090117894734628,0.0011150429390600794,-0.0017352045600010548,-0.0023432863144078357,-0.0002160716313168827,0.0,-0.0010910732173698803,0.0,0.032778645589858574,0.0
0.015932913998080223,-7.135100520165275,13062.718592762672,674.723532703694,7.541453819031515,0.038033191548926246,-164004.80692244857,51.05728968700216,7.984128509178188,86.85549913858607,4.365481857191512,9.281115795362638,12.731943525904226,374.4443061002678,1.4656750047365726e11,74.20358388628223,27.231480094160837,0.944355031800881,-0.26918990559199885,0.49232275647286394,5562.148206519097,30.27333790912738,-0.2754020771744283,-0.492558958614362,0.6072132868436878,56.30266235279054,-3.792526811294383,-0.6818507402746029,0.7641216659065012,-11.228722685560852,-0.828234597313348,0.9596986259714108,-0.7479454974309436,1.1175557855890927,0.9942299130051777,0.30287394039797144,0.004177654399695095,1.0662628672754986,9.548737899328792e6,2.319070497542179e6,4723.536300956651,0.0,-671.9328300378769,0.0,-305.3492020555011,0.0,-1936.4136475851249,-1.321100534367031,1.7338558318240153e-6,-6.990240108452486e-6,-1.186297886528718e-5,-1.2813124387217243e-13,0.0009600698704112343,2.3807525589349045e-8,2.7731606839941696,0.0003464443405862761,8.811480018407736e-9,0.00038830980467565454,0.0005290791409988757,0.12670413383885318,0.012397025620557793,0.007741892225882041,74.20358388628223,767.6229172575639,5562.148206519097,485.27629201054117,2.7781490956700215e-7,1.2247816926126287e-10,1.0,10.0,0.0,0.0,-8390.835702087199,-2.7272663179314286e-5,1.1178380371708452e-6,650018.3748826764,-0.00010972184482558112,-3.2710617496688087e-6,-0.0008333385957652744,-8.914659987879221e-6,-1.913576671323405e-5,-0.3108066801458712,-0.00044798544620548735,0.00038348472467730906,-0.00039568032635136133,0.000510261631035787,-0.0008132126308248132,-0.00042162163204073665,0.000444219544244943,-0.0004744810437094577,0.0006193569591374492,-0.0009941859728671933,0.0005252542076317301,-0.0005916173135043724,0.0007803094187794219,-0.001255753323892811,-0.0007534255473309695,0.001010683582996451,-0.001628494217143562,0.0013379774477433179,-0.002159283503825401,-0.002916781537700565,-0.00022153902757064556,0.0,-0.00114841847247744,0.0,0.03455440779791877,0.0
0.01623656366881872,-7.116221836939962,12427.082460203372,658.1036046765646,7.5414535403579785,0.03875805186040954,-152181.16358488164,51.05728755271824,7.984126587800937,86.85546274147235,4.365481437577685,9.28111465672464,12.260183126520852,353.8265985533637,1.3590707002339818e11,71.4540749254823,27.23148057363725,0.9806844204991998,-0.2902936595042097,0.5513518073841792,5356.0502131594385,30.273335506376547,-0.2860091579295787,-0.5311810226242378,0.6800177369071411,56.302645520686866,-3.938470409000668,-0.7353169773184469,0.8557391324802816,-11.66080302225473,-0.8931778440184627,1.074764335037081,-0.8065838550885881,1.2515422322584142,1.113408232326917,0.3028739403979722,0.004283158023976647,1.066262830464087,9.548739204401163e6,2.3190710366417137e6,4548.511950163484,0.0,-647.0353377328066,0.0,-294.0342649483306,0.0,-1842.1936468215642,-1.321102029361278,1.926964382609088e-6,-7.494640755098151e-6,-1.2775273289712968e-5,-1.4447155894848422e-13,0.0009600626147576132,2.6305079741181164e-8,2.7731575845424192,0.0003641632611858033,9.618556243803504e-9,0.00040816977114670883,0.0005561387395885151,0.1315123620793315,0.012873408218754342,0.008039740261532381,71.4540749254823,739.1799522036579,5356.0502131594385,467.29511885964104,3.213269435342452e-7,1.5091769953302857e-10,1.0,10.0,0.0,0.0,-7982.55754142518,-2.9873880952166823e-5,1.1853380146752955e-6,603157.8731618612,-0.00011645973523269403,-3.6602331170501535e-6,-0.0008841285580239459,-9.947448159755434e-6,-2.1352902300588837e-5,-0.31081956378853964,-0.00048084034024148143,0.00042701423400822857,-0.00045679993182363646,0.0006105891901663607,-0.0010086076772409247,-0.0004522056788741232,0.0004946488247659993,-0.0005478308886740187,0.0007412363376942441,-0.0012332595019535755,0.00058481316708916,-0.0006831573058018186,0.0009340374035320409,-0.0015580635498407963,-0.0008700760152879793,0.0012100520145153465,-0.0020210487317517192,0.00160225199624895,-0.0026805220401767147,-0.0036218965474987264,-0.00022660141626062213,0.0,-0.001207909692173761,0.0,0.036402396203414754,0.0
0.01623656366881872,-7.116221836939962,12427.082460203372,658.1036046765646,7.5414535403579785,0.03875805186040954,-152181.16358488164,51.05728755271824,7.984126587800937,86.85546274147235,4.365481437577685,9.28111465672464,12.260183126520852,353.8265985533637,1.3590707002339818e11,71.4540749254823,27.23148057363725,0.9806844204991998,-0.2902936595042097,0.5513518073841792,5356.0502131594385,30.273335506376547,-0.2860091579295787,-0.5311810226242378,0.6800177369071411,56.302645520686866,-3.938470409000668,-0.7353169773184469,0.8557391324802816,-11.66080302225473,-0.8931778440184627,1.074764335037081,-0.8065838550885881,1.2515422322584142,1.113408232326917,0.3028739403979722,0.004283158023976647,1.066262830464087,9.548739204401163e6,2.3190710366417137e6,4548.511950163484,0.0,-647.0353377328066,0.0,-294.0342649483306,0.0,-1842.1936468215642,-1.321102029361278,1.926964382609088e-6,-7.494640755098151e-6,-1.2775273289712968e-5,-1.4447155894848422e-13,0.0009600626147576132,2.6305079741181164e-8,2.7731575845424192,0.0003641632611858033,9.618556243803504e-9,0.00040816977114670883,0.0005561387395885151,0.1315123620793315,0.012873408218754342,0.008039740261532381,71.4540749254823,739.1799522036579,5356.0502131594385,467.29511885964104,3.213269435342452e-7,1.5091769953302857e-10,1.0,10.0,0.0,0.0,-7982.55754142518,-2.9873880952166823e-5,1.1853380146752955e-6,603157.8731618612,-0.00011645973523269403,-3.6602331170501535e-6,-0.0008841285580239459,-9.947448159755434e-6,-2.1352902300588837e-5,-0.31081956378853964,-0.00048084034024148143,0.00042701423400822857,-0.00045679993182363646,0.0006105891901663607,-0.0010086076772409247,-0.0004522056788741232,0.0004946488247659993,-0.0005478308886740187,0.0007412363376942441,-0.0012332595019535755,0.00058481316708916,-0.0006831573058018186,0.0009340374035320409,-0.0015580635498407963,-0.0008700760152879793,0.0012100520145153465,-0.0020210487317517192,0.00160225199624895,-0.0026805220401767147,-0.0036218965474987264,-0.00022660141626062213,0.0,-0.001207909692173761,0.0,0.036402396203414754,0.0
0.016543221108316453,-7.097511135328293,11827.624911840792,642.0355106580455,7.541453241916808,0.039490093659966585,-141303.94616037427,51.05728530755408,7.984124535104201,86.85542415848542,4.365480986183493,9.281113438273627,11.809870146747345,334.5126783054855,1.2610672056516675e11,68.82956478522136,27.231481406358302,1.0180684173346717,-0.3128404158485684,0.6168343823931177,5159.321877534904,30.27333327848768,-0.2969260344061439,-0.572445245736743,0.7607817748531666,56.302627895963,-4.0886574716898005,-0.792441182154201,0.9573729322345438,-12.105443212700418,-0.9625639902751697,1.2024096161058682,-0.8692319711201858,1.4001753292689425,1.2456091388786794,0.3028739403979731,0.00439035176121372,1.0662627899370274,9.548740590612408e6,2.3190716118260873e6,4381.444582401448,0.0,-623.2697427129328,0.0,-283.23369578438786,0.0,-1753.3360032206178,-1.3211033059644326,2.139481928801673e-6,-8.028765583146115e-6,-1.3747912948425102e-5,-1.6272183003322076e-13,0.0009600546060103563,2.9038844754436562e-8,2.7731539140357335,0.00038261849661462853,1.0491369987295895e-8,0.0004288550024193536,0.0005843227844399939,0.13645520635950498,0.013363586219089651,0.008346240829985368,68.82956478522136,712.030083410534,5159.321877534904,450.13141122898344,3.7110232553210874e-7,1.8494866231918786e-10,1.0,10.0,0.0,0.0,-7597.515822980744,-3.271090546991491e-5,1.2542062299475495e-6,560048.2622724859,-0.0001236087149337863,-4.09147985765343e-6,-0.0009379793929667308,-1.1087646253305377e-5,-2.380065899110377e-5,-0.31083294518441235,-0.0005156925230509425,0.0004749352542376431,-0.0005265538490050381,0.0007292477283807042,-0.0012480871644709095,-0.00048460934514882705,0.0005501664008312014,-0.0006315539770232823,0.0008854083571761017,-0.0015263266646392054,0.0006503701217483366,-0.0007876585827228269,0.0011159247505658954,-0.0019287436386178013,-0.0010032567738546844,0.0014459999507273954,-0.00250252580699352,0.0019150954975290654,-0.0033200393236363195,-0.004487301604433355,-0.00023119226662745066,0.0,-0.001269610258982021,0.0,0.03832529811260929,0.0
0.01685304301135581,-7.0789563178971715,11261.721389859615,626.4887227959459,7.54145292217244,0.040229691049619494,-131285.24647729157,51.05728294439566,7.984122342287775,86.85538324892782,4.365480500597424,9.281112134472766,11.379644425080329,316.4009542132802,1.170860655472581e11,66.32212620823827,27.23148264429555,1.0565470399796009,-0.33692679199205894,0.6894465812883531,4971.368987825002,30.273331267103757,-0.30816469276982955,-0.6165287632374439,0.8503392875740152,56.30260945704549,-4.243249862765226,-0.853468644874472,1.0700724145363711,-12.563121936194685,-1.0366909106498123,1.3439522838994515,-0.9361583638432707,1.5649891172344699,1.3921954015526856,0.30287394039797405,0.004499301635311742,1.0662627453360716,9.548742062657557e6,2.3190722254381436e6,4221.829575894563,0.0,-600.5642616643341,0.0,-272.9148722990827,0.0,-1669.4517421561923,-1.3211043735420471,2.373259333703327e-6,-8.594181566168441e-6,-1.4784743796519858e-5,-1.8309598970362165e-13,0.0009600458195639295,3.203031087814541e-8,2.773149677028455,0.00040184340359209164,1.1435105868216186e-8,0.00045040288249629086,0.0006136822131928885,0.14153754378027847,0.013868082568305237,0.008661723332660578,66.32212620823827,686.0913055278975,4971.368987825002,433.7333265437805,4.279915321781826e-7,2.2554705226667514e-10,1.0,10.0,0.0,0.0,-7234.025017493986,-3.5805154572431284e-5,1.3241209249638014e-6,520341.15443577885,-0.00013119967815814154,-4.5691444334351875e-6,-0.0009951186159670865,-1.2345763983831503e-5,-2.6501608643341506e-5,-0.3108468508572838,-0.0005526533671711707,0.0005276593476341085,-0.0006060858758352365,0.0008694010936008441,-0.0015411018697406868,-0.0005189300989481622,0.0006112491952503367,-0.0007270264287184567,0.0010557258636869158,-0.0018849769239577775,0.0007224855329422363,-0.0009068432757534594,0.0013308473079649986,-0.0023824937568287883,-0.0011551663805623937,0.0017248742900243272,-0.00309208242443924,0.0022849527155219917,-0.004103371114612373,-0.005547677991159194,-0.00023523839912857372,0.0,-0.001333584696963504,0.0,0.04032590814364813,0.0
0.01716618699753057,-7.0605459758163525,10726.988006004663,611.4350786591829,7.541452579455728,0.04097722033676894,-122046.73390427101,51.05728045556038,7.984119999916407,86.85533986183188,4.365479978211997,9.281110739370643,10.968260505575728,299.399602298067,1.0877351745125673e11,63.92450045991604,27.231484345321597,1.0961620566873886,-0.3626563461685907,0.7699358552333178,4791.647443334492,30.273329519144728,-0.3197376717654394,-0.6636214717343486,0.9496121660071017,56.30259018319452,-4.402416629610353,-0.9186623352698221,1.1949976685375168,-13.03433906805252,-1.1158779412875737,1.5008492096900916,-1.0076508471569496,1.747679443528777,1.5546732886324857,0.30287394039797516,0.0046100752694174,1.066262696268274,9.548743625509925e6,2.3190728799829693e6,4069.204864677632,0.0,-578.853164919224,0.0,-263.04792324536857,0.0,-1590.1875541299087,-1.3211052402262944,2.6303235692537375e-6,-9.192535606110463e-6,-1.5889871490260528e-5,-2.058320039723859e-13,0.0009600362272279837,3.53029710008388e-8,2.7731448755818477,0.0004218731306493305,1.2455376120063134e-8,0.000472852803286679,0.0006442706994638615,0.1467644513224161,0.01438744316445538,0.008986531722745458,63.92450045991604,661.2885289659052,4791.647443334492,418.0533942215274,4.929571957617097e-7,2.7384606730147184e-10,1.0,10.0,0.0,0.0,-6890.5541424993335,-3.918004381168007e-5,1.3946925184186741e-6,483726.11703116685,-0.00013926626217527664,-5.098019264267035e-6,-0.0010557937964614126,-1.373332894383785e-5,-2.9480510122093854e-5,-0.3108613087635264,-0.0005918404990431281,0.0005856357262027961,-0.0006966860020610687,0.0010347386038475964,-0.001899053223182528,-0.0005552705052676845,0.0006784177610382617,-0.0008358005695463423,0.00125668268389962,-0.002323195408977043,0.0008017708901271706,-0.0010426544527796428,0.0015844939601594985,-0.002937058987067507,-0.0013282857774966545,0.0020540829499766603,-0.0038128531064174267,0.002721683734618718,-0.005061368768435496,-0.0068449452360531005,-0.0002386593434340032,0.0,-0.0013998983925037271,0.0,0.04240712659888782,0.0
0.017482811295661163,-7.042269365969146,10221.255959130083,596.8485825485034,7.541452211952154,0.04173305927986564,-113518.46514162024,51.05727783275033,7.984117497875421,86.85529383522353,4.36547941620789,9.281109246570795,10.57457655361161,283.42547880234963,1.0110518995972168e11,61.63003272751872,27.23148657383343,1.1369569902341379,-0.3901400559734054,0.8591286250518958,4619.658412147728,30.273328087398916,-0.3316580693510872,-0.7139269150281226,1.0596197015438,56.30257005479589,-4.566334039466465,-0.9883041315040577,1.3334313464100909,-13.519615776212621,-1.2004673699725361,1.674711164641754,-1.084017861488695,1.9501212205248595,1.7347078242356604,0.3028739403979764,0.004722741776391314,1.0662626423026396,9.548745284434201e6,2.3190735781384506e6,3923.1468263370066,0.0,-558.0761914794698,0.0,-253.60546255384844,0.0,-1515.2220041197859,-1.3211059130281293,2.9128942964736724e-6,-9.825556763874614e-6,-1.7067677502580267e-5,-2.3119460638812243e-13,0.0009600257971813797,3.888250976911953e-8,2.773139509422557,0.00044274468010358626,1.3558255982402035e-8,0.0004962462340185277,0.0006761447474433633,0.15214120403997303,0.014922236925948138,0.009321024565300833,61.63003272751872,637.5529116148153,4619.658412147728,403.04809319670585,5.670886587518068e-7,3.311600990641701e-10,1.0,10.0,0.0,0.0,-6565.710336336971,-4.2861171562532906e-5,1.4654534416511407e-6,449925.95608520595,-0.00014784509852993382,-5.683393705564592e-6,-0.0011202743807786966,-1.5262983947297402e-5,-3.276451857664931e-5,-0.31087634836189915,-0.0006333780533916962,0.0006493545766402547,-0.0007998086477256836,0.0012295600642128145,-0.002335684996693613,-0.000593738384292007,0.0007522401337396879,-0.0009596269649708232,0.001493517544883265,-0.0028578448245691725,0.00088889318043219,-0.0011972838104617111,0.0018834988124800701,-0.0036138433441293004,-0.0015254137300888073,0.0024422679017442857,-0.0046927542839305635,0.0032367954838533205,-0.006231277487634681,-0.008429733926639746,-0.00024136664777757886,0.0,-0.0014686172927867902,0.0,0.044571957745197024,0.0
0.017803074419384987,-7.024116389962336,9742.548974519072,582.7052256059953,7.541451817689058,0.042497586312832784,-105637.85777234685,51.05727506700152,7.984114825323856,86.8552449953391,4.3654788115369305,9.281107649199361,10.197544461946192,268.40316765919334,9.402395174315651e10,59.43261445666766,27.23148940143451,1.1789771179186426,-0.41949682219574297,0.9579386872994782,4454.944008784785,30.27332703117269,-0.3439395488726724,-0.7676632180443944,1.1814889540982125,56.30254905369593,-4.735185602002813,-1.0626961157031052,1.4867917090178366,-14.019494577233463,-1.290826007056649,1.867319197148287,-1.1655898753172036,2.174387464534088,1.9341396085988694,0.3028739403979777,0.004837371643700414,1.06626258296647,9.548747044999495e6,2.3190743227663143e6,3783.26661135186,0.0,-538.178026858591,0.0,-244.56235204054775,0.0,-1444.262188610123,-1.3211063979355657,3.2234018709963044e-6,-1.049505821576477e-5,-1.8322835863342623e-5,-2.594783374964965e-13,0.0009600144939042078,4.2797009572804795e-8,2.7731335760793594,0.0004644969695518406,1.4750321718910654e-8,0.0005206267901065269,0.0007093637857528257,0.1576732726326858,0.015473055812823872,0.009665575068634719,59.43261445666766,614.8212623289575,4454.944008784785,388.677474813533,6.516183566142962e-7,3.990121958660697e-10,1.0,10.0,0.0,0.0,-6258.2243721045525,-4.6876519860804825e-5,1.5358466374349875e-6,418692.6486673868,-0.0001569760874297763,-6.331105735633799e-6,-0.0011888536818664502,-1.6948592897347924e-5,-3.638341306241383e-5,-0.31089200068367395,-0.0006773969198403457,0.0007193506376687994,-0.0009170930735331734,0.0014588741527222313,-0.002867551757480443,-0.0006344469547819858,0.0008333359759029233,-0.0011004790861932666,0.001772334377765023,-0.0035092420120368673,0.0009845796911376228,-0.001373202685027954,0.0022355942889832796,-0.0044386447459988845,-0.0017497065184451837,0.002899505685841531,-0.005765447659877633,0.003843710170945054,-0.007658028489598521,-0.01036315179721317,-0.00024326313524784636,0.0,-0.001539807558915672,0.0,0.046823507327498785,0.0
0.017803074419384987,-7.024116389962336,9742.548974519072,582.7052256059953,7.541451817689058,0.042497586312832784,-105637.85777234685,51.05727506700152,7.984114825323856,86.8552449953391,4.3654788115369305,9.281107649199361,10.197544461946192,268.40316765919334,9.402395174315651e10,59.43261445666766,27.23148940143451,1.1789771179186426,-0.41949682219574297,0.9579386872994782,4454.944008784785,30.27332703117269,-0.3439395488726724,-0.7676632180443944,1.1814889540982125,56.30254905369593,-4.735185602002813,-1.0626961157031052,1.4867917090178366,-14.019494577233463,-1.290826007056649,1.867319197148287,-1.1655898753172036,2.174387464534088,1.9341396085988694,0.3028739403979777,0.004837371643700414,1.06626258296647,9.548747044999495e6,2.3190743227663143e6,3783.26661135186,0.0,-538.178026858591,0.0,-244.56235204054775,0.0,-1444.262188610123,-1.3211063979355657,3.2234018709963044e-6,-1.049505821576477e-5,-1.8322835863342623e-5,-2.594783374964965e-13,0.0009600144939042078,4.2797009572804795e-8,2.7731335760793594,0.0004644969695518406,1.4750321718910654e-8,0.0005206267901065269,0.0007093637857528257,0.1576732726326858,0.015473055812823872,0.009665575068634719,59.43261445666766,614.8212623289575,4454.944008784785,388.677474813533,6.516183566142962e-7,3.990121958660697e-10,1.0,10.0,0.0,0.0,-6258.2243721045525,-4.6876519860804825e-5,1.5358466374349875e-6,418692.6486673868,-0.0001569760874297763,-6.331105735633799e-6,-0.0011888536818664502,-1.6948592897347924e-5,-3.638341306241383e-5,-0.31089200068367395,-0.0006773969198403457,0.0007193506376687994,-0.0009170930735331734,0.0014588741527222313,-0.002867551757480443,-0.0006344469547819858,0.0008333359759029233,-0.0011004790861932666,0.001772334377765023,-0.0035092420120368673,0.0009845796911376228,-0.001373202685027954,0.0022355942889832796,-0.0044386447459988845,-0.0017497065184451837,0.002899505685841531,-0.005765447659877633,0.003843710170945054,-0.007658028489598521,-0.01036315179721317,-0.00024326313524784636,0.0,-0.001539807558915672,0.0,0.046823507327498785,0.0
0.018127134924243667,-7.006077569808172,9289.063245465008,568.9828188408728,7.541451394521687,0.0432711799638305,-98348.80101822136,51.05727214862797,7.984111970644238,86.85519315577776,4.365478160903706,9.281105939870303,9.83620090353489,254.26414020848057,8.747860725615314e10,57.32663120568496,27.23149290768088,1.2222694794440552,-0.45085400743327847,1.0673765144496452,4297.083385465977,30.273326417002583,-0.35659634831635817,-0.8250640863834826,1.316466222980271,56.30252716357673,-4.909162126388946,-1.1421619608197084,1.6566470589823812,-14.534539493076082,-1.3873468667801994,2.080642751064466,-1.2527208835254098,2.422770355206008,2.155003411325237,0.3028739403979792,0.0049540366451232346,1.06626251774137,9.548748913092759e6,2.3190751169238756e6,3649.206823683602,0.0,-519.1078308894608,0.0,-235.89548682134634,0.0,-1377.04076333656,-1.3211066999999872,3.5645069688343298e-6,-1.1202939084947607e-5,-1.9660330887863555e-5,-2.910109309644122e-13,0.0009600022780858881,4.707717595118367e-8,2.7731270709993217,0.0004871708990401972,1.6038691785920112e-8,0.0005460403083749488,0.0007439902699635208,0.1633663219564385,0.016040514956010842,0.01002057118441124,57.32663120568496,593.0355014919542,4297.083385465977,374.9048218043729,7.479402703050937e-7,4.791654836779639e-10,1.0,10.0,0.0,0.0,-5966.937778031692,-5.125667328983045e-5,1.6052125900150082e-6,389803.81897300214,-0.00016670270005638362,-7.04759898544745e-6,-0.0012618510710322092,-1.8805356307773674e-5,-4.0369844938893475e-5,-0.31090829840754014,-0.0007240349923381949,0.0007962070637087396,-0.0010503862350947951,0.001728512259930694,-0.003514578877735193,-0.0006775149717270846,0.0009223810529626947,-0.0012605809391104308,0.002100241568083884,-0.0043018474453537636,0.0010896231897033022,-0.0015731967995170843,0.0026497884284227913,-0.005442534388056669,-0.0020047224172535494,0.0034375397450722776,-0.007071493515865889,0.004558076474873134,-0.009395786908480704,-0.012718900672336272,-0.0002442421048171051,0.0,-0.0016135351912895117,0.0,0.049164979917256116,0.0
0.018455151200818504,-6.988144023141724,8859.149649487836,555.6608400866377,7.541450940118007,0.04405421835984225,-91600.88515556547,51.05726906716039,7.984108921389037,86.85513811658984,4.365477460745748,9.281104110648174,9.489659288239467,240.9460151761963,8.142318726667682e10,55.306915767969876,27.231497180896355,1.2668828875962526,-0.4843480085002702,1.1885595327028542,4145.6892182577,30.273326319435306,-0.3696432912482462,-0.8863798699931492,1.4659297235657582,56.302504370378166,-5.088461792784656,-1.2270484067734664,1.8447316906603324,-15.065336249046577,-1.490450956473477,2.3168596871510316,-1.345789999852151,2.6978045030107514,2.399548699508053,0.3028739403979809,0.005072809763855911,1.066262446058884,9.548750894932382e6,2.3190759638764597e6,3520.6385367099056,0.0,-500.8188132353967,0.0,-227.5836024050298,0.0,-1313.3133080388343,-1.3211068234117143,3.93912193524262e-6,-1.1951186046489314e-5,-2.1085475804459714e-5,-3.261570828156784e-13,0.0009599891065110559,5.1756583826043776e-8,2.773119987646034,0.0005108094216323859,1.743107128322131e-8,0.0005725349260831822,0.0007800897902996275,0.16922620979531225,0.016625252828521477,0.010386415735305847,55.306915767969876,572.1421760786898,4145.6892182577,361.6963417199441,8.576306911705752e-7,5.736590717386871e-10,1.0,10.0,0.0,0.0,-5690.791418210445,-5.6035056992646125e-5,1.6727747073315572e-6,363059.68461154145,-0.00017707231048251623,-7.83998558451198e-6,-0.001339614383490336,-2.0849937119219013e-5,-4.475960842720046e-5,-0.31092527593763003,-0.0007734374156652024,0.0008805595867442062,-0.0012017683444936205,0.002045260104777546,-0.004300731499527428,-0.0007230668522140406,0.0010201120541671505,-0.0014424379772172808,0.00248551301043782,-0.005265089184119669,0.0012048874954742083,-0.0018004051542281178,0.0031365700454165962,-0.006662908141818897,-0.0022944714863079516,0.004070049421145164,-0.008659730452780623,0.005398130042705483,-0.011509804788067828,-0.015585812294864089,-0.00024418647286678546,0.0,-0.001689865616570158,0.0,0.051599675817552676,0.0
0.018787281254625733,-6.970307440658511,8451.298021027707,542.7202955061687,7.541450451942239,0.04484707869939388,-85348.73340222579,51.057265811279436,7.984105664224042,86.85507966330448,4.365476707212291,9.281102153008554,9.157102573571775,228.39190785668836,7.581633406091937e10,53.36870627183234,27.231502319061534,1.3128679352431922,-0.5201248596217664,1.3227234594030068,4000.404566318675,30.273326821881003,-0.3830957976512421,-0.9518786858188243,1.6314035708782055,56.302480662773725,-5.273290212601062,-1.317726818820578,2.0529634841632793,-15.61249243679281,-1.6005891649887372,2.5783783669893037,-1.4452031350976426,3.002292608579021,2.6702622582442173,0.30287394039798277,0.005193765109439294,1.0662623672957487,9.548752997081634e6,2.3190768671104e6,3397.258626006323,0.0,-483.26785397339523,0.0,-219.60710226928765,0.0,-1252.8559959113973,-1.321106771566102,4.350433937470367e-6,-1.2741874560333335e-5,-2.2603932104994826e-5,-3.6532264127056207e-13,0.0009599749319256558,5.687194575128057e-8,2.7731123175829144,0.0005354576141109066,1.893579973815503e-8,0.0006001611600919472,0.0008177311795363366,0.17525898503751355,0.017227931374068504,0.010763526517475175,53.36870627183234,552.0920262080406,4000.404566318675,349.0208929110182,9.824715574369917e-7,6.848490211705031e-10,1.0,10.0,0.0,0.0,-5428.815393671977,-6.124819461387781e-5,1.7376228590273792e-6,338280.40895580425,-0.00018813655850242884,-8.716115277689512e-6,-0.0014225225466452766,-2.3100597333153168e-5,-4.9591934457899616e-5,-0.3109429694823108,-0.0008257568203477589,0.0009731009818693722,-0.0013735814140826256,0.002417009745998013,-0.0052548129555932115,-0.0007712327807569053,0.0011273317647821882,-0.0016488716339832855,0.0029377741925975523,-0.006434346655555299,0.001331313448211537,-0.0020583634860294898,0.003708145899718765,-0.008144742568466068,-0.002623471218124186,0.004812961096307897,-0.01058892465939026,0.006385110701489922,-0.014078637512173309,-0.019070883536315884,-0.0002429678516843864,0.0,-0.0017688632226203385,0.0,0.05413098714728245,0.0
0.019123682721690405,-6.952560052492912,8064.12293745985,530.1435848689982,7.541449927236631,0.04565013728759066,-79551.41720383946,51.057262368740496,7.98410218486591,86.85501756584569,4.365475896140913,9.281100057794447,8.837776595865282,216.5498481032243,7.062076377341824e10,51.507607313457534,27.231508430786594,1.3602770336030634,-0.5583408960120905,1.471234915357479,3860.899958503493,30.27332801754604,-0.39696990500002405,-1.0218476540356423,1.8145733356147846,56.30245603268642,-5.46386061842737,-1.4145949038388665,2.2834634774288194,-16.176638059246446,-1.7182443421815472,2.8678622183493547,-1.5513948433381168,3.339333999740952,2.9698933284233293,0.3028739403979848,0.005316977919636016,1.0662622807686604,9.548755226463515e6,2.3190778303473494e6,3278.7872952062976,0.0,-466.4151516431599,0.0,-211.94789791812073,0.0,-1195.463487261342,-1.321106547121179,4.8019303885879555e-6,-1.3577170299867955e-5,-2.4221730821683776e-5,-4.089592954971688e-13,0.0009599597028725787,6.246340822190564e-8,2.773104050537341,0.0005611627668178611,2.0561903666886944e-8,0.0006289720074728013,0.0008569866501186584,0.1814708898486034,0.017849236552883226,0.011152336665535082,51.507607313457534,532.8395830728853,3860.899958503493,336.84973034615206,1.1244767680020282e-6,8.154551287675421e-10,1.0,10.0,0.0,0.0,-5180.119915021709,-6.693599184866485e-5,1.7986949114755778e-6,315303.78397614474,-0.0001999517550069456,-9.684652127557337e-6,-0.0015109885173035997,-2.557734810901075e-5,-5.4909813498000136e-5,-0.3109614171473555,-0.0008811535846128979,0.001074585927340963,-0.0015684612459371191,0.002852935336228187,-0.006411417825214875,-0.000822148828798996,0.0012449146946552784,-0.0018830580375314703,0.0034682174275721548,-0.007852125433810166,0.001469925394845172,-0.002351053007143317,0.004378715159067324,-0.009942095592457111,-0.00299680895293394,0.005684808465989455,-0.01292974167705416,0.007543745821004822,-0.01719679541080766,-0.023302909995425926,-0.00024044555984139226,0.0,-0.0018505908988647526,0.0,0.05676239501094732,0.0
0.019464512587020394,-6.9348946122690975,7696.351468491955,517.9143904487561,7.541449363002096,0.046463768861589365,-74171.95279404825,51.05725872629444,7.984098468018749,86.85495157742339,4.3654750230331185,9.281097815171533,8.530984382638017,205.37227785662725,6.580280356534017e10,49.719556808430184,27.231515636366254,1.4091644086089146,-0.5991634237223853,1.6356052260010936,3726.870908618398,30.27333001045101,-0.41128227830001435,-1.09659414927273,2.017303066461516,56.302430475887,-5.66039389000204,-1.5180784481412206,2.5385772825891433,-16.75842558805835,-1.8439334036587844,3.1882566134269013,-1.664830185787787,3.712355847588718,3.301481076664421,0.30287394039798715,0.005442524453787397,1.0662621857286478,9.548757590373656e6,2.3190788575585186e6,3164.9659658849864,0.0,-450.2239230791258,0.0,-204.58927247237486,0.0,-1140.9471141071485,-1.3211061520478002,5.297426160296051e-6,-1.4459329485295159e-5,-2.594529337526457e-5,-4.575697557999454e-13,0.0009599433635191538,6.857487033437908e-8,2.7730951744591366,0.0005879744537597793,2.2319151860551644e-8,0.0006590230239871887,0.0008979319011310776,0.18786835621619125,0.018489878345125114,0.011553294679938847,49.719556808430184,514.3428260272372,3726.870908618398,325.15628882753964,1.2859216242251557e-6,9.686140988990988e-10,1.0,10.0,0.0,0.0,-4943.887435802846,-7.314203921704006e-5,1.8547559250541848e-6,293983.23514639225,-0.0002125793159227618,-1.0755158136627002e-5,-0.0016054624219639176,-2.830211078478682e-5,-6.0760341914196914e-5,-0.3109806590155455,-0.0009397960391512126,0.0011858361345877186,-0.001789372964206227,0.0033636955423768052,-0.00781206707441315,-0.0008759570099062097,0.0013738130186536736,-0.002148571031419616,0.0040898498461683485,-0.009569457044041562,0.0016218380212187937,-0.0026829545864680156,0.005164785817864459,-0.012119895640088085,-0.0034202112733879107,0.006707148141783182,-0.01576709873180597,0.00890280824908416,-0.020977909378797246,-0.028436827043048764,-0.00023646556169348718,0.0,-0.001935109453636805,0.0,0.05949746371179716,0.0
0.019809927289458074,-6.917304362228261,7346.811870951343,506.01756208347587,7.54144875597658,0.047288346838061504,-69176.85581497563,51.05725486959696,7.984094497302654,86.85488143327076,4.365474083027158,9.281095414577951,8.236080697125708,194.8155942099065,6.133198252398341e10,48.00079419637022,27.231524068934746,1.4595861505975511,-0.6427714729239327,1.8175058311140726,3598.0355321032807,30.273332916542067,-0.42605023709579726,-1.1764472086605524,2.241654296338658,56.30240399263005,-5.86311879951725,-1.6286332732907018,2.820898997826799,-17.358530667936602,-1.9782096992822222,3.542818877047043,-1.786006826735422,4.125148010039097,3.6683852304739584,0.3028739403979897,0.005570482027106662,1.0662620813548411,9.548760096495593e6,2.319079952980772e6,3055.5552535771644,0.0,-434.6601154952786,0.0,-197.5157498279512,0.0,-1089.1332048334893,-1.3211055876729687,5.841093624945602e-6,-1.539069972444474e-5,-2.778145520647295e-5,-5.117135678910082e-13,0.0009599258534466776,7.525433809016377e-8,2.7730856755585918,0.000615944634400369,2.421811689083573e-8,0.0006903724380709591,0.0009406462736487953,0.19445800937499355,0.019150591462566723,0.011966864899281008,48.00079419637022,496.5628536713054,3598.0355321032807,313.91597505594336,1.4693760490123587e-6,1.1479401725793357e-9,1.0,10.0,0.0,0.0,-4719.365392766494,-7.991394695080803e-5,1.90437489079235e-6,274186.0564261884,-0.00022608625164812157,-1.193818641280225e-5,-0.0017064351007780659,-3.1298894620799666e-5,-6.719510433612714e-5,-0.31100073724956756,-0.0010018607220266783,0.0013077459641359234,-0.0020396508563583376,0.003961667424441893,-0.009506561522006343,-0.0009328053684463145,0.001515063078973286,-0.002449430429888505,0.004817780047008895,-0.011647568689451273,0.0017882638203465394,-0.0030591095430703274,0.006085540640313758,-0.01475607699299305,-0.003900121875467388,0.007905040589480989,-0.019202974118581864,0.010495762333634171,-0.025558514237813097,-0.034658901668106167,-0.000230859328355822,0.0,-0.0020224770691517962,0.0,0.06233983723575485,0.0
0.019809927289458074,-6.917304362228261,7346.811870951343,506.01756208347587,7.54144875597658,0.047288346838061504,-69176.85581497563,51.05725486959696,7.984094497302654,86.85488143327076,4.365474083027158,9.281095414577951,8.236080697125708,194.8155942099065,6.133198252398341e10,48.00079419637022,27.231524068934746,1.4595861505975511,-0.6427714729239327,1.8175058311140726,3598.0355321032807,30.273332916542067,-0.42605023709579726,-1.1764472086605524,2.241654296338658,56.30240399263005,-5.86311879951725,-1.6286332732907018,2.820898997826799,-17.358530667936602,-1.9782096992822222,3.542818877047043,-1.786006826735422,4.125148010039097,3.6683852304739584,0.3028739403979897,0.005570482027106662,1.0662620813548411,9.548760096495593e6,2.319079952980772e6,3055.5552535771644,0.0,-434.6601154952786,0.0,-197.5157498279512,0.0,-1089.1332048334893,-1.3211055876729687,5.841093624945602e-6,-1.539069972444474e-5,-2.778145520647295e-5,-5.117135678910082e-13,0.0009599258534466776,7.525433809016377e-8,2.7730856755585918,0.000615944634400369,2.421811689083573e-8,0.0006903724380709591,0.0009406462736487953,0.19445800937499355,0.019150591462566723,0.011966864899281008,48.00079419637022,496.5628536713054,3598.0355321032807,313.91597505594336,1.4693760490123587e-6,1.1479401725793357e-9,1.0,10.0,0.0,0.0,-4719.365392766494,-7.991394695080803e-5,1.90437489079235e-6,274186.0564261884,-0.00022608625164812157,-1.193818641280225e-5,-0.0017064351007780659,-3.1298894620799666e-5,-6.719510433612714e-5,-0.31100073724956756,-0.0010018607220266783,0.0013077459641359234,-0.0020396508563583376,0.003961667424441893,-0.009506561522006343,-0.0009328053684463145,0.001515063078973286,-0.002449430429888505,0.004817780047008895,-0.011647568689451273,0.0017882638203465394,-0.0030591095430703274,0.006085540640313758,-0.01475607699299305,-0.003900121875467388,0.007905040589480989,-0.019202974118581864,0.010495762333634171,-0.025558514237813097,-0.034658901668106167,-0.000230859328355822,0.0,-0.0020224770691517962,0.0,0.06233983723575485,0.0
0.020160082573100348,-6.899783013453434,7014.423824645193,494.43902186854393,7.541448102611959,0.048124242955248385,-64535.756549085316,51.05725078311202,7.984090255180318,86.85480684933552,4.3654730708694265,9.281092844672274,7.952467375111956,184.83975397662806,5.718067830955278e10,46.34783326321892,27.231533875717258,1.5116002281316263,-0.689356566505009,2.018785183931374,3474.132508843869,30.273336864901026,-0.44129177351317783,-1.261758972620191,2.4899068855795776,56.302376588379246,-6.072272118340013,-1.746747238270123,3.133297429481594,-17.977652408055548,-2.12166543677421,3.9351511913123414,-1.9154571722613325,4.581901227557447,4.0743196216444115,0.3028739403979926,0.005700928952440811,1.0662619667477504,9.548762752914246e6,2.319081121132845e6,2950.3332377388615,0.0,-419.6921603839553,0.0,-190.71298281671451,0.0,-1039.8616372157949,-1.321104854717333,6.437494890181432e-6,-1.63737197599691e-5,-2.9737489238058557e-5,-5.720135488853098e-13,0.0009599071074296907,8.255430689911044e-8,2.77307553834037,0.0006451277393091898,2.627024021553247e-8,0.0007230812467120139,0.000985212881422932,0.20124666639735087,0.01983213559938096,0.012393527686241334,46.34783326321892,479.46360270501395,3474.132508843869,303.10598989403684,1.677741755097789e-6,1.3575939059821769e-9,1.0,10.0,0.0,0.0,-4505.859935731167,-8.730370365673821e-5,1.945898605893009e-6,255791.88543709833,-0.00024054569431800215,-1.3245382969409724e-5,-0.0018144419215546364,-3.459398789053176e-5,-7.42705847835483e-5,-0.31102169618380754,-0.001067532578993505,0.0014412883641286092,-0.002323042613388823,0.004661215556122041,-0.01155459195321557,-0.0009928480043561113,0.0016697922598294052,-0.0027901556249487424,0.00566954808664284,-0.014159870465765355,0.0019705209701033457,-0.003485187209296255,0.007163258684429901,-0.017944122692308252,-0.0044437881214756825,0.009307604473778973,-0.023359755107997555,0.012361509020213459,-0.031102560673158187,-0.04219292875519773,-0.00022344261899331707,0.0,-0.002112748637381336,0.0,0.06529323305089332,0.0
0.02051513356944319,-6.882324715844593,6698.18952319527,483.1656698710212,7.5414473990485265,0.04897182746533838,-60221.060054336725,51.05724645000355,7.9840857228761815,86.8547275208252,4.3654719808830835,9.281090093276259,7.679588948910228,175.40791682540657,5.332380525258391e10,44.75743663708441,27.23154521939534,1.565266535049058,-0.7391235636598853,2.241487533975505,3354.919171430433,30.273341999064332,-0.45702558174010843,-1.3529062684005118,2.764582188365809,56.30234827459133,-6.28809886356332,-1.8729424404593489,3.4789452360794617,-18.616514084398016,-2.274934345393252,4.369237163816432,-2.05375071755591,5.087249560037958,4.5233894135692365,0.3028739403979958,0.005833944567584659,1.0662618409218763,9.548765568130823e6,2.319082366833166e6,2849.0938382418026,0.0,-405.2907425691676,0.0,-184.16764825399838,0.0,-992.9845181224348,-1.3211039533270346,7.091617115136836e-6,-1.741091930590139e-5,-3.182113161882797e-5,-6.391629867588624e-13,0.0009598870551817013,9.053218382426893e-8,2.773064745621865,0.0006755807776688184,2.8487903733970317e-8,0.0007572133358136734,0.0010317187749336707,0.20824133900718045,0.020535296129780767,0.012833779895305427,44.75743663708441,463.01158409431963,3354.919171430433,292.7051615744771,1.914294060023678e-6,1.6023603341948732e-9,1.0,10.0,0.0,0.0,-4302.730206373887,-9.536806960865535e-5,1.9774224595768525e-6,238691.35658151662,-0.0002560374851471308,-1.4689599582566503e-5,-0.0019300670288824276,-3.821616732215738e-5,-8.204861731520816e-5,-0.31104358243223734,-0.0011370051892556487,0.0015875213085102505,-0.0026437587574745305,0.005479002283511456,-0.014027655404765131,-0.0010562451063264094,0.0018392264393793348,-0.003175825503337529,0.006665506078995744,-0.01719432150274905,0.0021700418576214324,-0.003967560473111958,0.008423801760171849,-0.02179609417215301,-0.005059357823425857,0.01094865680648055,-0.02838422947312124,0.014545246813293371,-0.03780679861576133,-0.051307629696643084,-0.00021401417238636771,0.0,-0.0022059750926119205,0.0,0.06836143704905326,0.0
0.0208752347745145,-6.864924035179123,6397.185852537233,472.1853020742335,7.541446641087453,0.04983146907563662,-56207.64989527182,51.057241852017974,7.984080880291428,86.85464312066244,4.365470806934577,9.281087147314324,7.4169288084070235,166.4861323165751,4.973854254242107e10,43.22659341417467,27.231558279587436,1.6206469226884725,-0.792291541167353,2.487873616822265,3240.169828041754,30.273348478457116,-0.47327108507854204,-1.45029226890846,3.068468570995342,56.30231906958953,-6.510852491943909,-2.0077775222090306,3.861351029857282,-19.275863682999418,-2.438694466235175,4.849482102805395,-2.2014964991647905,5.64631711038219,5.020132035487398,0.30287394039799936,0.005969609224610799,1.0662617027976922,9.548768551076755e6,2.3190836952183275e6,2751.6453911183903,0.0,-391.4285976036515,0.0,-177.8673548670741,0.0,-948.3650243964621,-1.32110288310087,7.808910639199319e-6,-1.8504918049115547e-5,-3.404060809958545e-5,-7.139336388690632e-13,0.0009598656210827049,9.925074693182583e-8,2.773053278545577,0.0007073634405738683,3.088450650672396e-8,0.0007928355958262804,0.0010802550990023363,0.21544923431902682,0.021260884623578016,0.01328813522889904,43.22659341417467,447.17565161754834,3240.169828041754,282.6937993780563,2.182728718228592e-6,1.887737507086562e-9,1.0,10.0,0.0,0.0,-4109.383315456976,-0.00010416900097926502,1.996757731466923e-6,222784.92692708736,-0.0002726488145070434,-1.6285017692509642e-5,-0.0020539479718671124,-4.219692453977146e-5,-9.059687331460143e-5,-0.3110664449935954,-0.001210480956788859,0.0017475946492706129,-0.0030065275722495665,0.006434344542086936,-0.017011332380572897,-0.0011231629372264568,0.002024697919320742,-0.003612145064044018,0.007829256112131098,-0.020856243064640935,0.00238838212833366,-0.00451338980173101,0.009897174496613976,-0.026446235467845268,-0.005755986902830444,0.012867450458038191,-0.034452337497076456,0.01709946433637744,-0.0459071913027148,-0.06232547441502681,-0.0002023543073155882,0.0,-0.002302202653920326,0.0,0.07154829691412987,0.0
0.021240540106095766,-6.847575927761788,6110.5573550560175,461.48653340230925,7.541445824160694,0.05070353508033826,-52472.62711370674,51.05723696935453,7.984075705912277,86.85455329780314,4.365469542397394,9.281083992748165,7.164005693962694,158.04306020508156,4.640409486568767e10,41.752498718849395,27.231573254457974,1.6778052444118374,-0.8490947388603229,2.7604435538870016,3129.6742303067676,30.273356479952568,-0.4900484687332193,-1.5543482763353789,3.404649655737602,56.30228899951846,-6.740795151081651,-2.1518501517490254,4.284394905636289,-19.95647460889464,-2.6136711523777643,5.380757587800842,-2.3593457257681387,6.264769713989406,5.569562406479364,0.3028739403980033,0.00610800430991384,1.066261551192885,9.548771711127957e6,2.319085111762846e6,2657.809347425917,0.0,-378.08032667985844,0.0,-171.80055918270958,0.0,-905.8763601535875,-1.3211016431129547,8.595330452711556e-6,-1.9658424255170604e-5,-3.640466207616535e-5,-7.97184652142929e-13,0.000959842723878154,1.0877864907229602e-7,2.7730411165810804,0.0007405382154868217,3.3474548148144006e-8,0.0008300180498665967,0.001130917267425133,0.22287775704984542,0.022009739536944805,0.013757124705730685,41.752498718849395,431.92679041984763,3129.6742303067676,273.05355996057443,2.487214458618795e-6,2.220036752749398e-9,1.0,10.0,0.0,0.0,-3925.269824519314,-0.00011377411127280629,2.001395049942854e-6,207981.84174124454,-0.0002904749276083462,-1.804728513633317e-5,-0.002186780804988519,-4.6570712559103745e-5,-9.998939198983143e-5,-0.3110903353647802,-0.001288171298242038,0.0019227574733135327,-0.0034166562561889087,0.007549624302269839,-0.02060799206000029,-0.0011937737988350337,0.002227653936660578,-0.004105519616011099,0.009188154220116814,-0.025271661939579942,0.002627230377422728,-0.005130716861589064,0.011618169297147509,-0.032055259622670314,-0.006543959355167847,0.015109524032779372,-0.041774827672771186,0.020085084870679275,-0.055686555212460555,-0.07563319788206727,-0.0001882234229507746,0.0,-0.0024014720206170176,0.0,0.0748577154185257,0.0
0.02161120297001173,-6.830275716282491,5837.509955238522,451.0587276727633,7.541444943298259,0.05158839151329356,-48995.080689700204,51.057231780522876,7.9840701767119135,86.8544576754202,4.365468180113015,9.28108061450663,6.920370543111592,150.04972199626806,4.330148200359211e10,40.332535325673824,27.231590362463052,1.7368074023508877,-0.9097835641578642,3.0619621561841917,3023.236195729793,30.273366199565636,-0.5073787156360496,-1.6655356223102706,3.7765355294021044,56.30225809939215,-6.978197948248248,-2.3057996672149694,4.752367697374943,-20.659146443128876,-2.800640264932278,5.9684507109707505,-2.527994573191329,6.9488720239324255,6.177222806200578,0.30287394039800775,0.006249212268948672,1.0662613848128126,9.548775058118828e6,2.3190866223000684e6,2567.419103370638,0.0,-365.222230212894,0.0,-165.9564899001983,0.0,-865.4008269276105,-1.3211002319313911,9.457381164647257e-6,-2.0874232731103642e-5,-3.8922583995922785e-5,-8.898724996899377e-13,0.0009598182763516086,1.1919096896648872e-7,2.773028237518974,0.000775170506686443,3.6273719066634974e-8,0.0008688339885349167,0.001183805146740065,0.23053451188150936,0.022782726947924808,0.014241297159942757,40.332535325673824,417.23792689861546,3023.236195729793,263.76732716475067,2.832451850884414e-6,2.6064960259680557e-9,1.0,10.0,0.0,0.0,-3749.8797165669753,-0.00012425717152055266,1.9884635796121145e-6,194199.22481886527,-0.000309619899383478,-1.999366676619307e-5,-0.0023293256870288844,-5.137521334294239e-5,-0.00011030715626618367,-0.3111153076586256,-0.0013702968128488776,0.002114365967254719,-0.00388009889737696,0.008850760219447152,-0.024940003079400468,-0.0012682559610602503,0.002449665760964377,-0.004663137290677652,0.010773889788429549,-0.030591280606822403,0.0028884184814839658,-0.005828568670513125,0.013627108315559234,-0.0388154420677973,-0.007434820718792208,0.017727680281622617,-0.05060398236519861,0.023572784894919444,-0.06748365284038187,-0.09169432680495335,-0.0001713603938091162,0.0,-0.0025038174990561295,0.0,0.07829364305726752,0.0
0.021987376415438645,-6.813019063161874,5577.305303456461,440.89193169200206,7.541443993092409,0.052486403512545944,-45755.88463351826,51.057226262185665,7.984064268044287,86.85435584891992,4.365466712348557,9.281076996409722,6.685603604072327,142.47927837114744,4.041335292679579e10,38.964256836483116,27.23160984424713,1.7977214094543612,-0.9746256730705477,3.3954869561166845,2920.672346676189,30.2733778542935,-0.5252836494254141,-1.7843477177669622,4.187897316185019,56.30222641423526,-7.223341290497548,-2.4703099300077698,5.2700144644902975,-21.384705906085436,-3.000431620765368,6.618518617515123,-2.708187191956169,7.705550714665417,6.849238004809867,0.3028739403980127,0.0063933166664493085,1.0662612022400697,9.54877860235666e6,2.3190882330446322e6,2480.3189294183294,0.0,-352.83215550447323,0.0,-160.32507866336718,0.0,-826.8289854137008,-1.3210986476329682,1.0402165948053093e-5,-2.2155222349496044e-5,-4.160424275746274e-5,-9.93062073311233e-13,0.000959792184964133,1.305698166030279e-7,2.773014617454371,0.0008113287698684095,3.9298998791606565e-8,0.00090936012057306,0.0012390232615856294,0.2384273076725453,0.023580741510317357,0.014741219880031013,38.964256836483116,403.08375467526326,2920.672346676189,254.819102001566,3.2237393145110915e-6,3.0554079650382205e-9,1.0,10.0,0.0,0.0,-3582.738763682924,-0.00013569865476476583,1.954685467557708e-6,181361.2743464145,-0.0003301974898230145,-2.214321082332244e-5,-0.0024824130599052706,-5.665162924379438e-5,-0.00012163872016576157,-0.31114141873180656,-0.0014570874503340688,0.0023238918623877175,-0.0044035320880638,0.010367749546186548,-0.030153542578833736,-0.0013467935685125693,0.002692438460174878,-0.005293060870990942,0.012623151605421329,-0.0369951895218679,0.003173932661287105,-0.006617073554101871,0.015970696957975018,-0.046956670229905066,-0.00844152667708558,0.02078311238730715,-0.061241612485086167,0.027644512951298758,-0.08170401025091464,-0.11106409500685244,-0.0001514808483160602,0.0,-0.0026092660790087673,0.0,0.08186007075874854,0.0
0.022369213188908388,-6.795801950253984,5329.255802218074,430.97681832609567,7.541442967658976,0.05339793544221242,-42737.5199348599,51.05722038898719,7.984057953532053,86.85424738382575,4.365465130751542,9.281073121088047,6.4593119093445495,135.30683333874566,3.772382269881575e10,37.64537295609666,27.23163196469325,1.8606174368056263,-1.0439071008450231,3.764399097674481,2821.811006668778,30.273391684108883,-0.5437859760685758,-1.9113122048434676,4.642905275444443,56.30219400034046,-7.476515176352376,-2.646112321767654,5.842582409231064,-22.134007672280585,-3.213932611655382,7.337548595096984,-2.900718852700699,8.542464085128405,7.592375866126275,0.3028739403980182,0.0065404022098868335,1.066261001923171,9.548782354634685e6,2.3190899506157916e6,2396.3630329976986,0.0,-340.88936341066915,0.0,-154.89689946909124,0.0,-790.0589183515283,-1.3210968878149068,1.1437439334552327e-5,-2.3504352442404644e-5,-4.4460117891526014e-5,-1.1079390175526234e-12,0.0009597643494711758,1.4300499280023144e-7,2.7730002307668,0.0008490846437680784,4.256876163239872e-8,0.0009516767201614029,0.0012966809954889893,0.246564159613572,0.02440470723421038,0.015257479142510499,37.64537295609666,389.4405822769583,2821.811006668778,246.19390635630873,3.6670469128821663e-6,3.5762641437354716e-9,1.0,10.0,0.0,0.0,-3423.405332902965,-0.00014818632291941795,1.8963250392933714e-6,169398.55727453812,-0.0003523320777049985,-2.451693166019168e-5,-0.002646950389891163,-6.244499777740397e-5,-0.00013408088650424877,-0.3111687283103694,-0.0015487826324830068,0.002552931392579973,-0.004994438725512208,0.012135289600500535,-0.03642310908005636,-0.0014295764824696702,0.0029578212563716243,-0.006004329613797883,0.014778392093498127,-0.0446984530320966,0.003485925175345838,-0.007507589774287779,0.018703003880089542,-0.05675361981810649,-0.009578607906596832,0.024346698145099814,-0.07404854890086107,0.03239523618730969,-0.0988327711080153,-0.134407182178717,-0.00012827533195102468,0.0,-0.0027178364027127555,0.0,0.08556102089890075,0.0
0.022756865850159173,-6.778620657058911,5092.720116242558,421.30463318806835,7.541441860595177,0.05432335116108583,-39923.91658073822,51.05721413336446,7.984051204945816,86.85413181347673,4.36546342630102,9.281068969895902,6.241126965013386,128.5092583867197,3.5218327824457405e10,36.37373602521082,27.231657015144698,1.9255678716534737,-1.117933470938741,4.172437510957534,2726.491190919818,30.273407954120763,-0.5629093319321656,-2.046993265064404,5.146170949512577,56.3021609266361,-7.73801954265009,-2.8339889604189112,6.475873884813331,-22.907935342626715,-3.4420920860363893,8.132824537488375,-3.1064393090571367,9.468079009603304,8.41411422411097,0.3028739403980243,0.006690554797986724,1.0662607821642074,9.548786326245036e6,2.3190917820623065e6,2315.414701231354,0.0,-329.374406393726,0.0,-149.66311324924695,0.0,-754.9955651056548,-1.3210949496033844,1.257166451934565e-5,-2.4924658490764314e-5,-4.75013336152054e-5,-1.2358234877626802e-12,0.0009597346625051744,1.5659471259271154e-7,2.772985050091456,0.0008885130939615897,4.610289150041474e-8,0.0009958677878394587,0.0013568928102263653,0.2549532926389153,0.025255578429113978,0.015790680850974022,36.37373602521082,376.28619382364184,2726.491190919818,237.87769491628993,4.169098960424867e-6,4.179917479878531e-9,1.0,10.0,0.0,0.0,-3271.4675027757285,-0.00016181586371442,1.8091321872510349e-6,158247.38322183813,-0.0003761596887731317,-2.713801128300066e-5,-0.002823929588450087,-6.880453357978268e-5,-0.00014773944320606503,-0.3111972991236083,-0.0016456313594962156,0.002803214869500291,-0.005661201017479004,0.014193490498996951,-0.043956866913513706,-0.00151680008470996,0.003247818591591167,-0.006807072312873875,0.01728870423576257,-0.053957728080826224,0.0038267267768688404,-0.008512848414256913,0.02188658629420654,-0.06853426416213107,-0.010862353197588805,0.02850048716936821,-0.08945590644591624,0.03793494885252616,-0.11944996496704943,-0.16251880310899017,-0.0001014073415982166,0.0,-0.0028295376658611176,0.0,0.08940053806219578,0.0
0.022756865850159173,-6.778620657058911,5092.720116242558,421.30463318806835,7.541441860595177,0.05432335116108583,-39923.91658073822,51.05721413336446,7.984051204945816,86.85413181347673,4.36546342630102,9.281068969895902,6.241126965013386,128.5092583867197,3.5218327824457405e10,36.37373602521082,27.231657015144698,1.9255678716534737,-1.117933470938741,4.172437510957534,2726.491190919818,30.273407954120763,-0.5629093319321656,-2.046993265064404,5.146170949512577,56.3021609266361,-7.73801954265009,-2.8339889604189112,6.475873884813331,-22.907935342626715,-3.4420920860363893,8.132824537488375,-3.1064393090571367,9.468079009603304,8.41411422411097,0.3028739403980243,0.006690554797986724,1.0662607821642074,9.548786326245036e6,2.3190917820623065e6,2315.414701231354,0.0,-329.374406393726,0.0,-149.66311324924695,0.0,-754.9955651056548,-1.3210949496033844,1.257166451934565e-5,-2.4924658490764314e-5,-4.75013336152054e-5,-1.2358234877626802e-12,0.0009597346625051744,1.5659471259271154e-7,2.772985050091456,0.0008885130939615897,4.610289150041474e-8,0.0009958677878394587,0.0013568928102263653,0.2549532926389153,0.025255578429113978,0.015790680850974022,36.37373602521082,376.28619382364184,2726.491190919818,237.87769491628993,4.169098960424867e-6,4.179917479878531e-9,1.0,10.0,0.0,0.0,-3271.4675027757285,-0.00016181586371442,1.8091321872510349e-6,158247.38322183813,-0.0003761596887731317,-2.713801128300066e-5,-0.002823929588450087,-6.880453357978268e-5,-0.00014773944320606503,-0.3111972991236083,-0.0016456313594962156,0.002803214869500291,-0.005661201017479004,0.014193490498996951,-0.043956866913513706,-0.00151680008470996,0.003247818591591167,-0.006807072312873875,0.01728870423576257,-0.053957728080826224,0.0038267267768688404,-0.008512848414256913,0.02188658629420654,-0.06853426416213107,-0.010862353197588805,0.02850048716936821,-0.08945590644591624,0.03793494885252616,-0.11944996496704943,-0.16251880310899017,-0.0001014073415982166,0.0,-0.0028295376658611176,0.0,0.08940053806219578,0.0
0.02315048695710152,-6.761471737361118,4867.099117692865,411.8671446836479,7.541440664933567,0.0552630144552033,-37300.31320480316,51.057207465338635,7.984043992073636,86.85400863651796,4.3654615892546405,9.281064522817283,6.0307026370185906,122.06503448861397,3.2883497794322308e10,35.1473287012328,27.231685315813046,1.9926473884501723,-1.1970312909542307,4.623736748195599,2634.561682910306,30.273426956916577,-0.5826783393652819,-2.19199410157884,5.7027938264761,56.30212727617112,-8.008164677201828,-3.034776160287049,7.17630507805939,-23.707402605012458,-3.6859245231228894,9.0124005114919,-3.326256401787475,10.491756070329165,9.322714722748339,0.30287394039803106,0.006843861598030605,1.066260541105368,9.548790528991712e6,2.3190937348890845e6,2237.3455167406614,0.0,-318.26901696876826,0.0,-144.61541717654956,0.0,-721.5501207326088,-1.3210928296588849,1.3814075614704351e-5,-2.6419247092839962e-5,-5.0739694998599656e-5,-1.3781855082059934e-12,0.0009597030091200767,1.7144639962294975e-7,2.772969046281202,0.0009296925711118202,4.992290691620949e-8,0.0010420212275872082,0.0014197784872136338,0.2636031463840304,0.02613434084261258,0.016341451301528667,35.1473287012328,363.59972159030116,2634.561682910306,229.8572746058403,4.737466491270573e-6,4.878764850378423e-9,1.0,10.0,0.0,0.0,-3126.540459361135,-0.00017669158260378442,1.688279307973664e-6,147849.24825161372,-0.00040182912908086235,-3.0032021832023097e-5,-0.003014435189671337,-7.578400018833186e-5,-0.00016272996394016477,-0.3112271970477558,-0.0017478923030587947,0.0030766169242836335,-0.006413203681278245,0.016588692143086142,-0.05300297125438484,-0.0016086650427842933,0.0035646019596130133,-0.007712632817770431,0.020210827320087645,-0.0650791016137917,0.0041988599897863745,-0.0096471120668318,0.025593781516693975,-0.08268995795095535,-0.012311012825457802,0.03333940913060642,-0.10797844356556958,0.04439098101017315,-0.14424863285536832,-0.19634976637511314,-7.051121979595714e-5,0.0,-0.002944368448970441,0.0,0.09338267967601,0.0
0.023550229183015168,-6.7443520003582025,4651.832298821213,402.65660045488414,7.541439373092174,0.056217289307485416,-34853.133094846664,51.057200352287076,7.984036282582452,86.85387731420639,4.36545960909199,9.28105975836576,5.827713289222231,115.95411221123409,3.070704162305182e10,33.96425310664294,27.231717218377433,2.061933010215248,-1.2815493143299561,5.122868723090425,2545.88022097238,30.27344901509348,-0.6031186635386611,-2.3469595588242957,6.3184128158440345,56.3020931477372,-8.287271607481104,-3.2493680860124203,7.950970739823301,-24.533354316738297,-3.9465144377014445,9.985181891083418,-3.561139845015157,11.623843394452074,10.327304023160348,0.3028739403980386,0.00700041109920218,1.0662602767143103,9.548794975202072e6,2.319095817085034e6,2162.0346668684288,0.0,-307.556009439332,0.0,-139.74600000971589,0.0,-689.6395043187649,-1.3210905241792184,1.5174744843049357e-5,-2.799128962272751e-5,-5.4187725255741186e-5,-1.536662071892662e-12,0.0009596692663057818,1.8767755369707565e-7,2.772952188364698,0.0009727051705171944,5.405209584413762e-8,0.0010902290253344046,0.00148546337085425,0.2725223787537988,0.027042012699969226,0.016910437890437946,33.96425310664294,351.361533750403,2545.88022097238,222.1202336186119,5.3806705306848495e-6,5.686951859409007e-9,1.0,10.0,0.0,0.0,-2988.2641923977435,-0.0001929271491450177,1.528291127077063e-6,138150.3434762393,-0.0004295032254274753,-3.3227170212514086e-5,-0.003219653295781601,-8.344211179199675e-5,-0.00017917867342228581,-0.31125849124974647,-0.0018558338491166302,0.003375167361039362,-0.007260948123931928,0.019374399234963896,-0.0638570448986781,-0.0017053770011770247,0.00391052243929272,-0.008733708984498083,0.023610298637068657,-0.07842736036724565,0.0046050531168710315,-0.010926350576825793,0.02990818706388217,-0.09968737318573881,-0.013945023771372213,0.038973232954710356,-0.13023039009642545,0.05191064846242217,-0.1740563218997507,-0.23703621875297132,-3.518990908252847e-5,0.0,-0.003062315434388855,0.0,0.09751150515400042,0.0
0.023956245530578898,-6.727258488955391,4446.394504939188,393.6656857367527,7.541437976820015,0.05718654039725422,-32569.873382422058,51.05719275869123,7.984028041867769,86.85373726746357,4.365457474453149,9.28105465347587,5.631852059707336,110.15778510011953,2.867764649461253e10,32.822720782986735,27.23175310880013,2.133504187942662,-1.3718600040128948,5.6748889509083345,2460.3127452600393,30.2734744839995,-0.624257079167004,-2.5125789485719694,6.999263273517967,56.3020586576228,-8.57567257863753,-3.4787206962470782,8.807715887913341,-25.386767843286904,-4.225021131393818,11.061015214192667,-3.812125294916674,12.875780519242491,11.437963481537833,0.302873940398047,0.007160293205938104,1.066259986768177,9.548799677738385e6,2.319098037153005e6,2089.368304185102,0.0,-297.2191889280755,0.0,-135.0475007538051,0.0,-659.1858747875275,-1.321088028899538,1.6664655565569815e-5,-2.9644015081382774e-5,-5.7858705524597634e-5,-1.7130762448077377e-12,0.0009596333024572893,2.0541670486789185e-7,2.7729344434942687,0.001017636810429281,5.851566281024161e-8,0.0011405874484697784,0.0015540786405129816,0.28171987169037954,0.027979646011562668,0.017498309994205607,32.822720782986735,339.5531304534621,2460.3127452600393,214.6548757185189,6.108297618126324e-6,6.620602333801957e-9,1.0,10.0,0.0,0.0,-2856.3013971675773,-0.00021064640820088828,1.3229666143576883e-6,129101.11590225631,-0.00045936019426530444,-3.675456833207672e-5,-0.0034408814463699833,-9.184297018574806e-5,-0.00019722338866624454,-0.31129125434345767,-0.0019697341280596158,0.0037010627614401785,-0.008216178997022663,0.022612351589854647,-0.0768710133404106,-0.0018071462299329663,0.004288124089415695,-0.00988450676761621,0.02756277258682433,-0.09443695104409192,0.005048255155186426,-0.012368436009716603,0.034926357188314786,-0.12008262295426109,-0.015787259565862008,0.0455288143550803,-0.15694419341196753,0.060664295007747185,-0.20986056793142294,-0.28593494209613357,4.987454587389768e-6,0.0,-0.0031833520505396293,0.0,0.1017910651620553,0.0
0.024368689475799753,-6.710188462471396,4250.293042627297,384.88748729131305,7.541436467138106,0.05817113343097205,-30439.006823565454,51.057184645860836,7.984019232893867,86.85358787370734,4.365455173072907,9.281049183387351,5.442829346077862,104.65857739273648,2.6784887938089912e10,31.721043862966606,27.23179341036148,2.207442869703355,-1.4683610693453437,6.28538756479718,2377.7327360262802,30.273503754691134,-0.6461215392749042,-2.6895890325442053,7.752239915266151,56.30202394152239,-8.873711508546869,-3.723855908735628,9.755214906944643,-26.26865432021243,-4.522683706446015,12.2507872881035,-4.080318620536204,14.260212872843955,12.665827733696258,0.3028739403980564,0.007323599306461247,1.0662596688362502,9.548804650007538e6,2.3191004041410913e6,2019.2389845350299,0.0,-287.24327143766754,0.0,-130.5129723334795,0.0,-630.1162023182849,-1.3210853390903667,1.8295781059975848e-5,-3.138070139515019e-5,-6.176671582959519e-5,-1.909458446848492e-12,0.0009595949768091608,2.2480445606533207e-7,2.7729157768902475,0.0010645774124109235,6.334088771658013e-8,0.0011931972475971748,0.0016257615855650481,0.2912047354856087,0.02894832778016331,0.01810575979192133,31.721043862966606,328.157052503457,2377.7327360262802,207.45016250677102,6.931128705117995e-6,7.698074718885795e-9,1.0,10.0,0.0,0.0,-2730.3356173414686,-0.0002299842545012546,1.0652922051512517e-6,120655.87917447998,-0.0004915951405037329,-4.0648530289266174e-5,-0.003679539418466114,-0.00010105653666892453,-0.00021701453566773342,-0.3113255625460032,-0.002089880985107053,0.004056678756831014,-0.00929202401163971,0.026373747230938917,-0.09246353197694118,-0.00191418718579434,0.004700158106670331,-0.011180910555628587,0.032155528990392916,-0.11362492334829807,0.005531651488856768,-0.013993358261346463,0.04075974430429495,-0.1445379541842835,-0.017863306558976336,0.05315266997334514,-0.1889926953724368,0.07084877958673028,-0.2528390720768379,-0.34466519349867064,5.048810628343512e-5,0.0,-0.0033074369885121493,0.0,0.10622538929996647,0.0
0.024787715091853724,-6.693139381295539,4063.06508735664,376.31546110171087,7.541434834275487,0.059171435423426955,-28449.894193412438,51.057175971631416,7.984009816023088,86.85342846343012,4.365452691710161,9.281043321521247,5.260371447738984,99.44014341749991,2.5019149730333744e10,30.65762715744405,27.23183858693061,2.2838335669851446,-1.571477087053006,6.960545640007817,2298.02062048015,30.273537257122406,-0.6687412487760122,-2.8787771848789134,8.58496627374882,56.3019891566059,-9.181744452262112,-3.9858660196517857,10.803058866473098,-27.18005993296281,-4.840826380947746,13.566534566464808,-4.3669004064824914,15.79111803145035,14.023193115039257,0.3028739403980668,0.007490422335400253,1.0662593202611088,9.548809905969078e6,2.3191029276755583e6,1951.5451633227942,0.0,-277.61381219640225,0.0,-126.13584903143963,0.0,-602.3618841384681,-1.3210824495535958,2.0081169578960852e-5,-3.320466518056959e-5,-6.592667755017741e-5,-2.128070173907429e-12,0.0009595541388297309,2.4599462418432505e-7,2.772896151780287,0.0011136210886351801,6.855729772068443e-8,0.0012481638660263405,0.0017006558909990436,0.3009863126265964,0.029949181210539744,0.01873350309452021,30.65762715744405,317.15679950169704,2298.02062048015,200.49566167221315,7.861282939801398e-6,8.940247974527776e-9,1.0,10.0,0.0,0.0,-2610.0695801048632,-0.0002510875765242359,7.473454339359049e-7,112772.46638338914,-0.0005264217014042979,-4.4946899457991405e-5,-0.003937181066566365,-0.00011115914210312405,-0.00023871624847445047,-0.31136149583725237,-0.0022165718959146464,0.004444583014330911,-0.010503148330474468,0.030740639070002414,-0.11113228227394445,-0.002026717987888967,0.005149597798749641,-0.012640671375893909,0.03748919653108885,-0.13660620235997062,0.0060586804041550205,-0.01582346338339333,0.04753691913418916,-0.17384146132398007,-0.020201769260026894,0.062013923634872806,-0.2274153483057219,0.0826914707832544,-0.3043954102003511,-0.4151582672054478,0.00010181838501812938,0.0,-0.0034345125979796994,0.0,0.1108184726112735,0.0
0.025213477439089107,-6.676108881971994,3884.275237423589,367.9433978728304,7.541433067598669,0.06018781561252075,-26592.70475896594,51.057166690026115,7.98399974882662,86.85325831638748,4.365450016070352,9.28103703934306,5.084219230891609,94.4871740217887,2.3371551235549072e10,29.630960374812485,27.23188914652148,2.3627634711026206,-1.681661283915166,7.707197879620981,2221.0631895657166,30.27357546360611,-0.6921467591506877,-3.080984880618337,9.505871997677044,56.301954483734264,-9.500140291238868,-4.265918580372146,11.961852687884035,-28.12206785074832,-5.180864351008902,15.021564835133423,-4.673130902505008,17.48394608797197,15.523637865849656,0.3028739403980784,0.007660856945087372,1.066258938137907,9.548815460145092e6,2.3191056179972817e6,1886.190700225545,0.0,-268.3171352024737,0.0,-121.90991447107429,0.0,-575.8583819950672,-1.3210793546144666,2.2035037468988126e-5,-3.5119251116243516e-5,-7.035440038065537e-5,-2.371430610226449e-12,0.0009595106275429633,2.691555048403643e-7,2.7728755293197564,0.001164866371063633,7.419685711010323e-8,0.0013055976961511466,0.0017789119869222898,0.31107418795905384,0.030983367619520058,0.01938228061918587,29.630960374812485,306.5367493593185,2221.0631895657166,193.78149610733522,8.912378678876402e-6,1.0370840625537576e-8,1.0,10.0,0.0,0.0,-2495.2236252269627,-0.0002741162902834384,3.6018773056018103e-7,105411.91488636385,-0.0005640738750996241,-4.969141167270139e-5,-0.00421550749104602,-0.00012223404545187402,-0.0002625075728686912,-0.311399138147854,-0.0023501139115148714,0.004867549245316043,-0.011865925832763103,0.035807531916714555,-0.133468474605787,-0.002144959879564645,0.005639654727752143,-0.014283615780419597,0.043679724603011685,-0.1641116130129031,0.006633050824969575,-0.017883718189408288,0.05540611291490387,-0.2089303725432869,-0.022834609289708895,0.07230768289394184,-0.2734492125857958,0.09645482838323496,-0.36620129969841575,-0.4997162179934672,0.00015952668359955083,0.0,-0.0035645032428533925,0.0,0.11557426408299451,0.0
0.02564613254168767,-6.6590947703893555,3713.51349153645,359.76540004357935,7.5414311555366496,0.06122064538533324,-24858.346970591694,51.057156750892695,7.983988985890905,86.85307665762686,4.36544713072453,9.281030306221648,4.914127100431794,89.78531740606529,2.1833884048072514e10,28.639612129086515,27.231945645079897,2.4443224960851353,-1.7993973200138977,8.532901210876151,2146.7531488201867,30.273618892511067,-0.7163700483307881,-3.297111219033054,10.524277435822656,56.301920129888,-9.829281151536378,-4.56526132924962,13.243321454429532,-29.095799346245748,-5.544309709867839,16.63059030863696,-5.00035497144022,19.355773044877026,17.182153014210765,0.3028739403980913,0.007834999515384427,1.066258519292191,9.54882132762325e6,2.319108485997747e6,1823.0844777692373,0.0,-259.34027896546246,0.0,-117.82927696106871,0.0,-550.5449224190877,-1.3210760481142363,2.4172868028600927e-5,-3.712781783056267e-5,-7.506662713256364e-5,-2.6423461090402736e-12,0.0009594642708400965,2.944712379583469e-7,2.7728538685247894,0.0012184164041263673,8.029416813558772e-8,0.0013656142948661114,0.0018606873422719647,0.3214781893206181,0.032052087430123395,0.020052858695956396,28.639612129086515,296.2820963130319,2146.7531488201867,187.29830472207303,1.0099712087771347e-5,1.2016763851726729e-8,1.0,10.0,0.0,0.0,-2385.5344062275226,-0.0002992444351110977,-1.0625423334120935e-7,98538.19162682988,-0.0006048079941255941,-5.492809108271235e-5,-0.004516381237450387,-0.00013437202794342249,-0.0002885837470989933,-0.31143857751797405,-0.002490823423177883,0.005328571645375266,-0.013398626861752737,0.041683199437823525,-0.16017390611280252,-0.002269136487053863,0.006173795336751461,-0.016131874992327946,0.050860628257618626,-0.19700909413229123,0.007258760442070596,-0.020202000658727473,0.06453811428594305,-0.2509184816838996,-0.025797517309851605,0.0842588903026494,-0.32856551122522043,0.11244163367838855,-0.4402464987665213,-0.6010812640248804,0.00022420654535371684,0.0,-0.0036973134032251094,0.0,0.12049664968486037,0.0
0.026085837721865523,-6.6420950014973075,3550.393273175759,351.77585408759506,7.541429085498027,0.06227029905549272,-23238.40464022228,51.05714609949663,7.983977478601541,86.85288265303916,4.365444019020126,9.281023089272516,4.749861925150282,85.32110352971495,2.039855370778433e10,27.682223675800675,27.23200869060069,2.5286033877241127,-1.9252012637480294,9.446011192389765,2074.9886488287307,30.273668112272503,-0.7414446279008604,-3.5281168375212153,11.650487848209968,56.30188633075472,-10.169563116959813,-4.885227671993026,14.660428806523916,-30.102415774388547,-5.932778021713508,18.40987581690092,-5.35000756591837,21.42547146222815,19.015287517237894,0.30287394039810567,0.00801294830853295,1.0662580602554697,9.548827524062285e6,2.3191115432592975e6,1762.1400025778394,0.0,-250.6709397830846,0.0,-113.8883437192083,0.0,-526.3642039163336,-1.3210725233983451,2.651151988463643e-5,-3.923372346171662e-5,-8.008108395209602e-5,-2.943943297905671e-12,0.0009594148847032542,3.221433244727363e-7,2.77283112618209,0.0012743791911318137,8.688669365860492e-8,0.0014283346591398678,0.0019461468405117697,0.3322083965801989,0.033156582087221595,0.0207460305592665,27.682223675800675,286.3787861254923,2074.9886488287307,181.0372014775399,1.1440457011331772e-5,1.3908513731725579e-8,1.0,10.0,0.0,0.0,-2280.75362155789,-0.0003266613756358042,-6.633204164116409e-7,92117.94019727164,-0.0006489049245942384,-6.070769015649832e-5,-0.004841842118317924,-0.0001476720445184099,-0.0003171576062575742,-0.3114799062923649,-0.0026390259717869414,0.005830880492120249,-0.015121626272217352,0.04849275860094782,-0.19208104590362224,-0.002399473071233762,0.006755758898276511,-0.01821013897064732,0.05918555294747031,-0.23632869407327273,0.007940115196442433,-0.02280942202534533,0.07512958166601508,-0.30112849980315337,-0.029130325427598455,0.09812673100465423,-0.39451278538598833,0.13100098027484175,-0.5288977814642609,-0.7225179016172072,0.000296500011277757,0.0,-0.003832825748815911,0.0,0.12558943832079422,0.0
0.026085837721865523,-6.6420950014973075,3550.393273175759,351.77585408759506,7.541429085498027,0.06227029905549272,-23238.40464022228,51.05714609949663,7.983977478601541,86.85288265303916,4.365444019020126,9.281023089272516,4.749861925150282,85.32110352971495,2.039855370778433e10,27.682223675800675,27.23200869060069,2.5286033877241127,-1.9252012637480294,9.446011192389765,2074.9886488287307,30.273668112272503,-0.7414446279008604,-3.5281168375212153,11.650487848209968,56.30188633075472,-10.169563116959813,-4.885227671993026,14.660428806523916,-30.102415774388547,-5.932778021713508,18.40987581690092,-5.35000756591837,21.42547146222815,19.015287517237894,0.30287394039810567,0.00801294830853295,1.0662580602554697,9.548827524062285e6,2.3191115432592975e6,1762.1400025778394,0.0,-250.6709397830846,0.0,-113.8883437192083,0.0,-526.3642039163336,-1.3210725233983451,2.651151988463643e-5,-3.923372346171662e-5,-8.008108395209602e-5,-2.943943297905671e-12,0.0009594148847032542,3.221433244727363e-7,2.77283112618209,0.0012743791911318137,8.688669365860492e-8,0.0014283346591398678,0.0019461468405117697,0.3322083965801989,0.033156582087221595,0.0207460305592665,27.682223675800675,286.3787861254923,2074.9886488287307,181.0372014775399,1.1440457011331772e-5,1.3908513731725579e-8,1.0,10.0,0.0,0.0,-2280.75362155789,-0.0003266613756358042,-6.633204164116409e-7,92117.94019727164,-0.0006489049245942384,-6.070769015649832e-5,-0.004841842118317924,-0.0001476720445184099,-0.0003171576062575742,-0.3114799062923649,-0.0026390259717869414,0.005830880492120249,-0.015121626272217352,0.04849275860094782,-0.19208104590362224,-0.002399473071233762,0.006755758898276511,-0.01821013897064732,0.05918555294747031,-0.23632869407327273,0.007940115196442433,-0.02280942202534533,0.07512958166601508,-0.30112849980315337,-0.029130325427598455,0.09812673100465423,-0.39451278538598833,0.13100098027484175,-0.5288977814642609,-0.7225179016172072,0.000296500011277757,0.0,-0.003832825748815911,0.0,0.12558943832079422,0.0
0.026532751758466117,-6.625107667244892,3394.5497192498597,343.96940883093663,7.541426843781761,0.06333715421886633,-21725.080320364177,51.057134676077546,7.983965174915462,86.85267540460424,4.365440662986124,9.281015353192089,4.591202138745958,81.08187788741097,1.905852798482808e10,26.757503672592932,27.232078947537413,2.6157018016085067,-2.05962363239604,10.455766142099606,2005.672892487866,30.273723745691996,-0.7674056496917636,-3.7750279902197517,12.895897131468116,56.30185335353033,-10.521396848404423,-5.227242398915689,16.227507273596284,-31.143120258540936,-6.3479951698710595,20.377401877821757,-5.723619381874922,23.71389806286197,21.041307192779936,0.30287394039812165,0.008194803557021433,1.066257557238819,9.548834065692985e6,2.3191148020965443e6,1703.2750718506134,0.0,-242.2974242966732,0.0,-110.08179931349856,0.0,-503.2621433304481,-1.3210687733037514,2.906934323879468e-5,-4.1440308397950206e-5,-8.541653070501297e-5,-3.2797059426837745e-12,0.0009593622723885912,3.5239228079097504e-7,2.772807256760198,0.0013328678330259177,9.401499659273846e-8,0.0014938854929449554,0.0020354631435719945,0.34327514663965003,0.03429813562646875,0.0214626174297913,26.757503672592932,276.813461885458,2005.672892487866,174.9897411209532,1.2953887177776504e-5,1.6080604012621386e-8,1.0,10.0,0.0,0.0,-2180.646915525426,-0.0003565730899350134,-1.323763436156729e-6,86120.25643979486,-0.0006966724664810457,-6.708617256956186e-5,-0.005194124470552451,-0.00016224192355935007,-0.0003484610910360559,-0.3115232213063204,-0.002795055934909171,0.006377958437529534,-0.017057632044312508,0.05638002963143958,-0.23017663563512542,-0.002536195620604889,0.0073895762445589375,-0.020545935778218498,0.0688311943086537,-0.283291961719796,0.00868174945684336,-0.0257406810863405,0.08740681762886454,-0.3611301321383784,-0.03287746072242559,0.11420965993435205,-0.47336774329951514,0.15253511315478308,-0.634968506817502,-0.8679098802647545,0.00037710116572902135,0.0,-0.003970899013975768,0.0,0.1308563448354106,0.0
0.026987035166811026,-6.608130980861656,3245.6380889780025,336.34095376750116,7.541424415479706,0.06442159239596462,-20311.143856251263,51.057122415358286,7.983952019112985,86.85245394517553,4.365437043230257,9.281007060077627,4.437936884485481,77.0557404256573,1.780728991263977e10,25.864223194162026,27.23215714156168,2.7057164052179683,-2.203251580476731,11.572380367077413,1938.7137613360462,30.2737864745743,-0.7942900290425956,-4.038940948801202,14.273102759541088,56.301821499921196,-10.885208334985556,-5.592827858357087,17.960402675255416,-32.21915974979507,-6.79180474351235,22.55304531237239,-6.122822916017364,26.24410131377755,23.280369875499286,0.3028739403981395,0.008380667603574657,1.0662570061040628,9.548840969318287e6,2.3191182756009656e6,1646.4114560318546,0.0,-234.208604350065,0.0,-106.40458514993387,0.0,-481.18764002266295,-1.3210647901432522,3.186630603648946e-5,-4.375087634691671e-5,-9.109281467021917e-5,-3.653516206752338e-12,0.0009593062235336807,3.8545946246547337e-7,2.7727822123074626,0.0013940007963964042,1.0172300188536673e-7,0.0015623995068871873,0.0021288171003666077,0.35468904146443475,0.03547807662572936,0.02220346984467969,25.864223194162026,267.57341243944455,1938.7137613360462,169.14788658409725,1.4661623970916835e-5,1.8572043358826817e-8,1.0,10.0,0.0,0.0,-2084.99285642256,-0.00038920356746252583,-2.1019105155943133e-6,80516.48454827617,-0.0007484480033894754,-7.412524698909584e-5,-0.005575676199707823,-0.0001781991268801314,-0.00038274688667163607,-0.311568624089114,-0.002959256178824336,0.006973557822526711,-0.019231937395864117,0.06551022293065982,-0.2756294172545132,-0.0026795298586685563,0.008079589655382965,-0.02316993985909748,0.08000062479441754,-0.33934650184656934,0.009488647302137235,-0.029034455308137225,0.10163007315298637,-0.4327848894932469,-0.03708844570007317,0.13285114027264014,-0.5675951696014288,0.1775072422089194,-0.7618006804048891,-1.0418747225236034,0.00046675993590135085,0.0,-0.004111365755745935,0.0,0.1363009733777923,0.0
0.02744885029355782,-6.591163269116829,3103.3323835346096,328.8856025696645,7.5414217843718125,0.0655239992296815,-18989.88652838736,51.05710924600978,7.9839379515367845,86.85221723290826,4.365433138829972,9.280998169237126,4.28986530442977,73.23149185182766,1.663879591884715e10,25.00121158979816,27.232244064645638,2.7987489442737417,-2.3567111480785004,12.807146735950496,1874.0235050421256,30.27385704468356,-0.8221365679364495,-4.3210265715412,15.79603223383826,56.30179110938032,-11.261439539135074,-5.983610374431125,19.87663295224651,-33.33182675411103,-7.266175703270213,24.958777829395373,-6.549358681374547,29.041549395582315,25.754716876467107,0.3028739403981593,0.008570644968862683,1.0662564023326786,9.548848252307676e6,2.3191219776865896e6,1591.4746351161527,0.0,-226.39387947814492,0.0,-102.85188242826302,0.0,-460.0923712895558,-1.3210605656893328,3.49241290089194e-5,-4.6168672013443044e-5,-9.713092389686701e-5,-4.069700592850433e-12,0.0009592465132201407,4.216090528300593e-7,2.7727559423527772,0.001457902171704093,1.1005827806522148e-7,0.0016340157067963287,0.0022263981402934614,0.3664609515533551,0.036697779761524836,0.0229694687490626,25.00121158979816,258.64652953917187,1874.0235050421256,163.50398189201226,1.6587911454526042e-5,2.142685835734112e-8,1.0,10.0,0.0,0.0,-1993.5820500180744,-0.00042479630393248624,-3.013842508479368e-6,75280.03532588814,-0.0008046013927899124,-8.189295246947533e-5,-0.005989179538399498,-0.00019567156435208583,-0.00042029018008897696,-0.3116162210554331,-0.0031319775617337856,0.007621718663667955,-0.021672697162488264,0.0760729898192307,-0.32982265219682916,-0.002829700061695719,0.008830473493474891,-0.02611631023186021,0.09292707356771068,-0.40620653191679795,0.010366164395017549,-0.03273383005074638,0.11809844308502677,-0.5182987360273141,-0.04181844729836599,0.154446176736634,-0.6801183936179602,0.20645044625915723,-0.9133615974360749,-1.2498987534026522,0.0005662861044378605,0.0,-0.004254029891084563,0.0,0.14192679749758516,0.0
0.027918361633829363,-6.574202957100509,2967.324020848682,321.5986745708825,7.541418932811254,0.06664476521022844,-17755.07887451691,51.05709509005631,7.983922908304987,86.85196414510013,4.365428927213556,9.280988636981057,4.14679582237549,69.59858292072805,1.5547437344703678e10,24.167352304275497,27.232340580555203,2.894904352718479,-2.520669696441456,14.172550555320417,1811.5184281472064,30.273936271091785,-0.85098610280998,-4.622535282920397,17.480083458413986,56.30176256255895,-11.650549260433012,-6.401327246206409,21.995564455058958,-34.48246168592293,-7.77321073220142,27.618886351051287,-7.005081932557567,32.134382844558296,28.488884199794114,0.3028739403981814,0.008764842512975437,1.0662557409917564,9.548855932591498e6,2.319125923139883e6,1538.3935326211943,0.0,-218.8431390636153,0.0,-99.41909494659255,0.0,-439.9305959525693,-1.3210560911540539,3.826643269578709e-5,-4.8696857175334757e-5,-0.00010355304511251579,-4.5330814589701165e-12,0.0009591829009377844,4.611302626751716e-7,2.7727283937868368,0.0015247019763545094,1.1907234699912999e-7,0.0017088797324754247,0.0023284047351037835,0.3786020249704598,0.037958668020005935,0.023761527008375482,24.167352304275497,250.02126461018122,1811.5184281472064,158.05072483206277,1.8759923047238112e-5,2.4694666818962947e-8,1.0,10.0,0.0,0.0,-1906.2162884590116,-0.0004636159288885341,-4.0775923895082096e-6,70386.21902450928,-0.0008655381667473613,-9.046430695210195e-5,-0.006437574027980509,-0.00021479848125570265,-0.00046139057419934345,-0.31166612372462577,-0.003313578423556674,0.008326787837529874,-0.024411232495312445,0.0882858918236835,-0.39439226857627274,-0.002986927800846247,0.009647256191253582,-0.02942306357268459,0.10787822812792547,-0.48590049375789046,0.01132005111573874,-0.036886772212768676,0.1371554426404057,-0.6202839591373348,-0.04712888242144849,0.17944876515149452,-0.8144021992912925,0.23997783499558784,-1.094357689572844,-1.4984963576189025,0.0006765536249797258,0.0,-0.004398664129190702,0.0,0.14773714176717495,0.0
0.028395736098894925,-6.5572485560035645,2837.3206518405973,314.47567899089734,7.541415841599974,0.06778428627823545,-16600.932689153422,51.057079862221954,7.983906821003835,86.85169347151803,4.3654243840326945,9.280978416399243,4.008545514482179,66.14706889350278,1.4528005779393763e10,23.361579209797878,27.232447630739877,2.9942908540173194,-2.695838457104554,15.6823953378949,1751.1186151140855,30.274025043912626,-0.8808816627381809,-4.944802338122478,19.34227976064055,56.30173628500584,-12.053014011572055,-6.847834156024245,24.338606582565188,-35.67245523479973,-8.315155059664123,30.560216162443893,-7.491969693328499,35.553693006352624,31.5099341199082,0.302873940398206,0.008963369580886914,1.066255016697056,9.548864028650953e6,2.3191301276721093e6,1487.1002820925246,0.0,-211.54672912143718,0.0,-96.1018340093724,0.0,-420.65897891018165,-1.3210513571670965,4.191889583274196e-5,-5.133848360311389e-5,-0.0001103826230763134,-5.0490345812130575e-12,0.0009591151294746691,5.043397443330136e-7,2.7726995107375725,0.0015945364692588183,1.2882102012515058e-7,0.001787144209219215,0.002435044878197662,0.39112369530588303,0.0392622148857866,0.024580590917818085,23.361579209797878,241.68659080694422,1751.1186151140855,152.78114296516043,2.120810235479261e-5,2.8431302410223097e-8,1.0,10.0,0.0,0.0,-1822.7077900091144,-0.0005059499580432897,-5.313364832481489e-6,65812.09474034184,-0.0009317030450112333,-9.992202157919408e-5,-0.00692408172901554,-0.00023573141529088562,-0.0005063741528759637,-0.3117184489424429,-0.0035044239627651246,0.009093439175890315,-0.027482365283078684,0.10239833766661381,-0.4712715472308643,-0.003151430516034036,0.010535343250656408,-0.033132483984469274,0.12516111962239576,-0.5808268700714259,0.012356476516908112,-0.041546650616188785,0.1591953469235643,-0.7418317792620142,-0.053088082864558205,0.20838037013383326,-0.9745502468421495,0.27879412418677263,-1.3103684699339824,-1.7953975839077378,0.000798505213153269,0.0,-0.004545007204164011,0.0,0.15373516176122773,0.0
0.028881143126595166,-6.540298657349031,2713.045124295843,307.512303010624,7.541412489854746,0.0689429640482636,-15522.066893437941,51.05706346921651,7.983889616362634,86.85140390723743,4.365419483027149,9.280967457124559,3.8749395831528983,62.86756914863662,1.3575661922662086e10,22.582873539737136,27.232566240610844,3.0970200291383776,-2.882975148802508,17.351941255964576,1692.747700486098,30.27412433441542,-0.9118686318912022,-5.289253298995616,21.401440530751533,56.30171275112867,-12.469328811417713,-7.325112887118357,26.929425978346007,-36.90325046183542,-8.89440563322752,33.812438357626164,-8.012127955980391,39.33382787024412,34.84770803165189,0.30287394039823334,0.009166338085987777,1.066254223573132,9.548872559501166e6,2.3191346079731276e6,1437.5300319165544,0.0,-204.49542453258985,0.0,-92.89590581252914,0.0,-402.23643757223823,-1.3210463537531796,4.590942487510384e-5,-5.4096461864742136e-5,-0.00011764441945879978,-5.623553338030004e-12,0.0009590429237452871,5.515842296219584e-7,2.7726692344468535,0.0016675484601756932,1.3936476085665835e-7,0.0018689690933641739,0.0025465365558160927,0.40403768551680935,0.040609946194413514,0.02542764151242173,22.582873539737136,233.6319712928897,1692.747700486098,147.68857357255794,2.3966541009720754e-5,3.2699490955441344e-8,1.0,10.0,0.0,0.0,-1742.878533608196,-0.0005521106671931306,-6.743778584170145e-6,61536.3351481789,-0.001003583772763952,-0.00011035728477893432,-0.007452234742912872,-0.000258635222342402,-0.0005555956947789726,-0.3117733190918132,-0.0037048854412367396,0.009926694261608297,-0.030924783941808514,0.11869604262802819,-0.5627433946647307,-0.0033234198658704446,0.011500541005943738,-0.037291571542490035,0.14512766082542064,-0.693819530635966,0.013482052759928025,-0.04677280581882033,0.184670384904439,-0.8865974513654016,-0.059772022934350966,0.2418395558077256,-1.1654193999987483,0.32370879792404283,-1.5680039300432462,-2.1497688780893283,0.0009331571923407842,0.0,-0.004692760863886678,0.0,0.15992382090873097,0.0
0.029374754948840585,-6.52335192227373,2594.2344924496756,300.7043986788847,7.541408854861013,0.07012120640259766,-14513.476076806486,51.05704580894462,7.983871215899197,86.85109404477366,4.36541419587811,9.280955705075884,3.7458108325563866,59.75122909402111,1.2685906904540829e10,21.83026083193482,27.23269752629585,3.2032069149617652,-3.0828867723669084,19.198058550494206,1636.332639762606,30.274235201594816,-0.9439949368842777,-5.657409936656322,23.678370273567346,56.30169248840834,-12.900008158557393,-7.835279650810594,29.794183778578148,-38.17634540199213,-9.513520998799859,37.40834591537588,-8.567799355188841,43.512730151850015,38.535104311334216,0.3028739403982638,0.009373862661738121,1.0662533552098306,9.5488815446719e6,2.319139381769385e6,1389.6207507422157,0.0,-197.6804013644042,0.0,-89.79729886775837,0.0,-384.6239950674066,-1.3210410703057767,5.0268337754003016e-5,-5.697352739478175e-5,-0.00012536457541888335,-6.2633206411584195e-12,0.0009589659895079173,6.032434420873793e-7,2.772637503129665,0.0017438876595245792,1.5076908181247034e-7,0.001954522063062449,0.002663108279883661,0.4173560157550744,0.0420034424959303,0.026303696211049304,21.83026083193482,225.84732761939586,1636.332639762606,142.76664366516425,2.7073398903754876e-5,3.756958125359661e-8,1.0,10.0,0.0,0.0,-1666.5596227813412,-0.0006024371229853486,-8.394134642583366e-6,57539.101824378755,-0.0010817153575071977,-0.0001218706292279891,-0.008025905583264836,-0.0002836891891902924,-0.0006094410752448274,-0.3118308623258914,-0.003915339328293318,0.010831944397347817,-0.03478144513970128,0.13750608432735661,-0.6715014855592181,-0.003503099944347869,0.012549081688706066,-0.04195253525149088,0.1681809298492115,-0.8282242294888011,0.01470386060895371,-0.052631176495903445,0.2140989105819624,-1.0589000015829275,-0.06726511873196232,0.28051293637110375,-1.3927538877108576,0.3756510888728941,-1.8750894919166132,-2.57247279477344,0.001081604683956355,0.0,-0.004841586700668409,0.0,0.16630586808178963,0.0
0.029876746876168616,-6.506407071151459,2480.6391105703806,294.0479709612095,7.541404911914242,0.07131942812055794,-13570.50183900557,51.05702676963437,7.983851535537518,86.8507623655109,4.3654084920505305,9.280943102181329,3.6209991897697393,56.78968530672169,1.1854556165815557e10,21.102808137892673,27.232842701876685,3.3129701053767735,-3.296432543202484,21.239397120479353,1581.8035002049528,30.274358799204435,-0.9773112524291324,-6.050896500703952,26.19606757446426,56.3016760818873,-13.345587079362035,-8.380593942578356,32.961797776179345,-39.493295855936765,-10.17523178601935,41.38418068205496,-9.161371199409054,48.13231006833514,42.60838267594638,0.30287394039829774,0.009586060824641968,1.0662524046150166,9.548891004183315e6,2.3191444678852255e6,1343.3130498281982,0.0,-191.09321159853815,0.0,-86.80217252117593,0.0,-367.7846458998252,-1.3210354955582266,5.5028562060394445e-5,-5.997220280149142e-5,-0.00013357067611623855,-6.9757894427836e-12,0.0009588840119799123,6.597333016353631e-7,2.7726042518227456,0.0018237110517591911,1.6310497769050115e-7,0.0020439789353105457,0.002784999656657086,0.43109101170298464,0.04344434157793979,0.027209810574874215,21.102808137892673,218.32301085513714,1581.8035002049528,138.00925173168724,3.057137075605987e-5,4.312032946578743e-8,1.0,10.0,0.0,0.0,-1593.5907034936563,-0.0006572973719613513,-1.0292712614817311e-5,53801.93166803893,-0.0011666847285661608,-0.00013457288809251076,-0.008649340558582918,-0.00031108823483692817,-0.0006683298599767189,-0.31189121280993715,-0.00413616632491602,0.011814973584715942,-0.039100013891374186,0.15920262679149566,-0.8007217011560559,-0.003690665306360448,0.013687649597999008,-0.047173333487854865,0.19478229039244352,-0.9879880599360364,0.016029475690657578,-0.05919498631754369,0.24807467188736876,-1.2638389950028213,-0.0756611039154799,0.3251876114522664,-1.6633425851469401,0.4356870061830733,-2.240883132419089,-3.07637329060723,0.0012450271367088334,0.0,-0.0049911027674776,0.0,0.17288381425097774,0.0
0.03038729749433007,-6.48946287702699,2372.021824045579,287.5391681609566,7.541400634148656,0.0725380512920592,-12688.806817741102,51.05700622888095,7.983830485199753,86.85040723043613,4.365402338624939,9.280929586082964,3.500351291632289,53.9750341402536,1.1077715788027603e10,20.399621614950473,27.233003087105335,3.4264318312479864,-3.5245269152410814,23.496573531260243,1529.0932803505107,30.27449638325309,-1.0118712198792903,-6.471446286228534,28.979955497006685,56.30166417894481,-13.806622160471793,-8.963467834350451,36.46423137995551,-40.85571810186946,-10.882451680784873,45.77999354404666,-9.795383726218606,53.23885521852507,47.107496378113204,0.30287394039833554,0.009803053104122229,1.066251364163431,9.54890095851407e6,2.3191498863065583e6,1298.5500297699828,0.0,-184.72576132693072,0.0,-83.90684704854823,0.0,-351.6832360571499,-1.3210296175532923,6.022584765653853e-5,-6.309475540334516e-5,-0.00014229181524881888,-7.769272709004439e-12,0.0009587966543604088,7.215094394624382e-7,2.772569412229224,0.0019071832766858865,1.7644939439850914e-7,0.002137524091715079,0.0029124619673119587,0.4452553104920853,0.044934340848307636,0.028147079993117063,20.399621614950473,211.04977667690102,1529.0932803505107,133.41055199140442,3.450820306422455e-5,4.9439734078520966e-8,1.0,10.0,0.0,0.0,-1523.8194446265627,-0.0007170907871312181,-1.2471097639025391e-5,50307.633965759844,-0.0012591358425527107,-0.0001485862469539886,-0.009327196326473176,-0.00034104420098840526,-0.0007327180918451126,-0.31195451095915383,-0.0043677502097763275,0.012881982298528692,-0.043933344288706,0.18421339061545533,-0.9541454924576411,-0.003886298745778123,0.01492340811608546,-0.053018264811678525,0.22545944706125842,-1.17776393416381,0.017466995149098254,-0.06654549500768184,0.2872773084990936,-1.5074310810057066,-0.08506398640041675,0.37676526619654516,-1.9852031880457166,0.5050386621149938,-2.6763299972281724,-3.676694219716322,0.0014246941788958068,0.0,-0.005140879935332276,0.0,0.1796599067979852,0.0
0.03038729749433007,-6.48946287702699,2372.021824045579,287.5391681609566,7.541400634148656,0.0725380512920592,-12688.806817741102,51.05700622888095,7.983830485199753,86.85040723043613,4.365402338624939,9.280929586082964,3.500351291632289,53.9750341402536,1.1077715788027603e10,20.399621614950473,27.233003087105335,3.4264318312479864,-3.5245269152410814,23.496573531260243,1529.0932803505107,30.27449638325309,-1.0118712198792903,-6.471446286228534,28.979955497006685,56.30166417894481,-13.806622160471793,-8.963467834350451,36.46423137995551,-40.85571810186946,-10.882451680784873,45.77999354404666,-9.795383726218606,53.23885521852507,47.107496378113204,0.30287394039833554,0.009803053104122229,1.066251364163431,9.54890095851407e6,2.3191498863065583e6,1298.5500297699828,0.0,-184.72576132693072,0.0,-83.90684704854823,0.0,-351.6832360571499,-1.3210296175532923,6.022584765653853e-5,-6.309475540334516e-5,-0.00014229181524881888,-7.769272709004439e-12,0.0009587966543604088,7.215094394624382e-7,2.772569412229224,0.0019071832766858865,1.7644939439850914e-7,0.002137524091715079,0.0029124619673119587,0.4452553104920853,0.044934340848307636,0.028147079993117063,20.399621614950473,211.04977667690102,1529.0932803505107,133.41055199140442,3.450820306422455e-5,4.9439734078520966e-8,1.0,10.0,0.0,0.0,-1523.8194446265627,-0.0007170907871312181,-1.2471097639025391e-5,50307.633965759844,-0.0012591358425527107,-0.0001485862469539886,-0.009327196326473176,-0.00034104420098840526,-0.0007327180918451126,-0.31195451095915383,-0.0043677502097763275,0.012881982298528692,-0.043933344288706,0.18421339061545533,-0.9541454924576411,-0.003886298745778123,0.01492340811608546,-0.053018264811678525,0.22545944706125842,-1.17776393416381,0.017466995149098254,-0.06654549500768184,0.2872773084990936,-1.5074310810057066,-0.08506398640041675,0.37676526619654516,-1.9852031880457166,0.5050386621149938,-2.6763299972281724,-3.676694219716322,0.0014246941788958068,0.0,-0.005140879935332276,0.0,0.1796599067979852,0.0
0.030906588837007563,-6.472518160391802,2268.1572291055145,281.17427351003755,7.541395992352001,0.07377750566781566,-11864.35095047304,51.056984052595254,7.983807968368612,86.85002687008375,4.365395700117525,9.280915089820597,3.383720111116177,51.29980293680216,1.0351760865851099e10,19.719844348782413,27.23318011563351,3.543718030803802,-3.7681427113776307,25.99237737734228,1478.1377467909936,30.274649319993884,-1.0477316840645932,-6.920908544330665,32.05813578674422,56.30165749436143,-14.28369261944436,-9.586475769396266,40.33681231946292,-42.26529168280981,-11.638288958954405,50.64004140285155,-10.472538616772258,58.88348148163487,52.07645475416551,0.3028739403983776,0.01002496316540362,1.06625022554129,9.548911428561985e6,2.3191556582474257e6,1255.277141888244,0.0,-178.5702910332834,0.0,-81.10779469869277,0.0,-336.28635329118606,-1.3210234236105471,6.589899506813691e-5,-6.634314990212274e-5,-0.00015155866010606062,-8.653044058704271e-12,0.0009587035562451076,7.89071059600732e-7,2.772532912555472,0.0019944770281494152,1.9088573882222593e-7,0.0022353509235361418,0.0030457587748308067,0.459861865739743,0.046475199742508015,0.029116641401055937,19.719844348782413,204.01876284261897,1478.1377467909936,128.96494015314013,3.89372667820717e-5,5.6625917801227414e-8,1.0,10.0,0.0,0.0,-1457.1010625344902,-0.0007822505869579037,-1.4964540932366727e-5,47040.19631068673,-0.0013597752854717952,-0.0001640454020682356,-0.010064579978939833,-0.0003737872400335101,-0.0008031012888955076,-0.31202090367827817,-0.004610476516487122,0.01403961210559155,-0.0493400044060801,0.21302696096189958,-1.136177072982962,-0.004090168827878134,0.016264027615426283,-0.05955861358356869,0.26081555189965666,-1.403032506467609,0.019025064672966635,-0.0747728192132874,0.3324842330788331,-1.7967695348996413,-0.0955890928824916,0.4362781478951203,-2.3677977100683734,0.5851061926852583,-3.1943607546703205,-4.391440001122751,0.0016219718219222354,0.0,-0.005290437999442268,0.0,0.18663610222756893,0.0
0.031434806880051,-6.455571774189006,2168.8309298820673,274.94969377326737,7.541390954761969,0.07503822976984541,-11093.36924881944,51.056960093831805,7.983783881602072,86.8496193733519,4.365388538283065,9.28089954148284,3.2709645460255157,48.75692193731915,9.673315279084675e9,19.06265395632666,27.233375343909408,3.6649584887618945,-4.02831452527595,28.752000796186763,1428.8752544919867,30.274819094540916,-1.0849529746207676,-7.40125606127579,35.46167154786214,56.301656815678626,-14.777401740304766,-10.252365313908523,44.61858692216547,-43.72376323072044,-12.446059124550487,56.013228156638455,-11.195708219891898,65.12263296322226,57.5637220863305,0.3028739403984245,0.010251918073863836,1.0662489796854704,9.548922435603587e6,2.3191618062235783e6,1213.44203564006,0.0,-172.61935388629527,0.0,-78.40162983258823,0.0,-321.5622170016351,-1.3210169002871948,7.209010478530548e-5,-6.971899795362197e-5,-0.00016140352327610107,-9.637451015403587e-12,0.0009586043318594398,8.629652312665233e-7,2.7724946773146772,0.002085773531022726,2.065044431997814e-7,0.0023376623642748623,0.0031851666502122045,0.47492396153893757,0.048068743202753686,0.030119675690633403,19.06265395632666,197.2214643933929,1428.8752544919867,124.66703773828061,4.391819463840421e-5,6.478805538440212e-8,1.0,10.0,0.0,0.0,-1393.297843881889,-0.0008532465847537706,-1.7812359098947035e-5,43984.69651629969,-0.0014693784918656844,-0.00018109884695851686,-0.010867093526997175,-0.00040956733077043844,-0.0008800177187726921,-0.31209054464810854,-0.004864731194841972,0.01529497191598336,-0.055384852847114426,0.24620105618411509,-1.3519967716262606,-0.004302427296110261,0.01771771515614398,-0.06687335959359847,0.30153951696003933,-1.6702444994666092,0.020712906853100718,-0.08397683481221122,0.38458410092810813,-2.1402107329977,-0.10736421567213493,0.5049071988364895,-2.822284720819247,0.6774926606032556,-3.810241333035197,-5.241889426304271,0.0018383291750957173,0.0,-0.00543924161815108,0.0,0.1938140419619774,0.0
0.031972141445702915,-6.438622608732882,2073.838968277759,268.86195592508034,7.54138548685121,0.07632067058585054,-10372.352324459398,51.056934191524256,7.983758114037328,86.8491826757778,4.365380811911496,9.280882863849266,3.161949170672763,46.33970133274938,9.03923394815157e9,18.427261138617357,27.233590460459034,3.790286837180007,-4.3061419599829645,31.803288968930257,1381.24663831616,30.27500731987027,-1.1235991709116164,-7.914592628095923,39.22489570445269,56.30166300887143,-15.28837784061564,-10.964067790436419,49.352706527112886,-45.23294886086304,-13.30929733979519,61.95358524639092,-11.967944268596257,72.0186254276719,63.62264657375836,0.30287394039847676,0.010484048311331788,1.0662476167189006,9.548934001233237e6,2.3191683541230047e6,1172.99446649839,0.0,-166.86580263433765,0.0,-75.78510297367954,0.0,-307.480593735462,-1.3210100333430486,7.884483868891712e-5,-7.322349843620559e-5,-0.00017186042439085067,-1.0734040800178748e-11,0.0009584985682638102,9.437915336185752e-7,2.772454627160698,0.0021812629445857766,2.234035629414125e-7,0.0024446713395345843,0.003330975785994256,0.49045520965529543,0.04971686352255112,0.031157409112953175,18.427261138617357,190.64971868039757,1381.24663831616,120.51168261592949,4.951758157405845e-5,7.404732536613938e-8,1.0,10.0,0.0,0.0,-1332.2787794789647,-0.0009305880666866239,-2.105837143670288e-5,41127.22543485771,-0.0015887964584631394,-0.00019991027230501418,-0.011740881871368567,-0.0004486558718784621,-0.0009640518422772353,-0.31216359454202547,-0.005130898815284406,0.016655663795219253,-0.06213966123532595,0.28437181941534634,-1.6076927510983436,-0.004523205974826916,0.019293243559703424,-0.07504994500207773,0.3484176142549279,-1.9869862538341838,0.022540347967245522,-0.09426815226606317,0.4445919802236157,-2.5475913490011535,-0.12053085063039812,0.5840025043844952,-3.3618135902069275,0.784032168220941,-4.541981545488179,-6.253173473168179,0.002075345345697783,0.0,-0.0055866958075082174,0.0,0.20119501895358136,0.0
0.032518786770341375,-6.421669575737523,1982.9871731291837,262.90769656121853,7.541379551088266,0.07762528483853895,-9698.027527189315,51.05690616906198,7.9837305468261555,86.8487145462547,4.365372476601014,9.280864973986377,3.0565438684020054,44.041806867171196,8.446585683414161e9,17.81290753914187,27.23382729601619,3.91984070093772,-4.602793288774366,35.17702019678341,1335.195052489023,30.27521574660756,-1.1637384397464474,-8.463161507640683,43.385755815662,56.30167702432581,-15.817275930588428,-11.724710331909792,54.58685926692784,-46.794738560492135,-14.231772503766196,68.5208082163047,-12.792487705276132,79.64025184370912,70.31193425337267,0.30287394039853494,0.010721488080671434,1.0662461258789542,9.548946147306306e6,2.3191753272875785e6,1133.8861596229567,0.0,-161.30277021151616,0.0,-73.25509199849587,0.0,-294.01270072092825,-1.3210028076944593,8.621270877281597e-5,-7.685737574990054e-5,-0.00018296516409005388,-1.195570251440998e-11,0.0009583858232931422,1.0322072634503607e-6,2.772412678662949,0.0022811449057703946,2.4168944784161844e-7,0.0025566013733625765,0.0034834908230309937,0.5064695652958517,0.05142152429690746,0.032231116027582184,17.81290753914187,184.29568320865678,1335.195052489023,116.49391499628899,5.580976609210473e-5,8.453789024042982e-8,1.0,10.0,0.0,0.0,-1273.9191462688168,-0.0010148269715665494,-2.475138538589651e-5,38454.81220197437,-0.00171896325868409,-0.00022066013052937801,-0.012692686486193119,-0.0004913474414801291,-0.0010558381161796812,-0.31224022133344936,-0.005409360890805842,0.01812981112270088,-0.06968380002399135,0.328264330140919,-1.9104144503089613,-0.004752613640839873,0.020999983067157224,-0.08418511982346923,0.4023466104768606,-2.362172768019879,0.024517846810764393,-0.10576919174772018,0.5136665486136998,-3.030481951820857,-0.13524555982657888,0.6751064983144439,-4.001868561878318,0.9068217910875603,-5.410813649159207,-7.454952989803774,0.0023347170302811747,0.0,-0.00573214133531437,0.0,0.20877995198382054,0.0
0.033074941590747184,-6.404711608500472,1896.090646601694,257.0836577592186,7.541373106683561,0.07895253909608557,-9067.34228981856,51.05687583274488,7.983701052549381,86.8482125729519,4.365363484521758,9.280845782828168,2.954623593547602,41.857239533335814,7.892638026654974e9,17.21886435660844,27.234087834125596,4.05376172609341,-4.919508977444235,38.90721253305668,1290.6658666145067,30.275446273276877,-1.2054433685827985,-9.04935389440522,47.986191491059394,56.30169990313256,-16.364779009357513,-12.537627968351044,60.3737424172319,-48.41109945022269,-15.217501284501385,75.78084307702248,-13.672778043674255,88.06344226222014,77.69615918663035,0.3028739403985998,0.010964375408249639,1.0662444954410004,9.54895889586183e6,2.319182752592901e6,1096.0707215549332,0.0,-155.92365717494656,0.0,-70.80859643368414,0.0,-281.131129743406,-1.3209952073708706,9.42473815817477e-5,-8.062080831906408e-5,-0.00019475538889674756,-1.3316825565301967e-11,0.0009582656234286773,1.128933101519442e-6,2.772368744103217,0.002385629019006056,2.614774590231653e-7,0.002673687134456607,0.003643031595364528,0.5229813289499973,0.053184763055897366,0.033342120847408854,17.21886435660844,178.1518212835188,1290.6658666145067,112.60896835769772,6.287768978476633e-5,9.640787012675645e-8,1.0,10.0,0.0,0.0,-1218.100177460449,-0.0011065612384054439,-2.894572864339377e-5,35955.35822728967,-0.0018609041946189013,-0.00024354734447692384,-0.013729903599543583,-0.0005379616567509537,-0.0011560650135620295,-0.3123206005453859,-0.005700493757713206,0.01972608640701245,-0.07810497945008005,0.3787044074287219,-2.268550650647796,-0.004990732386627596,0.022847932447796294,-0.09438585629391358,0.4643485309417219,-2.8062719498597,0.026656521809934632,-0.1186153458906843,0.5931294478508805,-3.6024820269946263,-0.15168144267307102,0.7799801138576723,-4.760669673440644,1.04825760376256,-6.441750890063712,-8.882210868198143,0.0026182663697216476,0.0,-0.005874849672105772,0.0,0.21656935218322299,0.0
0.0336408094004604,-6.387747657065055,1812.973255932264,251.38668143743507,7.541366109313016,0.08030291027784547,-8477.448537102964,51.0568429700733,7.983669494578438,86.84767414784747,4.365353784160651,9.280825194720698,2.8560681164968353,39.78031592027171,7.374843073893361e9,16.64443085924229,27.234374222475562,4.192195637600461,-5.257605362907626,43.03146313353298,1247.606554309049,30.275700957232935,-1.2487913421760517,-9.67571794551251,53.07255197159069,56.30173278369146,-16.931599605716947,-13.406376553292883,66.77158473636374,-50.08407970674441,-16.27076307047912,83.80653407364728,-14.612463071820708,97.37199082648576,85.8463190024007,0.302873940398672,0.011212852323283078,1.0662427126351792,9.548972269036688e6,2.3191906585337394e6,1059.5035456431406,0.0,-150.7221182502833,0.0,-68.4427313476327,0.0,-268.8097718127672,-1.3209872154659477,0.00010300700702645706,-8.451335075112427e-5,-0.00020727065822342055,-1.4833477592402675e-11,0.0009581374614709574,1.2347593789641556e-6,2.77232273124749,0.002494935404835538,2.8289275559076493e-7,0.002796175047903915,0.003809933964423419,0.5400051526636033,0.05500869452956465,0.03449180040698367,16.64443085924229,172.21088663835377,1247.606554309049,108.85225972963755,7.08138488987652e-5,1.0982029477363255e-7,1.0,10.0,0.0,0.0,-1164.7087360919072,-0.0012064384199799143,-3.3701835872158945e-5,33617.57540216106,-0.002015744786813773,-0.00026879119627435267,-0.014860648316308515,-0.0005888451845016812,-0.0012654793714124862,-0.3124049155256359,-0.006004666305383275,0.021453740159301796,-0.0875000570793654,0.4366318956452281,-2.6919362191136913,-0.005237613708666997,0.02484775115852258,-0.10577034622395787,0.5355872944589519,-3.3315652562997107,0.0289681781402065,-0.13295624787381916,0.6844871181223409,-4.279563362072449,-0.17002973735551957,0.9006323213411644,-5.65964015648227,1.2110754117977687,-7.664239741868169,-10.576178529805503,0.0029279493441928253,0.0,-0.006014017669396649,0.0,0.22456329056349741,0.0
0.03421659897196807,-6.370776676154265,1733.4671259877757,245.81370174767602,7.541358510815547,0.08167688678250903,-7925.688070010779,51.056807347847176,7.9836357263716184,86.84709644960581,4.365343320043465,9.280803106922585,2.7607617457463713,37.80564908833718,6.890824198097269e9,16.08893276499329,27.234688785084483,4.335292353275768,-5.618478561692724,47.591324988020524,1205.9665717842204,30.275982026388224,-1.29386497501497,-10.344968559221327,58.69605958356128,56.30177690864977,-17.51848168759585,-14.334746780652987,73.84472586036496,-51.815813506727416,-17.396116130118298,92.6783414548076,-15.61540908209958,107.65835908849341,94.84044126346302,0.3028739403987525,0.01146706515933627,1.06624076355532,9.548986288973138e6,2.3191990753172245e6,1024.141708934362,0.0,-145.69204766299433,0.0,-66.15472068971803,0.0,-257.0237419505176,-1.3209788140811072,0.00011255457581900333,-8.853384974901669e-5,-0.00022055251614173265,-1.652360482913968e-11,0.0009580007939655092,1.350553038850489e-6,2.7722745430812816,0.002609295334446613,3.0607116352291957e-7,0.002924324002828823,0.0039845507839365,0.5575560541079461,0.05689551492723828,0.035681586998914494,16.08893276499329,166.4659066753312,1205.9665717842204,105.21937909876219,7.972134976511066e-5,1.2495400693002822e-7,1.0,10.0,0.0,0.0,-1113.636989112285,-0.0013151596092996257,-3.908689698122323e-5,31430.928172854452,-0.002184720729315858,-0.00029663342278204584,-0.01609382558974687,-0.0006443739284617512,-0.00138489112108458,-0.31249335776711284,-0.006322237606728307,0.02332263125117577,-0.09797592003302245,0.5031156259845386,-3.19209209108966,-0.005493274348061312,0.027010793021645444,-0.11846909141384385,0.6173874651846153,-3.952450562055511,0.031465335230435085,-0.14895715747185612,0.7894554414149619,-5.080469651549167,-0.1905015677008614,1.0393535062745156,-6.723951256253003,1.398396824476595,-9.112921457327765,-12.585419373477766,0.0032658648313451536,0.0,-0.0061487619591432344,0.0,0.23276136809647224,0.0
0.03480252436187836,-6.3537976292520995,1657.4122425338148,240.36174326447394,7.541350258872402,0.08307496836926043,-7409.579612526374,51.056768710101906,7.983599590744843,86.8464764254191,4.365332032446483,9.28077940908755,2.6685931597799364,35.9281326688431,6.43836427072232e9,15.551721261846108,27.2350340349734,4.483205960436955,-6.003608115760383,52.632718913894074,1165.6972844109755,30.276291891406387,-1.340752542687933,-11.059997032632916,64.91331639951473,56.30183363212443,-18.126202161209218,-15.326778094313973,81.66424926241697,-53.60852468577997,-18.598413509849475,102.48512454626184,-16.685710237896345,119.02454924242954,104.76423204329537,0.3028739403988422,0.011727164634085584,1.0662386330619251,9.54900097769964e6,2.3192080349528524e6,989.943909811104,0.0,-140.82757026572858,0.0,-63.941893265855974,0.0,-245.74932038768503,-1.3209699842722904,0.00012295829495461433,-9.268034757775141e-5,-0.00023464454978505992,-1.840725551221779e-11,0.000957855038543975,1.4772652141706996e-6,2.772224077571461,0.002728951800507962,3.311601038170249e-7,0.0030584059882497517,0.004167252767050583,0.5756494147424926,0.05884750470414375,0.036912970488501645,15.551721261846108,160.91017232605364,1165.6972844109755,101.70608300103797,8.971506684323794e-5,1.4200445708823626e-7,1.0,10.0,0.0,0.0,-1064.7821525755107,-0.0014334835570771506,-4.51755660095697e-5,29385.582202656842,-0.0023691886819652043,-0.00032734050249856426,-0.017439207080757156,-0.0007049553329106018,-0.0015151782721398205,-0.3125861271556721,-0.006653554007543777,0.025343256246725145,-0.10965043387996684,0.579370161715419,-3.7825029183153758,-0.005757691513116801,0.029349138486196084,-0.1326260777098409,0.7112552637082092,-4.685792964363516,0.034161251086724756,-0.16680045308855623,0.9099873921461206,-6.027180071765087,-0.21332981892706027,1.1987529712783211,-7.983155376595119,1.613781075752308,-10.828518658276236,-14.967092192107405,0.0036342639232514623,0.0,-0.006278112863605073,0.0,0.24116267727041876,0.0
0.035398805344914956,-6.336809480284639,1584.6560211935516,235.02791526545718,7.541341296655045,0.08449766704767302,-6926.806406999894,51.05672677580739,7.983560919060784,86.8458107707885,4.3653198570806655,9.28075398269258,2.5794551792757017,34.14292451864703,6.0153944003866005e9,15.032171680349832,27.23541268782089,4.636094783480191,-6.414560903477001,58.2063914799163,1126.7518672142498,30.27663315880017,-1.3895484876303519,-11.823881626071179,71.78686719895978,56.301904427249504,-18.755572908856404,-16.386773922739575,90.30868508033909,-55.46453190624519,-19.88282038757331,113.32501020158834,-17.827698518512467,131.58306944036227,115.71178255457076,0.3028739403989422,0.011993306122017834,1.0662363046757137,9.549016357005399e6,2.319217571352312e6,956.8703834903806,0.0,-136.12302951640567,0.0,-61.80167728178743,0.0,-234.9638886756783,-1.320960705986495,0.00013429199722520934,-9.694997867777056e-5,-0.00024959245413133375,-2.0506831868013474e-11,0.0009576995709533429,1.6159396707541663e-6,2.7721712273775263,0.0028541602074620962,3.5831962236411135e-7,0.003198706862335104,0.0043584295352375145,0.5943009903641179,0.0608670328542105,0.03818750142440354,15.032171680349832,155.53722431497133,1126.7518672142498,98.30828583938971,0.00010092292684211881,1.6118435832122597e-7,1.0,10.0,0.0,0.0,-1018.0462147907715,-0.0015622311610481096,-5.205074441925686e-5,27472.355208082357,-0.0025706382480725123,-0.00036120619693234986,-0.01890751641806404,-0.0007710308966582707,-0.0016572923520186485,-0.31268343228424467,-0.006998946157877534,0.02752678040609831,-0.12265347868653556,0.6667746276094033,-4.478938781272087,-0.006030797864602358,0.03187562856231035,-0.14840005784557353,0.8189022178722927,-5.551331723453368,0.03706994681432893,-0.18668726127173296,1.0483042011430055,-7.145447869210738,-0.23877118110676543,1.3818012548878282,-9.471922954082787,1.861283556871391,-12.858868991335196,-17.788426543994785,0.004035560034498736,0.0,-0.006401008032729345,0.0,0.24976576846510745,0.0
0.035398805344914956,-6.336809480284639,1584.6560211935516,235.02791526545718,7.541341296655045,0.08449766704767302,-6926.806406999894,51.05672677580739,7.983560919060784,86.8458107707885,4.3653198570806655,9.28075398269258,2.5794551792757017,34.14292451864703,6.0153944003866005e9,15.032171680349832,27.23541268782089,4.636094783480191,-6.414560903477001,58.2063914799163,1126.7518672142498,30.27663315880017,-1.3895484876303519,-11.823881626071179,71.78686719895978,56.301904427249504,-18.755572908856404,-16.386773922739575,90.30868508033909,-55.46453190624519,-19.88282038757331,113.32501020158834,-17.827698518512467,131.58306944036227,115.71178255457076,0.3028739403989422,0.011993306122017834,1.0662363046757137,9.549016357005399e6,2.319217571352312e6,956.8703834903806,0.0,-136.12302951640567,0.0,-61.80167728178743,0.0,-234.9638886756783,-1.320960705986495,0.00013429199722520934,-9.694997867777056e-5,-0.00024959245413133375,-2.0506831868013474e-11,0.0009576995709533429,1.6159396707541663e-6,2.7721712273775263,0.0028541602074620962,3.5831962236411135e-7,0.003198706862335104,0.0043584295352375145,0.5943009903641179,0.0608670328542105,0.03818750142440354,15.032171680349832,155.53722431497133,1126.7518672142498,98.30828583938971,0.00010092292684211881,1.6118435832122597e-7,1.0,10.0,0.0,0.0,-1018.0462147907715,-0.0015622311610481096,-5.205074441925686e-5,27472.355208082357,-0.0025706382480725123,-0.00036120619693234986,-0.01890751641806404,-0.0007710308966582707,-0.0016572923520186485,-0.31268343228424467,-0.006998946157877534,0.02752678040609831,-0.12265347868653556,0.6667746276094033,-4.478938781272087,-0.006030797864602358,0.03187562856231035,-0.14840005784557353,0.8189022178722927,-5.551331723453368,0.03706994681432893,-0.18668726127173296,1.0483042011430055,-7.145447869210738,-0.23877118110676543,1.3818012548878282,-9.471922954082787,1.861283556871391,-12.858868991335196,-17.788426543994785,0.004035560034498736,0.0,-0.006401008032729345,0.0,0.24976576846510745,0.0
0.03600566774292491,-6.3198111891685,1515.0529226213594,229.80940764826244,7.54133156244565,0.08594550770083603,-6475.204871879674,51.05668123633701,7.983519530359655,86.8450959075673,4.365306724755602,9.280726700427074,2.493244575798755,32.445431918491686,5.61998363670444e9,14.529682378811472,27.235827676384442,4.794121412043103,-6.852994980548949,64.36841973178925,1089.0852213085473,30.27700864474055,-1.4403539632150295,-12.639898470458583,79.38581972552774,56.3019908940176,-19.407442848854593,-17.519317465122867,99.86478386590169,-57.3862538007828,-21.254831920777658,125.30634749630937,-19.045953280920042,145.4579908638068,127.78632930465302,0.3028739403990537,0.01226564988719928,1.0662337604626155,9.54903244829462e6,2.3192277204320394e6,924.8828310601506,0.0,-131.57297738189052,0.0,-59.73159576226711,0.0,-224.64587264720706,-1.3209509579950116,0.00014663557896174004,-0.00010133885483874035,-0.00026544409092276784,-2.2847372881700596e-11,0.0009575337218695085,1.767722108512291e-6,2.7721158795533367,0.00298518908376307,3.8772351101123426e-7,0.0033455271457266023,0.0045584907000080785,0.6135269181254265,0.06295656104390357,0.03950679408696936,14.529682378811472,150.34084162188174,1089.0852213085473,95.02205259206285,0.00011348732393239198,1.8272412318228283e-7,1.0,10.0,0.0,0.0,-973.3356891558731,-0.0017022902591807077,-5.980444160958894e-5,25682.67200553973,-0.002790705108541503,-0.00039855434922466456,-0.02051052261366524,-0.0008430788650525193,-0.0018122642323887652,-0.31278549075573653,-0.007358725684615448,0.02988506869573552,-0.13712806988354578,0.7668938061485567,-5.299827187271786,-0.006312476003941742,0.03460389846384983,-0.1659659405789228,0.9422716906105135,-6.5721513705827475,0.040206228844904865,-0.20883922033617985,1.2069303581753554,-8.465424886694226,-0.26710835426816865,1.5918777250631948,-11.230898460317812,2.1455217106106668,-15.260128092811874,-21.128442664966357,0.004472339561752648,0.0,-0.006516285650291283,0.0,0.2585686136890525,0.0
0.03662334369082409,-6.302801709680236,1448.4641005627316,224.70348781154522,7.541320989227968,0.08741902854009215,-6052.754153597797,51.056631752681675,7.983475230425696,86.84432796008345,4.365292561021742,9.28069742553943,2.409861903592604,30.831297940006717,5.250329488382644e9,14.043673763136292,27.236282165717963,4.9574526957347995,-7.320663320200111,71.1807675137415,1052.6539004264557,30.277421389598572,-1.4932774227216223,-13.511532824074404,87.78652805840552,56.302094767392084,-20.08270005886983,-18.72928804684537,110.42836833409699,-59.37621420511776,-22.72029158501877,138.54875700222374,-20.345310318130704,160.78610464907274,141.10106988384572,0.302873940399178,0.012544361293413379,1.0662309809095094,9.549049272418994e6,2.3192385202187e6,893.9443570870712,0.0,-127.17216546078551,0.0,-57.72926252500246,0.0,-214.77469025153593,-1.320940717822682,0.0001600754679769835,-0.00010584193809224592,-0.0002822495409953575,-2.5456871768888663e-11,0.0009573567734715493,1.933870415858379e-6,2.7720579152360676,0.003122320823859928,4.195605291771577e-7,0.003499182847608067,0.004767866989246204,0.6333437209903371,0.06511864769898038,0.040872529547898356,14.043673763136292,145.31503133646106,1052.6539004264557,91.84359240148304,0.00012756667852937206,2.0687199817770753e-7,1.0,10.0,0.0,0.0,-930.5613881122333,-0.001854620747561365,-6.853871983619961e-5,24008.523101739695,-0.0030311854289648203,-0.0004397419668021677,-0.022261142447377674,-0.0009216171128584329,-0.0019812103701518343,-0.3128925294777131,-0.007733181497111776,0.032430716657121855,-0.15323156962151685,0.8815017503407466,-6.266682791666897,-0.006602552445407002,0.037548410745680154,-0.18551629335809047,1.0835686065813022,-7.7752265858303815,0.043585708381084005,-0.23350038687103408,1.388732889467808,-10.022385089178567,-0.29865242425977034,1.8328240558565128,-13.30769394742482,2.471749144027168,-18.0981684679436,-25.079954900448328,0.004947373126917854,0.0,-0.006622677204337359,0.0,0.26756856824265995,0.0
0.0372520720040823,-6.285779984986866,1384.757061227245,219.7074970233115,7.541309504243639,0.08891878178218486,-5657.566374218126,51.05657795236994,7.983427810772693,86.84350272896454,4.365277285786012,9.280666011130466,2.329211329281168,29.29638842492883,4.904749079035538e9,13.573587294502913,27.236779569324206,5.126259745632544,-7.819417521665338,78.71190032338978,1017.4160365350629,30.27787467334042,-1.5484352714501033,-14.44249087983484,97.07334753809064,56.302217925691494,-20.782274147675768,-20.021878333447603,122.1052734391209,-61.43704801586384,-24.28541032333623,153.18428694551648,-21.73087056525475,177.71819106351072,155.78003931849264,0.3028739403993166,0.012829611065565417,1.0662279447892762,9.549066849490521e6,2.319250010960215e6,864.0194064498008,0.0,-122.91553599594062,0.0,-55.79237810459395,0.0,-205.33070106610944,-1.320929961670175,0.00017470512699977638,-0.00011045290131791306,-0.0003000611529322151,-2.836663323434166e-11,0.0009571679557107089,2.1157660228367473e-6,2.7719972093063534,0.003265852497916483,4.540357438184176e-7,0.00366000636701516,0.0049870114760550595,0.6537683147391181,0.06735595261391585,0.04228645910467269,13.573587294502913,140.45401838651048,1017.4160365350629,88.76925208347161,0.00014333715672890118,2.3389379647715022e-7,1.0,10.0,0.0,0.0,-889.6382043639289,-0.0020202600811007492,-7.83667335692503e-5,22442.426041611645,-0.003294051724995666,-0.00048516262764972487,-0.02417355312983558,-0.001007206250446559,-0.0021653395332574066,-0.3130047849753931,-0.008122575797924704,0.03517708156003326,-0.17113699850189826,1.0126082171869393,-7.404603572552729,-0.006900791113131773,0.04072448838036696,-0.20726297089634804,1.2452927682913923,-9.192052126752095,0.04722481829502061,-0.2609393002912017,1.5969654385368823,-11.857562452777762,-0.33374542626557274,2.1090043216803864,-15.758041824619793,2.8459389912136093,-21.450205656632107,-29.751904666079042,0.005463627551256166,0.0,-0.006718799832048978,0.0,0.276762332727223,0.0
0.03789209856609878,-6.268744943288527,1323.8053438994025,214.81884706859395,7.541297028512305,0.09044533435181733,-5287.8775929914345,51.05651942606848,7.983377047546564,86.84261566252964,4.365260812900558,9.280632299392785,2.2512004725284704,27.836779797955433,4.581670954203941e9,13.11888456092146,27.237323566235524,5.300717920218548,-8.351211385315931,87.03746408380611,983.3312702408209,30.27837203176505,-1.605952580943252,-15.436712016825453,107.3394677461956,56.30236239921873,-21.50713880532959,-21.402612266946644,135.0123826047448,-63.57150745602657,-25.956786307289033,169.35868529137846,-23.20800812287189,196.42040920226557,171.95904724089056,0.3028739403994712,0.013121575566866585,1.066224629014566,9.549085198670221e6,2.3192622352411384e6,835.0737052389242,0.0,-118.7982134652921,0.0,-53.91872593972678,0.0,-196.29515895587406,-1.3209186643299817,0.0001906255936598727,-0.0001151639746697082,-0.00031893358482375375,-3.1611675425320657e-11,0.000956966442267255,2.3149264579426246e-6,2.771933630024732,0.0034160967171038372,4.91371996078885e-7,0.003828347455670837,0.005216400891409281,0.6748180150026759,0.06967124183168745,0.04375040793509067,13.11888456092146,135.75223592636198,983.3312702408209,85.79551005415311,0.00016099456457525487,2.6407209714268407e-7,1.0,10.0,0.0,0.0,-850.484905736404,-0.002200329166850792,-8.94138715459038e-5,20977.389585629604,-0.003581470307047652,-0.0005352502401844257,-0.02626331607902664,-0.0011004529612729226,-0.0023659600289096007,-0.31312250371030326,-0.008527139729207055,0.03813831338825646,-0.19103445299320038,1.1624882226818818,-8.742843144778819,-0.00720688628959623,0.0441483471965808,-0.23143887650837797,1.4302761509255644,-10.859370361900192,0.05114082650519483,-0.29145121349359254,1.8353176805586626,-14.019120382453728,-0.3727631032953145,2.4253724508907046,-18.647131200905836,3.2748775718817176,-25.40668702902122,-35.272074944493795,0.006024278554868845,0.0,-0.006803148193030059,0.0,0.2861459142818876,0.0
0.03854367665634269,-6.251695495647983,1265.4882280689,210.03501773157666,7.541283476314338,0.09199926841854134,-4942.039464247641,51.056455723836734,7.983322700344495,86.84166182562996,4.365243049725073,9.280596120796314,2.1757402658080696,26.44874781317348,4.2796275217816644e9,12.679046460193407,27.237918118984243,5.481006771246663,-8.91810422251835,96.241033293731,950.3606895448979,30.278917273541964,-1.6659638637022105,-16.49838134309666,118.6878301044608,56.3025303790856,-22.25831445313841,-22.877363524483123,149.27876794970962,-65.78246850510949,-27.741425028374593,187.23279666599657,-24.78237717555175,217.07581491981196,189.78667440629482,0.3028739403996436,0.013420437055880577,1.0662210084797965,9.549104337927682e6,2.3192752381007075e6,807.0742087484863,0.0,-114.81549718129565,0.0,-52.10616901948428,0.0,-187.65016866329626,-1.3209067990970351,0.00020794605737147246,-0.00011996577575841614,-0.00033892383506953217,-3.52311819556279e-11,0.0009567513461937419,2.5330192162734455e-6,2.771867038650857,0.0035733825392070873,5.318115022927409e-7,0.004004574225155002,0.005456536997164984,0.6965105416142161,0.07206739251355278,0.04526627879933343,12.679046460193407,131.20431687670785,950.3606895448979,82.91897098531985,0.0001807564314186089,2.977047463515515e-7,1.0,10.0,0.0,0.0,-813.0239470677666,-0.002396038651589148,-0.0001018190097571466,19606.88064690089,-0.0038958204235738487,-0.0005904831871720068,-0.02854751262722441,-0.0012020135745938218,-0.0025844874430691034,-0.3132459423890044,-0.008947068576449004,0.041329385034483315,-0.21313263277914835,1.3337150373641964,-10.315470118965003,-0.007520454937289714,0.04783712689671104,-0.2582998617882607,1.641724590045126,-12.82001057931819,0.05535184458884127,-0.32536049590314325,2.1079706365255446,-16.563272096562066,-0.41611786414118007,2.7875478331289116,-22.051155445702317,3.7662694672968633,-30.073483501343702,-41.79024576270383,0.006632724148294812,0.0,-0.0068740858353519025,0.0,0.29571458592880395,0.0
0.0392070673325637,-6.234630532893824,1209.690453477651,205.3535541587145,7.541268754631248,0.09358118203566362,-4618.511463093893,51.05638635098975,7.983264510934982,86.84063586554467,4.365223896658339,9.280557293210311,2.1027448172677383,25.12875688297746,3.997248011294142e9,12.253572400932642,27.238567492574877,5.66730997655659,-9.522263910084087,106.41493697731347,918.4667699521921,30.279514498143286,-1.728613924185315,-17.631942653347195,131.2321402729497,56.302724226213996,-23.03687113035303,-24.452374684677654,165.0469468102503,-68.0729378847072,-29.646759899677875,206.98409844049033,-26.459917768022876,239.88602049124358,209.42533061637175,0.30287394039983595,0.01372638397491963,1.0662170558898962,9.549124283771427e6,2.3192890671553384e6,779.989050617249,0.0,-110.9628540537421,0.0,-50.35264660425748,0.0,-179.37864431265814,-1.3208943376715596,0.0002267844780876301,-0.00012484712278075332,-0.00036009126338030193,-3.92690110490739e-11,0.0009565217151827346,2.771877117919081e-6,2.771797289033167,0.0037380564436328024,5.756176088692171e-7,0.004189074230891684,0.005707948063662459,0.7188640238320668,0.07454739820586125,0.046836056051783016,12.253572400932642,126.80508565055128,918.4667699521921,80.13636057780438,0.000202864302859821,3.3510246732985647e-7,1.0,10.0,0.0,0.0,-777.1812903950205,-0.0026086956574289865,-0.00011573588747984981,18324.7934786432,-0.004239715318041905,-0.000651388901917204,-0.0310448931657996,-0.0013125979046322896,-0.002822452958845788,-0.3133753682806768,-0.009382516569317776,0.044766121889360334,-0.23766048801568923,1.5291970142700004,-12.162127274221687,-0.0078410284045292,0.051808920797962864,-0.2881267771880318,1.883264369120604,-15.123856675386847,0.05987683140853428,-0.36302322379906593,2.4196585774035144,-19.55557478412804,-0.464261955635238,3.2019000447807944,-26.05910345220075,4.328855369841411,-35.574431561930474,-49.48186063251518,0.007292598843282461,0.0,-0.0069298360470056546,0.0,0.3054628457360674,0.0
0.039882539882956515,-6.217548921332166,1156.3019521989054,200.7720640643571,7.541252762539807,0.09519168991607639,-4315.8536386681535,51.05631076352456,7.9832022018678925,86.8395319746054,4.365203246636222,9.28051562095535,2.0321312761081303,23.873449952675113,3.7332519150035524e9,11.84197951826119,27.239276274520048,5.859815262312556,-10.165969626777862,117.66117092408898,887.6133156801062,30.280168114718236,-1.7940587948969196,-18.84211180496748,145.09798556942386,56.302946480482255,-23.84393165653505,-26.13427712198976,182.47426681332882,-70.4460606999399,-31.680673340937073,228.8083900251693,-28.246860189647602,265.0730085974096,231.05237354482188,0.30287394040005056,0.014039611278254845,1.0662127415745275,9.549145050947376e6,2.3193037727258927e6,753.7874929040621,0.0,-107.23591148527896,0.0,-48.656171007249846,0.0,-171.4642696975306,-1.3208812500530605,0.0002472682505592843,-0.00012979482889026494,-0.0003824976006450117,-4.37742695194135e-11,0.0009562765264164937,3.0335153356344333e-6,2.771724227164675,0.003910483386031901,6.230767183864224e-7,0.004382255644273996,0.00597119046731278,0.7418970070050922,0.07711437459270905,0.04846181002470335,11.84197951826119,122.54955003026586,887.6133156801062,77.44452043069725,0.0002275862641311113,3.765853389055025e-7,1.0,10.0,0.0,0.0,-742.8862328671266,-0.0028397110036261926,-0.0001313346187051575,17125.420952533626,-0.004616025406222584,-0.0007185489252257502,-0.03377604116472367,-0.0014329733799202267,-0.003081512305287856,-0.31351105954739145,-0.00983359126291832,0.04846523066949397,-0.2648689952392027,1.7522186698741935,-14.328905003726682,-0.008168043478947767,0.056082804038184095,-0.321227684582327,2.158994252730374,-17.82896207216278,0.06473559101792552,-0.404829970717485,2.7757382636678685,-23.072423500521786,-0.517690860577063,3.6756437363317076,-30.77483170913669,4.972544175003916,-42.054279901428075,-58.55228432455495,0.008007788758226046,0.0,-0.006968472158754264,0.0,0.3153843761033235,0.0
0.040570372160368365,-6.200449502070017,1105.2176068638773,196.28821606410358,7.541235390560718,0.09683142389374189,-4032.719939661629,51.05622836308469,7.983135474982363,86.83834384953983,4.365180984599722,9.28047089379144,1.9638197199958018,22.67963923470135,3.4864429480157413e9,11.443802017962609,27.24004939577639,6.05871425800842,-10.851613993854546,130.0924019654605,857.7654104963708,30.280882861748587,-1.8624667468578964,-20.133890126191346,160.42406419632772,56.303199869904915,-24.680674862698933,-27.93011110935383,201.73442731645244,-72.90512811308614,-33.85151765994268,252.92164361288587,-30.14972710748684,292.88110584894446,254.86127956334124,0.30287394040029003,0.01436032071367583,1.066208033287795,9.549166652095826e6,2.3193194079653826e6,728.4398843406551,0.0,-103.6304514299204,0.0,-47.01482490557389,0.0,-163.89146244395084,-1.3208675044283846,0.0002695349114537322,-0.00013479347438982584,-0.00040620693904775714,-4.880195890974301e-11,0.0009560146810293994,3.320150208377671e-6,2.7716476907229035,0.004091047889953981,6.745003909475197e-7,0.00458454846507714,0.0062468503429220085,0.76562845420394,0.0797715650374592,0.05014570134878135,11.443802017962609,118.4328943721334,857.7654104963708,74.84040375054461,0.000255219708608227,4.224778356226869e-7,1.0,10.0,0.0,0.0,-710.0712514523535,-0.0030906068816593988,-0.00014880334740992096,16003.428105103458,-0.00502790368088254,-0.0007926044752843892,-0.03676355277286183,-0.0015639694499082182,-0.0033634553092462827,-0.31365330554889537,-0.01030034734220955,0.05244432612749714,-0.29503306230834464,2.006486407114795,-16.86934475005943,-0.008500832649500559,0.060678858589099174,-0.35794023274634823,2.4735434759633312,-21.002832437002166,0.06994876247057108,-0.4512087976039064,3.1822662253113227,-27.202773297574726,-0.5769469150120001,4.216944678053842,-36.31945813156501,5.708560724461562,-49.6821008769555,-69.24174150279728,0.008782447471099646,0.0,-0.006987907254467022,0.0,0.32547200047629343,0.0
0.040570372160368365,-6.200449502070017,1105.2176068638773,196.28821606410358,7.541235390560718,0.09683142389374189,-4032.719939661629,51.05622836308469,7.983135474982363,86.83834384953983,4.365180984599722,9.28047089379144,1.9638197199958018,22.67963923470135,3.4864429480157413e9,11.443802017962609,27.24004939577639,6.05871425800842,-10.851613993854546,130.0924019654605,857.7654104963708,30.280882861748587,-1.8624667468578964,-20.133890126191346,160.42406419632772,56.303199869904915,-24.680674862698933,-27.93011110935383,201.73442731645244,-72.90512811308614,-33.85151765994268,252.92164361288587,-30.14972710748684,292.88110584894446,254.86127956334124,0.30287394040029003,0.01436032071367583,1.066208033287795,9.549166652095826e6,2.3193194079653826e6,728.4398843406551,0.0,-103.6304514299204,0.0,-47.01482490557389,0.0,-163.89146244395084,-1.3208675044283846,0.0002695349114537322,-0.00013479347438982584,-0.00040620693904775714,-4.880195890974301e-11,0.0009560146810293994,3.320150208377671e-6,2.7716476907229035,0.004091047889953981,6.745003909475197e-7,0.00458454846507714,0.0062468503429220085,0.76562845420394,0.0797715650374592,0.05014570134878135,11.443802017962609,118.4328943721334,857.7654104963708,74.84040375054461,0.000255219708608227,4.224778356226869e-7,1.0,10.0,0.0,0.0,-710.0712514523535,-0.0030906068816593988,-0.00014880334740992096,16003.428105103458,-0.00502790368088254,-0.0007926044752843892,-0.03676355277286183,-0.0015639694499082182,-0.0033634553092462827,-0.31365330554889537,-0.01030034734220955,0.05244432612749714,-0.29503306230834464,2.006486407114795,-16.86934475005943,-0.008500832649500559,0.060678858589099174,-0.35794023274634823,2.4735434759633312,-21.002832437002166,0.06994876247057108,-0.4512087976039064,3.1822662253113227,-27.202773297574726,-0.5769469150120001,4.216944678053842,-36.31945813156501,5.708560724461562,-49.6821008769555,-69.24174150279728,0.008782447471099646,0.0,-0.006987907254467022,0.0,0.32547200047629343,0.0
0.04127085098585939,-6.183331089021556,1056.3370169066613,191.89973772784168,7.54121651995438,0.0985010335140496,-3767.8519719844758,51.056138491395075,7.983064009787638,86.83706464693448,4.365156986926116,9.280422885826779,1.8977330419054776,21.544297353896805,3.255703403378853e9,11.058590517336905,27.24089215276462,6.264202331792045,-11.58170465696152,143.8330763475382,828.8893683093786,30.281663827641438,-1.9340193992655348,-21.512578078254723,177.36354078429233,56.303487319824505,-25.548339121463677,-29.847346455983175,223.01915459473574,-75.4535857108677,-36.16813605943061,279.5620362929986,-32.17533345018566,323.57913376574504,281.0628661971814,0.3028739404005573,0.014688721143500082,1.0662028959912202,9.549189097368145e6,2.319336028990288e6,703.9176183744387,0.0,-100.1424044214818,0.0,-45.42675863802277,0.0,-156.64533936184645,-1.3208530670497654,0.00029373289705548263,-0.000139825155871412,-0.0004312857051601189,-5.4413704427399074e-11,0.0009557349980844245,3.6342201081033126e-6,2.7715675085730234,0.00428015522495118,7.302276504081764e-7,0.004796405829371413,0.006535545365934224,0.790077748908064,0.08252234660755012,0.05188998565636388,11.058590517336905,114.45047277590702,828.8893683093786,72.32107103883142,0.0002860943796252468,4.7310207766009435e-7,1.0,10.0,0.0,0.0,-678.6718527944641,-0.0033630250674297384,-0.00016835006359199023,14953.827396866689,-0.0054788136566713405,-0.0008742626005248816,-0.040032234189827674,-0.001706482317063301,-0.0036702161545285167,-0.3138024071555984,-0.010782779934619645,0.05672195611782618,-0.32845357604898073,2.2961794134710987,-19.84559126758499,-0.008838613616609085,0.06561819552442288,-0.39863421283238115,2.8321363823592622,-24.723900855579647,0.07553780150075376,-0.5026284624371176,3.646085027748544,-32.05012372068023,-0.6426231630983522,4.835038286553534,-42.83412668857456,6.5496110554813365,-58.65523891638121,-81.83104335808372,0.009621012833478076,0.0,-0.006985883281623304,0.0,0.3357176403289558,0.0
0.04198427277167831,-6.166192462196778,1009.5642643002196,187.60441256008366,7.541196021954834,0.10020118710660635,-3520.0731188044265,51.0560404240876,7.982987461688076,86.83568693411858,4.365131120814844,9.280371354329034,1.8337968249092025,20.46454869731095,3.039988840001042e9,10.685911315828513,27.24181023071622,6.4764784483654605,-12.358865351162097,159.0206465285976,800.952678493884,30.28251647247123,-2.0089129536983656,-22.983789426904632,196.0855454812903,56.30381196212364,-26.448226392710737,-31.89390405672439,246.54005139865683,-78.09504318233091,-38.63988414745544,308.99218714843494,-34.33078404028126,357.462758403816,309.88656565142315,0.30287394040085575,0.015025028977351022,1.0661972916172833,9.549212394003555e6,2.3193536950190496e6,680.1930867406498,0.0,-96.76784296589835,0.0,-43.89018721347033,0.0,-149.7116817206508,-1.320837902098615,0.00032002236107814025,-0.0001448692108171525,-0.00045780261885007225,-6.067857927029892e-11,0.0009554362079508095,3.9784086775196055e-6,2.7714835002129057,0.004478232721267735,7.906275305121729e-7,0.005018305468918564,0.00683792674081711,0.8152647041257576,0.08537023722300527,0.05369701908140081,10.685911315828513,110.59780152756139,800.952678493884,69.88368532000361,0.0003205757191333415,5.287688659720632e-7,1.0,10.0,0.0,0.0,-648.6264227402307,-0.003658735773959953,-0.00019020460045851705,13971.955407693938,-0.00597256022603842,-0.0009643029988474755,-0.04360931940695359,-0.0018614800539248568,-0.0040038844768145255,-0.313958677103857,-0.011280817503637557,0.06131762565388395,-0.3654596097841033,2.626006354044513,-23.329715555254094,-0.00918047806859209,0.07092297516183035,-0.4437143152330852,3.240664515167985,-29.08322408322713,0.08152495415291122,-0.5596018740810036,4.174919621229883,-37.73480537966577,-0.7153674729433297,5.540362165160868,-50.48319998384215,7.510067302275277,-69.2038800510283,-96.64822748543517,0.010528225013189764,0.0,-0.006959959512008332,0.0,0.3461122746856977,0.0
0.04271094387196154,-6.149032368372706,964.8077128281286,183.40007901689248,7.541173756950432,0.10193257216406239,-3288.2831804062857,51.05593336391636,7.982905460089639,86.8342026359363,4.365103243642295,9.280316038465676,1.77193925157431,19.437661745478245,2.838323239135457e9,10.325345867417191,27.24280972778762,6.6957449013667665,-13.185835783766874,175.8069187796949,773.9239663408149,30.28344665033771,-2.087359512517715,-24.5534648652482,216.77681899483483,56.30417714417669,-27.381706199496115,-34.07817690508887,272.530622677552,-80.83328356828059,-41.27665011444866,341.5015989572103,-36.6234669925931,394.85703106082906,341.5817209229621,0.302873940401189,0.015369468487161838,1.0661911788155822,9.549236545845015e6,2.3193724685055837e6,657.2396458784947,0.0,-93.50297676024842,0.0,-42.40338815119507,0.0,-143.07690549596717,-1.3208219715441725,0.00034857603944539933,-0.00014990191125712518,-0.00048582861691903105,-6.76740331631319e-11,0.0009551169452283217,4.355670488000036e-6,2.7713954752132106,0.004685731095735151,8.561018456323547e-7,0.005250751181380452,0.007154681203820496,0.8412095607052489,0.08831890202146934,0.05556926335540232,10.325345867417191,106.87055362709185,773.9239663408149,67.52550868885999,0.00035906852947371144,5.897659365623324e-7,1.0,10.0,0.0,0.0,-619.8760974076461,-0.003979646992397094,-0.00021462081590050723,13053.45159234073,-0.006513323395738187,-0.0010635855158093693,-0.04752470799416123,-0.002030008031433616,-0.004366717136168056,-0.3141224402886395,-0.011794313946527395,0.06625181650526345,-0.4064107763801734,3.0012682538996396,-27.40523026159505,-0.009525379428067499,0.07661642096482214,-0.49362307078905265,3.7057666923338237,-34.186428697964615,0.0879332170111557,-0.6226897660550692,4.777484523271394,-44.39660902132652,-0.7958868726362089,6.344703734535776,-59.45793864359692,8.60617377597773,-81.59633015261126,-114.07624233762671,0.011509145243925382,0.0,-0.006907500311958383,0.0,0.3566458950656006,0.0
0.04345118099239632,-6.1318495207016745,921.9798133003767,179.28462926178486,7.541149573599296,0.10369589581207428,-3071.4533521437766,51.05581643325934,7.982817606345949,86.83260297644632,4.36507320227349,9.280256657947014,1.7120910121935236,18.46104172275572,2.649794469653896e9,9.976490246240518,27.243897180275944,6.9222070086667475,-14.065470451012358,194.35953943528008,747.7729529994625,30.28446063262924,-2.1695885228931666,-26.22788552490818,239.64352495762375,56.30458643753448,-28.35021994543612,-36.40905120247269,301.24850285245105,-83.67227327081027,-44.088874243634876,377.4093331522416,-39.061043044624235,436.1191446727801,376.41889965079235,0.3028739404015611,0.015722272157955255,1.0661845126780813,9.54926155279827e6,2.319392415273906e6,635.0315829164235,0.0,-90.34414785022476,0.0,-40.96469929367697,0.0,-136.72803249708227,-1.3208052349897823,0.0003795801749846217,-0.0001548961257917922,-0.0005154367478428224,-7.548694143143431e-11,0.0009547757410516669,4.769259530200976e-6,2.7713032326147977,0.004903125877846953,9.270882331038347e-7,0.0054942744107923935,0.007486533175531054,0.8679329859118755,0.09137216019778296,0.057509291304370394,9.976490246240518,103.26455324519036,747.7729529994625,65.24389881349644,0.0004020209882862452,6.563428092250932e-7,1.0,10.0,0.0,0.0,-592.3646380709401,-0.004327814462706067,-0.000241878982772744,12194.238375962756,-0.007105695377055313,-0.0011730584269323717,-0.051811226249309464,-0.0022131947386708362,-0.004761150839996673,-0.3142940340569904,-0.012323040074049753,0.07154600348162231,-0.45169974724011913,3.4279283042014725,-32.1688252924286,-0.009872119669223639,0.08272282838613154,-0.5488440016134912,4.234918021952876,-40.15594368017848,0.09478628461696853,-0.692504618765087,5.463603141678046,-52.19780809856309,-0.8849521315212607,7.261364780127119,-69.98074141204486,9.856276770776487,-96.14511138353268,-134.5618398899364,0.012569175666291434,0.0,-0.006825662214424672,0.0,0.3673074608474435,0.0
0.044205311786597826,-6.114642594505681,880.9969088050838,175.2560070655406,7.541123307869719,0.1054918856692521,-2868.6214925682552,51.05568866580649,7.982723471512591,86.83087841473707,4.365040832322164,9.280192911552744,1.6541852035877522,17.532223425621208,2.473550019361826e9,9.63895455730552,27.245079589161307,7.156072806103123,-15.000736344109946,214.86363775546764,722.4704113030965,30.285565132382185,-2.255848372763705,-28.01368654618125,264.9132509959338,56.30504364631167,-29.355285773293392,-38.89592783005697,332.9779097326196,-86.6161733845135,-47.087567962922755,417.06694570852954,-41.651430514252965,481.6414277515257,414.69121358040485,0.30287394040197685,0.016083681137025612,1.066177244440407,9.549287410231952e6,2.319413604656723e6,613.5440781617497,0.0,-87.28782529011711,0.0,-39.57251639321092,0.0,-130.6526614995194,-1.3207876495025554,0.0004132355120443747,-0.00015982094726990818,-0.000546702038455424,-8.421479263675415e-11,0.0009544110146516926,5.222760952274599e-6,2.7712065602631517,0.0051309189837022325,1.0040635092832892e-6,0.005749435991452766,0.007834247135536621,0.8954560769336516,0.09453399288994328,0.05951979312003168,9.63895455730552,99.77576961122814,722.4704113030965,63.0363050789087,0.00044992905710050126,7.286914674199413e-7,1.0,10.0,0.0,0.0,-566.0383060672362,-0.004705452381304291,-0.0002722884129743269,11390.502399739431,-0.0077547214832676716,-0.001293767609833651,-0.056504914863567055,-0.0024122580577834955,-0.005189815754126491,-0.3144738085328301,-0.01286667452394248,0.07722266780831517,-0.5017549550649921,3.9126893828453193,-37.73235508350139,-0.010219335200482866,0.08926756895617591,-0.6099050036369257,4.836528891183615,-47.133560962888154,0.10210848354487784,-0.7697148540437699,6.244340653130012,-61.32663302172597,-0.9834026036792131,8.305344895175018,-82.31003054822162,11.281080851602972,-113.21400257392003,-158.62586474106234,0.0137140805302623,0.0,-0.006711380227546083,0.0,0.37808485699878536,0.0
0.04497367530308889,-6.09741022720582,841.77906003708,171.31220678710108,7.541094782010605,0.10732129029041576,-2678.887764034249,51.05554899739955,7.9826225939325415,86.82901857500522,4.3650059573695765,9.280124475559676,1.5981572467656668,16.64886467715774,2.308793062846876e9,9.312362457160562,27.246364447505975,7.397552632173036,-15.99470891141667,237.5236330904815,697.9881298370561,30.286767329276756,-2.346408114220423,-29.917869790146625,292.83720706455256,56.30555281496915,-30.39850355675427,-41.548742938836,368.03233372606894,-89.66935112745074,-50.28433080757317,460.86169034850695,-44.40278392136107,531.8545714100651,456.71560374146515,0.30287394040244137,0.0164539456227532,1.066169321160226,9.549314108300064e6,2.319436109628013e6,592.7531745902346,0.0,-84.33060079816644,0.0,-38.22529115221043,0.0,-124.83894235355004,-1.3207691694326094,0.00044975835165848534,-0.00016464127983590465,-0.0005797013140343373,-9.396703022073932e-11,0.0009540210642598903,5.720126240564332e-6,2.7711052341174653,0.005369640349017567,1.0875473396582376e-6,0.006016827955447967,0.008198630083086113,0.9238003571312025,0.09780855076034138,0.061603582557981866,9.312362457160562,96.40031203676075,697.9881298370561,60.90026544952826,0.0005033412996040932,8.069219035382826e-7,1.0,10.0,0.0,0.0,-540.8457505986703,-0.005114944734565972,-0.0003061903248478511,10638.677242717218,-0.008465944947016444,-0.0014268666517889854,-0.061645343772067686,-0.0026285119439037052,-0.0056555499941973696,-0.3146621268951618,-0.013424793823421908,0.08330530457273355,-0.5570434696662916,4.463079876380552,-44.22511003123216,-0.010565481584263485,0.09627708594770587,-0.6773819481183657,5.520054715404967,-55.28336718463376,0.1099246880456504,-0.8550492809359101,7.1321515412185335,-72.00125821415682,-1.0921512909083648,9.493545389585279,-96.74587223018698,12.903933818509504,-133.2261579453164,-186.87514216346636,0.014950008361145534,0.0,-0.006561353365759715,0.0,0.3889648494264637,0.0
0.04575662239862798,-6.080151019407562,804.2498807548218,167.45127261965752,7.541063803444324,0.10918487946288354,-2501.4105710989083,51.05539625592134,7.982514476627499,86.82701217015776,4.364968388136596,9.280051002056325,1.5439448107064453,15.808740164526803,2.1547787997873926e9,8.99635071031023,27.247759768784274,7.646858629255843,-17.050566084924988,262.5652245074754,674.2988796859025,30.288074895311286,-2.441559337264315,-31.947815644223194,323.69264233316727,56.30611823535372,-31.481560183164497,-44.37798762425056,406.7574865646418,-92.8363918095326,-53.69136510917943,509.2200140991439,-47.32346550504505,587.2311043397638,502.834061462262,0.3028739404029605,0.016833325246738157,1.0661606853702406,9.549341631181901e6,2.3194600069302814e6,572.6357496110523,0.0,-81.46918473523635,0.0,-36.92152941132837,0.0,-119.27555159390207,-1.320749746218548,0.0004893816739071522,-0.00016931738188407167,-0.0006145129689271835,-1.0486656989970063e-10,0.0009536040572540144,6.265712287819778e-6,2.7709990175194426,0.005619849656312339,1.178106262992756e-6,0.0062970754428005515,0.008580534136700036,0.9529877687171185,0.10120016171045806,0.06376360335083742,8.99635071031023,93.1344253070909,674.2988796859025,58.83340356529124,0.0005628641481922093,8.910314065473359e-7,1.0,10.0,0.0,0.0,-516.7379030394454,-0.0055588573269130265,-0.00034396097791263003,9935.427323909676,-0.009245456099088702,-0.0015736280012016487,-0.06727595722278626,-0.0028633735549102564,-0.006161415094052939,-0.3148593656289144,-0.013996861628692705,0.08981842394505143,-0.6180740578380056,5.087548643590507,-51.79641089544222,-0.010908817082347188,0.1037788810723472,-0.751902515731852,6.296117555532373,-64.7950982522291,0.11826021559670033,-0.9493018039709906,8.141043321534571,-84.47437487680473,-1.2121901210273458,10.844995806353158,-113.63643888784492,14.751143313555247,-156.67346427981374,-220.01620607160558,0.016283515243613118,0.0,-0.006372029384110523,0.0,0.39993303985263196,0.0
0.04655451632010987,-6.0628635326791,768.3363732200069,163.6712970973375,7.54103016356847,0.1110834448301464,-2335.402731277925,51.055229150094505,7.982398584450415,86.82484691779509,4.364927921597018,9.279972117117028,1.4914877280444758,15.009735423155831,2.010811005985799e9,8.690568698480549,27.249274116457652,7.904204218320951,-18.171580305971457,290.23758750141366,651.3763776457077,30.289496021421495,-2.541618231682865,-34.11129416318677,357.78550964659956,56.30674445294943,-32.60623543136969,-47.39472706155291,449.5345429769243,-96.12211219910772,-57.321488698371795,562.6113807219031,-50.422009183052175,648.2891400095767,553.4147553632521,0.3028739404035409,0.017222089547615563,1.0661512747016277,9.54936995623714e6,2.3194853772006547e6,553.1694838301457,0.0,-78.70040165620244,0.0,-35.659789143420674,0.0,-113.9516680466737,-1.3207293281728367,0.0005323563413664897,-0.00017380436126747536,-0.0006512166893462919,-1.170515197705477e-10,0.00095315801936774,6.864324946360654e-6,2.7708876603912493,0.0058821382281166,1.2763581290941482e-6,0.006590838794323393,0.008980859381656001,0.9830406691985785,0.10471333961430467,0.066002936411738,8.690568698480549,89.97448458411368,651.3763776457077,56.83342552906367,0.000629167671868814,9.808662565101154e-7,1.0,10.0,0.0,0.0,-493.6678712305782,-0.006039950652314974,-0.0003860151083586346,9277.632725344429,-0.010099946532169824,-0.0017354553099669656,-0.07344445338691963,-0.0031183709197395,-0.006710712642172744,-0.31506591479592017,-0.014582217238047026,0.09678754687894425,-0.6854004498431926,5.795570164270947,-60.6185716844619,-0.01124738504308687,0.11180149279105056,-0.8341502908409197,7.176640971874141,-75.88797726215846,0.12714070180617454,-1.0533364217047239,9.28675832866223,-99.03843506392028,-1.3445954551346382,12.381105658235185,-133.38543910811467,16.852328668680254,-184.12732477938144,-258.8711502536097,0.017721589612880933,0.0,-0.006139588634389085,0.0,0.4109738232500358,0.0
0.04655451632010987,-6.0628635326791,768.3363732200069,163.6712970973375,7.54103016356847,0.1110834448301464,-2335.402731277925,51.055229150094505,7.982398584450415,86.82484691779509,4.364927921597018,9.279972117117028,1.4914877280444758,15.009735423155831,2.010811005985799e9,8.690568698480549,27.249274116457652,7.904204218320951,-18.171580305971457,290.23758750141366,651.3763776457077,30.289496021421495,-2.541618231682865,-34.11129416318677,357.78550964659956,56.30674445294943,-32.60623543136969,-47.39472706155291,449.5345429769243,-96.12211219910772,-57.321488698371795,562.6113807219031,-50.422009183052175,648.2891400095767,553.4147553632521,0.3028739404035409,0.017222089547615563,1.0661512747016277,9.54936995623714e6,2.3194853772006547e6,553.1694838301457,0.0,-78.70040165620244,0.0,-35.659789143420674,0.0,-113.9516680466737,-1.3207293281728367,0.0005323563413664897,-0.00017380436126747536,-0.0006512166893462919,-1.170515197705477e-10,0.00095315801936774,6.864324946360654e-6,2.7708876603912493,0.0058821382281166,1.2763581290941482e-6,0.006590838794323393,0.008980859381656001,0.9830406691985785,0.10471333961430467,0.066002936411738,8.690568698480549,89.97448458411368,651.3763776457077,56.83342552906367,0.000629167671868814,9.808662565101154e-7,1.0,10.0,0.0,0.0,-493.6678712305782,-0.006039950652314974,-0.0003860151083586346,9277.632725344429,-0.010099946532169824,-0.0017354553099669656,-0.07344445338691963,-0.0031183709197395,-0.006710712642172744,-0.31506591479592017,-0.014582217238047026,0.09678754687894425,-0.6854004498431926,5.795570164270947,-60.6185716844619,-0.01124738504308687,0.11180149279105056,-0.8341502908409197,7.176640971874141,-75.88797726215846,0.12714070180617454,-1.0533364217047239,9.28675832866223,-99.03843506392028,-1.3445954551346382,12.381105658235185,-133.38543910811467,16.852328668680254,-184.12732477938144,-258.8711502536097,0.017721589612880933,0.0,-0.006139588634389085,0.0,0.4109738232500358,0.0
0.04736773307699717,-6.045546292413791,733.9687817901149,159.97042075152217,7.540993636475238,0.11301779993528308,-2180.127948608144,51.05504625714974,7.982274341032037,86.82250944883606,4.3648843400474755,9.279887418861277,1.4407279291976407,14.249841366776808,1.8762388574066203e9,8.3946780374538,27.25091663407914,8.169803419399907,-19.361107663186964,320.8157860312493,629.1952574996869,30.291039444343607,-2.6469278059114134,-36.416474255358374,395.45338613084914,56.307436271860254,-33.774407952147584,-50.61061734680866,496.783682485935,-99.53157381599677,-61.18814331960858,621.5524235512584,-53.707074187889546,715.5963783962743,608.852990434273,0.30287394040418986,0.017620518354205965,1.0661410214798797,9.5493990530523e6,2.319512305082141e6,534.3328366614421,0.0,-76.02118683498372,0.0,-34.4386788916479,0.0,-108.85695112705366,-1.3207078602548696,0.0005789523688057245,-0.0001780516150171211,-0.0006898931034401854,-1.306771256971991e-10,0.0009526808230855935,7.521267324194844e-6,2.7707708984098938,0.0061571309746637545,1.3829769476688437e-6,0.00689881570180074,0.009400556794241583,1.0139818172980597,0.10835279245099921,0.06832480681001611,8.3946780374538,86.91699141936256,629.1952574996869,54.89811739733217,0.000702991858176548,1.0760741572653055e-6,1.0,10.0,0.0,0.0,-471.590845434525,-0.006561193435272539,-0.0004328096733724651,8662.375215201962,-0.011036768346779201,-0.001913897018752038,-0.08020319900649399,-0.0033951510645213933,-0.007307001912086496,-0.3152821782281565,-0.01518006304927958,0.10423919112972105,-0.7596247904170315,6.597760543028968,-70.89027671081365,-0.01157899488666041,0.12037446118495296,-0.924869088900462,8.17499902688817,-88.81509716899795,0.13659194771442537,-1.1680924727648292,10.586974855393233,-116.03165490398237,-1.4905337438590756,14.125943218398028,-156.46064555852848,19.240810510892913,-216.25106702829618,-304.3959021430826,0.019271677969970372,0.0,-0.00585992709378363,0.0,0.42207034273296457,0.0
0.04819666178428352,-6.02819779146547,701.0804531057512,156.34683185186557,7.540953977577633,0.1149887801048272,-2034.8975163808213,51.054846009219595,7.982141125483695,86.81998520772207,4.364837410125551,9.27979647537664,1.3916093792311568,13.5271490914071,1.7504539624180932e9,8.10835220991666,27.252697076058936,8.443870062793868,-20.622573891490397,354.60342475835,607.7310424939086,30.292714473808353,-2.7578602962608114,-38.87193088498371,437.06867870338783,56.30819875834798,-34.98806160361857,-54.03792004889839,548.9679631618791,-103.07009685933042,-65.30539855586825,686.6114586918437,-57.18738733379892,789.7743747965144,669.5719402854569,0.3028739404049158,0.018028902163173394,1.0661298522895815,9.549428882372916e6,2.3195408793216036e6,516.1050229574847,0.0,-73.42858293416256,0.0,-33.25685627418693,0.0,-103.98152011446693,-1.3206852838263843,0.00062946026895547,-0.00018200220894399534,-0.0007306233558011662,-1.4591797472391252e-10,0.0009521701750697743,8.242393473086688e-6,2.7706484521336217,0.006445488453364309,1.4986982059589174e-6,0.00722174347917541,0.009840631329250869,1.0458343544634534,0.11212343055843717,0.07073259099019033,8.10835220991666,83.95856993069494,607.7310424939086,53.02534277534317,0.0007851534587342138,1.1760454699902926e-6,1.0,10.0,0.0,0.0,-450.4640085251391,-0.007125776943358437,-0.0004848479361786053,8086.925179242722,-0.012063999088227115,-0.0021106613365605995,-0.0876096832480019,-0.0036954886625318534,-0.007954118628385881,-0.31550857367802243,-0.015789451035610115,0.11220084749142732,-0.8414012877339483,7.50600545750944,-82.84042747777448,-0.011901201703449917,0.12952827899056674,-1.0248675330620869,9.306180878548563,-103.8684228178276,0.14663973761567672,-1.294590139538713,12.061529628791625,-135.844883431935,-1.6512673158216198,16.106544128309103,-183.40367862812747,21.954041883930064,-253.81421313404496,-357.70127918601423,0.02094171177723654,0.0,-0.00552863853782974,0.0,0.43320444484111975,0.0
0.049041705054842455,-6.010816492857562,669.6076993690604,152.79876587036762,7.54091092213325,0.11699724235162692,-1899.0672203716115,51.05462667830937,7.9819982688246895,86.81725834320119,4.36478688177019,9.279698822488117,1.3440780125134468,12.839844869552657,1.632887576661918e9,7.831276185509914,27.254625839123158,8.726616907288628,-21.95945683537728,391.9355672921607,586.9601168532087,30.29453102005843,-2.8748197919942533,-41.486650045594615,483.04214400822076,56.30903724269902,-36.24929228018349,-57.689514182671154,606.597559279757,-106.74327514022195,-69.6879506761908,758.4133879850588,-60.87167241754346,871.5030822591327,736.0230760363655,0.302873940405728,0.018447542549967777,1.0661176875049878,9.549459394911185e6,2.3195711928535914e6,498.4659888252832,0.0,-70.91973655828464,0.0,-32.11302643663106,0.0,-99.31593388575749,-1.3206615363855323,0.0006841924818870835,-0.00018559219096295605,-0.0007734885993295488,-1.6297049342161326e-10,0.0009516236024890441,9.034168160763795e-6,2.77052002606581,0.006747909074028448,1.6243247118967004e-6,0.007560401492206519,0.010302145221421276,1.0786217846922745,0.11603037536038203,0.0732298244728433,7.831276185509914,81.0959628448025,586.9601168532087,51.213040328220295,0.0008765534484326861,1.279840922071975e-6,1.0,10.0,0.0,0.0,-430.2464481623032,-0.007737130146532609,-0.0005426839244396407,7548.729346893535,-0.013190512988413252,-0.0023276327726869453,-0.09572701493229827,-0.004021295261690668,-0.00865619498328386,-0.3157455329411435,-0.01640926824443683,0.1207009455641183,-0.9314400703414827,8.53360120960994,-96.73252194299005,-0.012211284424806951,0.13929432768675554,-1.1350238916197704,10.586972501736446,-121.38449644504534,0.1573096245404394,-1.4339362121113344,13.732663739761016,-158.9294574704556,-1.828160266875781,18.353252762399634,-214.84122481108636,25.034084852637832,-297.70888308289636,-420.0772383128078,0.022740135704204585,0.0,-0.005140995812508925,0.0,0.44435663663487457,0.0
0.04990327911733928,-5.993400838163376,639.4896763723386,149.32450600705369,7.540864183676734,0.11904406451736148,-1772.0344805281559,51.0543863597888,7.981845050169335,86.81431158992974,4.364732487142779,9.279593961402924,1.2980816830530357,12.186205582840051,1.5230080327145946e9,7.563146132366354,27.256713993550928,9.018254546480554,-23.375264273972064,433.18193032289423,566.8597041550984,30.29649962078701,-2.9982450468644366,-44.270029941862724,533.8267322366145,56.30995731875819,-37.560314774077334,-61.578903479123085,670.2343687091574,-110.55699064129325,-74.35111358781977,837.6449866486674,-64.76856325949929,961.525629995614,808.6861648158077,0.30287394040663707,0.01887675245240283,1.066104440788967,9.549490530003032e6,2.3196033428541925e6,481.39639326639525,0.0,-68.49189563509906,0.0,-31.005940882591226,0.0,-94.85117283479109,-1.3206365512870506,0.0007434848693025405,-0.0001887498295624758,-0.000818569375636852,-1.8205577495069684e-10,0.0009510384383736656,9.903733115823907e-6,2.7703853077027714,0.007065131340202655,1.7607329639850542e-6,0.007915613623171398,0.010786221332180447,1.1123679397395658,0.1200789670551747,0.07582020908566735,7.563146132366354,78.326028482854,566.8597041550984,49.45922189015857,0.0009781851065213273,1.3861029629219252e-6,1.0,10.0,0.0,0.0,-410.89907844092613,-0.008398935504383111,-0.0006069272687879702,7045.399462390675,-0.014426058629627833,-0.0025668902886779085,-0.1046244636985448,-0.004374628988236881,-0.009417680684050227,-0.3159935018539569,-0.017038221028394016,0.12976880416993217,-1.030511217561912,9.695409621630262,-112.86962948532127,-0.012506222378506201,0.14970479266875947,-1.2562911331474198,12.03615656505023,-141.75093266052625,0.16862667507101786,-1.5873300435082363,15.625293482096307,-185.80616719537286,-2.022684322096941,20.900098393947495,-251.49787720845256,28.528135280884957,-348.96861763089805,-493.0207547740202,0.024675936531466103,0.0,-0.004691931348824171,0.0,0.45550604074914636,0.0
0.05078181392461284,-5.975949255656685,610.6682636381781,145.9223834670076,7.540813452345898,0.12113014427509838,-1653.235661700401,51.0541229542057,7.9816806926182355,86.81112613939526,4.36467393949621,9.27948135619862,1.2535701122845808,11.564594306365578,1.420318323737225e9,7.30366911386566,27.258973314420093,9.31899017647835,-24.87350678914079,478.75038700319743,547.4078445951982,30.298631467667455,-3.1286125242440814,-47.23187839899383,589.9217926930436,56.310964840922544,-38.92347005466758,-65.72021903978658,740.4970303415938,-114.51742879328067,-79.31080170307435,925.0606112189902,-68.88649900317006,1060.6533409754306,888.068727819269,0.30287394040765475,0.019316856454757846,1.0660900185554958,9.549522214108162e6,2.3196374307678724e6,464.877588875945,0.0,-66.14240666245485,0.0,-29.934396243995735,0.0,-90.57862110490908,-1.320610257440335,0.0008076982881190708,-0.00019139477129681827,-0.0008659448817482786,-2.0342278379445995e-10,0.0009504118057711644,1.0858980680010931e-5,2.7702439665273495,0.007397936216104289,1.9088801296861656e-6,0.008288250870101451,0.011294046676771568,1.1470969392476598,0.12427477239231514,0.07850762045579535,7.30366911386566,75.64573759090564,547.4078445951982,47.76197047661153,0.0010911427810921257,1.4929474753944466e-6,1.0,10.0,0.0,0.0,-392.38456289559053,-0.009115145531652645,-0.0006782484628032266,6574.701625917576,-0.015781343851899277,-0.002830727277504426,-0.11437805070607784,-0.004757704822842868,-0.010243365236883985,-0.316252940224518,-0.017674818156623917,0.13943456676326096,-1.1394489795211453,11.008028146668169,-131.6000398981855,-0.012782670289572686,0.16079255752325344,-1.3897022176443352,13.674732280130735,-165.41380887264813,0.18061517159912566,-1.7560697024417622,17.767308587431394,-217.07548519445248,-2.236424631556158,23.78520957584552,-294.21082684025635,32.489100283371,-408.789968768388,-578.2678586440563,0.02675867312666856,0.0,-0.004176016872122705,0.0,0.46663035267828307,0.0
0.05167775291590222,-5.958460174736542,583.0879570972809,142.59077873668937,7.540758393118033,0.1232563971821487,-1542.1435863261258,51.053834147371944,7.981504358900855,86.80768150059743,4.364610932016315,9.279360431193131,1.2104948506045072,10.973456264626556,1.3243538689817035e9,7.052562865634485,27.26141631165146,9.629026096939599,-26.457664317467398,529.0907869404243,528.58337826805,30.300938431284358,-3.2664396391049406,-50.382404547041176,651.8776463287071,56.312065917734934,-40.34123245010579,-70.12821471358691,818.0663496154617,-118.6310929366854,-84.58350120091042,1021.4883081415899,-73.23359736936385,1169.7709224636178,974.7047722135221,0.3028739404087945,0.01976819090222345,1.0660743193997706,9.549554359123796e6,2.319673562287789e6,448.8916076502485,0.0,-63.86871268128671,0.0,-28.897233383507977,0.0,-86.49005067983556,-1.3205825789940773,0.0008772202174115504,-0.00019343710811420994,-0.0009156920887439287,-2.2735198052142853e-10,0.0009497406008678403,1.1908635302175428e-5,2.770095653001978,0.007747149492314977,2.06981162652277e-6,0.008679233937707458,0.01182687593648323,1.1828331319905752,0.12862359087339512,0.08129611471136816,7.052562865634485,73.0521709965141,528.58337826805,46.11943882104564,0.0012166313306370676,1.5978318558676127e-6,1.0,10.0,0.0,0.0,-374.6672455585604,-0.009889999841226167,-0.0007573845438113134,6134.546435128581,-0.01726812792899018,-0.0031216734292018296,-0.1250711887022395,-0.005172905306504405,-0.011138401157235927,-0.31652432158545407,-0.018317352523789063,0.1497291159158507,-1.2591561338301966,12.489975840855152,-153.32366238894738,-0.013036931583531627,0.17259107018784206,-1.53637555684727,15.526156149000148,-192.8860553620085,0.19329826209516918,-1.9415582190341751,20.189899176768627,-253.42921167969524,-2.471085313038211,27.05126855978243,-343.9466366405745,36.97623058605617,-478.55721482488457,-677.8303749316465,0.028998506593692748,0.0,-0.0035874425564749917,0.0,0.47770579677043445,0.0
0.052591552519150625,-5.940932044185018,556.6957678689151,139.32812323565358,7.540698643955535,0.1254237539791619,-1438.265209157845,51.05351738857445,7.9813151467538495,86.80395534973418,4.364543136638896,9.27923056819324,1.1688092436556177,10.41131500978174,1.2346804260158308e9,6.8095556003320326,27.26405625840954,9.948557956041576,-28.13114555055178,584.6991157372835,510.3659305308439,30.303433083994765,-3.4122882133326398,-53.73220390037949,720.3005489322858,56.31326690151159,-41.81621681901676,-74.8182540347521,903.691151821208,-122.90481819879965,-90.18622793748042,1127.8363272841748,-77.81750295503056,1289.8417831634385,1069.1526059600465,0.3028739404100713,0.020231103882671863,1.0660572334950753,9.549586860496866e6,2.31971184728303e6,433.4211485634708,0.0,-61.668351499666954,0.0,-27.893336612692213,0.0,-82.57760637910805,-1.3205534350050092,0.0009524664350086928,-0.00019477634719811403,-0.0009678846964639491,-2.541594217475973e-10,0.0009490214749981916,1.3062343704406962e-5,2.7699399975548515,0.008113644164761085,2.2446693557784387e-6,0.009089535835380646,0.012386034976228841,1.2196010206026637,0.1331314596021582,0.0841899345434901,6.8095556003320326,70.54251754908375,510.3659305308439,44.52984809317072,0.001355976268990051,1.6973948051676585e-6,1.0,10.0,0.0,0.0,-357.7130859375916,-0.010728042611858214,-0.0008451452158205473,5722.979768891097,-0.01889932150751438,-0.0034425186369862145,-0.13679537463339614,-0.005622791666621847,-0.012108328082404998,-0.31680813276972386,-0.018963881503559293,0.1606839646085105,-1.3906084575265414,14.16189622554495,-178.49926315315838,-0.013264930049303465,0.18513417794967083,-1.6975206147273485,17.616605014668053,-224.75696641585995,0.20669755195070486,-2.1453098634609633,22.927913365560237,-295.66371358224967,-2.728494603339803,30.74600836914776,-401.8203678825017,42.0558110019021,-559.8706151727386,-794.0380005145795,0.03140623045691239,0.0,-0.002919995760374945,0.0,0.4887070833738829,0.0
0.052591552519150625,-5.940932044185018,556.6957678689151,139.32812323565358,7.540698643955535,0.1254237539791619,-1438.265209157845,51.05351738857445,7.9813151467538495,86.80395534973418,4.364543136638896,9.27923056819324,1.1688092436556177,10.41131500978174,1.2346804260158308e9,6.8095556003320326,27.26405625840954,9.948557956041576,-28.13114555055178,584.6991157372835,510.3659305308439,30.303433083994765,-3.4122882133326398,-53.73220390037949,720.3005489322858,56.31326690151159,-41.81621681901676,-74.8182540347521,903.691151821208,-122.90481819879965,-90.18622793748042,1127.8363272841748,-77.81750295503056,1289.8417831634385,1069.1526059600465,0.3028739404100713,0.020231103882671863,1.0660572334950753,9.549586860496866e6,2.31971184728303e6,433.4211485634708,0.0,-61.668351499666954,0.0,-27.893336612692213,0.0,-82.57760637910805,-1.3205534350050092,0.0009524664350086928,-0.00019477634719811403,-0.0009678846964639491,-2.541594217475973e-10,0.0009490214749981916,1.3062343704406962e-5,2.7699399975548515,0.008113644164761085,2.2446693557784387e-6,0.009089535835380646,0.012386034976228841,1.2196010206026637,0.1331314596021582,0.0841899345434901,6.8095556003320326,70.54251754908375,510.3659305308439,44.52984809317072,0.001355976268990051,1.6973948051676585e-6,1.0,10.0,0.0,0.0,-357.7130859375916,-0.010728042611858214,-0.0008451452158205473,5722.979768891097,-0.01889932150751438,-0.0034425186369862145,-0.13679537463339614,-0.005622791666621847,-0.012108328082404998,-0.31680813276972386,-0.018963881503559293,0.1606839646085105,-1.3906084575265414,14.16189622554495,-178.49926315315838,-0.013264930049303465,0.18513417794967083,-1.6975206147273485,17.616605014668053,-224.75696641585995,0.20669755195070486,-2.1453098634609633,22.927913365560237,-295.66371358224967,-2.728494603339803,30.74600836914776,-401.8203678825017,42.0558110019021,-559.8706151727386,-794.0380005145795,0.03140623045691239,0.0,-0.002919995760374945,0.0,0.4887070833738829,0.0
0.053523681325371435,-5.923363354975331,531.4411269312997,136.13290138485186,7.54063381387051,0.12763315696512606,-1341.1394432587304,51.0531698668085,7.981112084050561,86.79992336873357,4.364470202857468,9.279091103639907,1.1284684034982182,9.876768811300161,1.1508921398356726e9,6.574385841029107,27.266907216936712,10.2777726984983,-29.897238991633465,646.1220083085326,492.73589951077753,30.306128719792557,-3.5667681361366492,-57.29223530855712,795.8580571059638,56.31457437320157,-43.351185557378244,-79.80628666356687,998.1945665979257,-127.34578431494823,-96.13646915609445,1245.100020877263,-82.6452066353744,1421.913395118062,1171.9914911777676,0.3028739404115022,0.02070595503568544,1.0660386419585322,9.549619595113112e6,2.3197523996592276e6,418.44956696480665,0.0,-59.53895417523677,0.0,-26.921633029367797,0.0,-78.83379172650898,-1.3205227390928975,0.0010338827266942996,-0.00019530027524135838,-0.0010225918986096526,-2.8420139299063666e-10,0.0009482508155800749,1.433077443959325e-5,2.7697766095780816,0.008498342781954953,2.434700612600106e-6,0.009520184430871912,0.01297292429658064,1.2574251661913765,0.13780465627261013,0.08719351430671453,6.574385841029107,68.11407235189034,492.73589951077753,42.99148680397324,0.0015106346127924074,1.7872623216084465e-6,1.0,10.0,0.0,0.0,-341.4895977770956,-0.011634140278484527,-0.0009424194202525651,5338.174170549182,-0.020689094538507834,-0.0037963390518527007,-0.14965093602933843,-0.00611011527516646,-0.013159097591916875,-0.31710487326436954,-0.019612205904862963,0.1723311201895698,-1.5348592660490192,16.04677777298928,-207.65263407084748,-0.013462179903460547,0.1984559260641177,-1.8744435854462864,19.975262456860065,-261.70296044820265,0.220832630014263,-2.3689563509001914,26.020246968838045,-344.69494651140326,-3.0106094117610875,34.922754431078786,-469.1173482594928,47.801911112088945,-654.5786521921264,-929.5864028200378,0.03399330033455859,0.0,-0.0021670396019243085,0.0,0.4996073678096263,0.0
0.05447461860314234,-5.905752673049048,507.27580162894134,133.00365394245281,7.540563480942961,0.12988555465422968,-1250.3351500419699,51.052788485058635,7.98089412376901,86.79555907393896,4.36439175656354,9.278941325718872,1.0894291948115569,9.36848737551206,1.0726097393683436e9,6.346802342320214,27.269984059816604,10.616846080433483,-31.759053812931956,713.9616059982166,475.67445018982386,30.309039369224635,-3.730541168443958,-61.073786950698185,879.2847784283196,56.315995121152156,-44.94905481138222,-85.10881044424221,1102.4807065853186,-131.961525562221,-102.4521039471376,1374.3690542543206,-87.72283027628596,1567.122548068704,1283.8168090896233,0.30287394041310617,0.02119311501144832,1.0660184161950366,9.54965241893199e6,2.3197953371247114e6,403.9608695612759,0.0,-57.47824429152332,0.0,-25.98109221867446,0.0,-75.25145657311455,-1.3204903990937806,0.0011219465801239163,-0.00019488370968748735,-0.00107987691395349,-3.178796272210231e-10,0.0009474247262828538,1.5725727148099138e-5,2.7696050765089026,0.00890221959252985,2.6412676278995295e-6,0.009972264770554417,0.013589022161561258,1.2963300582641486,0.14264969837152144,0.090311482922276,6.346802342320214,65.7642358959402,475.67445018982386,41.5027102844922,0.0016822063627172836,1.8618134187400473e-6,1.0,10.0,0.0,0.0,-325.965795423285,-0.012613498899929208,-0.0010501823193096137,4978.420881300275,-0.02265299173421924,-0.004186525259871969,-0.16374782735668922,-0.00663782916676889,-0.014297098142907475,-0.3174150542053169,-0.020259847345999806,0.18470291286327972,-1.6930439095613479,18.170191905658527,-241.38577984469657,-0.013623754321418192,0.21259031019545077,-2.068553009529082,22.634628519183323,-304.4997119881872,0.2357205161231253,-2.6142527651410745,29.510265341856048,-401.57544464729745,-3.3195189323552765,39.64101069687962,-547.3178697663486,54.297195342536,-764.8147121466766,-1087.592035523054,0.03677186162420381,0.0,-0.0013214919629535296,0.0,0.5103782093076012,0.0
0.05544485232794583,-5.888098677531631,484.15381483566955,129.93898158442116,7.540487190302025,0.1321818951249893,-1165.4492476594476,51.052369832519275,7.980660138798471,86.79083363461247,4.364307398930923,9.278780471445646,1.0516502223205748,8.88520869217672,9.994788414468889e8,6.1265640186958645,27.273302485818245,10.965939791409543,-33.719449428667495,788.8807688582875,459.1635090344645,30.312179808499405,-3.904324899469594,-65.08843009203363,971.3885123892326,56.3175361129613,-46.61290004051883,-90.74281735514165,1217.5417324706273,-136.75993823187275,-109.15129998200901,1516.8348867832865,-93.05537305721803,1726.700369843178,1405.233400322871,0.30287394041490495,0.02169296465592325,1.065996417221569,9.54968516435515e6,2.319840780852618e6,389.93970986315185,0.0,-55.48403729952327,0.0,-25.0707259855845,0.0,-71.82378511392429,-1.32045631670861,0.0012171688480672091,-0.00019338713156014385,-0.001139795265533009,-3.556471794018559e-10,0.0009465390064003748,1.7260252366649704e-5,2.7694249629852563,0.009326302512736093,2.865857774746989e-6,0.010446921187182687,0.014235887429529626,1.3363399556846332,0.14767333908710664,0.09354866488963352,6.1265640186958645,63.49051326394995,459.1635090344645,40.06194021206112,0.0018724465952250184,1.913898096688777e-6,1.0,10.0,0.0,0.0,-311.11214189568955,-0.013671681021667841,-0.0011695026878573757,4642.122342625649,-0.024808055730746105,-0.004616812686145371,-0.17920647717082694,-0.007209099538946735,-0.015529179945040317,-0.3177391970258805,-0.020904024277775875,0.19783178597227294,-1.8663841649998085,20.560548883489666,-280.387225035196,-0.013744252731694034,0.22757097907833243,-2.2813652465085412,25.63085335261261,-354.03579799377565,0.2513750242236398,-2.88308306125156,33.44625813299905,-467.5134924929084,-3.657447047671804,44.96709108319891,-638.1251485457319,61.63379263772312,-893.0387240975466,-1271.654467112604,0.03975477483292319,0.0,-0.00037580527937468517,0.0,0.5209895347768956,0.0
0.056434876048418035,-5.8704002154910455,462.0313794185149,126.93755049275117,7.5404044521523215,0.13452311645635814,-1086.1049763244498,51.05191015504781,7.980408916801066,86.7857156853709,4.364216705433899,9.27860772388296,1.015091840613883,8.42573626687856,9.311683950775763e8,5.913440003564433,27.276879026381454,11.325197921420463,-35.78095089482679,871.608580879773,443.18576842108445,30.315565559007663,-4.088896702546759,-69.34795562393658,1073.0566970238265,56.31920445817253,-48.34595959485172,-96.72571643403194,1344.4651796375128,-141.74928181284136,-116.25237786819783,1673.7983315854012,-98.64641079584264,1901.9768070301961,1536.8465745246763,0.3028739404169228,0.02220589355936645,1.0659724949950695,9.54971763728891e6,2.319888854987931e6,376.3713919475431,0.0,-53.55424104188925,0.0,-24.18958862897113,0.0,-68.54428617264375,-1.3204203871749656,0.001320095276052582,-0.0001906551969675881,-0.001202392736339866,-3.9801499813567267e-10,0.0009455891302173205,1.8948781343664315e-5,2.769235810227845,0.009771674554882447,3.110094261186457e-6,0.010945358792150398,0.014915161536611734,1.3774786694104728,0.1528825559825008,0.0969100768487222,5.913440003564433,61.29051467774797,443.18576842108445,38.66766499136796,0.0020832779471859357,1.934498892189183e-6,1.0,10.0,0.0,0.0,-296.9005067887623,-0.014814620857174806,-0.0013015505903767426,4327.78532062116,-0.02717295604074918,-0.005091313913598305,-0.1961586718352936,-0.007827316619749013,-0.016862678439482772,-0.31807783148701835,-0.021541626384717898,0.21175003367718048,-2.0561922913190593,23.24936944118457,-325.4435081327335,-0.013817767156469714,0.24343087051696377,-2.51450951089456,29.004092199414263,-411.3279591281637,0.2678060215158333,-3.177464735662103,37.881923517011714,-543.8946397451152,-4.026752904408414,50.9747912489313,-743.4968108934353,69.91421764281314,-1042.084185485171,-1485.9268913726612,0.04295563544757177,0.0,0.0006780516115147263,0.0,0.5314096033162018,0.0
0.057445184772256894,-5.852656367728759,440.866836538588,123.99809865821142,7.540314739883538,0.1369101346928324,-1011.9502676601032,51.05140532393133,7.98013915519424,86.78017113390281,4.3641192250352905,9.278422209545209,0.9797161689268603,7.9889364888641,8.673692199438542e8,5.7072097373323265,27.28073104090007,11.69474281575305,-37.945648720533185,962.946119919419,427.72469324165786,30.31921287546514,-4.285097655462928,-73.86429124905453,1185.2631167097572,56.321007360546126,-50.15163630205932,-103.07523072023578,1484.4414698346886,-146.93817394962323,-123.77363924178289,1846.6770577653601,-104.49774376636519,2094.3843117058955,1679.2502938911684,0.30287394041918714,0.022732298038605155,1.0659464877547167,9.549749613896364e6,2.3199396859813766e6,363.24187607275303,0.0,-51.68685653997092,0.0,-23.336777337669773,0.0,-65.40678405521749,-1.3203824989639972,0.0014313078470815047,-0.00018651512903799828,-0.001267702978209188,-4.4555925822913796e-10,0.0009445702265815799,2.0807266149977487e-5,2.7690371356625776,0.010239474682974417,3.3757472595254524e-6,0.011468844313425588,0.015628569578241124,1.4197692925727834,0.1582845326549068,0.10040091979096881,5.7072097373323265,59.16195633916171,427.72469324165786,37.31844032604309,0.0023168033514031584,1.912326250700498e-6,1.0,10.0,0.0,0.0,-283.30412663989244,-0.016048637256013246,-0.0014476052707187536,4034.014442587831,-0.029768122942124817,-0.005614552809392628,-0.21474846922404686,-0.008496104630701582,-0.018305435782488295,-0.31843149307874924,-0.02216918781261625,0.22648948147273773,-2.2638746025777685,26.271570728185353,-377.4519417184241,-0.01383784827389642,0.260201775190712,-2.769732283074341,32.79887997521783,-477.53809330004174,0.28501857681269926,-3.499552379700633,42.87687947784953,-632.3057452311549,-4.429929194602507,57.74609690011193,-865.6802073584829,79.25233657134258,-1215.2110603724673,-1735.195571502945,0.046388787211599544,0.0,0.0018486087327448653,0.0,0.5416049785601548,0.0
0.05847626927313043,-5.834866534048698,420.62060513822104,121.11944403814452,7.540217488381284,0.1393438279406176,-942.656237036743,51.050850803526544,7.979849456550952,86.77416297028576,4.364014479663151,9.278222996202468,0.9454871237876459,7.573736280685731,8.077926551026925e8,5.507663159719241,27.284876695729945,12.074670084768632,-40.215080010997745,1063.772374813535,412.7645353264442,30.323138717844667,-4.493836221343476,-78.64939353771393,1309.0747156158934,56.32295205720326,-52.033495629409444,-109.80926012373386,1638.771390153593,-152.3355751606506,-131.73314869708028,2037.0127195291343,-110.60898411757789,2305.4602690630923,1833.0118474352398,0.30287394042172894,0.023272578216425085,1.0659182214128216,9.54978083701613e6,2.3199934016913874e6,350.53779092969404,0.0,-49.87997972462732,0.0,-22.511433019412962,0.0,-62.405411061624214,-1.3203425335353351,0.001551425799798091,-0.00018077499896168938,-0.0013357447020119484,-4.98929477856336e-10,0.0009434770597668688,2.2853328683306564e-5,2.768828432955566,0.010730897688998403,3.664745182611322e-6,0.012018705823210352,0.016377919865722804,1.4632338512582639,0.16388662940590085,0.10402656429108885,5.507663159719241,57.10266233961179,412.7645353264442,36.01289047293603,0.0025753186452278564,1.8333367898314162e-6,1.0,10.0,0.0,0.0,-270.2975724858502,-0.017380442862069113,-0.0016090630385537216,3759.506220987982,-0.03261588297554767,-0.006191499848472567,-0.23513311813159216,-0.009219329991971796,-0.01986581847801531,-0.31880071951121436,-0.022782859307984512,0.2420810937646989,-2.4909342216434966,29.665761818227033,-437.43466118500953,-0.013797472036494132,0.2779138101018515,-3.0489006687128795,37.064519542299486,-553.992028249839,0.30301197917138306,-3.8516395276451263,48.49719411770276,-734.5616440458034,-4.869597287166959,65.37191702618051,-1007.2517334186582,89.77435978570105,-1416.1648646797803,-2024.9687205675996,0.0500693248298897,0.0,0.0031449054604853525,0.0,0.5515405085849878,0.0
0.05847626927313043,-5.834866534048698,420.62060513822104,121.11944403814452,7.540217488381284,0.1393438279406176,-942.656237036743,51.050850803526544,7.979849456550952,86.77416297028576,4.364014479663151,9.278222996202468,0.9454871237876459,7.573736280685731,8.077926551026925e8,5.507663159719241,27.284876695729945,12.074670084768632,-40.215080010997745,1063.772374813535,412.7645353264442,30.323138717844667,-4.493836221343476,-78.64939353771393,1309.0747156158934,56.32295205720326,-52.033495629409444,-109.80926012373386,1638.771390153593,-152.3355751606506,-131.73314869708028,2037.0127195291343,-110.60898411757789,2305.4602690630923,1833.0118474352398,0.30287394042172894,0.023272578216425085,1.0659182214128216,9.54978083701613e6,2.3199934016913874e6,350.53779092969404,0.0,-49.87997972462732,0.0,-22.511433019412962,0.0,-62.405411061624214,-1.3203425335353351,0.001551425799798091,-0.00018077499896168938,-0.0013357447020119484,-4.98929477856336e-10,0.0009434770597668688,2.2853328683306564e-5,2.768828432955566,0.010730897688998403,3.664745182611322e-6,0.012018705823210352,0.016377919865722804,1.4632338512582639,0.16388662940590085,0.10402656429108885,5.507663159719241,57.10266233961179,412.7645353264442,36.01289047293603,0.0025753186452278564,1.8333367898314162e-6,1.0,10.0,0.0,0.0,-270.2975724858502,-0.017380442862069113,-0.0016090630385537216,3759.506220987982,-0.03261588297554767,-0.006191499848472567,-0.23513311813159216,-0.009219329991971796,-0.01986581847801531,-0.31880071951121436,-0.022782859307984512,0.2420810937646989,-2.4909342216434966,29.665761818227033,-437.43466118500953,-0.013797472036494132,0.2779138101018515,-3.0489006687128795,37.064519542299486,-553.992028249839,0.30301197917138306,-3.8516395276451263,48.49719411770276,-734.5616440458034,-4.869597287166959,65.37191702618051,-1007.2517334186582,89.77435978570105,-1416.1648646797803,-2024.9687205675996,0.0500693248298897,0.0,0.0031449054604853525,0.0,0.5515405085849878,0.0
0.05952860855057045,-5.817030539563532,401.2551396683837,118.30049440263038,7.540112092663923,0.14182501599641692,-877.9157795275438,51.050241618446506,7.979538324713423,86.76765108472911,4.363901964093038,9.278009091294267,0.9123704658902083,7.179120959318118,7.52169300809752e8,5.31460098508958,27.289334921965054,12.46504265778967,-42.59008840557364,1175.0501663632765,398.2903540940933,30.327360702399183,-4.716091493317581,-83.71510974248088,1445.6583284873363,56.325045742096385,-53.99525937387567,-116.94570300195383,1808.873278619407,-157.95076050392925,-140.14846086248798,2246.4773398811903,-116.97707575924343,2536.8476307836436,1998.6522640809908,0.302873940424583,0.023827134021109673,1.0658875090311017,9.549811012249926e6,2.320050130203281e6,338.24645117983096,0.0,-48.13180391899249,0.0,-21.712741475080453,0.0,-59.53460121926186,-1.3203003651773222,0.0016811061736666986,-0.00017322191480840921,-0.0014065183966424102,-5.588574314322424e-10,0.0009423040127020762,2.5106416788060848e-5,2.7686091725979605,0.011247192765360048,3.97918578584185e-6,0.012596330991568096,0.017165101460222418,1.5078928626199481,0.16969634033660405,0.10779252698636185,5.31460098508958,55.110567418263955,398.2903540940933,34.749710040792074,0.0028613245988821593,1.6801626334085171e-6,1.0,10.0,0.0,0.0,-257.8567227162716,-0.018817147843456103,-0.0017874448941265393,3503.043487998537,-0.03574059215036418,-0.006827607886652338,-0.2574839551271697,-0.010001106892608115,-0.021552729247937642,-0.3191860460993968,-0.02337837981733038,0.25855449572956324,-2.738972647183897,33.474542537215314,-506.55394626579385,-0.013689008144744347,0.2965947872223871,-3.3540042401182744,41.855475787363886,-642.2000720731753,0.321778613636828,-4.236158156917324,54.815924193641656,-852.7344689562291,-5.348498288394946,73.9528264221629,-1171.1602491184317,101.61983703138549,-1649.2421303108622,-2361.575136806946,0.05401308230500845,0.0,0.004576494177834029,0.0,0.5611793188540057,0.0
0.06060265985697491,-5.799148768394797,382.73489828436567,115.54025942628624,7.539997907037543,0.14435443418164914,-817.4422692544725,51.04957232146034,7.979204162095947,86.76059210495633,4.363781146414547,9.277779441283641,0.8803338661711088,6.804132346062682,7.00247852924716e8,5.127835089772388,27.294125344700703,12.865883663582466,-45.07065961363657,1297.8318341335082,384.2880456026843,30.33189702491435,-4.952915680453088,-89.07300218735303,1596.2870232652976,56.3272954703628,-56.04079306261228,-124.5022262339261,1996.2895082051893,-163.79327326445758,-149.036280656373,2476.8783925224916,-123.59573825037316,2790.293012087571,2176.6215586729786,0.30287394042778853,0.0243963597526722,1.065854150439447,9.549839803731745e6,2.320109998291569e6,326.3558821245746,0.0,-46.4406233359925,0.0,-20.939935038091082,0.0,-56.789085568272796,-1.3202558609791843,0.001821043658607177,-0.00016362015225347348,-0.0014800025064601343,-6.261668155625405e-10,0.0009410450743215823,2.7587963918144107e-5,2.7683788032702146,0.011789660231463375,4.321346552757328e-6,0.013203163259394645,0.017992078855505616,1.5537647735269897,0.17572123224200317,0.1117044351628553,5.127835089772388,53.18372086669082,384.2880456026843,33.52766652357412,0.003177537660789752,1.4314395035992582e-6,1.0,10.0,0.0,0.0,-245.95874265692095,-0.020366255744251098,-0.0019844034825935103,3263.4902397301835,-0.03916876048150577,-0.007528847103160341,-0.28198723304061524,-0.010845798880916885,-0.02337561021481667,-0.319587999711142,-0.023951048210356003,0.27593739093679215,-3.009689596630596,37.74479537168727,-586.1287067396134,-0.013504192193491547,0.31626945680639573,-3.6871546806610604,47.231762504544,-743.8792221309184,0.3413026774000054,-4.655674929619428,61.91364413048397,-989.1854979467796,-5.869478783289523,83.59979206782783,-1360.7744680332107,114.94261719619931,-1919.3621202490142,-2752.272436520536,0.058236601088569165,0.0,0.006153434060870558,0.0,0.5704828228308718,0.0
0.06169884567865564,-5.781222330411534,365.0263215832047,112.8378653349788,7.539874245019312,0.1469327000234484,-760.9683542455263,51.04883696377829,7.978845268796293,86.75293926843665,4.363651469307217,9.277532932375564,0.8493469926895899,6.447867117207746,6.517940227812899e8,4.947189020632655,27.299268174862743,13.277167923345159,-47.65572943624048,1433.2643522391254,370.7443806980733,30.336766347834015,-5.2054354152608235,-94.7341271223971,1762.345628620091,56.329708039653156,-58.174084905530506,-132.49597215525304,2202.6917100023543,-169.87285490844144,-158.41204349752718,2730.1618407433853,-130.45482717336654,3067.6413128018594,2367.267790564761,0.30287394043138965,0.024980636832296385,1.0658179320723535,9.549866829622013e6,2.320173129440563e6,314.85485209636363,0.0,-44.804837675142394,0.0,-20.192294717134654,0.0,-54.1638890097913,-1.3202088809935406,0.001971969465512723,-0.00015170928271190172,-0.0015561490009938096,-7.017835591439223e-10,0.0009396938333358489,3.0321546870556323e-5,2.768136754263734,0.01235964575853501,4.69369361311392e-6,0.013840695197608534,0.01886088280837483,1.6008652516069537,0.18196886004299162,0.11576797582647892,4.947189020632655,51.32029167452526,370.7443806980733,32.34560362998214,0.003526898460584918,1.0610215874491745e-6,1.0,10.0,0.0,0.0,-234.58207093182492,-0.022035648351173824,-0.0022017288152401497,3039.7868588675965,-0.04292915900005968,-0.008301737276766225,-0.30884481783452206,-0.011758014746640968,-0.025344433639931108,-0.32000709090547474,-0.02449569621361651,0.29425485442976657,-3.3048804369126996,42.52795573756211,-677.6519009450363,-0.0132341040463991,0.3369586034902917,-4.05058236383398,53.25930329617985,-860.976754545206,0.361558722410778,-5.11288302963464,69.87893983783192,-1146.5991839686603,-6.435469740309113,94.43484674472224,-1579.9338801745278,129.91171838220464,-2232.144220055865,-3205.364057071121,0.06275707081055909,0.0,0.007886271104924288,0.0,0.5794107578829615,0.0
0.0628175371958498,-5.76325326333533,348.0978180541892,110.19257182850258,7.5397403803287,0.14956027178990752,-708.244827447982,51.048029069921384,7.978459844250857,86.74464234838955,4.363512352383565,9.277268393094975,0.8193816130455709,6.109475309811142,6.065895256025028e8,4.7724985941036575,27.304784053714403,13.698811917913154,-50.3429619502761,1582.5934344113145,357.64704995344744,30.34198764207012,-5.474851384778521,-100.70876005170484,1945.334894074227,56.33228984453835,-60.399214085346166,-140.94319071491446,2429.884022721901,-176.19934556702825,-168.28940284695037,3008.412209451756,-137.53960663328928,3370.825741712761,2570.7988568602304,0.3028739404354358,0.02558032440910343,1.0657786271140668,9.549891657416977e6,2.320239641338455e6,303.73291061170886,0.0,-43.222957540711356,0.0,-19.469152714343473,0.0,-51.65432814964957,-1.3201592786542125,0.00213464888741773,-0.00013720238037168202,-0.0016348782938492123,-7.867465868308566e-10,0.0009382434811655397,3.333303406554809e-5,2.7678824392549157,0.012958531396658148,5.0988882403755415e-6,0.014510458275839223,0.019773596256539367,1.6492063067753935,0.18844665378815895,0.11998882574202313,4.7724985941036575,49.51857459769064,357.64704995344744,31.20244520891098,0.003912576850810191,5.370727223465234e-7,1.0,10.0,0.0,0.0,-223.7064101469424,-0.023833555977320703,-0.0024413520391888682,2830.945639028098,-0.04705289788534639,-0.009153374976919246,-0.3382746732328963,-0.012742596663389826,-0.027469675799823217,-0.3204438039123326,-0.02500666425162222,0.31352848273901646,-3.6264303873255987,47.88024096130517,-782.8084991352925,-0.01286915584076136,0.3586779762590818,-4.446628837717249,60.01024129757552,-995.6947125748479,0.382510019007231,-5.610588257336197,78.80883284408431,-1328.0187413626504,-7.049456866927988,106.59166078274637,-1833.00236913987,146.71203617295623,-2593.9898336978545,-3730.32329991818,0.06759223446635314,0.0,0.009785999792368237,0.0,0.5879212586392206,0.0
0.06395903262079705,-5.745244789437772,331.9197677871099,107.60379340024322,7.539595549461977,0.15223739529798483,-659.039603532051,51.047141621009,7.978045992760818,86.7356476668997,4.3633631960568176,9.27698459961354,0.7904117341898009,5.788159205517024,5.644311625893191e8,4.6036127129487125,27.31069383272842,14.13066170190789,-53.12849369604736,1747.1658809365701,344.9847249448871,30.347579967399863,-5.7624353753938315,-107.00605310329833,2146.873355768609,56.33504669730202,-62.72030353049633,-149.85877587324634,2679.8031967390684,-182.7825420372536,-178.6796024105154,3313.8482181968952,-144.82992623491674,3701.851566402829,2787.2357041075597,0.30287394043998234,0.02619574687614772,1.0657359961088249,9.549913799198963e6,2.3203096426858716e6,292.9804403895914,0.0,-41.69361183493778,0.0,-18.76989584482739,0.0,-49.25601184912895,-1.3201069015800984,0.0023098769766620574,-0.00011978444137872746,-0.001716073411536629,-8.822186265031122e-10,0.0009366868290272192,3.6650710547923176e-5,2.767615262040979,0.013587721967809909,5.539789241437734e-6,0.015214007438039369,0.02073233313873318,1.6987951731649353,0.19516176514134892,0.12437255417910353,4.6036127129487125,47.77699846145585,344.9847249448871,30.0972006052487,0.004337971491432584,-1.7897239329788806e-7,1.0,10.0,0.0,0.0,-213.31272931513453,-0.02576850689833476,-0.0027053460598550167,2636.0467281900737,-0.051573456349976364,-0.01009145149446785,-0.3705109959042101,-0.013804597050149286,-0.029762266321245172,-0.3208985836355818,-0.025477782071038825,0.3337753631007606,-3.97630415490932,53.862805672882324,-903.4932591485066,-0.012399094503410587,0.3814370130620906,-4.877733536414741,67.56315630712506,-1150.5143639651756,0.40410672342317155,-6.1516872484714265,88.80907836778991,-1536.882046314166,-7.714439795636944,120.21593245699306,-2124.922801250174,165.5447753983023,-3012.166315687562,-4337.920748908789,0.0727602433222157,0.0,0.011863998767000715,0.0,0.5959709753633673,0.0
0.06395903262079705,-5.745244789437772,331.9197677871099,107.60379340024322,7.539595549461977,0.15223739529798483,-659.039603532051,51.047141621009,7.978045992760818,86.7356476668997,4.3633631960568176,9.27698459961354,0.7904117341898009,5.788159205517024,5.644311625893191e8,4.6036127129487125,27.31069383272842,14.13066170190789,-53.12849369604736,1747.1658809365701,344.9847249448871,30.347579967399863,-5.7624353753938315,-107.00605310329833,2146.873355768609,56.33504669730202,-62.72030353049633,-149.85877587324634,2679.8031967390684,-182.7825420372536,-178.6796024105154,3313.8482181968952,-144.82992623491674,3701.851566402829,2787.2357041075597,0.30287394043998234,0.02619574687614772,1.0657359961088249,9.549913799198963e6,2.3203096426858716e6,292.9804403895914,0.0,-41.69361183493778,0.0,-18.76989584482739,0.0,-49.25601184912895,-1.3201069015800984,0.0023098769766620574,-0.00011978444137872746,-0.001716073411536629,-8.822186265031122e-10,0.0009366868290272192,3.6650710547923176e-5,2.767615262040979,0.013587721967809909,5.539789241437734e-6,0.015214007438039369,0.02073233313873318,1.6987951731649353,0.19516176514134892,0.12437255417910353,4.6036127129487125,47.77699846145585,344.9847249448871,30.0972006052487,0.004337971491432584,-1.7897239329788806e-7,1.0,10.0,0.0,0.0,-213.31272931513453,-0.02576850689833476,-0.0027053460598550167,2636.0467281900737,-0.051573456349976364,-0.01009145149446785,-0.3705109959042101,-0.013804597050149286,-0.029762266321245172,-0.3208985836355818,-0.025477782071038825,0.3337753631007606,-3.97630415490932,53.862805672882324,-903.4932591485066,-0.012399094503410587,0.3814370130620906,-4.877733536414741,67.56315630712506,-1150.5143639651756,0.40410672342317155,-6.1516872484714265,88.80907836778991,-1536.882046314166,-7.714439795636944,120.21593245699306,-2124.922801250174,165.5447753983023,-3012.166315687562,-4337.920748908789,0.0727602433222157,0.0,0.011863998767000715,0.0,0.5959709753633673,0.0
0.06512353072017119,-5.727201613635775,316.4645239104236,105.07112223124119,7.539438956249701,0.15496403997048594,-613.1367308941157,51.046167050088656,7.977601733846306,86.72589822288133,4.363203387236389,9.276680284441664,0.7624137450008429,5.483172173010276,5.251299358841264e8,4.4403941987030375,27.317018278374764,14.572479004051665,-56.00664567607105,1928.4294526935334,332.7471207181602,30.353562182015537,-6.069524084513676,-113.63361978583067,2368.6960263491037,56.33798361261558,-65.14145554662305,-159.25569873257646,2954.5144502204084,-189.63200979454936,-189.590727379475,3648.812615838275,-152.2993128950732,4062.772111058198,3016.356030171159,0.302873940445091,0.026827178343060323,1.0656897881614769,9.54993270708309e6,2.320383229264675e6,282.5887103722443,0.0,-40.21555529833484,0.0,-18.093969019822755,0.0,-46.96484143981277,-1.3200515928339094,0.0024984719292552864,-9.911117707882024e-5,-0.0017995734821143199,-9.894965936068618e-10,0.0009350163427919132,4.03053662544664e-5,2.7673346244958754,0.014248626215964115,6.019449778849057e-6,0.01595289981056386,0.021739209197672152,1.7496329646099416,0.20212087149921637,0.12892449661433947,4.4403941987030375,46.094134614447405,332.7471207181602,29.02897012589786,0.004806702100797457,-1.1335770993382635e-6,1.0,10.0,0.0,0.0,-203.38326483813884,-0.02784925155968488,-0.002995921899306534,2454.234211539577,-0.05652664650576035,-0.01112425751124567,-0.40580387636908927,-0.014949241569005078,-0.0322335073585062,-0.32137181956271804,-0.025902357841681656,0.35500685748043115,-4.356529938728303,60.54179024671764,-1041.8274090156303,-0.011813024562198312,0.40523736036376456,-5.34641337647229,76.00314618996474,-1328.2194635795263,0.42628388146647567,-6.7391361436264035,99.99427813502132,-1777.0562701107988,-8.433378170834455,135.46551308328327,-2461.2703544825804,186.62748405334537,-3494.8896862043857,-5040.350178477744,0.07827945261117024,0.0,0.01413193456490294,0.0,0.6035152648427129,0.0
0.06631109729577753,-5.709130289323975,301.7064290457011,102.59435564498231,7.539269779216492,0.15773981926153718,-570.335488919241,51.045097256305304,7.977125019561093,86.71533399085968,4.363032307549116,9.276354149883604,0.7353665933085595,5.193817810132688,4.8851023913874876e8,4.282720824217598,27.32377767675039,15.023924868786242,-58.96960119353991,2127.9289672718555,320.92507327795244,30.35995255816991,-6.397508230042521,-120.59702951345398,2612.648313627098,56.34110454807881,-67.66666309501157,-169.14431111546497,3256.201110485311,-196.75682999452152,-201.02680883367958,4015.7538450554935,-159.9139808790073,4455.6545462949925,3257.627293574506,0.3028739404508304,0.027474822733241287,1.0656397429805011,9.54994776916932e6,2.320460479061798e6,272.54994149059456,0.0,-38.787677869226634,0.0,-17.440879554526983,0.0,-44.77701316539678,-1.319993192840506,0.0027012652892673215,-7.48084393788242e-5,-0.0018851664905205267,-1.1100206333654612e-9,0.0009332242037051439,4.433032159561203e-5,2.7670399376599772,0.014942630562719154,6.541105726876548e-6,0.01672866514698451,0.02279630150244734,1.8017130090894309,0.20932992051059815,0.13364958745504402,4.282720824217598,44.468707437162394,320.92507327795244,27.996951825349463,0.005322591034625623,-2.3823893744729883e-6,1.0,10.0,0.0,0.0,-193.90153115542125,-0.030084651950714608,-0.0033154187668834626,2284.7125320002933,-0.061950478012600466,-0.01226066711305546,-0.4444182520506986,-0.016181872721204735,-0.034894950616756806,-0.3218638254562447,-0.026273179319591645,0.3772271568280289,-4.769175745098224,67.98820513004112,-1200.172647142232,-0.011099459487660106,0.4300711451433564,-5.855232669801275,85.4216989299683,-1531.9162617905363,0.4489592737167084,-7.375906551902862,112.48770778735644,-2052.8684207319384,-9.209121061782955,152.5101264520377,-2848.300562838764,210.19348995552826,-4051.400229388689,-5851.344114468469,0.0841681358763122,0.0,0.016601621663402344,0.0,0.6105084665294941,0.0
0.06752162407838058,-5.691039649244151,287.6218354553962,100.17352668021826,7.539087182521138,0.1605638946438356,-530.4495312660478,51.04392364535823,7.976613760742616,86.70389244714133,4.362849344686226,9.276004887509757,0.709251978566702,4.91944915417861,4.5440908985706365e8,4.130486436369506,27.330991318298427,15.484540916099865,-62.00705486549137,2347.297189459444,309.51062386246485,30.366768286189433,-6.74781560205975,-127.89920410110065,2880.6734383011235,56.34441209690627,-70.299692070311,-179.53150655852542,3587.1459432339784,-204.1652702325176,-212.98677331704187,4417.197080756978,-167.63178686445082,4882.533124277802,3510.1285624168854,0.3028739404572761,0.02813878904100077,1.0655855940083425,9.549958306498334e6,2.320541446342613e6,262.8573781760711,0.0,-37.40901486979253,0.0,-16.810201842351407,0.0,-42.68902117219992,-1.319931542128571,0.0029190881785850233,-4.6472602760024413e-5,-0.001972581442124634,-1.2453806516739045e-9,0.0009313024025255754,4.876136089014139e-5,2.7667306366088167,0.015671063950276086,7.108152546221243e-6,0.017542766327897124,0.02390559440261607,1.855018842100678,0.21679380646693927,0.13855214528605547,4.130486436369506,42.89960577375454,309.51062386246485,27.00044889455793,0.005889630636164451,-3.9916161038467565e-6,1.0,10.0,0.0,0.0,-184.85233379078326,-0.032483527652468064,-0.0036662856805060365,2126.7430930001137,-0.06788488813530674,-0.013510092999554146,-0.4866319052748032,-0.01750786897837124,-0.03775822125037369,-0.32237481432046144,-0.026582532819415854,0.4004315942469734,-5.216316079714611,76.277585997914,-1381.1403981261801,-0.010246411440741605,0.45591899779100714,-6.406760937722725,95.9162711051695,-1765.0475630538228,0.4720311667840784,-8.064925936608692,126.4207439668294,-2369.1280550657552,-10.044316755988579,171.5305215492175,-3292.9866894732627,236.49051262533496,-4692.0230022993865,-6786.267047733162,0.09044409989437965,0.0,0.019284827896814988,0.0,0.6169042958360934,0.0
0.06875477997981849,-5.672941291427158,274.1891155320934,97.80893561472551,7.538890331304852,0.16343486361817627,-493.30603727441746,51.04263720502371,7.976065864309381,86.6915093870377,4.362653907473681,9.275631204950516,0.6840545355554187,4.659467702055367,4.226753710182205e8,3.9836020249709634,27.338676844781006,15.953728603175326,-65.10584422877467,2588.238849407176,298.4970992143458,30.374024851286634,-7.1218865937411175,-135.53971465926722,3174.7913513219346,56.34790713214476,-73.04393046884124,-190.41973379791142,3949.701789182609,-211.8643698093708,-225.4632418209363,4855.701946432417,-175.40117767100713,5345.3475293692045,3772.461626975359,0.3028739404645111,0.028819061540737177,1.0655270729038837,9.549963571681967e6,2.320626154623357e6,253.5053564532533,0.0,-36.078756718208,0.0,-16.2015817944568,0.0,-40.69765906937381,-1.3198664850613846,0.0031527527417919837,-1.3672305863429816e-5,-0.002061480220629624,-1.3973187896933754e-9,0.0009292428752476878,5.363653772185193e-5,2.766406199695768,0.016435152374322363,7.724107216917403e-6,0.018396548375495564,0.025068909822916673,1.9095218649318881,0.22451597267619353,0.14363560566668887,3.9836020249709634,41.385893808483665,298.4970992143458,26.03887671431729,0.006511932332340635,-6.039429770267613e-6,1.0,10.0,0.0,0.0,-176.22177622398587,-0.035054449991144356,-0.004051052173910468,1979.6408933658026,-0.07437129652895139,-0.014882403292893821,-0.5327322234861547,-0.01893253419426169,-0.04083477726158238,-0.32290486837611787,-0.02682224710556198,0.424604726145277,-5.6999870289268895,85.48934274497176,-1587.5936268490236,-0.009241530748761434,0.4827478511603679,-7.0035161511411115,107.58947280143488,-2031.3972827734679,0.49537608236831704,-8.808999602140817,141.93175463865282,-2731.1371937487816,-10.941300416468325,192.71686792341416,-3803.0392060302224,265.7781835438004,-5428.20249171695,-7862.170060130575,0.0971241828141049,0.0,0.02219301408638632,0.0,0.6226563910863845,0.0
0.07000995189697702,-5.654850150635145,261.3886820202807,95.50118575781137,7.538678412849679,0.16635062594541578,-458.74492830844287,51.04122862952912,7.9754792853309375,86.67812013800439,4.362445445774117,9.275231862362128,0.6597620444676285,4.413322623886295,3.9316913050951976e8,3.8419969434087986,27.346849422872662,16.430725963258777,-68.24957478768137,2852.505202405695,287.87920326470584,30.381735251212277,-7.521139632735993,-143.5139649486265,3497.0660617505628,56.35158839643627,-75.90219363340623,-201.80583924122956,4346.247856553039,-219.8594119667671,-238.44116477557762,5333.802823671396,-183.16018374848338,5845.862936374467,4042.652445808033,0.3028739404726254,0.029515463209284557,1.065463915818871,9.549962750072615e6,2.3207145883365404e6,244.48938169993227,0.0,-34.7962600322824,0.0,-15.614741889918129,0.0,-38.800022933889295,-1.3197978748990864,0.00340302736542843,2.40478629181461e-5,-0.002151449367381455,-1.567725402949797e-9,0.0009270376947578546,5.89957952517655e-5,2.76606617357048,0.017235959811858815,8.392549600846667e-6,0.019291172330945527,0.026287816935660135,1.9651785564895075,0.2324979162468478,0.14890218463396312,3.8419969434087986,39.926823513374515,287.87920326470584,25.111770922622462,0.007193651284823488,-8.617310870300788e-6,1.0,10.0,0.0,0.0,-167.99727305203004,-0.03780546890998726,-0.00447228426067733,1842.7714193608776,-0.08145192069807922,-0.016387784974978316,-0.5830112756125079,-0.020460948075848417,-0.04413558447747536,-0.32345390263557294,-0.026983770121215764,0.449718150781035,-6.222126433240115,95.70568708730023,-1822.6371671177208,-0.008072310608287196,0.5105085021251181,-7.6478893204260645,120.54770977465941,-2335.08016202791,0.5188466907903958,-9.610709640129745,159.16425034779598,-3144.679947537378,-11.901955390614702,216.26611338541488,-4386.896459669766,298.32408712905533,-6272.49513316888,-9097.782352219723,0.10422360136252386,0.0,0.025336988920297916,0.0,0.627719039144812,0.0
0.07128618067916027,-5.636785063267895,249.20295042668138,93.2512111780106,7.538450663707152,0.16930824204398323,-426.6179696392188,51.03968849989623,7.974852094185035,86.66366120153326,4.362223475035221,9.274805718525421,0.6363655379500892,4.180508879950898,3.6576078518810195e8,3.7056195258738143,27.35552076227796,16.914584652143713,-71.4182784732514,3141.8578240601246,277.6530636142918,30.38990907378544,-7.946926245499214,-151.81230641795227,3849.5598934282575,56.35545205877392,-78.87649309810978,-213.67979813696618,4779.1300985553735,-228.15330750532004,-251.89637920496946,5853.930389148698,-190.83559234570228,6385.571761030347,4318.047601964459,0.30287394048171534,0.030227615266629673,1.0653958715479654,9.549954964594856e6,2.3208066836159816e6,235.80616799537492,0.0,-33.56105329009739,0.0,-15.04948369959964,0.0,-36.99350574753416,-1.3197255801181391,0.0036706057593254232,6.716126324539647e-5,-0.0022419927859296876,-1.7586264995886196e-9,0.0009246793201020015,6.488036700610539e-5,2.7657102032155274,0.01807431733837765,9.117041047039207e-6,0.02022753603951573,0.027563524017489877,2.0219275060995385,0.24073862453924405,0.15435249061808182,3.7056195258738143,38.52184089745751,277.6530636142918,24.218791556560063,0.007938883987176688,-1.1831194342458639e-5,1.0,10.0,0.0,0.0,-160.16752604818544,-0.04074377412168885,-0.004932523999495039,1715.5470834428725,-0.0891688240533931,-0.0180365460809578,-0.6377590175954537,-0.022097777667689625,-0.047670707030139585,-0.32402162437641735,-0.027058289228703125,0.47572821813282773,-6.784499053546922,107.01006955194326,-2089.592940763026,-0.0067263671515739865,0.5391331324635342,-8.34205032779948,134.89919117435755,-2680.51177255728,0.5422701504162979,-10.472291373169863,178.2641703123266,-3615.984886345978,-12.927550842561047,242.3781289242205,-5053.676162261272,334.3980855920192,-7238.503967823934,-10513.415758128665,0.11175515778909151,0.0,0.028726479312564723,0.0,0.6320481417790056,0.0
0.07128618067916027,-5.636785063267895,249.20295042668138,93.2512111780106,7.538450663707152,0.16930824204398323,-426.6179696392188,51.03968849989623,7.974852094185035,86.66366120153326,4.362223475035221,9.274805718525421,0.6363655379500892,4.180508879950898,3.6576078518810195e8,3.7056195258738143,27.35552076227796,16.914584652143713,-71.4182784732514,3141.8578240601246,277.6530636142918,30.38990907378544,-7.946926245499214,-151.81230641795227,3849.5598934282575,56.35545205877392,-78.87649309810978,-213.67979813696618,4779.1300985553735,-228.15330750532004,-251.89637920496946,5853.930389148698,-190.83559234570228,6385.571761030347,4318.047601964459,0.30287394048171534,0.030227615266629673,1.0653958715479654,9.549954964594856e6,2.3208066836159816e6,235.80616799537492,0.0,-33.56105329009739,0.0,-15.04948369959964,0.0,-36.99350574753416,-1.3197255801181391,0.0036706057593254232,6.716126324539647e-5,-0.0022419927859296876,-1.7586264995886196e-9,0.0009246793201020015,6.488036700610539e-5,2.7657102032155274,0.01807431733837765,9.117041047039207e-6,0.02022753603951573,0.027563524017489877,2.0219275060995385,0.24073862453924405,0.15435249061808182,3.7056195258738143,38.52184089745751,277.6530636142918,24.218791556560063,0.007938883987176688,-1.1831194342458639e-5,1.0,10.0,0.0,0.0,-160.16752604818544,-0.04074377412168885,-0.004932523999495039,1715.5470834428725,-0.0891688240533931,-0.0180365460809578,-0.6377590175954537,-0.022097777667689625,-0.047670707030139585,-0.32402162437641735,-0.027058289228703125,0.47572821813282773,-6.784499053546922,107.01006955194326,-2089.592940763026,-0.0067263671515739865,0.5391331324635342,-8.34205032779948,134.89919117435755,-2680.51177255728,0.5422701504162979,-10.472291373169863,178.2641703123266,-3615.984886345978,-12.927550842561047,242.3781289242205,-5053.676162261272,334.3980855920192,-7238.503967823934,-10513.415758128665,0.11175515778909151,0.0,0.028726479312564723,0.0,0.6320481417790056,0.0
0.07258208405802023,-5.618769437219927,237.6163292683597,91.06031085322095,7.538206405263568,0.17230376549905702,-396.78800214767995,51.03800754413564,7.974182565606115,86.6480725089284,4.36198760752454,9.274351790890867,0.6138594624706672,3.960565917412979,3.4033043834300447e8,3.574438017801582,27.36469791184824,17.404145033790737,-74.58812030467018,3458.017239028684,267.8163015460143,30.398551374099448,-8.400471044288132,-160.41905319733317,4234.269471389546,56.359491224738825,-81.96774540416845,-226.02328319034842,5250.579656473961,-236.745827330415,-265.7940519354372,6418.3079046539915,-198.3423800459715,6965.572390599374,4595.210010376951,0.30287394049188265,0.030954888119512917,1.065322712325893,9.549939285559695e6,2.320902317747349e6,227.45369741728442,0.0,-32.37284535390927,0.0,-14.505691672788549,0.0,-35.275795963637634,-1.3196494926733386,0.003956067309265121,0.00011614971635730235,-0.002332525578582323,-1.9721581011409953e-9,0.0009221609296120656,7.133185642400167e-5,2.7653380699374295,0.01895073353452272,9.9010103065138e-6,0.02120617418599748,0.028896742086899425,2.079685927751491,0.24923388582869832,0.15998504520315535,3.574438017801582,37.17059551948029,267.8163015460143,23.359729273585724,0.008751528555909749,-1.5802200470003027e-5,1.0,10.0,0.0,0.0,-152.72251815353445,-0.04387526278583835,-0.005434206219144775,1597.42417724052,-0.09756258689456254,-0.01983883088724061,-0.6972538643048413,-0.023847033300230525,-0.051448777675596476,-0.3246074849656643,-0.02703690403095045,0.5025735364989394,-7.388601152257919,119.48493535861368,-2391.952966338249,-0.005191817709177413,0.568532716543855,-9.087828172844059,150.75105665284502,-3072.349369895923,0.5654470156826195,-11.395479752006171,199.37597221179132,-4151.646811055099,-14.018549448112749,271.2501879208399,-5813.068128841345,374.26431523328205,-8340.726134104998,-12130.738251241513,0.11972824173699445,0.0,0.032369583325869346,0.0,0.6356024173360614,0.0
0.07389579203854113,-5.600831667494919,226.61501473714026,88.93014603638895,7.537945084013401,0.1753321097226748,-369.12773745874443,51.03617696039506,7.973469279531593,86.63130008857443,4.361737586242552,9.273869322349583,0.5922414552348995,3.7530727298408526,3.1676682779071605e8,3.4484392612600803,27.37438200572358,17.89801989893692,-77.7312606876972,3802.599708571858,258.36793373815374,30.40766151630712,-8.882803378946972,-169.3115973246924,4653.047718291563,56.363695495212724,-85.17547683920452,-238.80835050811234,5762.615132181898,-245.6328432840408,-280.08735123880837,7028.830229692626,-205.58371481799497,7586.435893179797,4869.8284648814,0.30287394050323235,0.03169635787378538,1.0652442461988076,9.549914746673752e6,2.321001299378382e6,219.43113639921827,0.0,-31.2315136897698,0.0,-13.983327572257183,0.0,-33.64484708182537,-1.319569536955945,0.004259833410144321,0.00017149078423151913,-0.0024223717839689084,-2.2105275623889126e-9,0.000919476800760391,7.839104544468289e-5,2.7649497306928286,0.019865301791778946,1.074761611955973e-5,0.022227155072585658,0.030287544192760578,2.1383468247397666,0.2579756371655952,0.16579581900364734,3.4484392612600803,35.87292693171163,258.36793373815374,22.534496902413736,0.009635117730488934,-2.06667520392003e-5,1.0,10.0,0.0,0.0,-145.65338184365834,-0.047204066202831546,-0.005979558394633934,1487.898096012602,-0.10667069757769301,-0.02180426606407026,-0.761751336332881,-0.02571179698695255,-0.05547640854094151,-0.32521063573304887,-0.026910861620982763,0.5301728978128387,-8.03555444632355,133.20891118630988,-2733.3095367077167,-0.003457742211487382,0.5985950355056195,-9.886578030362767,168.2057603958923,-3515.402449822017,0.5881515027335986,-12.38134232807512,222.63770651784972,-4758.505762761625,-15.174408425867615,303.07003073433043,-6675.164286022487,418.1712257410423,-9594.306230354523,-13972.405045092757,0.1281477672095038,0.0,0.036272165931700996,0.0,0.6383449263982715,0.0
0.07522486314295726,-5.583005749324336,216.18691251034093,86.86275876520585,7.5376663228874285,0.17838687648685903,-343.5189805116156,51.03418885546349,7.972711251555444,86.61329958770527,4.361473327314984,9.273357866417733,0.5715123485143546,3.557645481575571,2.9496664185740316e8,3.3276287011945076,27.384566750443227,18.39457579950052,-80.81584765240837,4177.032556006039,249.3083730628407,30.417231785821993,-9.39466846066292,-178.45946429631385,5107.5004511380175,56.36805050061887,-88.49744754044384,-251.99600639059065,6316.915358911327,-254.8053670717159,-294.71610752417024,7686.9109295117805,-212.45152106403637,8248.049127448774,5136.646885001106,0.30287394051586997,0.03245075075382376,1.0651603329120785,9.54988036892967e6,2.321103357560732e6,211.73883618958715,0.0,-30.13710458316993,0.0,-13.482430328731958,0.0,-32.098866075239854,-1.3194856814305465,0.004582112671171573,0.000233639991051326,-0.0025107648925685932,-2.475952721080085e-9,0.0009166228046781208,8.609621304960421e-5,2.7645453679781284,0.020817582808995712,1.1659563360235533e-5,0.023289949961743186,0.031735187464912676,2.197775428567497,0.266951144111815,0.17177764552034394,3.3276287011945076,34.62886481438234,249.3083730628407,21.743129673501404,0.010592601648378386,-2.657565776174791e-5,1.0,10.0,0.0,0.0,-138.95234923278312,-0.05073195833511307,-0.0065704692188460565,1386.5002562327904,-0.11652541677086961,-0.023941481649946708,-0.8314690506670666,-0.027693878827598162,-0.05975744655235802,-0.3258298743311466,-0.026671859850699548,0.558423101902719,-8.725974752330464,148.25302985234276,-3117.2492843281443,-0.0015147712199148242,0.6291827647819515,-10.73901717548169,187.3562084449663,-4014.495380128371,0.6101328948873155,-13.430078106158344,248.1744050796979,-5443.458451941624,-16.393353629804672,338.0066078981484,-7650.189688432889,466.33844965882133,-11014.641559240521,-16061.466920410367,0.1370128516586187,0.0,0.04043710861493395,0.0,0.6402448030864722,0.0
0.07656627814420452,-5.565330805825004,206.32095795444582,84.8604651548586,7.537369963483456,0.18146036909449564,-319.85049716072257,51.03203666359092,7.97190803877114,86.59403938631822,4.361194951490466,9.27281735387112,0.5516749448027267,3.3739240697237602,2.748326858663803e8,3.2120232231986092,27.3952374161871,18.891948876677798,-83.8064175033863,4582.473769320262,240.6388918486846,30.427246491460366,-9.936454483046623,-187.8240309758576,5598.889177853167,56.3725377551999,-91.92943649357152,-265.5356882305962,6914.701994657345,-264.2490561728563,-309.6066370382871,8393.345761680823,-218.8282878551199,8949.486927578831,5389.44836233569,0.3028739405298983,0.033216430398663156,1.0650708972885188,9.549835191095963e6,2.3212081375176343e6,204.3778768731597,0.0,-29.089768446760818,0.0,-13.003086111813182,0.0,-30.636212631353615,-1.3193979469447323,0.004922858561815862,0.00030301194474125637,-0.002596858668528845,-2.7705941037659284e-9,0.0009135968121753373,9.448146601542772e-5,2.7641254208747106,0.021806531564485095,1.2638935831088102e-5,0.024393352375629784,0.03323800339967337,2.2578092754822072,0.27614266996599995,0.17791995033390168,3.2120232231986092,33.438555402063834,240.6388918486846,20.985738517396317,0.011626148236943128,-3.369221255371933e-5,1.0,10.0,0.0,0.0,-132.61231561389195,-0.05445790492254016,-0.0072083673448223515,1292.7896490085386,-0.12715179984401295,-0.026257652199708485,-0.9065729228828681,-0.02979354545389168,-0.06429238497567802,-0.3264636273904867,-0.026312403646689474,0.5871988739701937,-9.459866422389668,164.67701916924074,-3547.2332851087094,0.0006443387183353467,0.6601340467554184,-11.645093111898973,208.2809523804848,-4574.310438292341,0.6311200228554521,-14.54086195944853,276.09152564092165,-6213.2402097322,-17.672224083194276,376.2009019264631,-8748.187633020054,518.9438659922971,-12616.915222579162,-18420.666633557776,0.14631588908517315,0.0,0.04486371939255355,0.0,0.6412792842205206,0.0
0.07791636521102761,-5.547851541992304,197.00708174825837,82.92586444275621,7.537056127790366,0.18454345370650696,-298.0176435083736,51.02971575288089,7.971059899797001,86.57350517160167,4.360902831971933,9.272248193819792,0.5327340131180254,3.201571125244188,2.5627355344725865e8,3.1016511043622015,27.406369290572055,19.38804068463001,-86.66440294429724,5019.697226353777,232.3616185414611,30.437680579076595,-10.508082439883056,-197.3579771218235,6127.993513711974,56.37713439201206,-95.46483337008071,-279.3643182287397,7556.57583995591,-273.94320623699514,-324.67125029256465,9148.12737862075,-224.58946900150488,9688.851491710515,5621.081094898266,0.30287394054541245,0.033991345803681065,1.06497594871258,9.549778310331983e6,2.321315192657133e6,197.35006428500037,0.0,-28.08975958418219,0.0,-12.545427828335848,0.0,-29.255394078219815,-1.319306420589709,0.005281706423806847,0.00037995389991024776,-0.0026797392175194833,-3.0964502991111527e-9,0.0009103993086019978,0.0001035742599566785,2.7636906400512804,0.02283036799087989,1.3686950641068602e-5,0.025535334912080973,0.03479320327131018,2.3182553981878993,0.2855266672181785,0.18420815306054328,3.1016511043622015,32.30226129868432,232.3616185414611,20.262509964590414,0.012736864141088003,-4.2188383452348334e-5,1.0,10.0,0.0,0.0,-126.62681772901965,-0.0583773913152972,-0.007894049911856977,1206.3513704712902,-0.13856486127539214,-0.028757835914518755,-0.9871574046681959,-0.03200911669953511,-0.06907749126213282,-0.3271099032756699,-0.025826225340088493,0.6163519377223934,-10.236473036779461,182.52411577882427,-4026.4210234612437,0.00302395599240279,0.6912623737683532,-12.603798361182697,231.03748025036316,-5199.156018196447,0.6508265543993328,-15.711630811883438,306.46585000438097,-7074.100998312144,-19.0062699008956,417.75329329178044,-9978.549081929257,576.1060508983999,-14415.396121790745,-21071.38649348964,0.15604109982264938,0.0,0.04954688069050657,0.0,0.6414356611327706,0.0
0.07927101530527278,-5.530614997578438,188.23434802896813,81.06145238335178,7.536725214648087,0.18762608776425138,-277.9178964398669,51.02722359481991,7.970167780721662,86.55170044228738,4.360597579819887,9.271651255947377,0.514692492117539,3.040237586858928,2.391998187732584e8,2.996529858498774,27.4179286003284,19.88062553001154,-89.34953216764626,5489.061516202263,224.4778765225366,30.448500573076483,-11.10901258931573,-207.00705180352588,6695.076325403411,56.38181402067876,-99.09498327112114,-293.40867167335495,8242.481214075568,-283.86182185144844,-339.8115278292686,9950.417702615698,-229.60806633527818,10463.284900879784,5823.603177192335,0.30287394056249706,0.03477314619202186,1.0648755810852928,9.549708917623978e6,2.3214240017403523e6,190.65651935311342,0.0,-27.13723567294282,0.0,-12.10954290899927,0.0,-27.954789379169036,-1.3192112505988125,0.0056579867056799835,0.00046473244913406927,-0.0027584606753554937,-3.4553019928667928e-9,0.0009070333573733054,0.00011339453864186798,2.763242050251406,0.023886665644084978,1.4803916059112679e-5,0.026713149548014514,0.03639701539883847,2.378900734150912,0.29507500045064744,0.1906244241760295,2.996529858498774,31.220133858506316,224.4778765225366,19.57356118203729,0.013924737356041529,-5.224105310036125e-5,1.0,10.0,0.0,0.0,-120.98883757091986,-0.06248258704208372,-0.008627646322396683,1126.7789263717173,-0.1507689613007205,-0.031444784912323095,-1.0732415157956323,-0.03433702814557076,-0.0741049424043224,-0.32776638747144743,-0.025208628081953358,0.645717068446076,-11.054295070727948,201.81923337988914,-4557.565358725362,0.005625302776743812,0.7223641372537393,-13.61319235596853,255.65976449792763,-5892.8254207593745,0.6689623764369508,-16.93913099493222,339.3420709946723,-8031.6028148257465,-20.389270866760143,462.7187671014768,-11349.710530999582,637.8777295061866,-16422.97897363062,-24032.944850121286,0.1661651751763757,0.0,0.054477201118793665,0.0,0.6407131040748022,0.0
0.07927101530527278,-5.530614997578438,188.23434802896813,81.06145238335178,7.536725214648087,0.18762608776425138,-277.9178964398669,51.02722359481991,7.970167780721662,86.55170044228738,4.360597579819887,9.271651255947377,0.514692492117539,3.040237586858928,2.391998187732584e8,2.996529858498774,27.4179286003284,19.88062553001154,-89.34953216764626,5489.061516202263,224.4778765225366,30.448500573076483,-11.10901258931573,-207.00705180352588,6695.076325403411,56.38181402067876,-99.09498327112114,-293.40867167335495,8242.481214075568,-283.86182185144844,-339.8115278292686,9950.417702615698,-229.60806633527818,10463.284900879784,5823.603177192335,0.30287394056249706,0.03477314619202186,1.0648755810852928,9.549708917623978e6,2.3214240017403523e6,190.65651935311342,0.0,-27.13723567294282,0.0,-12.10954290899927,0.0,-27.954789379169036,-1.3192112505988125,0.0056579867056799835,0.00046473244913406927,-0.0027584606753554937,-3.4553019928667928e-9,0.0009070333573733054,0.00011339453864186798,2.763242050251406,0.023886665644084978,1.4803916059112679e-5,0.026713149548014514,0.03639701539883847,2.378900734150912,0.29507500045064744,0.1906244241760295,2.996529858498774,31.220133858506316,224.4778765225366,19.57356118203729,0.013924737356041529,-5.224105310036125e-5,1.0,10.0,0.0,0.0,-120.98883757091986,-0.06248258704208372,-0.008627646322396683,1126.7789263717173,-0.1507689613007205,-0.031444784912323095,-1.0732415157956323,-0.03433702814557076,-0.0741049424043224,-0.32776638747144743,-0.025208628081953358,0.645717068446076,-11.054295070727948,201.81923337988914,-4557.565358725362,0.005625302776743812,0.7223641372537393,-13.61319235596853,255.65976449792763,-5892.8254207593745,0.6689623764369508,-16.93913099493222,339.3420709946723,-8031.6028148257465,-20.389270866760143,462.7187671014768,-11349.710530999582,637.8777295061866,-16422.97897363062,-24032.944850121286,0.1661651751763757,0.0,0.054477201118793665,0.0,0.6407131040748022,0.0
0.08062553060528053,-5.513672196291081,179.9919266806313,79.2698006663256,7.536377978091576,0.19069701103060333,-259.4532509301146,51.02456057276879,7.969233525875412,86.52865253240374,4.3602801048774795,9.27102800211177,0.49755335232078524,2.8895812199622255,2.2352607172490758e8,2.8966770593168714,27.42987062232943,20.367325706963413,-91.82068563712325,5990.359950780053,216.9889959704483,30.45966289240041,-11.738098834278944,-216.70956347474964,7299.706724207863,56.386546496503904,-102.80859137139608,-307.5844132723141,8971.501413196627,-293.97211092804383,-354.9180767896445,10798.328884631841,-233.7583878339391,11268.81289108577,5988.4389167952795,0.3028739405812189,0.035559086947151465,1.0647699976961829,9.54962635190038e6,2.3215339597568684e6,184.29836723548814,0.0,-26.232356013422763,0.0,-11.695517810436462,0.0,-26.732793295710202,-1.319112665751867,0.006050645437833073,0.0005574983020748726,-0.0028320629572879613,-3.848554246535536e-9,0.000903505415333156,0.0001239512762677489,2.7627810278058997,0.024972169640523248,1.5988904362919482e-5,0.027923126220265427,0.03804441176515429,2.439506220378102,0.3047536664907132,0.19714676615613164,2.8966770593168714,30.192325223047735,216.9889959704483,18.919011053215822,0.01518828714876599,-6.402435934789474e-5,1.0,10.0,0.0,0.0,-115.6914274084754,-0.06676150001672371,-0.009408399372363662,1053.6837251043012,-0.16375411669736017,-0.034318068793867035,-1.1647432442399872,-0.036771317374000974,-0.079361717299757,-0.32843036842427986,-0.024456941512853096,0.6751109796561201,-11.910910796565279,222.5622780176775,-5142.76001404395,0.008445580346216725,0.7532186582690718,-14.670181663329455,282.1496112037055,-6658.261334309674,0.6852409551620009,-18.218678369937898,374.7211322763812,-9090.14608071372,-21.81334885842581,511.0909279795055,-12868.459706151792,704.2240999439955,-18650.145493691463,-27321.036545809962,0.1766554087891171,0.0,0.05963997191011905,0.0,0.6391239823287707,0.0
0.0819754421190981,-5.497067836479331,172.2644274732362,77.552493948258,7.536015350039919,0.19374563148271792,-242.52009276771722,51.021728847361366,7.968259404551343,86.50440176611262,4.359951443171536,9.270380160812904,0.48130966375193895,2.7491823645351228,2.0916232392041585e8,2.802052452542642,27.442146614588857,20.845934932197466,-94.03866693371852,6523.037873605469,209.89197232067968,30.471120412679824,-12.393903574151121,-226.4030928499013,7941.027527400588,56.391301215524244,-106.59382253543535,-321.80567022007244,9742.193214351422,-304.2403072866523,-369.8815723904081,11689.337607498046,-236.92317477368366,12100.806868588028,6106.71980885635,0.30287394060163264,0.036346500164949835,1.0646594584216384,9.549530094421975e6,2.3216444501512134e6,178.2730512319567,0.0,-25.374757064216126,0.0,-11.303197636818526,0.0,-25.587124649650555,-1.319010923116383,0.0064584539106230555,0.0006583186189583494,-0.0028996446380495466,-4.2773559593916095e-9,0.0008998235677276287,0.00013524664191458662,2.762309042697557,0.026083404528745847,1.7240289967517887e-5,0.029161352060979775,0.039730033859404754,2.4998444310137957,0.314528523434019,0.2037528217996879,2.802052452542642,29.21839317194099,209.89197232067968,18.298600782400925,0.0165251471218553,-7.770927131001498e-5,1.0,10.0,0.0,0.0,-110.72471103318263,-0.07120028345444225,-0.010235021030908953,986.6549916653225,-0.17750183478070886,-0.037375296895442695,-1.2615211100988943,-0.039304901037766425,-0.08483235804844912,-0.3290991446392987,-0.023570383751537305,0.7043528260724152,-12.803432936938677,244.73670512589322,-5783.604201854412,0.01147920975010332,0.7836109529530075,-15.77108595860647,310.4874740128448,-7497.76427433384,0.6993988938091639,-19.544876138390677,412.57460761356504,-10253.24568105986,-23.269862866989932,562.821727705557,-14540.31312674918,775.0504257394515,-21105.493610223253,-30948.48819582999,0.18747553212176238,0.0,0.0650179406745883,0.0,0.6366934654977479,0.0
0.08331561267893375,-5.480851593807547,165.03788034898153,75.91137091747437,7.535638693079726,0.1967600192433902,-227.0229399811841,51.01873452392515,7.9672487986611555,86.47901920313487,4.3596129784976,9.26971017597886,0.4659567642481965,2.6186543762825734,1.9602567572999114e8,2.7126288324933383,27.454695926944286,21.31412348358486,-95.96591353442598,7085.789800188142,203.18478183792516,30.482815171555544,-13.074231069577827,-236.01915535347442,8617.276017203816,56.39604452908794,-110.43574743671924,-335.97699691394115,10552.023807113916,-314.6248078398147,-384.5850373828618,12619.660968733422,-238.9955825164112,12953.473491519364,6169.475449474887,0.3028739406237627,0.03713227280593235,1.064544357694401,9.549419864226302e6,2.321754780223864e6,172.57884578174347,0.0,-24.56419480639831,0.0,-10.93247971655869,0.0,-24.515712943926918,-1.3189063789840956,0.006879731468613103,0.0007670946182959043,-0.002960343331520176,-4.7422239397593566e-9,0.0008960001483331251,0.00014726700584557085,2.761827977297647,0.02721592442570465,1.8554816691934697e-5,0.03042283725686663,0.04144705819837419,2.559660314405053,0.32435882550609785,0.2104154776696285,2.7126288324933383,28.298031387567534,203.18478183792516,17.712158503487842,0.017931090609611677,-9.344738238084766e-5,1.0,10.0,0.0,0.0,-106.07972716439215,-0.07578023684306119,-0.011105083892357509,925.314170290968,-0.1919748789534634,-0.04060978023990112,-1.3633025325289312,-0.04192783271807751,-0.09049521305756589,-0.3297695968818399,-0.022550796476620873,0.7332478966546612,-13.727908372632065,268.292491190235,-6480.636559301335,0.014715632637343726,0.8133158213940586,-16.910901105346774,340.6106044178735,-8412.243917025993,0.7111947866787018,-20.91076039256955,452.81551258885327,-11522.481399846356,-24.74856608075324,617.781751455314,-16367.989056036266,850.1483959668819,-23793.471466993153,-34921.88932514043,0.198578502897525,0.0,0.07058769675932386,0.0,0.6334605183862803,0.0
0.0846428024033482,-5.465047475293862,158.2867952447938,74.34550205480892,7.535249079074763,0.1997326882032843,-212.847154314711,51.01558208115045,7.966204278107017,86.45255876415197,4.3592657889153745,9.269019923821759,0.4514644021673829,2.4974113834782803,1.840171896377022e8,2.628229787319157,27.46747056037709,21.77035118921074,-97.571227023151,7677.611877961919,196.85421134773148,30.494701309269846,-13.777420224912747,-245.5027583125764,9327.054631317384,56.40074941430919,-114.32371591856848,-350.02201852516754,11398.905652933707,-325.0961392347904,-398.9341927634486,13586.047141568699,-239.88660770647135,13821.569575162963,6168.031869864852,0.30287394064764256,0.037914354681350904,1.0644250048059154,9.549295429154743e6,2.321864402055172e6,167.20452446385582,0.0,-23.799073949559492,0.0,-10.5826407866344,0.0,-23.51477983002019,-1.318799289769661,0.007313157683842652,0.0008837600965282462,-0.003013473298636639,-5.243861600937362e-9,0.0008920444767519679,0.0001600049553745289,2.761339202259584,0.02836648908114121,1.993006227827012e-5,0.031703940123203225,0.0431904981486752,2.6187866500220442,0.3342161821121963,0.21711569623557497,2.628229787319157,27.429400138500824,196.85421134773148,17.158535045883674,0.019402695497950317,-0.00011139439694900902,1.0,10.0,0.0,0.0,-101.74011150755695,-0.0804866504459186,-0.012016663582272921,869.2069181817243,-0.20714446460480587,-0.0440165539208518,-1.4698754534664267,-0.044632342331296856,-0.09633332266914921,-0.33043949130241906,-0.02140072965728384,0.7616459220281722,-14.68111094507686,293.19005678576,-7234.56570005121,0.018145494658567483,0.8421586387758706,-18.08551373642629,372.469157097893,-9402.826515692534,0.7204384804535884,-22.310486550987484,495.3733064066832,-12899.717077062951,-26.24060615835502,675.862915518713,-18354.58562751837,929.3373342644162,-26719.03045497655,-39248.455146891276,0.2099279897382353,0.0,0.07633045675926656,0.0,0.6294705360521875,0.0
0.0859533759181145,-5.449682543780951,151.98818308737867,72.85424099472559,7.534847889207101,0.2026554166174015,-199.889815241419,51.01227915453956,7.965129224423856,86.42509784446818,4.358911188940898,9.268311788244516,0.437805948370981,2.3849238955774092,1.7304807552624708e8,2.5486998781641326,27.48041511573369,22.213061051687486,-98.82668805816748,8296.907032932737,190.88862154953733,30.50672638040778,-14.501249815761303,-254.79695567170032,10068.258567103108,56.40538792351166,-118.24501870565922,-363.86067462648407,12279.91859758005,-335.61975930359085,-412.8338642800613,14584.320339047525,-239.52180850054697,14699.102483541232,6094.0394949613155,0.3028739406732783,0.0386904275614391,1.064301807225886,9.549156775560763e6,2.321972734107324e6,162.14019619496062,0.0,-23.077990167810015,0.0,-10.253042542059505,0.0,-22.58091782253463,-1.3186899826318057,0.007757099880242628,0.0010081094356162706,-0.0030584236577412887,-5.7823987796333226e-9,0.000887969008297011,0.00017343993007782845,2.7608443645178715,0.02953120903775161,2.1362333035495763e-5,0.03300030100713593,0.044954392069914674,2.6770419529297054,0.3440681504191627,0.22383143572293168,2.5486998781641326,26.610878280908192,190.88862154953733,16.63671951235902,0.020935126462806847,-0.00013168226956511084,1.0,10.0,0.0,0.0,-97.69110804373327,-0.08530149384926586,-0.012966961197812045,817.9253225644477,-0.22296723267423155,-0.047587218650577745,-1.5809264947524828,-0.047408647617311415,-0.10232538045119793,-0.3311063648609184,-0.020124841112961513,0.7893938057388936,-15.65908312121999,319.3630437348149,-8045.142929246723,0.021755699261960793,0.8699666327892284,-19.289906403172743,405.97859217582635,-10469.372294955196,0.72697067594736,-23.73719202352483,540.1304016449737,-14385.036840713114,-27.736245087536698,736.8919924402992,-20500.600250781266,1012.3466506745367,-29883.23150200408,-43929.52673596547,0.22148051744312625,0.0,0.08222324724142296,0.0,0.6247777401938798,0.0
0.08724387633907804,-5.434780179142156,146.1187309854116,71.43657329848429,7.534436651890187,0.2055205472879393,-188.05326351897108,51.00883538776192,7.964027406743326,86.39672702394633,4.358550580122115,9.267588373835059,0.42495239244179406,2.2806673912786515,1.6303419931081235e8,2.473869669186452,27.493472599858446,22.64089041826537,-99.70937682370412,8941.706596285376,185.27532397033684,30.51883680078045,-15.243223168038515,-263.8479425073837,10838.348753725604,56.40993367091588,-122.18654358696782,-377.4165683953555,13191.65123492213,-346.16055953874195,-426.1961358730683,15609.802872414648,-237.84510084926148,15579.796365022094,5939.798646305225,0.30287394070065476,0.0394582439144327,1.0641752217143938,9.549004079973362e6,2.3220792167773847e6,157.37507842335526,0.0,-22.399413096611788,0.0,-9.942986664434569,0.0,-21.710671487904342,-1.318578811841554,0.008209798371261023,0.0011398357949515313,-0.0030947021583016283,-6.3575214986685025e-9,0.000883787744644054,0.00018754245801369163,2.760345179720356,0.030706034772462854,2.284718305710118e-5,0.0343073882727679,0.04673254751696336,2.7342565300358688,0.35388251811728255,0.2305405439246036,2.473869669186452,25.84070358487197,185.27532397033684,16.1456098875017,0.022522722374167026,-0.00015441894873275322,1.0,10.0,0.0,0.0,-93.91775317651238,-0.0902054421282252,-0.013952659406275263,771.0823434077781,-0.23939105548583228,-0.051311186305212385,-1.6960821288706158,-0.050246091794369716,-0.10844819605358266,-0.3317678252594407,-0.01872947253408786,0.816350267943422,-16.657554619268517,346.727536735177,-8911.36850102948,0.025530801738229032,0.8965846150456414,-20.5186786737156,441.0314370542667,-11610.738807975335,0.7306732131637458,-25.18365327376481,586.9380093521457,-15977.099072481988,-29.225660087083572,800.6526560913383,-22804.422842190113,1098.8471123306495,-33283.952786050744,-48961.61284460043,0.23319039155094162,0.0,0.08824138518319972,0.0,0.6194429350302023,0.0
0.08851193879982991,-5.420350107927666,140.65140136787429,70.09024249731308,7.534016720740365,0.20832300060478173,-177.238219524826,51.00525976753795,7.962902130262241,86.36752806366455,4.3581851704208505,9.266851945500878,0.41286470221644783,2.184062379972131,1.5389025301955634e8,2.4035112717576346,27.50659464806907,23.052967743225068,-100.20220839299388,9610.173727193449,179.9972456179246,30.530987324765878,-16.00114174372916,-272.61221305766105,11634.957315855267,56.4143654240743,-126.13772306055388,-390.62765621224656,14130.926818385935,-356.690703713888,-438.9509788192993,16658.150371711985,-234.8179000281352,16457.85933854681,5698.318633540639,0.3028739407297558,0.040216178929551066,1.0640456552810098,9.548837589379735e6,2.3221833954544114e6,152.8946661009491,0.0,-21.761282971283425,0.0,-9.651530789633588,0.0,-20.900033179701172,-1.3184660747376484,0.00866972031112925,0.0012786333924968546,-0.003121963022383766,-6.968890807883211e-9,0.0008795130079518866,0.00020228484589522285,2.759843055715975,0.03188764306108571,2.438056160123355e-5,0.03562148467356419,0.04851988360588742,2.7903131244332475,0.36363452893521064,0.2372257234898662,2.4035112717576346,25.11651528848478,179.9972456179246,15.68372097908869,0.02416025488864566,-0.00017970215806028075,1.0,10.0,0.0,0.0,-90.40268881039589,-0.09518171037275772,-0.014970698138879131,728.2845821440926,-0.2563678660733135,-0.055178568878822276,-1.8149987643727683,-0.05313535711186704,-0.11468147697892586,-0.3324220389141551,-0.017221410318851976,0.8424063175047477,-17.672737951614135,375.20360571225785,-9832.140197183237,0.029456103089320472,0.9218951664471289,-21.767030132535822,477.5248987442493,-12825.631239368933,0.7314714799648507,-26.64346103525908,635.6531686446056,-17674.31607773107,-30.700200650479992,866.9362943683956,-25264.034141815755,1188.5206937409166,-36918.38887453391,-54340.09298562575,0.2450187587402088,0.0,0.09436322410520312,0.0,0.6135276471097745,0.0
0.09097157301405578,-5.392940479282393,130.82337478235436,67.60270626417066,7.533156758476513,0.2137208264808269,-158.3206401929948,50.99775760788172,7.960596018962307,86.30702816194902,4.35744509762131,9.265349984615188,0.39083936674140696,2.011694176388601,1.37909985174877e8,2.275347904292169,27.532835377367082,23.82704731746935,-99.9750990866016,11009.199874322443,170.38216973245855,30.55522591117648,-17.554879627049075,-289.1247312934412,13296.477853030321,56.42281098157147,-134.0247194715428,-415.7892258844269,16077.49062298825,-377.6041461801305,-462.3979365831091,18804.340697263673,-224.64770752061648,18182.639030577713,4930.480568993759,0.30287394079296087,0.04169598953892157,1.063779401702635,9.54846505675834e6,2.322383154298119e6,144.73309079971108,0.0,-20.59857577267425,0.0,-9.120847041481346,0.0,-19.442797808482318,-1.318237214129692,0.00960463680245931,0.0015757750865190415,-0.003148610716909492,-8.296790010066964e-9,0.0008707388731293545,0.00023353735917972863,2.7588359341483266,0.03425718869748277,2.757346851472785e-5,0.03825505937955552,0.05210073774178745,2.898514645710577,0.38285191601433677,0.25045374989364144,2.275347904292169,23.797179791263282,170.38216973245855,14.841990330342922,0.02756097274663162,-0.0002381530339635686,1.0,10.0,0.0,0.0,-84.08340652895778,-0.10527941002228813,-0.017089459302473707,653.429889985821,-0.2917516899716516,-0.06329461275399596,-2.0624923641204473,-0.05902874611691739,-0.12739113762761944,-0.33370162922045343,-0.01390040420062454,0.8914384184737025,-19.7370568559558,435.09776511142417,-11829.35618497614,0.037689965098940605,0.9682082229538924,-24.302045824153126,554.3271212543914,-15466.023988645913,0.7242458806319105,-29.576640372055827,738.1058304048586,-21370.990684026496,-33.5710042192633,1006.0640200975026,-30632.305862032805,1375.8874529547375,-44861.65571074,-66094.25636726711,0.26886758632432356,0.0,0.10682552194600171,0.0,0.600214789544343,0.0
0.09215902000861503,-5.3799719892321605,126.41574684716218,66.4568731272094,7.532719854128436,0.21630800641739276,-150.06037286879163,50.99385660038503,7.95942302007814,86.27593649481385,4.357073041387316,9.264589612602766,0.3808298128424782,1.934951946616699,1.3093843236180055e8,2.2171226390055083,27.54585845423975,24.188067499152726,-99.24701892636165,11734.746351064452,166.01368589805577,30.56722605407104,-18.345415634073866,-296.80780125517094,14155.155890852322,56.42679296981174,-137.93854388657266,-427.6429810260124,17076.87936641879,-387.9313793161641,-472.9952728950133,19892.241431842718,-217.5185575029735,19018.047689374445,4395.459653173722,0.3028739408269316,0.04241490158045897,1.0636436775628952,9.548260308221376e6,2.322477998030779e6,141.0251752633309,0.0,-20.07020266463616,0.0,-8.879874108806469,0.0,-18.789244692768662,-1.3181217743445015,0.01007626075981673,0.0017331053259108501,-0.0031478859909339564,-9.01052205003836e-9,0.0008662691849971804,0.0002499549754381994,2.758333909995139,0.035438119148203245,2.9222153733741854e-5,0.03956673418992748,0.05388361369298797,2.950470470960827,0.39227003379648206,0.2569625977033223,2.2171226390055083,23.19769087843255,166.01368589805577,14.459411446749199,0.029311058218763952,-0.00027136539634023383,1.0,10.0,0.0,0.0,-81.24906208733671,-0.11036436891761914,-0.018182321284615364,620.7479951309845,-0.3100318307828652,-0.06751532655845072,-2.1901745746105736,-0.06201189685562294,-0.13382197148558544,-0.3343237646087561,-0.012106350355272598,0.9142625376179069,-20.777974561793286,466.2929062898718,-12900.256863662213,0.04196216321750558,0.989068649093175,-25.578378434897743,594.3476970312885,-16884.418871615737,0.7162633766991799,-31.036987495056813,791.446598856063,-23360.767298023457,-34.95170300534309,1078.3422207793633,-33527.19967486411,1472.7544365330054,-49150.094267590146,-72438.35646734721,0.28080636914172435,0.0,0.1131189826543364,0.0,0.5929491431093576,0.0
0.09332160398315756,-5.367435917541353,122.29631259129988,65.36780555485078,7.532278227221637,0.21882870164621046,-142.4684546081244,50.98985400126975,7.958236110300777,86.24427119310734,4.356699476747837,9.26382259583229,0.3713963930470454,1.863554426533088,1.2453451967725739e8,2.162261634201861,27.55882129085373,24.533063179736292,-98.10606078067295,12477.800502032213,161.89741763927202,30.579151474256705,-19.145461954307002,-304.1104342567372,15032.451012937605,56.43061649278259,-141.83790723041335,-439.0157512580969,18093.30915469336,-398.18795074086074,-482.84443798735407,20988.85027770411,-209.01974425166517,19832.49480606462,3752.6286765676905,0.3028739408625448,0.04312155974862449,1.0635061873344538,9.548043205824744e6,2.322569526958465e6,137.53145908774817,0.0,-19.57226093937114,0.0,-8.652907210433158,0.0,-18.17841192048526,-1.3180055396070682,0.010550812214228848,0.001896331449341272,-0.0031378443864479993,-9.75878371056625e-9,0.00086174207406049,0.00026691545900256756,2.7578323320392744,0.03661784270499731,3.090641378654503e-5,0.04087649855802961,0.05566347356729282,3.0011433893069586,0.40157839830818076,0.26341224071915054,2.162261634201861,22.632755282304252,161.89741763927202,14.098823843716069,0.03109415639684691,-0.0003073986490025331,1.0,10.0,0.0,0.0,-78.59984931876575,-0.11547502208942739,-0.019297600235729732,590.7122549790615,-0.3287082483425936,-0.07184607630697726,-2.3205053078711453,-0.06502043570954055,-0.140305615064226,-0.3349352522279971,-0.010227351764895577,0.9359901744101059,-21.824579609020375,498.32078183607314,-14020.459640385518,0.04633471107300295,1.0084319965744017,-26.860258312695336,635.4470083022495,-18369.875188632344,0.7053948899907748,-32.49216083316229,846.1874476283284,-25447.216179917108,-36.29333183292648,1152.3991208723173,-36566.19599360511,1571.6608497616905,-53654.96327834709,-79100.47661341674,0.2927616173590923,0.0,0.11945482139930855,0.0,0.5853255687411846,0.0
0.09444945619127865,-5.355422716241197,118.47472996268894,64.34100185761562,7.531836581024816,0.22126211641144608,-135.53809697777984,50.98579277752438,7.957047727439059,86.21236951512529,4.356328299164798,9.26305694767025,0.36257440632517474,1.797609865093627,1.1869179064859077e8,2.110969082756755,27.57158964391887,24.85944186491047,-96.56768791835124,13230.296000616372,158.04870744632973,30.590879302624156,-19.946614503797512,-310.9609143600105,15918.738794012079,56.43424456725876,-145.6849006616212,-449.79517047570084,19115.418754200145,-408.27568758827795,-491.85228896643315,22081.475562628882,-199.2560637886255,20615.37924434863,3005.1419768627034,0.3028739408994445,0.04380972709962018,1.0633683983899962,9.547816202452414e6,2.322656835314191e6,134.26495130502047,0.0,-19.106613137455525,0.0,-8.440785865882452,0.0,-17.611732896108663,-1.3178896790780659,0.01102329166274205,0.0020636734915449196,-0.0031187488740858833,-1.0534095369063415e-8,0.0008572050688339169,0.0002842413108279168,2.757336161407697,0.03778468930081462,3.2608303366297046e-5,0.04217139859490747,0.057422706744272294,3.050105874335907,0.4106905044759763,0.2697418079725718,2.110969082756755,22.104474575927192,158.04870744632973,13.761581387720687,0.03289069231700109,-0.00034594888135468786,1.0,10.0,0.0,0.0,-76.14200295983142,-0.12055761008870958,-0.020423156841132672,563.2954778971689,-0.3475790306458948,-0.07624023856891513,-2.452074407298304,-0.06802267002577247,-0.14677365237128354,-0.33553046152223054,-0.008287284037618343,0.9564259173786552,-22.86552355042295,530.8286093884359,-15178.118521262888,0.050757548505460374,1.0261350519781476,-28.13369624323481,677.1707809811317,-19906.751769345083,0.6918142986420626,-33.92598510859182,901.7174975559282,-27608.424816427734,-37.58025592108802,1227.3963825915869,-39717.409515887084,1671.4605310839268,-58328.84023319544,-86009.64696167216,0.30461026323168505,0.0,0.12576553642725063,0.0,0.5774606202003824,0.0
0.09662195742137289,-5.3326815346482705,111.56442841709179,62.44145077008532,7.530948881350919,0.22591500485715096,-123.2873830419041,50.977457783538235,7.954654181448496,86.14755187010464,4.3555890645058595,9.261521614090565,0.34644004014375607,1.679103114147575,1.0837152958278444e8,2.0171970721461543,27.596689642201415,25.46400073332694,-92.30928200882714,14770.120788319577,151.01205874925017,30.613880112186735,-21.560470905181248,-323.4105094419272,17725.638860592535,56.44097139596791,-153.27407461168087,-469.73265661009196,21184.49023515985,-428.08840177238636,-507.5053564172433,24261.773582987375,-175.9358049222805,22087.82401011505,1178.2032249500382,0.30287394097751336,0.04514247663325413,1.0630905888474982,9.547331086138481e6,2.3228200389822237e6,128.29307393719873,0.0,-18.25505740023654,0.0,-8.053230161433683,0.0,-16.58701331876989,-1.3176576848306873,0.011966961466888242,0.002412067236039225,-0.003054079187037771,-1.2174487163925835e-8,0.0008480547538787234,0.00032015918724702326,2.7563536316247452,0.04009482894153117,3.6081046001170025e-5,0.04473336551360696,0.06090204920061032,3.1438344720787357,0.4284669993555223,0.28213468911503836,2.0171970721461543,21.138393607104224,151.01205874925017,13.144736160913283,0.03653917622949096,-0.00043120204145034554,1.0,10.0,0.0,0.0,-71.69715100170073,-0.1306921029403021,-0.022714882198973572,514.8353864502175,-0.38607154903216634,-0.085258017341505,-2.7200977988308894,-0.07403931448960946,-0.159729518375893,-0.33668158617760885,-0.004220460152321366,0.9937983784549068,-24.94015980453614,597.5444333878496,-17616.22422851898,0.059783738032448616,1.0569485497532711,-30.66686243252451,762.8191479915545,-23148.786710244363,0.6566893066135029,-36.74195702985102,1015.5593124643821,-32174.93396124512,-39.999564421377706,1380.728602747957,-46385.311356607446,1874.3350235696694,-68225.52458344195,-100627.62889328937,0.3281235690926212,0.0,0.13837491263889398,0.0,0.5610561103472681,0.0
0.09769042803379334,-5.321683971329096,108.36873473623898,61.54317454682889,7.530494298443797,0.2281861826837361,-117.74682774776689,50.97310284451825,7.953425651170445,86.11400690083582,4.35521383038105,9.260736955943523,0.33889502934613824,1.6246312482196827,1.0370757491211611e8,1.9733640171253712,27.609263691964983,25.749200302213314,-89.5422576686053,15572.23902966395,147.72257623027554,30.625375941344984,-22.388877290369223,-329.1263520108576,18663.33939744374,56.44413638376955,-157.093426295262,-479.0801289960385,22250.45758237921,-438.0165338770093,-514.297245784443,25368.291889587363,-162.14464624438483,22786.803074256535,70.82042671382307,0.30287394101951787,0.04580137038583856,1.0629478956896155,9.547068240634523e6,2.3228974898230615e6,125.50150760552042,0.0,-17.85687028425689,0.0,-7.872192880781983,0.0,-16.113111487745257,-1.3175392204906322,0.012447255323303052,0.0025965226849696613,-0.003007878580732237,-1.3057123874417696e-8,0.0008433522410703255,0.0003391133062091217,2.75585737124679,0.04126139588349841,3.788572777440694e-5,0.046026229575042404,0.06265716569168804,3.1896293157314486,0.4373166347377896,0.2883260419883195,1.9733640171253712,20.686648475352854,147.72257623027554,12.856245587547878,0.03842555118992132,-0.0004789568539142245,1.0,10.0,0.0,0.0,-69.64137030643009,-0.13584175854441444,-0.02390291740899851,492.9205867358778,-0.40606330806038093,-0.08996923998144599,-2.859123003093826,-0.07711198560119285,-0.16634252249856218,-0.3372495362173261,-0.0020590805346019127,1.011118504692185,-25.993278745708757,632.3865000742928,-18921.36388840039,0.06446967917884773,1.0703809411899892,-31.950093324602882,807.5545983408736,-24886.947253186638,0.6348294269462058,-38.149311795953906,1074.9355388843956,-34626.86134891119,-41.15111329850977,1460.4691040951013,-49970.16060486425,1979.2045545490487,-73549.11337313203,-108483.2553826377,0.3400183723333949,0.0,0.14479428015436724,0.0,0.5524045597648094,0.0
0.09888283618447419,-5.309551876142689,104.94947895946713,60.56730705985293,7.52997288026325,0.2307069839225601,-111.90787702616478,50.96803715657037,7.952013946283898,86.07524214984151,4.354786035180741,9.259838021852886,0.33076044042905295,1.5665895265081191,9.879497846265684e7,1.9261204405133603,27.623463116138534,26.057668793918783,-85.89252171085218,16503.191061784346,144.1769507141598,30.638336558802862,-23.34080272639291,-335.1505004394705,19748.629373782376,56.44754360361752,-161.42374178740522,-489.1075923835053,23477.55389674971,-449.2391661381312,-521.1019304632067,26627.687907594547,-144.83297567556647,23540.351420948744,-1346.085709466177,0.3028739410693971,0.04653932738204856,1.0627838754761996,9.546755099299265e6,2.3229813954098765e6,122.49269466915007,0.0,-17.427594425598627,0.0,-7.6771701375072885,0.0,-15.606043502998636,-1.3174035312975638,0.012995824691969662,0.002813002251564076,-0.002944368128556818,-1.4105258298569964e-8,0.0008379439584120163,0.00036131866266080444,2.7552933228230296,0.0425871066046104,3.997723875624523e-5,0.04749474680896526,0.0646501540192569,3.240489485204418,0.44727530270756055,0.295310340991451,1.9261204405133603,20.199618093452724,144.1769507141598,12.545188762137283,0.04060323911622619,-0.0005372191657509709,1.0,10.0,0.0,0.0,-67.44158276178845,-0.14171663101697762,-0.02527711886752309,469.82697205695797,-0.42921936600497534,-0.0954488330291591,-3.02000813688275,-0.08063004701113059,-0.17391104934869606,-0.33788444855191524,0.0004799678934985918,1.0295442744217707,-27.193372610526254,672.8895277010308,-20464.885073008183,0.06989259496316061,1.083923835274015,-33.41008841444967,859.5603019046462,-26944.764790473986,0.6066628219323976,-39.7342244969418,1143.8828760415713,-37532.628694497835,-42.39847035579683,1552.855643420789,-54222.10479979333,2100.1470179245366,-79865.14483785063,-117795.65914516317,0.3535479959031079,0.0,0.15212687232367955,0.0,0.5423129952088377,0.0
0.10015919707187633,-5.29672666167138,101.45214570187044,59.55261624661756,7.529398187205155,0.2333886966388931,-106.03251025637789,50.96236838572665,7.950454675547549,86.03216640820393,4.354317609439582,9.258848387838745,0.3223712602881491,1.507487188241375,9.385451966411349e7,1.8774158216235253,27.638845994873513,26.37605525758081,-81.29298987914741,17542.350132429776,140.52144169065593,30.65235215148983,-24.392183827985566,-341.14818340272063,20956.25071519753,56.45103254227968,-166.13859166683906,-499.32327635250493,24834.56745200976,-461.41859314266156,-527.414370013053,28002.183014428152,-123.95119589648674,24308.977641924226,-3092.7640813649477,0.3028739411264862,0.04733229049029494,1.0626026765340448,9.546395883018775e6,2.3230679277768577e6,119.39078168293796,0.0,-16.984915692867947,0.0,-7.476237286637535,0.0,-15.087381076314323,-1.3172541370776978,0.013597659446393108,0.0030575450981577333,-0.0028617125563614233,-1.5304930753110306e-8,0.0008319649821389447,0.0003863648614196324,2.7546775432687096,0.044034149014076936,4.2308605867036224e-5,0.04909677996559601,0.06682361045230988,3.2946299574302116,0.4580306667258222,0.30287341507971827,1.8774158216235253,19.6973550541784,140.52144169065593,12.224370958353287,0.04301974172822875,-0.0006058193398666529,1.0,10.0,0.0,0.0,-65.191342497897,-0.1481537015160392,-0.02680543131182926,446.59093212159024,-0.4550117871503325,-0.10158001870628239,-3.1990334106812632,-0.08450026727678073,-0.18223329014352851,-0.3385650316474656,0.0033473829936128538,1.0481385190168149,-28.506252923142036,718.1721602592806,-22222.988132561564,0.07592449025398805,1.0966283842686504,-35.00430190036056,917.7022546487204,-29291.33532716971,0.5719169811800505,-41.444327372958945,1220.8605768810758,-40849.61126517602,-43.68169029856389,1655.7313574056102,-59079.90080002998,2234.099885540768,-87082.75352145752,-128426.40145197604,0.36832607341842594,0.0,0.16017176362065172,0.0,0.5310174005695929,0.0
0.10149690815967802,-5.283459215999251,97.95685340336262,58.52094315345909,7.5287774085958885,0.23618043230470062,-100.26014333085435,50.9561463627309,7.948766251380559,85.98523113274703,4.353815068957399,9.257780510014491,0.3139142661615184,1.4486947595914714,8.900353940314788e7,1.8283374908382621,27.655158439136265,26.696268494830147,-75.65950351529928,18679.769871440032,136.83762448390632,30.667186232379624,-25.530523715048652,-346.89036907058966,22273.471253296324,56.4544993221524,-171.1687218402533,-509.40060111045614,26304.626549184224,-474.3678924365382,-532.8733979959845,29469.115765294155,-99.32921076678426,25063.46272688968,-5201.800716434177,0.3028739411906583,0.048166717408360975,1.0624064636662438,9.545991671334274e6,2.3231545813941355e6,116.26501162440533,0.0,-16.538696507049877,0.0,-7.273901124557449,0.0,-14.569003600338139,-1.3170928581492785,0.014244611978165293,0.00332855382092607,-0.002757947027094091,-1.6653486362189733e-8,0.0008254849246133047,0.00041409020506406386,2.754018747599008,0.04558197862765822,4.485719212828023e-5,0.050809358360910085,0.06914616874434085,3.3510251884540163,0.4694079805511033,0.3108961529602861,1.8283374908382621,19.19103502484223,136.83762448390632,11.900932860325561,0.045648089839576404,-0.0006851761018674152,1.0,10.0,0.0,0.0,-62.94217055360365,-0.15506387478253084,-0.028471824762541308,423.7639272559527,-0.48318141740656745,-0.10830855974900644,-3.3943535104499123,-0.08867297111680937,-0.19120122188074476,-0.33927905662251356,0.0065199727781925735,1.0662867316421045,-29.91271988114572,767.8114847100237,-24188.270843629776,0.08249955228839954,1.1078357474650509,-36.70848315585765,981.4333705410672,-31917.538920065097,0.530175452591683,-43.2477906945921,1305.1048405045822,-44565.78872507835,-44.95917795293535,1767.9808826857834,-64526.83234950384,2379.3704364928794,-95176.80493273863,-140333.27084897162,0.384140026309711,0.0,0.168819578967848,0.0,0.5186510319211617,0.0
0.10431178394313485,-5.256103215673191,91.12557976916847,56.45021449586254,7.527409111632791,0.2419895015215618,-89.27262953977966,50.94208042981271,7.945028749354021,85.88033024254348,4.352719175012859,9.255429717977632,0.2971624601363522,1.3346174063326688,7.97783477431768e7,1.7311903170143985,27.69005261161038,27.32328961498057,-60.87391557428494,21239.13951752334,129.54489937572404,30.698820864539183,-28.049532821888583,-356.94286862576416,25219.980656487234,56.461093092107596,-182.05069219802553,-528.2364267063656,29554.6222189925,-502.2301623955851,-540.1138714229505,32627.99942240096,-37.764072588026934,26433.717761549713,-10688.728868561268,0.30287394134138085,0.04993358760131626,1.0619722642785363,9.545043238283169e6,2.3233214678102406e6,110.0775788255374,0.0,-15.654950198641098,0.0,-6.873864363484121,0.0,-13.555816027001761,-1.3167372977532916,0.015659729274778225,0.003950335768221261,-0.002478182123539264,-1.9821020977360317e-8,0.0008111218271242205,0.0004776462200027561,2.7525872564978804,0.04894416714767876,5.05828100073527e-5,0.05452564957137835,0.07418286596791399,3.468472778026651,0.49369516873077035,0.32809726525289257,1.7311903170143985,18.188078627756727,129.54489937572404,11.260177537459562,0.051502059411651216,-0.0008798450510324715,1.0,10.0,0.0,0.0,-58.545539738516396,-0.17014548448112626,-0.032198745848251026,380.31858607495207,-0.5463566108023792,-0.123515269870246,-3.831651208062145,-0.09784493304680436,-0.21089531302592013,-0.34078237273988154,0.013760881717332227,1.0995814695833466,-32.96939645089296,879.7366360649213,-28758.83536466577,0.09718590678868028,1.123804089571565,-40.39798500058819,1125.0943266198115,-38036.469361000105,0.4234675559877791,-47.05996930456793,1494.4630622841933,-53237.885623188326,-47.37279989438999,2018.9478345752873,-77252.55946668843,2700.68961778455,-114086.78473239068,-168085.69797342672,0.41849057536350664,0.0,0.187732721439352,0.0,0.4909590004843531,0.0
0.10575499304706264,-5.2423625201493005,87.87624152330224,55.438123486994165,7.52667483653262,0.24493219805812716,-84.18620001813665,50.93433831152924,7.943013620599967,85.82323698084733,4.352137307706042,9.254169318051455,0.28908386513651424,1.280756470400643,7.551183160238326e7,1.6843782871610042,27.708205161682475,27.619275343861897,-51.633777814003466,22640.928135867776,126.03031368437591,30.715226128442463,-29.40702070875096,-360.9118874679465,26823.626949475263,56.464070218666315,-187.7866766197955,-536.5021381429316,31300.975979667885,-516.8362311365225,-541.3862648625931,34275.64862007655,-0.7424893759032233,26994.412843995233,-14122.217018990057,0.3028739414275849,0.05084518654211823,1.0617383168770405,9.544502647637602e6,2.3233978128831694e6,107.09595836995318,0.0,-15.228838131270338,0.0,-6.68135882601501,0.0,-13.073854685889206,-1.3165462320575716,0.016413317223562443,0.0042974952126011295,-0.002300181354988063,-2.163274259516245e-8,0.0008033687018501695,0.0005131324071225744,2.751829350901188,0.05072368116577704,5.3715078575196205e-5,0.05649045464548496,0.07684389080555198,3.528013936989644,0.5063269703266665,0.33708291465729767,1.6843782871610042,17.70436837543037,126.03031368437591,10.95113230161436,0.05467495965965301,-0.000995800576678676,1.0,10.0,0.0,0.0,-56.453832251208546,-0.17815855323309449,-0.034227726349878806,360.20903563675313,-0.5808478954268941,-0.13188265044845635,-4.069988203689416,-0.10275445055710886,-0.22142629069196723,-0.3415527297112475,0.017773032259281077,1.1138546636220923,-34.584834145433206,941.1439947035947,-31344.826110394148,0.10516476121041993,1.1276801402761722,-42.33935119230747,1203.8801101022423,-41504.73457842746,0.35825600682155107,-49.01195754161614,1597.9726100412518,-58160.367679667994,-48.43777741857343,2155.3198900733796,-84483.06050315668,2873.1954805511023,-124828.25020316096,-183806.7665868037,0.43665903599423106,0.0,0.19780211188481533,0.0,0.47593377456497354,0.0
0.10726695006194802,-5.228166964679762,84.6410329037446,54.41173553356327,7.525881712741713,0.24798820677217676,-79.21366456655458,50.92582778766899,7.9408292940399114,85.76095706104009,4.351513354051603,9.252808363699508,0.280964841790048,1.2273975108295452,7.134356366941738e7,1.6373602813442893,27.727384740180973,27.910188915496416,-40.656558411968604,24176.297128808666,122.49992254350259,30.732521823349987,-30.877801045917764,-364.11881830732375,28571.85509046033,56.466870590753636,-193.9100279010743,-544.0391386726394,33186.566152427986,-532.3698024814476,-540.7892945240586,36013.89689530117,42.255066663170446,27456.15957413071,-18225.564784598657,0.30287394152492586,0.05180429740289471,1.061484904693262,9.543894615142109e6,2.3234702459679963e6,104.10114414845314,0.0,-14.800653449786202,0.0,-6.488201206850628,0.0,-12.593964941573661,-1.3163394966755777,0.01722300354042972,0.0046827943993329405,-0.0020868410905593533,-2.367859186187565e-8,0.0007949588638636266,0.0005525409115586117,2.751017774475479,0.05262874520000796,5.714395508056598e-5,0.058592220814439634,0.07968890482613218,3.589880318059283,0.5196896094460359,0.3466168183243838,1.6373602813442893,17.218200814897763,122.49992254350259,10.640514191999726,0.05812467890925417,-0.0011302978617679143,1.0,10.0,0.0,0.0,-54.370912955339925,-0.18675428350649748,-0.03644089061783419,340.55148253502205,-0.618546393691944,-0.141078316173093,-4.330171367227823,-0.10804908938425568,-0.23277456446540346,-0.34235887963761075,0.022195885732649388,1.1266060942576794,-36.31003757591789,1008.4673020984242,-34241.010237851006,0.1138510653754093,1.1283763820808872,-44.40556941971966,1290.22041440782,-45393.759855301796,0.2818701623166707,-51.04579974017136,1711.1188168087565,-63685.04758210895,-49.405757534311306,2303.7030903618797,-92602.6275831188,3059.1470787955386,-136886.06258410547,-201415.33664037654,0.4560914397326241,0.0,0.20861883763628514,0.0,0.4596289891335045,0.0
0.10881933351448386,-5.213798536157242,81.48776482402916,53.39236141054044,7.525041935516198,0.2510965503187509,-74.4568410490684,50.91665272988094,7.938507571730429,85.6943365503931,4.350857568864624,9.25136754574119,0.2729751692390536,1.1756555746811572,6.735879075743295e7,1.5911222091175012,27.747226180211122,28.187969578782987,-27.92856167394635,25825.171744532534,119.02772732550797,30.75037417842817,-32.44018003736815,-366.32318907083527,30439.762639444576,56.46938670681435,-200.3186814210425,-550.4897180318443,35180.05576444635,-548.5639609207286,-537.9916633594053,37803.804816836935,91.08925904053838,27776.08847748731,-23026.94577382177,0.3028739416328305,0.052793351985550414,1.0612157963510802,9.543224075000206e6,2.323535853987022e6,101.15592729087717,0.0,-14.379357313998778,0.0,-6.298459022994908,0.0,-12.126203544787984,-1.3161200776008788,0.018075668101343766,0.005102220436328081,-0.0018377396901846114,-2.594653738567818e-8,0.0007860148339321676,0.0005954851147747671,2.750165681900149,0.05462839604944169,6.082499651881787e-5,0.06079646485813318,0.08267091056516612,3.6528397337420087,0.53354566068531,0.3565327680857607,1.5911222091175012,16.739729734032363,119.02772732550797,10.334818934460777,0.06180106868253771,-0.0012833878974449551,1.0,10.0,0.0,0.0,-52.34042390423352,-0.1957910467561073,-0.03880769985777954,321.74839323489607,-0.6589475370455662,-0.15098949804225936,-4.608654824931746,-0.11364690732872931,-0.24476240832770746,-0.34318513561933556,0.026971954632082584,1.1372154208804193,-38.11427295260463,1080.8257832561308,-37422.7098316669,0.12311855449638481,1.1253187741806259,-46.55811818665563,1382.969247188887,-49671.43175015204,0.19449449925196857,-53.11396427794125,1832.3145035951554,-69767.05659878878,-50.2227770459508,2461.824532421927,-101545.46408469728,3255.2246397351482,-150159.34612537207,-220749.5897608863,0.47646228790080014,0.0,0.22000702067515882,0.0,0.44231892805576517,0.0
0.11040129859813853,-5.199365656098014,78.43868327605148,52.387810640367135,7.524159617922781,0.25423267884510825,-69.94305757183663,50.90683505015034,7.936058178601942,85.62360690058159,4.3501736661803605,9.249853607524873,0.26517409841144673,1.1258808677446648,6.3580187055037454e7,1.5460085481154218,27.76757528002662,28.448735190344852,-13.355833804650747,27582.352267691742,115.6395833909485,30.76864159651023,-34.08731124307931,-367.35305439642656,32419.48390825352,56.47155593792927,-206.97616884853917,-555.6204050641179,37268.72890806661,-565.3206106063932,-532.7241891158635,39624.1789417512,145.95449331115174,27918.00735400733,-28588.99173899891,0.3028739417516256,0.053805679112723624,1.0609322017583989,9.54249051367179e6,2.3235927822124707e6,98.28224625851274,0.0,-13.968079066755692,0.0,-6.113554800447849,0.0,-11.673869628817748,-1.3158888416766055,0.018966604703240596,0.0055553690366979495,-0.0015509772156686722,-2.844346329104576e-8,0.0007765747264470117,0.0006419514131534953,2.749277622117314,0.05671188716419119,6.474717826963882e-5,0.06309105430345945,0.08577320092422254,3.716397258497251,0.5478063398176507,0.3667692565408978,1.5460085481154218,16.27249202802149,115.6395833909485,10.036315071223221,0.06568816196733532,-0.001456315624603746,1.0,10.0,0.0,0.0,-50.37668691375464,-0.20521703854240853,-0.04131938713026359,303.90767109025603,-0.7019153255973836,-0.16159205525195391,-4.904444908537407,-0.11952042167035576,-0.2573289776144031,-0.3440251210456329,0.032085006427794605,1.1452900861257431,-39.98487744502209,1157.985936367353,-40891.6927101331,0.1329264679983637,1.1180670795709355,-48.780239203641266,1481.8087293839346,-54341.03822263249,0.0957453699062844,-55.19137342407709,1961.05702411326,-76411.5725260995,-50.84911851557717,2628.8357972757285,-111318.8991595679,3459.905256279076,-164655.05982921526,-241803.73831371847,0.49765198507372616,0.0,0.23190335298486475,0.0,0.42411847329721336,0.0
0.11200503922911617,-5.184943689136085,75.50594558057439,51.403073773748126,7.52323781905253,0.2573787120657544,-65.68268156673126,50.89638741374401,7.933487997841622,85.54892577336112,4.349464438647838,9.24827142775065,0.25759704374648595,1.0782524360697026,6.001617022069648e7,1.50222509558927,27.7883107011412,28.689593135235874,3.156831357987505,29444.307073369397,112.35094067915408,30.78721326792656,-35.81423710726827,-367.0565523913708,34505.014618032896,56.47332776776101,-213.85575784930913,-559.2293004342212,39441.81877330301,-582.567536336401,-524.7484670440089,41455.51548454402,207.05352746339958,27845.89685882863,-34979.19145169904,0.3028739418817499,0.05483644306049076,1.060635004584805,9.541692911551192e6,2.323639405367561e6,95.49320768751208,0.0,-13.568689631357632,0.0,-5.934336425536094,0.0,-11.23876638253571,-1.3156463681242971,0.019892262525016476,0.0060422196437792605,-0.001224671154710323,-3.117860687121862e-8,0.0007666662131151267,0.0006919691282057419,2.7483568902372144,0.05887142254215573,6.890332748598972e-5,0.06546712766044589,0.08898350520151721,3.7801934841774867,0.5624069267473747,0.3772812251514694,1.50222509558927,15.818598470234896,112.35094067915408,9.746359781390327,0.06977407163349926,-0.001650487492474864,1.0,10.0,0.0,0.0,-48.48753558384331,-0.21499296196080298,-0.04396976117181832,287.0701386255624,-0.7473565816296812,-0.1728718865022138,-5.216846475575364,-0.1256495018685727,-0.2704291947014119,-0.34487408043052636,0.0375228025454554,1.1505006021438242,-41.911631633521196,1239.783923974577,-44652.3416264016,0.1432440903272792,1.1062413734653722,-51.05810089343651,1586.507795243855,-59409.341270632984,-0.014765349793220587,-57.256095388290234,2096.9522175600705,-83628.53568851958,-51.247570520653284,2804.0219092229045,-121936.88695324332,3671.816493213406,-180389.12817526687,-264582.92394420924,0.5195707467755515,0.0,0.24426012043569437,0.0,0.405124020425151,0.0
0.11362279782501555,-5.1706033813042716,72.6986248925003,50.442445694511086,7.522280108027815,0.26051742837851977,-61.68048101145204,50.885330568074295,7.930805427021171,85.47050217692785,4.348732979185725,9.246626718159895,0.2502727484748941,1.0328953296880201,5.667044361424309e7,1.4599384089014025,27.809307351247117,28.908085946369592,21.68058860906179,31406.080180613073,109.17430956122959,30.805976194415184,-37.614965827793405,-365.29927553620115,36688.73750885308,56.47465934252245,-220.9283657647649,-561.1358352742022,41686.86448972531,-600.2278143961134,-513.8645830044977,43276.87711572258,274.5024978675687,27523.84418062748,-42259.69585216977,0.3028739420235422,0.055880750599200044,1.0603252645623484,9.540831027627662e6,2.3236742187290825e6,92.7994201300062,0.0,-13.182706773648261,0.0,-5.761485995687659,0.0,-10.822240000974826,-1.315393363953282,0.02084865965069162,0.006562337616720374,-0.0008574456061492847,-3.4159104133712715e-8,0.0007563233103139213,0.0007455280135060555,2.7474071336985424,0.0610983882464509,7.328318165644784e-5,0.06791494315855755,0.09228837668169938,3.8438828399424145,0.5772804389289797,0.3880212766370892,1.4599384089014025,15.37976197686079,109.17430956122959,9.466055415979746,0.07404416632832665,-0.0018671581129455302,1.0,10.0,0.0,0.0,-46.67882395946231,-0.22507523045454056,-0.04675078557905966,271.254462640607,-0.7951452380698363,-0.18480623000210306,-5.5449417988115,-0.13201091565166695,-0.2840113937716521,-0.3457273113716348,0.04326835259291555,1.152562023472533,-43.88345430253018,1325.990133932787,-48705.50549738901,0.1540336428636564,1.0895297504654284,-53.37688046882053,1696.7488512215486,-64878.291579518904,-0.13726259297669247,-59.285707946502505,2239.4892639058744,-91420.847725887,-51.382410521817405,2986.5106381979494,-133402.63043366568,3889.3833302367693,-197360.64967744797,-289065.75772744,0.5421205719619588,0.0,0.2570240378919615,0.0,0.385443901971133,0.0
0.115246969930162,-5.156410162283413,70.02297303673423,49.50953019634668,7.521290510189389,0.2636325192024078,-57.93647666147284,50.87369339711739,7.928020285409262,85.38859487695824,4.347982629027952,9.244925947764202,0.2432236192299687,0.9898862012747041,5.354272439388912e7,1.4192777657865918,27.83043904681355,29.102236963272443,42.259007702564055,33461.32359082138,106.11940749547182,30.824817615301292,-39.482546538507975,-361.968769783815,38961.52063171589,56.47551679738726,-228.1629785635209,-561.1865780988988,43989.95243031364,-618.220963380956,-499.91848418092866,45066.4193535379,348.3223847516195,26917.165227663667,-50484.9366646997,0.3028739421772228,0.05693371994391605,1.060004203261046,9.539905460645871e6,2.323695883447095e6,90.20911884554266,0.0,-12.811312719541919,0.0,-5.5955281576166005,0.0,-10.425218634427537,-1.315130658857157,0.021831449443524723,0.007114855237461358,-0.0004484973642927439,-3.7389599503380994e-8,0.0007455860145776061,0.0008025751493013377,2.7464323027719146,0.06338347055681416,7.787341983789526e-5,0.07042401695166399,0.09567338832260809,3.907138714041399,0.5923586214776169,0.3989403756160013,1.4192777657865918,14.957317985236656,106.11940749547182,9.196262152010926,0.07848128155056106,-0.0021073784880110452,1.0,10.0,0.0,0.0,-44.95459490252668,-0.2354167224933063,-0.04965266369973783,256.4605324384693,-0.8451233408333296,-0.19736362846814498,-5.887599179036662,-0.13857866694504647,-0.29801810901287185,-0.34658024608891813,0.04930016801710087,1.1512424578143847,-45.88863535211874,1416.3108612749572,-53048.18361032618,0.16525087904420485,1.0676988497537971,-55.72109406518145,1812.1305072727537,-70744.57112168119,-0.2717936383761951,-61.25789212676045,2388.047055482127,-99783.69420956855,-51.22055342435314,3175.287027261789,-145707.57063758175,4110.8613351699705,-215550.4694771981,-315202.6328292486,0.5651968875834918,0.0,0.2701371539101863,0.0,0.3651956007341449,0.0
0.11686963844278837,-5.142428440265837,67.48358320987263,48.60756955334877,7.520273796064759,0.2667077474129059,-54.44796099999065,50.86151703312083,7.92514468963353,85.30353923984966,4.347217186728343,9.243176859128859,0.23646848224426895,0.9492731411156488,5.06304429058845e7,1.3803510923597326,27.851573838753488,29.270524022010854,64.89717925308967,35601.61974074294,103.19435515460418,30.843620852006783,-41.40849771998137,-356.98034105103335,41312.0439878096,56.47587616624714,-235.5245504822124,-559.2611270677633,46335.204040604876,-636.4578218088209,-482.81423046697296,46801.397901367905,428.4049158831182,25993.953283319,-59695.943937041724,0.3028739423428177,0.05799018037487945,1.0596733011652364,9.538918038643437e6,2.3237032670552344e6,87.72918043953727,0.0,-12.455499361246314,0.0,-5.43689548574819,0.0,-10.048384866461308,-1.3148592921767224,0.022835646003463092,0.007698258099892911,2.1923825462592187e-6,-4.087065189481124e-8,0.0007345036374090582,0.0008629914531817605,2.74543694133487,0.06571597649298921,8.265610254382225e-5,0.07298238645267378,0.09912214940367153,3.9696361809270018,0.6075676422886779,0.40998472985653683,1.3803510923597326,14.552389879888183,103.19435515460418,8.937703344207225,0.08306440125169431,-0.0023718506845737067,1.0,10.0,0.0,0.0,-43.31782841435277,-0.24596394775320543,-0.05266291819221004,242.67744648918315,-0.8970847368877679,-0.21049951366260972,-6.243363001587744,-0.1453220462174808,-0.312381994263268,-0.3474282323072875,0.05559043846796005,1.1463720034241223,-47.91438648738331,1510.3589570824886,-57671.67229891481,0.1768418047847493,1.040611952626414,-58.07413841344473,1932.1309142429047,-76997.05653946995,-0.41816680582095633,-63.150400171830015,2541.850642059848,-108700.91194072916,-50.732886966941706,3369.146095316708,-158826.05361714112,4334.30109850439,-234913.440302448,-342905.19508461445,0.5886821550138275,0.0,0.2835331932053909,0.0,0.34451000262568865,0.0
0.11848304963728538,-5.128717643227853,65.08294108958638,47.739225551805596,7.519235195582811,0.26972791418873454,-51.20916931409588,50.848852249244935,7.922192315721034,85.21572661341558,4.34644068195773,9.241387999627513,0.2300211518276561,0.9110693648254173,4.792847740387959e7,1.3432367298185102,27.872581636560266,29.411964968732622,89.56244377332588,37816.99794738616,100.40505738797954,30.862272079858187,-43.383320126491974,-350.28118048521196,43727.46185643671,56.47572470190024,-242.97610236917032,-555.2782542768566,48705.64957689536,-654.8458685973316,-462.5183549321491,48459.32830606903,514.5211214633626,24726.521362941075,-69918.9213209613,0.30287394252016736,0.05904498224629044,1.0593342084232436,9.537871681372575e6,2.323695500378296e6,85.36459833614555,0.0,-12.115992819503896,0.0,-5.285895233378574,0.0,-9.692109067481868,-1.3145804483250019,0.023855920401534017,0.00831048805038217,0.0004938776321372938,-4.4598916527847e-8,0.0007231318788976278,0.0009266005712269611,2.744425913028091,0.0680844778818963,8.760977409491788e-5,0.07557732814158456,0.10261728591427587,4.031071380131733,0.622832520895164,0.4210990060675546,1.3432367298185102,14.165803394722447,100.40505738797954,8.690910618293257,0.08776992100094855,-0.0026609100510932753,1.0,10.0,0.0,0.0,-41.7701515437701,-0.2566602190918757,-0.05576715346900005,229.88222001055505,-0.9507877452405542,-0.22415903773484785,-6.610542686732218,-0.15220748340510534,-0.3270298635436024,-0.34826680754638906,0.06210671100823098,1.1378511834868668,-49.947571271171356,1607.6771362886127,-62562.19308207799,0.18874591457464995,1.0082347889094994,-60.41922174501297,2056.1386574871603,-83617.63253278373,-0.5759674246237355,-64.94223632982079,2700.0155562722057,-118146.14334020886,-49.89566697483882,3566.759038412547,-172717.0738117473,4557.65011475459,-255381.23955960563,-372051.2553790798,0.6124528564016128,0.0,0.2971415007266187,0.0,0.32352393890963627,0.0
0.12007937757058598,-5.115334548680502,62.82215211187268,46.90677569727534,7.518180531158053,0.272678443378199,-48.21254363187779,50.83576168568211,7.919178834828524,85.12561794077963,4.3456574704972395,9.239568973818288,0.22389212196245784,0.8752656801595001,4.543021749778987e7,1.3079932287584959,27.89333258325834,29.526104096367803,116.17697659997333,40095.59800775742,97.75593853500182,30.88065879326124,-45.396223440622826,-341.85522136665173,46193.12761090608,56.47506144884126,-250.4777201510309,-549.2010776217138,51083.162106655094,-673.2867959537645,-439.06868810323397,50018.43778475608,606.3009408091017,23093.164711748424,-81160.2839054594,0.30287394270886997,0.06009284761910692,1.0589887910053561,9.536770643274998e6,2.3236720203244537e6,83.11910669425849,0.0,-11.79334259063605,0.0,-5.14274976428504,0.0,-9.356557264787526,-1.3142955033670516,0.024886477834507485,0.008948817288076694,0.0010249056845573448,-4.856595492506173e-8,0.0007115343839973988,0.0009931539669640712,2.743404544297982,0.0704764778217909,9.270865991364694e-5,0.07819500150233917,0.10613997202161783,4.091152704160682,0.6380749978266219,0.432224822950274,1.3079932287584959,13.798188070099046,97.75593853500182,8.456288508064572,0.09257104977248212,-0.0029744044600170435,1.0,10.0,0.0,0.0,-40.31230619223634,-0.2674444027763997,-0.05894860373923613,218.0447854849964,-1.0059469867221114,-0.2382746819465969,-6.987158629951143,-0.15919760788093545,-0.3418807756389017,-0.3490915957737936,0.06881106251544804,1.1256582180774344,-51.974580258561474,1707.7239992315058,-67699.74272779864,0.20089471218056712,0.9706483260657581,-62.739296432191026,2183.436229897955,-90579.60620173527,-0.7445206899618624,-66.61398867197958,2861.5315699677135,-128080.5868295267,-48.69193856582689,3766.6633424379825,-187321.0453149471,4778.767270517227,-276857.92509338306,-402479.4950447114,0.6363765718987191,0.0,0.31088537846694564,0.0,0.30238145162014424,0.0
0.12319477857749103,-5.089720884011046,58.71218884941919,45.3543261433762,7.516045208531545,0.27832570932970724,-42.90084028640987,50.80856445425201,7.913029835234671,84.9403636693495,4.3440869914646205,9.235877255220874,0.21259795098081902,0.8106282058302324,4.100618087569534e7,1.2431604239118346,27.933626742979087,29.673522407614026,174.80655937106286,44794.2849635461,92.88148705787358,30.916266058249995,-49.494344348616345,-319.92011144386356,51217.48643595121,56.47225051702531,-265.4849093781246,-530.8248532529889,55791.60922934972,-709.9738667437518,-383.1376353242292,52766.00713439817,805.0016234867351,18673.00318570582,-106651.82479279027,0.3028739431180948,0.06214978728743629,1.0582862040975487,9.534424331389187e6,2.3235772340046256e6,78.98806806677362,0.0,-11.1990644060227,0.0,-4.880112928938607,0.0,-8.74645630949184,-1.3137127270466227,0.026956894226866417,0.010291816614080107,0.002195673382888656,-5.7169295782505916e-8,0.0006879118006582777,0.0011339687280211715,2.741350598966454,0.07528455923453788,0.0001032366239672966,0.08344738872920672,0.11319865346161823,4.206356886429216,0.6682189205923271,0.4543034182166915,1.2431604239118346,13.12042404195256,92.88148705787358,8.023910894399956,0.10235571594552703,-0.00367248525232031,1.0,10.0,0.0,0.0,-37.6611198778477,-0.2890512300908954,-0.06547638532685793,197.06492584278732,-1.1194839387442794,-0.26759336185498184,-7.760774728226659,-0.1733499059593656,-0.37188579838469094,-0.35068571691434053,0.08263141530301032,1.0905176238346255,-55.96158611214095,1913.8054274115038,-78622.86866965031,0.22565982477017338,0.8806151692724404,-67.24481738405696,2445.0013708916513,-105402.48033321877,-1.1105020650502682,-69.53622531538356,3190.608586007998,-149234.6820342553,-45.15171106857238,4167.7003256180515,-218388.70111011862,5206.396973111876,-322394.8327857398,-466459.63052818214,0.6841996909810754,0.0,0.3384954239504506,0.0,0.2601523005846194,0.0
0.12470430928301982,-5.077542143245782,56.853542633900226,44.63453942733811,7.5149741885823484,0.2810077960907936,-40.55764030621332,50.79458080809704,7.909921572225224,84.84606227772822,4.343306457872189,9.234020631662506,0.20742170419886483,0.7815960642972927,3.905644256900705e7,1.2135013587128698,27.953005304270334,29.70849956184999,206.5632055585391,47192.160785089436,90.65097932881513,30.933349505438915,-51.561017728606934,-306.52124513982875,53750.21436947312,56.47014923285362,-272.92967945796727,-518.6394427079928,58093.42974402949,-728.0762042037871,-350.9665559180281,53925.49079845332,910.928845304177,15872.519186644304,-120853.73264626376,0.30287394333736306,0.06315202884403666,1.0579322169920857,9.533189174448213e6,2.3235062497055354e6,77.09808959810809,0.0,-10.926839259596616,0.0,-4.760294008624891,0.0,-8.470506747546956,-1.3134173155900517,0.027987635311404253,0.010990636891521723,0.0028300809365600444,-6.17792374420287e-8,0.0006759983264427837,0.0012076681165768715,2.740326393073124,0.0776810638416735,0.00010861677799604128,0.0860606323709705,0.1167056466950958,4.261187726869754,0.683012652912116,0.4651727926069803,1.2135013587128698,12.809621354096192,90.65097932881513,7.825735066919439,0.10729289328410235,-0.0040554629746365894,1.0,10.0,0.0,0.0,-36.46174011467678,-0.29977946934652855,-0.06879249558729875,187.81105030513024,-1.1773352823935466,-0.28266435871263607,-8.154169907997169,-0.18045068147227672,-0.3869083090611769,-0.3514500909320404,0.08967756843047074,1.0678333917253249,-57.901934037970086,2018.825249824568,-84360.85268079542,0.23815794735855828,0.828700801646556,-69.40658318718388,2577.9345557579727,-113198.92955166679,-1.3061111555515437,-70.7655180860651,3356.3506143738678,-160360.24769077016,-42.81365535853039,4366.327975251206,-234708.50505069268,5409.5349977850055,-346228.19689750427,-499647.6597111543,0.7078987848814828,0.0,0.35224162610570414,0.0,0.23928415825191618,0.0
0.12617401412268012,-5.06582553391132,55.121061348103034,43.95300129059343,7.51390879345025,0.28358424050715264,-38.40726287517623,50.780448236980284,7.906813684623253,84.7513624988564,4.342534472724093,9.232170176517846,0.20255578470114877,0.7546504704820941,3.726823695826387e7,1.1856555103913335,27.97175168822227,29.719330131163712,239.68505408933305,49603.56376735735,88.55645477514804,30.949853181012344,-53.62405624584529,-291.6411799627919,56275.73565975862,56.46763076759135,-280.28574448546556,-504.6072668820173,60339.15885099373,-745.9016934806208,-316.3239950301073,54925.9437597858,1020.3107937097354,12685.50337809225,-135945.1240778681,0.30287394356498193,0.06413126834411742,1.0575790636562832,9.531922263849718e6,2.3234203165523284e6,75.323555529429,0.0,-10.671025553758865,0.0,-4.648007651857442,0.0,-8.213260412416213,-1.3131213103272503,0.02900807731167859,0.011702321572183082,0.0034918298363006478,-6.656483695093799e-8,0.00066410878417091,0.0012830243968700978,2.739310939824342,0.08005640770832607,0.00011403244728538543,0.0886476588951219,0.12017411958587287,4.313943189590722,0.6975335402790901,0.4758614274306722,1.1856555103913335,12.517335735738422,88.55645477514804,7.639434218743609,0.11222198639297454,-0.004458787582479652,1.0,10.0,0.0,0.0,-35.34350298542421,-0.3103822992321914,-0.07211802193768763,179.31932728361838,-1.2354622194615206,-0.2978941523255992,-8.548920923449021,-0.18751724850328866,-0.40183660485942796,-0.3521888853237326,0.09675671228166416,1.0420408587892311,-59.79239586460292,2124.3148300634684,-90238.1859704334,0.25063658657504917,0.7727404751190967,-71.49107027746325,2711.1998999143557,-121190.90942621647,-1.5084246089861844,-71.82947809969323,3521.449392779761,-171762.74510272016,-40.11094643673851,4561.817176433136,-251418.37264699323,5603.280180634309,-370566.03237543016,-533321.1436191299,0.7312956961350113,0.0,0.3658520814887776,0.0,0.21874376962854863,0.0
0.12899137406098846,-5.043742018154479,51.99813546961265,42.69701535178926,7.511804577208601,0.28842470974677725,-34.61500567088992,50.75189586095807,7.900628823611823,84.56176851047591,4.341021996122347,9.228504173667398,0.19367853343672572,0.7063714568203743,3.411739407938954e7,1.1349517532810955,28.007277341044478,29.675133770339958,309.5258550998569,54439.71699536956,84.74153953745257,30.981077148446214,-57.71931115365367,-257.80305660722496,61275.34239434612,56.46148230362024,-294.6813743034183,-471.4442869580622,64633.42361996396,-780.6157031243325,-240.40250509339248,56430.9545152089,1247.722317394453,5173.771907808793,-168649.6572954922,0.30287394404302764,0.06601776950560984,1.0568786364025229,9.529308966110377e6,2.3232062245689044e6,72.09206973055618,0.0,-10.204581878743424,0.0,-4.444111381055836,0.0,-7.749476845316326,-1.312530185875783,0.031009790888703866,0.013155970513138337,0.004887197855170793,-7.661581148132081e-8,0.0006405266109125893,0.0014378753028737165,2.737313758298874,0.0847262738535969,0.00012490921343004597,0.09372444184470807,0.12697072581686794,4.4133221381471985,0.7256931029780476,0.49663949681988684,1.1349517532810955,11.983768555219363,84.74153953745257,7.299539389395047,0.12200526952465915,-0.005322608237649412,1.0,10.0,0.0,0.0,-33.327069557953884,-0.33112967792247944,-0.07876225439988305,164.34545360583883,-1.3519117581059414,-0.32865995668256387,-9.338242028357463,-0.20148716159692293,-0.4312830261369085,-0.35358929416662077,0.11092946168021076,0.9819626767153913,-63.40893584259591,2335.44849173437,-102336.20713704769,0.275406578189786,0.6499694836101096,-75.41220500900965,2977.0858698191646,-137659.0468576901,-1.9300168710260133,-73.45896947901727,3847.5566268772573,-195247.96700825784,-33.656144967115175,4940.582574830627,-285777.4259670545,5959.260021666016,-420393.7335020761,-601559.0419748151,0.7770183768819781,0.0,0.3925584689267743,0.0,0.1788361008726148,0.0
0.13033452215339536,-5.033383159878921,50.59493998945712,42.12048550426964,7.5107730288708066,0.29068580522723797,-32.946918305411195,50.7375936559313,7.89757430391417,84.46761228540323,4.340286119387362,9.226701212158968,0.18964275848188608,0.6848053911960442,3.27326127050372e7,1.1119468809684128,28.023989894508848,29.623622531657738,345.88021847377485,56844.827618817515,83.01017218186813,30.99574730619943,-59.736691593560536,-239.09999583609823,63728.995901730836,56.45793482560555,-301.6792039841465,-452.6114907456992,66664.3983886127,-797.411746662454,-199.6521578603456,56929.60290596076,1364.5536339667337,881.309618017843,-186122.82442736547,0.3028739442915098,0.0669213966356089,1.0565338802335618,9.527974377941158e6,2.3230799707443085e6,70.62577006147892,0.0,-9.992649699919252,0.0,-4.35186154161526,0.0,-7.541052425429571,-1.3122371597522375,0.031984696629025706,0.013891714965105703,0.005613469729877856,-8.184028548744709e-8,0.0006289243347718539,0.001516721275012512,2.736338123716494,0.08700662055169604,0.00013032588235630286,0.09619897963643396,0.13027864776215126,4.459881597124736,0.7392672738013455,0.5066765868393237,1.1119468809684128,11.741040375494729,83.01017218186813,7.145012276129793,0.12682279300428861,-0.005779508955938472,1.0,10.0,0.0,0.0,-32.420709713825204,-0.34121042587544037,-0.0820552884509583,157.75957349768015,-1.409773626254873,-0.3440701556675045,-9.729717476960863,-0.20834373112561705,-0.4457033076172402,-0.35424922785778723,0.11796408773821412,0.9482185970019659,-65.1245672562007,2440.208362042087,-108501.45739248821,0.287604960489075,0.5840217187401856,-77.23818768568935,3108.5725894713673,-146059.18910928263,-2.147088496421956,-74.02586601168352,4007.138470751165,-207220.1724985283,-29.944207571752965,5122.142411064242,-303260.29651662987,6119.755195704987,-445631.56484148256,-635750.9916049802,0.799210950233509,0.0,0.4055708228291197,0.0,0.1596000902913034,0.0
0.1318120473279899,-5.022110528514583,49.11103801851719,41.50208640112414,7.50961731103723,0.29313766631129573,-31.207544368133078,50.72133543367782,7.8941345879557945,84.36119668159307,4.339465768999169,9.224676474653691,0.18534125872357177,0.6620873224330207,3.1289462694737315e7,1.0874623260641667,28.042182352384394,29.543975294321896,388.2433889632528,59565.23449775264,81.167064757813,31.011706855756007,-62.004353746401755,-216.52501239773844,66477.88028040635,56.453570737998604,-309.4766375851587,-429.54924968352856,68877.39749158498,-816.0681985351708,-151.31632209528317,57292.94657216588,1499.5001856191298,-4420.043913159576,-206852.52722223487,0.30287394458120126,0.06791855446311439,1.0561465680776618,9.526437622937977e6,2.322922025092923e6,69.06505000394462,0.0,-9.766857465466146,0.0,-4.253871429911563,0.0,-7.320612257145006,-1.3119062680874272,0.03307214576025944,0.014733977109582592,0.00645970715327749,-8.793127179769297e-8,0.0006158984800524818,0.001607363186810162,2.7352472962031036,0.08955551773973205,0.0001364583102556953,0.09896139073051478,0.13396750484455872,4.510485897117314,0.7543111924954484,0.5178144409392289,1.0874623260641667,11.482209075157876,81.167064757813,6.980308830220185,0.1322356813665767,-0.0063181899982412285,1.0,10.0,0.0,0.0,-31.461972510408724,-0.3524368762538155,-0.0857719322760559,150.89264594025366,-1.4751889297333598,-0.3615880547503388,-10.171734927848703,-0.2160333026621525,-0.46184979445338514,-0.3549691863173283,0.12590911229158813,0.9071590634260788,-67.00156946204743,2558.4870528683427,-115589.51868329344,0.30131170377914096,0.5057613398805135,-79.2076989503784,3256.6565672318266,-155722.36761476207,-2.398209041637645,-74.4772937202714,4185.473038662788,-220985.11842325487,-25.352706602426814,5321.8935675618695,-323331.7878821796,6287.767457970371,-474506.29646960285,-674555.080317498,0.823911839298767,0.0,0.4200907681816026,0.0,0.13830893592749918,0.0
0.13497916529617954,-4.998367117147385,46.12663657572185,40.22960780980153,7.507066796019295,0.2982654830549262,-27.787618085505503,50.68459388445669,7.886478483986891,84.12297294535702,4.337669753914742,9.22018953857331,0.17657913281341994,0.6166819156403438,2.8454540396655288e7,1.037711250324311,28.08040796912455,29.29111125148108,487.7602532147889,65661.45680667492,77.42064893709428,31.045225300808497,-67.03588560312441,-160.7653551560176,72535.06104244149,56.44258720323031,-326.5374504946377,-371.5056624816442,73509.7601729663,-856.6793325591583,-34.92589946240485,57330.23132104824,1811.9772709948272,-18023.056198459555,-257025.33741052455,0.30287394526384703,0.07006684543676657,1.0552879728565314,9.522891837386409e6,2.322512296402712e6,65.89337434584566,0.0,-9.307256387023616,0.0,-4.055427185970427,0.0,-6.877167889877356,-1.3111661209455874,0.035454707288032045,0.0166594967679054,0.008447327399956503,-1.022846043052901e-7,0.0005870748051334267,0.0018160726432181313,2.7328468113099817,0.09516215119040956,0.00015022066675137756,0.10502433402410573,0.14204904004051847,4.616785934111849,0.786954361282265,0.5420244398302112,1.037711250324311,10.95453942679443,77.42064893709428,6.644806577326346,0.14423431653914393,-0.007609847777666062,1.0,10.0,0.0,0.0,-29.532931065844124,-0.3769691907527362,-0.09407297934450465,137.3921688534721,-1.6216883384966225,-0.4011800429281934,-11.15954886406705,-0.23303683315046617,-0.4974556562421843,-0.35649038842018743,0.1436660156918564,0.8047470499834586,-70.97352785883872,2822.623030841059,-131897.1182334759,0.33169882891119606,0.317164066352448,-83.264648414296,3585.8489750599447,-177974.4224172331,-2.981264265424487,-74.77633813812817,4576.385702201869,-252647.1908160833,-13.581562071584264,5747.226932540729,-369372.42282213026,6610.963557916062,-540320.5001875897,-761697.770650931,0.8778520776373993,0.0,0.45192873043212667,0.0,0.09230540066335811,0.0
0.1366727132501371,-4.985898439190904,44.63290583912369,39.57736198668405,7.505662498252202,0.30093437222492747,-26.11599360696589,50.663866612961705,7.882225106074883,83.98987298070081,4.336688773196335,9.21770764283984,0.17213425909895588,0.5941041126385063,2.7070187443432905e7,1.0125439979234274,28.10036349996824,29.109339112287564,546.048992498488,69070.22083246146,75.52470873383083,31.06272704937099,-69.82169081252427,-126.64550196042785,75859.31854140684,56.43580721552824,-335.8516342695952,-335.4600041725852,75901.49553286217,-878.7333018382417,34.68888496994463,56880.25545810747,1992.3566046986882,-26670.734521682632,-287320.7382920251,0.3028739456658683,0.07122156629511539,1.0548130376702027,9.520849310235066e6,2.322251042838437e6,64.28870947328554,0.0,-9.074302533229833,0.0,-3.955410518070042,0.0,-6.655162267388352,-1.3107526582403035,0.036756760126227146,0.01775870500830349,0.009611365386984297,-1.1073757117735376e-7,0.0005711745766586759,0.0019361197617154002,2.7315282553474436,0.09824038931972193,0.00015792671471009863,0.10834520065933866,0.14646671309586337,4.672405078395323,0.8046317233785915,0.5551543102158644,1.0125439979234274,10.686614500880179,75.52470873383083,6.474613100065776,0.15086921790230215,-0.008383176597552219,1.0,10.0,0.0,0.0,-28.566955368418775,-0.39033979009419645,-0.09869994516694335,130.7937898331772,-1.7035678830889387,-0.42351962416619116,-11.710422152407466,-0.24242160660681836,-0.5170489946478984,-0.3572910095548356,0.1535659465810221,0.74163742166379,-73.05940728897937,2969.7067276435037,-141260.09637707417,0.3485046692865431,0.20425884989976167,-85.32555026287653,3768.203056706825,-190760.88948075607,-3.3188202952595605,-74.52483822825357,4789.477911803829,-270815.25408800814,-6.125051319443266,5971.1911083787545,-395705.1503478507,6758.791060309306,-577689.1296685443,-810335.4541671844,0.9072375705390248,0.0,0.4693459252958392,0.0,0.06755697392068227,0.0
0.13843080471881605,-4.973116956671151,43.15201950019342,38.91994065860361,7.504175248859241,0.3036498975057194,-24.485724554730925,50.641536369463225,7.8776913270449755,83.84745091572319,4.335655536498466,9.215069946456275,0.16768587228704285,0.5718217976200372,2.5720982480961908e7,0.987409886831064,28.120681774913912,28.885861814507376,610.4530215100613,72719.10865016183,73.63068758659986,31.080560109913208,-72.78368154522633,-87.91683630765152,79367.33542861846,56.42810767351427,-345.65952735628787,-294.2067436023971,78302.59141872477,-901.8696426001253,112.56046641080836,56022.0715391499,2189.62259103944,-36758.07952256057,-321531.3505623337,0.3028739461124829,0.07242461475385326,1.054308396772554,9.518616552632224e6,2.321946932483534e6,62.68597892212954,0.0,-8.841311593312875,0.0,-3.8557945157653366,0.0,-6.435023496914062,-1.3103100880665361,0.03812844526494702,0.018952942621318514,0.010897477325906305,-1.201281607394992e-7,0.0005543248355073474,0.0020672636257499885,2.7301336129252665,0.10149519883002765,0.00016618271151498155,0.11185038482758405,0.15112260356328608,4.729241230661363,0.823147688067048,0.5689176091448571,0.987409886831064,10.418291992296638,73.63068758659986,6.304287512591203,0.15791617155919763,-0.009251727062542263,1.0,10.0,0.0,0.0,-27.608947151458803,-0.4043988317754597,-0.10364271638581822,124.35893301235288,-1.7911987416361936,-0.44759195665375606,-12.299048636515035,-0.2523805963484041,-0.5377949414242802,-0.3581123779064118,0.16414017475590473,0.6697502355146514,-75.18942868817027,3126.6180814218455,-151467.97104286824,0.3663567316642906,0.0778649411521835,-87.37208362021553,3961.9393670952304,-204708.31896882254,-3.6887954306796065,-73.93081091053156,5013.0229240563585,-290609.0225147291,2.5378923037079124,6199.556285164878,-424318.27230770316,6890.255551215225,-618058.539351098,-862160.8317762672,0.9381323263331915,0.0,0.4877110205315023,0.0,0.041797090336081,0.0
0.14020754336722485,-4.960363775051906,41.723514656797775,38.27507992209405,7.502642099929726,0.3063362630469469,-22.939007380690917,50.618114727310136,7.872986466812081,83.69909360622448,4.334596201484551,9.212340666744597,0.16335337078410822,0.5504260966853688,2.444178997240205e7,0.9629859887897915,28.140771626943156,28.623645199240976,679.6945377481527,76521.02585554653,71.78957904234122,31.098215949422116,-75.84931113028343,-45.2442406607478,82966.46707948486,56.41965122271181,-355.7130576683495,-248.43605108186668,80628.0805828181,-925.4954849106444,197.1856415993939,54711.542480015894,2399.508652177014,-48184.8122738569,-359136.7736721501,0.30287394659585365,0.07364482874837423,1.053786446499387,9.51624016174017e6,2.3216040389947714e6,61.128344459846964,0.0,-8.614545181891826,0.0,-3.759267592126931,0.0,-6.2226273787196345,-1.3098487538234818,0.03953484634847634,0.020216371368149556,0.012280219584408354,-1.3029153890653786e-7,0.0005369557035941672,0.0022067958379663687,2.728697390858577,0.10484594117381091,0.00017479136885395355,0.11545218936194304,0.15589921132135068,4.785744097840301,0.8420315127735999,0.5829620970637793,0.9629859887897915,10.156765792243707,71.78957904234122,6.138402871382365,0.16520076642925985,-0.010201669404441518,1.0,10.0,0.0,0.0,-26.68448041784256,-0.4187862407695788,-0.10878281678619581,118.2540750258317,-1.8824962394156086,-0.4728479389618929,-12.911294557427711,-0.26267015221187134,-0.5591790349322612,-0.35893211894110627,0.17513273024536324,0.5903290694988421,-77.29931905176952,3289.480510015479,-162300.11615276564,0.3848139944082756,-0.05961588264969521,-89.3332099523495,4162.103523375556,-219515.53160930437,-4.0833751767324875,-72.96082114845882,5240.757222348265,-311593.48051369283,12.302455231254735,6424.670445405009,-454562.0819645219,6997.214897222059,-660452.816078696,-915748.2061639216,0.9697495077914049,0.0,0.5065607954965287,0.0,0.015726500468581137,0.0
0.14200614014552074,-4.9476172554082956,40.343142246867956,37.64145853131759,7.501059602476961,0.308995344600788,-21.4689677401919,50.59351661253704,7.868097262809538,83.54435575874056,4.333508585415354,9.20951242172329,0.15912608478143736,0.5298458995439209,2.3226835024263874e7,0.9392125588939466,28.160621175728576,28.320565137647144,754.1706910839916,80486.99689788406,69.99687291680034,31.11569544133367,-79.0263190524879,1.6828324498437368,86659.34802398921,56.41041146574705,-366.0331105254026,-197.81155760306635,82860.68365769341,-949.6552490761264,289.04901789649966,52889.06443677367,2622.920311643967,-61104.583023369065,-400498.0856469194,0.3028739471198344,0.07488449740621861,1.053245895169974,9.51370788289773e6,2.3212189296000563e6,59.611989033659384,0.0,-8.393447100368466,0.0,-3.66558764048105,0.0,-6.0173422726794215,-1.3093670755807922,0.040978627482740206,0.02155483596463447,0.013767640402813825,-1.4130867417313035e-7,0.0005190414216597857,0.002355472507560349,2.7272160275896575,0.10830085542020845,0.00018377673302448898,0.11915879261789945,0.1608065626342023,4.8419836637269755,0.8613244861133387,0.5973152859711186,0.9392125588939466,9.901391344307797,69.99687291680034,5.976551904868021,0.17273977936072243,-0.011241683843546863,1.0,10.0,0.0,0.0,-25.79081571239491,-0.4335281098791089,-0.11413506221625941,112.45199568589678,-1.977733329790229,-0.499381955200814,-13.548887262645522,-0.27331751785907615,-0.5812522816989656,-0.3597511435208814,0.18657272188811933,0.5028156666933714,-79.3848875421254,3458.6372836234887,-173804.52550162573,0.4039198303546643,-0.20901413328525859,-91.19703733397651,4368.960407031859,-235247.97016725104,-4.50444008860139,-71.57348262828614,5472.484965357278,-333853.4372532547,23.28014734191867,6645.192609527401,-486537.6677587874,7075.506124944805,-704954.851493022,-971032.3028372288,1.0021514506426779,0.0,0.5259350975757867,0.0,-0.010669268545582082,0.0
0.14563306837742954,-4.922397324584074,37.74549142758465,36.419216378208866,7.497776659665924,0.31416884845983445,-18.769515310035295,50.54114194154878,7.857849131775868,83.21829332326668,4.331269704536781,9.20360801441139,0.15105444753627761,0.49137917655917157,2.0998028840814654e7,0.8939947984675829,28.199024910558467,27.592509424768963,918.2944088210493,88844.10038710106,66.5851459137009,31.149670105287615,-85.65693476875315,108.17673859313341,94232.14907621666,56.3897647028514,-387.27155443198893,-82.14691429338082,86912.1263808697,-999.090099234471,493.75571481907934,47513.87315653541,3107.5607800567686,-91688.73436767903,-494795.0746211114,0.30287394829072295,0.0773976482369581,1.0521188768134926,9.508197860371616e6,2.320319419833388e6,56.72718473206786,0.0,-7.971777596642662,0.0,-3.488220091707679,0.0,-5.630887974773872,-1.3083498000945084,0.04394911269596133,0.02444273695460401,0.017046587591954987,-1.6592693245359622e-7,0.00048198412124242476,0.0026791241488448433,2.724144598135215,0.11546064034724708,0.0002027193489339345,0.12681666699085262,0.17091798619748225,4.952463182683666,0.9007764987129291,0.6266639456447232,0.8939947984675829,9.413171056319863,66.5851459137009,5.667531830910858,0.1884382968510383,-0.013598170763950023,1.0,10.0,0.0,0.0,-24.10805231474952,-0.4637738969220542,-0.12538573680093396,101.79764974893693,-2.1784513336071507,-0.555917985238321,-14.889175477055659,-0.29549993390932955,-0.6270594064062686,-0.3613689339844885,0.21059181070861702,0.3038301933062756,-83.40901157152743,3812.40654983716,-198692.9702619798,0.44371936012541874,-0.5425762889713144,-94.53375261603381,4797.890778529061,-269298.97978312173,-5.421578422842667,-67.4202264146914,5940.385518998369,-381895.2513706038,49.01358704704735,7060.414942892841,-555151.2440861176,7126.263131925873,-799278.2474670107,-1.0846873950234256e6,1.0686686451174507,0.0,0.5658829715277817,0.0,-0.06377406986800324,0.0
0.147339615177143,-4.910747323086534,36.602878525238786,35.86841757928674,7.496190208795319,0.31651404989352533,-17.61042514645232,50.51519279866113,7.852846536444527,83.05835098092163,4.330195571526839,9.20073633593001,0.14745235793996353,0.4745716663493296,2.004196975181821e7,0.8738984055153525,28.21628532545497,27.195056103710666,1002.2054996280903,92942.89183689641,65.06792475792373,31.165038691864225,-88.87974776401578,163.9735071260286,97841.18426100891,56.379153919846644,-397.45803537458,-21.246737855490316,88571.79234910812,-1022.6679196981429,599.2910347052518,44110.35784430115,3351.6524438880406,-108362.92795503439,-544588.3613241016,0.3028739488984568,0.07858617373480323,1.0515716338995424,9.505411164954802e6,2.3198362438665554e6,55.44475427855145,0.0,-7.783837808735805,0.0,-3.40976125109487,0.0,-5.460835036615425,-1.3078494114381305,0.04537300148563485,0.02589206896914238,0.018723895927527864,-1.7870423163408572e-7,0.00046415875036882333,0.002842954881670233,2.7226604239188448,0.11891872382105863,0.00021200935756135442,0.13050383226803117,0.17577307432465117,5.003091931844667,0.9195951844533867,0.6406549003666445,0.8738984055153525,9.195014012605604,65.06792475792373,5.529638504042466,0.19605020060339887,-0.014836162413596492,1.0,10.0,0.0,0.0,-23.367399449455785,-0.47823382567060146,-0.13089196359533095,97.22278958226647,-2.2769241486712617,-0.583952266050972,-15.545048528934295,-0.30626844586481117,-0.6492083751800257,-0.36211422660239023,0.22233025218558988,0.19945757660640465,-85.20557284660916,3984.4728972801013,-211201.26899859353,0.4630260679865782,-0.7149148222674049,-95.88495750965733,5004.58339154245,-286417.27591755637,-5.885423774579095,-64.78456110290574,6159.313693118504,-405970.63753853645,62.90410314400915,7238.7301665320865,-589320.013262522,7093.0678718467325,-845621.4183577506,-1.1386322907563043e6,1.1004962875382027,0.0,0.5850786955805635,0.0,-0.08864291817207227,0.0
0.14914752432334427,-4.898551640282728,35.44392050657761,35.300967145335754,7.494480869489904,0.31893515412133455,-16.45281232231649,50.48677483891534,7.847420265315188,82.88433547538746,4.32904347822151,9.197628461275995,0.1437641574075691,0.4575967399421358,1.9087732113139823e7,0.8533802983552428,28.233966562622342,26.73506745164521,1095.9344212759506,97401.6150781172,63.518199154197795,31.180871860432493,-92.36535208691289,227.19302467327063,101687.41422533416,56.3673168037897,-408.3812428006776,47.92402864738498,90129.77163133916,-1047.8582506139464,717.6703090872737,39829.79416916747,3621.6342008338333,-127758.82796306012,-601407.0057672869,0.3028739495848533,0.07984941830854982,1.0509801619079935,9.50231818840105e6,2.3192803513895394e6,54.1351756999133,0.0,-7.591574271694823,0.0,-3.329908346239334,0.0,-5.288302779234664,-1.307303794416141,0.04689898580354662,0.027492925269661392,0.02059840094417212,-1.9313489646937313e-7,0.0004450360081470437,0.0030249456985139045,2.721060846393984,0.12264452231146585,0.0002221108775113661,0.13446797622828865,0.18098288428400539,5.055788341485394,0.9397131720111949,0.6556003245508425,0.8533802983552428,8.971445124653004,63.518199154197795,5.38845815006379,0.20426880519840182,-0.016244676664188655,1.0,10.0,0.0,0.0,-22.615831563695487,-0.49370463473697745,-0.13687414744999118,92.65359510653438,-2.3840726399291836,-0.6146741236604938,-16.25748536459621,-0.3179093308185984,-0.673086408087761,-0.36289252701182495,0.23506925773206871,0.08115502110484109,-87.03200563279357,4170.483812701568,-225019.28755426104,0.48387887014743164,-0.9085449330051091,-97.14660534353963,5226.502581069513,-305329.8132138662,-6.399954344075332,-61.477356354264046,6389.240432213169,-432505.79654765065,78.94939970991797,7413.1576613017405,-626803.2595783431,7012.4361947342495,-895950.2738155778,-1.1956729862252823e6,1.1345743236185792,0.0,0.6056886785353707,0.0,-0.1148646698026258,0.0
0.15275182631301087,-4.874672998333241,33.2803249693397,34.21646986221515,7.49098658540945,0.3235636141511402,-14.341439431227471,50.427225175929905,7.836212711649397,82.5233280498389,4.326703954772777,9.191229975745834,0.136779058451344,0.4261112956027453,1.734893745385663e7,0.8147009901350265,28.26724593291165,25.69646152373212,1298.1345180175483,106648.94060125788,60.59469643743598,31.21101677681969,-99.53179600589768,366.24922145411097,109395.5277489838,56.341994037425366,-430.55187445207645,200.49259146990363,92529.78552166634,-1098.6989715431782,974.2689093967216,29015.490882741804,4195.385153699791,-172183.271409544,-728069.2470223114,0.30287395109342474,0.08238026005064764,1.0497653637557416,9.49570346714329e6,2.3180302228390244e6,51.66569202139873,0.0,-7.227967368845797,0.0,-3.1801169200387394,0.0,-4.9660687043606035,-1.3061674338135734,0.049992635407550966,0.03089241458573404,0.02464648004660852,-2.248487220533586e-7,0.00040629439519163893,0.0034148005807837292,2.717788194238659,0.1302636504266313,0.00024303261576322206,0.14254685444374923,0.19156754772997273,5.157971355870584,0.9803863897124666,0.6857624892894625,0.8147009901350265,8.547435557567503,60.59469643743598,5.121108374953133,0.22111974066576767,-0.019372376339655915,1.0,10.0,0.0,0.0,-21.211825341905758,-0.5249918634465398,-0.14925904401876855,84.31905710753837,-2.606400589115677,-0.679129435016131,-17.73180202430789,-0.34183679131618516,-0.7219531367731558,-0.36440929074409,0.26139251461371527,-0.17911954857912044,-90.4085649378075,4552.090690685171,-254331.43269643324,0.5266606790902636,-1.3294510462081481,-99.08641310058181,5676.443402101551,-345448.0454331947,-7.498510079989492,-53.17821979528425,6837.623962091623,-488557.2632360285,115.29085814343688,7707.89699787277,-705335.9409134466,6693.5421446430355,-999550.268410732,-1.3074904074139507e6,1.203589538344589,0.0,0.6476056504357677,0.0,-0.166635154836609,0.0
0.15449504740395942,-4.863325512349924,32.29915046528561,33.71317184466695,7.48925595248839,0.3257056490722639,-13.405745585732914,50.397018793077365,7.8306056006686156,82.34198060502563,4.325552407471093,9.188038058772854,0.13356547064630095,0.4119237672977064,1.6579074344137527e7,0.7969934523461536,28.282346983426237,25.134986962407382,1403.4950040044741,111293.05251118228,59.25528663136969,31.224899772916245,-103.10091817093675,439.91480626427204,113127.68593936597,56.32898016298693,-441.4576651300763,281.46666654639887,93307.34625243288,-1123.569563978222,1108.4000293144175,22590.947386267555,4490.097713277887,-196639.9205530392,-796172.8483238842,0.3028739518947974,0.0836101003644152,1.0491609962397972,9.49228202364432e6,2.317354525260569e6,50.53476875540569,0.0,-7.060939931996001,0.0,-3.1118868045960193,0.0,-4.819868254244053,-1.3055941404849147,0.05151228677782396,0.03263942812710817,0.026758535904342587,-2.416941962836338e-7,0.00038732240571214135,0.0036168348198080923,2.7161653878812193,0.13403997207303206,0.00025351727863227554,0.1465371306969923,0.19677879246392363,5.206025888644945,1.0003326722233787,0.7005194714049647,0.7969934523461536,8.352083423992784,59.25528663136969,4.998127733587372,0.2294883550109841,-0.021048779379583535,1.0,10.0,0.0,0.0,-20.574674710259664,-0.5403256525655534,-0.1554688120897446,80.62495113639905,-2.7181086019117484,-0.7118689089277074,-18.470600393150022,-0.35375600289058834,-0.7461879712737721,-0.3651261162691972,0.27456421201470305,-0.3169985645412371,-91.90113705185013,4741.451415042542,-269360.1717160733,0.5479218667703605,-1.5501348964414206,-99.72291448546807,5896.844183080537,-366013.0972047545,-8.065433115855194,-48.28750833672068,7047.715558525161,-517157.35721747554,135.08113361986454,7820.732750661253,-745049.1626777484,6454.261671085656,-1.050919203963671e6,-1.359807612055597e6,1.237469814958767,0.0,0.668268721439976,0.0,-0.19137343205586876,0.0
0.15623769576842544,-4.852109014102409,31.357864420359387,33.22317592919423,7.487499868203087,0.3277829738748764,-12.521148492669527,50.36589300161475,7.824878550668988,82.15629033163958,4.3243883938683005,9.18478346222795,0.13045369820674044,0.39836828076414255,1.585167741359676e7,0.779904732807474,28.296762391395312,24.534401631142217,1513.9017777867257,116047.8743779033,57.961999991242976,31.238315130938826,-106.73547950157884,517.852511600225,116851.17068608086,56.315512097641864,-452.4756220891404,367.203980452111,93804.04980967028,-1148.6054610204214,1249.136516785608,15320.05792446681,4796.094237445218,-223171.91913931622,-869011.2705593354,0.3028739527459035,0.08484323363853867,1.04854599133677,9.488711711497186e6,2.316630603277633e6,49.44310211008576,0.0,-6.899373696745878,0.0,-3.0462593804916365,0.0,-4.679565118086863,-1.3050053016236074,0.053045942626191944,0.03445517898580877,0.028974044024559924,-2.5958399914030354e-7,0.00036824674361874956,0.0038279563116158048,2.714517069274189,0.13787449683047703,0.0002642305734339773,0.15057937709003946,0.2020463950047681,5.2531814082866966,1.020454986405905,0.7153779419740633,0.779904732807474,8.162739335277328,57.961999991242976,4.879055711958615,0.23799411242084714,-0.02283865633329029,1.0,10.0,0.0,0.0,-19.963141972966525,-0.555779260023656,-0.16182016236741883,77.13216343228669,-2.832512170457602,-0.7456393881213803,-19.22589176626387,-0.36589909626045264,-0.7708043508457796,-0.36583176583348753,0.28801725288061386,-0.46285801324476417,-93.29248854475537,4933.629496561489,-284943.04060905176,0.5695423363458424,-1.782181663929764,-100.14491784220019,6118.4259565603315,-387330.9837613366,-8.655905675632553,-42.786011814981194,7251.951134657519,-546703.8011073826,156.39602905675758,7911.150146268076,-785806.8565418803,6153.145165913334,-1.102871233361803e6,-1.4103358561747286e6,1.2716573679330159,0.0,0.6891756131229652,0.0,-0.2158704884630103,0.0
0.15954875543290584,-4.831138000325497,29.671302858390597,32.32666607431991,7.484092765205209,0.33155074136457907,-10.968776925849049,50.30415895006871,7.813661275604873,81.7913434273949,4.3221418714287205,9.17842324327444,0.12480280636792576,0.3742200410051503,1.4576217608083038e7,0.7490311318808212,28.322195797440546,23.282841469758026,1738.0616081481628,125392.76408406519,55.62355089981375,31.26251204885559,-113.82320672623267,678.0719785934081,123877.39460266901,56.28878028023332,-473.71926611316,543.5726175580137,93889.35543678446,-1196.62499795262,1535.1485451459546,-1026.024147522148,5409.275520221538,-279728.0114688017,-1.0213248326100067e6,0.3028739545097874,0.08719617615025721,1.0473479922199898,9.481501045065025e6,2.315116000753591e6,47.470064734123824,0.0,-6.606441724902309,0.0,-2.928265923019722,0.0,-4.428047707410674,-1.303842402023876,0.05599787587346951,0.03810227529022642,0.03348028757540915,-2.966559575328043e-7,0.0003318255870014913,0.00425529408317138,2.7113135582012786,0.14532362933742157,0.0002852055144264918,0.1584043386513372,0.21220971063241895,5.340354913830827,1.0591984908576642,0.7438901396823746,0.7490311318808212,7.818410167925728,55.62355089981375,4.662860076061936,0.25453382055514223,-0.026573873068205307,1.0,10.0,0.0,0.0,-18.866663087397058,-0.585468558306365,-0.17428436685492482,71.00138307331949,-3.0574287882187683,-0.8127310523510427,-20.706928409395346,-0.38960402019911655,-0.818644703222473,-0.3671424330297607,0.31436195567043856,-0.7626412665188529,-95.63407556567856,5305.991146867018,-316095.0601685346,0.6116177945270495,-2.255315553824775,-100.30834059501734,6541.266166805868,-429924.1978077167,-9.84459501787645,-30.534278765775746,7620.13490072667,-605412.582944006,201.35334491080835,8012.732775385705,-865927.4795278239,5392.118023777091,-1.2025396801990797e6,-1.4995806215845444e6,1.33747132116536,0.0,0.7295811893250725,0.0,-0.2616766241927542,0.0
0.1614081640498462,-4.81955121526674,28.778882614706156,31.84209091599878,7.4821395636734875,0.3335620241749005,-10.164642378105436,50.26798036405553,7.807168899328007,81.57942943985478,4.3208605080161755,9.174749603185452,0.12177092604017936,0.36151754479011733,1.391606779585972e7,0.7325589465620626,28.3353098093745,22.51513823278627,1872.4330218992288,130820.28113024647,54.374771453240804,31.275351523513542,-117.90720082834599,775.1915400272674,127778.4607762515,56.27318838923552,-485.82122003594674,650.5075090191862,93392.20011399918,-1223.8346234270803,1706.6278460718095,-11777.532252353478,5772.147728032979,-315264.30805807794,-1.1153482004033774e6,0.3028739555902025,0.08852313347686437,1.0466585131385877,9.477198187057866e6,2.3141821415421166e6,46.41691562955478,0.0,-6.449547512963436,0.0,-2.865629843640669,0.0,-4.29488636278575,-1.3031635808436173,0.05767625278546822,0.04026738615977661,0.03618724683378654,-3.19360464563322e-7,0.000311350200372227,0.0045109163861250245,2.7094734155253843,0.14960060427640953,0.0002973274042972655,0.16288042282547532,0.21800296569148983,5.387931047702656,1.0812559614484964,0.7600569813842072,0.7325589465620626,7.633392776807884,54.374771453240804,4.5468863229470555,0.2640358208332644,-0.02887595013376518,1.0,10.0,0.0,0.0,-18.286049712783615,-0.6023198916802341,-0.18151228132322073,67.82473580609638,-3.1880852301500604,-0.8521240516041748,-21.56497085107593,-0.4032830602843558,-0.8461226641135277,-0.3678612765295297,0.329605108530041,-0.9443166470578492,-96.76107455287925,5518.802419008999,-334475.97201647324,0.6358116051641056,-2.539970002231348,-100.00454415404892,6778.760109363875,-455036.4485954528,-10.551319771036344,-22.553317722004117,7813.041970734019,-639810.9863357819,229.3064305513025,8024.137915705116,-912300.7096880262,4844.87646191053,-1.2586010952021133e6,-1.5445934372601053e6,1.3749122156894933,0.0,0.7526596189466537,0.0,-0.28692011419892377,0.0
0.1633727559584271,-4.8074531162121525,27.875874069408724,31.34415029609064,7.480045237355557,0.33560403174276204,-9.363395093130148,50.22855977873439,7.800158402178408,81.35008766557218,4.3194914023609154,9.170788088656632,0.11867155292676464,0.3487191939781289,1.325867072191115e7,0.7157931559746561,28.348218320375,21.65207963122608,2021.2162560172685,136696.46879884112,53.102821037538064,31.288329947659182,-122.30256525374396,883.5215867396934,131851.3120064167,56.25632760871549,-498.7375140299847,769.7774268051144,92397.65531408001,-1252.7602016954982,1896.4320357314675,-24463.876612860106,6170.249069846691,-355965.72342422686,-1.2217299734812647e6,0.30287395680663143,0.08992943283042303,1.0459171610764135,9.472447132243205e6,2.313127637403722e6,45.344612685886794,0.0,-6.289377072588716,0.0,-2.802115641598227,0.0,-4.160085920735783,-1.3024258890575862,0.059464760087215615,0.04264948110211582,0.03918998314738023,-3.4492050455995164e-7,0.0002897686627929359,0.004793697040509901,2.7074970933270572,0.15419256946354504,0.0003103911542382251,0.1676725006153512,0.2241883404431946,5.437131193981907,1.104800936798223,0.7772540767726301,0.7157931559746561,7.444047337546378,53.102821037538064,4.42834908715679,0.2742393300370963,-0.031478352467112336,1.0,10.0,0.0,0.0,-17.698220262467462,-0.6202567002725967,-0.18932785707701752,64.65871145788174,-3.3295405620057466,-0.895114402725272,-22.492052765676206,-0.41802550276944844,-0.8756318182429899,-0.36860746011781337,0.3460599611129698,-1.1469302411414182,-97.79318628071158,5746.16023952913,-354586.4084267166,0.6618103118710923,-2.8558827519833225,-99.35069334851661,7028.842774688799,-482491.1260805491,-11.329303262215404,-13.205093676333915,8003.941036991505,-677223.8134659115,261.0749298293736,7995.993606278676,-962224.0354769907,4163.345934860195,-1.3174838258280288e6,-1.587070581495693e6,1.41483897740702,0.0,0.7773434792638544,0.0,-0.313172031952453,0.0
0.16541190042964515,-4.795048823141511,26.979597883820425,30.84198269425335,7.477838575844839,0.3376321234332629,-8.580692594211566,50.1863309357573,7.792717968471136,81.10613913215239,4.3180539121717505,9.166588834496318,0.11556213807191301,0.336072381362344,1.2616866877802115e7,0.699052899406231,28.360558833517846,20.69861055024663,2183.202217316154,142951.04198307128,51.831794345236666,31.301163416675195,-126.95144154292919,1002.2908571104912,136012.7963001147,56.23847008120717,-512.2806868149648,900.5089350663026,90815.30996657544,-1282.9635675082432,2102.935999383833,-39164.2629291262,6599.654402353123,-401828.7879811008,-1.3401730040361602e6,0.30287395815499185,0.09139365910252628,1.0451338649866388,9.467287188463941e6,2.3119569574086354e6,44.27350938378632,0.0,-6.128924623850431,0.0,-2.7389468696726285,0.0,-4.026225560141139,-1.3016376653681743,0.061336795971518816,0.045227516820527114,0.04246610613007662,-3.732491758476685e-7,0.0002674917654831248,0.005101438375423584,2.7054109634726853,0.15903797560695596,0.00032421730212160997,0.1727136191344933,0.23067599133448483,5.48704743773955,1.1295048816971787,0.7952244267996761,0.699052899406231,7.253866530837435,51.831794345236666,4.309448396898838,0.2850056797243318,-0.03437393672034102,1.0,10.0,0.0,0.0,-17.114424990230948,-0.6390116293942825,-0.19763462384447328,61.5650348274923,-3.480075937148686,-0.9412494417105837,-23.47652711272216,-0.433644834811864,-0.9067779453988728,-0.36936761960097686,0.36351815223682005,-1.369038662084292,-98.68151236926856,5984.504889881689,-376204.17884604225,0.6892652180196603,-3.2005606851937904,-98.28856923666112,7286.661620637561,-511975.86681208806,-12.171394786229028,-2.455764776347012,8186.0562893992865,-717165.1968284425,296.5864376215851,7918.813011953421,-1.0148928313160276e6,3334.52389095097,-1.377797261607734e6,-1.624554603769321e6,1.456673856655808,0.0,0.8032877159636859,0.0,-0.3399249796561853,0.0
0.16963629400324376,-4.769830854411923,25.24588161861315,29.846673618711012,7.473162496406618,0.341532219373908,-7.103045725776172,50.094536507762605,7.776773261516294,80.58168443268822,4.315023280537704,9.157604294610591,0.10944614758215217,0.3117738769529966,1.1406264068176216e7,0.6663838848831678,28.38257741249645,18.530264453197837,2543.9615468512106,156420.6983569429,49.34800707663562,31.325701577071392,-136.86073606947352,1269.358573460946,144360.79097443362,56.20062880223633,-540.7606629975596,1194.2832870072511,85565.4350109648,-1346.0627052108207,2562.111100042752,-75014.51338349415,7542.842242375666,-509451.4867763187,-1.6133045051847985e6,0.30287396124725224,0.0944413998700415,1.0434672187733085,9.455828857119557e6,2.3092735934800548e6,42.18175201774363,0.0,-5.8140931048719855,0.0,-2.616419623785283,0.0,-3.7670818625648423,-1.2999304225573207,0.06526187479773835,0.05092374366209158,0.04979046521857459,-4.382016758023084e-7,0.0002220730513805477,0.005787062429365025,2.700976734633538,0.16933152578614086,0.0003536652022969193,0.18336981388052215,0.2443235397175285,5.586769188611176,1.181567335449359,0.8328197597876044,0.6663838848831678,6.879111397383058,49.34800707663562,4.075648872427985,0.30786778201382714,-0.041048029517444885,1.0,10.0,0.0,0.0,-15.984076590691572,-0.6782838058597671,-0.21547530281350985,55.72125409047958,-3.8040039045251586,-1.0418491296091685,-25.587678174042516,-0.46704460046356355,-0.9729746056788676,-0.3708967435993692,0.4009107908773954,-1.8684238994922775,-99.88068076549585,6484.133303469514,-423362.3987702142,0.7476451490521044,-3.970376383902158,-94.7441654879514,7811.0183792790895,-576175.404807627,-14.030713822613626,23.443961315269135,8501.743708371676,-803213.8670236081,378.89005063090553,7582.697052082498,-1.1259361540891333e6,1179.7673412540062,-1.4979545624154648e6,-1.675305569076761e6,1.5445864011609605,0.0,0.8580758720400039,0.0,-0.3935658834995274,0.0
0.17179181375807678,-4.757204193957835,24.420414518012322,29.36094299470523,7.470723016219358,0.34336291825878795,-6.416760765566451,50.04542757187527,7.768361927672273,80.30420030149622,4.313449781168921,9.152870652452465,0.10648335378567195,0.30028420600953026,1.0844478342336517e7,0.6506937448818174,28.391912445133624,17.31980250114958,2741.486591433126,163565.95348179474,48.1532912857394,31.337174797469448,-142.06044848804268,1416.818227043741,148446.22990219598,56.181056135287605,-555.501945048052,1356.3553934708473,81757.66719687615,-1378.5040158183324,2813.0494749339114,-96348.54394597505,8052.649272370929,-571409.0290586567,-1.7680588153092244e6,0.3028739629921913,0.09600378402028316,1.042594428633121,9.449567593567183e6,2.307764165001277e6,41.176311041977016,0.0,-5.661982476955269,0.0,-2.5579383019038815,0.0,-3.6435850159507157,-1.299020016440588,0.06728695985378144,0.0540223964031155,0.05381837625098189,-4.7484414035080925e-7,0.00019946832808348362,0.0061629590755049235,2.6986558717953057,0.17471603995016444,0.00036907471296064045,0.18891498587634456,0.25138871004579033,5.635760232588663,1.2086059194108278,0.8521805612338271,0.6506937448818174,6.697225859975789,48.1532912857394,3.9624264062229964,0.3198176443588333,-0.04482969390059701,1.0,10.0,0.0,0.0,-15.445338039613784,-0.6985266452681672,-0.22490766239100246,53.00523167379576,-3.975587100087748,-1.0958574466393425,-26.701978739120257,-0.4846360082148843,-1.007620231319129,-0.3716537879419265,0.4206267103892678,-2.144162824297886,-100.13366069071469,6741.105721248567,-448630.9198855271,0.7782059027133311,-4.392901520971138,-92.18184000738472,8071.188724539604,-610495.0861489909,-15.040567916958516,38.67799466418046,8625.34103721174,-848654.2848002822,425.70701001064367,7307.841884045276,-1.1830939080599004e6,-172.2258276068378,-1.5554600553733758e6,-1.683959894266117e6,1.5900780380613804,0.0,0.8865695653902008,0.0,-0.4199168010439607,0.0
0.1739579409267,-4.744674001352369,23.628138102402826,28.887073422857,7.46823568777088,0.34509232292772013,-5.76880115350407,49.994511663325085,7.759722039860662,80.01865798911909,4.311850237268139,9.148011399553567,0.1036062529393928,0.28930669230484013,1.0314341145376842e7,0.6355511348723725,28.399965299640318,16.02970350200682,2949.377161112755,170936.96346727613,46.998979195724075,31.348008665518297,-147.38259590311281,1572.7944556861248,152410.66258395286,56.16133693804037,-570.450628130982,1527.6833605714278,77088.18356986468,-1411.2504725413414,3076.8060921211886,-120027.22795018804,8584.932788234506,-638814.2435818936,-1.9347320833415608e6,0.3028739648679975,0.09757864979622403,1.0417024394696477,9.44298273301888e6,2.306147612647198e6,40.20535761380255,0.0,-5.514550575252148,0.0,-2.5017299207272106,0.0,-3.52497576033781,-1.298077965818457,0.06933574435781789,0.05727239496610777,0.05807202613950865,-5.142264968073013e-7,0.000177282772127696,0.006559176329489479,2.6962840728324693,0.18021651464756958,0.0003847947619502864,0.19455880279070073,0.2585531416462532,5.683721108126809,1.236109917636442,0.8717480763776361,0.6355511348723725,6.5203791114813985,46.998979195724075,3.852505781454541,0.3320161996503006,-0.04890410950235421,1.0,10.0,0.0,0.0,-14.92789401081646,-0.7189991910573676,-0.2346107936994477,50.439448296719036,-4.15231899128235,-1.152000628452078,-27.84688201654233,-0.5026931471543861,-1.0430273679195916,-0.3723991998510835,0.4408726503041379,-2.4358615182455363,-100.12583016217701,6999.98287446631,-474819.6608001271,0.8094371108278873,-4.838251835902929,-89.05468337145153,8325.901767859918,-645996.1040624132,-16.098027968837172,55.45477142560506,8719.99997125943,-895213.1095434488,476.2358543277496,6952.628906479786,-1.2404701568848295e6,-1721.1738004757667,-1.6096335471955033e6,-1.6784139809425804e6,1.6362168100048884,0.0,0.9155681672647554,0.0,-0.44563887127272195,0.0
0.1761251273320955,-4.7322928593531985,22.87073665761626,28.426689701786966,7.465711564521885,0.3467105443209958,-5.1593723038452595,49.94198591323111,7.750890494827889,79.72629018616601,4.310231640385999,9.143046553259385,0.10082324906199255,0.27885972348109317,9.81597050452472e6,0.6209983557103811,28.406666939904504,14.662636617956263,3166.9709481281902,178507.74565961497,45.888300474648005,31.358167190389224,-152.8039788027685,1736.7929485130787,156218.15771950307,56.141662180338805,-585.5360709467909,1707.7153663383176,71512.18254934892,-1444.142667393328,3352.5287034436865,-146097.89578491333,9137.986034554231,-711686.0433852432,-2.113214822612425e6,0.30287396687423257,0.09915898197790829,1.040795319499669,9.43609274499423e6,2.3044269888571654e6,39.27159395196945,0.0,-5.372222249068781,0.0,-2.4479294676212633,0.0,-3.411508174903802,-1.29710789358853,0.07139820183672799,0.060664742484952114,0.06254071912604764,-5.563374376748227e-7,0.00015573506446425785,0.0069746802184821955,2.693871601911108,0.1858089924947672,0.00040073605080194534,0.20027535798198315,0.265782186773416,5.730443517209046,1.2639689614081973,0.8914295325523988,0.6209983557103811,6.3491032675165044,45.888300474648005,3.7462081602750965,0.3444086028297556,-0.05326986830456654,1.0,10.0,0.0,0.0,-14.432866157092292,-0.7396060118559848,-0.24454396701182865,48.02470580030719,-4.333470524585772,-1.2100834987341853,-29.017457577807576,-0.5211438783277345,-1.0790450599769859,-0.37312995024881124,0.46156326241064033,-2.742624257691812,-99.84161972403956,7259.026386590989,-501796.1728909812,0.8412017562443824,-5.3050257469687825,-85.34147808505494,8572.591045489708,-682483.6889351368,-17.19957642318746,73.78586287904218,8781.795495310333,-942560.4595094555,530.438743060097,6510.9695067752955,-1.2974635653002402e6,-3476.7250577469927,-1.659330717633651e6,-1.6564580502906186e6,1.6827974391197615,0.0,0.9449464325137815,0.0,-0.4705635272011877,0.0
0.18041323226905626,-4.708237597990814,21.468468069267356,27.55406198791023,7.460613600707065,0.34957693058943906,-4.057516188389626,49.833328332558224,7.73286496586569,79.1282143225121,4.306975411936088,9.132916299087116,0.0955797098213699,0.25964490493262743,8.915485032133311e6,0.5938570999189439,28.415858644843137,11.722109226253613,3626.489547060469,194089.82704050787,43.812836745158215,31.376346285912422,-163.8141872096058,2085.2083210432907,163215.63340934212,56.10332358914086,-615.743345821696,2089.89880892211,57577.49368483276,-1509.5428325958953,3933.9424626833725,-205239.95738156722,10294.930690231962,-872998.8339603628,-2.503091590385995e6,0.30287397125379734,0.10229931226431312,1.03895816764757,9.421537312725494e6,2.300705098736548e6,37.52814524984183,0.0,-5.104884668176365,0.0,-2.3481690759351843,0.0,-3.2011967826777807,-1.2951060739235594,0.07551205594521163,0.06780925512762576,0.07203645256250009,-6.482280857544659e-7,0.00011550220374238804,0.007855305956613339,2.688982250506768,0.19713592210120603,0.00043281489961855517,0.21178613570971178,0.2802515598446263,5.8192240905160135,1.3201329028607753,0.9306497536335891,0.5938570999189439,6.025816147117289,43.812836745158215,3.5460143453162876,0.36947318285209996,-0.06281949241298206,1.0,10.0,0.0,0.0,-13.515339428826309,-0.7807232807695826,-0.2648629901825167,43.65403624923713,-4.704746376453022,-1.3307976791659957,-31.407317950031874,-0.5588036597130833,-1.1520632028494395,-0.3745332413133071,0.5037875569529219,-3.3946444633867863,-98.41207391796614,7769.19891740942,-557347.6074905503,0.9055689759642289,-6.292673010955037,-76.14888075927874,9030.892979677279,-757321.5211561779,-19.51079840969436,114.91168315767628,8793.446704908158,-1.0379075814039217e6,649.0767741835949,5353.545287078972,-1.4074791940146403e6,-7619.4458873298345,-1.7405487128499986e6,-1.555455508444562e6,1.776182864774587,0.0,1.0041542705529225,0.0,-0.5173005716177945,0.0
0.18250497615867306,-4.696710113262443,20.827572599329915,27.145912141110262,7.458077349920624,0.3508109182266435,-3.5656391411609842,49.7780199234662,7.723807252536256,78.82709770774149,4.305361274336966,9.127825816999032,0.09314054634041545,0.2509199356411493,8.513726273367325e6,0.581367539107634,28.418353154963615,10.168532328250711,3864.9244323480652,201994.92382212984,42.85574019730942,31.384336868496703,-169.3209402778734,2266.931301950275,166338.1593510838,56.08512344620484,-630.6401787690186,2289.1272754556844,49264.94630165285,-1541.5673536886225,4235.370821291659,-237999.80531801004,10890.716110205363,-960489.539465572,-2.712033586315223e6,0.30287397360192875,0.10383742369282976,1.0380421278832959,9.413976480739547e6,2.2987302821047907e6,36.72485031094518,0.0,-4.980929436246327,0.0,-2.3025151136300743,0.0,-3.104959022055258,-1.2940893488062097,0.0775325781076372,0.07151143769424141,0.076996624407978,-6.974743651633154e-7,9.728560607710899e-5,0.008314131140176371,2.6865416189773743,0.2027862298933732,0.00044867399361548044,0.21749413465461664,0.2873824423829888,5.860789022483119,1.3480483991849201,0.9499002957930349,0.581367539107634,5.8751694170039945,42.85574019730942,3.452931612753117,0.3819579955365879,-0.06794619398610444,1.0,10.0,0.0,0.0,-13.095507019205488,-0.8009359413188752,-0.27509530092975654,41.70044218352868,-4.892082648547255,-1.3925488889869813,-32.60848553019158,-0.5777387356244041,-1.1885283880732533,-0.37519811844770584,0.525006472561635,-3.734923532675978,-97.27172168116911,8015.647627238809,-585432.6134224947,0.9376942733487603,-6.80609028356719,-70.71502336422527,9237.141728042503,-794981.8028748714,-20.70326352115479,137.46035269813416,8738.890165039886,-1.0848969766983965e6,712.7511894640922,4637.40516351798,-1.4589873230949454e6,-9994.588149973715,-1.769868848086409e6,-1.4735825844573327e6,1.8223173828117667,0.0,1.0335577685892627,0.0,-0.5387625101862935,0.0
0.1845809440865767,-4.685399463929154,20.217514521676343,26.751627011822947,7.455528402061867,0.3519275439286482,-3.104425316289343,49.721617886818954,7.7146467113221835,78.52222070222153,4.303742659714741,9.122676423799492,0.09079183045716445,0.242649276208948,8.137126589412756e6,0.5694303572544587,28.419526471045554,8.545420852540799,4111.012059621573,210048.17049020316,41.9395914990112,31.39173520213802,-174.8741044060066,2455.059694849291,169228.02494635797,56.06753109990951,-645.5223100797082,2495.3464249921167,39956.16140284855,-1573.4094842004383,4546.46485986133,-273224.2108529335,11503.29743372216,-1.05338761430015e6,-2.932256586758269e6,0.3028739760791684,0.10536785548600759,1.0371204455316296,9.406163596463805e6,2.2966630261536185e6,35.95637743532625,0.0,-4.861834980366914,0.0,-2.259026576544848,0.0,-3.0132739741544827,-1.29305389586144,0.0795454175003777,0.07533229703906413,0.08214081474320865,-7.494115278049422e-7,8.029140258414679e-5,0.008789139780850228,2.684083541789397,0.20847428158210188,0.0004645175696229245,0.22321722922226067,0.2945019680449344,5.900928005825431,1.3761012792990417,0.969073004092476,0.5694303572544587,5.729952015318589,41.9395914990112,3.3633290441713974,0.39451366047198766,-0.07335724428831797,1.0,10.0,0.0,0.0,-12.69556637128356,-0.821091108142691,-0.28545835900947025,39.86689533557792,-5.082070666997062,-1.4557440676739124,-33.82345806666042,-0.596903139547406,-1.22526962122806,-0.37584586708704043,0.546470667568846,-4.087369357835303,-95.83688788567206,8257.815410220202,-613900.6712022015,0.9700468530210873,-7.336643025663479,-64.66701740797069,9428.612591180003,-833019.0449735359,-21.92995787451703,161.548830870602,8640.991729886644,-1.1316089222700389e6,779.9135363081864,3818.2961685937926,-1.508112987386136e6,-12603.20958559166,-1.7908347152866453e6,-1.367762603093425e6,1.8684775394438016,0.0,1.0630798623096736,0.0,-0.5591362532665094,0.0
0.1885883555575071,-4.663920925719487,19.108288523736704,26.01945151393689,7.450518673935154,0.35377438898103886,-2.283723447448157,49.60844004173644,7.69648280216758,77.9168342762448,4.30057126378554,9.112459870987681,0.0864487526855872,0.22770062975641206,7.467221421442987e6,0.5476081059942545,28.41810465601775,5.171084648677227,4613.1818139143315,226214.48408501435,40.26077653971625,31.404635475383497,-185.84166604413193,2840.529763614907,174162.51429630417,56.035313223356624,-674.5060980664127,2917.9515362294273,18788.0876439396,-1634.9884490042402,5181.892409051051,-349358.861595792,12748.768968046339,-1.250826548036005e6,-3.3955433371637515e6,0.30287398130225957,0.10833285794601141,1.0353068150063038,9.390181811452352e6,2.292358732159272e6,34.54944638216174,0.0,-4.642355141495576,0.0,-2.179880983344693,0.0,-2.8463476805903616,-1.2909799218174398,0.08344843512237202,0.08313803779123222,0.09271994305919008,-8.58858835906739e-7,5.104483843767546e-5,0.00976327428844137,2.679238053002027,0.21967874712964094,0.0004952994058380502,0.23442268422206408,0.3083516856866728,5.975320206489557,1.4312668686471295,1.0062452582622192,0.5476081059942545,5.46102750839668,40.26077653971625,3.1977243534542734,0.4192099191246237,-0.08476785834207318,1.0,10.0,0.0,0.0,-11.967540872663573,-0.8602512626292786,-0.3060485529274328,36.59911308028924,-5.460359710535471,-1.5832636134754183,-36.23306101091015,-0.6349637859837336,-1.2977543011207124,-0.3770640099062381,0.5890546420760034,-4.810127166894193,-92.1704739670688,8715.977999848317,-670390.1982547238,1.03382123398505,-8.42138348509957,-51.03569041873043,9755.148895171447,-908033.6681656803,-24.422725669771857,213.14138915757684,8315.040738861364,-1.2212707034657514e6,921.3257251254296,1902.1913500975947,-1.5954866617354453e6,-18410.762546576716,-1.8039235589933894e6,-1.083856710808165e6,1.9586321572313385,0.0,1.1210360707534268,0.0,-0.5956901286724092,0.0
0.19036964444222357,-4.654519873339755,18.64234836723821,25.705687759384137,7.448254160372419,0.35446306707808184,-1.9460228344810864,49.55629623060066,7.688206416606734,77.64066994323996,4.2991417837404,9.107800918008206,0.08459434770629036,0.22145688337271197,7.191636509410233e6,0.5383980928592969,28.415912430126475,3.5637984560876306,4848.061798103363,233679.3419234247,39.55045751845021,31.409839093390065,-190.8217898073096,3021.470174006221,176061.66318189955,56.02190505868585,-687.4895198378023,3116.4366338287546,7936.6451947455225,-1662.3848540916642,5479.6853028914065,-386850.69598469004,13330.392526977432,-1.3466713433085035e6,-3.618428549634245e6,0.3028739838221065,0.10965516890080855,1.0344864833780867,9.382685216163246e6,2.2903081461033537e6,33.954708168069885,0.0,-4.548958066878274,0.0,-2.1466074289001447,0.0,-2.7761319989285376,-1.2900259605111324,0.0851891269434556,0.08679681819254156,0.09770743042926695,-9.116316119197444e-7,3.976543816743226e-5,0.010221206392408524,2.6770419866653774,0.22475310614040026,0.0005090245266973053,0.23946761933528138,0.31454732844070854,6.007096328603481,1.4562297595978837,1.0228246181009832,0.5383980928592969,5.346049245870532,39.55045751845021,3.127050378583684,0.4303793314670914,-0.09027131404675943,1.0,10.0,0.0,0.0,-11.661375582016584,-0.8777594751942135,-0.31544824627251955,35.25219879545344,-5.633429402837757,-1.6423475200131052,-37.331237954893226,-0.6523399582499732,-1.3306370534691454,-0.377592643626468,0.6084733850118885,-5.149690568616606,-90.14436122309945,8914.625007071161,-696085.8373010678,1.0627282225685604,-8.929742715539522,-44.10314163578335,9879.579186378405,-941925.4507321332,-25.584800436226036,238.34339942798434,8106.349291588794,-1.260582076238119e6,989.4026509504683,896.1085246683043,-1.6303446250109195e6,-21346.16053869539,-1.7961657292116156e6,-919358.2647947329,1.9991482324324568,0.0,1.147210919728403,0.0,-0.6106963951723241,0.0
0.194596983207929,-4.632556885433017,17.598118904620062,24.988229239506225,7.442787028772626,0.3557664887620348,-1.2047704553185248,49.42797081324096,7.668068351315691,76.96805838755537,4.295700624988913,9.096451632698567,0.08036750590494418,0.20754364342952894,6.58679443877492e6,0.517671425350954,28.406888765084254,-0.5340518269029153,5434.778463040746,252143.43890701744,37.94732836492383,31.42107301518203,-202.9010284144531,3475.038873713176,179778.03711086864,55.99290854128349,-718.5237166281324,3614.6276311389347,-21656.32247645478,-1727.3917701723035,6226.374757618671,-485490.66390694067,14784.81018444597,-1.5954106655089995e6,-4.1917494073776496e6,0.3028739903287888,0.1128035714604534,1.0325060070513268,9.363888071327716e6,2.285088570461988e6,32.613776827197974,0.0,-4.3368502580749215,0.0,-2.071973566260612,0.0,-2.618525623316544,-1.2876821561505638,0.08932933531457657,0.09596996414172697,0.11028125070454,-1.047808039971309e-6,1.7955259802703222e-5,0.01137168647926434,2.671726997157918,0.23702398753722778,0.0005415657505003086,0.25158982140255204,0.32933026763050754,6.079389083358398,1.5166076917793432,1.0622728120611407,0.517671425350954,5.083653026488957,37.94732836492383,2.966050222689965,0.4573532178610349,-0.1044707495013213,1.0,10.0,0.0,0.0,-10.974381734983721,-0.9195448386550711,-0.33836332856379087,32.28977928836727,-6.056422728924254,-1.7886920229396674,-40.004076087141456,-0.6947299424521657,-1.4103216857796659,-0.3788183469796274,0.6557802008010921,-6.0017649575484935,-84.30659995621667,9370.155795164517,-758289.4930349002,1.132713291757367,-10.202560926737384,-25.350941962911683,10115.512727877946,-1.0232694869575883e6,-28.479931756505984,304.1173863317968,7434.261157046437,-1.35138095913948e6,1164.6131191112113,-1914.5271502757569,-1.700359981263551e6,-29276.971906927185,-1.737330084053513e6,-418548.484255139,2.0963928811297197,0.0,1.2103640385022423,0.0,-0.6430325945298669,0.0
0.19691083149633504,-4.620736558265223,17.060853330979175,24.61095992974693,7.43973888860077,0.3562802103920295,-0.8319887740304401,49.3549765738674,7.656750994997767,76.58974390782794,4.293788085254171,9.090063786888589,0.07815149363593742,0.20042968001128653,6.2826099587793695e6,0.5069654862146479,28.399697419922994,-2.956306405251706,5773.635608317516,262731.6528646425,37.1163872756322,31.426664379630353,-209.6691819787713,3737.958517222243,181310.0483117451,55.9790165091685,-735.6306569406859,3904.024963121911,-40288.453825258846,-1762.9326872469007,6660.158190465844,-545584.3395221087,15628.013994513372,-1.7449380452764397e6,-4.533322129530687e6,0.30287399422402034,0.11453277290317951,1.0314025537025822,9.352979951857533e6,2.2820137008220693e6,31.919547381962694,0.0,-4.226113445016705,0.0,-2.0335343770826992,0.0,-2.537285139745478,-1.2863512999416462,0.09159839192128828,0.10129581492268344,0.11762163961810625,-1.1292645537849945e-6,9.349971162183785e-6,0.012040500899178158,2.668756663950175,0.2438749857678266,0.0005592877026545049,0.25830982039934247,0.33746014403884006,6.1171279276553046,1.5503565350603357,1.0839064266799356,0.5069654862146479,4.945923030565968,37.1163872756322,2.881698174908153,0.47239288192146744,-0.11296052232442527,1.0,10.0,0.0,0.0,-10.62042354807823,-0.9425496000984517,-0.35126695624456394,30.7962148770359,-6.295340508329681,-1.8725566842391173,-41.50674688562633,-0.7186317226877154,-1.4549267989713353,-0.37947351492525605,0.6824109271243967,-6.496270232922905,-80.47213372216272,9608.131812701846,-792945.2946737369,1.1718489096100164,-10.939754716924218,-13.640749360433801,10204.881123457031,-1.0680950312770265e6,-30.148595231514918,343.8661309907849,6950.649411118428,-1.3989506458901325e6,1269.0573780229697,-3727.6747754233957,-1.7294967144031622e6,-34242.11663235741,-1.6771805931356344e6,-69810.76689321705,2.150274437899334,0.0,1.2455581010400267,0.0,-0.6586696766122376,0.0
0.19931262301579586,-4.608612990565436,16.527069990000477,24.23033192631514,7.4365328696313036,0.35666203026449395,-0.4675661173099082,49.277124802348204,7.6447839454612545,76.18953548893627,4.291781181324909,9.083300523733874,0.07591966796015186,0.1933929466266055,5.98520877296417e6,0.49630480828057755,28.390577520040406,-5.6139009570717215,6138.816155579115,274115.8066131662,36.286681869288586,31.4321458771366,-216.8132066372867,4022.0525900931175,182500.91993007957,55.96632448483989,-753.4682749186369,4217.411147565778,-61570.13138219481,-1799.7659871220526,7130.365017876053,-612812.7544169815,16541.24881706287,-1.9107362044444014e6,-4.909741512277588e6,0.302873998533846,0.1163319377167318,1.0302431370806577,9.341177341685887e6,2.2786527614259557e6,31.226962880050234,0.0,-4.11493625011652,0.0,-1.995311539332826,0.0,-2.456454090213203,-1.284933696196432,0.09395371724398055,0.1070631949319092,0.12559957823264745,-1.219331672439534e-6,3.2310839146697877e-6,0.012764883456505045,2.6656280025985897,0.2510856072754322,0.0005775566250188915,0.26534520691017605,0.345920373224323,6.154952595096941,1.5859323144668536,1.1063773027920423,0.49630480828057755,4.807111245317416,36.286681869288586,2.7967872940195373,0.48820828537562444,-0.12234264570016998,1.0,10.0,0.0,0.0,-10.268394606907618,-0.9665237649534847,-0.3649298305100176,29.333177722598812,-6.548943732376706,-1.9625194953744352,-43.09622266385335,-0.7439757098590432,-1.5019746331004935,-0.380143060563434,0.7106135618948162,-7.031080146395666,-75.99325446085362,9845.03768831872,-829269.5039326503,1.2130978017198144,-11.736079963744377,-0.34084550716000694,10264.147382971005,-1.1146367846426321e6,-31.945392528451585,388.09012620547793,6353.213977028388,-1.4461645719276622e6,1384.2029159969325,-5834.713015484844,-1.751435936127528e6,-39905.5415382348,-1.5904248755184435e6,355768.97313614073,2.206698098637819,0.0,1.2825684176562062,0.0,-0.6732677427475963,0.0
0.20178356214346246,-4.596291904111448,16.00194168356656,23.849961671325673,7.433189434375646,0.3568922136618262,-0.11495916656148607,49.194798399846206,7.632239831917499,75.76989267174585,4.28969350851347,9.076200621794332,0.07369266161143193,0.18650150911751756,5.697382588962103e6,0.4857974504771679,28.37947128255563,-8.508847682231584,6528.943454452487,286278.3416370066,35.466384723964204,31.437531866773604,-224.2906987790088,4326.399951629063,183282.79963528778,55.95532229496349,-771.8970942298744,4554.099800068672,-85632.74872156284,-1837.5740581447862,7636.455816604768,-687382.695091363,17523.816748512054,-2.0930682164754143e6,-5.321192972043876e6,0.30287400326608743,0.11818725251353333,1.0290358843136738,9.328510366924355e6,2.2750098442543787e6,30.542887325880137,0.0,-4.004370945508642,0.0,-1.9576690985334075,0.0,-2.376805626535555,-1.2834366292838892,0.09637499215290252,0.11326078340368476,0.13420269505216958,-1.3181525786490778e-6,2.1398423695765402e-7,0.013542918867375388,2.6623612562200245,0.2586080357251046,0.0005961640173897444,0.2726438034900315,0.3546404634450268,6.192450673888506,1.6231284639330381,1.1294969806225423,0.4857974504771679,4.668514998350613,35.466384723964204,2.712106662235242,0.5046944566635535,-0.13262943611670386,1.0,10.0,0.0,0.0,-9.92169092951199,-0.9912856021605831,-0.37927033431490825,27.914304853504973,-6.815877514218536,-2.0582532008265817,-44.76304346257872,-0.7706258956555951,-1.5511781492612329,-0.38082181811061555,0.7402311072451465,-7.604558370236851,-70.83816380188438,10076.535641781651,-866917.8236022271,1.2562056782572784,-12.589115112797458,14.613778600910143,10286.121045565807,-1.1623321931121708e6,-33.86438648232663,436.88101541102424,5629.103102897776,-1.4918982686306764e6,1510.1203312691523,-8259.264835085038,-1.7638246244806885e6,-46312.68414966563,-1.4721048331301715e6,868465.2753952919,2.2652770277935974,0.0,1.3211623112752404,0.0,-0.6864709734929114,0.0
0.20688332202918164,-4.571332579882506,14.989502487483882,23.098980451233835,7.426141647477197,0.3568386453540909,0.5478161686248664,49.01763947510224,7.605608338963753,74.8787762857308,4.285311426210975,9.06108803019608,0.0693027926343348,0.17330595675455746,5.156043778001112e6,0.4655036865671512,28.351234284481333,-15.04120946587023,7380.927489130844,312991.51824066683,33.87359606133151,31.448275784720195,-240.14287568958645,4994.125595313898,183399.87430896648,55.940211593778805,-810.1474648663946,5297.198182405556,-142722.7678365097,-1915.2285161852428,8758.610466623712,-859765.1382068186,19703.42226177527,-2.509406664557407e6,-6.252312461809793e6,0.30287401405941167,0.1220296886355166,1.0264999398192214,9.300618660448894e6,2.266872983144524e6,29.21669921099309,0.0,-3.787604002394201,0.0,-1.8849427357833877,0.0,-2.2228225949097316,-1.280222119812204,0.10135753945171103,0.126946781758652,0.1532950173151526,-1.5432421555016792e-6,5.841911528405509e-6,0.015257122296528121,2.655466382257428,0.27446163276703284,0.0006337222406869348,0.2878876928213337,0.3726609814118602,6.26538139544001,1.701890241851448,1.1771547751860771,0.4655036865671512,4.395143107656858,33.87359606133151,2.5453382784004672,0.5394044982230842,-0.15602922086220528,1.0,10.0,0.0,0.0,-9.252062414932194,-1.0426900425386474,-0.409770451258589,25.236507557563726,-7.386490929138693,-2.2664512622515067,-48.30465897056972,-0.8275198033203043,-1.6553309115951635,-0.38219571150560105,0.803332276799571,-8.864612019929755,-58.3685645951599,10508.007259318842,-945064.5840106455,1.3473635203000804,-14.461333283618806,49.81002928122483,10190.330856178582,-1.259198031124564e6,-38.05889065528177,548.8013250413035,3745.469301211033,-1.5745079945798581e6,1795.3057262107916,-14171.533136404127,-1.750021236109169e6,-61585.930233565974,-1.1188006674922796e6,2.2024347667844146e6,2.387912052487246,0.0,1.4025242132960962,0.0,-0.7075407765529644,0.0
0.20949429369932876,-4.558791051256923,14.505608731611032,22.731308179769712,7.4224547490305,0.3565318775881149,0.8564025868400496,48.923113428981075,7.591588870323866,74.40969356074457,4.283029959019263,9.053109212322365,0.06715549880286273,0.16704334407020097,4.903765896527682e6,0.4557990211627098,28.33415096273424,-18.70075431540296,7841.738811775673,327609.82795360347,33.10716148547943,31.45384105644717,-248.4839933821548,5357.110756183265,182644.42132392986,55.93699129140884,-829.8260494677515,5704.272649686938,-176082.4796616548,-1954.7359550546082,9377.314020937616,-958283.2483699444,20906.80776768435,-2.7447007486607083e6,-6.77411828273991e6,0.30287402015953296,0.12400348196346116,1.0251796081076314,9.285390378761088e6,2.262371397709809e6,28.57966417753072,0.0,-3.682189775261341,0.0,-1.8500841547600553,0.0,-2.1489944168925934,-1.2785109749490493,0.10389596453263861,0.13444774820644334,0.1638057214589403,-1.670263555680621e-6,1.5655956808002445e-5,0.016192972629661094,2.6518574508925137,0.28274597571801885,0.0006523761084221919,0.29577855032843897,0.381883444537144,6.300434007371044,1.7432985270553085,1.2014883155624796,0.4557990211627098,4.261387103278772,33.10716148547943,2.4638473619702634,0.5575287080885832,-0.16921478489999797,1.0,10.0,0.0,0.0,-8.93139869740678,-1.0691573472041516,-0.4258506437147088,23.983734079678253,-7.689113118486986,-2.378815994134771,-50.17096698019789,-0.8576572524221877,-1.7100308501143695,-0.382888008283589,0.836692155281673,-9.550595256633427,-50.99055016098725,10700.641102223923,-985057.0294383061,1.3951978517411872,-15.479943888923914,70.22832388271448,10058.527270217988,-1.3074030689579786e6,-40.332878819133654,612.3198449837457,2556.4476171242377,-1.609072035897047e6,1955.2843989587777,-17720.667607692987,-1.718424726052192e6,-70582.63537083799,-871599.7531050318,3.0503051670452873e6,2.4516243940064433,0.0,1.4450987545186407,0.0,-0.7149083620496968,0.0
0.2121370291835719,-4.5462551225939505,14.037815407022753,22.370137559814818,7.418667280198038,0.3560262501673973,1.1495159027595547,48.82476683173739,7.577135023334431,73.92618483039298,4.280694901065546,9.044865425880044,0.065046390537765,0.16101748025898677,4.663936082685924e6,0.44642286176134827,28.3151748157987,-22.640892753359896,8325.21863014296,343137.1738848638,32.363141120510825,31.45971848753569,-257.08736694355815,5739.434172815779,181297.04738976827,55.93724900671214,-849.7985773154362,6135.862086139819,-212881.2330952357,-1994.5156675663686,10037.022924548979,-1.0655294969854737e6,22191.894060912644,-2.9990385240938016e6,-7.335075993259719e6,0.3028740267583675,0.12600554313232373,1.0238288599928365,9.26929615817358e6,2.257573971921668e6,27.962043391984565,0.0,-3.5790763047633187,0.0,-1.8163002791350005,0.0,-2.077453061285141,-1.2767337279302884,0.10645304329608002,0.14240145679022098,0.17498117972602517,-1.8075049328292636e-6,3.092187749444386e-5,0.017181489657485338,2.648150698633985,0.2912441254832548,0.0006707635070715758,0.3038193563126181,0.3912043545296968,6.334363149898954,1.7859904209412736,1.22604641186962,0.44642286176134827,4.130022700188409,32.363141120510825,2.3838655014745056,0.5761145866933653,-0.18344635214437502,1.0,10.0,0.0,0.0,-8.620981708932742,-1.0960457014348057,-0.4424416409791802,22.789381661735774,-8.00281050990883,-2.4967074201215693,-52.09673619187643,-0.8888737843701364,-1.766359688932898,-0.383583256713936,0.8712034227475488,-10.273816741651043,-42.809758791271896,10872.953559497924,-1.0253455431470169e6,1.4444354006071785,-16.5537539787222,92.65130030209696,9861.151204780317,-1.3548023604500021e6,-42.72516344942358,681.1678440862016,1181.6868118960138,-1.6374828656155318e6,2127.411266966428,-21709.920986956742,-1.6663903923302016e6,-80583.28321105757,-568289.5526921285,4.0386079615853773e6,2.5167684893276965,0.0,1.4888471126251206,0.0,-0.7198649669992534,0.0
0.21480626269927466,-4.53375103437079,13.586516755471473,22.016099077672333,7.414783508739428,0.35531443158998915,1.4273146843876914,48.722680032566615,7.5622679845075265,73.42903860581256,4.278310401427306,9.036366537162271,0.06297833048235044,0.1552314186961486,4.436400682428374e6,0.4373902088953813,28.294407977266783,-26.877654110882688,8830.985874068861,359639.9067065249,31.64257351391572,31.466076333327305,-265.94639625520733,6141.122013976481,179328.80436633143,55.94142685847645,-870.019214515896,6592.8396760375235,-253293.4694966958,-2034.4548214947624,10740.250766704243,-1.18190493005385e6,23564.36732790903,-3.2731869250369975e6,-7.936528226140246e6,0.30287403388017603,0.12803182298937052,1.02245055463483,9.252323694043048e6,2.2524745411951956e6,27.36470156488243,0.0,-3.4784034768364096,0.0,-1.7836058416202054,0.0,-2.008253795058261,-1.2748923000944214,0.10902032109610899,0.15082170172039316,0.18684180619679996,-1.955424114312881e-6,5.223658995372296e-5,0.01822292612487486,2.6443521062065938,0.299940762682951,0.0006887541607050383,0.31199143209527846,0.40059579187118083,6.36706972759179,1.8299328034899056,1.2507569630678883,0.4373902088953813,4.001259361684902,31.64257351391572,2.3055031511640482,0.5951309242649632,-0.19876924040209223,1.0,10.0,0.0,0.0,-8.321082005960566,-1.1233021498843136,-0.4595156599701924,21.65276824822532,-8.32734804237325,-2.6201804344966746,-54.079503583028234,-0.9211442547583362,-1.8242494981827377,-0.3842816885398671,0.9068387646140335,-11.034367113332051,-33.79706204971346,11021.113569437759,-1.0657042893078895e6,1.49502272542618,-17.68319140025291,117.176103245287,9590.672598891493,-1.400885823962955e6,-45.236847963931055,755.5798564809263,-395.52480441712186,-1.6583810883725719e6,2312.147734505427,-26175.75080507607,-1.5906098860769216e6,-91668.2163093593,-201283.77561513818,5.183921394356616e6,2.583253244384222,0.0,1.5337231414496508,0.0,-0.7222030760408288,0.0
0.22020698545087142,-4.508919605540585,12.733683610362029,21.33105464577487,7.406739135168059,0.3532487178342453,1.9384342999217523,48.507543686786164,7.531367377418866,72.39662868961763,4.273407803420809,9.018636928633708,0.05897178861005347,0.14437392753779765,4.016928970161541e6,0.42038927066437903,28.248073187896384,-36.313071062360336,9907.705614843246,395896.0927902177,30.27391477414446,31.481021904114204,-284.41750080471553,7002.88532479741,173446.4298749644,55.96332310931796,-911.0509365969195,7587.385208838481,-345655.5268340565,-2114.425906028138,12289.577852302205,-1.4436871549767023e6,26598.901000893635,-3.884084197882163e6,-9.266498039098857e6,0.3028740497950697,0.13214354717945084,1.0196214755454374,9.215684836226169e6,2.24134319738637e6,26.2326014172519,0.0,-3.2846790242070263,0.0,-1.72144439294639,0.0,-1.876905718499628,-1.2710236733821334,0.1141542631086359,0.1691272949736319,0.21271328123452032,-2.285189276434954e-6,0.00011543332179007346,0.020465640603585165,2.636499871038016,0.31787560229194056,0.0007230432668891862,0.32866296097520215,0.41948983412023705,6.428520827746186,1.9214812410736692,1.3003769156085296,0.42038927066437903,3.752068072020269,30.27391477414446,2.153887288401191,0.6343466674143923,-0.2328798942039439,1.0,10.0,0.0,0.0,-7.753066432007657,-1.1787434076670336,-0.49500848882467896,19.546741225697605,-9.008306944854908,-2.8842125076364202,-58.20788556918674,-0.9887724076179183,-1.944495814739686,-0.385691049403735,0.9814091666113748,-12.668100873076547,-13.163990411374769,11228.658677053765,-1.1457871525124004e6,1.6000921300629907,-20.111380319351582,172.93175295563145,8798.728240553264,-1.4869583063123366e6,-50.62489165644595,922.083025868709,-4228.51514935662,-1.671644642917965e6,2721.4172496906676,-36694.937634148766,-1.3530582054267868e6,-117442.84448437743,757655.8846359891,8.019316803308062e6,2.7199683929033682,0.0,1.6267280031955023,0.0,-0.7182419798159809,0.0
0.2229312426889661,-4.496624157368122,12.33184879491225,21.000547800366206,7.402582653390729,0.35188560586426365,2.172740774433961,48.39460318576247,7.515366502306714,71.86264893588906,4.270896580329212,9.009421206432991,0.0570347699999613,0.13929447925870245,3.824148694462812e6,0.4124288707048427,28.222875120065762,-41.55134113683103,10477.660638130075,415841.3152068687,29.62617019217585,31.49005999335132,-294.0277791578186,7463.164322305395,169507.64081520063,55.98193757013892,-931.7969530346548,8127.631743592195,-397949.87013556715,-2154.2917694994985,13142.99130757908,-1.5899250775075925e6,28277.036898047325,-4.222442462600842e6,-9.997856443812406e6,0.30287405864117295,0.13422322177511062,1.0181753909697913,9.195985469456008e6,2.2352975773250265e6,25.698117505967314,0.0,-3.191685606799982,0.0,-1.6919222981625117,0.0,-1.8147015801513666,-1.268999626387264,0.1167061163510631,0.1790499853620857,0.22677725666676718,-2.467990770377578e-6,0.0001585385299571052,0.021667375527822216,2.632455288338892,0.3270892620313233,0.0007390992485228504,0.3371320846179986,0.42894635161887745,6.45715654487664,1.969058479261414,1.3251676137896746,0.4124288707048427,3.6317992531260046,29.62617019217585,2.0806920147590073,0.6544968698141141,-0.25176644155918104,1.0,10.0,0.0,0.0,-7.484777328084968,-1.2068530190689408,-0.5133758582338093,18.573318643137803,-9.364519666465313,-3.0249908716896083,-60.349999515321585,-1.0241012350563672,-2.0067631982532066,-0.38640425104444703,1.0203215825886995,-13.541678905944096,-1.4891213865358113,11279.228905214735,-1.1851328045719839e6,1.654519218144021,-21.41161145736492,204.3684675937626,8260.521581018354,-1.5258161182100538e6,-53.505285802848064,1014.6877716882566,-6522.252374875501,-1.6606957968155616e6,2946.982240343007,-42833.53788636789,-1.183061476687647e6,-132324.53621315974,1.368432152311587e6,9.75028977364942e6,2.79009372975034,0.0,1.6748118964168472,0.0,-0.711571489942494,0.0
0.2256672879336535,-4.484425815266269,11.946004519967282,20.67822961831017,7.398338383969558,0.35029771026722994,2.393630590639822,48.27814618404456,7.499018770547411,71.31763042203647,4.268349890611996,8.999980993925876,0.05514208005679821,0.13444011560036556,3.6420347009491483e6,0.4048296445562936,28.19662864266759,-47.16523092979408,11067.859876785267,437145.57902643015,29.002714479970503,31.500478479671923,-303.8896352293735,7943.1947225277545,164899.3018597545,56.00626337125005,-952.6597784332943,8698.629113071454,-454544.3161588606,-2193.9824650406945,14054.577924129053,-1.7469481106337025e6,30074.739184509304,-4.583815751445472e6,-1.0775360736658866e7,0.3028740681157823,0.13631539995197237,1.016711221784937,9.17534269959307e6,2.228922756853942e6,25.184581784107205,0.0,-3.101267360454347,0.0,-1.6633866770161205,0.0,-1.7547432548274742,-1.2669178066065565,0.11923830292026152,0.189513665976881,0.24163233049448832,-2.6633665076095926e-6,0.0002101343863399473,0.02292288168238413,2.628337242124919,0.33645172858186806,0.0007542737238817088,0.34567125229972484,0.43838055956806987,6.484346085765494,2.017824977807977,1.3498713812958398,0.4048296445562936,3.514471152447865,29.002714479970503,2.0092462460989235,0.6749774499151006,-0.2719409994123868,1.0,10.0,0.0,0.0,-7.226722167989532,-1.2351778031740077,-0.5321219820652312,17.64990743935684,-9.73113470043813,-3.1717837671755715,-62.54197431085291,-1.060424091880714,-2.0704090621280713,-0.3871250759460735,1.0603105065309455,-14.453341627456204,11.127401190197855,11287.917224983808,-1.2238078026492465e6,1.7101826359336965,-22.770384536140547,238.31870724262504,7615.656707294215,-1.5610959788084114e6,-56.51303913636004,1113.8814664633026,-9094.480432962324,-1.6355812114333827e6,3187.214222905721,-49619.492533406796,-972805.0897772211,-148675.14650922685,2.0807111292951247e6,1.1720279946047053e7,2.861344486725679,0.0,1.7239302192746724,0.0,-0.7015384848803226,0.0
0.22841238570537675,-4.4723348480924425,11.575756615897854,20.36415014179772,7.394007040623741,0.34848265171843185,2.6017016158604203,48.15821905385008,7.4823386705482795,70.76216561478098,4.265771157532682,8.990323349104715,0.05329342114196249,0.12980387463685403,3.470083437964738e6,0.39759037130282837,28.16960892901179,-53.177593447113644,11677.538541969683,459934.46005057567,28.403300369482434,31.512557031382805,-314.00633235087327,8443.090628393054,159627.55141013523,56.0367518494288,-973.6164680094022,9302.195226552782,-515601.4754787177,-2233.4368659698052,15029.20896612169,-1.9151666658670525e6,32002.469219277238,-4.969001706888097e6,-1.1600414480263395e7,0.3028740782460964,0.13841781139656806,1.015231094335853,9.153738341887916e6,2.2222118825264177e6,24.691778378813297,0.0,-3.0133989702379997,0.0,-1.6357900929633293,0.0,-1.6969649177926716,-1.264779772784509,0.12174370652030214,0.2005411299331653,0.25731015813512575,-2.8717693905557e-6,0.00027083372207048934,0.024232169962627746,2.6241496177727837,0.3459519093287052,0.0007684548179970779,0.3542670292861215,0.4477722011271476,6.510061108277949,2.0677738304796938,1.374435399985055,0.39759037130282837,3.4001000354192534,28.403300369482434,1.9395398320206345,0.6957652074143915,-0.29345431022061413,1.0,10.0,0.0,0.0,-6.978653631326565,-1.2636876435368298,-0.5512188943119565,16.774087368721325,-10.108113968418522,-3.3247375989982606,-64.78234614965362,-1.0977303818935147,-2.135398934862142,-0.38785523835018276,1.1013734503193193,-15.40328740492016,24.713223389722295,11249.440438616664,-1.2617081277624383e6,1.7670699593007835,-24.188609104650553,274.89097648604275,6854.700754063478,-1.592177504996064e6,-59.65073184161629,1219.9360151022267,-11966.81145145776,-1.5942713797567296e6,3442.6631142742817,-57102.44298843784,-717184.4974377924,-166608.1889639427,2.906115133264538e6,1.3954269782483496e7,2.933690629607459,0.0,1.7740736478058734,0.0,-0.6879746007448335,0.0
0.2339197511529944,-4.448509439787719,10.880260853632544,19.76068473326374,7.385084310911112,0.34416579158974003,2.9817962543318886,47.90814555143227,7.448039066957388,69.6222802494704,4.260532079051201,8.97038552640705,0.049726010033580945,0.12115570230973109,3.154648259444735e6,0.3841820370501815,28.11454499147965,-66.49341402744061,12951.500113073573,510526.2787480834,27.275185905253853,31.542918336405368,-335.0238007025481,9502.855432859633,147158.99487999393,56.11801616000726,-1015.7360356673445,10615.270121123436,-651719.292200926,-2311.4308980393866,17189.588542085003,-2.2867829467700976e6,36294.719325606966,-5.813905977847752e6,-1.3398587894622998e7,0.30287410058093195,0.14264490465262,1.0122313532510463,9.107572302039895e6,2.207755658084464e6,23.767151056641353,0.0,-2.8451553378569776,0.0,-1.583206025248903,0.0,-1.5876497658121886,-1.260341650952257,0.1266454582295794,0.22438579538684778,0.2912693000888956,-3.329327755489484e-6,0.00042195694191534544,0.02701142792932785,2.615580785037803,0.3653213677502931,0.0007934134569837885,0.37157633894321807,0.46635045255106394,6.556988209428394,2.1711919900616894,1.422940075709069,0.3841820370501815,3.1802303297219416,27.275185905253853,1.805266354713288,0.7381656362860617,-0.3406976660011789,1.0,10.0,0.0,0.0,-6.511346901762637,-1.3211478408383028,-0.590343180477995,15.15547359615686,-10.893060939139211,-3.649762975072359,-69.40246168366923,-1.175250024933151,-2.2692768736031397,-0.38935120417310115,1.1867202466414972,-17.4186840553002,54.90987651448907,11007.687900994391,-1.3350825829103421e6,1.8844838301466718,-27.20719609760747,356.34633304867293,4944.377698221191,-1.6391846811500206e6,-66.32688052142618,1453.7322919525657,-18704.088409150947,-1.4540813294866234e6,4001.444226642153,-74373.39075474153,-47123.35304790201,-207713.59593932165,4.9478220950499885e6,1.932440838671416e7,3.081575943373479,0.0,1.8774123447451265,0.0,-0.6496187301996401,0.0
0.23667729322134684,-4.436789971241625,10.55406640586061,19.471214040916486,7.380492995292534,0.34166358032397914,3.154999708531646,47.778105143640275,7.430449365496543,69.03909274464439,4.257879649694061,8.960121759203929,0.04800589474340009,0.11712834087006843,3.0101777415040396e6,0.3780068843681757,28.087249491600037,-73.8459515800948,13613.396027922647,538636.3298973261,26.745653907529015,31.56186360953238,-345.93693769976886,10062.82984979463,140016.2049920111,56.16968196885278,-1036.8687748152436,11329.358671010326,-727063.1889401922,-2349.886071749549,18387.55095523267,-2.490935453599925e6,38684.92777268914,-6.27508798974058e6,-1.4374248780491648e7,0.30287411283685567,0.14476554603593078,1.0107159658551133,9.082975868578335e6,2.1999981688715937e6,23.3346123530392,0.0,-2.764685533415451,0.0,-1.5581099287369915,0.0,-1.5359543480085889,-1.2580451599554476,0.12902712929888172,0.23725525459071228,0.30962169481492663,-3.579212110543818e-6,0.0005135517400498932,0.028480613439778295,2.6112072231714407,0.37516820161910136,0.0008039937114625807,0.38026419486612556,0.47549981499658533,6.578173877279046,2.224644144279907,1.4467808804263211,0.3780068843681757,3.074713969818914,26.745653907529015,1.7406494926448126,0.7597261009419312,-0.3665244507792813,1.0,10.0,0.0,0.0,-6.291509726301839,-1.3500412058259141,-0.6103028911876922,14.407908359600215,-11.300971253922908,-3.8221668620601323,-71.77913933960423,-1.2154385755459827,-2.3380950041633675,-0.39012110016584883,1.2310049631141642,-18.484341763831978,71.58459098265453,10791.597123155527,-1.3707249871048627e6,1.9449986125262955,-28.80944231638568,401.45621284249114,3773.706302586964,-1.6538084195550934e6,-69.87091471546509,1582.0281108496713,-22618.217050878135,-1.350243554270532e6,4305.892671144898,-84276.40852802072,379925.144367997,-231151.2793168292,6.192570209961092e6,2.252103909875978e7,3.157076783652375,0.0,1.930598925732585,0.0,-0.6245317914500731,0.0
0.239434299353244,-4.425208497522499,10.24160308127105,19.189833648728367,7.375814989706924,0.3389335139066251,3.3177286883233172,47.644812583092744,7.41258770547426,68.44795096227105,4.255211175414872,8.949673947026465,0.046327212178380914,0.1132885962726683,2.873909307250132e6,0.3721800710849833,28.060680062701685,-81.69429943045577,14289.937421817787,568842.7992234238,26.238544802545256,31.58379148870525,-357.12908895200405,10642.844575683426,132318.71184723932,56.229283975677625,-1058.034672642077,12085.143777691801,-807430.2274652167,-2387.935621235602,19672.92904748419,-2.7077779397248e6,41256.4005622214,-6.762978694903246e6,-1.5402480240329912e7,0.3028741258501748,0.14688823903624537,1.0091931356227641,9.057349605160696e6,2.191880764354344e6,22.92141339498664,0.0,-2.686582601860497,0.0,-1.533738152363897,0.0,-1.4861260240832006,-1.2556997470206999,0.13135254310474892,0.2507924493522103,0.328938153720008,-3.843551216560265e-6,0.0006165767309119232,0.030001934917266805,2.6067795707100387,0.3851074480623337,0.0008131879176003086,0.38895698828538655,0.484531861754959,6.5978303217647225,2.279241123017225,1.470281418960826,0.3721800710849833,2.9721262293538713,26.238544802545256,1.6776771829953538,0.7814879348041847,-0.39388147934322626,1.0,10.0,0.0,0.0,-6.080479905352728,-1.3790038890638547,-0.6304768712697638,13.698455095368635,-11.719107717525642,-4.001387698021659,-74.19794978871832,-1.2565588399558854,-2.408113510303181,-0.39090844321195806,1.2763630983431078,-19.588652328891285,89.35783004553778,10502.702832856077,-1.405981215279194e6,2.0067106157679198,-30.4748354829227,449.64041052088976,2444.359046383878,-1.6616478174534417e6,-73.5558612271925,1718.2863860799948,-26930.80417152103,-1.220280055673398e6,4627.774744447319,-95106.43279404729,877600.7219497814,-256701.730803721,7.607412943973894e6,2.6102752966590226e7,3.233592514554312,0.0,1.9847903487547007,0.0,-0.5953280527469964,0.0
0.24493673954486925,-4.402487581271603,9.65604026252487,18.65108300284242,7.366199945195659,0.3328007250316111,3.613862595091081,47.3688104112268,7.376122886200453,67.24479335600388,4.24984682211419,8.928272980424886,0.04309164475483865,0.1061429950018892,2.6242353608552916e6,0.36155952280740283,28.011676397054682,-98.97112000599098,15679.40092350812,636241.5738115766,25.289846293081965,31.63810484884909,-380.37886240063597,11862.361207354943,115469.07374272181,56.37394539148922,-1100.432439031604,13732.468241946059,-983611.7843865391,-2462.723285161294,22534.753011717195,-3.180655090544874e6,47002.52968004869,-7.821018386306485e6,-1.7620158103013646e7,0.3028741542277204,0.151131209891667,1.006134549203613,9.002962386541884e6,2.174552217686141e6,22.15152577804754,0.0,-2.5372831298530945,0.0,-1.4869572225630379,0.0,-1.391758115060435,-1.2508720045408042,0.13580246448955036,0.27997947700431813,0.3706079357399549,-4.41620119284971e-6,0.0008589064213547608,0.0331963938672769,2.5977801434833507,0.4052110586435254,0.0008271091223035628,0.40630350623073624,0.5021725235704589,6.632542253942984,2.3917772456860993,1.516061793325561,0.36155952280740283,2.775697939386161,25.289846293081965,1.5565734571110312,0.8254771309902935,-0.45333756509467693,1.0,10.0,0.0,0.0,-5.683690798719364,-1.4370033205552397,-0.6712881329611676,12.385437047348987,-12.585613615572107,-4.380888187463118,-79.15344240347977,-1.3415031375370141,-2.5515500047564306,-0.39254395821562305,1.3702767425268747,-21.912496818334773,128.3651715064389,9676.039480663612,-1.4772480804447131e6,2.133680956874491,-33.99776601157027,555.6819561694887,-737.6783746604673,-1.654503911603637e6,-81.35754514241317,2015.7100941122,-36861.9320485253,-869916.9606135713,5325.844702081973,-119809.87806329694,2.1158577230320047e6,-314747.07958581334,1.1016514865197184e7,3.456649414602925e7,3.3895786102129586,0.0,2.0961462687091768,0.0,-0.5241345429110716,0.0
0.2476765423077931,-4.391363922552815,9.382098539657788,18.39361545628306,7.361264799262368,0.32940708026655313,3.7482347041708315,47.22633110255803,7.35756410048081,66.63451249244882,4.2471630165504495,8.917348904404964,0.041533898235202586,0.10282377712423481,2.510030553707095e6,0.35676086488938313,27.990321158486427,-108.44034978181624,16387.70712335133,673782.8608116831,24.84745613549777,31.671267683135955,-392.4483829766319,12501.171672688104,106445.96642151047,56.4597603683994,-1121.6507585024128,14629.394797329938,-1.0795403135073185e6,-2499.4277735169626,24126.032867089143,-3.4370794363938607e6,50207.482023570774,-8.391876740146423e6,-1.88106482977653e7,0.30287416962016517,0.15324668905264943,1.004603983078132,8.974191720681747e6,2.1653388562206845e6,21.794139666886565,0.0,-2.4660034784874183,0.0,-1.4644507622369805,0.0,-1.347073153941952,-1.2483957049404701,0.1379099777039774,0.29568097096274915,0.39302808591327965,-4.724487738461912e-6,0.0009990523622266814,0.03486615451143786,2.5932189994529216,0.4153458450165115,0.0008317079421862409,0.41492833972576737,0.510745106260639,6.64759731559163,2.4496427576042366,1.5382388845486672,0.35676086488938313,2.6818551660238095,24.84745613549777,1.4984096156236784,0.8476222040255494,-0.48549186675527134,1.0,10.0,0.0,0.0,-5.497406276143171,-1.4659620309042691,-0.6918210980110546,11.778010906964175,-13.033569918139905,-4.581406552414715,-81.68471372499478,-1.3852617670718628,-2.62483600264356,-0.3933961358045883,1.418803484398725,-23.13114592480873,149.6920012042814,9122.38787157389,-1.514755426123305e6,2.1988962631432036,-35.855967221538,613.7503047187187,-2614.4559679679733,-1.6384042427946785e6,-85.47724811740942,2177.3208173809894,-42537.27984982121,-643054.2721137453,5702.8806635109195,-133818.74455803348,2.8731609762374656e6,-347554.0528598805,1.304778170584991e7,3.952561820225637e7,3.468983205360118,0.0,2.1532710049329995,0.0,-0.48198449162532236,0.0
0.25040441332892355,-4.380410288349996,9.120210109577599,18.14405242017568,7.356247175184626,0.325804172647244,3.87406754055853,47.08107149403338,7.33882328859455,66.01978297832008,4.244487452779629,8.9062997331056,0.04001592421929151,0.09966551570718166,2.402429188220897e6,0.35230069059281816,27.971841535765638,-118.48474742293499,17101.374930167724,714107.9712727416,24.425896552766336,31.70895497409101,-404.8193767098352,13158.567425031502,97125.80328846158,56.555001073007304,-1142.874332069322,15578.631835860193,-1.1807054184871232e6,-2535.6590195016956,25834.04925612372,-3.7069347932089223e6,53653.56953871905,-8.990782533001639e6,-2.0055640442556914e7,0.30287418582384007,0.15535452211586617,1.0030764187107466,8.944374932252292e6,2.155762189532316e6,21.454704780041364,0.0,-2.3969269846447907,0.0,-1.4424755690854103,0.0,-1.30396615138211,-1.24588270497388,0.13992727739099098,0.3121514598809345,0.416542979381595,-5.047121385787793e-6,0.0011522744294824735,0.03658115518794924,2.5886252955736944,0.4255133926480528,0.0008346682449964178,0.4235000517514728,0.5191282932411555,6.661122762730749,2.5085008978282297,1.5598701826443377,0.35230069059281816,2.590938872931275,24.425896552766336,1.4418276700228347,0.869802668536066,-0.5192819029943452,1.0,10.0,0.0,0.0,-5.318883668474968,-1.4948322221617523,-0.7123586029020097,11.200980374951914,-13.490882407625413,-4.789196203932911,-84.24709402380418,-1.429817698389133,-2.6990526618952644,-0.3942736410532539,1.4683417170157314,-24.386582542917196,172.30304727725064,8464.554600501293,-1.554953073702137e6,2.26521712810181,-37.778454724782335,675.3080135100049,-4697.631647191703,-1.613339095811659e6,-89.74332553258537,2347.763111310787,-48723.845679112375,-377203.9545189729,6098.998081414333,-149023.43706817558,3.7343930300875483e6,-383092.66576538864,1.5322815189775646e7,4.502322908798522e7,3.5492651658998025,0.0,2.211316248596874,0.0,-0.4354086761203649,0.0
0.25580681853403925,-4.3590650080232685,8.631461433780817,17.668848525895953,7.345983090215557,0.3180126579129499,4.101623956281523,46.78317851333019,7.3009431863806515,64.7823558108183,4.239196005872174,8.883926242280253,0.037100974662092834,0.09381265587912334,2.2058198681900185e6,0.34439257047819666,27.945994427805573,-140.32209950765184,18530.88527575998,803644.9950931165,23.64434187698744,31.799356260651646,-430.4537931895543,14524.751534212835,77957.70851544758,56.77461929823047,-1185.2983459754194,17642.253210993327,-1.398390303113186e6,-2606.6626486669466,29625.95654844135,-4.286291621685741e6,61320.33982142439,-1.0271154944005467e7,-2.2705254416471943e7,0.30287422062861236,0.15953277469618518,1.000044615979422,8.881700928756202e6,2.1355555159068485e6,20.828811343081302,0.0,-2.2653512153599493,0.0,-1.399991445012849,0.0,-1.222289227125048,-1.240767244083493,0.1436525772062217,0.34745042787350167,0.46691076526595154,-5.733008198868172e-6,0.0014983913183394385,0.040132432236529396,2.579374732307376,0.4458592638239697,0.0008355775428025987,0.44040869414208866,0.5352475438601407,6.683611371865734,2.628826687980418,1.6012637474647125,0.34439257047819666,2.418039832824201,23.64434187698744,1.3334671128757332,0.9140174912461291,-0.5917033876357367,1.0,10.0,0.0,0.0,-4.984461977557375,-1.5520625991663743,-0.7531489549801446,10.132405058512177,-14.43105818943027,-5.226337826714332,-89.4451271079628,-1.5210288981202447,-2.8497565276828167,-0.3961093609214422,1.570229926970082,-27.001674241064045,221.58579712086038,6807.503867851192,-1.6496323123939184e6,2.400884531140626,-41.81082666845017,809.1126503223124,-9525.425631043032,-1.5352468983601057e6,-98.70470889807851,2715.3478212918594,-62734.04940892232,285103.16575523664,6948.586747254299,-183268.97927633708,5.804490331822606e6,-462928.19801200845,2.068189158895989e7,5.779206994969325e7,3.7121090742884086,0.0,2.3299055451435136,0.0,-0.3290889511484197,0.0
0.2584697422096413,-4.348708916852075,8.404240606952134,17.443497307052148,7.340753081922862,0.3138540197225401,4.203985635562621,46.63124795169962,7.281902621409983,64.16313747706894,4.236601236880391,8.872668446374112,0.035706241897009584,0.09111102659362648,2.116311882101008e6,0.3409446427801019,27.93987968593496,-152.09942498176844,19238.415301837776,853015.32626875,23.284146034817425,31.852679149605244,-443.6918646022211,15230.132972821568,68313.610105822,56.89911958386522,-1206.4638345165272,18758.864245446075,-1.5144915773358408e6,-2641.4044291801874,31719.01025200304,-4.594853611855607e6,65558.87383810773,-1.0950522373152953e7,-2.4105328542695373e7,0.30287423917216366,0.1615937615671571,0.9985491746117029,8.848946470695065e6,2.1249620057361713e6,20.542111711187147,0.0,-2.202892798460856,0.0,-1.3794461128714886,0.0,-1.1836593610602781,-1.2381786628580234,0.1453402262212476,0.3662742159471987,0.4937464455486686,-6.094156516055905e-6,0.0016909913532157832,0.04195847645596284,2.5747408831750724,0.455981933962579,0.0008335310733096878,0.44870007062489353,0.5429401969049568,6.692597007384416,2.6900180922032972,1.6208988752006066,0.3409446427801019,2.3362008480587777,23.284146034817425,1.28176767787778,0.935894482910046,-0.6302246387397399,1.0,10.0,0.0,0.0,-4.828377205790634,-1.5802653202987973,-0.7732231106341929,9.638625528913101,-14.911918662025553,-5.455199341042387,-92.0669423552605,-1.5674691648279615,-2.92587448478492,-0.3970682516863212,1.6223925443087284,-28.356294429630275,248.3459768044525,5797.205264999013,-1.708074550534973e6,2.469989308424232,-43.9147250161587,881.3549435566263,-12285.870793333332,-1.482177677432765e6,-103.38748209379204,2912.25010030053,-70597.86372668378,687845.7697252679,7401.332384890944,-202406.9033419373,7.03002132571088e6,-507440.27899475186,2.3801390516353253e7,6.513382703301026e7,3.794389212092318,0.0,2.390234040393058,0.0,-0.26956993628976444,0.0
0.26368159134037406,-4.328745270713489,7.983678485305076,17.01847793099132,7.330163209873487,0.30511653561590807,4.38723060514539,46.32390991634132,7.243945982934288,62.934814428297656,4.231575936653634,8.85022819259188,0.03305161163949541,0.08614559253304484,1.9538861890258766e6,0.3350593519370342,27.944152004306186,-177.22717252364828,20614.838562530378,960870.5941828178,22.6249047431381,31.976485487451843,-470.8736064254277,16672.789129501427,49453.26899018636,57.17655276542767,-1248.5576679417438,21158.975397469752,-1.7592910036193735e6,-2709.250443393475,36304.98855088998,-5.245120966641347e6,74855.0769547339,-1.237754755447326e7,-2.70350742347199e7,0.30287427825257696,0.16562939261126305,0.99562583193928,8.781055354553577e6,2.102951840489098e6,20.0209324134703,0.0,-2.084883535853788,0.0,-1.3397433046948244,0.0,-1.1107714128894401,-1.2329858912732452,0.14831552350443064,0.4061360427249749,0.5505016793117529,-6.844509936006897e-6,0.0021125571154805315,0.04567588207445691,2.565531591972015,0.47595207482469,0.0008246457489855296,0.4648216432379757,0.5574769191272188,6.706163493718662,2.8134634574791875,1.6577124430744425,0.3350593519370342,2.182257871219745,22.6249047431381,1.1836598441875106,0.9787068058966982,-0.7113254111769309,1.0,10.0,0.0,0.0,-4.538341220367222,-1.6353504127323846,-0.812204893120373,8.728027824986842,-15.887625313499246,-5.930902486143547,-97.30936180136932,-1.6612528109137858,-3.0783672754904217,-0.3990632477695487,1.728422254244486,-31.140227336522216,306.22743885888485,3402.745681641726,-1.859452384044059e6,2.609804102575378,-48.27101983553064,1036.0326679768432,-18513.64891457268,-1.3498695503647232e6,-113.09778948365144,3330.332299887137,-88086.34138581988,1.6484511317111677e6,8357.898642959723,-244820.46405734128,9.894474200044323e6,-605866.6905764957,3.0986540588696506e7,8.185661342703745e7,3.9596031528946383,0.0,2.512132231907102,0.0,-0.13901145350729166,0.0
0.266213078932219,-4.319190515805272,7.790249432825266,16.81936772650952,7.324839445886202,0.30059177919105273,4.468618452132743,46.169769037662206,7.225186370216988,62.33092561530247,4.22917248263309,8.839149487244011,0.03179637655753587,0.08387807722872927,1.8806195775719536e6,0.3326171612898775,27.95545559431838,-190.47313009787825,21273.372734522603,1.0190771467729418e6,22.325849074879184,32.04699784585533,-484.73197873926705,17403.4101464642,40452.89103394862,57.328510832329194,-1269.4062830057953,22437.304952591072,-1.8868571598209618e6,-2742.2938234029366,38791.231038995036,-5.584013306156438e6,79897.87059512893,-1.3119139564545399e7,-2.855236224810258e7,0.3028742986124087,0.16759013263584963,0.9942097905165643,8.746180647036297e6,2.0916252062644209e6,19.786306198221475,0.0,-2.0294650169027784,0.0,-1.3206138094158697,0.0,-1.0765239785701044,-1.2304040408507166,0.1495858604374785,0.42706369117171183,0.5802527111667197,-7.229154462961977e-6,0.002339554079646212,0.04754944370317333,2.560992276438789,0.4857190721164647,0.0008179808476839861,0.47259273939940466,0.5642772139163382,6.710824057227371,2.875209351817141,1.6747648998515035,0.3326171612898775,2.1103815471187177,22.325849074879184,1.1374136158096297,0.9994265652259651,-0.7535573554094113,1.0,10.0,0.0,0.0,-4.404409004328867,-1.6620060005443622,-0.8308851035592596,8.309980362825083,-16.37847312809294,-6.176114216711573,-99.90703433281351,-1.7082060199260445,-3.154108441375425,-0.4000944956335427,1.7818940121310498,-32.55906730837914,337.3390819517714,2024.1642522741172,-1.9579846164044598e6,2.680011928690158,-50.50766998997696,1118.0501426077712,-21972.69902382356,-1.2723160995012177e6,-118.08977492524016,3550.134221556988,-97697.62868377293,2.2086663640697966e6,8858.457039083034,-268066.0818410163,1.1540363694347937e7,-659693.577444802,3.506472103253321e7,9.12564493190289e7,4.041978791054648,0.0,2.573262634445342,0.0,-0.06872567019188325,0.0
0.2710455016204382,-4.301200843092057,7.43930092833183,16.451906609905425,7.314323736297234,0.2914585797171916,4.611232609530133,45.86649034745212,7.188805568522787,61.16633648484735,4.224683035680137,8.817716875652172,0.02945905894923606,0.07979227024475662,1.7500469043718532e6,0.3287277666597554,27.99728173715645,-217.74281299450607,22497.33547382331,1.1417104988641758e6,21.792063220790073,32.20300022147712,-512.4869639421543,18852.620314288753,23897.51034180328,57.65233047499632,-1310.1528388493332,25105.34337541096,-2.146679383531007e6,-2805.9650370202667,44065.66765470372,-6.274744842675085e6,90597.74829662655,-1.4627044012979146e7,-3.16280860769661e7,0.3028743400690069,0.1713333257999231,0.9915188804340451,8.675945973017847e6,2.068788867830964e6,19.37100155995407,0.0,-1.9268753392815672,0.0,-1.2841954066986567,0.0,-1.0129432882370528,-1.225369065673777,0.1516489562733726,0.47015447228138585,0.6413995013384037,-7.997681968976595e-6,0.0028151709806782397,0.05124750178163776,2.5522084008300268,0.5044661381053763,0.0008010089178879517,0.48730081538582876,0.5767613268596806,6.716186034527242,2.996370878727483,1.7056858092292535,0.3287277666597554,1.9782749128862795,21.792063220790073,1.0515674309778402,1.0386577607276941,-0.8395688348598871,1.0,10.0,0.0,0.0,-4.160474034233561,-1.7125841616994024,-0.8658118400499684,7.551144092829389,-17.346943630127452,-6.671985592231083,-104.95368133848655,-1.8004143430510857,-3.301686878567942,-0.4021889062398284,1.8877546238698206,-35.3970891867277,403.1536568178954,-1027.6798297476657,-2.212616962504589e6,2.818473442784113,-55.01284090645715,1288.4718977892535,-29459.05100680267,-1.1023472568678139e6,-128.15446086265067,4002.7957615433743,-118361.71124099442,3.475950379973614e6,9884.7513616967,-317938.6189490245,1.5225574580612808e7,-774915.9256211757,4.4102156468272775e7,1.1190905704736352e8,4.203405221819671,0.0,2.6936678465300714,0.0,0.07818777501798581,0.0
0.2754589751430241,-4.285048845583073,7.138384958303034,16.130098490521902,7.304284689786562,0.28256806605327145,4.727891621096485,45.578918632700635,7.154947561043004,60.09088580547403,4.220734398627678,8.797871214819352,0.02738911527714932,0.07632032968723139,1.6405549947405874e6,0.3260890668436974,28.06273870671446,-245.0039083924715,23559.32994411903,1.2678314423536086e6,21.345931621217943,32.37295187510251,-539.4486022265237,20238.613494117326,9821.579659474592,57.989653887568416,-1348.729214437355,27830.089288716634,-2.4032871570232273e6,-2865.3608235529377,49555.779235748254,-6.957908015043857e6,101733.18401698535,-1.6114546468756268e7,-3.465149349923442e7,0.30287438097941416,0.17475154826306702,0.9890812759761719,8.607354034798054e6,2.0464715879976952e6,19.028159851117163,0.0,-1.8365978221585102,0.0,-1.2508628864895122,0.0,-0.9566190159177499,-1.2206507866487801,0.15306466552893097,0.5134664630230643,0.7026971753668589,-8.734747851914317e-6,0.0032999736690368727,0.054761797581912394,2.5440517750575236,0.5216837280549224,0.0007807249627653336,0.5005699993056505,0.5875712171218046,6.716975051781942,3.11084402063252,1.7319169780820103,0.3260890668436974,1.8633162377051424,21.345931621217943,0.9758522037913341,1.0738869903078467,-0.9245415403506851,1.0,10.0,0.0,0.0,-3.9502961873166713,-1.7582646431327746,-0.8965310252462646,6.898352114391366,-18.268048339062997,-7.159117120738072,-109.65551333513976,-1.8876086236070648,-3.439815522988221,-0.40425991527717187,1.9890146717945556,-38.1490271245745,471.92292571744304,-4313.739922403129,-2.551538466759925e6,2.950321987761203,-59.41721597735739,1461.679561724687,-37419.579433235835,-926870.8202291839,-138.0005521374894,4457.401335455985,-140252.0086379099,4.894072545132827e6,10909.833810914763,-370663.30461514636,1.931617577829585e7,-896357.0599973397,5.402590251942212e7,1.3437224742729136e8,4.355986741611815,0.0,2.808143999083221,0.0,0.2271846231862623,0.0
0.2793241542012515,-4.271114602116793,6.889123770408311,15.858527235204813,7.2951236724494635,0.27437235938666715,4.8202054663305685,45.31857952882944,7.124824568250575,59.14147731571039,4.2174339507757095,8.7803362604572,0.025625291469353866,0.07346843271239714,1.5516170085117572e6,0.32452740005756325,28.145144245817914,-270.7736725033268,24428.91435723804,1.389978709613788e6,20.986858850012776,32.54602294234083,-564.4326652045766,21501.108969799487,-1464.4317271850882,58.32034955415925,-1383.856659403272,30466.58056245598,-2.643691204474764e6,-2918.9298547309304,54952.5933422816,-7.5989787024634695e6,112674.1143531156,-1.7507584294888537e7,-3.747465825691162e7,0.3028744192426407,0.17774409092320573,0.9869678637335022,8.543566444974458e6,2.025719716355105e6,18.755882568338194,0.0,-1.7600084381112087,0.0,-1.2214639600083719,0.0,-0.9083932864978306,-1.2164268617259197,0.15388543175559402,0.5548381809366966,0.7610880379068431,-9.402627199503313e-6,0.003765606446818223,0.0579440551450862,2.536804918727573,0.5368175231171596,0.0007593501482544105,0.5120468714962675,0.5965591826470573,6.714384060561661,3.2141209219160003,1.7531921547202833,0.32452740005756325,1.766982449549747,20.986858850012776,0.911581261453777,1.1040376263756824,-1.0041652793294595,1.0,10.0,0.0,0.0,-3.775450126615396,-1.7976988565860514,-0.9221695508420269,6.354516073263767,-19.103519022318544,-7.614785234757454,-113.83655525179589,-1.9663130019547779,-3.5632855676568034,-0.4062096748294466,2.081496540949616,-40.696626235368626,540.2777401630169,-7580.122585714109,-2.9651226404483365e6,3.0702840554018542,-63.52056592973883,1628.793774909871,-45373.7409527251,-764354.1236478223,-147.17283969760962,4890.998363307347,-162149.46918406137,6.373067472222928e6,11882.770091065093,-423335.62643200933,2.3569192885728724e7,-1.0173111135866811e6,6.426286050293709e7,1.573708846329257e8,4.493981195876736,0.0,2.912168449818313,0.0,0.3694093996439343,0.0
0.28343254273779045,-4.256513402169114,6.6378111003814695,15.579862893569866,7.284979395677333,0.26526654114079984,4.908932464885334,45.03298899774829,7.092352013623795,58.12649975787986,4.214130717938421,8.761607850065433,0.023799514434558237,0.07061725984686748,1.4635907213148086e6,0.32367698165658565,28.262122220914286,-300.12396518580266,25274.658786994674,1.532112017054372e6,20.637000173993037,32.75749472171739,-592.4956341226056,22892.60106622277,-12298.36929720376,58.71072676923297,-1422.8726828551803,33549.501340877294,-2.9158053689636486e6,-2978.106163102173,61352.467330815765,-8.325796434199032e6,125639.34512340314,-1.9084197226046022e7,-4.066147226525162e7,0.30287446242050337,0.18092324208091629,0.9847493081572255,8.471722178148163e6,2.0023645230476502e6,18.494694020513045,0.0,-1.6809418020200775,0.0,-1.1898662291569553,0.0,-0.8580109760918423,-1.2118454915192125,0.15427339286255184,0.6026910893148478,0.8284247024312892,-1.0128355872805293e-5,0.004303853810552729,0.06143036323563184,2.5289979992997385,0.5529398347670038,0.0007331387454287843,0.5240850706184117,0.6056132862878995,6.708179103315667,3.3269911749629824,1.7739485694583343,0.32367698165658565,1.668926553152383,20.637000173993037,0.8453062846806948,1.1351133641599307,-1.0942557785948042,1.0,10.0,0.0,0.0,-3.5984678529377616,-1.8388338593634739,-0.9477493316502299,5.801766441850417,-20.020662488948474,-8.131077973816453,-118.33351043709663,-2.052352793586376,-3.6969111170128675,-0.4084326299684796,2.1839020878604476,-43.55981785407534,622.7833554236655,-11422.286652184219,-3.565450387541256e6,3.202651141630378,-68.15434857188461,1824.0392772233915,-54937.25947426427,-593199.3014663752,-157.52146053059857,5391.6388831677705,-188617.35395614072,8.222535105472762e6,13000.786339863409,-486946.3621257917,2.8890821847062334e7,-1.1629128193804827e6,7.6995216750901e7,1.8579315922578746e8,4.645463416209576,0.0,3.0268387251525755,0.0,0.5326536906115958,0.0
0.2894979634906008,-4.235339290122602,6.290562193950969,15.186276335112295,7.269170870400351,0.25114595102134,5.023526421876816,44.59431704233632,7.0436309537051836,56.62183088197491,4.209748087361222,8.733967267230215,0.021195589984165337,0.06672231719953291,1.344734182672265e6,0.3240659247811348,28.498140985402475,-347.1108931808969,26341.173768978773,1.7648661179038866e6,20.17963838909936,33.12738832828303,-636.9732863424052,25040.393570166656,-26367.55841943354,59.366520475889736,-1484.3589013952812,38682.00588211971,-3.3500674470064878e6,-3071.262953982809,72180.57328818206,-9.487568645522816e6,147548.8920239348,-2.1598950172167294e7,-4.57283341313508e7,0.30287453082878224,0.18561225446926852,0.9815403459632696,8.357500038897601e6,1.9653049196540639e6,18.161771376753077,0.0,-1.5682399332611758,0.0,-1.1422885086364953,0.0,-0.7847716076896072,-1.2049147284306165,0.15380275006031202,0.6814637041612688,0.9387934354152588,-1.1208597731219875e-5,0.005182322788122218,0.06676480959257164,2.5172810890164894,0.576764965303486,0.0006884643847653693,0.5415297288272571,0.6180349355812824,6.692268781722729,3.4994318458608493,1.800839661774595,0.3240659247811348,1.5321357480561917,20.17963838909936,0.7512555994476963,1.1785540271130435,-1.2376638891050518,1.0,10.0,0.0,0.0,-3.3528042794709956,-1.8975950964436703,-0.9814381140627007,5.027338055534997,-21.42723945962056,-8.958273675728574,-125.03842357197536,-2.1837739579246778,-3.8981479303294457,-0.41202027445048867,2.3432854411544093,-48.11793875600918,766.9499079246773,-17659.046765774758,-4.866677635623097e6,3.407746335764589,-75.55606484683267,2149.9196272389922,-71370.6614910884,-377949.4983377323,-174.00839959382284,6213.9794308305045,-234693.69338149,1.1556138311627412e7,14825.694459379165,-597618.8778310952,3.854010620634867e7,-1.4150741027793735e6,9.995585133243203e7,2.3668798823283312e8,4.878879379247193,0.0,3.20440672824545,0.0,0.7964196110554851,0.0
0.2933766593870061,-4.222030242183217,6.082274420883233,14.94513475702015,7.258498320415435,0.2417424004930672,5.087278800863701,44.30297834771117,7.012045148315731,55.65921224485063,4.207332068086781,8.716432220459858,0.019588151826425666,0.06441396664029664,1.27501783104492e6,0.3254380398248025,28.6934603152919,-379.37265530731054,26891.01451504816,1.9270452501326422e6,19.923943339803635,33.40359888227574,-667.4401118167549,26473.52791706949,-34771.69497524094,59.8396016008866,-1526.5971652119679,42359.828272741106,-3.649081167514977e6,-3135.5454399656296,80045.7517302864,-1.0287774181078557e7,163440.25635228353,-2.3327236706281852e7,-4.91999852397433e7,0.3028745773817476,0.18860711641308486,0.9795393235791644,8.279007266476321e6,1.939909422707961e6,17.981751916656176,0.0,-1.4984576159555443,0.0,-1.1111245313174918,0.0,-0.7383475854908674,-1.200382202689656,0.15276066242338987,0.7374566971479289,1.0168851647333277,-1.1887459334856533e-5,0.005797529437500125,0.07028741287881324,2.509672524092461,0.5919853328913478,0.0006566335155877503,0.5524675736966975,0.6253950518528614,6.677670482268559,3.613275226030871,1.8155342598225281,0.3254380398248025,1.4495417539877173,19.923943339803635,0.6934849464603967,1.20439441541905,-1.335829743502439,1.0,10.0,0.0,0.0,-3.204885797361193,-1.9335777302933432,-0.9997799866229329,4.554830495397488,-22.35699496514345,-9.530762499897442,-129.34047467679866,-2.27045821463253,-4.028850324135792,-0.414517776228125,2.45062403026272,-51.269030743807164,875.8191634458042,-21864.43359100375,-6.045471310575053e6,3.5452475824070806,-80.67224392590651,2384.957303073475,-83468.17791495673,-294395.0856229139,-185.35668951060472,6797.674463234161,-269233.2526168419,1.411837888923986e7,16112.88370838103,-680573.8091380757,4.603428960725123e7,-1.603179234627895e6,1.1773220428484736e8,2.7586941976682633e8,5.03470087621446,0.0,3.3234961575024546,0.0,0.9793150170939383,0.0
0.29712747548014107,-4.209326295447006,5.890345669392768,14.719369876076321,7.247726944350137,0.2324139690409174,5.142325036160343,44.01313823588732,6.981232626310297,54.730900797970136,4.205346419336234,8.699695413515592,0.018077616530840845,0.06230779722002891,1.211845461165306e6,0.3276851911972175,28.91847649882708,-412.1286265370252,27315.504884085636,2.092249482433056e6,19.70402708282135,33.70260783791292,-698.4806495108604,27906.18757891278,-43371.83235615005,60.33989306014684,-1569.9818354202139,46232.68421031988,-3.9549778800231866e6,-3202.046190440309,88402.04675321563,-1.1105259901124353e7,180301.0423192231,-2.5089201731238432e7,-5.273068638900484e7,0.30287462434371387,0.19149994708522122,0.9776496284037671,8.198795090263716e6,1.914032515019747e6,17.83219852459988,0.0,-1.4325125764678672,0.0,-1.0803307265654474,0.0,-0.6935558311755265,-1.1959277865976,0.15113449340099144,0.7961746876196427,1.0984589881167295,-1.2518856128100705e-5,0.006432594198746632,0.07377181223789323,2.5022319401479085,0.6066703532092709,0.0006238405216223305,0.5628767957554293,0.6320940791521104,6.660078628501724,3.7259269967594735,1.82777922848601,0.3276851911972175,1.3732394488010753,19.70402708282135,0.6394030733885027,1.2276246184325967,-1.4354062583526883,1.0,10.0,0.0,0.0,-3.0682856036485013,-1.9668905438189768,-1.0146184748309008,4.112734527640915,-23.275682408516154,-10.118593086011959,-133.48750933737006,-2.356129955185932,-4.156301923033967,-0.4170906278545245,2.5586504517477913,-54.516844360135295,995.6472668675456,-25955.383156792825,-7.519769385548467e6,3.6831061527333606,-85.9289739595249,2634.517844097156,-96448.45408593523,-283974.6873969291,-196.9627261190867,7409.655061885237,-306963.52124705294,1.6955688828808974e7,17455.594621291886,-771212.0614140311,5.4429405408750914e7,-1.8078906346830858e6,1.376248201582419e8,3.195544735662217e8,5.190554943977374,0.0,3.4430479521917388,0.0,1.1667490117960773,0.0
0.3025751568842447,-4.191157853414546,5.627101820089529,14.403849607174736,7.2312368618105625,0.21853762916850566,5.211400929519596,43.57794527045216,6.936114620380172,53.392669793641865,4.203197669714216,8.676002887996523,0.01596381074864146,0.05945568458461722,1.126900109597604e6,0.33274389873700383,29.313050051071368,-462.23363112669546,27741.12282633414,2.3423013249616274e6,19.43297451503103,34.19635897744429,-746.4299478680152,30077.910935375865,-59452.10828496945,61.14617224210433,-1638.0680740195376,52446.7381864127,-4.430759567838271e6,-3307.670396167103,101926.50973095099,-1.2370693290131781e7,207535.1997755037,-2.780759730418088e7,-5.8160363039823934e7,0.30287469558514424,0.19569478283650363,0.9749980685594943,8.074308435024154e6,1.874046594505914e6,17.6584826362886,0.0,-1.3391611141331006,0.0,-1.0342787961516107,0.0,-0.6283805543706651,-1.1893393727994965,0.147570540876078,0.8901182871298671,1.2283025836217978,-1.335732913220442e-5,0.007425542335488892,0.07896044707283581,2.4912863536774323,0.6279017120744318,0.0005734808856817668,0.5776955409522367,0.6411329984980245,6.628023050834703,3.893736817599154,1.8419517741775024,0.33274389873700383,1.2686398656985203,19.43297451503103,0.5640611591767191,1.2577338138627767,-1.587652397073549,1.0,10.0,0.0,0.0,-2.8806473085549005,-2.0121063707187354,-1.0301424724478134,3.493903140075336,-24.63717564455506,-11.034865214869784,-139.43882439146472,-2.483510422530199,-4.342304804212788,-0.4211098881297983,2.7232704543734427,-59.634917958129236,1199.170019901694,-31652.209626713342,-1.0403046396495216e7,3.892093106998834,-94.14887580114859,3040.5712382179563,-117720.07005191219,-459395.0575278086,-214.97686257440762,8390.101721142106,-370386.3288600279,2.1774628098139197e7,19592.738363940167,-923640.1383632927,6.894368485133147e7,-2.1503980248162095e6,1.7202151077243304e8,3.9480548700678086e8,5.426403475617828,0.0,3.6248483532198006,0.0,1.4575908969406846,0.0
0.3079128199722914,-4.1736708616673575,5.385695842182286,14.108178041583024,7.214035070247317,0.20468807076850037,5.267388414020827,43.13531606541946,6.891645117359687,52.101022344065605,4.202108488576738,8.653839713266866,0.013990591071310175,0.05688279493272575,1.050769363573159e6,0.3400540080356378,29.78160984408668,-513.932466479364,27957.156465315773,2.5897583293968444e6,19.22396494143754,34.75194939626585,-796.7955176298935,32330.9458210642,-85015.91414476528,62.03276871592827,-1711.3649388608255,59252.03643883155,-4.937076198454202e6,-3423.309825103557,116839.7540703875,-1.3702073958823105e7,237476.69948330405,-3.0651705671446785e7,-6.3815984627677806e7,0.30287476819584513,0.19979602431266005,0.9725255966476857,7.942609751027094e6,1.8320053569249408e6,17.539291800357507,0.0,-1.2501479447725188,0.0,-0.9874077029465983,0.0,-0.564079582889444,-1.1827562114375738,0.14254682333709334,0.9928713686254611,1.3694000311192094,-1.4034189184350943e-5,0.008479224577618624,0.08417956225704572,2.480411696649167,0.6485424468256826,0.0005221159644587275,0.5918718953314339,0.6492742099790902,6.58845482232215,4.062300418361798,1.8514921336290886,0.3400540080356378,1.1733786575834824,19.22396494143754,0.4940837606168934,1.2823751728054218,-1.7444832724133064,1.0,10.0,0.0,0.0,-2.7086013479125297,-2.051969974554974,-1.037158922824408,2.9117614878846867,-25.989930294771305,-12.006382146633053,-145.11406774680088,-2.6112253868565887,-4.5240131321161705,-0.42537125185926006,2.893772068915676,-65.18150951227555,1438.030210622958,-36558.56198224469,-1.4312959616636228e7,4.106972615718824,-102.92944565431138,3494.7750884094967,-141583.27211521426,-956481.4563024458,-234.00693884032682,9467.12573223409,-443867.8323453309,2.7386747804220356e7,21921.265276563823,-1.1003174538465673e6,8.62654954364672e7,-2.544885675431773e6,2.1313123991302234e8,4.844068368533448e8,5.668764421309598,0.0,3.8129410800702557,0.0,1.764188289884305,0.0
0.3114691874501564,-4.162187135894116,5.233279721926988,13.918203172461284,7.201960726235848,0.19539644786887292,5.298664179332717,42.83166439520778,6.861971668853228,51.25599529116614,4.202042096109523,8.639863010658173,0.012733824795436456,0.055282378393244444,1.0035941584895238e6,0.34641148825572143,30.139907457349487,-549.6339544549402,28016.476885920627,2.748733306682625e6,19.116550614959014,35.16259716233457,-832.236972571892,33918.753496365374,-112029.99184155329,62.678395705156085,-1764.1703466278732,64197.8839130237,-5.299467911085725e6,-3507.867256528165,127706.07046633148,-1.4640176179034809e7,259224.37473941944,-3.264253645657409e7,-6.7757175092388e7,0.3028748176235541,0.20252310000595708,0.9709579273236311,7.849242166859321e6,1.8023787836213328e6,17.488648430062394,0.0,-1.1920046714190675,0.0,-0.9550921369278711,0.0,-0.5208861926410331,-1.1783050320502877,0.138282416341168,1.0675345150788749,1.4713315817680521,-1.437061306197035e-5,0.009225142372468888,0.08772469235997325,2.473089668572014,0.6621784103664791,0.00048742393134108597,0.6011340947734204,0.654362179912095,6.557142200628436,4.176267535334797,1.8553706566128019,0.34641148825572143,1.1140040900808357,19.116550614959014,0.4496863070475281,1.295782372995051,-1.8523036427897996,1.0,10.0,0.0,0.0,-2.600203042426473,-2.07562911623086,-1.0366463086633804,2.5363489637007928,-26.8926775185318,-12.694140919946165,-148.76438536883705,-2.697580218701528,-4.643734611618228,-0.42838065143537474,3.012538894360367,-69.21067827090411,1622.1313994246052,-39270.30387547458,-1.7651958437443003e7,4.255566816635094,-109.20569494307762,3831.899019639552,-159300.47420017782,-1.531133874592309e6,-247.45826154872654,10254.626887928382,-499872.96284849395,3.166544409199242e7,23611.467238613222,-1.2349512913857994e6,9.976081349683012e7,-2.843827044918527e6,2.4521295174038687e8,5.541364701632991e8,5.836493652428251,0.0,3.944005593136545,0.0,1.9805034951003644,0.0
0.316884253722122,-4.144950975549241,5.013234517283221,13.639184401647347,7.182577416285368,0.1812789746490884,5.337596091445463,42.35639456795153,6.816898796885651,50.001316538324076,4.203117865597544,8.62016398303112,0.010917201111065844,0.05300931740677105,936733.0513269142,0.3587414496034839,30.755444873180643,-605.6595660506799,28049.88864494433,2.9658820424113316e6,19.00337360552313,35.84947907695672,-889.0772909427601,36511.04954169737,-178709.49928448815,63.745930219911514,-1851.0289630382847,72378.88292253783,-5.896076787713913e6,-3649.0378387190385,145660.22151277796,-1.6147742459796418e7,295005.7303376854,-3.581178411236009e7,-7.399539394686924e7,0.3028748934975601,0.2066661185101247,0.9687104138025091,7.698096075638234e6,1.7547554357842854e6,17.457089267536443,0.0,-1.1049731068875468,0.0,-0.904015260108701,0.0,-0.45454594412283444,-1.171436698004026,0.13028902518124957,1.190960222421376,1.638753084964069,-1.4644674707185473e-5,0.010426945989654737,0.0932165097308576,2.4618341758887436,0.6827200000761577,0.0004348874414013317,0.6149724881886627,0.6617035029403957,6.50097483548603,4.350749094500074,1.857369373502012,0.3587414496034839,1.030268203485108,19.00337360552313,0.3857309119973652,1.3111664359756796,-2.019659651524895,1.0,10.0,0.0,0.0,-2.4444047961008395,-2.106473120118288,-1.0269386226760095,1.9835937939533554,-28.25189025639848,-13.800641912118838,-154.0444239663816,-2.830354948575657,-4.821974129880793,-0.43319710250068655,3.2012591159154544,-75.92120381991273,1946.2849210624472,-42431.1053341136,-2.4066496089695115e7,4.48957032159604,-119.44597879502277,4403.6062652034925,-189409.47163576435,-2.87215371055313e6,-269.1121687877603,11569.171100002906,-597244.4678017122,3.909853174526812e7,26409.74216106347,-1.4686869466466883e6,1.2370748294615385e8,-3.359543244417851e6,3.0221582754096115e8,6.776674596245072e8,6.10117412359042,0.0,4.15261116768132,0.0,2.3284307352974523,0.0
0.3205936286294464,-4.133313185828749,4.870359952232189,13.45487442049773,7.168572902814689,0.171714844321626,5.358548276735225,42.022296672026954,6.786221193227297,49.16938605190193,4.204777758490664,8.60802062415671,0.009746123643009785,0.05156002904476789,894126.4246090954,0.3693024570600474,31.223608767731275,-645.052986548077,28099.985362044816,3.0844327323188935e6,18.96196525349151,36.360993498219,-929.9642827308901,38443.04435610358,-250542.44461876556,64.53385322886514,-1915.0891485268362,78439.45642695641,-6.34101536427354e6,-3754.5900712520224,158894.64582305698,-1.72358125470634e7,321237.94967747666,-3.807042238786761e7,-7.840934078568062e7,0.3028749451371879,0.20949709165189764,0.967278675884056,7.588152965467191e6,1.7203892533209003e6,17.468125069518557,0.0,-1.046216477068736,0.0,-0.8675895087603422,0.0,-0.4087836484818046,-1.1666746350995965,0.12373668699996605,1.2821876144771989,1.7616363432016202,-1.4624566990353125e-5,0.011295104064305679,0.09703769170931727,2.45405731582,0.6966117841624275,0.00039970638446373163,0.624282881955152,0.6665307496159788,6.455938556905542,4.46943331805366,1.8559818839855016,0.3693024570600474,0.9779207603225941,18.96196525349151,0.3446259727742224,1.3180586838840254,-2.134961930426348,1.0,10.0,0.0,0.0,-2.3439603177662987,-2.123563536924818,-1.0135947754556816,1.6185610877608325,-29.159058119606215,-14.595999819250757,-157.41781165006498,-2.9217243042296053,-4.939806903605295,-0.4366311802302836,3.3357974330520577,-80.95352465490856,2202.556643265221,-44057.1673413463,-2.9475813073138796e7,4.654604224853742,-126.94380781655715,4839.012071745268,-212530.04463326297,-4.1461394871055456e6,-284.72489734956037,12553.739461966032,-673138.0846661554,4.490323016593805e7,28486.499678518216,-1.6502439064880982e6,1.4272021849892017e8,-3.7572909661844773e6,3.474751359681517e8,7.754182886057206e8,6.288439204116598,0.0,4.3017486981036335,0.0,2.5794508740841566,0.0
0.32637806358129307,-4.115431138869835,4.659388607708168,13.177957793416658,7.145508390097327,0.15714270298351363,5.382585007045784,41.488700956282734,6.738952777793702,47.926825498214946,4.20905229470613,8.591773104301614,0.008051172284342387,0.04946348187565903,832404.900979026,0.38979846669176177,32.02091583510987,-707.9049356728215,28392.395470453954,3.189962486330761e6,18.95800963770786,37.21750719691853,-996.6745641102067,41791.03251879548,-424818.68714734615,65.84400218577242,-2022.070614233276,88615.33058117298,-7.105177817788337e6,-3932.9457527390205,180880.56296515436,-1.902188646659068e7,364490.08074980107,-4.171308733588813e7,-8.545983352842091e7,0.3028750233787924,0.2138993567698059,0.9652406071688063,7.406219327648367e6,1.6640516172224334e6,17.540056328430055,0.0,-0.9556238880168936,0.0,-0.8081872113524278,0.0,-0.33730927283037515,-1.1591683711541494,0.11178945772976567,1.4344017878885174,1.9650234557460007,-1.417462480337441e-5,0.01271930501339741,0.10308155004608106,2.441837979069036,0.7179379105186798,0.00034722345801913354,0.6385654925636537,0.6739059387399584,6.373683143528199,4.648975936856537,1.8493479648867548,0.38979846669176177,0.9054102868735554,18.95800963770786,0.2852710882981192,1.32293663943656,-2.3121297123492948,1.0,10.0,0.0,0.0,-2.1972257000538606,-2.1429625966024153,-0.9814223750419658,1.0736266016356661,-30.505207509936238,-15.883965339127393,-162.1901764632903,-3.063820527961755,-5.1135333695601135,-0.44212185414310406,3.553131674469751,-89.55192547020545,2665.150780046415,-46663.92206724937,-3.953864456356244e7,4.917618181321659,-139.39619026359168,5593.741164583966,-253559.9971954947,-6.639903963176213e6,-310.1855461903606,14227.689938134328,-807719.0535513534,5.532344829948079e7,31978.697858174713,-1.9698267293307087e6,1.7702597305757457e8,-4.451175765346582e6,4.288818837543484e8,9.504147386768216e8,6.588262333389582,0.0,4.5437062941915,0.0,2.9898878572321217,0.0
0.3304125115972587,-4.103145643575837,4.5202177086960305,12.992040297356601,7.128519930867386,0.1473367182696469,5.393547407256681,41.10852574416314,6.7065638700102514,47.10592325988523,4.213357977539944,8.582705394652134,0.006972066534650499,0.04811197059485294,792487.7070372519,0.4074341110228487,32.61724896718414,-752.6467880782665,28884.551894886874,3.183703233181186e6,19.000183171079414,37.849242195258746,-1045.086813053748,44427.04330460266,-606016.0768199444,66.80451068443244,-2101.2178312681885,96203.94114925868,-7.696976208474e6,-4066.051656831377,197011.32562172698,-2.033063417767287e7,395915.8764278626,-4.432266466990204e7,-9.044956556504527e7,0.3028750749838098,0.21696026112154884,0.963971098104387,7.2718767624116e6,1.6228891773350607e6,17.63068839412036,0.0,-0.8929384556376765,0.0,-0.7647043563841215,0.0,-0.28784039459519595,-1.1538838572793577,0.10229413380798004,1.5465739051129157,2.1135594924454195,-1.3509959206831347e-5,0.013761650336082318,0.10735187302946966,2.4332607341932477,0.7325422303753216,0.0003129362792648578,0.6483866434115827,0.679062034447295,6.306711567639965,4.766466311279962,1.8415540638637207,0.4074341110228487,0.8622533709757849,19.000183171079414,0.24754162496908894,1.3224088127357925,-2.4309355948184783,1.0,10.0,0.0,0.0,-2.10183845593243,-2.1509518473370823,-0.950850180111539,0.7134111528028129,-31.372793875345423,-16.803748570115292,-165.11256234432494,-3.161867889825568,-5.225297380733515,-0.4459723191084863,3.7089779724504868,-96.09435414450157,3037.993612480111,-49807.12588740446,-4.748739341875528e7,5.1031840761074,-148.57933903467108,6176.360010854248,-286667.76602530334,-8.546708250888057e6,-328.57945367746413,15491.686481120167,-913951.1435243993,6.379425310218431e7,34581.946405150804,-2.2189962533291243e6,2.045382655623637e8,-4.986287424616776e6,4.936597347762351e8,1.0887701578050263e9,6.801041507029343,0.0,4.718165120398546,0.0,3.287631291196983,0.0
0.3367207112168535,-4.084233715885341,4.314736124899273,12.712591663656003,7.1004752269647184,0.13279577077357554,5.40201331760354,40.503580134272,6.657187706048673,45.90803097780187,4.2224244503205925,8.572835166881559,0.00546986891398279,0.046167282442446396,734749.2404295764,0.44139850123917984,33.59396556448313,-823.8480339001276,30400.631558230183,2.9986746068125777e6,19.14180056387081,38.87119096674877,-1123.1278959207336,49148.43381649412,-1.0156344270994292e6,68.34831386449,-2230.4198954896274,108756.67287742184,-8.732967844856795e6,-4284.266148787018,223060.36950053542,-2.247415045499462e7,446001.20533500536,-4.84746207584886e7,-9.826396981381287e7,0.30287514793846626,0.2217294624504101,0.9622543162019711,7.050243279132795e6,1.555814938511078e6,17.840265362514444,0.0,-0.795261194493504,0.0,-0.6930149564053325,0.0,-0.21245220630193,-1.1455580627513462,0.085892290080356,1.7281387951334761,2.3514308551235974,-1.1821766920593816e-5,0.015468789037687105,0.11410906185004488,2.4197841293404396,0.7548892872258678,0.00026404437327631216,0.6635750281442805,0.6873803219977832,6.184639545723899,4.928184878050174,1.8244005538477497,0.44139850123917984,0.8089076771163289,19.14180056387081,0.19504314430033928,1.3163508830924457,-2.602772787308167,1.0,10.0,0.0,0.0,-1.963741314201878,-2.15419536207951,-0.8908422319887002,0.1889231552570007,-32.566892727910194,-18.242422100787476,-168.93668474554815,-3.31178830770766,-5.3804418035124755,-0.4518297318576714,3.9561084369128343,-107.15007797195747,3710.9948122530022,-60986.516488136804,-6.025332535445328e7,5.391591707570175,-163.56684879416633,7177.722257178235,-348223.7653615822,-1.095550960248981e7,-357.89418177513846,17605.963975617306,-1.1009177057506256e6,7.964992250582193e7,38867.19916642459,-2.6485005492212223e6,2.537084826340766e8,-5.895314272393371e6,6.075517521186438e8,1.329636602733077e9,7.1342032163322155,0.0,4.996690027813097,0.0,3.7644693453675986,0.0
0.3409618185530549,-4.071717050574239,4.184325543847573,12.532051375451205,7.080636731378584,0.12366865437459568,5.40233891536935,40.09165834502332,6.625024186128091,45.16578243401462,4.230160561676967,8.569431212233145,0.0045938893259435095,0.044966672306075865,698868.5023070534,0.4691216622832991,34.26462311795618,-872.3478741339133,32071.50989226252,2.7336400842089793e6,19.289172583962213,39.56460826441621,-1176.5377184552221,52770.97010889467,-1.3902890073586365e6,69.3875073285066,-2319.256592143944,117548.0745772356,-9.509752477432178e6,-4434.216913123445,240767.92117610155,-2.3974265377704702e7,479505.18101674743,-5.128676442496949e7,-1.0345981016968511e8,0.30287518984868733,0.22492374444247346,0.9612904746960473,6.894070415510147e6,1.50918402825089e6,18.027744595886624,0.0,-0.7295283622489053,0.0,-0.6421208373181932,0.0,-0.1641529468120813,-1.139928583705394,0.07415120078826046,1.8512850645944048,2.510830923273832,-1.0223323933476777e-5,0.01666775062074986,0.1187024347961003,2.410694652176944,0.7695600224099094,0.00023475623830453832,0.6737097110254872,0.6932779849750377,6.090172424457519,5.015471751288519,1.8097103726569796,0.4691216622832991,0.7839374350814112,19.289172583962213,0.16440848511276226,1.3098300148286657,-2.7051463737040042,1.0,10.0,0.0,0.0,-1.878166575008457,-2.1503597552652955,-0.8436145837292488,-0.13294973309411964,-33.232239643764984,-19.183601844592836,-170.97783720315465,-3.4092538917065207,-5.469233046318294,-0.45551125558972194,4.121631613605716,-115.04242120082583,4226.609978083665,-76124.40460093922,-6.782665421150175e7,5.580323509153562,-173.89292524422885,7906.770924484077,-397990.96402997023,-1.135091778555762e7,-377.58008524081805,19098.60430066074,-1.240419192351229e6,9.25938199229063e7,41837.016392636215,-2.9600164864461324e6,2.9093927600441635e8,-6.543038270866583e6,6.916748276565506e8,1.5052050506137838e9,7.3541008228693805,0.0,5.184624675554825,0.0,4.085922625670053,0.0
0.3465896895364126,-4.055345923139635,4.0201504966161625,12.301099346388185,7.053182532675721,0.11246853433521214,5.396958331975731,39.54168570705572,6.58378415167087,44.26146475243932,4.242423954368774,8.56913533469612,0.0036012767920475777,0.04349380793756369,654569.7048488192,0.5124885695125749,35.14833759114322,-937.0047165229026,35194.07901790725,2.1980698546896894e6,19.5483676207543,40.467866826162705,-1247.4478925181666,58120.056805065615,-2.0151126650534684e6,70.7278249776662,-2436.756318435191,129434.29091900242,-1.0636591344812874e7,-4631.457624781477,263955.8160088922,-2.6021931001076054e7,522616.1738463777,-5.5005757800983876e7,-1.1020334957487202e8,0.30287523417066986,0.22914665066052153,0.9602484764790928,6.6794854355893135e6,1.4459716994992103e6,18.33310447986133,0.0,-0.6418524630278659,0.0,-0.5711118436944157,0.0,-0.10454778036166856,-1.1324339966079404,0.05830565535587365,2.0110158429134852,2.7149687311073514,-7.544766295804109e-6,0.01832053093632735,0.12485669710320133,2.3986188982467875,0.7885761641251637,0.00020050973833565805,0.6871073076596418,0.7016155101910508,5.9498738821479575,5.096806889986807,1.786760485463638,0.5124885695125749,0.76564635440465,19.5483676207543,0.1296327190796279,1.2999835029587758,-2.820799309808751,1.0,10.0,0.0,0.0,-1.7731095551689633,-2.13883646973607,-0.7753419211870262,-0.5166803474406723,-33.91712657572468,-20.361965556653352,-173.05053914946967,-3.5332447544857315,-5.566242908067461,-0.45987502221666965,4.335744490037733,-125.85573659625814,4983.779470447476,-110244.05273894432,-7.451633259000087e7,5.81856072979682,-187.58980509063292,8927.25484525071,-476257.72711133445,-9.008146980484433e6,-403.04753773020957,21122.79567192191,-1.4404252966376878e6,1.1324519996477267e8,45786.45957584608,-3.391975719589869e6,3.450646521941941e8,-7.423698132209948e6,8.10160875066248e8,1.7485438219697423e9,7.634182578565498,0.0,5.429439471997525,0.0,4.502086692155199,0.0
0.35256842790763543,-4.0382428273992,3.8560201176214406,12.065962314164189,7.022779082165208,0.10177170668081802,5.385053233518817,38.95723352560655,6.54185100165688,43.39880270671602,4.257770917187909,8.574065033904338,0.002751928368635259,0.04206412522451789,611286.4583715259,0.5669937885486289,36.05406254408987,-1005.2406478080428,39589.124758270445,1.4201871143902699e6,19.89962365897114,41.38032510754362,-1321.370480098182,64364.04454924297,-2.822250761517891e6,72.0617469042103,-2557.7971542282457,142042.71025188558,-1.1934855360233068e7,-4832.363150196709,287604.4175154091,-2.8242825537151575e7,565601.3913021866,-5.890177582893561e7,-1.171141301738665e8,0.30287526454843894,0.23361216452669822,0.9594264814082477,6.4447706689428175e6,1.3779696398116811e6,18.724828979182703,0.0,-0.5477667523066717,0.0,-0.4913367100325816,0.0,-0.04841881987801698,-1.1244591119393315,0.041943004053864856,2.1702623802035546,2.9150808423807066,-4.075617068971478e-6,0.020152489606026776,0.13146716268643108,2.3857975473738127,0.8082164256016403,0.00016973201765295434,0.7013114917954801,0.7111928912711147,5.784529818348731,5.134352750979099,1.758753321109805,0.5669937885486289,0.7654301835878905,19.89962365897114,0.09977728980600806,1.2901579409807753,-2.916204173378145,1.0,10.0,0.0,0.0,-1.6713329322975037,-2.1204337277905285,-0.7000356634587591,-0.8662371596105194,-34.3827989672756,-21.48591954498253,-174.54558100887652,-3.6572849830222873,-5.643686658699354,-0.46365646775223934,4.550757346308613,-137.42325648629202,5860.886568024875,-167418.36484862043,-7.521921801912278e7,6.050337013007442,-201.72989850556206,10049.094415297166,-575054.7224480237,-1.624803479514631e6,-428.5699544234475,23264.83784041262,-1.6665966183765023e6,1.3986876233688736e8,49864.11335711303,-3.8596676554490086e6,4.072901643166368e8,-8.353150907438077e6,9.406259598461075e8,2.0105923722252862e9,7.9098786724467836,0.0,5.677249457887151,0.0,4.917295027837169,0.0
0.3575610565937481,-4.0241814173098005,3.726463320220421,11.877236416798047,6.9965898980778825,0.09378715271443235,5.371100500438634,38.47223929705159,6.508292125011152,42.7498273792087,4.272189414458093,8.582079444304515,0.002189956364534114,0.040964317274888334,577853.3015059682,0.6189748347672231,36.769691135470524,-1061.1260393371842,43949.113693442756,643763.1687147191,20.248356921038077,42.09105127809786,-1380.9762775837855,69872.3141742593,-3.5824581862163087e6,73.08350552924863,-2653.861149902722,152340.77753942157,-1.3075341773397295e7,-4989.603040208932,306235.5802072188,-3.0111388919414952e7,598725.7118283202,-6.2090746828866966e7,-1.2266482512271148e8,0.30287527499498446,0.2373241910644875,0.9589476268462627,6.245669400153955e6,1.3212152022601268e6,19.101132265676426,0.0,-0.4682101508266185,0.0,-0.4214138293971752,0.0,-0.008019544814322165,-1.1178021158836327,0.029208714586893447,2.2914276401591875,3.0646180834600845,-7.661049614539272e-7,0.021742416839185034,0.13704557506278162,2.375115022117564,0.8241887485796493,0.0001480950513641234,0.7131615498924442,0.7197608320177347,5.636783234052115,5.126799764869661,1.7331239719583469,0.6189748347672231,0.7800228730153776,20.248356921038077,0.07994042564702693,1.2837328722090766,-2.9745832192998822,1.0,10.0,0.0,0.0,-1.5933693748473476,-2.101932590969221,-0.6382758970603823,-1.1119795115399929,-34.570302038944966,-22.30314434590003,-175.3396633311287,-3.75448702368496,-5.6901830778981655,-0.4660439574983938,4.717118641690523,-146.87390138727375,6628.623844783324,-231547.4530699531,-6.995517904301044e7,6.223938833243144,-212.9384499571642,10989.857443404253,-668305.693593234,8.763106660572084e6,-448.2520447663173,25000.232530389814,-1.8611638525049337e6,1.6552004883234054e8,53089.93456199831,-4.2457353916281955e6,4.616498846611992e8,-9.101356258213522e6,1.0499032971761106e9,2.2251318214208074e9,8.118941193762607,0.0,5.870342149390437,0.0,5.234003100656,0.0
0.3623468568422077,-4.010885631387971,3.608232264392046,11.70251623619112,6.9709573263299065,0.08690619468257278,5.354961841376986,38.01228119169278,6.477290879193959,42.18180283598955,4.287155629374072,8.59275816417867,0.0017598338422696196,0.039980851115038074,547924.157009353,0.6739089199312054,37.415394003555555,-1113.2540404953183,48537.42310590285,-170234.61420784012,20.625542564535944,42.724475850627975,-1435.7817890469107,75272.95073998607,-4.358209508071216e6,73.97988941324604,-2740.8485703588835,161895.08680931875,-1.4196135511794865e7,-5130.071755407709,323027.90541376563,-3.189965113707296e7,628019.2218908373,-6.508622796255148e7,-1.2780642059279118e8,0.30287527120853314,0.24086747545802173,0.9586472357784528,6.053975309046871e6,1.2673724125131168e6,19.50009835662675,0.0,-0.39096652762547673,0.0,-0.3517358250830136,0.0,0.02505812072036484,-1.1114319297102269,0.01808388866365573,2.3960804375803155,3.1915130101575118,2.6980732307679935e-6,0.023318457352007372,0.14244438963054123,2.3649081630889066,0.8391519806551515,0.00013042391842011842,0.724506984957366,0.7284184091316799,5.4900688625854155,5.089670968117117,1.707130248790551,0.6739089199312054,0.8055986731098231,20.625542564535944,0.06469044807486692,1.2796056673177667,-3.0141848902686013,1.0,10.0,0.0,0.0,-1.5240213420018858,-2.0828165362671465,-0.5821337860336863,-1.3102995713920071,-34.59486272275436,-22.978760013718265,-175.80448729663965,-3.8423880541837976,-5.721855013349322,-0.46766634625752523,4.864056801141578,-155.59033035949383,7375.447984753011,-304635.5797029219,-6.0286079674604036e7,6.372713610400399,-223.03721016582966,11876.81670132533,-764360.3489984636,2.1941609191047385e7,-465.58054462403146,26591.961542058627,-2.0484498791242023e6,1.9238497110914385e8,55988.850169394354,-4.604995071854211e6,5.146548354054469e8,-9.78265240207817e6,1.1528127032896657e9,2.4231258053647475e9,8.300277611298906,0.0,6.041876760097062,0.0,5.50836283182036,0.0
0.3674318856849273,-3.9969495961367856,3.488584264937475,11.523194387186374,6.9433085234910425,0.0803619004550509,5.3354469537761275,37.53082212445479,6.4454908564751765,41.62842542857454,4.304050947340901,8.606908521677369,0.001399639950283924,0.0390030280497868,518216.3007682308,0.7371827469002464,38.05812203748626,-1166.7762319594556,53672.856483275245,-1.0735977807880498e6,21.067650039411138,43.348032318467595,-1491.3294759918938,81029.9914876672,-5.208275697617576e6,74.84907362664124,-2827.7517654157828,171651.04113493988,-1.5398990026443848e7,-5268.565832268228,339754.0142873271,-3.3787006365519166e7,656695.108978446,-6.820637101953712e7,-1.3310434222822145e8,0.30287525159405004,0.2446158190930889,0.9584774123054318,5.8510526459023645e6,1.211223808127601e6,19.961148712642864,0.0,-0.3077497116957147,0.0,-0.2750695946529022,0.0,0.054473639479724,-1.1046826519728759,0.007537833489752786,2.4949515134981493,3.3091309055613536,6.649062827060958e-6,0.02504976181585439,0.14823796640178233,2.354108793575445,0.8546999530793915,0.0001144935840974541,0.7365339101041364,0.7380244291996465,5.331877250053863,5.023794743279872,1.678441145877078,0.7371827469002464,0.84371808297314,21.067650039411138,0.05185625302320969,1.2774616481683603,-3.04139245443428,1.0,10.0,0.0,0.0,-1.455514495748489,-2.0620584544704217,-0.5270852905911999,-1.4850233517234734,-34.47899217268707,-23.587409564836534,-176.06509838592208,-3.930631705288043,-5.744652962113616,-0.4687245342936287,5.006849915332555,-164.39473536876645,8164.400065760727,-391214.92941405403,-4.612168967690833e7,6.51292682041477,-233.0361968214792,12790.905611914415,-870693.209420037,3.858200097125293e7,-482.3780211423282,28194.17463989296,-2.245077831891771e6,2.225442306758654e8,58852.25252589346,-4.971252229558647e6,5.709648164797194e8,-1.04634166772725e7,1.2588946884090369e9,2.6234046286620274e9,8.473425913039513,0.0,6.209464687515368,0.0,5.768391406429464,0.0
0.37352069650455727,-3.9805141371703305,3.352865936038959,11.316615254176263,6.9098406025676375,0.07345741036756528,5.309612961836652,36.966352782745474,6.408779478962499,41.022756888356135,4.325310424527478,8.627040054607965,0.0010721529035220307,0.0379120449254404,485243.52219728415,0.8187170775738131,38.7737639286122,-1228.1759670285344,59970.40184204187,-2.1676015963525386e6,21.64673994722934,44.0354305907006,-1554.3242389757067,87840.76307957587,-6.234456565617605e6,75.79356090856163,-2924.9895243243227,182795.64044124194,-1.683811240762982e7,-5421.5421707831365,358442.38336590666,-3.6023936441047385e7,688210.9365513148,-7.187167128256224e7,-1.3927603736060852e8,0.3028752060650974,0.24908117684847642,0.9584468919588895,5.611116179654196e6,1.1459483072312847e6,20.55835338311964,0.0,-0.20647734742334287,0.0,-0.18001716207164978,0.0,0.08280051996443505,-1.0966356602649863,-0.003396235406768907,2.59804966505008,3.4290497262158723,1.171775570056961e-5,0.02720132072033724,0.15525520061800224,2.341250839848994,0.872872683870782,9.864749743013612e-5,0.7508712926513695,0.749962741096989,5.143278300657556,4.9184312782195985,1.6431815164286596,0.8187170775738131,0.9018598847268917,21.64673994722934,0.040116338348782504,1.277613845176191,-3.057929963027301,1.0,10.0,0.0,0.0,-1.3797146528942852,-2.03763778163445,-0.46825003742404203,-1.652299700882955,-34.18627448670345,-24.186570172589704,-176.1595306894149,-4.030287777025972,-5.761274256888562,-0.4692085041931963,5.161297401797404,-174.28710580263257,9087.391919596725,-501990.39643417473,-2.569422962982887e7,6.6595855249174125,-244.06803808604178,13838.602673717653,-1.0002731292071079e6,6.0786437384015605e7,-500.5307628239444,29992.247384988517,-2.474571847114562e6,2.5976102586584222e8,62007.00187521731,-5.387494755343175e6,6.37466449102781e8,-1.1222124617463678e7,1.3808508631615386e9,2.849451692784586e9,8.65736794337695,0.0,6.39173052729282,0.0,6.040465139114717,0.0
0.38071244676829324,-3.9614431952553,3.202353899525905,11.083396556346939,6.870068870792722,0.06643072006795375,5.276608808180315,36.318980926670605,6.367063042419498,40.37169837803358,4.351430148317366,8.654383886245657,0.0007933745576120864,0.03672054970476183,449603.95055533235,0.9218389228977735,39.55469645724495,-1297.0669768309635,67404.9581554281,-3.4382871939201197e6,22.39191502947789,44.77970556200754,-1624.3742601465315,95682.26841686269,-7.432666171775109e6,76.8041097993604,-3031.9224982426836,195289.5734320611,-1.8521994774706736e7,-5587.856419987784,379008.58258387016,-3.863551436038622e7,722385.4129130286,-7.613203588366278e7,-1.464101505919027e8,0.302875120027475,0.25432242106314495,0.9586105002622113,5.334465426135518e6,1.0721693908503372e6,21.32009142965791,0.0,-0.08450187165948592,0.0,-0.06363727932693096,0.0,0.10821905316507313,-1.0871902165129408,-0.014183991283316575,2.701778848024155,3.546504230171294,1.818245023848309e-5,0.029855342758781715,0.16365849121581208,2.326179676182449,0.8937574892374645,8.356711944945489e-5,0.7676721978277512,0.7644947940491142,4.926265697935201,4.770464034834472,1.600938390674795,0.9218389228977735,0.9846023025042676,22.39191502947789,0.030045006171467603,1.280817127638574,-3.0608512259123035,1.0,10.0,0.0,0.0,-1.2978445811748598,-2.0103896511355748,-0.4086791556726611,-1.8019218553859098,-33.68131721605898,-24.747158855479018,-176.07862221672534,-4.141205050153489,-5.771193624825222,-0.4688969768760396,5.324083047365551,-185.12313946189494,10135.792380081972,-636817.6643256187,878167.6639493856,6.808643609227827,-255.95897035755465,15009.768397096057,-1.1527893723152396e6,8.853821318302651e7,-519.717200128707,31966.55333031828,-2.735876895137308e6,3.0407056897085255e8,65411.41506167197,-5.850641667507814e6,7.141197587528869e8,-1.2050981710960522e7,1.518279351115154e9,3.0998322738467045e9,8.847857563804299,0.0,6.584968171038026,0.0,6.315150645305069,0.0
0.38476582315551094,-3.9508526548524876,3.121865308373184,10.956822832703306,6.847632559316979,0.0629328047668743,5.257168899069175,35.96405741842071,6.344229029526349,40.02962915115022,4.3664745937982845,8.67114401341022,0.0006743155319518183,0.036089773554437085,430955.532659452,0.9827376110251992,39.969388401582165,-1334.324152775808,71540.7678532749,-4.135615235553744e6,22.838031606040186,45.173549796439055,-1662.0994489994507,99993.19891638096,-8.095919774142004e6,77.33583612048466,-3089.186513871906,202065.86583133682,-1.946145005708946e7,-5676.349567634242,390047.8393581486,-4.009643425536108e7,740568.702058268,-7.851447372476721e7,-1.5039157543670183e8,0.30287505553060107,0.25726039281434304,0.9587813957691467,5.182561433696415e6,1.0323299184672114e6,21.773811277893135,0.0,-0.01460867237724798,0.0,0.0037468546667877257,0.0,0.11941541894565871,-1.0818985637633984,-0.019393459730659254,2.7532388693683125,3.6034903630937234,2.2069932792111352e-5,0.03140599865131917,0.16845008178683513,2.31774481706739,0.9052681406938325,7.646285594607236e-5,0.7770590906573601,0.7728192059792774,4.808036288732027,4.6807722127513385,1.5770705664469051,0.9827376110251992,1.0366415698288025,22.838031606040186,0.02571313523766123,1.2837055783893745,-3.0567173909302756,1.0,10.0,0.0,0.0,-1.2549465444019379,-1.9960219521053226,-0.3794844782681005,-1.8677128848645475,-33.342099049363355,-25.007817765193025,-175.97534241329507,-4.201146483775557,-5.773926875980214,-0.4683909173668356,5.408118234842474,-190.8780111125696,10705.897566241332,-713030.8841834685,1.627876776382408e7,6.883531544103288,-262.2122297042674,15641.282713402245,-1.237635129017771e6,1.0441093523090029e8,-529.6802927388509,33020.250435366805,-2.8787377163964026e6,3.289182771507061e8,67208.29949610188,-6.100418598889969e6,7.564259685534624e8,-1.2492746363264944e7,1.5931569947129538e9,3.2347663508301096e9,8.945069917373987,0.0,6.685175391123682,0.0,6.4517379771528045,0.0
0.38911300252588066,-3.93961775617802,3.0388038385854705,10.824793123737646,6.823606500318555,0.059502618620362345,5.235849500157989,35.59167213199865,6.320218702785256,39.67933029888509,4.38277816139569,8.689988121529435,0.000569687295650357,0.03544261772886574,412017.2860690439,1.0500078003724644,40.39710012567518,-1373.1658044061817,75915.47697411882,-4.866288334643094e6,23.33572068829856,45.57943639036979,-1701.3795672453919,104532.33724448718,-8.796401675971698e6,77.88300112973256,-3148.6904426329643,209160.76260889822,-2.0461736548751388e7,-5768.051517480415,401550.5030321954,-4.165783657747916e7,759433.5955740141,-8.10638253791112e7,-1.5465087088888174e8,0.3028749730556232,0.26039822632182513,0.9590176844182386,5.023260084921823e6,991058.8673083466,22.27858847999691,0.0,0.061280418009840576,0.0,0.07735321142982671,0.0,0.12935846423365832,-1.0762510117505202,-0.02438609104554836,2.8038644228766483,3.6587046483414585,2.645120373364857e-5,0.03311358214705326,0.1736332952027844,2.3087482855095707,0.9174139172182321,6.976049173118382e-5,0.7870486694926646,0.7818108786703744,4.685058301191031,4.582168474457606,1.5515428008436796,1.0500078003724644,1.0960352298178897,23.33572068829856,0.02188595531383033,1.2874479684480749,-3.0488382498782705,1.0,10.0,0.0,0.0,-1.2112906060035544,-1.981473703410166,-0.3513184206983492,-1.9260331711832066,-32.94669665580602,-25.252257621178238,-175.83439775588786,-4.263772495981721,-5.7754824483159695,-0.46763929416208905,5.493139085949165,-196.80923408652754,11301.753349330838,-794304.1028204889,3.2819977796713896e7,6.9580240199315675,-268.6243123527727,16298.88176996977,-1.327521700308573e6,1.2141817178119981e8,-539.8271195921343,34112.05908011912,-3.028911408846944e6,3.553844620881229e8,69059.0289211194,-6.361155624194231e6,8.011961768169832e8,-1.29509173235147e7,1.6718994437253294e9,3.3758208938269734e9,9.042825886505614,0.0,6.786864536082037,0.0,6.586276924630608,0.0
0.3983685708701028,-3.916109918315793,2.8724305751727184,10.555837983936788,6.7727294095704345,0.05314337234476777,5.189443384585413,34.82778349320595,6.270549931827841,38.98059894723765,4.417808490414102,8.732453351793572,0.00040559064448224,0.034155401023415265,375040.4644218354,1.1992243176389312,41.25943759545468,-1452.5601625013462,85004.19243972017,-6.364131270363413e6,24.456984595457214,46.39872579256262,-1781.7038840412545,113939.01335820736,-1.0252274271767257e7,78.98900018736536,-3270.3336826955865,223809.6482774282,-2.2571912326253768e7,-5955.226364458975,425205.59747858596,-4.497704810317873e7,798078.7736938793,-8.650161634841338e7,-1.637452115369908e8,0.3028747494783003,0.2670330839097719,0.9596718771065639,4.697453858291686e6,908265.9003951882,23.41218006959437,0.0,0.22610625240472318,0.0,0.2384086626326569,0.0,0.14478987079988903,-1.0643283569779876,-0.03331510367163064,2.899227908161584,3.760506202197078,3.658174744973385e-5,0.03690462282575037,0.1848198830176914,2.2897703486199283,0.9426141279963858,5.803696802189539e-5,0.808011899053219,0.801041475980353,4.437277521231393,4.370754683748013,1.4977419718892677,1.1992243176389312,1.2326932014095617,24.456984595457214,0.01583185105931292,1.2969694320984955,-3.0234764788370185,1.0,10.0,0.0,0.0,-1.1256478561739032,-1.9534937632212321,-0.30068683167565224,-2.01598337206416,-32.03081773488404,-25.679608394204678,-175.4681175514042,-4.392584248446902,-5.776380291536051,-0.46548953536250015,5.659949838841363,-208.75529541786256,12523.873762146992,-964809.3563787687,6.755282742743203e7,7.101071307034675,-281.47328563646965,17643.926021978685,-1.515217926951168e6,1.5724597210200804e8,-560.0177472770794,36335.54605929836,-3.340503775851086e6,4.1111836605836225e8,72804.26449712325,-6.898370309556281e6,8.950747599686449e8,-1.3888232323855624e7,1.836046987478136e9,3.667958016273293e9,9.233511225932512,0.0,6.987236450439182,0.0,6.840005512160788,0.0
0.40315075789406274,-3.9041769714761614,2.7916599166804987,10.423002239859795,6.746652043945599,0.05028373553179168,5.16519274723732,34.448548964173796,6.245572267711418,38.64036027155393,4.435966529409747,8.755354383190273,0.00034359752541803185,0.03353376599088628,357559.6218488819,1.2792113902109206,41.6837891072191,-1492.0898804762044,89584.41238508017,-7.110215348294195e6,25.067345396021018,46.8031563587877,-1821.7889816173358,118683.3790320712,-1.098803267189061e7,79.53740237323085,-3331.1591392311425,231198.7498032524,-2.3655460354787756e7,-6048.8872284313165,437123.0223906825,-4.66960518887744e7,817518.2232412056,-8.932994018432847e7,-1.6848470035578752e8,0.3028746070844666,0.270436345291194,0.9600760070394316,4.53651304389968e6,868167.3893871985,24.027812535230016,0.0,0.31302986008728373,0.0,0.3238298150262591,0.0,0.15031201089455143,-1.0582250079318705,-0.03718265514142026,2.943336933099274,3.8067023657541403,4.228211296732938e-5,0.03894709488638863,0.19067875797047618,2.2800607614855473,0.955294731997938,5.3065935595284413e-5,0.8186631353610435,0.810964653371853,4.316826686755468,4.263241600293568,1.4703570625377405,1.2792113902109206,1.3078562837854957,25.067345396021018,0.013522486118536526,1.3024355741934568,-3.007117413693841,1.0,10.0,0.0,0.0,-1.084913086117632,-1.9405857263300859,-0.27872405147863943,-2.0477116291290685,-31.53254900570097,-25.86278485022984,-175.25683574208273,-4.457231381141686,-5.776410903713682,-0.46415963350068634,5.74006033819761,-214.63355833709397,13134.737072823606,-1.0514679619639986e6,8.511858991352126e7,7.16862998226398,-287.7789465502487,18315.93456235428,-1.6105386674424692e6,1.7550349879725683e8,-569.888318472422,37444.62624604271,-3.4984112910435013e6,4.396755571088584e8,74665.45990604712,-7.169547459014961e6,9.431709573676527e8,-1.4359222780753613e7,1.919903912439753e9,3.816581335496058e9,9.324866890557622,0.0,7.083843564313332,0.0,6.957415195554245,0.0
0.40802024892057226,-3.8921707496561946,2.7127901218154276,10.291796657840452,6.720278215546531,0.04762362293567938,5.140460391957971,34.07309114959927,6.220567669020491,38.306067465084986,4.454436912418357,8.779180355889007,0.00029202261326132016,0.03292824540707265,340793.6694709626,1.3625277318936584,42.10354939094596,-1531.460928486581,94174.98910208928,-7.853227318474931e6,25.709685373819706,47.20442462107096,-1861.8108552340793,123448.33502536034,-1.1727857153789248e7,80.08395015750479,-3392.036793260715,238633.59483052354,-2.4756704441276494e7,-6142.781575618241,449120.80850029615,-4.8453420485001914e7,837092.1111751129,-9.223053251593803e7,-1.7335354950098872e8,0.302874442271063,0.27388409364809835,0.9605252845059404,4.377883776387873e6,829162.232464909,24.674948985943924,0.0,0.40279605284747366,0.0,0.4123041324117197,0.0,0.1545596063118389,-1.0520516307473389,-0.04069188910899189,2.9854455009257017,3.850352146479464,4.843747199159475e-5,0.04108591568325292,0.19669841987832926,2.2702418746088258,0.9679752252984652,4.861100478843646e-5,0.8293727722731921,0.8210267463891651,4.199346675929671,4.156084111665521,1.4428194671534487,1.3625277318936584,1.3871181089351006,25.709685373819706,0.011588630177755058,1.3082343082227774,-2.9888546149482984,1.0,10.0,0.0,0.0,-1.0456610608529369,-1.9284671962313031,-0.2588038488736599,-2.071658514444918,-31.01520192499975,-26.029461421939857,-175.0321353074482,-4.521989745435606,-5.776523001477825,-0.4626924639836726,5.8182106058421805,-220.45377996550758,13745.152546220292,-1.1388023434231877e6,1.0273190244751531e8,7.234027973704405,-294.01961502532725,18988.014149855204,-1.7067179337543175e6,1.9393290045050067e8,-579.6501190349154,38554.16238850598,-3.657834232013622e6,4.686742657060158e8,76525.52664111956,-7.443037299948335e6,9.920949458282876e8,-1.4833451310437461e7,2.00516564256745e9,3.9674638020606213e9,9.414026538298177,0.0,7.17830458927858,0.0,7.069479337831881,0.0
0.41298294583842454,-3.880081253797122,2.6357245801122198,10.162113211723547,6.6936046368278195,0.045142959169143224,5.11531061254667,33.701388093717924,6.195497628856601,37.97652837941712,4.473205192052837,8.803884213658064,0.0002489272275906652,0.03233763912360133,324705.6952359404,1.449296058664763,42.520049799594354,-1570.7794812178254,98784.87919315591,-8.595416249718288e6,26.385521160662325,47.60397469633419,-1901.8953231097862,128246.77493433558,-1.247385331594302e7,80.63099923502672,-3453.192644045897,246140.94712830597,-2.5878781151061896e7,-6237.315825273417,461250.6950280437,-5.0254410422004804e7,856897.4686395705,-9.521266822848527e7,-1.7836850170565528e8,0.30287425287432274,0.27737934248954704,0.961016773340458,4.221651498498098e6,791249.4776606909,25.35519393187281,0.0,0.4956047209573234,0.0,0.5039985896888771,0.0,0.15767058818196078,-1.0458040870849206,-0.04388214787463525,3.025936961486923,3.8919712817042873,5.5091340905991795e-5,0.043327260192289406,0.20288781837369804,2.260305893505453,0.9806618335280848,4.460455468698798e-5,0.8401397821534496,0.8312170077618093,4.084789424343556,4.049784876053695,1.4151453736570576,1.449296058664763,1.470464854892023,26.385521160662325,0.009961850927259317,1.3142981167093293,-2.968952308978027,1.0,10.0,0.0,0.0,-1.0078061392694062,-1.917124639334102,-0.2407020019256026,-2.0886076622211105,-30.48193172995758,-26.18257713347462,-174.79603000568744,-4.58702965856766,-5.7769006512353185,-0.46110426156591744,5.894809681268631,-226.23919542100907,14357.146392628414,-1.2270042608999973e6,1.2042531331210892e8,7.297778638975081,-300.22507742401956,19662.792678296362,-1.8040480541924387e6,2.125803328770962e8,-589.3604121397923,39669.32982205847,-3.8194173001055773e6,4.982185873424265e8,78394.70068547741,-7.720171918574782e6,1.0420653364568498e9,-1.53135924053678e7,2.0922753298929625e9,4.121486982284959e9,9.501564363523459,0.0,7.271084334185999,0.0,7.177187056099585,0.0
0.42320326778140466,-3.855634950421177,2.4867912640353462,9.907147035581886,6.639381166196945,0.040655049235605756,5.064027686118297,32.96975584447882,6.145068676979341,37.328382666668624,4.5115643638335055,8.855741148227093,0.00018234881717632526,0.031198103603871187,294457.2905318368,1.633660177841181,43.34688669955939,-1649.5684187111242,108092.65146874453,-1.0085189928556575e7,27.843806159566267,48.40183264355714,-1982.6160229923985,137985.0894474016,-1.3991635445342582e7,81.73300434002594,-3576.990416326942,261455.4811902765,-2.8196005038710676e7,-6429.478440302757,486064.102520819,-5.400467662564402e7,897496.3676150434,-1.0145199951617931e8,-1.8889131140234235e8,0.3028737908541694,0.28451807778695803,0.9621156857984398,3.9168887756415014e6,718735.9210551062,26.821397775512754,0.0,0.691048375790676,0.0,0.69764356350809,0.0,0.16091109066282128,-1.0330812599806143,-0.049427830550933166,3.1032267871682624,3.97068425142338,7.005756956802874e-5,0.04813981657049515,0.21580125626919733,2.240069040959584,1.00604959622425,3.772186612956759e-5,0.8618221831713657,0.851928918186872,3.8642783880746725,3.8412197706235447,1.3594765121910832,1.633660177841181,1.6494686848770628,27.843806159566267,0.007423133333496775,1.3269950129521093,-2.9250126126226057,1.0,10.0,0.0,0.0,-0.9360563348599347,-1.896715974732365,-0.20919811229500238,-2.1039880387767376,-29.378138707010734,-26.457036214464004,-174.2946935992824,-4.718389306902749,-5.778936524279164,-0.45761784893368046,6.044544820705587,-237.7746938309063,15592.29680382759,-1.4067305155878426e6,1.5621078607103416e8,7.421865233610279,-312.6190566047066,21028.665245812255,-2.003175457228534e6,2.5072166391894552e8,-608.7974248171744,41932.57986775509,-4.1511947510151407e6,5.593262602193166e8,82191.92924979409,-8.289688951217573e6,1.1459064794544904e9,-1.6300178369388092e7,2.2735414923739853e9,4.441900417203515e9,9.673453300089113,0.0,7.452943930779954,0.0,7.382525621371961,0.0
0.42845876242195463,-3.8432930561843244,2.414959345544706,9.782025545407919,6.611890364332864,0.03862342048126534,5.038065614800079,32.61071888268683,6.11971779224284,37.00903626760569,4.531090352956454,8.882768515458663,0.00015668396901588833,0.03064889980049335,280273.62895887415,1.7313609153925094,43.75788658211351,-1689.099370468156,112796.95324622135,-1.0835243234450761e7,28.62836766077375,48.80090839647186,-2023.3297230200687,142934.83804719933,-1.4765576346122947e7,82.28934419240667,-3639.782801346717,269284.2243774482,-2.9394098910819508e7,-6527.39908964171,498791.10129457637,-5.5958727777659886e7,918374.4032956532,-1.0471760933354585e8,-1.9441457224471352e8,0.3028735135012529,0.2881574688653323,0.9627172928732882,3.7688404580156924e6,684203.0555344825,27.609563229718187,0.0,0.7938662796625859,0.0,0.7997368159070538,0.0,0.16120990989354717,-1.0266157457894662,-0.05182840456346098,3.140416003569125,4.0083267966939555,7.843167907923182e-5,0.05071788809823447,0.22252531932816327,2.229780860747314,1.0187224698623683,3.476210463361351e-5,0.8727048484978355,0.862407200943875,3.7583774098227,3.739602078448649,1.3315695109283527,1.7313609153925094,1.7450732340833746,28.62836766077375,0.00643368812792857,1.3335225270827804,-2.9012985585743483,1.0,10.0,0.0,0.0,-0.9021226096612871,-1.8876344068819586,-0.1954921185280929,-2.103427540476091,-28.812791569235497,-26.581614417866422,-174.0313863903136,-4.784747712761063,-5.780739121779675,-0.4557441964725709,6.11801797470593,-243.54284191052705,16217.185736673633,-1.4984634117892631e6,1.743630473739307e8,7.482691946481655,-318.83241591252306,21722.074568470565,-2.1052780897325585e6,2.702850026692146e8,-618.5751737981313,43085.38021832324,-4.3220524187059e6,5.910228939052317e8,84129.67203249433,-8.58345055985702e6,1.2000409619065487e9,-1.6809424155160166e7,2.3682203028204083e9,4.609320548839318e9,9.758306130057656,0.0,7.542391073910226,0.0,7.481165005578783,0.0
0.43380339878979296,-3.830896119250596,2.3449777496875583,9.658714788078607,6.584215576032877,0.036720867318393594,5.012026384552955,32.257130998193674,6.094313077354057,36.69284792935698,4.550785202382275,8.910419834510767,0.00013499414544986582,0.030113842231124476,266714.44823190296,1.8327098157946116,44.16708247106067,-1728.7062244895662,117533.54782500639,-1.1589445732045589e7,29.45049627126404,49.19993100457389,-2064.268960204,147938.17592453942,-1.5550008276938854e7,82.84914033155479,-3703.1677484837614,277229.54248630087,-3.061890163733245e7,-6626.567015777058,511739.1535087095,-5.7965904967404045e7,939656.7988144573,-1.08081513956772e8,-2.0011463201832107e8,0.302873202318822,0.29183646390172846,0.9633492650773987,3.624112433446147e6,650886.3263478496,28.43510358520972,0.0,0.9000853313166418,0.0,0.9053263907707697,0.0,0.16072239809727987,-1.0200949890906696,-0.05400370383002667,3.176796878211726,4.045070644134665,8.74219963580473e-5,0.05341179006703973,0.22941901319572391,2.219400025572753,1.031347419691054,3.2079143436854085e-5,0.8835811146538651,0.8729277981926574,3.6554831945316977,3.6401585789524744,1.3036986261745516,1.8327098157946116,1.8446344109050008,29.45049627126404,0.005591361917398753,1.3401010334233963,-2.8766135223614286,1.0,10.0,0.0,0.0,-0.8694916021612336,-1.8792930482821473,-0.182983707282189,-2.097953544956093,-28.241996570827055,-26.699308569527428,-173.76077731496827,-4.851478620263801,-5.783108183477323,-0.45379963355979175,6.190647549856131,-249.31380069304112,16847.18776998827,-1.5914740221674214e6,1.927115423720653e8,7.542889386084026,-325.062083205336,22422.911187657002,-2.2091403065461377e6,2.902019111784859e8,-628.4068210056399,44253.45145376721,-4.496403979860409e6,6.2352881501089e8,86096.32031751401,-8.883642022665592e6,1.2557474800047917e9,-1.7330252519426614e7,2.4657927974598913e9,4.781949444073595e9,9.842583122793766,0.0,7.630929938810914,0.0,7.577535619689449,0.0
0.4392280667482879,-3.818468760128754,2.2769370159681754,9.537437410795373,6.556421695146285,0.03493959445304297,4.986020509746513,31.909794702634397,6.0688971974950014,36.38005500325722,4.570593987295819,8.93860113688672,0.0001166333807329649,0.02959346604156444,253780.35419005647,1.9376235466600185,44.57403022627037,-1768.3500250433756,122298.52087542714,-1.2347823252360165e7,30.310158637666213,49.598461739542905,-2105.3945563479265,152991.38727104847,-1.6344732797660626e7,83.41179032189179,-3767.088361690336,285286.46855180745,-3.1869797969210386e7,-6726.904285915581,524901.956810212,-6.0025029907362685e7,961336.3470732905,-1.115417305310148e8,-2.0598836284115627e8,0.302872855378082,0.29554760494096616,0.9640079814502557,3.4830486149540315e6,618836.5523002807,29.298009677383014,0.0,1.0096398982104147,0.0,1.0143336316083806,0.0,0.15951171555432164,-1.0135332947905584,-0.05596784558905375,3.212440528387087,4.081034392725197,9.702840663772655e-5,0.056220405636771574,0.23647103802176286,2.2089477520264644,1.0438925525887637,2.964543050003184e-5,0.8944202097533724,0.8834569531713662,3.555686675978012,3.543145086581415,1.275937517410338,1.9376235466600185,1.948021186336385,30.310158637666213,0.004873019484325815,1.346681392452959,-2.851088556514049,1.0,10.0,0.0,0.0,-0.8381782670796416,-1.8716823808748837,-0.17156573931574123,-2.0879744461011605,-27.668345656002487,-26.81096283922431,-173.48364822237542,-4.918467734054928,-5.786043744526405,-0.4517959379907661,6.262430397642603,-255.08461140092155,17481.98719018134,-1.6857243513366282e6,2.112634114336446e8,7.602518944340448,-331.30625794201575,23130.909360935697,-2.314733908552315e6,3.104783678038913e8,-638.2926404063023,45436.555901637046,-4.674234417204718e6,6.568543811701326e8,88091.95085049208,-9.190298813115269e6,1.3130496653763678e9,-1.7862838775151264e7,2.5663144165511837e9,4.959913536671068e9,9.926305075815712,0.0,7.718540350228912,0.0,7.67182133320571,0.0
0.45027731959098016,-3.793623893827791,2.146978810911335,9.301807268585717,6.5007380304066515,0.0317116943563031,4.934530244514742,31.236795802302375,6.0182124569705815,35.765848051674006,4.610336138465085,8.996175701141862,8.783550998262754e-5,0.028598605934262625,229772.48736844808,2.157718584138835,45.37907739731746,-1847.558518312571,131894.22349027943,-1.3876431951469632e7,32.14104638160707,50.39186163540621,-2188.0022451948485,163226.94262628857,-1.7963365560630128e7,84.54239445175924,-3896.2189378805765,301703.35521775315,-3.4445760311738476e7,-6930.605342711213,551823.6197638724,-6.4291403603916466e7,1.0058151597078976e6,-1.1873772111479379e8,-2.1823448361354002e8,0.3028720477600361,0.3030347179647711,0.9653909758388285,3.213080053584457e6,558679.0661846736,31.134954319115398,0.0,1.2383825904219066,0.0,1.2421844118245011,0.0,0.1551537713798691,-1.0003467496084895,-0.05931413549225774,3.2816963752670354,4.150947515798044,0.00011801822933199932,0.062172783319187616,0.2509972579754566,2.1879177458495422,1.068615937997147,2.542934718543079e-5,0.9158647577524963,0.9044089352557657,3.3656291531289644,3.357153496575276,1.2210281067203246,2.157718584138835,2.165690372950304,32.14104638160707,0.003733922542288744,1.359669116522422,-2.7979816919876717,1.0,10.0,0.0,0.0,-0.7795295613389092,-1.8585871533101799,-0.15161380466760616,-2.0560563740852604,-26.521811169641467,-27.0187322077721,-172.91261203931907,-5.052684990022135,-5.793518328752455,-0.4476548939990018,6.403340561374157,-266.60632286197813,18763.89334470978,-1.8776900053292073e6,2.4898807548592803e8,7.720171853749463,-343.82068497706825,24566.2434833354,-2.5308570095375804e6,3.5210929997433007e8,-658.2073073597219,47844.76172403955,-5.039966285811909e6,7.259527685319244e8,92166.24367980935,-9.822543834252775e6,1.4324284482866015e9,-1.8962806671012327e7,2.776217372529101e9,5.331949608717354e9,10.091997772560788,0.0,7.890776653162418,0.0,7.854611535688738,0.0
0.4558836664357925,-3.7812498930351057,2.085142216799151,9.187758464817565,6.472961155707882,0.03025057721857766,4.909227709182291,30.91223264155034,5.9930213924659785,35.46492936092609,4.630175327388233,9.025398478338595,7.65693933733959e-5,0.02812458953733893,218676.53003304836,2.2727077444422608,45.776255411250645,-1887.0383886420288,136716.41418690357,-1.4646404068961652e7,33.11185275716158,50.78572383736704,-2229.389551629126,168399.62599638858,-1.8786478931772463e7,85.10874851102919,-3961.2728905537933,310047.2258629898,-3.57687730563377e7,-7033.721457370949,565556.6912395611,-6.649469133164422e7,1.028573760487909e6,-1.2246648520686005e8,-2.2459491657678995e8,0.3028715844303964,0.3067965607774453,0.9661083593662997,3.0845735190275777e6,530595.5851052572,32.1086030753109,0.0,1.3574016078035085,0.0,1.3608403864907732,0.0,0.15211333782259362,-0.9937484001307173,-0.06072097078116485,3.3153774019416673,4.185020215074883,0.00012933082960931038,0.06531169030957105,0.2584461886183227,2.1773792833544507,1.08073931129297,2.360381919154235e-5,0.9264171863069953,0.914774492965253,3.2753837852459453,3.2683826490301615,1.193998133995903,2.2727077444422608,2.279717864657751,33.11185275716158,0.0032830694879815133,1.3659998777155344,-2.7705923163462067,1.0,10.0,0.0,0.0,-0.7521726895533767,-1.8530545054409657,-0.14290113384697647,-2.0348483551398604,-25.952768134737212,-27.11587713126891,-172.6198337070911,-5.119657217421491,-5.797976306988007,-0.44553660528898065,6.472413542372489,-272.347874675393,19409.983574316622,-1.9752858033279323e6,2.6816737927025384e8,7.778220155975305,-350.0818166742048,25292.4685235995,-2.6412539479703866e6,3.7346295578891015e8,-668.2239878449055,49068.113109388316,-5.227655760506151e6,7.617143988499511e8,94242.37272952899,-1.0147818266563278e7,1.494483768017097e9,-1.9529757077930175e7,2.8855704651619167e9,5.525999111044914e9,10.17390941877046,0.0,7.9753103315287515,0.0,7.943301880387054,0.0
0.46153509474551313,-3.7689294565321343,2.02540039062361,9.076330568651692,6.445284226184554,0.028881670988676642,4.884316078605727,30.59606452942714,5.967968462249567,35.16832019533176,4.649944870508253,9.05481822094943,6.69483936033715e-5,0.027666119681444386,208161.0032541745,2.390909695226379,46.16944793691852,-1926.3958182090366,141551.0762722806,-1.542021517617432e7,34.11963705082436,51.177194347176055,-2270.7852572619004,173604.2517450566,-1.961850496469394e7,85.67493959406178,-4026.5702120792107,318472.9966067807,-3.711414065634971e7,-7137.544857652723,579457.2559988218,-6.874264847000886e7,1.051655682533157e6,-1.2627866652168062e8,-2.3110707226741526e8,0.3028710799937684,0.3105632859329796,0.9668389504607579,2.9605119840713916e6,503826.4199931293,33.11912179376238,0.0,1.4794516960872282,0.0,1.4825723588467579,0.0,0.14856246568187273,-0.9871603917631399,-0.061966214885809445,3.348470703828198,4.218573603068436,0.0001411173074499474,0.0685565700679848,0.2660051144970683,2.1668452043518336,1.0926760521419598,2.1940772281012998e-5,0.9368289787565806,0.9250365698161122,3.188261653560625,3.1824595338658677,1.1673088366209323,2.390909695226379,2.397091635972241,34.11963705082436,0.0028951146323297726,1.3721802824280163,-2.7427453380154034,1.0,10.0,0.0,0.0,-0.7260884304254163,-1.8481582607522915,-0.1349208186070912,-2.0105865956118247,-25.388460363672166,-27.209097626105766,-172.32275778968068,-5.186396195633156,-5.8028478733084174,-0.4433968686684847,6.540550974297947,-278.07221730239144,20059.017098166663,-2.073907036812541e6,2.875672598514706e8,7.835770387017741,-356.3411230060756,26023.8461700056,-2.753147477251605e6,3.9517973732312316e8,-678.273828431376,50303.37933552596,-5.418456141194249e6,7.982832217906194e8,96343.10147976744,-1.0479032604454398e7,1.5581107241217117e9,-2.0107788801951606e7,2.9978504066517725e9,5.725401728095662e9,10.255174715571023,0.0,8.058755369872316,0.0,8.030309225163155,0.0
0.4672269392098908,-3.7566724617043668,1.967717636161272,8.967541250586413,6.4177351391638275,0.027597867188562483,4.85984826560999,30.288414544159043,5.943070003893035,34.876045577303536,4.669619635229922,9.084381503015988,5.87074279001609e-5,0.027222900557526766,198201.42831999637,2.5123079473716214,46.55849571314347,-1965.6155046205424,146397.03631710392,-1.619811775538914e7,35.16481539224325,51.56604672169131,-2312.1681949699673,178838.95938409885,-2.0459460519649994e7,86.24051488168394,-4092.0700398990293,326976.7879176113,-3.8481491541722186e7,-7242.003818041172,593518.4662545505,-7.103435225720248e7,1.075049385006438e6,-1.3017248325014743e8,-2.377677859136449e8,0.3028705336347238,0.3143311538013574,0.9675801942952149,2.840898132719496e6,478339.98733133404,34.16693676449383,0.0,1.604526543776747,0.0,1.6073675608969693,0.0,0.14454297503416508,-0.9805898231447339,-0.06306127568750006,3.3810102266015036,4.251655560401277,0.00015330422918638552,0.07190644582586347,0.27366642663850205,2.156325529078005,1.104412053528854,2.0422955876185786e-5,0.9470856365154237,0.9351791055677873,3.104166528893866,3.0993424750965453,1.1409875535928533,2.5123079473716214,2.5177746064320603,35.16481539224325,0.002560271736817863,1.3781857826334658,-2.7144952219165255,1.0,10.0,0.0,0.0,-0.7012324147642741,-1.8438645487134933,-0.12759808653512356,-1.9835680110104432,-24.829871573882258,-27.29875344319364,-172.02163803919365,-5.252820694657943,-5.808078636497742,-0.4412417431471597,6.607762002088608,-283.77784357547216,20710.820447855567,-2.1735443182594827e6,3.071992119129893e8,7.892846301943351,-362.59696223396526,26760.157374025854,-2.8665214752937034e6,4.172679107145837e8,-688.3542420162958,51550.168607393985,-5.612333163090905e6,8.356663048724275e8,98467.82668955522,-1.0816134780037817e7,1.6233177979154196e9,-2.0696836281292316e7,3.1130721888486977e9,5.930190054042493e9,10.335794779629314,0.0,8.141113269904023,0.0,8.115728185936309,0.0
0.4787212847579875,-3.7323689934579023,1.8582935725276613,8.757763420866059,6.363085324462498,0.02525874940302809,4.812394748657364,29.69857002764953,5.893765159058434,34.30425832479681,4.708620190990531,9.143781422277607,4.552044118075979e-5,0.026380382425930465,179840.41938881483,2.7647945068547894,47.324003552182766,-2043.6254301256986,156123.32085415602,-1.776783944611179e7,37.370472091843766,52.33546716870196,-2394.8575223913303,189396.5580038513,-2.2168983678239927e7,87.36867267166821,-4223.584857199903,344211.26456398884,-4.128198258911112e7,-7452.649658095081,622108.5945999955,-7.574758631008044e7,1.1227467807343062e6,-1.382017757511348e8,-2.5152880922525716e8,0.30286931316237936,0.3218610885000424,0.969086213025317,2.614767677453065e6,431040.150519755,36.37760761215684,0.0,1.8638896966952303,0.0,1.8662655294390371,0.0,0.13524123239225314,-0.9675189830077839,-0.06484320704790428,3.4445657628433004,4.316581690289352,0.00017848706356340095,0.07892091763868674,0.28927573738617585,2.1353532067677206,1.127246244204828,1.7762618640199747e-5,0.9670945981760363,0.955061497875561,2.944561536271917,2.9411955657608955,1.0895097875365514,2.7647945068547894,2.76910292589506,37.370472091843766,0.002018476880466564,1.3895951223883416,-2.6569394260002555,1.0,10.0,0.0,0.0,-0.654992886150076,-1.8369455957677867,-0.11465971253243687,-1.922293733975359,-23.732362762104742,-27.468587230717723,-171.40780113484362,-5.384486402835579,-5.819399117045293,-0.43690374390163844,6.7395003011171735,-295.13251107586376,22022.66031773221,-2.375921952561144e6,3.472194523170258e8,8.005696424946832,-375.09726396468704,28247.37035144099,-3.097746813273821e6,4.6260837706488705e8,-708.6042678158757,54077.80462639073,-6.009341470712077e6,9.129325780770173e8,102788.49242728829,-1.150805659475584e7,1.758555849508573e9,-2.1908140634170897e7,3.35248555352929e9,6.356196605595487e9,10.49516361786316,0.0,8.302651509117577,0.0,8.28218645667663,0.0
0.4845214338920124,-3.7203258829846315,1.8064084722644016,8.656658882685202,6.336000393940137,0.024191142468620086,4.789461811373397,29.416134845223368,5.86936049000741,34.02451934259311,4.727926556885644,9.17356080111119,4.023933277251894e-5,0.025979990991649198,171382.4188128129,2.896000369130813,47.70054282624972,-2082.4221894592197,161005.54549692912,-1.856066364532014e7,38.53312974809375,52.71597945142709,-2436.160351017624,194720.21358898128,-2.3038207547623135e7,87.93091585589306,-4289.578237688116,352941.2539454627,-4.2715507144488424e7,-7558.785406562506,636635.0442415515,-7.816923737925065e7,1.1470452644455854e6,-1.423370656729816e8,-2.5862854990014625e8,0.30286863891237664,0.32562059372671265,0.9698475152770706,2.5080474635434416e6,409126.25569211604,37.542657034294415,0.0,1.9983128293394692,0.0,2.0004944214362026,0.0,0.1300195247471157,-0.9610239784479243,-0.06554935991732488,3.475648162139038,4.348505200643395,0.00019122598431989136,0.08258685294309226,0.2972172271136062,2.124906680949935,1.1383338341438525,1.6594035372287382e-5,0.976834122132883,0.9647865756566382,2.8687786504499626,2.86595466332436,1.064366924643973,2.896000369130813,2.8998392451632435,38.53312974809375,0.00179896291169934,1.3949685245742087,-2.627687441592891,1.0,10.0,0.0,0.0,-0.6334957367223675,-1.8342523372571922,-0.10892809867658443,-1.8884832297728131,-23.19418258725983,-27.549272716117578,-171.09518111817684,-5.4496374969331205,-5.82538255216342,-0.4347278282222106,6.804092058381569,-300.78312398502817,22682.86112993587,-2.47872023851307e6,3.676419250610312e8,8.06153704582541,-381.3430455707234,28998.389846338097,-3.215650132429785e6,4.8589107803077424e8,-718.7751897328852,55358.75597207535,-6.212541216642506e6,9.528545868251498e8,104984.61286420617,-1.1862996072575416e7,1.828646617397332e9,-2.25306305691961e7,3.4767805211163225e9,6.577604692929544e9,10.573962264642697,0.0,8.381896862362042,0.0,8.363411962922218,0.0
0.4903565866264943,-3.7083546982877706,1.7563054750997429,8.557979540694365,6.309078988131206,0.02318415171428555,4.767082904240264,29.14179321869106,5.845117168199829,33.748699739696576,4.747096235220532,9.20336478012325,3.565653386983588e-5,0.025592741972089834,163369.1978539652,3.030625397761075,48.07304490417976,-2121.089454163297,165902.30073352985,-1.9359507457226105e7,39.73745220621784,53.093713607155024,-2477.4384671120715,200074.90310755474,-2.3917586065686204e7,88.49179958096283,-4355.72369221369,361746.9967816354,-4.417164547937848e7,-7665.443602760328,651315.8323092244,-8.063465036931105e7,1.1716429442504551e6,-1.465532431277502e8,-2.658750809050815e8,0.3028679226674953,0.32937561076222505,0.9706124126807557,2.405392709800247e6,388299.8021242379,38.7493021291465,0.0,2.1360179612575827,0.0,2.138026174483343,0.0,0.12445131669768479,-0.95455786408344,-0.06614385636426484,3.5063074585026253,4.380114947616692,0.0002038419588826444,0.08636017271847722,0.3052472167069186,2.1144882491732258,1.1491976192318893,1.5518338055333014e-5,0.9863912944161127,0.9743608672951065,2.795491756372602,2.793116041590471,1.0396236639941026,3.030625397761075,3.034053634068779,39.73745220621784,0.001607034466620453,1.4001046735944218,-2.5981450272264417,1.0,10.0,0.0,0.0,-0.6130043398825122,-1.832026923746173,-0.10362156747419463,-1.852812384389555,-22.663314314661697,-27.627415043890515,-170.7787542949368,-5.514285828093524,-5.831513768375263,-0.4325508526363869,6.86787896421648,-306.4175387134761,23346.091757583927,-2.582640100724236e6,3.883629508134778e8,8.117031539717745,-387.58736202834103,29754.50475914247,-3.3351267934322283e6,5.09603940487689e8,-728.9783862405311,56651.32290292984,-6.418936882054372e6,9.93665247786114e8,107204.90504039987,-1.2224034198573418e7,1.9004317220210567e9,-2.316455492505025e7,3.6042150783328247e9,6.804762924512509e9,10.652207710127737,0.0,8.460175788214448,0.0,8.443415691610351,0.0
0.4962269936207967,-3.696454082071278,1.7079082195376305,8.461647114054209,6.282320994027287,0.022232908776903197,4.745271637253081,28.875349902136048,5.82103066321398,33.47665850243728,4.766125962447667,9.233176641222364,3.1667416330882746e-5,0.02521806733207433,155774.6107981852,3.1687683106030167,48.4415991029731,-2159.6350279378703,170814.9998065589,-2.0164883467263546e7,40.98495126249224,53.468698973078155,-2518.6954260765124,205461.57192523946,-2.480750419305165e7,89.05124889407371,-4422.01955677404,370629.1444815189,-4.565075338412436e7,-7772.613531498631,666151.3913614864,-8.314421634804527e7,1.1965399399330094e6,-1.5085082241790912e8,-2.7326919133537745e8,0.3028671657065275,0.3331258350335783,0.9713796642608508,2.306671740214995e6,368509.01595505653,39.99905931182243,0.0,2.2771104052042648,0.0,2.278963251421077,0.0,0.11855826635920316,-0.9481214880883837,-0.06663442997492819,3.536570046497891,4.411439637180601,0.0002161233087486419,0.09024236547492108,0.3133642946218154,2.1040982465165787,1.1598356167407697,1.4526091236236425e-5,0.9957629644961676,0.9837806984041654,2.7245692314279575,2.7225655091172056,1.015279102455329,3.1687683106030167,3.1718363511760717,40.98495126249224,0.00143871131570785,1.4049933275597986,-2.568327091237716,1.0,10.0,0.0,0.0,-0.5934638420376264,-1.8302393978608213,-0.09869743620751115,-1.8154466558215638,-22.139848610578866,-27.703181937799478,-170.45848998886964,-5.578399113638618,-5.83774468098005,-0.4303749257761895,6.930894640811513,-312.0370123668485,24012.490546869783,-2.687718780738012e6,4.093997030490791e8,8.172209177935052,-393.8313285612893,30515.838762417552,-3.456212793453102e6,5.3376316148967016e8,-739.2151112705404,57955.665617974024,-6.628580393342396e6,1.0353869617861968e9,109449.6230417721,-1.2591260130625939e7,1.9739471119224446e9,-2.381007687927769e7,3.734851882278912e9,7.037785116916431e9,10.729926346454988,0.0,8.537524530269447,0.0,8.522272454172471,0.0
0.5080747551612705,-3.6728589599547306,1.6159437303393647,8.275722617746434,6.229292608291298,0.020480647535426496,4.703395881206067,28.365387690374973,5.773310665039507,32.94340577414246,4.803755031986075,9.292764567254213,2.5136285798528304e-5,0.02450432103723275,141744.99075528,3.4560269702959747,49.16715661252561,-2236.385087863163,180692.79121401187,-2.179700379253881e7,43.61592190777266,54.210491153685325,-2601.153607069618,216333.59569492683,-2.662027186405551e7,90.16549642459286,-4555.047165751061,388623.79315801384,-4.867904852003139e7,-7988.432920827363,696286.2325310161,-8.829704330949774e7,1.2472285319893137e6,-1.5969176588875303e8,-2.885025572524777e8,0.30286553892046203,0.3406108398179707,0.9729167941377584,2.12051163437964e6,331837.7435240504,42.63436694785789,0.0,2.569898695370175,0.0,2.571485593777998,0.0,0.10587265138038958,-0.93534094256094,-0.06733145521796324,3.5959912454927734,4.473323898813981,0.00023860776293941802,0.09833950346633587,0.32985423458668994,2.0834044597804287,1.180427180266232,1.2759953895447116e-5,1.013938452540983,1.0021442377425824,2.58933625717885,2.5879007350324175,0.9677806269317676,3.4560269702959747,3.4584987296970016,43.61592190777266,0.001160092999550721,1.4139927052010497,-2.507919454271065,1.0,10.0,0.0,0.0,-0.5570306932560225,-1.8278676941631342,-0.08985089615418305,-1.7362128679204736,-21.115295059445227,-27.848118338219216,-169.80632180591027,-5.7048891484298565,-5.850323720932632,-0.4260334115312079,7.054726676389565,-323.2349515492758,25355.20435815952,-2.9014779289112184e6,4.5248187552280164e8,8.281707531978938,-406.32129386773886,32054.50482056553,-3.7033316329997615e6,5.834788661073169e8,-759.7918345221956,60600.06400750723,-7.057778127372387e6,1.1216443283044229e9,114012.90137120351,-1.3344561312102884e7,2.1262988929013743e9,-2.5136439211059418e7,4.005959832739085e9,7.521835895301523e9,10.883865666010642,0.0,8.689554849590287,0.0,8.676792224639506,0.0
0.5140521053024862,-3.66116292003495,1.5722464037552935,8.185996688283279,6.203022955283692,0.019672259572337,4.683351000107548,28.121517719501128,5.74967139720885,32.68199497666907,4.822348038350013,9.322510663495816,2.246074479624238e-5,0.02416429707040169,135266.29726304297,3.6053471790234544,49.52423799125908,-2274.594081517088,185659.1098886761,-2.2624414391349696e7,45.00265802786884,54.577269324293574,-2642.351225809243,221819.2408918156,-2.754356878612385e7,90.72003832841781,-4621.759971377808,397735.18103655643,-5.022852634602086e7,-8097.036841197784,711582.4649799691,-9.094046408960602e7,1.2730138557531878e6,-1.6423516970286825e8,-2.963417545460105e8,0.3028646763942545,0.3443447330957965,0.9736846025009601,2.032827470380319e6,314865.95311658265,44.023187152119405,0.0,2.7218081844565365,0.0,2.72328075317456,0.0,0.09911343176101226,-0.9289988027780836,-0.06755031303258142,3.625181910093686,4.503915253874975,0.00024813812862749577,0.10255712682595156,0.33822348056311774,2.073102123512708,1.190376498249792,1.1972533466777739e-5,1.0227361732835778,1.0110814117666878,2.524813327195649,2.52359424730127,0.9446258529611241,3.6053471790234544,3.6075718815649545,45.00265802786884,0.0010446510644194964,1.418087705909726,-2.477359291657488,1.0,10.0,0.0,0.0,-0.5400442436327078,-1.8272328377854474,-0.08586674776063542,-1.6946063743489637,-20.61427269286213,-27.917488401227963,-169.47439134768612,-5.767192733040964,-5.85658568811183,-0.4238711482927676,7.115585190966902,-328.8141952609082,26031.58793512663,-3.010198104896092e6,4.7455228181141925e8,8.336059481841549,-412.56756437604565,32831.853617222034,-3.8293983293841863e6,6.09058531877956e8,-770.1310652194954,61940.052756859564,-7.277373055305681e6,1.1662112615857222e9,116331.29172796545,-1.3730704599476736e7,2.2051851428605757e9,-2.5817409693955127e7,4.1465183301256924e9,7.773024809749912e9,10.96010981269684,0.0,8.764280985826428,0.0,8.752549435212424,0.0
0.5200642171194465,-3.649535254124994,1.5299968638653054,8.09835559341868,6.176920211002296,0.018904820580828666,4.663914586766705,27.88485941712878,5.726179095408259,32.42397924848772,4.84078695368555,9.352202121549576,2.010717839463651e-5,0.02383495935358734,129119.03191364718,3.7585804655743127,49.87750445593519,-2312.6877665618567,190643.46324416657,-2.3459629348930407e7,46.43896910598149,54.94121654210669,-2683.517554972433,227337.0355391725,-2.8478227996705845e7,91.27259354340195,-4688.580434055534,406920.0492816896,-5.180142670898726e7,-8206.053306166246,727026.1802050857,-9.36281323658264e7,1.299083923700773e6,-1.6885966144121367e8,-3.043277293316944e8,0.3028637881966895,0.34807177155084484,0.9744505506865734,1.9485925380872039e6,298747.99142169615,45.461528331238554,0.0,2.8775185991539027,0.0,2.87888724331382,0.0,0.09209718850000778,-0.9226909390064314,-0.06769022011826951,3.6540389436833713,4.53428422396626,0.0002559728049767328,0.10688859391489926,0.3466718911570591,2.0628318962850005,1.2000908819789458,1.1241267256297387e-5,1.0313355959951545,1.0198503891071613,2.4622324674542035,2.4611950423207607,0.9218697026870087,3.7585804655743127,3.7605862573342623,46.43896910598149,0.0009423518026826497,1.4219034384804419,-2.4465856512403206,1.0,10.0,0.0,0.0,-0.5238216467430101,-1.8269341602996092,-0.0821405527029931,-1.651834940749006,-20.120828713939854,-27.984887516210456,-169.1385979721937,-5.828810898271035,-5.862774635674484,-0.42171679804765105,7.17575347669241,-334.3796900318647,26711.228444843866,-3.120148133553641e6,4.969866811088259e8,8.390154173547911,-418.81361415653373,33614.398375861616,-3.9571321817102693e6,6.351288419639263e8,-780.5015906907695,63291.58423245068,-7.500279722313952e6,1.2117480352730474e9,118673.5947946825,-1.412314076265787e7,2.2858946021719103e9,-2.6510183114784345e7,4.290441591492385e9,8.030376527727596e9,11.035869695633771,0.0,8.838161860045737,0.0,8.827345507765838,0.0
0.5321844446135864,-3.626497422879702,1.4496636468343043,7.929192798844147,6.1252486859372475,0.017482461113986037,4.626912649470009,27.432788015895518,5.679656102693832,31.918143327562383,4.877168810632936,9.411331116482474,1.6200519252551097e-5,0.023207086460068273,117752.30445849604,4.077004165081622,50.572186278264645,-2388.4748468962084,200659.82884337424,-2.5153110374875523e7,49.46538979224441,55.6600025870464,-2765.682285572391,238460.03611295935,-3.038074167474581e7,92.37041376471875,-4822.400002111273,425492.3125609224,-5.501523880427553e7,-8425.059807219479,758323.6821183062,-9.913180938721432e7,1.3520212974305588e6,-1.7834395738971674e8,-3.207260857862619e8,0.30286196620526107,0.3554986652996697,0.9759725568361471,1.7901004758310146e6,268929.20948988304,48.49185002506659,0.0,3.200570390262412,0.0,3.201757677993768,0.0,0.07735472070300456,-0.9101898508363901,-0.06775351173961389,3.710754749380694,4.594348075861571,0.0002644446471994021,0.11589197535128017,0.3637869945939337,2.042403915822311,1.2187963089432263,9.928618430660427e-6,1.0479191082177581,1.0368628140973424,2.3426237196598643,2.3418678854979693,0.8775776030194734,4.077004165081622,4.078642756436511,49.46538979224441,0.0007707162323679394,1.4286716583762582,-2.384499801653879,1.0,10.0,0.0,0.0,-0.49352377733065084,-1.8272593084297837,-0.07537719729510994,-1.5632657303571882,-19.1572018162984,-28.113922106883866,-168.45585788128957,-5.949766632385333,-5.874777805939368,-0.4174396482577346,7.293999163450673,-345.461760735761,28079.24001632794,-3.343615539301196e6,5.429511638076668e8,8.497531030309318,-431.2951269046755,35193.75906583,-4.217437381136398e6,6.887362644599086e8,-801.3173833019669,66026.81158492339,-7.955709101687723e6,1.305707290435716e9,123425.52520238077,-1.4926321746476075e7,2.452732469971587e9,-2.7930146479504354e7,4.58829076392783e9,8.563413492080258e9,11.185853805073474,0.0,8.983353137796557,0.0,8.97408094525781,0.0
0.5382847282072823,-3.615099897783549,1.411515678816042,7.847649630792114,6.0997103762554525,0.016823279001250347,4.6093747383230905,27.21728926529916,5.656648917216763,31.67047421286462,4.895085527882998,9.440708500135907,1.4580304891252015e-5,0.02290811501187104,112504.49336129328,4.24219916534486,50.91319291697014,-2426.117094671152,205685.20151485398,-2.6010557473853216e7,51.057074752456046,56.01432176532544,-2806.617706603127,244056.938093287,-3.1347445880343195e7,92.91468880659974,-4889.284580908014,434864.4312963975,-5.6653850265969835e7,-8534.847833952377,774150.5702520439,-1.0194361878343713e8,1.3788418445120233e6,-1.831963408810383e8,-3.291255314769944e8,0.3028610533555434,0.35919311355473527,0.9767262004682163,1.7156972109610545e6,255166.14362952957,50.085405526607914,0.0,3.3679197285756626,0.0,3.369027669872768,0.0,0.06966139683410857,-0.9040058867321943,-0.06768648434219507,3.738595847568668,4.624018061127217,0.0002638172893607274,0.12056018367789996,0.37243871982692256,2.032259939633641,1.227774121105822,9.339450850499002e-6,1.055889559912617,1.045092214270093,2.2855013819835204,2.284854280600557,0.856064445141135,4.24219916534486,4.243683825096293,51.057074752456046,0.0006987425169298537,1.4316127075158471,-2.3532579366513353,1.0,10.0,0.0,0.0,-0.47938743886346336,-1.8278421177220276,-0.0723046862487326,-1.5177102444522466,-18.68749312369266,-28.175575918122185,-168.10934676916133,-6.008961504425596,-5.880516991213211,-0.4153216471303601,7.352030463286592,-350.9710270179306,28766.632445696254,-3.456991524410002e6,5.664650389272666e8,8.5507572948666,-437.5216434835652,35989.38331615197,-4.349832952529728e6,7.162499595154601e8,-811.7462873171146,67408.3434392574,-8.187907555347433e6,1.3540816359841652e9,125831.30536136913,-1.5336489374188237e7,2.538771374217517e9,-2.8656319920540594e7,4.742056255753405e9,8.838815809338766e9,11.259990131919908,0.0,9.05460281597344,0.0,9.04598433774503,0.0
0.5444030526408855,-3.603797674425373,1.3746899285277694,7.7681568447176685,6.0744035884449366,0.016196508885197202,4.59250192633218,27.00884972102483,5.633838998946746,31.426532744541255,4.912793235761962,9.469906457396283,1.3145806118859616e-5,0.022618981590897157,107531.54278781144,4.411278100473394,51.2495239268924,-2463.5362392022903,210714.5083862092,-2.6874017108432908e7,52.70107421338874,56.36472324965555,-2847.3896847858664,249668.43911409177,-3.232303164626898e7,93.45491930629788,-4956.0372884372955,444277.8536555994,-5.831096732535504e7,-8644.62665571928,790068.3438692132,-1.0479072284468754e8,1.4058487849243388e6,-1.8811400083529073e8,-3.3764418417461437e8,0.3028601572920103,0.36286933069167765,0.9774730433214688,1.644456164975038e6,242132.97466328947,51.731220741125824,0.0,3.539047585660608,0.0,3.5400827060962006,0.0,0.061778772833234435,-0.8978756019688237,-0.06755988038564215,3.7660647336508606,4.65341222825314,0.0002589592806509793,0.12533376883566855,0.38113813430531085,2.0221771424685446,1.2364897269886475,8.790752499995476e-6,1.0636337004958412,1.0531244459427032,2.2301367448370204,2.229581569168477,0.8349979385059457,4.411278100473394,4.4126255330838475,52.70107421338874,0.0006345621898742254,1.4342518324465563,-2.3219485780760745,1.0,10.0,0.0,0.0,-0.465893540552429,-1.8286782901212335,-0.06941898300113865,-1.4714846915216389,-18.22637210733233,-28.235293251422608,-167.75990757147633,-6.067178760917356,-5.886032816218895,-0.4132214772926255,7.409272145130496,-356.4511198164279,29455.2112427634,-3.5712938107542493e6,5.903058073777599e8,8.603607155879605,-443.7291016726583,36787.68544713344,-4.483519298124272e6,7.442018114603798e8,-822.1721050900933,68796.84973371465,-8.422724692614954e6,1.4033193245822327e9,128252.8757868862,-1.5751715588656459e7,2.6264360097038426e9,-2.939211991853949e7,4.898832332692114e9,9.119754901024065e9,11.33345637586256,0.0,9.12487691497949,0.0,9.116846507979503,0.0
0.5566488136097861,-3.5815530076673996,1.3050208201900408,7.615585231393893,6.0246513911146735,0.015035598611889446,4.56084388498996,26.613681847160883,5.588956288479,30.951151570967443,4.947457969859267,9.527522750308075,1.0748620935469416e-5,0.022070498039609674,98376.84583286782,4.760151357156072,51.90590971064871,-2537.42981156552,220746.43638511916,-2.861260621101536e7,56.13965809740351,57.05122304470347,-2928.126979450681,260890.29986518176,-3.429319985802118e7,94.51888646572147,-5088.602740289554,463150.13378590177,-6.166701866610603e7,-8863.22646039431,822040.9270454741,-1.1056672310536289e8,1.4601880566171291e6,-1.9810307110930872e8,-3.549658021323267e8,0.3028584859913662,0.3701401227910667,0.9789390215525817,1.5114010250147767e6,218182.24644716698,55.173262330870756,0.0,3.8917011632660006,0.0,3.8926078623636724,0.0,0.04554516612479749,-0.8858201397572378,-0.0671468746729563,3.819726438695704,4.711183091688755,0.0002331089890825924,0.13516243031845013,0.3986074319210446,2.002266353374992,1.2530809498006477,7.804709272663236e-6,1.0783921291728755,1.0685432261084342,2.1247336709205267,2.1243221566438275,0.7943266104205113,4.760151357156072,4.761267191051653,56.13965809740351,0.0005261953061519687,1.4386106130640577,-2.2594181194238185,1.0,10.0,0.0,0.0,-0.44076872500570774,-1.8310281274193587,-0.06416426097480926,-1.377666414406026,-17.33249889689914,-28.348675604375263,-167.05486970724337,-6.180179158841815,-5.8962547282413444,-0.4090920167343856,7.521047339588518,-367.2839343161389,30830.547354308994,-3.8017822600083803e6,6.387972748668395e8,8.70781826569051,-456.0397339709359,38385.92088079266,-4.753690343639348e6,8.012104116086817e8,-842.9313767379708,71583.37193780829,-8.898286149872515e6,1.50400071180706e9,133123.1538366425,-1.6593906019196931e7,2.805949336414896e9,-3.0886485754492257e7,5.220172633448835e9,9.696017781536705e9,11.477874588404566,0.0,9.262076800915324,0.0,9.255056086368427,0.0
0.5627421273660236,-3.570666062423288,1.2722321909002132,7.542745510733804,6.000330073601352,0.014500137134355728,4.5461180102270475,26.42746140568633,5.566993629248701,30.720743865185973,4.964326095956047,9.55577324627553,9.751171462840756e-6,0.021811656655624064,94184.69007597548,4.939070875701227,52.22432032167126,-2573.701970653636,225720.25338654476,-2.948274232078731e7,57.92677480946973,57.385490680864514,-2967.862514145572,266467.3629810913,-3.5281888271415345e7,95.03955406633814,-5154.02375565479,472551.3086912169,-6.335554240870703e7,-8971.381657588247,837996.304668194,-1.1347739733945742e8,1.4873491161776558e6,-2.03142686202301e8,-3.637133373900627e8,0.3028577529205749,0.3737149901412832,0.9796534768595214,1.44963221778823e6,207241.88017683066,56.96201378603857,0.0,4.072349429399347,0.0,4.073199607637278,0.0,0.03726000017261205,-0.8799267821528902,-0.06687058878602954,3.845795502464566,4.739414805735013,0.000210273634492349,0.14018883335493185,0.40732415644156184,1.9924908597866395,1.2609205136999255,7.363455166417995e-6,1.0853726566145432,1.075893181424232,2.0747993417033164,2.0744435947953384,0.7748105656254509,4.939070875701227,4.940089372305201,57.92677480946973,0.0004806261452569589,1.4403273407580541,-2.2284000795716645,1.0,10.0,0.0,0.0,-0.42912279535558373,-1.8324972505064225,-0.061779178720061154,-1.3304736483879334,-16.901684425438308,-28.402139069188895,-166.7012866906066,-6.234633581818957,-5.900893721265398,-0.4070745581335288,7.575321459671177,-372.6072547495877,31513.30520869197,-3.917283245734871e6,6.633084522157924e8,8.758908717656649,-462.10831594713477,39181.10777515918,-4.88935607827023e6,8.300980763444755e8,-853.204110476838,72972.94332074987,-9.137563708950825e6,1.5551377393933978e9,135556.88293943577,-1.7018252854326297e7,2.897245678206388e9,-3.1640385247844387e7,5.383744735231841e9,9.989561464909676e9,11.548453270116534,0.0,9.32868240456604,0.0,9.322095372609855,0.0
0.5747294552570921,-3.549588135060924,1.211087553830554,7.4050423062815875,5.953297285051472,0.013519588146310086,4.519081067145754,26.080094215318525,5.524475547980497,30.278784946788424,4.996785993829816,9.610518812251511,8.091482603950354e-6,0.02132768309471318,86569.35101673739,5.301693646036214,52.83510895807267,-2644.0949413993612,235467.415503145,-3.1203824600081466e7,61.5964605278289,58.028950411015565,-3045.1631228317224,277420.35131270444,-3.724209998040414e7,96.04650871471976,-5281.611039486182,491053.8578627213,-6.671091595436683e7,-9182.810008238148,869449.6025792258,-1.1926961468619446e8,1.540972801692714e6,-2.1318215847101313e8,-3.8115518568393284e8,0.3028566135267996,0.38066526159318265,0.9810286874091195,1.336052778973761e6,187431.65682292127,60.6347527012862,0.0,4.438092728459719,0.0,4.438843655348118,0.0,0.02059793468634906,-0.8685339657398436,-0.06620799882543082,3.8959014027685814,4.793982105941247,0.00014043030368489536,0.15033931960527513,0.4245094984134519,1.973509785496622,1.2755554310910355,6.578261284483452e-6,1.098414626589289,1.0897393653067329,1.981060369255661,1.9807916122181504,0.7377677102579001,5.301693646036214,5.302548674766238,61.5964605278289,0.00040405417586458813,1.442846799735636,-2.1676333977450435,1.0,10.0,0.0,0.0,-0.4076980065519576,-1.8358920988447835,-0.05747286541767985,-1.2369177809771024,-16.08010425578783,-28.501781307494365,-166.0003792989727,-6.338274951419756,-5.909070446840394,-0.4031786763752836,7.679584862985658,-382.9504854533191,32852.924006416935,-4.1459765688862484e6,7.122592178094416e8,8.857965395173483,-473.93450480994073,40744.56803962216,-5.158481919202178e6,8.879151934166102e8,-873.2951822884859,75710.8436605013,-9.613092317671493e6,1.6576971509871836e9,140361.40643930138,-1.7862692807425108e7,3.0805650172512236e9,-3.3142398412731707e7,5.712461935534692e9,1.057986638849874e10,11.684860236808388,0.0,9.456604584907431,0.0,9.450764472710556,0.0
0.5805316990546273,-3.539543146421141,1.1829952891599382,7.340922645263943,5.930909155723241,0.013076739092913991,4.506892439964132,25.920571481397523,5.504213001558661,30.070050046473014,5.012157513471727,9.636615074722327,7.409503949327975e-6,0.02110473993793432,83159.94789043459,5.482396482839067,53.123399403376794,-2677.7052715083146,240165.96714292336,-3.204103684265676e7,63.44841767029049,58.333681600830865,-3082.1552393892707,282710.7085596307,-3.819767427006897e7,96.52549111403087,-5342.810780066363,500008.2252358363,-6.834997236127816e7,-9284.450569615541,884694.7153990441,-1.2210271034382506e8,1.5670001288709464e6,-2.1809750717541707e8,-3.8970196471321714e8,0.30285625682106226,0.38399042775246733,0.9816795378170367,1.2846240961122233e6,178596.38088928713,62.488111122655994,0.0,4.620177448085571,0.0,4.620885303671916,0.0,0.012373035571210288,-0.8631140860620837,-0.06583667326760438,3.919607912932104,4.8199383212201585,9.230262034046641e-5,0.15537678371803668,0.4328417171857958,1.9644393859884248,1.2822711802642563,6.2335615927521216e-6,1.1044035682605011,1.0961537864240036,1.9377018415527782,1.9374665529269397,0.7204633781289375,5.482396482839067,5.483183718914429,63.44841767029049,0.00037227901067349956,1.443665845382725,-2.1383665758424737,1.0,10.0,0.0,0.0,-0.397976483639655,-1.8377500456901825,-0.05555330255741474,-1.1913814706388546,-15.694381334668087,-28.547434572909374,-165.65860121758936,-6.386765533596927,-5.912550637354176,-0.40132781588664646,7.7288891373759565,-387.895404242331,33499.443054902775,-4.257324990074195e6,7.362940712950348e8,8.905227340559737,-479.6043177410512,41500.59366592072,-5.289744844746809e6,9.16359253442044e8,-882.9602012416826,77037.41256737735,-9.845415868715612e6,1.7082465243194077e9,142693.54847236647,-1.827576163964659e7,3.171017144083935e9,-3.387794482488054e7,5.874779687719732e9,1.08715376495991e10,11.749736263324465,0.0,9.517080969352016,0.0,9.51155971769176,0.0
0.5914322738686096,-3.52094037462736,1.1326831272245634,7.224671083371408,5.88949222194277,0.012295330730715532,4.485529342181745,25.63521865971934,5.4666848069909095,29.686643777248094,5.04044624503313,9.68492014215157,6.303362790458772e-6,0.02070448211820429,77196.54146663571,5.831270961986678,53.652191452998665,-2740.025029219105,248955.4671625334,-3.3620535971415736e7,67.0664835523756,58.89431533198274,-3150.8824402275513,292624.470129209,-4.000375013351268e7,97.41016378770311,-5456.7472080633115,516816.6984019785,-7.145326444784819e7,-9474.046418147596,913350.0568574034,-1.2747273572459468e8,1.6159827636626782e6,-2.274223941317692e8,-4.059281343705444e8,0.3028560580155311,0.3901693128058721,0.9828756478063967,1.1938034870801882e6,163206.75172331018,66.10867603411754,0.0,4.9714308296103615,0.0,4.972065282613865,0.0,-0.003337632211581131,-0.853096123911367,-0.06506135975414193,3.963210419567635,4.867909115392879,-2.941319415911698e-5,0.16505874580998633,0.44851244299376547,1.9476008820975317,1.294253976724277,5.640845872946492e-6,1.1150950087462752,1.1077070101609587,1.8595540689125418,1.8593699700509065,0.6890212984933909,5.831270961986678,5.831947340441141,67.0664835523756,0.0003202877099685098,1.4445168632203864,-2.0836919919826378,1.0,10.0,0.0,0.0,-0.38074328263576807,-1.841570859593895,-0.05220332428103387,-1.105546780911196,-14.989948128429873,-28.62876249191512,-165.01206199438298,-6.474884031259213,-5.918202081360051,-0.3979119905585836,7.8195288059215455,-397.076635158281,34710.23823977685,-4.467558883822458e6,7.820317621066374e8,8.992820590810126,-490.157982538549,42918.93477759697,-5.537956798970435e6,9.705781281865313e8,-901.0050370032254,79530.50696051381,-1.028537576215e7,1.8047538050835228e9,147083.60397933814,-1.9058866735576734e7,3.343868009435916e9,-3.527379768896891e7,6.18517422277971e9,1.142960651385411e10,11.869614528093235,0.0,9.62822988075263,0.0,9.623245791798539,0.0
0.6012822139132922,-3.5044231543172537,1.0898084975679774,7.1240993697361885,5.852766719622679,0.011641042351329593,4.467897688390709,25.39263132624853,5.433357126084772,29.349601571664042,5.065357177201271,9.727748522976267,5.468166451426498e-6,0.02036235464880274,72261.08114164985,6.157325835887099,54.11575244696485,-2795.402049660331,256851.57976938473,-3.5054402756432846e7,70.49732377951544,59.38757352522349,-3212.096755482911,301548.4982764252,-4.1646674643573046e7,98.19215143558678,-5558.474124925379,531977.0071843264,-7.428180024944143e7,-9643.714583688638,939236.0958435396,-1.3237361251432084e8,1.660295939456263e6,-2.3594114322081572e8,-4.207645180443281e8,0.3028565670268319,0.3956770444561161,0.9839262236839627,1.1178037615659393e6,150545.08771322406,69.54162561061783,0.0,5.299400334987191,0.0,5.299975840528245,0.0,-0.01780383387399613,-0.8442253700973226,-0.0642841857826537,4.00158808770271,4.910375371200413,-0.0001818912345220815,0.1740512323976487,0.4626844050187587,1.9326071515258318,1.3043858345667176,5.160210090947935e-6,1.1241393442587002,1.1175986156970943,1.7924256701042873,1.7922774705205986,0.6617711698609705,6.157325835887099,6.157917663771148,70.49732377951544,0.00028060271625482793,1.4445346275529016,-2.034683730053925,1.0,10.0,0.0,0.0,-0.3662210924886701,-1.845349753377743,-0.049433485463580916,-1.0278017195706712,-14.375244011106826,-28.697355146661977,-164.42280180515323,-6.551144594121589,-5.9222770314515545,-0.3948937846085332,7.89926045249405,-405.25047335954764,35799.543163610666,-4.658581223616783e6,8.239935920636566e8,9.070633395659438,-499.5818543642894,44197.58119106483,-5.763886820543706e6,1.0204152265082121e9,-917.1761151896004,81782.71722333701,-1.0686526498384459e7,1.8936203181510546e9,151057.1148380434,-1.9773819175374094e7,3.503206291262392e9,-3.6549671021091506e7,6.471531685332368e9,1.1944804072593334e10,11.9757093359398,0.0,9.725968659416395,0.0,9.721411368312182,0.0
0.6102480538727988,-3.4896220323336107,1.0527670896038808,7.036032589698936,5.81989441819775,0.011084181949328647,4.453181227414751,25.18368366913036,5.403483376880945,29.05022423063993,5.087504034925383,9.766046095927097,4.819299493319254e-6,0.020065959861642304,68107.0761814489,6.463280187078896,54.526014976318976,-2845.022448365302,263996.6881513522,-3.636412298663661e7,73.7588817642069,59.82550186303859,-3267.0576889066,309637.39113819675,-4.3149879356229834e7,98.88921240657592,-5649.996714559208,545741.3388446134,-7.687397647545363e7,-9796.662137636491,962769.7147479035,-1.368697650246183e8,1.700631834456986e6,-2.4376298858584428e8,-4.343972764701815e8,0.30285777219627796,0.4006287547054751,0.9848573563733278,1.0532547083493236e6,139952.44903996654,72.80498145660083,0.0,5.606910936503874,0.0,5.6074380636407675,0.0,-0.031177932350743585,-0.8362981540459051,-0.06352236429965989,4.035699474697209,4.948308732495752,-0.00036359286284374896,0.18243654798570455,0.4755870700254448,1.91913773279823,1.3130482085532809,4.762749630600193e-6,1.131874039455884,1.1261596134431606,1.7340084544534453,1.7338863572111303,0.6378919009880238,6.463280187078896,6.4638057414715915,73.7588817642069,0.00024947294001912665,1.4439508946490804,-1.9904459305641562,1.0,10.0,0.0,0.0,-0.35377919028253313,-1.8490220893988978,-0.04710026291191087,-0.9569916340326228,-13.832962635587482,-28.755814970959936,-163.8821978417356,-6.617770332872935,-5.925108196425631,-0.392202232748866,7.970092804750033,-412.58894451027743,36786.619695896195,-4.833204579370571e6,8.626865091409926e8,9.14035899597172,-508.064455847903,45358.2635254603,-5.970729809144748e6,1.0664412798291224e9,-931.7769310166163,83830.76211164912,-1.1054317161007341e7,1.975811517939919e9,154676.36425503844,-2.043004075326898e7,3.650709176004178e9,-3.772191712952301e7,6.736798505312532e9,1.2422332085795837e10,12.070455474451855,0.0,9.81276958666479,0.0,9.80856048304102,0.0
0.6185069461995407,-3.4761791300479095,1.0202136807712678,6.957688180329468,5.79006810084146,0.010601116883956487,4.440712109154945,25.000686031710117,5.376341108735144,28.78044439540287,5.10746613753901,9.800738454245623,4.300455298169244e-6,0.019804819682057155,64541.564557525504,6.753029951621439,54.89411138478589,-2890.0549945119883,270539.2831735096,-3.7573634402270064e7,76.88443564332299,60.219523372111816,-3317.023645964905,317054.8518305588,-4.454002405650322e7,99.51858920828288,-5733.3489653308125,558380.9627442687,-7.927442901453279e7,-9936.191403659759,984405.0016878612,-1.4103714026489735e8,1.7377534508441663e6,-2.5101809453394234e8,-4.4705033040680885e8,0.302859665268972,0.40513861667995954,0.9856938288739938,997430.0141805003,130915.51565075132,75.93208872092397,0.0,5.8979420979986585,0.0,5.898428593511445,0.0,-0.04366090224183866,-0.8291182130500714,-0.06278074375067154,4.066443460206482,4.982645647862036,-0.0005741225532091743,0.19032833580643665,0.4874694983609771,1.9068773082837858,1.3205661831843305,4.4268629194425414e-6,1.1385876236040628,1.1336795789248046,1.682328076994144,1.6822256344137638,0.6166501422243316,6.753029951621439,6.753502090965725,76.88443564332299,0.000224365162984152,1.4429233921967497,-1.9500417673094967,1.0,10.0,0.0,0.0,-0.3429108933141891,-1.8525759596726799,-0.045093474238162456,-0.8917978116920735,-13.347413191412361,-28.806350923118856,-163.3805587792042,-6.676784428806707,-5.926960592228335,-0.3897691931116327,8.033904925450992,-419.2623766454235,37691.70101824411,-4.9945888225658145e6,8.987264150669441e8,9.203654651999894,-515.7956790633593,46424.14642204356,-6.162135439867623e6,1.1093671726460094e9,-945.120096565844,85714.40513547187,-1.139507856324235e7,2.0525605605422955e9,158009.82644227913,-2.1038617564045556e7,3.7885514029176626e9,-3.881000365974903e7,6.984836383543961e9,1.286906881941644e10,12.156198774799304,0.0,9.890943176365383,0.0,9.887025732815717,0.0
0.6298401579742763,-3.458021482843429,0.9778281395476274,6.854280164189852,5.749822651026316,0.00998088325100004,4.425237427002331,24.763528636805834,5.339659705691096,28.419184878973184,5.13418525698657,9.847420955711907,3.6914631025866795e-6,0.01946383296195012,60020.05317181275,7.1633159204661165,55.38393769986937,-2950.772763639556,279449.9989954869,-3.923673629765632e7,81.36975757460638,60.745465416354804,-3384.51865034762,327172.445903473,-4.645427961902342e7,100.36188025640746,-5846.155755246632,575647.3810395227,-8.258451755072302e7,-10125.367553354725,1.0139957733627312e6,-1.4678915988197923e8,1.7885823886532038e6,-2.610395784241186e8,-4.645398441285494e8,0.30286378975947503,0.4112479944289905,0.986808601181985,926089.3381613484,119541.0150629131,80.4193821576285,0.0,6.309756659381136,0.0,6.310192820823771,0.0,-0.06103101638612082,-0.819453039520823,-0.06170959687144377,4.1075957580256395,5.028821244736149,-0.0009436316025346994,0.20141770122916552,0.5037621823886602,1.890276296168407,1.3301802131246472,4.008109110536946e-6,1.147172547310181,1.1434395288676475,1.614534617371664,1.6144537507635743,0.588638534570343,7.1633159204661165,7.163724815991107,81.36975757460638,0.000194612888261159,1.4407761130595749,-1.8951863750691877,1.0,10.0,0.0,0.0,-0.32882872267022456,-1.8576830795631045,-0.04253918008770374,-0.8024821455332232,-12.702026695912723,-28.870571158691625,-162.6862655951735,-6.754082351738981,-5.928305795105787,-0.38650123085483545,8.119281566912555,-428.2837624480424,38926.485000418106,-5.216699205461748e6,9.487631007949543e8,9.2890486040691,-526.2722809890546,47880.67137152285,-6.425920271023933e6,1.1690442234422882e9,-963.2534479566988,88292.59116810144,-1.1865310668256253e7,2.1593951435123863e9,162579.35825456423,-2.187927808737503e7,3.9805828561205325e9,-4.0314444867133334e7,7.330598692198966e9,1.3492150039083984e10,12.271475233156806,0.0,9.995496406769039,0.0,9.991940274715784,0.0
0.636818560103697,-3.447002772539204,0.9529652670656551,6.792847083736932,5.725421670394577,0.009621602534883434,4.416618020472099,24.625110420699343,5.317386339744402,28.201676875944127,5.150255131206874,9.87562874058544,3.366840229783146e-6,0.01926327330720264,57432.12480307717,7.423416616672024,55.67674692419381,-2987.5249262637394,284894.41538307356,-4.02618916891034e7,84.24849778879212,61.06074760031149,-3425.440533745435,333362.4518076067,-4.763571489968668e7,100.86912603410894,-5914.664073184316,586224.7759132822,-8.462986827033123e7,-10240.438320676927,1.0321422723373446e6,-1.503463194400764e8,1.8197840199135398e6,-2.6724115577236274e8,-4.7536924065754294e8,0.3028673965375592,0.4149647639209582,0.987476090523425,884987.7486761621,113079.90604168423,83.29924417776033,0.0,6.570670097408874,0.0,6.571078058784839,0.0,-0.07185841046651234,-0.8136078441706251,-0.061023459616066394,4.13234941101747,5.056710948329661,-0.0012256178012330149,0.20839450228621903,0.5137824713969121,1.8801794114090393,1.3357050604221579,3.7721629156976345e-6,1.1521049630872078,1.1491336671416632,1.5744902396785618,1.5744201656987729,0.5720237145981399,7.423416616672024,7.42379152609484,84.24849778879212,0.00017861173553898553,1.4390444369767414,-1.8617731367974053,1.0,10.0,0.0,0.0,-0.3205908508821294,-1.860942677968907,-0.04107047405488695,-0.7476126542000296,-12.316195736417065,-28.9071801188724,-162.2552054926563,-6.799559776111719,-5.928439248206036,-0.3845287809835597,8.170616742438025,-433.7594486266702,39682.256431560934,-5.353739449193354e6,9.798840867483184e8,9.340781102454532,-532.6448418264034,48773.43864502486,-6.588865241879189e6,1.2062037265127401e9,-974.3113872000731,89875.13474532784,-1.2156112408480126e7,2.225990606538237e9,165387.98446984013,-2.2399626557140503e7,4.1003695533870277e9,-4.1246423521884665e7,7.5463974687217865e9,1.3881213600720541e10,12.341085776289429,0.0,10.05834011721824,0.0,10.054986894227719,0.0
0.6465743614830084,-3.431799339309913,0.9196869542340895,6.7096747551374865,5.6917769494691886,0.009145915921459975,4.405685841884099,24.440780189574483,5.286632864414201,27.903633594777073,5.17223903930087,9.9143703990752,2.9674028069566487e-6,0.018994166675641223,54043.537667619334,7.79681079338831,56.07482857335416,-3038.071891140463,292446.4073490079,-4.169525714286262e7,88.42778804169693,61.4904471443719,-3481.802334838458,341958.2891199238,-4.928929501794882e7,101.56250470938132,-6009.155454895308,600929.3180877857,-8.74954555367764e7,-10399.367660104646,1.0573919850304215e6,-1.553334035695498e8,1.8632356352700146e6,-2.7594052390990007e8,-4.905679467996452e8,0.3028740955483493,0.4201039716429368,0.9883852642624172,830883.8913312906,104681.6676594305,87.47998488673237,0.0,6.945040989529442,0.0,6.945412715448737,0.0,-0.08715606867770927,-0.8055694811435802,-0.06003529761026047,4.166218877205904,5.0950055382262365,-0.0017017833591671848,0.21833630002510443,0.527769603941412,1.8662192283539318,1.342936468189205,3.4674813319798862e-6,1.1585586532843173,1.1566993272102795,1.5205564526313846,1.520498930675094,0.5495773337165636,7.79681079338831,7.797143586595727,88.42778804169693,0.0001587682561662203,1.4361206387719339,-1.8155575789181089,1.0,10.0,0.0,0.0,-0.3095718354272547,-1.8656249712025483,-0.03913751756855498,-0.6711138378081783,-11.790972863067871,-28.954621531681028,-161.64780985343148,-6.860436261632556,-5.927733713737824,-0.381820693352511,8.240834541744618,-441.3119402754585,40732.4592758955,-5.545533699019518e6,1.023753985192865e9,9.412006900947677,-541.4504733162976,50015.52222880608,-6.817142085083643e6,1.2586358012617478e9,-989.6245412292465,92079.5679717651,-1.2563901463878179e7,2.320041489312749e9,169304.773748699,-2.312986382612587e7,4.2696403025496197e9,-4.255524396541237e7,7.851482932962427e9,1.44314725330988e10,12.436648661075573,0.0,10.14427182683189,0.0,10.141180404728821,0.0
0.6584824303630142,-3.4135497130101657,0.8812590649857667,6.612209994704741,5.65142068457975,0.008603970680094308,4.394037739521324,24.2294489566178,5.249678379161958,27.548943386374365,5.198321508012832,9.960552966547995,2.552659104870257e-6,0.018682415730959016,50238.9858787527,8.268402769635335,56.542856699285096,-3098.4155840954245,301561.73300281947,-4.344303815375567e7,93.78274060911767,61.99723074274361,-3549.20462669321,352347.4804096751,-5.130803818976967e7,102.38326818268688,-6122.351901880129,618724.9368485074,-9.099792453569475e7,-10590.07078618861,1.0879824526956e6,-1.614338070857546e8,1.9159309954315524e6,-2.865889790913159e8,-5.091829333041618e8,0.30288544110931764,0.4262883698324869,0.9894575621239154,769769.1333963384,95347.21537927176,92.83652139907393,0.0,7.417579962322641,0.0,7.41791197288105,0.0,-0.10607340752270347,-0.7959645252587155,-0.058790463081876465,4.206413973535148,5.140644543544175,-0.002435337241849096,0.23076603305116591,0.5447992009704453,1.8494168313681896,1.3510045261945118,3.13140596037974e-6,1.1657540282023005,1.1653234258125507,1.457779588472578,1.4577341867204325,0.5233695328755164,8.268402769635335,8.268691438911272,93.78274060911767,0.00013795869872342424,1.4317899732644577,-1.7599764335838963,1.0,10.0,0.0,0.0,-0.2968267078888884,-1.8715076010112222,-0.0369504016666003,-0.5781288036392873,-11.171331779205211,-29.006621872853025,-160.8983991280904,-6.930490627132824,-5.925461769196923,-0.37859057720608147,8.324137305579427,-450.36617233368486,42003.344959171445,-5.7797352679586345e6,1.077814630683424e9,9.497189286142161,-552.0303602562917,51520.81457148417,-7.096224683780646e6,1.3233197070599377e9,-1008.0715064026951,94755.0405315748,-1.3063020080747563e7,2.4361916699176664e9,174064.9941040485,-2.4024462241654538e7,4.478829787453604e9,-4.4159996675051965e7,8.22872112573718e9,1.5112191632439642e10,12.550516305771357,0.0,10.24617341821586,0.0,10.24337110746222,0.0
0.6693673536267087,-3.397154534552736,0.8480937266723511,6.5267877545135,5.615184875261419,0.008142539015547987,4.384944456986483,24.048538872580682,5.216434363067354,27.233032483613858,5.221449975271195,10.001691036410993,2.231757141399497e-6,0.018412431621529286,47049.98256078981,8.715106178450133,56.95335891323321,-3152.224469307151,309784.45858618425,-4.5036413594896056e7,98.9316332885456,62.44314957438299,-3609.4102949658186,361731.4134493592,-5.315052854177449e7,103.10810504183269,-6223.632667609457,634818.7724193963,-9.419808117484239e7,-10760.97136918355,1.115676147779886e6,-1.6701190297703588e8,1.9636822109846803e6,-2.963317968358286e8,-5.262242413327503e8,0.3028995551028078,0.4318575468085633,0.9904022683154465,718260.9396140384,87611.27880830175,97.98668213320613,0.0,7.864920039650697,0.0,7.865219593831529,0.0,-0.12359259664345645,-0.7873797332137762,-0.05762211004554492,4.242068056361621,5.181291905119536,-0.003280789158990114,0.2424076664161098,0.5603131889166205,1.834277856387411,1.3576701273545286,2.854866730548831e-6,1.1716924660861232,1.1726330955501707,1.4031531963554118,1.4031164815458954,0.5005120427113938,8.715106178450133,8.715360390581097,98.9316332885456,0.00012169119949451203,1.4271347102032652,-1.710015316151907,1.0,10.0,0.0,0.0,-0.2857742356997522,-1.8770156772388384,-0.035099849025757135,-0.493560803704105,-10.624583022464927,-29.0484522485813,-160.20505273078038,-6.990459791544572,-5.9220326761637505,-0.37570729047650375,8.398007088090111,-458.48124183448016,43153.359510270384,-5.993627737335207e6,1.1276510440264044e9,9.573330538980372,-561.5330419672807,52884.858940267164,-7.351394836896618e6,1.383011413658026e9,-1024.6823208324097,97182.84475438061,-1.3519869423751377e7,2.5434829803737774e9,178390.2019989084,-2.4844009563340947e7,4.672189672053944e9,-4.563129176218133e7,8.577591352560581e9,1.5742002441663725e10,12.651913322300683,0.0,10.336494842756167,0.0,10.333931218310127,0.0
0.6794143970625726,-3.3822563061855178,0.8190280329386488,6.450864319200128,5.58226576365202,0.007742928333393707,4.37780244103641,23.891229248949653,5.186181249377035,26.948102090676713,5.242200857363034,10.038738412442122,1.9766581764279e-6,0.018175061584988512,44328.04114437698,9.141029419034068,57.31744816560475,-3200.7022490691274,317271.7338243373,-4.650123494163046e7,103.90837503902378,62.83978360475614,-3663.730298687114,370285.2123351477,-5.484593106964539e7,103.75488666412915,-6315.142596911379,649504.1164117785,-9.714536920735115e7,-10915.59149612512,1.1409677708284005e6,-1.721524078087315e8,2.0073261792889119e6,-3.053148457568664e8,-5.41943708065574e8,0.3029164473163927,0.43692811016910793,0.9912447367606773,674111.057392055,81080.68037355917,102.96444151110929,0.0,8.291242210019007,0.0,8.291514702564076,0.0,-0.13995068528172636,-0.7796176995782573,-0.05652275252477081,4.2740658715199835,5.2178931150953325,-0.004237216882965384,0.25338696992739146,0.5745791302314286,1.8204827115447202,1.3632382450586396,2.6227761337313247e-6,1.1766468195931248,1.1789053211421543,1.3549260833427221,1.3548958092397456,0.48030670842465484,9.141029419034068,9.141256013039204,103.90837503902378,0.00010863978142217053,1.4222779339640996,-1.6646511237987172,1.0,10.0,0.0,0.0,-0.2760176923528531,-1.8821878638961334,-0.033505074163509216,-0.4158984075265567,-10.135779426440019,-29.08219279814312,-159.55739206536433,-7.042391583510051,-5.91772940283742,-0.37310160405116033,8.464288480497817,-465.83198084429625,44203.96616149229,-6.190645656170538e6,1.1739407838456535e9,9.642117586257644,-570.1559303545978,54132.44457854508,-7.586652368682504e6,1.438501690255109e9,-1039.7871406105337,99405.92030852393,-1.3941442905022128e7,2.643301578665207e9,182354.93183150335,-2.5600811784026764e7,4.85217626086066e9,-4.6990825788505934e7,8.90246584781e9,1.6328703410503143e10,12.743207885357798,0.0,10.417503469240659,0.0,10.415141062495188,0.0
0.688760799726425,-3.3685935120083794,0.7932381751515053,6.382616452071986,5.552076105830551,0.007392096202897229,4.372184251015982,23.752676000671386,5.158392922599488,26.688492597203506,5.260994613892545,10.072395952079697,1.7694054803405457e-6,0.01796380742681584,41970.46536020426,9.549259796436246,57.64324251074687,-3244.7355084349892,324140.2126168792,-4.785683899731672e7,108.73848431742124,63.1956198003985,-3713.1325679167194,378139.1693076508,-5.6416117215730704e7,104.33677230904857,-6398.469423431455,662999.6751108975,-9.987696085627994e7,-11056.545008334373,1.1642268806773669e6,-1.7691911364357483e8,2.0474891445774457e6,-3.136480988669501e8,-5.565313971400474e8,0.30293612665276837,0.4415857393043152,0.9920034784930188,635747.1104174247,75484.42383070651,107.7953654181773,0.0,8.699684939713936,0.0,8.699934502714155,0.0,-0.1553267961514881,-0.772534027330867,-0.05548528665552046,4.303052116549983,5.25114129238006,-0.005303740121588507,0.26379898481278424,0.5877961393686304,1.8077969732405987,1.3679271884714048,2.4248639713997277e-6,1.1808126582451175,1.1843394757524406,1.3118494833552083,1.3118241169723601,0.4622501673186118,9.549259796436246,9.549463784974652,108.73848431742124,9.794743741226197e-5,1.4173015546631076,-1.6231227059551658,1.0,10.0,0.0,0.0,-0.267281605885212,-1.8870591082002224,-0.03211038678854783,-0.3440119054091197,-9.694123528932689,-29.109339243729828,-158.94768849187588,-7.087777393800138,-5.912754771219557,-0.370722887022431,8.52432465325975,-472.5470251275513,45171.09617801703,-6.373358665032194e6,1.2171943505299807e9,9.704790018515984,-578.0447262555942,55282.01169863212,-7.804995829637524e6,1.4903877744108624e9,-1053.6305648078787,101456.28154736747,-1.4332993564634763e7,2.7366968006303897e9,186014.8713987119,-2.630412565173787e7,5.020651414285801e9,-4.825494033199287e7,9.206661653627556e9,1.6878215093278524e10,12.826135336751591,0.0,10.49084992463802,0.0,10.488659956423637,0.0
0.6996164045898663,-3.3529553611390543,0.7647012009971568,6.30607141179328,5.517511297138439,0.007008003767922771,4.366835671041439,23.60052265494297,5.126526397881238,26.393212481850956,5.282210491504767,10.110499796129908,1.5596766210644402e-6,0.017729300814702822,39425.52383776778,10.038280564497848,58.005835951997476,-3294.540499585058,331990.05143770523,-4.942022001162877e7,114.59990883788913,63.59269467226942,-3769.0789420234323,387122.92886097595,-5.8228233057199545e7,104.98790201030978,-6492.94432190158,678449.1109775943,-1.0303151616469792e8,-11216.528149270498,1.1908710143656612e6,-1.824264168234644e8,2.0935249698283558e6,-3.2327960883641374e8,-5.733971453620795e8,0.3029646583261132,0.44692479720067346,0.9928551098947168,594221.8033928586,69512.97700604257,113.65757601717117,0.0,9.188764640791657,0.0,9.18899002098418,0.0,-0.17337583383960586,-0.7644694751624681,-0.054265716017183614,4.335779046023745,5.288774897135548,-0.006790460335341153,0.27612790041403285,0.6030723183874201,1.7932330056832149,1.3727941405713315,2.2146627859139737e-6,1.1851282505274425,1.1901760559203185,1.2638636241984444,1.2638429071820525,0.44213829913017855,10.038280564497848,10.038461505190288,114.59990883788913,8.703540707594885e-5,1.4109961468309535,-1.5757283554409223,1.0,10.0,0.0,0.0,-0.25749921856262536,-1.8927716562586898,-0.0305886474922733,-0.26096819190839204,-9.196249890619278,-29.135666662087534,-158.22999934968368,-7.1369870446085155,-5.905815969518762,-0.36801123639762306,8.592105587433949,-480.19377089357744,46280.97355031944,-6.584618582489461e6,1.2675892885264926e9,9.77594573611833,-587.0402908631268,56602.422683820696,-8.057629787712341e6,1.5508777364309547e9,-1069.4422278830102,103813.400056644,-1.4786338242689278e7,2.845641903714959e9,190225.76255080517,-2.7118860727111056e7,5.217249681085582e9,-4.972001039841717e7,9.561736354159035e9,1.75197904312602e10,12.920001883614468,0.0,10.573623111364927,0.0,10.571617332599484,0.0
0.7116317186289249,-3.3359270240603025,0.7347762137210129,6.2245630603387525,5.479846241590566,0.006609893685894835,4.362303392870218,23.442264024059522,5.091740327004615,26.07376500544647,5.304929569774954,10.151416597962333,1.3604293953017656e-6,0.017482472459607226,36829.52773562963,10.598632932030833,58.38705877722057,-3347.914632550425,340503.0598937882,-5.1133006036474705e7,121.4145900980736,64.01139593900747,-3829.11170000593,396873.9986641851,-6.021487580688849e7,105.67654734537514,-6594.441341290183,695231.6357312142,-1.0649210945243174e8,-11388.58944984156,1.2198329549179047e6,-1.88470625115625e8,2.1435946682728324e6,-3.338536829919314e8,-5.919188029306698e8,0.3030046869728529,0.452747203942063,0.9937614110021796,551765.0884620565,63504.43333297138,120.47292638369561,0.0,9.74895245363916,0.0,9.749153822974629,0.0,-0.19359024360621208,-0.7557439087151809,-0.052901139879804264,4.370826113358154,5.329173670666207,-0.008797802318428657,0.29006243852492947,0.6198730734549871,1.7773150540920952,1.3774740402610322,2.0041749327592324e-6,1.189266460904832,1.196052998885726,1.2131727218759765,1.2131561056683653,0.42091115062160733,10.598632932030833,10.598791794972964,121.4145900980736,7.657116377722699e-5,1.4033969106483688,-1.5243537506838019,1.0,10.0,0.0,0.0,-0.24707249739215714,-1.899141978600737,-0.029016299537405355,-0.1696283926739897,-8.663208071430539,-29.158167175998116,-157.42245107878495,-7.187112107766685,-5.896703967003765,-0.36506877228289564,8.664695661194532,-488.46066912962465,47491.09329190097,-6.816862884545312e6,1.3234565939507875e9,9.852588073215045,-596.7782291309115,58043.32155038114,-8.3355443323271135e6,1.6179753806549063e9,-1086.586608691605,106387.7411094633,-1.5285364580628408e7,2.9665533657034807e9,194828.22563550543,-2.801613011841996e7,5.435515089568703e9,-5.133419469106193e7,9.95604088489738e9,1.823239303664228e10,13.020774100105196,0.0,10.662225575872036,0.0,10.660405488005603,0.0
0.7209392603345598,-3.322932662441261,0.712717532466793,6.163609524713522,5.451072509668293,0.00631951687717249,4.359730962019426,23.3264036149576,5.065123747057117,25.831313366149114,5.321979225071119,10.18218894237324,1.226257740526482e-6,0.01729987634512316,34964.117778264634,11.046815997285714,58.66760805413727,-3387.937586333541,346959.0227973304,-5.244423710236708e7,126.93860316161457,64.3203584153223,-3874.1774570607167,404274.04808788357,-6.173657534331061e7,106.18604793869268,-6670.710415138472,707976.1189418192,-1.0914413029885855e8,-11517.998962715103,1.2418375940267672e6,-1.931041012180839e8,2.181653579048903e6,-3.419617269703919e8,-6.061237882392064e8,0.3030428919527326,0.4571957163150181,0.9944378405463776,521211.0909016168,59243.90463848875,125.99731250364509,0.0,10.196845765960072,0.0,10.197030324832786,0.0,-0.20942078534096026,-0.7491270598765521,-0.051835462819991046,4.397123912982391,5.359542286311479,-0.010655074389984342,0.30105946487887375,0.6327999482435867,1.765121592888996,1.3806014034590697,1.8555478088166294e-6,1.192022664239478,1.2001924225231482,1.1755584953650637,1.175544455063743,0.40518277028038296,11.046815997285714,11.046959880502703,126.93860316161457,6.946373117082611e-5,1.3970894561958211,-1.4853577927170654,1.0,10.0,0.0,0.0,-0.2392492839488114,-1.9040972232530526,-0.02787209613705375,-0.099290859437539,-8.262684795861157,-29.17069616487841,-156.78635516002794,-7.222844848572999,-5.8886297338269955,-0.36282782906476535,8.71917260220879,-494.71798333460174,48414.103811862515,-6.995328199022024e6,1.3667137672980902e9,9.910379062828296,-604.1565019095256,59143.07621600451,-8.54921358600651e6,1.6699507731227198e9,-1099.593308283435,108353.82183868998,-1.566921465513842e7,3.0602519898907323e9,198345.23458817654,-2.870655162721709e7,5.604695854156811e9,-5.257664073838624e7,1.026171998041051e10,1.878489383685233e10,13.096538705432348,0.0,10.72868791396259,0.0,10.72699978439969,0.0
0.7330720176921066,-3.3062436048726043,0.685337775090779,6.0868455728411,5.414059038959173,0.005962777102653954,4.357518902296089,23.183397974638133,5.030833089252967,25.521392356430226,5.343484456009639,10.221068622539335,1.073764125569709e-6,0.01707239554575298,32706.241151951697,11.649975750216523,59.013607681675566,-3438.2904956450175,355175.7358770392,-5.4128925558295734e7,134.47290484048878,64.70241627107653,-3930.931945522939,413697.9942616553,-6.3692533789980665e7,106.81766217334554,-6766.84683744904,724215.0424210113,-1.125543463003494e8,-11681.243155133408,1.2698872643238485e6,-1.9906370052743486e8,2.23018472821789e6,-3.5239207309501475e8,-6.243996245026115e8,0.3031038261399289,0.46291507961580397,0.9952868165864084,484197.9252725368,54157.49488882053,133.53191012257832,0.0,10.799419814999407,0.0,10.799584564269566,0.0,-0.23028340813593762,-0.7406850757801733,-0.05043699572249723,4.430282161659578,5.397885028020865,-0.013534596362842228,0.31565147996915843,0.649521178232588,1.7493944643959922,1.3840416370601674,1.6788052976169176e-6,1.1950415304905628,1.2050568758819868,1.1285727338746103,1.1285614274273525,0.3855763546287326,11.649975750216523,11.65010248360622,134.47290484048878,6.131800076751853e-5,1.3883521555701073,-1.4355957442594165,1.0,10.0,0.0,0.0,-0.22934158778775285,-1.9105664795007264,-0.026468817411070024,-0.008147053598880433,-7.756018172856821,-29.18043210420391,-155.9418089538312,-7.265423822113028,-5.87680082294556,-0.35995090957069253,8.787880517331669,-502.67573916231004,49596.7202650409,-7.2256461195288515e6,1.422951740620606e9,9.983563108222484,-613.5472566712639,60552.85344800622,-8.82507128737042e6,1.7375453886661043e9,-1116.1648544342388,110875.33537084708,-1.6164961133812685e7,3.1821443750706787e9,202857.7119262806,-2.9598455203397855e7,5.824814344356932e9,-5.418198228020001e7,1.065946441771892e10,1.9503827696298912e10,13.19222127602447,0.0,10.812470772016479,0.0,10.810940542494397,0.0
0.7443254582355995,-3.291009169488657,0.6612450271250679,6.018205196827233,5.380193742545831,0.005652288668458383,4.356531478405059,23.05808686012261,4.999409880092726,25.23970090903044,5.362701396856234,10.255857477457504,9.516764127069121e-7,0.016871386410727406,30772.70226279303,12.229004977337663,59.314208035319304,-3483.0643484093634,362577.4620280809,-5.566226920573803e7,141.810901387085,65.03530378729913,-3981.4483052425558,422191.8504887617,-6.5473439687468655e7,107.36940569793339,-6852.488354706172,738858.2794590949,-1.1566038203794503e8,-11826.766830358496,1.295189194129762e6,-2.0449265247081238e8,2.273973294775706e6,-3.618945805862003e8,-6.41050501217125e8,0.30317351028413314,0.4681410271368722,0.9960418963905818,452494.09984827903,49869.065785579034,140.86998889695482,0.0,11.377699777302547,0.0,11.377848068833384,0.0,-0.24986662134390564,-0.7330374421606363,-0.04913173197534922,4.459891374946714,5.432156069953761,-0.01673738101551018,0.3294357807354911,0.6648842096512092,1.7349638285022688,1.3866034363028907,1.5304005367152162e-6,1.197275044549964,1.2090399357838901,1.0869515296681846,1.0869422537480697,0.3682585087484091,12.229004977337663,12.229117873203114,141.810901387085,5.4737698368364604e-5,1.3797617558160769,-1.3905399837478485,1.0,10.0,0.0,0.0,-0.2204093241686605,-1.9165614250883314,-0.025249071776470976,0.07585013132287186,-7.300917010282557,-29.182589126592195,-155.14119365794295,-7.300930981059127,-5.864539090299798,-0.35732071278550714,8.849262477650054,-509.8479940920953,50671.021846057796,-7.436470106960777e6,1.4748308753351068e9,10.049182420321584,-622.0161612172517,61833.98636800707,-9.07765316109625e6,1.7999157766674433e9,-1131.1223616202499,113167.53272518027,-1.6618992901113775e7,3.2946391110686464e9,206960.9633765275,-3.0415422785231598e7,6.027973463557583e9,-5.565258257929264e7,1.1026559897007433e10,2.016733170520588e10,13.277775802928254,0.0,10.887277968485279,0.0,10.885881184582196,0.0
0.7562925946063073,-3.275059221330826,0.6369068376118348,5.94773820493967,5.3446321811023045,0.00534195506949447,4.356498903247202,22.93167165028797,4.966365272384886,24.945748014155622,5.382362275497128,10.29147632456373,8.39126327289549e-7,0.016667451830462855,28870.722625574203,12.865910834989153,59.611947228081746,-3528.5310829081436,370194.66570783843,-5.72565984441314e7,149.9977624505419,65.3659639865405,-4032.7908627277193,430936.64931342495,-6.732564606649587e7,107.91876335000568,-6939.59008760351,753939.3230695722,-1.1889144593133205e8,-11974.848296965372,1.3212529600049718e6,-2.1014050341488513e8,2.3190861004292825e6,-3.717801427999222e8,-6.583716162991843e8,0.30326396443033377,0.4736167712021541,0.996811571923865,421322.0621903828,45717.352429332655,149.05673513873936,0.0,12.01359618713381,0.0,12.013728784964686,0.0,-0.270942076558783,-0.7250943143419414,-0.047735809171691276,4.490151052919714,5.467191329570374,-0.020790260700867938,0.34434474970327456,0.6810483184857753,1.7197679931601055,1.388678839395207,1.3872880169645316e-6,1.1990671083655813,1.2127260435206195,1.0446421849948253,1.0446346478578805,0.35071554572385055,12.865910834989153,12.866010878897834,149.9977624505419,4.861868346796212e-5,1.3701518363696525,-1.3438022196329769,1.0,10.0,0.0,0.0,-0.21114705554174693,-1.9229142853944623,-0.024030818554077904,0.16461897732521952,-6.831789553535048,-29.177362522225785,-154.26936667221815,-7.334554199015331,-5.850171919462475,-0.3545560088198175,8.912033037477276,-517.245111790992,51787.38020114067,-7.657149389896384e6,1.5295391567053318e9,10.116466882386216,-630.7532091300181,63165.49928652478,-9.342076644773565e6,1.8656941515206141e9,-1146.5615636956618,115550.18882108106,-1.7094355933638312e7,3.413289234908876e9,211226.48519240425,-3.127076660884254e7,6.242236004581147e9,-5.719218368863569e7,1.141367201425901e10,2.0866907412525833e10,13.365283114155604,0.0,10.963731803424881,0.0,10.962464469938165,0.0
0.7674618188102266,-3.260398821790755,0.615306430847951,5.884167163390894,5.311824228819118,0.0050693871986227795,4.357314932259208,22.81923460908198,4.935839623615528,24.67616534865353,5.39998538357617,10.323407953934543,7.477794906243101e-7,0.0164856436268709,27226.376856209004,13.480442080203801,59.86900395545109,-3568.8656147704983,377046.5129740624,-5.870571130075945e7,158.00832023240307,65.65225797388469,-4078.371642233285,438805.1066404641,-6.900937697833697e7,108.39546144320961,-7016.957741608321,767511.8796589859,-1.2182887453070404e8,-12106.425400294265,1.3447113316941909e6,-2.1527485354955468e8,2.359688778308847e6,-3.8076585802796745e8,-6.741134441195903e8,0.3033660848883574,0.47865302251056446,0.9974997407429925,394402.10123033426,42186.32761113899,157.06699875593773,0.0,12.626991799127312,0.0,12.627111257625907,0.0,-0.29085013122240233,-0.7178542842348224,-0.04642566273925521,4.517231097846432,5.4985351961102555,-0.02525869555940654,0.3584786295238424,0.695955330006746,1.7057100884631002,1.3900249800446614,1.2660362518236819e-6,1.200210146702948,1.2156621235419427,1.0068701062515095,1.0068638804639396,0.3351170158158665,13.480442080203801,13.480531617830366,158.00832023240307,4.36102638085108e-5,1.3607750542317467,-1.3012824340172138,1.0,10.0,0.0,0.0,-0.20269565521903365,-1.928808523445916,-0.02296104444470394,0.24697033727424272,-6.4070147702953,-29.16521962014973,-153.4344676196648,-7.362157538736952,-5.835559657731327,-0.3519978429387348,8.968255427453062,-523.9255062563703,52802.90536548695,-7.859305396331431e6,1.5800125607704408e9,10.176834714758284,-638.6436321523311,64376.70024321732,-9.584297484593725e6,1.9263786482728984e9,-1160.5073925169131,117717.3881488195,-1.7529775834698103e7,3.5227442023991146e9,215105.78536162392,-3.2054113248312622e7,6.439857901313899e9,-5.860190524221611e7,1.177063502292883e10,2.151182640499038e10,13.443622556025236,0.0,11.03216624402015,0.0,11.03100917109824,0.0
0.7792292074611247,-3.2451823170022926,0.5936376009827591,5.819332962912252,5.277618115767759,0.004798727823393159,4.358948743507267,22.705701261337357,4.9039765989782005,24.39666142205974,5.417783690352765,10.355640867752248,6.637489597883548e-7,0.016302408774382222,25618.635081719887,14.149296718538512,60.11758981132651,-3609.050130364733,383972.50868914195,-6.018593436298362e7,166.8476259039238,65.9299069408029,-4123.80987405681,446759.95300454635,-7.072927448837094e7,108.8586927656277,-7094.110128906619,781234.2634101866,-1.2482927788125993e8,-12237.654046522048,1.3684267454849652e6,-2.20518411618283e8,2.400729300746577e6,-3.899405252429806e8,-6.901816676266096e8,0.30349510961274995,0.48388288981582445,0.9981940124729081,368126.27231634845,38790.93584320805,165.90580086665526,0.0,13.294452362036978,0.0,13.294559388922455,0.0,-0.31207869604808214,-0.7104048830071287,-0.045037167451444635,4.544520451133201,5.530089125778076,-0.030778851394016447,0.3735811511576286,0.7114525155016325,1.6910131366407817,1.3908378195791296,1.1498807512706653e-6,1.2008737346593537,1.218234703381024,0.9687705770446378,0.9687654736234664,0.3194544129058758,14.149296718538512,14.149376524513917,166.8476259039238,3.896522353788787e-5,1.350504720894317,-1.2576411936270815,1.0,10.0,0.0,0.0,-0.19397050309397076,-1.9349667842371958,-0.021898470513854094,0.33323189887674237,-5.972416125236616,-29.144515704478792,-152.53015909093216,-7.387366276495214,-5.81894182069239,-0.349316995457,9.024974030336592,-530.7189280421974,53842.790757047114,-8.0676952017581845e6,1.6323948640971622e9,10.23777099979431,-646.6647741096867,65616.63003972695,-9.833936434342612e6,1.9893469234527051e9,-1174.68187194251,119935.31408331692,-1.7978422960937366e7,3.636294832706296e9,219074.46480500343,-3.2860992458945684e7,6.644810599405483e9,-6.005344042590515e7,1.2140705393900799e10,2.2180163665100014e10,13.522553232574143,0.0,11.101157061127509,0.0,11.100106099800872,0.0
0.7914743167659892,-3.229590122552667,0.572197233716374,5.754037823857663,5.242368283740364,0.004533740414113995,4.361366180089158,22.591955544570684,4.871107604924816,24.110217122414983,5.435453819826099,10.3876012525491,5.87680615481295e-7,0.016120175267072993,24069.633451764028,14.869079333360272,60.35150952543998,-3648.216983684834,390833.16854040674,-6.166879611457259e7,176.49634662470322,66.19197099713516,-4168.117586407036,454639.79050078196,-7.24520142472096e7,109.29675090458585,-7169.354195377301,794825.7298804831,-1.2783406718586351e8,-12365.623274532365,1.3919096797162672e6,-2.257679763345668e8,2.4413523925594464e6,-3.9912209283578146e8,-7.062547304196811e8,0.3036563274438333,0.4892439244635181,0.9988837736282701,342871.3738578205,35577.59614738653,175.55378910830962,0.0,14.012573922288952,0.0,14.012669390332649,0.0,-0.3344528975044681,-0.7028442655838705,-0.043582182699813045,4.571529875707821,5.561260123819291,-0.037520725345037594,0.38950600330926366,0.727327327105695,1.6758244905722357,1.391035338471451,1.0403905741307731e-6,1.2009876875050554,1.2203495056980374,0.9308720061510831,0.9308678451708567,0.3039563639786207,14.869079333360272,14.869150268184798,176.49634662470322,3.4725058181983425e-5,1.339426767582373,-1.2134882645668976,1.0,10.0,0.0,0.0,-0.1850660506558408,-1.9413017634189518,-0.020857367094349856,0.4224738206590406,-5.533496153813181,-29.113959365253976,-151.55918413080937,-7.409459142522639,-5.800352585437324,-0.346532594249751,9.081192265414595,-537.5078802581027,54889.28665822136,-8.278819996296969e6,1.6858248691487536e9,10.298128058847297,-654.6745854076778,66863.77373373526,-1.00867468122848e7,2.0535519105168417e9,-1188.8279230286691,122164.83471114922,-1.8432563688860968e7,3.7520313056046734e9,223061.3227424461,-3.367731091831226e7,6.853607910822823e9,-6.1521097961357236e7,1.2517517130874311e10,2.286029212099544e10,13.600612310261369,0.0,11.169484733729185,0.0,11.168534200305945,0.0
0.8029880524061419,-3.2151477173972633,0.5530007467732952,5.694516698709667,5.2095003034342495,0.004298950369263616,4.364183000702008,22.488169632253758,4.840434233657272,23.844498481779425,5.451261566221416,10.416133981701664,5.252166699616587e-7,0.015956139200261052,22718.536777668658,15.568385168114407,60.54793077502232,-3682.452293307871,396934.75561307353,-6.3002928022980094e7,186.00201668694396,66.41271337583822,-4206.856350715098,461646.5427509845,-7.400151956798027e7,109.66634389270023,-7235.1340371756205,806907.4915049329,-1.3053574155130453e8,-12477.451517455764,1.4127742967140754e6,-2.304857265521601e8,2.4774245850843233e6,-4.073689058758332e8,-7.206824601354369e8,0.3038367269257192,0.49421089561960924,0.9995026239112615,320908.7599722472,32825.21873675916,185.05857948656356,0.0,14.710126862659001,0.0,14.710212609331032,0.0,-0.35576078374406517,-0.6959100915202031,-0.04220309099702328,4.595595728324307,5.5889555998008555,-0.04489912900353069,0.40465140151263695,0.7419948917969807,1.6616219211970047,1.3906268382213085,9.469855103136159e-7,1.2005689828684554,1.2218184076238483,0.8967759127946947,0.8967724703278064,0.29009278893671364,15.568385168114407,15.568448769679556,186.00201668694396,3.121494253518133e-5,1.328678345041713,-1.1731417406665998,1.0,10.0,0.0,0.0,-0.17684202315297023,-1.9471729898160532,-0.019933778913481373,0.5059201431680678,-5.132516599976396,-29.076438625085892,-150.61525352430766,-7.426454546238075,-5.781698532922092,-0.34390924433203784,9.131374355186708,-543.6166047529554,55837.23969878317,-8.471285042422887e6,1.734844935826188e9,10.351887824589042,-661.8732915991174,67992.55295181402,-1.0317067303709792e7,2.1124262726160026e9,-1201.5280762735888,124180.97928231397,-1.8846025320224084e7,3.8580990954478455e9,226663.22721688313,-3.441994626587476e7,7.044837400598601e9,-6.285520812295995e7,1.2862383053542936e10,2.348230413240156e10,13.670063035628885,0.0,11.230422149061335,0.0,11.229557566311987,0.0
0.8160002779655705,-3.1990728569279976,0.5323538772177469,5.6292662485132015,5.172621957080464,0.004049129969079692,4.367844834268943,22.373433913260765,4.805996503153159,23.547834295494283,5.468162823456662,10.446545306582513,4.636565511451749e-7,0.015778675937247296,21303.715567027688,16.38541172710377,60.74189559109362,-3717.9627826937167,403389.38430233294,-6.443205494035269e7,197.26702371635736,66.6314395300717,-4247.038194217443,469055.6285354528,-7.5660537957114e7,110.03306987611033,-7303.333803451382,819675.6012749524,-1.334266978897007e8,-12593.299485594061,1.4348073821427978e6,-2.3553046710117552e8,2.5154822685770513e6,-4.161803290489658e8,-7.360846044459853e8,0.30407916817323705,0.4997400970689246,1.0001681355985503,297994.8458646783,29997.615109381364,196.3223741094736,0.0,15.524955314712512,0.0,15.525031268437537,0.0,-0.38016288786234975,-0.6882734973684023,-0.04062928345893872,4.621187557329396,5.618286894637661,-0.05458892036558614,0.4219367224830418,0.7582364156646563,1.6456392780991058,1.3894807757142136,8.514408807874591e-7,1.1994936836479793,1.2228749125631049,0.8599396314043785,0.8599368453074426,0.2752104977180807,16.38541172710377,16.38546805385941,197.26702371635736,2.7727407933797236e-5,1.3161781348334656,-1.1288999574508356,1.0,10.0,0.0,0.0,-0.16770913423600345,-1.9536854238335115,-0.018949351556886117,0.5997022520454123,-4.6922802826582055,-29.023250037001706,-149.50839596003834,-7.441337658433409,-5.75927942107624,-0.3409256000323868,9.184864002979229,-550.1814673886382,56862.76570051683,-8.68081070916956e6,1.788545741550868e9,10.408957375873339,-669.5959192555088,69212.23680280845,-1.0567573018925149e7,2.1768728224322863e9,-1215.1299543497348,126356.71859187805,-1.929528674309513e7,3.9741127447845564e9,230545.0305593259,-3.5226032697698995e7,7.253812702014818e9,-6.430170277719108e7,1.3238899093215546e10,2.4160741336544678e10,13.743746541725184,0.0,11.295308488467143,0.0,11.294532042683356,0.0
0.8282817499767626,-3.1841341782824983,0.5138180349571104,5.569485260414754,5.138019804267586,0.0038273575808400726,4.3716080207506405,22.26650555020783,4.773671218265188,23.270805704921674,5.483151431355024,10.473396109110098,4.1308970298350243e-7,0.015618331792806747,20068.00061691097,17.182939543018996,60.89717440117333,-3748.2312870890846,409018.85839196655,-6.569587402490616e7,208.42366285501038,66.80722183783007,-4281.276704311858,475512.837820555,-7.712655068392293e7,110.32809714486147,-7361.392622910285,830792.9727747891,-1.35979143886402e8,-12691.784798309292,1.4539698717778933e6,-2.3998008687430504e8,2.548537535360551e6,-4.239437512375918e8,-7.496387217281822e8,0.3043507879120143,0.50487869781264,1.0007639881359027,278069.824292387,27577.349392349337,207.47766190764244,0.0,16.32020306604132,0.0,16.32027081317705,0.0,-0.40351067032486065,-0.6812561354993372,-0.03912639656998907,4.6437198478230926,5.643964813254045,-0.06518656024313399,0.4383808146921057,0.7732053518897384,1.6305967745088081,1.3877396879771295,7.700422236952854e-7,1.1979024944761045,1.2232856499738738,0.8267352404671414,0.8267329529066395,0.2618902911055291,17.182939543018996,17.18298985501037,208.42366285501038,2.4839042216794334e-5,1.3040663457425516,-1.0884498973911987,1.0,10.0,0.0,0.0,-0.15923935733381536,-1.9596860513174326,-0.018073426413239717,0.6877154526107798,-4.288690319257379,-28.96199873808378,-148.4206171595224,-7.451249374238325,-5.736844706169496,-0.3380784575209543,9.23210296599531,-556.0284701183568,57782.22693126915,-8.86983348281131e6,1.8372897593948262e9,10.459031243126915,-676.4571270244735,70303.95363878249,-1.0793278048906025e7,2.235309160204837e9,-1227.1855263556486,128300.75946793731,-1.9699531306747478e7,4.079192312152746e9,234007.05412943306,-3.595031642345802e7,7.442869721507566e9,-6.559947577527188e7,1.3579108922546791e10,2.477297974847519e10,13.808401538275447,0.0,11.352541009471388,0.0,11.351839777956613,0.0
0.8409049111544896,-3.169008965359366,0.4956630096670985,5.5097088972563375,5.102604088928679,0.0036125637627485215,4.3756143913063275,22.156791791480376,4.740581509250857,22.988497198486016,5.497552115788089,10.499044571337114,3.6764080632976675e-7,0.015460217895603439,18889.862908893927,18.029710680944472,61.02816650421845,-3775.9003368870995,414301.8237840558,-6.689975064377195e7,220.4373918105001,66.95617121468192,-4312.549165531152,481565.8686993585,-7.85215581724163e7,110.57818933586695,-7414.339948023477,841200.3226721458,-1.384051057288272e8,-12781.407995072526,1.4718796301157763e6,-2.4420361067167562e8,2.5793751067756377e6,-4.313020330168702e8,-7.624654729970266e8,0.3046791905031273,0.5100811457654778,1.0013443975306708,259166.67181553663,25316.16922926434,219.4897991457997,0.0,17.16442931244711,0.0,17.16448955700857,0.0,-0.4278279382557292,-0.6742308754082832,-0.037561111865229244,4.665169932641277,5.668227743136121,-0.0776891833221304,0.45537266912463337,0.7881874341258379,1.6151530821341618,1.385288179652907,6.943643664925566e-7,1.1956928147558668,1.2231140770833098,0.7941025411884093,0.7941006686645979,0.24889644112623185,18.029710680944472,18.02975555383316,220.4373918105001,2.2222474462098816e-5,1.2913268585106046,-1.0481798315754385,1.0,10.0,0.0,0.0,-0.15068290719704172,-1.9656729321802526,-0.017222671545192178,0.7776632266443823,-3.8853278665706634,-28.887256043926527,-147.25457390716622,-7.457317234462463,-5.712516106104796,-0.3351074067893877,9.277244682877292,-561.6633045293404,58673.940295364424,-9.054221270270737e6,1.8851100824823515e9,10.506442344586652,-683.0480843494997,71360.44181349859,-1.1013087315784223e7,2.292560924117861e9,-1238.7289680134452,130177.79272781353,-2.0092542689812794e7,4.1819984131558847e9,237341.79092304164,-3.665319998086858e7,7.627563204891899e9,-6.68565312221773e7,1.3910956432670895e10,2.5369223748673443e10,13.86967091241272,0.0,11.407153320959797,0.0,11.40652207275425,0.0
0.8538464446763809,-3.1537361820853196,0.47792883480853726,5.45001984807689,5.066389992316298,0.003405200645694056,4.379680039135034,22.043247077908905,4.706750954204943,22.701021110156358,5.511223652635397,10.523205477933232,3.2694055631204656e-7,0.015304615825551806,17770.397533465864,18.926618838678902,61.131940863918885,-3800.49054172634,419152.42632887734,-6.802439052632329e7,233.3456863988983,67.07486343871422,-4340.298391934752,487114.11759825685,-7.982278500292993e7,110.77734995138564,-7461.202068725562,850720.513967442,-1.4066420930440816e8,-12860.463882286052,1.4882243023391792e6,-2.4812939995673037e8,2.6074433683857704e6,-4.3812793529454553e8,-7.743386468371857e8,0.30507433570826203,0.5153335294200465,1.001906357424766,241306.0411934357,23212.700528750618,232.39625676912254,0.0,18.058523685426554,0.0,18.05857711066568,0.0,-0.4530895433511254,-0.6672188476336954,-0.03593165747279559,4.6852864772746186,5.69075304160042,-0.09234217764434685,0.47284013929236,0.8030797215102763,1.5993104735943555,1.3820821178409457,6.243412473214005e-7,1.1928313705266549,1.2223118048112593,0.7621360697663045,0.7621345409159891,0.23627034638474512,18.926618838678902,18.92665881170041,233.3456863988983,1.9860714305732388e-5,1.2779823640169656,-1.0082450057759917,1.0,10.0,0.0,0.0,-0.14206804646947171,-1.9715787012488248,-0.016398473938062992,0.8693107622015112,-3.483307877316027,-28.7975680503187,-146.00389364531938,-7.45925613103371,-5.686248097131374,-0.33200074770978294,9.319791444368455,-567.0220060646175,59527.33297309255,-9.231694671640135e6,1.9313909926137812e9,10.55054361578649,-689.2890045697458,72368.62884874614,-1.1224194139861722e7,2.347871467347289e9,-1249.6112450420214,131963.58759217762,-2.0469139029314306e7,4.2811367608973675e9,240504.35982627285,-3.7325120795522615e7,7.805324940133142e9,-6.80552289102644e7,1.4229712549554556e10,2.5940767578628117e10,13.926770766714213,0.0,11.458533910056927,0.0,11.457967412824996,0.0
0.8671034270821563,-3.1383292898114337,0.460620225362349,5.390385012765913,5.029325937043895,0.0032053036561347954,4.383593134166552,21.924454756444607,4.6721425296942085,22.40795803798796,5.52404118429382,10.54562139324981,2.905555241293866e-7,0.015151492449008324,16708.309130769234,19.875856268365624,61.20587721648559,-3821.5620919731036,423490.1253568502,-6.905133062975408e7,247.20611882532566,67.16020584177383,-4364.010353265889,492062.90175759466,-8.10083953079368e7,110.92011959865103,-7501.075983508062,859186.3251500325,-1.4271767572836488e8,-12927.363491416088,1.5027081868777834e6,-2.5168853415807968e8,2.6322187352008247e6,-4.4429886068802536e8,-7.850399737410758e8,0.30554806181019856,0.5206306938588205,1.0024478634629475,224468.53000659365,21260.746722922595,246.25460245235982,0.0,19.004672188076995,0.0,19.004719439692835,0.0,-0.47929997423931026,-0.6602269560370465,-0.03423359478238296,4.7038397254888045,5.711241127666529,-0.10941560403857084,0.4907255628991248,0.8177947486316217,1.5830418572041196,1.3780735268291755,5.597462384398702e-7,1.1892824001784121,1.2208297627320681,0.7308690542863809,0.730867809064437,0.22402781543369255,19.875856268365624,19.875891835777093,247.20611882532566,1.773262165541445e-5,1.2640317758339423,-0.9687257196392887,1.0,10.0,0.0,0.0,-0.13341239590911314,-1.97732960332212,-0.015600540413166058,0.962534538037667,-3.083121661579346,-28.691272914452405,-144.65969579459886,-7.4567840031897,-5.657945049628399,-0.32874076438049626,9.359292572788775,-572.0456894614687,60332.488681107745,-9.400076450033009e6,1.9755334044188027e9,10.590732512381358,-695.1058237320555,73316.19495398781,-1.1423909287982285e7,2.4005031120851088e9,-1259.6929651346547,133635.20624349592,-2.0824340828581557e7,4.375245467607775e9,243452.100388042,-3.795686533477802e7,7.973642199458524e9,-6.91785306131652e7,1.4530743273766794e10,2.647906836741819e10,13.97897659970712,0.0,11.506127905752539,0.0,11.50562108574265,0.0
0.8806950250515061,-3.1227761555978213,0.44371167547043017,5.3306612461100835,4.99128994255733,0.003012573332499635,4.38711238116715,21.798603626579883,4.636655333798756,22.10834212801307,5.535888673268934,10.566047983891142,2.58030236066904e-7,0.015000531503532182,15700.511594968873,20.88124311073768,61.24748236069805,-3838.6941849212576,427236.7683280136,-6.996239344932003e7,262.102651770095,67.20923490363376,-4383.190739499095,496320.06174375396,-8.205685202351618e7,111.00124037260647,-7533.089153084411,866434.5166487453,-1.4452719133270052e8,-12980.564669676405,1.515041841001041e6,-2.5481281290490243e8,2.6531874034272265e6,-4.496933162209994e8,-7.943528557064213e8,0.30611471374746274,0.525976249403323,1.0029677138307596,208605.21098809992,19450.850468511075,261.1487932028864,0.0,20.006684774767418,0.0,20.006726450790545,0.0,-0.5064945093811462,-0.6532476446221922,-0.032459744051333284,4.720608977913999,5.729399934229602,-0.12921097180900126,0.5089864829080206,0.8322577981031395,1.5662887797791236,1.3732046474393906,5.002474943840875e-7,1.185002577136744,1.218613104342156,0.7002816706377134,0.7002806590839797,0.21216317505951823,20.88124311073768,20.881274718142347,262.102651770095,1.581522194870566e-5,1.2494438004808104,-0.9296322027333452,1.0,10.0,0.0,0.0,-0.12472299125206265,-1.9828391281392597,-0.014827180447682983,1.0573130968280977,-2.684725029126617,-28.566394556200983,-143.2100713631298,-7.449577973871979,-5.627440697175727,-0.325303435623315,9.395319269319572,-576.6777873813776,61079.75477257452,-9.55721828867888e6,2.0169377473099003e9,10.62642297135157,-700.4268230445841,74191.09363270809,-1.1609571771677393e7,2.4497163224779253e9,-1268.8382350219617,135170.12634049094,-2.1153207986983083e7,4.4629570359735775e9,246142.96698378056,-3.8539271092418835e7,8.12998828717099e9,-7.020945504425767e7,1.4809382725835003e10,2.697551405843245e10,14.02558520368578,0.0,11.549406068580666,0.0,11.548954119575686,0.0
0.8938552593627146,-3.1079436927490454,0.4280896480927803,5.27404427416568,4.954359647262003,0.002836914550470159,4.389821685602745,21.671451870657766,4.602238935174406,21.818461632415115,5.5460660885271045,10.583261171178082,2.304947365786127e-7,0.01485966040887422,14796.092581490777,21.885848086608203,61.254777193102086,-3850.8546966225476,430156.3706603997,-7.069849399073777e7,277.20291656211214,67.21943877228838,-4396.671338518316,499615.85056213796,-8.289987894272117e7,111.01635292273345,-7555.270303360047,872003.0148771589,-1.4597442141198424e8,-13016.755310961862,1.524434228039534e6,-2.5729709059338433e8,2.6689961745962994e6,-4.539556476191071e8,-8.016607416822593e8,0.3067500011691337,0.5310718274592929,1.0034374752401853,194478.11576080663,17864.186367411065,276.2466081690431,0.0,21.007832629233047,0.0,21.00786954873271,0.0,-0.5330960773172317,-0.6466584416582968,-0.030708854257453472,4.7345819624699885,5.744114508221662,-0.15067520124548703,0.5265231634377124,0.84560433660432,1.549966127854801,1.367759451056293,4.484635748377821e-7,1.1802472288997226,1.215790627744305,0.6720059587158635,0.6720051295593092,0.20130169002440917,21.885848086608203,21.88587632441567,277.20291656211214,1.41795056223131e-5,1.2350441238522334,-0.8931134919522397,1.0,10.0,0.0,0.0,-0.11649597257736186,-1.9877156560174702,-0.014117955855317707,1.148159984716894,-2.3102970787238046,-28.429456614535724,-141.7327059385868,-7.438076358427692,-5.596429005063183,-0.3218724205077332,9.425711604636565,-580.6346065536522,61722.38847492686,-9.693089131197859e6,2.0529064831887658e9,10.655409985078872,-704.9233761197631,74938.28212940611,-1.1769275532428958e7,2.4922925740638695e9,-1276.4770434553707,136471.20185480063,-2.143455227194254e7,4.53851298030368e9,248405.6074135967,-3.9034640391623825e7,8.26406039951423e9,-7.108095781399354e7,1.5047201068941654e10,2.7397145537695526e10,14.063748347587993,0.0,11.585771545383654,0.0,11.585367230074489,0.0
0.907505948307187,-3.092787431810133,0.4126094902723894,5.216424545124383,4.915882056556772,0.002665313531861138,4.391673978478675,21.53267410023502,4.566433033425786,21.51745181045296,5.555229336200995,10.598347174897729,2.054695924285806e-7,0.014718534038972402,13925.723612127265,22.960205934240232,61.2282778602056,-3858.7800071084475,432420.4674201685,-7.130170315994023e7,293.58249111871413,67.1913817022532,-4405.2533010348925,502141.8653128467,-8.358529524118993e7,110.96606349681078,-7568.909994096971,876211.864889731,-1.4714080299300632e8,-13037.991222357055,1.5314186777224543e6,-2.5928002901144227e8,2.680530994539985e6,-4.57321746384415e8,-8.073644433252425e8,0.30750802245119,0.5362757589997462,1.0038903022819852,180994.63884518872,16373.159850010255,292.62346821194984,0.0,22.078418465586132,0.0,22.07845103976295,0.0,-0.5609083800246331,-0.639981517476236,-0.028857729925605504,4.746630655477251,5.7562763917731115,-0.17537396743261086,0.5444825448071221,0.8587047476823487,1.5329001822631318,1.36135354173728,4.0018851880420004e-7,1.1746871083240176,1.2121569485261225,0.6439964782502361,0.6439958019771809,0.19065114793112023,22.960205934240232,22.960231095338827,293.58249111871413,1.2681818703717196e-5,1.2198129140253011,-0.856575996866146,1.0,10.0,0.0,0.0,-0.10816589124368309,-1.992190839288716,-0.013420038906264302,1.2412105920391157,-1.9337365095844545,-28.27012019711507,-140.119185488391,-7.421390871200234,-5.562661784261406,-0.3181979931663371,9.452388131160784,-584.1611995087698,62299.330150829584,-9.815739239944268e6,2.085519949954427e9,10.679444695309426,-708.8703262272762,75602.6241378216,-1.1912413252647784e7,2.530678889202339e9,-1283.0695234886266,137615.79014349333,-2.168479266595683e7,4.606227507349768e9,250373.15362043108,-3.947165278512435e7,8.38346411209094e9,-7.184307486773936e7,1.5257599116416054e10,2.7767557257509506e10,14.09579970099528,0.0,11.61751490687428,0.0,11.61715485150227,0.0
0.9217457059914446,-3.077218173971977,0.39719123737670303,5.157365944291632,4.875492983830774,0.0024970364870264597,4.39231795014838,21.379015085205758,4.528917612123538,21.20255881087152,5.563224987899529,10.610974503582788,1.8266503205518852e-7,0.01457620137398329,13084.91909987459,24.11579886460861,61.164200281318635,-3861.9109847091795,433929.81088855607,-7.174937387183775e7,311.458738191696,67.1206273314814,-4408.278236067595,503780.6319116984,-8.408619221337986e7,110.84259663754511,-7572.84242578036,878852.2143340895,-1.4797833616682705e8,-13042.205037654092,1.5356234770976256e6,-2.6067595258875275e8,2.687129597196188e6,-4.596385853951179e8,-8.111904543240271e8,0.30841605934906696,0.5416177405110025,1.0043258092412328,168087.82146117554,14968.486792518292,310.4967142979427,0.0,23.229888246168944,0.0,23.229916849201697,0.0,-0.590067462657222,-0.6331650182365421,-0.026890232326435774,4.756454519533026,5.765480803684952,-0.20377123369977695,0.5628726108786433,0.8714974549946357,1.5149216737764362,1.3538525095295075,3.5512729998869113e-7,1.1682159279115458,1.2075984842571013,0.6161356040603607,0.6161350558949372,0.1801722652954619,24.11579886460861,24.11582120972982,311.458738191696,1.1306772687116359e-5,1.2035831848985192,-0.8198658548412546,1.0,10.0,0.0,0.0,-0.09970752414775555,-1.9960882233155175,-0.012729504304692637,1.3366742872252586,-1.5540497557561688,-28.0845645651924,-138.34404918066147,-7.398729832362511,-5.525602416825379,-0.314234120979748,9.474771512039514,-587.1839411552389,62798.24109797608,-9.922450307213675e6,2.1140224815651274e9,10.697742207203628,-712.1733183347837,76168.61915002408,-1.2035603800398048e7,2.563940908826476e9,-1288.4356917274765,138574.73576997122,-2.189762770164683e7,4.664368919667421e9,251990.88337719586,-3.9838577672183e7,8.48499272116449e9,-7.247399102134918e7,1.5434642972664852e10,2.8075775710078133e10,14.12076921895377,0.0,11.643919839669215,0.0,11.643600928587013,0.0
0.9359441859931232,-3.0619317081857234,0.38250708499363595,5.099399294050174,4.834906820400371,0.0023394265816487425,4.391404695659223,21.21543458361732,4.491301328303546,20.88720817880381,5.569560170769366,10.620306582300653,1.6280901282412754e-7,0.014438717927343928,12308.795819207568,25.30313967489925,61.06413617073136,-3859.814327615147,434554.0628688873,-7.200554461906755e7,330.0962175885554,67.00874021129411,-4405.262707638438,504384.7906020907,-8.436136906430174e7,110.64857476011743,-7566.273222577378,879675.0443433991,-1.4841630242042184e8,-13028.112164233038,1.5366292057418302e6,-2.6136358794380513e8,2.688088086045812e6,-4.606984393947994e8,-8.127834416506954e8,0.3094505555931238,0.5468581239972571,1.0047231306734585,156291.27597648097,13705.089187479245,329.1310501036354,0.0,24.412941425060055,0.0,24.412966568913713,0.0,-0.6191683258297369,-0.6264919029631317,-0.024895101099569775,4.763378892416098,5.771018097139018,-0.23467942294187916,0.5807576817043077,0.8832981831406845,1.4967897806444463,1.3455473574949628,3.1502252694097957e-7,1.1610934026409345,1.202273198137496,0.5896635255176722,0.589663079768026,0.17032953527416192,25.30313967489925,25.303159558482708,330.0962175885554,1.010067131705696e-5,1.1870207625555547,-0.784632767674823,1.0,10.0,0.0,0.0,-0.09151827127519123,-1.9990253756489331,-0.012075810975375858,1.4298156749145279,-1.1893708027098573,-27.879460076360584,-136.47760323276128,-7.3706548344048635,-5.486655460750165,-0.31014805613967356,9.491390220994818,-589.5043225990313,63185.87566076103,-1.0005985891595658e7,2.1364413046832535e9,10.708915192127662,-714.6064670220679,76597.5792227144,-1.2130335601606345e7,2.5897424328007755e9,-1292.191599533745,139280.62821167757,-2.2058055186423443e7,4.708790099926929e9,253141.5343430497,-4.0108996080675915e7,8.561287674835875e9,-7.292723134973672e7,1.556528377634089e10,2.8298677642338566e10,14.136808633032812,0.0,11.66322993184715,0.0,11.662947464738487,0.0
0.950314688338672,-3.0466943719101898,0.36829712149145344,5.041536247391617,4.793460934886558,0.0021895820986401527,4.388666216384463,21.038166634985526,4.45298259632772,20.566290266642014,5.574265522306959,10.62635690814459,1.4523001495647446e-7,0.01430356473742796,11580.983226209106,26.540010909040998,60.92732642345483,-3852.4522101977877,434287.8361463527,-7.206847944518586e7,349.79339888691845,66.85475079713038,-4396.145788568346,503945.7394625112,-8.440841742441274e7,110.38217053636284,-7549.065411023467,878661.2388054605,-1.484498118767594e8,-12995.420522815,1.5343954065167545e6,-2.6133322574900132e8,2.683323436433423e6,-4.604823079067513e8,-8.121066194307474e8,0.31063827866070565,0.5520760939173486,1.0050883495871155,145344.4600761434,12551.176919889947,348.8249184133102,0.0,25.645310246140337,0.0,25.645332333594293,0.0,-0.6484913185211433,-0.6198316601315373,-0.022848360159436094,4.7674062116772244,5.772847748668143,-0.26842720127367814,0.5982931064870616,0.8942052183747768,1.4782078717740383,1.3363127354499729,2.7882530771251706e-7,1.1532188118634217,1.1960950240949755,0.5641326734114953,0.5641323109053482,0.1609486954655725,26.540010909040998,26.540028605994053,349.79339888691845,9.02530072290248e-6,1.1698282919102985,-0.7503067829146335,1.0,10.0,0.0,0.0,-0.08348636446135786,-2.0008424589348826,-0.011446545850064604,1.5214880846818408,-0.8352556641746147,-27.651246910494496,-134.48900205740944,-7.3364954026196845,-5.445050680141169,-0.3058820044334146,9.502283208586313,-591.1255485403656,63462.19087532374,-1.0066203717399385e7,2.1526982230040164e9,10.712913579330273,-716.1681794002955,76888.91258269668,-1.2196357756708171e7,2.6079739498822527e9,-1294.325388634939,139731.43385568983,-2.216548003409426e7,4.7392658579973755e9,253819.74302640848,-4.028158421072784e7,8.611894891111927e9,-7.31999634372207e7,1.5648617997880651e10,2.8434483296535114e10,14.143845527975015,0.0,11.67548167206117,0.0,11.67523192464775,0.0
0.9643016922962047,-3.0320833480734866,0.35505468114825744,4.985890838975807,4.7527331327377595,0.0020525030905600475,4.384051988614631,20.85344296619557,4.4154275733930275,20.252045071737925,5.577166947285456,10.62891135846015,1.302166212739557e-7,0.014175414657324017,10923.537730414726,27.77714222950907,60.76136851634174,-3840.3506348705446,433171.1639885108,-7.194027275581326e7,369.7742713582942,66.6671411941979,-4381.5527774901175,502515.0291743987,-8.423092822785068e7,110.05793159489501,-7522.351051435595,875910.6926168805,-1.4808731381887436e8,-12946.199788284437,1.5291157262021326e6,-2.6060369381787702e8,2.6732105482380395e6,-4.5903066397719747e8,-8.092447782154446e8,0.3119382807783383,0.5570731391137304,1.0054088442512679,135563.44264540594,11536.0576201949,368.8024616168206,0.0,26.87791872907789,0.0,26.877938217232074,0.0,-0.6767261106844572,-0.6134061027942042,-0.020838468799978763,4.7684126601781225,5.7709468571222855,-0.3034053522165193,0.6147111131752145,0.9037623870708936,1.4598856739381758,1.3265394609075667,2.474007173721401e-7,1.144929764855208,1.189329525121317,0.5404427423584363,0.5404424451742024,0.1523484578335941,27.77714222950907,27.777158053789297,369.7742713582942,8.100721620025776e-6,1.1526320104559442,-0.7181290173733665,1.0,10.0,0.0,0.0,-0.075921841676204,-2.0012963466294655,-0.01086268146293145,1.607631438251095,-0.5060903785386404,-27.409272990340114,-132.45762909621553,-7.29751318963708,-5.402276914343519,-0.3016152450399809,9.50708041506594,-591.986453325277,63616.11851230989,-1.0100568458487619e7,2.1620753545422893e9,10.709707827525193,-716.8014207678634,77031.11510678261,-1.22309125204098e7,2.6178344171476107e9,-1294.7639312542235,139909.71421402757,-2.2215461979258485e7,4.754465645450453e9,254000.08920872922,-4.034931113832423e7,8.634623717585806e9,-7.32812977818444e7,1.5681078207700363e10,2.847746256872541e10,14.141708938298176,0.0,11.6802707841705,0.0,11.68004928402618,0.0
0.9790807805812127,-3.016873400047847,0.34165312494139655,4.927725356287305,4.709265516131529,0.001916493155762917,4.376911599387469,20.644547760251694,4.375460404640685,19.91791588197406,5.578416154517483,10.628008627422757,1.1629094283251268e-7,0.014043177519699452,10278.760348183532,29.119066093033933,60.552870075523096,-3822.4801941413634,431097.22047489276,-7.160551695293295e7,391.75452790833054,66.43067062727972,-4360.23741660205,499957.2048752506,-8.380863896480547e7,109.64943737383341,-7483.844248351836,871165.7635045979,-1.4728912702181113e8,-12876.237089733046,1.5203008468674463e6,-2.590978707227931e8,2.6568217388605583e6,-4.5619451151799154e8,-8.039115202049494e8,0.31347352261253025,0.5622667400988889,1.0057108721615093,126081.03985951615,10567.072819924531,390.7791123363894,0.0,28.214931891526447,0.0,28.21494898419937,0.0,-0.7060086516066174,-0.6066391204463457,-0.018707843749713453,4.76635032416044,5.764998782908686,-0.3422841156816731,0.6312551682981448,0.9126726086174404,1.440266564800622,1.3153951740630354,2.1785344635757532e-7,1.1355268444065045,1.1813913409411272,0.51659522677007,0.5165949852132395,0.14379794811509236,29.119066093033933,29.119080176534638,391.75452790833054,7.237652157006413e-6,1.1339114746561334,-0.6853908306487065,1.0,10.0,0.0,0.0,-0.06820305250254369,-2.000142361588581,-0.010273887781202546,1.694659468008496,-0.17619203300867697,-27.132724209859333,-130.2109423027996,-7.249973460501162,-5.354448818043322,-0.29700353214982655,9.505903771391395,-592.1206504993611,63653.91929872664,-1.011047165896582e7,2.164938657985857e9,10.698772620737863,-716.5134866404061,77028.23246968818,-1.2235131448616488e7,2.619652363644996e9,-1293.4635244290855,139816.43755873461,-2.220905740073523e7,4.754779018651972e9,253672.9524273018,-4.031230168401036e7,8.629810794314354e9,-7.316823063411716e7,1.5662607902447302e10,2.842630755885396e10,14.129815839889229,0.0,11.67766216810999,0.0,11.67746707278339,0.0
0.9943940958711137,-3.0013539497354573,0.3283693232226477,4.8680683802378315,4.663759084584426,0.0017845789856832243,4.366912087216343,20.412899956852495,4.333747807509634,19.569566483929034,5.577741532496872,10.62317929621627,1.0367219788106897e-7,0.013909114942391977,9660.07492090235,30.545929518592835,60.303504121822186,-3798.758220227292,428022.9160508346,-7.105086675146666e7,415.46627653071084,66.14709098082015,-4332.109800171666,496224.3336069209,-8.312648362879096e7,109.15966850824508,-7433.407827161831,864347.2415270514,-1.460298423996874e8,-12785.339469843504,1.5078212255181193e6,-2.567730815269075e8,2.6339476704314617e6,-4.5190251941824764e8,-7.959882647982514e8,0.31524555308704366,0.5675552778328443,1.0059852708630355,117095.84681498777,9663.435126608514,414.48705571010385,0.0,29.636585926522482,0.0,29.63660086774479,0.0,-0.7354792822912083,-0.5996084366647954,-0.01650872340950013,4.760863767057462,5.75462804071605,-0.38415145022130837,0.6474146476676595,0.920570741958741,1.4196609558632454,1.302997295746566,1.9078439431838234e-7,1.125119283728751,1.172337084887932,0.49310968245794523,0.49310948700829205,0.135487521619941,30.545929518592835,30.54594202218646,415.46627653071084,6.450733090534309e-6,1.1138598758022866,-0.6527765376142551,1.0,10.0,0.0,0.0,-0.06050275488832304,-1.996928294438499,-0.009691900068958138,1.779694517836068,0.14467504574682843,-26.82439368393096,-127.77953407760424,-7.1936288792403165,-5.301836671054526,-0.29214209131317703,9.497968643647862,-591.4227483909797,63558.082057279054,-1.0092131948059978e7,2.160263772104927e9,10.679443617759055,-715.1848036722008,76860.02075463458,-1.2204603497175716e7,2.612226059094406e9,-1290.2227811397768,139416.59993086633,-2.2138562593251906e7,4.738094272848616e9,252778.00103453227,-4.015712817901455e7,8.593750514967484e9,-7.283740926987132e7,1.5586714723427404e10,2.826966307464064e10,14.107174846961566,0.0,11.666722691162054,0.0,11.66655163778684,0.0
1.0101627904082109,-2.9856207770667105,0.3152948092575628,4.807237487894265,4.616429876795853,0.0016577688321633135,4.353748210144925,20.158266549788713,4.290504619137577,19.208925682710262,5.574977160711856,10.614126616486145,9.233167752168589e-8,0.013773721266456873,9070.870420522575,32.05242769872779,60.014493501709985,-3769.2086166211443,423938.0242786971,-7.02721482875831e7,440.87095894531615,65.81769043595702,-4297.197915115024,491305.626937227,-8.217992734716271e7,108.59081728960054,-7371.0966950787115,855438.7074085802,-1.4430217599604562e8,-12673.622072344819,1.4916531941209014e6,-2.5361783728465673e8,2.604557023169799e6,-4.4613698359316385e8,-7.854485807858137e8,0.31726731183132056,0.5729029769738373,1.0062283095032947,108652.80014238296,8827.96230029997,439.8877742523134,0.0,31.137615232656536,0.0,31.13762826206842,0.0,-0.7645809947578488,-0.5923017887365172,-0.014273160200133347,4.751743645651645,5.739607308214556,-0.4283101142871656,0.6628991089244256,0.9272505660037351,1.3981642239563894,1.289375803261657,1.6627041093040746e-7,1.1137398971052999,1.1621711924849292,0.4701678701130503,0.4701677124658217,0.12748034690191082,32.05242769872779,32.05243878120551,440.87095894531615,5.739405463428957e-6,1.0924622866991007,-0.6205233966595602,1.0,10.0,0.0,0.0,-0.05288784503861914,-1.9912138056839588,-0.009120265319716023,1.8608866351297284,0.4510831612543184,-26.48509326806352,-125.17423322926216,-7.12790304870248,-5.2442144733312475,-0.2870871082078936,9.482810075665808,-589.8314462039999,63318.624349504666,-1.0043436816861007e7,2.1474889454927063e9,10.651367717858893,-712.7455429814669,76514.98498394628,-1.2136883764620496e7,2.594903417313619e9,-1284.924395487691,138690.4228545131,-2.1999745919892915e7,4.703278876768423e9,251281.36696642236,-3.987649122187972e7,8.524481494935115e9,-7.227628977770661e7,1.5450012398632736e10,2.8001703031661385e10,14.073180844852647,0.0,11.64690042746485,0.0,11.646751012849313,0.0
1.0243708022262552,-2.9716537009341617,0.3040131162640131,4.752931774620618,4.573422295837641,0.0015509185938737638,4.3393647988457795,19.915292647766233,4.251331500065976,18.882768735656303,5.57073122348729,10.602523081492556,8.335238839683738e-8,0.013653658360606762,8577.988719149917,33.440673039368264,59.72908494773638,-3738.5448256895065,419527.22552197514,-6.940499944111255e7,464.6083556701067,65.49181309434964,-4261.050716759565,486020.49848956696,-8.113265131703526e7,108.02808006831616,-7306.772545348679,845915.1073132551,-1.424027801615841e8,-12558.686025615394,1.4744573886103986e6,-2.5017027906857774e8,2.5734576979438313e6,-4.3987491366019565e8,-7.740674730910724e8,0.3192614187965844,0.5776363581294873,1.0064144099873373,101683.50204852979,8148.841290904472,463.621582478532,0.0,32.52086302781451,0.0,32.520874562645176,0.0,-0.7894429275000515,-0.5856235430130439,-0.012302133981869932,4.7406323817849,5.722469742906493,-0.46840900347427866,0.6757663779566565,0.931993555071902,1.3785779788833838,1.2764117268976176,1.467865224833879e-7,1.1029558222349944,1.152321992032917,0.45052923504821923,0.450529104795985,0.12071686638345361,33.440673039368264,33.440682996492036,464.6083556701067,5.1733570673944265e-6,1.0724996277303582,-0.5925756791043628,1.0,10.0,0.0,0.0,-0.04629670066822625,-1.9837811904417757,-0.008627718072673225,1.9277625468121182,0.7049568292410733,-26.161966217907903,-122.74803436644162,-7.061917709839836,-5.189174448031173,-0.2825284221893957,9.463297241900092,-587.6661988294834,62985.10071078047,-9.97468375298632e6,2.1293519385324414e9,10.619365090020374,-709.652969809903,76060.78170690252,-1.2045669885692943e7,2.5712628665648727e9,-1278.518465090874,137774.6181182745,-2.1819706744824026e7,4.65730856552332e9,249456.07537436977,-3.9523617173828326e7,8.4355322934508505e9,-7.15887740594101e7,1.5278623205871418e10,2.767267436384056e10,14.033655981063266,0.0,11.621881097852931,0.0,11.621748785999284,0.0
1.0412839914774896,-2.9552777147115674,0.29117156694628377,4.688920562850979,4.521862747045185,0.0014323711938803241,4.319160415947313,19.61037974954901,4.204515582193299,18.493823385438127,5.563593251531077,10.58463631787999,7.39800638463651e-8,0.013512693992289717,8034.09992875576,35.12930786107667,59.36249751072426,-3697.6364559984195,413475.3701667951,-6.819088039175418e7,493.8932048025309,65.07259491433257,-4212.90461174924,478793.9049063144,-7.967270114453189e7,107.30419831149312,-7221.283966029223,832939.9798708806,-1.3976642448905542e8,-12406.32095171012,1.4511157714852253e6,-2.454054916084767e8,2.5314003352275607e6,-4.3125657018191475e8,-7.584684028257084e8,0.3218465507368245,0.5831657593287242,1.0065974510047746,94100.6606278694,7421.354486999298,492.9021652095862,0.0,34.20348873460883,0.0,34.20349873245775,0.0,-0.8170176642840065,-0.5775170347168075,-0.010032660145465958,4.7240392485987766,5.697900295871597,-0.515731631266081,0.689663025515712,0.9360697957752208,1.3550394292270818,1.2602042331589818,1.2644956480440443e-7,1.089527295256411,1.1398111156607513,0.4283723433122319,0.4283722391719823,0.11319072225780985,35.12930786107667,35.12931664435938,493.8932048025309,4.579894150286463e-6,1.0478789021830468,-0.5606379258697013,1.0,10.0,0.0,0.0,-0.038779793520305195,-1.971918452218063,-0.008067732360576198,1.9987655649353093,0.9783073138780792,-25.75819655244432,-119.77736270628814,-6.975057327033183,-5.119713673672213,-0.2771499520535868,9.433219907020348,-584.2342777323685,62451.086978608866,-9.8640420236406e6,2.1001294590806746e9,10.573617408261438,-704.9305481511603,75353.9678475167,-1.190224629185528e7,2.533898484307836e9,-1269.0028307742543,136382.38102916477,-2.154217727807632e7,4.585873744478467e9,246734.47243841033,-3.89889131024284e7,8.299370976877718e9,-7.056250853634807e7,1.5019765513095861e10,2.7181708719624878e10,13.976271804164504,0.0,11.58373768000212,0.0,11.583623127956038,0.0
1.0574778597535746,-2.9398455782381037,0.27945118891655,4.6283216565339735,4.472239149242398,0.0013271884603689446,4.296790367451636,19.304038631237216,4.159600700983113,18.12173973563023,5.55475553481132,10.563612773660392,6.616084111617053e-8,0.013379340001047037,7553.158983601475,36.78063167406234,58.988451981566,-3654.6192855169897,406978.34349132254,-6.686912508396184e7,522.9560227677015,64.64425695656047,-4162.3398469699705,471056.0483878157,-7.808847888719662e7,106.56462737952694,-7131.656269978129,819085.4800579326,-1.3691502147161534e8,-12246.904453643992,1.4262636665455007e6,-2.4026879049751058e8,2.48675221319596e6,-4.2199550923562264e8,-7.41759588958445e8,0.3245314603971612,0.588352205001006,1.0067360913036774,87497.29464434004,6798.0757590619405,521.9609272275566,0.0,35.849024023010465,0.0,35.84903276081495,0.0,-0.841045565847846,-0.5695653312746854,-0.007960936334581052,4.704991085649684,5.670486340371682,-0.5598193240783093,0.7014670906738697,0.9384062024123179,1.332335136015027,1.2439887471681605,1.0955484976716679e-7,1.0761422916993808,1.1271099989334887,0.40834853154758627,0.40834844718308216,0.10648796758591876,36.78063167406234,36.78063947951354,522.9560227677015,4.082826399495508e-6,1.0234529068902831,-0.5313801530899264,1.0,10.0,0.0,0.0,-0.03191322176462624,-1.957368351960848,-0.007557326817810564,2.057291774877223,1.2096647620455832,-25.354970904353827,-116.86650850081278,-6.883649966575639,-5.049209994235968,-0.2721049303477753,9.3979484568501,-580.1437317817101,61811.64946714809,-9.731369819858482e6,2.0651194849798493e9,10.522789333587047,-699.433134316818,74522.4433821736,-1.1732696366546828e7,2.4896586726708727e9,-1258.1296250218807,134769.09364514888,-2.1218210413411207e7,4.502195609123709e9,243621.57401733584,-3.837173198802374e7,8.141419534583751e9,-6.938988499951237e7,1.472215292721931e10,2.6621866877220757e10,13.91164096775222,0.0,11.539330839023624,0.0,11.539230972646518,0.0
1.073315430428383,-2.924979882530001,0.26851349187098505,4.569782752134745,4.423598146447035,0.0012317508286066223,4.272238709344872,18.992788378604846,4.115702971570433,17.759306383401604,5.544362356963587,10.539667091646512,5.9451073860442466e-8,0.013250136962103403,7117.115767514497,38.42603002720028,58.60501384971332,-3609.5456141509962,400074.81973558327,-6.545241973374255e7,552.3218052592464,64.20467502322605,-4109.406926518144,462849.84552963503,-7.639444228920506e7,105.80571836928688,-7037.95309523337,804422.5528496256,-1.3387324389929926e8,-12080.49742362433,1.4000175578026376e6,-2.3480223150856853e8,2.439703075313049e6,-4.1216330110310394e8,-7.240626013246148e8,0.32734644716711503,0.5933213157567718,1.0068400380913667,81599.35637834642,6249.897453005938,551.3227894661153,0.0,37.48875225614753,0.0,37.48875993225837,0.0,-0.8620494863141885,-0.5615935255354085,-0.006050296782656591,4.683677869389877,5.640398081373689,-0.6010550113888009,0.7115671415440494,0.9392661772993417,1.3100448180076674,1.2275703214010802,9.517891976391193e-8,1.0626324990184888,1.114091972578438,0.389843524263866,0.38984345536188947,0.10037977537879081,38.42603002720028,38.42603699546229,552.3218052592464,3.655046544939023e-6,0.9988165629628863,-0.5039942492844858,1.0,10.0,0.0,0.0,-0.025506810471673587,-1.94009222011566,-0.0070818768224878235,2.105138665708104,1.4068483244234937,-24.94796826475256,-113.97571547970443,-6.78687343624633,-4.9766135079667055,-0.2673221171612878,9.357913215281709,-575.4589492805894,61078.39255242645,-9.579351812618122e6,2.0250928359577382e9,10.467270525583045,-693.2313921696891,73579.53783680948,-1.1540164812043384e7,2.4394563451126766e9,-1246.01479430594,132957.66085849376,-2.085332557006055e7,4.407895019520279e9,240156.64789017875,-3.768175273390092e7,7.964555081660057e9,-6.808785730164714e7,1.4390890022075724e10,2.6002199977143105e10,13.840223071895489,0.0,11.489168296148424,0.0,11.489080883764967,0.0
1.0889490880254298,-2.910519181820526,0.25820894385044557,4.512779504171856,4.375612614634961,0.0011443438941521776,4.245629075096719,18.676289280240397,4.072511029371228,17.40408367587752,5.5325600809479365,10.51306457065693,5.361286045104422e-8,0.01312353282456319,6717.118025962501,40.07756013716471,58.21324260423114,-3562.7358106369684,392836.2887118215,-6.395905105386889e7,582.1960830501091,63.75512924121315,-4054.4757980980894,454258.38976903254,-7.461200699320608e7,105.02970235984932,-6940.813965078393,789096.1060562555,-1.3067872774101478e8,-11908.204024796141,1.3726302728995348e6,-2.290719978628589e8,2.390694212490538e6,-4.018763864726623e8,-7.055823888850576e8,0.3302977691925088,0.5981255942974442,1.0069146465511745,76268.41645294247,5761.704828814154,581.1932578264598,0.0,39.13469803984739,0.0,39.134704809555274,0.0,-0.8801953419756545,-0.5535327684960076,-0.00429071234859324,4.66034430004901,5.607920302072299,-0.6393417505080503,0.7201383338301665,0.9388045637815278,1.2880288672603368,1.2109190162358554,8.282290922282336e-8,1.0489671946442292,1.10074958556729,0.372578458226787,0.3725784016114897,0.0947576334276004,40.07756013716471,40.07756637912161,582.1960830501091,3.2820957932624262e-6,0.973858702144742,-0.47813728151335644,1.0,10.0,0.0,0.0,-0.019480817316618916,-1.9201397766057857,-0.006635171316538133,2.143067467360079,1.5735413395231848,-24.53691411198143,-111.0976107661796,-6.684736396472992,-4.901647222617114,-0.2627915847576633,9.313617630901092,-570.2500441801715,60263.64549278879,-9.410800251234315e6,1.980850684492433e9,10.407649407374752,-686.4090934482156,72540.10704754558,-1.1328051178918649e7,2.3842616706825147e9,-1232.8084088008522,130974.92904417819,-2.0453685973690346e7,4.304733828768333e9,236388.20109806693,-3.693014847487e7,7.771977089535135e9,-6.667667761370838e7,1.4031786096297672e10,2.5333253987867897e10,13.762726621750062,0.0,11.433861952680598,0.0,11.433785221760502,0.0
1.1067455924485925,-2.8943084633591014,0.2470547011011984,4.448939195515197,4.321198197748029,0.0010525780144545857,4.212783379462799,18.307502703967828,4.023656608165038,17.004192889408014,5.51746785631539,10.479621314644438,4.778500223572948e-8,0.012980299433562553,6295.377755614751,41.987876183288044,57.75573802153787,-3507.3645404927784,384215.75496357155,-6.217518563858965e7,617.2385508365659,63.22973270609957,-3989.540843336144,444040.159243991,-7.248625158164568e7,104.12289071308709,-6826.0910549761875,770893.6115998314,-1.2687515642648587e8,-11704.950286504418,1.3401524427457526e6,-2.2226058764888102e8,2.3326663169244127e6,-3.896690599272974e8,-6.836892531727382e8,0.333850099497674,0.6034719604367916,1.0069690131037587,70735.18235946934,5262.699990032419,616.2314776898237,0.0,41.03869738763746,0.0,41.03870327138048,0.0,-0.8975926360857329,-0.5441339957558256,-0.002454148050757933,4.631408484267917,5.568108799044043,-0.6793994248382614,0.7282355585790903,0.9368029186879374,1.2630413604249373,1.1915520129168202,7.069899188627814e-8,1.0331097284261481,1.085077242099955,0.3540818854281151,0.354081839963409,0.08881886079561566,41.987876183288044,41.987881703004184,617.2385508365659,2.9093852303230796e-6,0.9448174989045622,-0.4501119711969407,1.0,10.0,0.0,0.0,-0.012980151842351313,-1.8940887878493544,-0.006153718282695142,2.1750443772119405,1.7305278359052063,-24.06145623376138,-107.81397252130694,-6.561346601520281,-4.812716914786246,-0.2579114273455875,9.258202666638116,-563.7177548176335,59244.12930210754,-9.200597690456912e6,1.9259034391224046e9,10.334980271449158,-677.9264396754616,71247.6890640111,-1.1064882003369894e7,2.3160084194103823e9,-1216.5105853465332,128523.86123548081,-1.99602315623206e7,4.177688879071203e9,231754.15380138071,-3.600626523957558e7,7.535734732526339e9,-6.4949329629652955e7,1.359288741725866e10,2.4518544664416695e10,13.667296220329687,0.0,11.36487158077262,0.0,11.364805322375044,0.0
1.1234434052483038,-2.8793338357903036,0.23712863489946842,4.390164338647765,4.270519394166249,0.0009734934904147787,4.179838231055685,17.95598050285581,3.9782621674341083,16.63466694827294,5.501919545086092,10.445620406940044,4.299906815270263e-8,0.012846583606042471,5929.361517985075,43.80696117427134,57.319414316042085,-3454.049152895662,375880.5101034739,-6.044864044755148e7,651.0821653532447,62.72831680553225,-3927.054152229591,434171.5452043684,-7.043167597112891e7,103.25762148226221,-6715.78507232879,753335.9147684551,-1.2320422478356189e8,-11509.716548256662,1.3088664312446178e6,-2.1569629907827467e8,2.2768445915852664e6,-3.779220247874534e8,-6.626531151027422e8,0.3373516728515814,0.6083690467957816,1.0069937657570498,66009.92138516919,4843.114416481403,650.0712037372607,0.0,42.851916401410094,0.0,42.85192157378442,0.0,-0.9107268128312425,-0.5351226902353909,-0.0008998957692328421,4.602359487981717,5.528515831756303,-0.7131424550575366,0.7342847454300961,0.9336187014128616,1.2397577503790949,1.173104426971566,6.095949776888497e-8,1.0180335158340472,1.0700138194279825,0.3377948631626735,0.3377948260007438,0.08366354072504614,43.80696117427134,43.806966103634146,651.0821653532447,2.6032597904113685e-6,0.9171272293848951,-0.42517011844885794,1.0,10.0,0.0,0.0,-0.007227972176229503,-1.8666721629536878,-0.005727980432070234,2.1945454300889455,1.8477853893036986,-23.6115904701079,-104.74704574159662,-6.439689835772366,-4.726303129251884,-0.25363619668475024,9.202165382374583,-557.1095964034105,58216.27333176155,-8.989599801439628e6,1.8710214977265594e9,10.263136750607604,-669.4039388732921,69951.37045350915,-1.0801821702376831e7,2.248078413679571e9,-1200.2366698452402,126076.99523455792,-1.946892381219668e7,4.051674698156336e9,227148.18174112405,-3.508981765045141e7,7.302168012830944e9,-6.3241907620587856e7,1.3160305984480124e10,2.3717954433629673e10,13.572017607461579,0.0,11.295271384113075,0.0,11.295213545459069,0.0
1.1399223479967648,-2.8647721292598844,0.2278277031251197,4.333329703645269,4.221023307486286,0.0009016609796991704,4.145655368595303,17.606422047496824,3.934014211085161,16.27657964607406,5.4854694950325715,10.410000544533618,3.883331427393881e-8,0.012715135698574362,5593.857243901992,45.62509406419283,56.88566583795013,-3400.7125401257053,367526.2911249128,-5.871932463246881e7,685.3607044726185,62.22959224431946,-3864.5748890057284,424290.0868034563,-6.837620554461262e7,102.39715173713482,-6605.570114430984,735773.8259971495,-1.1953610983685957e8,-11314.808647781358,1.2776072917755481e6,-2.0914508139964372e8,2.2211352831227174e6,-3.662129762832591e8,-6.417114470635082e8,0.3409485602513381,0.6130884816352379,1.0069964424019664,61744.4745666388,4469.819806730503,684.3460055229898,0.0,44.66433640376642,0.0,44.66434097049082,0.0,-0.9207143725108242,-0.5260797362096491,0.0004713641848141379,4.572263540841034,5.4877932866089445,-0.7425468356595237,0.7388635529819721,0.9293651611211623,1.2170156852731429,1.1547506315072944,5.269134190952855e-8,1.0030545604140617,1.054911084311004,0.32268437817259626,0.3226843475955565,0.07894400708945773,45.62509406419283,45.625098482310705,685.3607044726185,2.3370180231104426e-6,0.8895605419317854,-0.40182847443247593,1.0,10.0,0.0,0.0,-0.0018802910849982303,-1.8371127880211349,-0.005332296133740844,2.2043961450148926,1.937148856104375,-23.16724031853787,-101.752409866477,-6.315120697611636,-4.638762388162917,-0.24972832337517337,9.143774338944304,-550.2320296830305,57150.94675945984,-8.771980658479864e6,1.8147197407005043e9,10.189657530174756,-660.5806901369142,68613.13920712678,-1.0531395974454388e7,2.178587050791124e9,-1183.4696936418652,123560.36646595977,-1.89654317781341e7,3.923112786168434e9,222427.21493739093,-3.415341991443646e7,7.064498191922021e9,-6.1502234873285756e7,1.2721227533536255e10,2.2907305122567295e10,13.473708796955997,0.0,11.222882299623771,0.0,11.222831626237863,0.0
1.1581471260321266,-2.8489108506323744,0.21809372581257172,4.271937041709066,4.167057053879002,0.0008289025146735956,4.106327170396446,17.219596206159924,3.8858555101441516,15.889430383991138,5.4662396096619075,10.368699885269969,3.478228428106874e-8,0.012570265452943723,5249.97458345714,47.659600873316435,56.40595526293175,-3341.4778224822467,358246.70943780575,-5.680240929511823e7,724.2440319150022,61.677769292387076,-3795.2211168989024,413324.05373684847,-6.610022358591567e7,101.44525235004126,-6483.310155890098,716303.2067793347,-1.1547901748565191e8,-11098.771450206184,1.2429869170850262e6,-2.019074187211268e8,2.1595021596504455e6,-3.532920621560889e8,-6.186295905093241e8,0.3450671965275694,0.6181767113928244,1.0069777818974068,57440.7901424615,4098.704339065214,723.22532154939,0.0,46.69263176667401,0.0,46.692635758013246,0.0,-0.9284693789464737,-0.5159536943185796,0.0018027706801159384,4.537740311795577,5.4413700783069885,-0.7704528834238675,0.7424293199976939,0.923531444005686,1.1922274501941947,1.1344054992296704,4.488656214229662e-8,0.9864673728956647,1.0380487703603285,0.30702860266352966,0.3070285779050906,0.07411984691464976,47.659600873316435,47.65960479717238,724.2440319150022,2.078573689320559e-6,0.8590144648224386,-0.37746915182262314,1.0,10.0,0.0,0.0,0.0036548433798840874,-1.8019609296802752,-0.0049226653033890054,2.2053218075204004,2.0084506659428327,-22.678719782826427,-98.49703173211898,-6.173457077466622,-4.54004315267407,-0.24578050719552844,9.076457207109927,-542.322904968575,55932.03891436555,-8.524410995442625e6,1.7510591094059553e9,10.106366051126361,-650.4798224530305,67087.25882506481,-1.0224634704046205e7,2.1002082954315045e9,-1164.3554175914155,120700.12449800594,-1.8395853914806284e7,3.77845744912163e9,217077.93325253425,-3.30968918437686e7,6.797697670327983e9,-5.95443128741254e7,1.2229440518011879e10,2.200132361919742e10,13.36131974488552,0.0,11.139561789462714,0.0,11.139517908978842,0.0
1.1762803921310987,-2.83337502381425,0.20896178518010708,4.212479281067938,4.114333540697582,0.0007629498040905083,4.066027194633668,16.837200810810874,3.8388796132271956,15.514601412701776,5.44627119062253,10.326104904286344,3.125060957556566e-8,0.012426597825239723,4933.650513171052,49.7059065112331,55.931951521578135,-3282.8162826760645,349069.53259848023,-5.491293027322032e7,763.9011497541538,61.13230340076657,-3726.572097920041,402488.36034305545,-6.385911299569076e7,100.50450642517124,-6362.37037881339,697081.8103533882,-1.1148830220965327e8,-10885.228493362149,1.2088430667721657e6,-1.947958481831785e8,2.098779332601884e6,-3.406102110443106e8,-5.960001068954777e8,0.34928754467265355,0.6231032173192277,1.0069402227334354,53545.388519366985,3767.830945675991,762.8785787716915,0.0,48.73288498491117,0.0,48.732888486819256,0.0,-0.9329912136529048,-0.5058055759431943,0.0029426849867271875,4.502503962893936,5.394241873107342,-0.793468722980941,0.7445484680181995,0.9167161472424079,1.1680276358624946,1.114234381288319,3.8315058630779005e-8,0.9700330885039317,1.0212173516155159,0.29248932607102784,0.29248930590595346,0.06970080934915712,49.7059065112331,49.70591000704826,763.9011497541538,1.8539030299150328e-6,0.8287889896435228,-0.35472238473889567,1.0,10.0,0.0,0.0,0.008770943890364799,-1.7649181790996846,-0.0045437058923733405,2.196982200545238,2.054139314748659,-22.198795128986415,-95.33453632785034,-6.0298465670822035,-4.440610423200439,-0.24224471057390748,9.007446232522291,-534.2445454476941,54694.41927534965,-8.274670236516217e6,1.6872769800218487e9,10.022283859989365,-640.2032565317738,65542.65248897418,-9.915973893468935e6,2.0218558154821706e9,-1144.9805513216322,117813.07630493327,-1.7824156005980205e7,3.6341651121490226e9,211693.1361606555,-3.2038934609907314e7,6.532128247371679e9,-5.7588203336024374e7,1.174092757287857e10,2.1103173464922035e10,13.246934191755535,0.0,11.054265382326392,0.0,11.054227258065739,0.0
1.1934467659297734,-2.8188867110785423,0.2008033076341716,4.157762699592991,4.065445612167345,0.0007059590704191571,4.027163681470671,16.479694928580233,3.795376148429281,15.170131105386119,5.426811327185484,10.284816269092513,2.8302245828160295e-8,0.012291018814283461,4655.85331103495,51.66095570948143,55.48880500077938,-3227.9464017066466,340507.39359254943,-5.3157351131082274e7,802.2932832430328,60.622198119260815,-3662.389290679084,392386.59437320527,-6.177871037462867e7,99.62490968399958,-6249.364360216002,679177.0476724759,-1.0778722390503058e8,-10685.82866938549,1.1770655747901544e6,-1.8820673027654594e8,2.0423160175481979e6,-3.288715046017888e8,-5.750743664122288e8,0.35337347763782917,0.627642938687813,1.00689022693458,50176.1838114811,3485.710109585614,801.2671789404526,0.0,50.68233461461211,0.0,50.68233771754202,0.0,-0.9346048257675442,-0.4961866342030383,0.0038630329027273896,4.468667557171363,5.3491820206176275,-0.811076098534987,0.7453719969602804,0.909485025234715,1.1456122739694063,1.0953037417556215,3.302762201119911e-8,0.9546142400130908,1.005327574226617,0.27962162781366195,0.2796216111358852,0.06583987777735134,51.66095570948143,51.66095885039703,802.2932832430328,1.6670181953787761e-6,0.8005267055320937,-0.33452495971081575,1.0,10.0,0.0,0.0,0.013260964134338799,-1.7284185306098812,-0.004210545091414887,2.1817108952836417,2.0774503955532366,-21.75253646270164,-92.42430720034754,-5.892696397887553,-4.346069794671644,-0.23925008130073117,8.940937385317088,-526.4932271344861,53514.290751573164,-8.038121202040264e6,1.627282880525832e9,9.942299268266353,-630.37427346545,64073.49743127274,-9.624243477838008e6,1.9482966693479931e9,-1126.5060347481283,115073.613642319,-1.728493429987366e7,3.4989509243523703e9,206595.2083769738,-3.104307116759187e7,6.28371602437193e9,-5.575046606835356e7,1.1284779954673801e10,2.026597233799218e10,13.137338217722299,0.0,10.972156568232961,0.0,10.972123112631959,0.0
1.211887334191238,-2.803553348815873,0.19254178889281257,4.1007468364567785,4.014154473780357,0.0006501447566063966,3.984997588126446,16.102538467220842,3.749781337271849,14.812002017782062,5.405510767359866,10.239820646794664,2.5504457878041488e-8,0.012145864033683989,4378.871084624133,53.778089426224575,55.02103825405088,-3170.0783315042654,331509.37983949884,-5.132139951040575e7,844.4128458223635,60.08362898382404,-3594.7289262690047,381778.1728901264,-5.960490217344597e7,98.69639614468726,-6130.300796505765,660388.6692838885,-1.0392334254451507e8,-10475.872772415289,1.143746732815049e6,-1.813338972736327e8,1.9831637485420199e6,-3.166384812515372e8,-5.53287613470141e8,0.3578384625191808,0.6323868827730169,1.0068238088975283,46866.3786034527,3212.412449710396,843.3830773263041,0.0,52.79360494435495,0.0,52.793607677553034,0.0,-0.9337721259699008,-0.4858989144816347,0.004694217992443855,4.432117106603746,5.300686330241206,-0.825766270246009,0.7451186647443089,0.9010258862927503,1.1221281221866266,1.0752382162462575,2.820568543852926e-8,0.9382712649054362,0.9883944362259284,0.26670837428285843,0.26670836061802145,0.0620134584104205,53.778089426224575,53.77809223278808,844.4128458223635,1.490457393809056e-6,0.7707375474762097,-0.3142307607026131,1.0,10.0,0.0,0.0,0.017711551869694857,-1.6881474636987055,-0.0038793921758679783,2.158566141808737,2.0843445175582684,-21.284025924295875,-89.39972629696874,-5.745307932018347,-4.244776663019294,-0.23639814285306088,8.868871549514546,-518.1368876288984,52250.49628470847,-7.786582246408479e6,1.5639490227493615e9,9.856619325185804,-619.807224771447,62503.63374879901,-9.314613559775379e6,1.8707743391041932e9,-1106.6966416942073,112152.49789451221,-1.6713678472181134e7,3.356688183076001e9,201170.11792246875,-2.998992449927994e7,6.022778277879583e9,-5.38103843803556e7,1.0806393476831438e10,1.9389322394640404e10,13.01917082771722,0.0,10.8832753641079,0.0,10.883246207810291,0.0
1.23043772656025,-2.788362292226007,0.1847296200982195,4.045272769144782,3.963932211108704,0.0005991552251995813,3.9424692873768055,15.732030415589037,3.705174701211462,14.464655681306795,5.383859748705342,10.194255841180071,2.302378066600027e-8,0.012000406384888805,4120.711656848795,55.92328002889138,54.56094676047545,-3113.276042861584,322716.6584276102,-4.953747538374534e7,887.6575911172989,59.55379966720348,-3528.343643314679,371418.9933756216,-5.749442228567093e7,97.78310647694265,-6013.543930282907,642055.3293035483,-1.0017518467595737e8,-10270.110574673488,1.1112602055441304e6,-1.746726498295448e8,1.9255359603438755e6,-3.04792487049235e8,-5.322090344805938e8,0.3623874736606229,0.6370227190101104,1.0067464285582413,43827.02260661919,2964.972481932489,886.6242724485364,0.0,54.933064512197944,0.0,54.93306692543419,0.0,-0.9306052979707484,-0.47565356517120017,0.005382508409073443,4.395419032253587,5.252151357071492,-0.8365237064982891,0.7438220244788852,0.8919416005668972,1.0991741630300291,1.0554151572983101,2.41129081359704e-8,0.9221217576935883,0.9715809467190443,0.25460541394877634,0.25460540271137366,0.058471836388910424,55.92328002889138,55.92328254128992,887.6575911172989,1.3347321167028046e-6,0.7415357777989009,-0.29522391703095074,1.0,10.0,0.0,0.0,0.02181308776999565,-1.6470015312039143,-0.003572954401697719,2.1295148289906405,2.075718896647193,-20.825802484516245,-86.47162936408242,-5.5981289447845874,-4.143822864777232,-0.23388622012410812,8.796317139702962,-509.7726683165399,50994.58798493387,-7.538492049471481e6,1.5019647860880814e9,9.771247615325237,-609.2561806439514,60946.67158072359,-9.009760799593536e6,1.795023698349299e9,-1086.9640526089756,109260.93016858006,-1.6152190008009654e7,3.2178919259295564e9,195809.7583247686,-2.89564940444982e7,5.768585173446381e9,-5.190968977031022e7,1.0341066980042255e10,1.853785505059108e10,12.900716636804685,0.0,10.793869888708407,0.0,10.79384442484999,0.0
1.2484501091466131,-2.7738294042502196,0.17759627299252398,3.9932309493314926,3.9165510080273593,0.0005541425502036303,3.9013382985599088,15.38207801250846,3.663118605875762,14.140028724388285,5.362781446283255,10.150031174397169,2.089207330792707e-8,0.011859775680755205,3887.994544633272,58.019062418438395,54.12556022121125,-3059.681112985163,314462.35981298966,-4.787289527240196e7,930.4477402860431,59.05235135379264,-3465.7328901852084,361700.44727130077,-5.552662442417845e7,96.91887186763289,-5903.481270049727,624867.592601591,-9.668315147530337e7,-10076.255982625964,1.0808256686426986e6,-1.6847153841881514e8,1.8715887304242256e6,-2.937737504956829e8,-5.12618712707607e8,0.3668405191455359,0.6413959939057785,1.0066634489679875,41125.53935879212,2748.0120200836272,929.4111025159814,0.0,57.023448650298135,0.0,57.023450794976306,0.0,-0.9256328002598826,-0.4658533151463774,0.005925563258882384,4.360079514915591,5.205538992347126,-0.8435307659209247,0.7416996785173684,0.8826983212342133,1.077562750991291,1.0365763299541402,2.0750889203721862e-8,0.906766933894158,0.9555292924071909,0.24364527128845215,0.24364526195205904,0.05530271405806692,58.019062418438395,58.01906468002874,930.4477402860431,1.2016880241272646e-6,0.7140458951321496,-0.2780566010971604,1.0,10.0,0.0,0.0,0.02545163395842377,-1.6068509721780382,-0.0032996357121997553,2.096925106437091,2.055408795808127,-20.394636941959384,-83.7434744148035,-5.457212488900162,-4.047259291730482,-0.23176217940528732,8.72628873135125,-501.74916098232745,49798.6195435717,-7.304031722007752e6,1.4438387776435633e9,9.689576275433655,-599.1561945811943,59466.588467563284,-8.722099400961384e6,1.7240881954080267e9,-1068.1133521822003,106516.74287181144,-1.562316100919967e7,3.088098373388334e9,190730.81211422288,-2.7984235094703503e7,5.53120340477779e9,-5.012407036214689e7,9.907097985589008e9,1.7744815845798706e10,12.78680005798656,0.0,10.707640702464074,0.0,10.70761831200838,0.0
1.267747351880863,-2.75849068669705,0.1704194262256193,3.9394684202352295,3.8673496907574996,0.0005103700779514321,3.8577009640151987,15.018907098530146,3.6194680278279296,13.806141817095712,5.340287268191623,10.10295627536507,1.8870375480692733e-8,0.011709869632702947,3656.6143358047825,60.27632853400275,53.67256598855041,-3004.125883835193,305954.45531605725,-4.6168309228704005e7,977.1231691322035,58.530570128900514,-3400.858727880191,351689.5530788026,-5.351299941353466e7,96.0197219104297,-5789.495817310134,607174.5320456453,-9.311246862626997e7,-9875.602035156919,1.049518057965728e6,-1.6213561527258825e8,1.816133858383332e6,-2.8252426134161675e8,-4.926340367858144e8,0.3716317019067518,0.6459446724049345,1.00656815195923,38476.12382731872,2538.0820714202127,976.0831124137864,0.0,59.275117901515166,0.0,59.27511979737722,0.0,-0.9185860455234631,-0.45556112305286806,0.006388362396242094,4.322743059985681,5.156407585550569,-0.8477551969651631,0.7386227682403427,0.872459797433259,1.055173465279926,1.0168935698610004,1.7710018860243032e-8,0.8907136419341494,0.9386873055860115,0.2327054834772872,0.2327054757846362,0.05217634506167244,60.27632853400275,60.2763305596457,977.1231691322035,1.0763159507695053e-6,0.6856491998069686,-0.26099667935277626,1.0,10.0,0.0,0.0,0.02899435294601447,-1.5640111631704547,-0.0030316524329666267,2.0583737893167564,2.023521521891407,-19.948666524404395,-80.94930230667141,-5.309283729011613,-3.9459160697769122,-0.22979831335120612,8.652156824337817,-493.31122177798596,48550.383950968084,-7.0612346105954535e6,1.3841238128763356e9,9.60379191214178,-588.5543567074012,57924.24661419299,-8.424629728689527e6,1.651308673122099e9,-1048.3616473607158,103661.47575990646,-1.5076850099566089e7,2.9551021155257134e9,185454.05076987052,-2.698157548628766e7,5.288272597734369e9,-4.828506594573579e7,9.463540277546936e9,1.6935255880873959e10,12.666585926091209,0.0,10.616417216975563,0.0,10.616397647862573,0.0
1.2868657390947358,-2.7435226712095084,0.16375427517431052,3.8882147517214394,3.8202189188776288,0.00047110083970263025,3.8151099665297927,14.671776402481537,3.577668649627235,13.489421775310586,5.3182156560762515,10.056865647525136,1.7099079658531663e-8,0.01156222667676801,3444.1069728477923,62.52304398476518,53.23817250051502,-2951.086566871847,297882.1164524207,-4.456219829842058e7,1024.1760506927567,58.030176320784285,-3338.9478973438577,342196.9635332797,-5.161704903085047e7,95.15754058530405,-5680.769655584101,590408.3368948774,-8.975290561142838e7,-9684.308549822204,1.0198705440033566e6,-1.5617875387111104e8,1.7636562639803353e6,-2.7195584530306214e8,-4.7387382219445115e8,0.37638252844450604,0.6503158660666893,1.0064690919757666,36075.2472059367,2350.3981891403855,1023.1327427857765,0.0,61.51648102028899,0.0,61.516482703201504,0.0,-0.9101854294317134,-0.4456133010372853,0.006742865030299927,4.286449455378078,5.108746251135045,-0.8490693165468888,0.7348867021137956,0.8620853340866166,1.0337828754179972,0.997942109341849,1.5175975027343502e-8,0.875243869018158,0.9224061302247676,0.22262333564911904,0.22262332926847692,0.04932840762896065,62.52304398476518,62.523045805412686,1024.1760506927567,9.672408267426117e-7,0.6586674174648425,-0.2453709365426638,1.0,10.0,0.0,0.0,0.03216481400931124,-1.5220800400258028,-0.002789704692068518,2.017505391293853,1.9841654537911513,-19.52363156592867,-78.31268572051285,-5.166518116890549,-3.8480769620963104,-0.22813663665748488,8.579971311109805,-485.1521509984393,47352.8728686122,-6.83018174628341e6,1.3277621152643518e9,9.520835203643145,-578.3201917506299,56446.71955642702,-8.141921469105264e6,1.5827005620075126e9,-1029.3258876617322,100930.04636245158,-1.4558320550041616e7,2.8298810601838017e9,180413.0351385817,-2.6031113910811856e7,5.059818577423956e9,-4.654397977117644e7,9.046910352060787e9,1.6175736439853868e10,12.549849451627843,0.0,10.52763889596251,0.0,10.527621717313629,0.0
1.3065154571132853,-2.7283686367129656,0.15733492096814095,3.837581899828659,3.773455626121967,0.00043455783515587053,3.7721703834261175,14.328552698552752,3.5362036885438073,13.178227724945783,5.295858126189616,10.010261720418558,1.5486508663882196e-8,0.011411499368822473,3241.5366021025966,64.8411864425827,52.807041479756734,-2898.7032557379525,289961.56834513356,-4.2997558710424036e7,1073.337342654022,57.53351474821238,-3277.827321712421,332888.32616602385,-4.977130854466332e7,94.30189072834087,-5573.481534080542,573977.2068540539,-8.64845949331803e7,-9495.641868013676,990834.2769473047,-1.5038782466293693e8,1.7122949799887422e6,-2.6168929191481298e8,-4.556629408825482e8,0.38125434630824223,0.6546727471495154,1.0063640935586367,33815.74595595879,2176.089229974744,1072.2908303923427,0.0,63.829323046223884,0.0,63.82932453965739,0.0,-0.9003978764841714,-0.4356779686754527,0.007016302964817483,4.249999358502123,5.060963829312524,-0.8479187021494667,0.7304585304608225,0.8512837556382953,1.0126197477807157,0.9790605982667094,1.2984530411835826e-8,0.8598162011081567,0.9061249451719948,0.21298306213288293,0.21298305684207097,0.046635891012512386,64.8411864425827,64.8411880781761,1073.337342654022,8.68672752992126e-7,0.6321780933439212,-0.23054435519079222,1.0,10.0,0.0,0.0,0.0350967777009272,-1.479797097481773,-0.00256354319633088,1.9736637251285432,1.93794344542489,-19.104421828798067,-75.73773131726821,-5.024262755234798,-3.7505081238085736,-0.22668828019814002,8.507368516623274,-477.0048834308435,46166.570277455,-6.603146916748293e6,1.2728350880221834e9,9.437893937853252,-568.1161567416918,54984.9404842154,-7.8644655324886115e6,1.5159151693659217e9,-1010.3734489746956,98231.191239003,-1.4050031065027548e7,2.7081245284808598e9,175438.33747677735,-2.510051663939804e7,4.837933654531139e9,-4.484125581777309e7,8.642708681811115e9,1.5439682839433842e10,12.432715218622599,0.0,10.438390489532681,0.0,10.43837541554322,0.0
1.3276892658351624,-2.712292236448785,0.15087210703580634,3.785278539058771,3.724949515349612,0.0003990536517887567,3.7269929700907354,13.974237453512043,3.4931971585496533,12.858694270431993,5.272232308222213,9.961090364949793,1.3952777534928445e-8,0.011250368171581974,3039.644958072515,67.34748811988307,52.36001892326414,-2844.688099972407,281851.8672262872,-4.140775899837751e7,1127.1773160702433,57.01852793019087,-3214.828512833562,323362.99046504527,-4.78971628520017e7,93.41476763750691,-5462.948695984875,557173.9798264297,-8.316830232059267e7,-9301.369149847924,961159.626364576,-1.4451606833137506e8,1.6598395475151814e6,-2.512870111315003e8,-4.3722495668531257e8,0.3864767623931588,0.6592191053660933,1.0062488511690386,31592.178282812376,2006.8575711294204,1126.1275019962254,0.0,66.3301400531925,0.0,66.33014137055578,0.0,-0.8888618468356896,-0.4253245233010641,0.007225176907459792,4.211796246086908,5.01096295584876,-0.8443427940199808,0.7251470586757164,0.8395839459489517,0.9907378533524304,0.9594091447156993,1.10109718005914e-8,0.8437412226657766,0.8891191046925826,0.20334642089247457,0.2033464165453298,0.04397506051444814,67.34748811988307,67.34748958101846,1127.1773160702433,7.75674906110884e-7,0.6050649450374291,-0.21586211148507084,1.0,10.0,0.0,0.0,0.037915566100930706,-1.435407481577467,-0.0023431718358277263,1.9252352736485046,1.8837437432319133,-18.672617293438545,-73.11230201958219,-4.876485811308447,-3.6490261985818826,-0.22538388400788367,8.431175788446343,-468.5201094404255,44941.37218669198,-6.370650699524398e6,1.2170674044598548e9,9.351312815431893,-557.5042732049003,53477.11644921123,-7.580666480574816e6,1.4481829018653824e9,-990.6897569273947,95450.72920149617,-1.3530719789589902e7,2.584777711498579e9,170319.32321483392,-2.4150821548305277e7,4.613395967279371e9,-4.31055410754261e7,8.234117460493638e9,1.4696435638662498e10,12.310049728407215,0.0,10.344769476704032,0.0,10.344756336302122,0.0
1.3492700279353784,-2.6961685473933255,0.1447336737658612,3.7342953580205496,3.677483015296229,0.00036654442366031284,3.6822273259904788,13.629582530982846,3.451111419204023,12.549260293191017,5.248727282902321,9.912235029562847,1.2577148396780602e-8,0.011087654145129782,2849.7883558841363,69.9090789281161,51.92302560470033,-2792.2030241179505,274031.0212780525,-3.988686632940002e7,1182.9318244900746,56.51508420379795,-3153.639709981244,314182.33856080653,-4.610546542259527e7,92.5476166486098,-5355.642593175543,540988.8063127276,-8.000010845666076e7,-9112.864548948579,932594.8639645763,-1.3891052000670505e8,1.6093796515180108e6,-2.4136353564242625e8,-4.196486212009036e8,0.391756972416245,0.663700720379536,1.0061305063061716,29526.986494359568,1851.8281013752814,1181.8788012932782,0.0,68.88638043097264,0.0,68.88638159408421,0.0,-0.8763486092897588,-0.4151655252428542,0.007363230505822636,4.17408472808159,4.961675699951066,-0.8386963715530525,0.7192799495877847,0.8276825004827636,0.9693999818001879,0.940128089368393,9.339828707993749e-9,0.8279491013604598,0.8723761926377613,0.19425677705012992,0.19425677347208145,0.04149411638029035,69.9090789281161,69.9090802342033,1182.9318244900746,6.92979195929785e-7,0.5789508794415189,-0.20216562367552596,1.0,10.0,0.0,0.0,0.04045782178478516,-1.3916167799938095,-0.0021411153120499665,1.8754111564242697,1.8257098424333515,-18.253394304528282,-70.58990739177655,-4.732041003742288,-3.549672444284014,-0.22428944251772615,8.355878885180598,-460.2023631535892,43750.61365771412,-6.146663152306119e6,1.1638142011969144e9,9.266149053555147,-547.1148254599871,52013.41214643127,-7.307560248332189e6,1.3835742911448684e9,-971.4423747117746,92754.77170900346,-1.3031529710433697e7,2.467245356015271e9,165361.53734442807,-2.3238926818523314e7,4.399670243371415e9,-4.1440726304492235e7,7.845611623151281e9,1.39904669112583e10,12.189055728033049,0.0,10.25228448584558,0.0,10.252273019049763,0.0
1.3696991164807377,-2.6811411808413825,0.1393077691607916,3.6881089684756683,3.634333240641019,0.0003388068539721015,3.6411103185404925,13.318339095906293,3.4128486345440185,12.270788130622623,5.227062734142545,9.867252639446006,1.1425462263158077e-8,0.010935155856543482,2683.532564414134,72.33909802696476,51.52637266068879,-2744.852780970321,267027.6825021572,-3.853563783719654e7,1236.4907578334587,56.05811000411066,-3098.4591503142756,305965.8885269587,-4.4514656471350566e7,91.76057521031659,-5258.916609442906,526511.9026987411,-7.718897610681774e7,-8943.028077309036,907060.4153575246,-1.3394004470561859e8,1.564300974907182e6,-2.3257030766406146e8,-4.0408493417109835e8,0.39670562460622827,0.6678076625726633,1.0060186510043647,27738.993434372576,1719.3595357340278,1235.4348372785912,0.0,71.3115539599591,0.0,71.3115549967717,0.0,-0.8640349720572781,-0.40592258889969546,0.007437702468435886,4.139569605113495,4.9166201301713315,-0.8318883815559063,0.7134025116530816,0.8165035669384713,0.9500721015877222,0.9225683886239567,8.017767379702187e-9,0.8135479051208309,0.857080342768349,0.18627298046849805,0.18627297747797342,0.03933875007941498,72.33909802696476,72.33909920439001,1236.4907578334587,6.243371833681078e-7,0.5556153819917227,-0.19027718722019277,1.0,10.0,0.0,0.0,0.04258647770368128,-1.3516393979626244,-0.001968729147134924,1.828402619052519,1.7695546788516885,-17.87540826086436,-68.3384342577217,-4.6011692119918495,-3.459491557824048,-0.22343968941029752,8.286900836087675,-452.64244861767224,42677.34715614043,-5.94647897665851e6,1.1166249070467355e9,9.188431954635583,-537.6827577980827,50695.53275715121,-7.063725793690298e6,1.326379120775508e9,-953.9873725231062,90329.95144332293,-1.2586293520986697e7,2.3633012738608904e9,160906.94166582866,-2.242640741325563e7,4.2108385234691772e9,-3.9958812305650994e7,7.502690989641048e9,1.3367935326308825e10,12.078391562464226,0.0,10.167587561613708,0.0,10.167577448861897,0.0
1.3896883851156034,-2.666652734914308,0.13433321028454043,3.644786276595099,3.5937361347710866,0.0003142106483598508,3.6020998123920234,13.027522989230576,3.3768428111898525,12.011266617071582,5.206447468927098,9.824484374054604,1.0421545151016637e-8,0.010787488616929816,2532.4292599258265,74.72041845576894,51.15387418660473,-2700.6493439190963,260536.34433854886,-3.729255872315043e7,1289.5978351199087,55.62896136164138,-3046.964874088131,298354.02731290786,-4.3052032194550045e7,91.02151171995266,-5168.690009253886,513107.43782580295,-7.460591559222458e7,-8784.674221780015,883430.7037619725,-1.2937563743811463e8,1.5226088981603798e6,-2.2450050459340557e8,-3.8981077288950735e8,0.4014934978803616,0.6717040947603538,1.0059100785685038,26130.422919432993,1601.6380612527992,1288.5392076069984,0.0,73.68833546794713,0.0,73.68833639690784,0.0,-0.8517220042534936,-0.39723184078795076,0.007468020168834124,4.106929902114347,4.874055361213871,-0.8241617965575366,0.7074238209636244,0.8056950392808617,0.9319521682645715,0.9060285053889977,6.92614032886223e-9,0.7999653550328624,0.8426326751123172,0.1789946196187773,0.17899461709838954,0.037393715564133984,74.72041845576894,74.72041952197375,1289.5978351199087,5.649956340527305e-7,0.5340442095779965,-0.17956978761605635,1.0,10.0,0.0,0.0,0.044433482835294386,-1.3139814689330414,-0.0018160463371720938,1.7829676285974783,1.7144245321021452,-17.522678772913217,-66.25724446433918,-4.478642256606287,-3.3749010728058475,-0.2227574420426619,8.221622831780344,-445.5415422124747,41677.160858054754,-5.761407773664223e6,1.0733472661485653e9,9.115111894250479,-528.8321631580095,49468.54412258256,-6.838505075049057e6,1.2739716768746397e9,-937.6235799470821,88074.46675358675,-1.21754180122614e7,2.268142600900015e9,156767.2113847785,-2.167726826191417e7,4.038119459395352e9,-3.859371613642392e7,7.189306777843185e9,1.2799521808774103e10,11.973801602830783,0.0,10.087454545138158,0.0,10.087445575515549,0.0
1.4121542430641274,-2.650615903151359,0.1291063278194624,3.5981984369605255,3.5499526780758086,0.00028923761638316957,3.5597133548271302,12.71627659624142,3.3380011188835654,11.73409097611691,5.183987578131503,9.777922377616454,9.419398539938399e-9,0.01062346680962773,2375.077912022816,77.39977198776369,50.75306248851643,-2653.3821768365556,253646.52019962182,-3.598336801371634e7,1350.0760339857718,55.16719207865542,-2991.922351404075,290279.07208061527,-4.151253158920555e7,90.2263235620996,-5072.28713638835,498895.15082664264,-7.188873520358662e7,-8615.556802073379,858390.9931699547,-1.2457720058503164e8,1.4784545724120596e6,-2.160222815045191e8,-3.748237829754893e8,0.4068037730327434,0.6759455674176016,1.0057897292001794,24471.825302967405,1481.763657230581,1349.0145103432976,0.0,76.36282086522218,0.0,76.36282168872856,0.0,-0.8377400721218542,-0.38787691557487003,0.007462134588793842,4.0715834759370075,4.82800307783611,-0.8145315304614263,0.7005121428445481,0.7937439337576265,0.9124845415730528,0.8881788399709684,5.896100022266072e-9,0.7852867152003664,0.8269985454539133,0.17138906235863677,0.17138906026845777,0.03538208297226319,77.39977198776369,77.39977294389033,1350.0760339857718,5.062686936933306e-7,0.5112276663703978,-0.16852890376194524,1.0,10.0,0.0,0.0,0.04625959596219184,-1.273417343792942,-0.0016613650521377556,1.7329319538726868,1.6530964290504293,-17.145593220215478,-64.05389682780611,-4.347369019318596,-3.2840823772966967,-0.22213975722435447,8.150886145162698,-437.90632129834773,40610.38013998716,-5.565620475577703e6,1.0279385889503736e9,9.03587741315593,-519.3246066037898,48161.054368166966,-6.6004563277761955e6,1.2190319040294065e9,-920.0604954050309,85673.18078268715,-1.1741526255414944e7,2.168473188559639e9,152363.7986794095,-2.088686449265813e7,3.857370946907156e9,-3.7154695318641946e7,6.861639134865437e9,1.2205716873546474e10,11.860601625776019,0.0,10.000640596121801,0.0,10.000632731070324,0.0
1.4324242395902211,-2.636363992193805,0.12469505215690468,3.557978731713287,3.512052904643535,0.0002688643313960968,3.522789105462135,12.449011891594509,3.3043687227180167,11.496455662495949,5.164375766077816,9.737288641001593,8.615080010539797e-9,0.010477330557005993,2243.4642869741106,79.8189463471121,50.407026149608676,-2612.829218641204,247778.96963928468,-3.4876966980952896e7,1405.3310737703825,54.76852694592173,-2944.7160179321263,283405.693958284,-4.02122425792676e7,89.5398437072911,-4989.642957559984,486804.0476135025,-6.959510693668069e7,-8470.639506983018,837100.0574624677,-1.2052916977642988e8,1.4409317906357548e6,-2.0887429794919524e8,-3.62196108162316e8,0.4115261261640009,0.6796530457071008,1.0056830962517807,23097.2590230409,1383.6298254002727,1404.2670655524412,0.0,78.77780901071885,0.0,78.77780975127598,0.0,-0.8251153792421704,-0.37980321218249385,0.007428194748977443,4.0408928075157,4.788049259974034,-0.8052156778031296,0.6941591800387249,0.7831689280148156,0.8956989122884611,0.8727250668603469,5.114718461436983e-9,0.7725602463131679,0.813428379192238,0.16500324346680664,0.16500324169359964,0.033709982658904555,79.8189463471121,79.81894721563323,1405.3310737703825,4.595417565140667e-7,0.49187396409607126,-0.15938645530703155,1.0,10.0,0.0,0.0,0.04770424952027843,-1.2384189938466816,-0.0015355544050124734,1.6889587133603023,1.5988930116340572,-16.822104479507423,-62.18175851694839,-4.234624441654966,-3.205911967624992,-0.2216968081418515,8.089433707920797,-431.3239875773561,39698.000764767174,-5.399510282267239e6,9.897228721014578e8,8.967201288617296,-511.13529603171605,47043.76354076185,-6.39866162551903e6,1.1728335781593552e9,-904.944682898604,83622.95759950788,-1.1374025357635386e7,2.084732194082752e9,148607.3100779626,-2.0217965838803947e7,3.705634936035125e9,-3.593790960318594e7,6.586795378634834e9,1.1708054132172e10,11.76236323437158,0.0,9.925235909520573,0.0,9.9252289031451,0.0
1.4558832962443091,-2.6201194806703336,0.1199209297095012,3.5134633186688444,3.4700004620349456,0.00024754937541787876,3.481594854235101,12.154951870871958,3.2670379456462966,11.235291986825208,5.142451066283818,9.691884995903202,7.78686454668242e-9,0.010310496527902563,2102.320058630969,82.61963507876814,50.02422403978802,-2568.2496323901883,241376.49020553642,-3.3678928772739895e7,1470.0587330129085,54.327500368702516,-2892.8415060758643,275909.40398247936,-3.880505219087825e7,88.78045760604864,-4898.863307384311,473623.97742371116,-6.711434398751695e7,-8311.525344326805,813903.9996645505,-1.1615344074599135e8,1.4000739660761245e6,-2.011522958886757e8,-3.485626744029376e8,0.41690578570028963,0.6838091949394093,1.0055623865676087,21635.8103423549,1280.5540177668813,1468.9919962763688,0.0,81.57388953041274,0.0,81.57389018722077,0.0,-0.8106100850173126,-0.3708802961122404,0.007362791798527805,4.006765670339256,4.743654424277769,-0.7939278454005497,0.6867276222818121,0.7712029060249773,0.8771495046428994,0.8555823959403267,4.35438118497969e-9,0.7584223666772041,0.7983386189808179,0.1581255547903552,0.1581255533171389,0.031926881779496215,82.61963507876814,82.61963585783185,1470.0587330129085,4.118441973685407e-7,0.4708511157403697,-0.14968149207362097,1.0,10.0,0.0,0.0,0.049162836897760215,-1.1997842749259346,-0.0014044223599027153,1.6396562292245709,1.5379805090536998,-16.466482172772892,-60.1431940386441,-4.110649526203893,-3.1197595851843745,-0.22129728855257086,8.021069438666379,-424.0572872118213,38698.695914791286,-5.219017784828553e6,9.485293854072502e8,8.890950677910812,-502.1019575014161,45821.023915578735,-6.179573295536604e6,1.123075729204889e9,-888.2833832772957,81381.0643181469,-1.0975353978259014e7,1.9946119014643626e9,144502.9329777524,-1.9492921049206242e7,3.542471511243169e9,-3.462005521839125e7,6.291490869076831e9,1.117377312911414e10,11.653178904079459,0.0,9.841364384236481,0.0,9.84135823472504,0.0
1.477584027729456,-2.605323933313301,0.11579541020551976,3.4741185323127493,3.4327444217498853,0.00022975218739637994,3.444924627967087,11.896729061439563,3.233951709549364,11.006136187739141,5.122899468284554,9.65141255122148,7.106227234458488e-9,0.010158437124863577,1981.5071298799978,85.21035089028196,49.686228675046685,-2529.139301692081,235801.55537273045,-3.2643798636226375e7,1530.64836055381,53.93808900871636,-2847.348060909787,269385.27233626327,-3.7589895187077515e7,88.10997367509424,-4819.283055792377,462159.08763976657,-6.497335438695957e7,-8172.101223959358,793737.3232842524,-1.1237924298215273e8,1.3645716522297573e6,-1.9449581731963724e8,-3.3681759210745955e8,0.4217978326186026,0.6875313681433621,1.0054535528906796,20395.050509944278,1194.1086699170646,1529.5792354640982,0.0,84.16056130748584,0.0,84.16056189680548,0.0,-0.7973761761951965,-0.3630133616515339,0.007283245275979107,3.976489010818519,4.704295339400404,-0.7831807683891128,0.6798230299482251,0.7604113064845456,0.8607852750985366,0.8404047638174991,3.764652332416202e-9,0.7458862934300481,0.7849472056434741,0.1522096709538087,0.1522096697070348,0.030408339193844943,85.21035089028196,85.21035159644522,1530.64836055381,3.7299306157731044e-7,0.4526374919119837,-0.1414599540557587,1.0,10.0,0.0,0.0,0.05033119282793584,-1.165786620163578,-0.0012954179387733302,1.5956856543477598,1.4836666758759973,-16.154435861218424,-58.37154435123253,-4.00192173230281,-3.044023431128628,-0.2210180536268928,7.960395086174373,-417.65774649268815,37825.611151844554,-5.062579861045798e6,9.131117241070793e8,8.823391944658107,-494.15285399401387,44753.574026820555,-5.989834554637245e6,1.080328565771335e9,-873.6322626373635,79425.44789957246,-1.0630364497091454e7,1.9172507885967295e9,140925.463049741,-1.8866004186968233e7,3.402519991616212e9,-3.348146499775602e7,6.038398115739413e9,1.0716227610866684e10,11.556360056733421,0.0,9.766938211516704,0.0,9.76693274437087,0.0
1.5003572779913141,-2.5900290084799056,0.11174145321030639,3.434614168019999,3.395257133845845,0.00021283210305730584,3.4078808198474837,11.639175828928122,3.2006460075379883,10.777676917596104,5.103120681015814,9.610483512861544,6.4688156994037135e-9,0.01000127824742994,1863.9097060088864,87.92818795440712,49.34735503590857,-2490.167680247206,230286.2994409888,-3.1627319144667882e7,1594.9389428439895,53.547654840763734,-2802.0319714663287,262934.02062807407,-3.639727013572906e7,87.43774927066083,-4740.043992070176,450827.8257595719,-6.287321149989814e7,-8033.331926879809,773815.7996141772,-1.0867911117478575e8,1.3295191952718727e6,-1.8797366275866592e8,-3.2531613968453324e8,0.4268428120345768,0.6913172248527525,1.0053424347721451,19196.079956655914,1111.5463704087344,1593.867446662079,0.0,86.87437267141095,0.0,86.87437319868748,0.0,-0.7837445873978346,-0.355140092302044,0.007185159945950344,3.9460054272491143,4.664691169234192,-0.7717387500881648,0.6725855526717395,0.7493846037330737,0.8443883850537973,0.8251476694371056,3.2423553449035857e-9,0.733266128040515,0.7714565970035648,0.14642061486921054,0.1464206138180207,0.028936381038414186,87.92818795440712,87.92818859284502,1594.9389428439895,3.36919735729143e-7,0.4347127275393087,-0.13353532235936055,1.0,10.0,0.0,0.0,0.05139228172373424,-1.1318448962302559,-0.0011922827124135344,1.5513019547045803,1.4289600893491883,-15.84340374657646,-56.621820531114466,-3.893671368138116,-2.9684438843333565,-0.22080244569421414,7.899287017927206,-411.260088040116,36959.37580877491,-4.9085478369681565e6,8.785046331540363e8,8.755445165393002,-486.2118110363642,43695.2775278113,-5.803152631386599e6,1.0385908157148426e9,-859.0054301359285,77488.02915167586,-1.0291185304958623e7,1.8417727178079066e9,137383.86030123333,-1.8250103948633745e7,3.2660767242933893e9,-3.2363713597111262e7,5.791833611498978e9,1.0270816095168072e10,11.458923133202681,0.0,9.691989324955424,0.0,9.691984478081018,0.0
1.521408886173103,-2.5760954692031417,0.10822487659094536,3.399629688664484,3.3619941339168204,0.00019861625965758256,3.3749025841125118,11.412619343895159,3.171080458716197,10.57675154762844,5.08549325480033,9.574016420642444,5.940974062268856e-9,0.009858250279978947,1762.8651649818557,90.43905459398587,49.04780163020428,-2455.9207011383896,225473.1343735391,-3.0746529388581358e7,1654.9873894512782,53.202509380358016,-2762.22315223225,257306.54555238716,-3.536437533051273e7,86.84351168462075,-4670.46085474675,440948.10621966503,-6.105529161912827e7,-7911.5206694036315,756454.6377085259,-1.0547791283917286e8,1.298986951163285e6,-1.823340152334718e8,-3.1537639240409285e8,0.4314248213819197,0.6947125491229453,1.0052426207126735,18172.569372050406,1041.8541803484213,1653.913820525987,0.0,89.38170976623121,0.0,89.38171024302635,0.0,-0.7714186578256584,-0.3481941726853114,0.007084730234971589,3.9189567054342445,4.629568696638184,-0.7611169488877714,0.6659305441660424,0.739468500290404,0.8298994328862405,0.8116263607479802,2.832642972570759e-9,0.7220657809747639,0.759476856284853,0.14141791443082496,0.14141791352950375,0.02767587251736074,90.43905459398587,90.4390551767693,1654.9873894512782,3.0729381360562957e-7,0.41915306000784425,-0.12678877886100498,1.0,10.0,0.0,0.0,0.05223997436833805,-1.101986374993944,-0.0011060687214125256,1.5118983429422355,1.3805608643753846,-15.569966570331953,-55.09710532039941,-3.798659313391627,-2.9019555051454975,-0.2206619822428308,7.845050802606996,-405.62213055327965,36201.51862998526,-4.774765704796108e6,8.486662151262789e8,8.69520940850081,-479.2184096606941,42770.026196081126,-5.64112623385676e6,1.0026295937571719e9,-846.1317311608341,75795.34492854867,-9.997008302535953e6,1.7767866010262601e9,134291.743333955,-1.7716295256841727e7,3.148682646102737e9,-3.139562234818006e7,5.579841979719589e9,9.888129286994614e9,11.372501869093002,0.0,9.625475685809736,0.0,9.625471338197453,0.0
1.547105512630838,-2.5593464996147914,0.10420795650677828,3.3588015383527163,3.323100569802395,0.00018290808257697823,3.3362276595677716,11.150138321737238,3.1364935529341404,10.343960770850964,5.064803240121955,9.53122405346358,5.3663943755728386e-9,0.009686645005509462,1648.6262639922768,93.50118034440206,48.699034918650376,-2416.288983469812,219942.89140862395,-2.974191789940525e7,1729.057891901422,52.80063525438579,-2716.1711452457043,250843.66849190494,-3.418689271184299e7,86.1516095742026,-4589.995991100899,429607.1954289661,-5.898400201920354e7,-7770.716960324546,736535.7002828191,-1.018325392107232e8,1.2639743625710884e6,-1.759154087477395e8,-3.0407011338108194e8,0.4369116258208078,0.6987280486036512,1.0051246106677372,17022.578137836128,964.4536535089545,1727.981942424637,0.0,92.43976743305221,0.0,92.43976785587418,0.0,-0.7567705138598815,-0.34012531683315805,0.006953295394146094,3.8873478000195467,4.5885467881487445,-0.7482043147385345,0.6578833219573447,0.7277272652404565,0.8130325829412296,0.795840861284374,2.411043566305731e-9,0.7089703325688058,0.7454630616128317,0.13572439420160906,0.1357243934509318,0.02625468020044063,93.50118034440206,93.50118086707852,1729.057891901422,2.7531998556112985e-7,0.4013788561114445,-0.11923147692552194,1.0,10.0,0.0,0.0,0.05312219617030135,-1.0674194446995495,-0.0010113398720352133,1.4659055290490408,1.32434166459393,-15.253356769703,-53.34767128271781,-3.6888833304250586,-2.8249507456892946,-0.22055374590584229,7.781656884820281,-399.08043670946483,35328.717818217614,-4.6218426406951435e6,8.148139601195526e8,8.624876546912088,-471.1094262833645,41705.18399126209,-5.45604913574042e6,9.618600531825463e8,-831.2132623455482,73848.64914686474,-9.661218862925127e6,1.7031640125151198e9,130738.06605371842,-1.710741076095034e7,3.0157824656201906e9,-3.029216282563017e7,5.34002128034755e9,9.4555161520966e9,11.271554515726097,0.0,9.547738622434565,0.0,9.547734802754157,0.0
1.5678159645769503,-2.5460487280441235,0.10117331435660908,3.3273078752752747,3.293046064740349,0.00017142005633817028,3.3062673718473197,10.949144826828435,3.1097538178550774,10.165667047364185,5.048766431262431,9.498062666910105,4.952301242718999e-9,0.009550753162783717,1563.2226013074703,95.96637625512719,48.43073618209871,-2385.9789963112366,215742.56294924946,-2.898428907775505e7,1789.3502189300689,52.49145634253699,-2680.962808071963,245937.18032685845,-3.3299341634713292e7,85.61929631194305,-4528.50064859184,421001.3981593399,-5.742353158009953e7,-7663.149556543704,721427.907438259,-9.90876265560828e7,1.237431664793883e6,-1.7108487509694728e8,-2.955658178706124e8,0.4412493058190907,0.7018661793150295,1.005032558224439,16167.615408157459,907.5560961486146,1788.2724663240967,0.0,94.90186959892443,0.0,94.90186998351686,0.0,-0.7453023375078403,-0.3339323586290145,0.006842646731935636,3.8629487923944446,4.556897557702673,-0.7379054110120945,0.6514769339855139,0.7185532860749723,0.8000560866961727,0.78366431202687,2.12352669421302e-9,0.69885403513857,0.734632840861983,0.13143752719160326,0.13143752654138977,0.02519428741411626,95.96637625512719,95.96637673481438,1789.3502189300689,2.524687380759959e-7,0.38795791256576695,-0.11363021834361793,1.0,10.0,0.0,0.0,0.05372551703763957,-1.0409872428119424,-0.000942462564821823,1.4304914594493998,1.2812974560256096,-15.011049765015553,-52.02055414354871,-3.605078446662646,-2.766025259079657,-0.22050844785141938,7.732714165685488,-394.0656787361918,34664.43840514582,-4.5062918583128685e6,7.894193699479895e8,8.570625128812873,-464.8971357947654,40895.28041024631,-5.316297013347082e6,9.312973233925927e8,-819.7905896188547,72369.00535447954,-9.407835651566114e6,1.64801095625207e9,128038.76667126827,-1.6648265406901225e7,2.9162909824640007e9,-2.9460636710480273e7,5.160610546957014e9,9.13209941791985e9,11.193665619374748,0.0,9.487727182983022,0.0,9.48772373327023,0.0
1.593957218922844,-2.529512532364928,0.0975795122090756,3.2892418515159134,3.2566596541586565,0.0001582417059532701,3.2699184954970404,10.707995137793587,3.0773642322007957,9.95167705449925,5.0293050530245615,9.45782714212764,4.484081130292874e-9,0.00938233113539221,1463.1655395215325,99.07384726995807,48.1074531379925,-2349.66329768043,210743.68243804402,-2.8088811362129446e7,1866.1802148814456,52.11887410299353,-2638.791905725769,240100.42232180925,-3.2250816804730315e7,84.9778063265762,-4454.870863474259,410768.556734062,-5.55809635089606e7,-7534.405350915523,703472.1405619713,-9.584814724878088e7,1.2059004776703618e6,-1.653869497320374e8,-2.855397300938587e8,0.44661808425085475,0.7057085213327774,1.004920218309847,15170.860926074198,841.9487303548359,1865.1003280279458,0.0,98.00566161808014,0.0,98.00566196016169,0.0,-0.7312722602768704,-0.3264873018540675,0.006699485120110928,3.8334553985945234,4.518658032200934,-0.7251109101632164,0.6435110611199272,0.7073369049814963,0.7844147639368214,0.7689513998861741,1.8154991786267797e-9,0.6866128826902436,0.7215233965555484,0.12637621533102933,0.1263762147862004,0.023953364388584617,99.07384726995807,99.07384770139352,1866.1802148814456,2.268398829538229e-7,0.3720795535338831,-0.10711989195514629,1.0,10.0,0.0,0.0,0.05436697485222215,-1.0093374230452756,-0.0008639198896210813,1.3878364496880504,1.229779813805865,-14.72049203783163,-50.44277402942348,-3.504864231612788,-2.695397967209942,-0.22049492764126513,7.673543887833068,-388.04467645958607,33872.41361424333,-4.369480579159501e6,7.595625591069368e8,8.505087364453715,-457.4428077790647,39930.240470581295,-5.150939293236464e6,8.953879298405259e8,-806.0914179014328,70607.06339956446,-9.108223028584898e6,1.5832521784285858e9,124826.5072701847,-1.6105705134788368e7,2.799548830057722e9,-2.847868787801926e7,4.950231498603825e9,8.753108857882587e9,11.099552613513952,0.0,9.415180056354682,0.0,9.415177013849869,0.0
1.6185018540010254,-2.514231333664754,0.09442583289901137,3.2551077418253618,3.223977500768492,0.00014706214578894314,3.2372071464327945,10.493477357715593,3.048255965637042,9.761222667460663,5.011791794597263,9.42162552382946,4.092962520966363e-9,0.009227362198116417,1376.4050950768624,101.98673449882524,47.818647025206225,-2317.4107628514416,206335.26475755044,-2.730478884691017e7,1939.028714628329,51.78597568112134,-2601.3519635856674,234955.43938986026,-3.1333268151924137e7,84.40461489243843,-4389.5257883075365,401752.77902017196,-5.396940555839847e7,-7420.192438648387,687659.6999812282,-9.301632834764655e7,1.1781469928887656e6,-1.6040876491379854e8,-2.7678493159546655e8,0.4515526566245883,0.7092016744524975,1.004818573184198,14310.584174360378,785.9799668457625,1937.946962549929,0.0,100.91531471470898,0.0,100.91531502189707,0.0,-0.718557306186578,-0.31985211719577455,0.006563437722192894,3.807020931934037,4.48440101087658,-0.7133544679407161,0.6361684252073668,0.6971671166513157,0.770432396261942,0.7557667914577934,1.5725541075821465e-9,0.6756264839719307,0.7097542800282086,0.12194801500451692,0.12194801454100807,0.02287776186398337,101.98673449882524,101.9867348902651,1939.028714628329,2.0561453173871882e-7,0.3581658251202063,-0.10151895796946434,1.0,10.0,0.0,0.0,0.054862275093382755,-0.9812579226436102,-0.0007977249366923241,1.349787330590387,1.1841626132874892,-14.462176245510278,-49.05267529254459,-3.4160581346614727,-2.632656109356527,-0.2205185559016427,7.6205037956771,-382.6863694463674,33172.693342531,-4.249495795310638e6,7.335694865529826e8,8.44638241906981,-450.81307535968904,39078.231837958396,-5.0060174408719735e6,8.641470357669859e8,-793.9143108636586,69052.5246274534,-8.845817095212143e6,1.5269513842366085e9,121994.2385243822,-1.5630845929687982e7,2.698124167406124e9,-2.761985515290894e7,4.767582281987474e9,8.424300645957493e9,11.015237371822785,0.0,9.350153025006167,0.0,9.350150313184507,0.0
1.6408528840747096,-2.5005161156326112,0.09172452194431159,3.225293327891208,3.1953905358152714,0.00013777519549307906,3.208551828566227,10.307481109044872,3.022781997671627,9.59599697888477,4.996454850104595,9.389927090773995,3.772604903300683e-9,0.009088913051138733,1302.9252976404125,104.63483372530365,47.56734844825602,-2289.4924778979066,202543.18793464502,-2.6634714984397173e7,2005.9431402031657,51.49626025024464,-2568.9530926521597,230531.57526161027,-3.054943498401524e7,83.90574423231335,-4332.997874378775,394003.9210722876,-5.259334757507778e7,-7321.425302886195,674075.1873779893,-9.05994829035105e7,1.1543145712495015e6,-1.5616214344663355e8,-2.693203647016325e8,0.4559584147268737,0.7122910468028884,1.0047291565511518,13584.696501233386,739.2471261032206,2004.8598020530162,0.0,103.5606465026119,0.0,103.56064678166369,0.0,-0.7073641186336872,-0.3140906095277709,0.00643944963763864,3.783952925273935,4.45451932129405,-0.702894370882504,0.6296062893934198,0.6882029861589332,0.7582553913445969,0.7442604817071352,1.3836273639333312e-9,0.666025296839876,0.6994669087236595,0.11816442907982895,0.11816442867835315,0.021966425459330342,104.63483372530365,104.63483408420927,2005.9431402031657,1.8836285099632646e-7,0.3462670499236263,-0.09680628188505919,1.0,10.0,0.0,0.0,0.05523448201157932,-0.9569812508352569,-0.0007430701454075729,1.3167506283902353,1.1448373555022104,-14.238330263086661,-47.857769666154304,-3.33934432196569,-2.578336575483205,-0.2205649599720475,7.574214121755321,-378.04015033408695,32569.90447832147,-4.146805541206576e6,7.114682927971957e8,8.39517956680598,-445.067574397058,38344.68146493024,-4.882059397025984e6,8.37600027740099e8,-783.3664118115772,67714.91003565241,-8.621505706129733e6,1.4791390434267373e9,119558.61800950044,-1.522517061907792e7,2.612044233110811e9,-2.6886595379926227e7,4.612661917302493e9,8.145582531227892e9,10.941688874278881,0.0,9.293404742406203,0.0,9.293402294712529,0.0
1.6653375515276536,-2.485704437019031,0.0889370791528177,3.193937059644426,3.165285219438319,0.00012847439089549745,3.178336512857246,10.1132843858852,2.995941262516468,9.423376910889335,4.9802922145906985,9.356526459570018,3.4561911106630655e-9,0.008940161455670795,1227.9703288758988,107.53045656611518,47.304139681962006,-2260.3954316710965,198614.82724417016,-2.5944852874527697e7,2079.853557248082,51.19274927523652,-2535.1958913893423,225950.5126845078,-2.9742811214347053e7,83.38307170658908,-4274.118719430241,385982.97189862403,-5.1177919156197876e7,-7218.584654397174,660019.5706690719,-8.811463216130725e7,1.1296662814904605e6,-1.517980715541061e8,-2.6165298821273702e8,0.46069078453861495,0.7155800186265748,1.0046345390619695,12846.574266523348,692.2079778810938,2078.7686001436123,0.0,106.4534240128654,0.0,106.45342426454347,0.0,-0.6955187256240887,-0.30806742770317375,0.006304542301492398,3.7597242389246466,4.423146830344528,-0.6917253888800814,0.6225604564087185,0.678698334607502,0.7454869700117712,0.7321718870799886,1.20620322291232e-9,0.655924629710566,0.688642642765404,0.1142688870410485,0.11426888669677572,0.02103574060780317,107.53045656611518,107.53045689309947,2079.853557248082,1.714499628254784e-7,0.33401096516165496,-0.09202674826552637,1.0,10.0,0.0,0.0,0.05556650576350847,-0.9317141023183284,-0.0006886644010297027,1.28224062125437,1.1040596142878085,-14.004748850409552,-46.62059054277893,-3.259553447047896,-2.5217156332043578,-0.22063800441206494,7.5255917830320715,-373.1901081147659,31944.607221850434,-4.040948133060142e6,6.888284967699577e8,8.341425547500922,-439.0732021608042,37584.168228277835,-4.754352317650331e6,8.104220679564216e8,-772.3667125776058,66328.9150217078,-8.390544593456954e6,1.430219193588471e9,117036.32120939663,-1.4807712809713233e7,2.524022406897127e9,-2.6132479923598215e7,4.454340464383192e9,7.860914459469561e9,10.864469668741119,0.0,9.233799203961215,0.0,9.233797010924038,0.0
1.6924301403736162,-2.469566824599439,0.08604512999055003,3.160731799010342,3.1333611003105544,0.00011913082721166824,3.1462584041199726,9.909258595073146,2.9674629038886957,9.241881713283554,4.963148894254562,9.321103880835624,3.14309487996464e-9,0.008779097599649878,1151.2050019241788,110.72766298508479,47.0267677280673,-2229.8912002642105,194522.795359802,-2.523096451723444e7,2162.3511303423393,50.872816158658665,-2499.8166090631184,221180.5600925394,-2.8908486940695576e7,82.83204712061644,-4212.430856807789,377634.8904935846,-4.9714585387809955e7,-7110.876355876314,645397.206737815,-8.554693608129752e7,1.1040358544571232e6,-1.4729074034068573e8,-2.537379077738459e8,0.4658155432695106,0.7191089391706479,1.0045337637287626,12092.816015489778,644.6940493355524,2161.2645208002114,0.0,109.64769925464802,0.0,109.64769947967166,0.0,-0.6829079669296853,-0.3017317864218974,0.006157345163662405,3.7341153913131055,4.3900014535524,-0.6797357514313402,0.6149436138598351,0.6685525552432705,0.7320109118214561,0.7193879492027159,1.0398976058156676e-9,0.645227487530378,0.677177733006579,0.11023610693637115,0.11023610664469889,0.020080647494047733,110.72766298508479,110.72766328070398,2162.3511303423393,1.5484675023324678e-7,0.32132259239213556,-0.08715891076376346,1.0,10.0,0.0,0.0,0.0558531968184727,-0.9052675832011763,-0.0006343696994847005,1.2459958467754566,1.0615845966736939,-13.759505697013863,-45.33240020713888,-3.17608420245182,-2.4623466642297833,-0.22074069257322526,7.474196481582714,-368.09729502049566,31292.36796560505,-3.9312635328992666e6,6.655263996807292e8,8.284636973555369,-432.78230572384575,36791.35999749925,-4.622109405104904e6,7.824665023081359e8,-760.82853832415,64884.931827205335,-8.151527874170549e6,1.3799311472397764e9,114410.0603590234,-1.437596206171538e7,2.433595498884058e9,-2.535302883451593e7,4.2917952664816856e9,7.568835916106272e9,10.782885914881245,0.0,9.170796731490867,0.0,9.170794784071152,0.0
1.7163469765048105,-2.45553409216766,0.08364653915752016,3.132639115399184,3.1063181441524157,0.00011161989740376361,3.1190587339450384,9.737976628739423,2.9433254325872387,9.089392358881643,4.948630040636027,9.291107769367976,2.8951279083459855e-9,0.008639971929039128,1088.3638606730428,113.54380808775196,46.79331501863558,-2204.3416508357886,191116.2814154165,-2.4640393585536048e7,2235.780422438743,50.60345169403031,-2470.1919841276626,217211.25656965259,-2.8218593878923714e7,82.36804120673585,-4160.792977545913,370690.9009657264,-4.850512589351382e7,-7020.745583573712,633239.3800279998,-8.342570044561006e7,1.0827346139612678e6,-1.4356889187622663e8,-2.4720531964843774e8,0.4702447203090561,0.7221326655233228,1.0044480900559571,11477.214737998258,606.2963456115708,2234.6924707818657,0.0,112.46143805251906,0.0,112.46143825675728,0.0,-0.6721963842417463,-0.2964075391864703,0.006029847247215004,3.7124985911085213,4.3620343927451675,-0.6694809947228229,0.6083791150144955,0.659908264283732,0.7206480577187233,0.7085889157258379,9.149254865369871e-10,0.6361785967208679,0.6674785879639272,0.10689769192036769,0.1068976916675092,0.019296639403497882,113.54380808775196,113.54380835869722,2235.780422438743,1.4179722310534027e-7,0.3108223068353306,-0.08319272171229997,1.0,10.0,0.0,0.0,0.0560448136451056,-0.883152915342496,-0.0005910077735035656,1.2155998417898872,1.0262576198916906,-13.553761094389905,-44.260259666366046,-3.106314327919775,-2.4126103864653374,-0.22084661374891623,7.430810891282077,-363.82528042251704,30748.715673778494,-3.8404197441880135e6,6.463496965446568e8,8.236722852350635,-427.50811692086717,36130.91698822977,-4.5126464611569885e6,7.594738920796306e8,-751.1596233477146,63682.721625877224,-7.9538003635326065e6,1.3385954658961697e9,112224.77010394832,-1.401900570213363e7,2.359311068392071e9,-2.4708987835126422e7,4.1583468408712053e9,7.329185820292524e9,10.714047850977586,0.0,9.117614587765765,0.0,9.11761283016121,0.0
1.7425627654230782,-2.440375390221283,0.08117017351956855,3.103077967428152,3.077828588533099,0.00010409462075455206,3.0903813819096824,9.559082457359624,2.917882978540879,8.929995548099393,4.933344497255703,9.259531153390576,2.6502551595819643e-9,0.008490733080765084,1024.3287737991052,116.62357392080375,46.548987339740485,-2177.7221230907785,187587.45527376977,-2.4032233652199674e7,2316.893684973215,50.321430466640784,-2439.3344184924954,213100.94944873973,-2.7508453921752017e7,81.8821350193072,-4107.021362068205,363502.99913789093,-4.726070869308314e7,-6926.919437064634,620659.5098580907,-8.124411328855684e7,1.0607029604379172e6,-1.397428650382765e8,-2.4049292909387168e8,0.47500040664159177,0.7253533860208586,1.004357574234341,10851.02464547022,567.629640540609,2315.8043828731993,0.0,115.53875277386852,0.0,115.5387529578803,0.0,-0.6608930965590267,-0.2908419630748573,0.005893218577159945,3.6898105302763056,4.332692690208148,-0.6585975067436222,0.6013566595289208,0.6507560755424362,0.7087310423441565,0.6972442450522471,7.97540331159749e-10,0.6266597785410056,0.6572753152456966,0.10345666752567075,0.103456667308655,0.018495008333252835,116.62357392080375,116.62357416753714,2316.893684973215,1.290032261122161e-7,0.3000059967784071,-0.07916655952941853,1.0,10.0,0.0,0.0,0.056197219437340504,-0.8601488124437062,-0.0005478357706047252,1.1839045094046825,0.9897200154905417,-13.33902318969877,-43.14967078311817,-3.033756916074193,-2.360776554267534,-0.22097572341874455,7.385273666325558,-359.36813519897424,30184.89846809042,-3.7467708287437106e6,6.266994880756626e8,8.186456131507455,-422.0081364406708,35446.34470784148,-4.399865942026691e6,7.359268123030214e8,-741.081208748113,62437.26256033064,-7.750193453051133e6,1.2962868560522342e9,109962.08030710579,-1.3651640408975502e7,2.2833211841430535e9,-2.40465371954781e7,4.021912026790275e9,7.0843118692485485e9,10.641826494795163,0.0,9.061796431353148,0.0,9.061794856911968,0.0
1.7712938153571023,-2.424022024867762,0.0786248295980063,3.072066873574781,3.047906115494903,9.660468814095726e-5,3.060239855889001,9.37291630495982,2.8911450781129417,8.763966418646273,4.917308687670748,9.226408346984575,2.410339563396957e-9,0.008331040488052261,959.4648810502661,119.99002190037824,46.294288503543356,-2150.1011590999196,183947.92604474898,-2.3408898651323978e7,2406.5149328792268,50.02729212220924,-2407.32395170169,208863.32597865947,-2.6780917243282672e7,81.37521467739344,-4051.256897929849,356095.42554819904,-4.598638446949333e7,-6829.6466919872855,607700.5785025973,-7.901112896070576e7,1.0380171824870978e6,-1.3582854147728387e8,-2.3362891398881683e8,0.48009683594365576,0.7287762885021138,1.0042622652319375,10217.616035244768,528.9356050263219,2405.4242899000424,0.0,118.9027282054021,0.0,118.90272836990475,0.0,-0.6490107403465071,-0.28504561516605154,0.005747638580910981,3.6660856341313064,4.3020225189236845,-0.6470954551499769,0.5938678707211574,0.6410974481944229,0.6962754027870214,0.6853665323244522,6.885193154760509e-10,0.616679473512764,0.6465772613165086,0.09992527615717554,0.0999252759728606,0.017679354961552707,119.99002190037824,119.99002212354814,2406.5149328792268,1.1656365843259834e-7,0.2889162680441676,-0.07510180502502659,1.0,10.0,0.0,0.0,0.05630411994057477,-0.836319322664069,-0.000505157331932764,1.1509973636215898,0.9521229813986303,-13.115737163349179,-42.00406133160867,-2.9586081159387048,-2.3069695998762834,-0.22112941129920516,7.3376541154864245,-354.7364964329744,29602.705469189594,-3.650680451813263e6,6.06664544883822e8,8.133916800135541,-416.2958619700166,34739.860682013226,-4.28421274417218e6,7.119329477119975e8,-730.6186238609826,61152.67132566382,-7.54152279129428e6,1.2532011357593207e9,107629.61742928022,-1.3275360196387246e7,2.205981706016685e9,-2.336841100624995e7,3.8831371362694416e9,6.835387201864145e9,10.566335928687868,0.0,9.003427227633885,0.0,9.003425828318338,0.0
1.7945230901653053,-2.410992974845232,0.07668560102153682,3.047988641217492,3.0246486055290926,9.106649638251551e-5,3.036798631519279,9.229446102307099,2.8703512641690896,8.635901454248538,4.904863136038592,9.200703882964163,2.2355602101837623e-9,0.008204839262242209,910.7390655067202,122.70489664170714,46.09777786831053,-2128.8781873166595,181166.75254762406,-2.293527569563816e7,2479.5107129825747,49.80022843996785,-2382.733441096144,205626.23122367435,-2.622834221584395e7,80.98377071671001,-4008.4292824493855,350438.8689207299,-4.5018914638260104e7,-6754.961056506537,597808.6216153604,-7.731655434325628e7,1.0207071386144588e6,-1.3285929734225358e8,-2.2842442050698033e8,0.4841317680149346,0.7314660711215343,1.0041880441355304,9742.204612876654,500.1811032184072,2478.4190880328806,0.0,121.6157598609089,0.0,121.61576001140352,0.0,-0.6397740063031878,-0.2805758344330321,0.005633310707876095,3.6477262817711873,4.278297325166909,-0.6381159892587267,0.5879703292197437,0.6335603116789854,0.6866381340367026,0.6761625056053965,6.129407385635793e-10,0.6089355454873076,0.6382765791583431,0.09723818947354951,0.09723818931153817,0.017063616053004604,122.70489664170714,122.70489684781586,2479.5107129825747,1.0756479497055602e-7,0.2804874339959107,-0.07205558766625628,1.0,10.0,0.0,0.0,0.056350568105263274,-0.8180367770629868,-0.00047379941388359407,1.125703708626074,0.9234671529896827,-12.9437995343084,-41.128335310896524,-2.9009553739801595,-2.265603717712027,-0.22126085640960838,7.3008034029075946,-351.1728687495121,29157.34168039813,-3.57759756505809e6,5.915147415229889e8,8.093277388688527,-411.9028987524433,34199.6956999246,-4.1962979308731565e6,6.937993637192631e8,-722.5758780785707,60171.00619181173,-7.382984787696363e6,1.220656406764278e9,105848.10439056464,-1.2989634009366162e7,2.147595290404277e9,-2.2853757154077966e7,3.778428101970072e9,6.647670323245592e9,10.507940211824646,0.0,8.9582586853602,0.0,8.95825741079501,0.0
1.8275160496942056,-2.392774578628348,0.07409838329997923,3.0152178984790177,2.9929612534359866,8.390638364795007e-5,3.0048445862705813,9.035714402739451,2.842003784426455,8.462805632041402,4.8879406873210405,9.165756226358798,2.0131475713525838e-9,0.008029987886683968,846.7269344022981,126.549981663248,45.8322490467001,-2100.3194295358635,177445.3124131934,-2.2305234806743216e7,2583.9834137599223,49.49320583820082,-2349.6496418240317,201296.23592801456,-2.5493576854004093e7,80.45427104765162,-3950.8233765563614,342875.3219562742,-4.373300045263684e7,-6654.531272838606,584586.8360226543,-7.506517583918941e7,997579.3191119996,-1.2891614665413992e8,-2.2151594460987878e8,0.489735712649435,0.7351733089499445,1.0040867608464572,9117.897957391218,462.81184190539585,2582.890544318839,0.0,125.45845508039018,0.0,125.45845521332605,0.0,-0.6271965779205666,-0.2745368326420754,0.005476291779594914,3.6228376055530713,4.246146524534631,-0.6258412559232974,0.5798317290928583,0.6232531836973376,0.6735711508043551,0.6636640029002515,5.215981952139568e-10,0.5984052249288206,0.6269897477301912,0.09365725462627746,0.09365725449077823,0.01624983383151621,126.549981663248,126.54998184778216,2583.9834137599223,9.619609925824069e-8,0.2692706955248879,-0.06806040393973704,1.0,10.0,0.0,0.0,0.05636369186424236,-0.7934700285497837,-0.0004335266154869043,1.0916588547972939,0.8852421381748947,-12.711841725132238,-39.95584077755894,-2.823483274013642,-2.2098964793480285,-0.22145572037609484,7.25084654574961,-346.3705416650579,28560.74547827606,-3.4802810040402682e6,5.714617008628013e8,8.038210789545928,-405.98589004713807,33476.490454427425,-4.0792955486790203e6,6.698102492826095e8,-711.7475699680589,58857.39723142717,-7.172109103812439e6,1.1776267576503296e9,103465.45139161903,-1.2609792291810371e7,2.070441918322095e9,-2.2169961002956904e7,3.6401407138988123e9,6.399895899839059e9,10.428807516089671,0.0,8.897026757316807,0.0,8.897025637871751,0.0
1.8533778906926457,-2.3787224125079716,0.07219655935850441,2.9906289138848967,2.969160300944516,7.881129323569893e-5,2.980832441432598,8.891525135860235,2.8206983113890605,8.333845029822715,4.875261804408275,9.139574335288346,1.8574969388185576e-9,0.007896467101899476,800.4433843292493,129.55488083156078,45.63460204991912,-2079.1471057673016,174702.00019637513,-2.184353507987882e7,2666.5067936381797,49.264483839146514,-2325.1268548192456,198105.40586191893,-2.495535500418769e7,80.05961518056483,-3908.1334574339826,337303.6502832128,-4.279145381505263e7,-6580.1249011640475,574850.7026629191,-7.341742540503398e7,980555.3388190339,-1.2603148080134617e8,-2.1646421555116948e8,0.4940278002954414,0.7379910570015576,1.0040105880659809,8666.468799410855,436.0783987980697,2665.413066843916,0.0,128.46165920245664,0.0,128.46165932329447,0.0,-0.6177606436037046,-0.2700400240897839,0.005357663327941321,3.604246377328759,4.222139523086216,-0.6166003680660324,0.5736434466346464,0.6154851485564816,0.6638054020453031,0.6543091854263329,4.609911996497507e-10,0.5905123757217962,0.6185305389581172,0.0910275268596598,0.09102752674145612,0.015657286103268307,129.55488083156078,129.55488100109304,2666.5067936381797,8.829863449514633e-8,0.26104715685420354,-0.06517436292265687,1.0,10.0,0.0,0.0,0.05633648308177416,-0.7752808631720493,-0.00040506499161131233,1.0664141044157667,0.8571617593790858,-12.539378632803146,-39.090770077194236,-2.766116657283085,-2.1685547875893647,-0.221613328349487,7.213529804814208,-342.8048897907736,28120.452301130445,-3.4088937705835337e6,5.568405469600191e8,7.997097595225982,-401.5947805697839,32943.04374336632,-3.993515192843172e6,6.5232909005162e8,-703.715201769789,57888.98235732521,-7.017591569421818e6,1.1462883019171033e9,101709.860416788,-1.2331621850720033e7,2.014283123530734e9,-2.1669475797387425e7,3.5395407503725863e9,6.219750385818832e9,10.369720285906066,0.0,8.851288446312202,0.0,8.851287432885409,0.0
1.879648257800983,-2.364647611131315,0.07036902278025159,2.9665772029863717,2.9458592589277703,7.405073212253982e-5,2.9573167298203855,8.751470865218947,2.7998290400424493,8.208471804970438,4.862881006381836,9.11400935876252,1.7141776981429577e-9,0.007763954100529183,756.6210916430108,132.59893658560074,45.442708913880054,-2058.658374081836,172059.92544178985,-2.1401096655886173e7,2750.8833739032148,49.042234257251614,-2301.398631956178,195033.1776122182,-2.443976259769188e7,79.67593007758532,-3866.833490472775,331940.6513329025,-4.188981023334564e7,-6508.155216832678,565482.1091394939,-7.184007329007554e7,964179.300389871,-1.2327107181198987e8,-2.1163189786962348e8,0.4983003828162573,0.7407779654955403,1.0039359528996719,8238.843790564099,410.98680368724814,2749.7888779651366,0.0,131.50414566861465,0.0,131.50414577846126,0.0,-0.6085366615367671,-0.2656706970931043,0.0052411554413685085,3.5861384853819436,4.198763682151661,-0.60754351207495,0.567525291951764,0.6078607808609754,0.6542864316959884,0.6451795489097537,4.076761617242545e-10,0.5828001188629806,0.6102656351162488,0.08850223898127699,0.08850223887807207,0.015092423950225354,132.59893658560074,132.59893674139448,2750.8833739032148,8.10724171200444e-8,0.25316280022315746,-0.06244198077591974,1.0,10.0,0.0,0.0,0.056279847182187634,-0.757695285025352,-0.00037862887371007103,1.0419794752847398,0.8302031469118669,-12.372021333297393,-38.25679918403614,-2.710644913462848,-2.1285027752592836,-0.22177640411925553,7.1771832207639665,-339.34969631343654,27695.98249333509,-3.340424452626718e6,5.428889330360436e8,7.9570705644096655,-397.34146164658284,32428.99911393584,-3.911279495043827e6,6.356563950894545e8,-695.9377196331577,56956.213115695755,-6.869528658968933e6,1.116413489164293e9,100019.65286117396,-1.2065197156760942e7,1.9607729004016068e9,-2.1190350624683693e7,3.443731475881702e9,6.0482664957083845e9,10.312187578029693,0.0,8.806739712251584,0.0,8.80673879449763,0.0
1.9143530376344011,-2.346352547357357,0.06810293301013769,2.936143169416393,2.9163472001914177,6.833388534743532e-5,2.9275229103908433,8.57566098579506,2.773380395933529,8.050930354911603,4.847252951423045,9.081740337965007,1.5449615250360918e-9,0.007593603346480905,703.2249080835719,136.6073528919071,45.202106377204345,-2033.0584111624685,168776.23646586173,-2.0854282026060134e7,2863.172116982015,48.76325836794173,-2271.7537941337346,191215.98776131243,-2.3802772435018715e7,79.19397708272886,-3815.24311821427,325279.3018475025,-4.077629764368454e7,-6418.270447503729,553849.2895314468,-6.989283785540539e7,943852.5272516729,-1.1986472643181916e8,-2.056712655119049e8,0.5038147389590871,0.7443490843962625,1.003841358678685,7717.27008643035,380.7011302883041,2862.0767553435408,0.0,135.51071289779088,0.0,135.51071299485665,0.0,-0.5968792607826209,-0.2601841866634699,0.005093319869800208,3.563346204712916,4.169349943703237,-0.5960677673735671,0.5596949882057038,0.5981794991736304,0.6422904802913961,0.6336588166971684,3.4789585762864304e-10,0.5730544786155819,0.5998229772020518,0.08537283533501402,0.08537283524836105,0.014398230428416923,136.6073528919071,136.60735303157816,2863.172116982015,7.260040302617401e-8,0.24341160525027294,-0.059110147580200056,1.0,10.0,0.0,0.0,0.05616661771355928,-0.7357400507126678,-0.0003470947175327738,1.0114392373245886,0.7968220137607345,-12.162184324856952,-37.218826419171805,-2.641372854035755,-2.07837934596971,-0.22199468685267948,7.131434198719784,-335.02560986624417,27167.81494112955,-3.255716586132187e6,5.257275558067709e8,7.906713966702336,-392.0209505855925,31789.690876415592,-3.809593051643661e6,6.151587911277018e8,-686.2126900018238,55796.726273037144,-6.686540702294055e6,1.079704606621634e9,97919.6755838733,-1.1736100845367443e7,1.8950569774101725e9,-2.0598831355786502e7,3.3261311598989124e9,5.837893200664225e9,10.239796041523464,0.0,8.750667313133329,0.0,8.750666505810607,0.0
1.939654561892745,-2.3332223772135032,0.06654879223657062,2.9148570858054654,2.895687848384569,6.453328035217878e-5,2.906660593915389,8.453640274613123,2.754854175663344,7.94147994180967,4.836353305994539,9.059234705253163,1.4343360719471603e-9,0.007472706674614826,667.2413527536371,139.5203243306911,45.03541396247915,-2015.3779379759753,166519.6989569823,-2.048050047159839e7,2945.60794590275,48.569738087029485,-2251.2806650176003,188593.5031005777,-2.336749839275826e7,78.85938801174764,-3779.6178094679203,320704.0963950002,-4.001566938985333e7,-6356.21040186054,545861.9136561636,-6.856318431813759e7,929900.062633204,-1.175395968386833e8,-2.0160416091924345e8,0.5077450798087089,0.7468771846915077,1.0037751129650823,7365.283743897028,360.4686083501603,2944.512056366232,0.0,138.4224891542932,0.0,138.4224892431268,0.0,-0.5887390165174546,-0.2563753784047089,0.004989800691723115,3.5474927106317953,4.148896342575774,-0.5880369562200001,0.554161814900342,0.5913879115636715,0.6339338472556446,0.6256232715871793,3.107254968547329e-10,0.5662479435440986,0.5925306921747447,0.08322750521457228,0.08322750513805457,0.013926139170319853,139.5203243306911,139.52032445988294,2945.60794590275,6.709914020183066e-8,0.2367404866936628,-0.056861412024235634,1.0,10.0,0.0,0.0,0.05606047065106737,-0.7205839566362043,-0.0003262662930026385,0.9903370530496522,0.7739658232988053,-12.016723938010903,-36.50433825404478,-2.5935394341168045,-2.043697232272045,-0.22215485841035681,7.099613036581495,-332.0343395483988,26804.43690688945,-3.197755682117543e6,5.140491361526446e8,7.871704700392962,-388.3419136544563,31350.05159441713,-3.7400484741278365e6,6.012170201821709e8,-679.4904803942053,54999.744079384516,-6.561454322602149e6,1.0547490129212539e9,96476.91443112068,-1.1511248991085343e7,1.8504042116864834e9,-2.0194881712573133e7,3.2462643420676003e9,5.695093326065541e9,10.189457900864854,0.0,8.711665952016874,0.0,8.711665215330076,0.0
1.9722460547855758,-2.316559250925168,0.06465854672366268,2.8884861931097676,2.870073165921639,6.00436927857984e-5,2.880788726989045,8.303558064059745,2.7318708755505368,7.806732002116892,4.822892258861449,9.031439289382803,1.3057242194470071e-9,0.007320966960341141,624.2142029948457,143.2609145095878,44.83087005074253,-1993.740825147845,163770.72803671565,-2.0027354884675704e7,3052.483532140387,48.33194885737817,-2226.2256868845166,185399.39906375637,-2.2839960416672293e7,78.44789407079269,-3736.0218442091505,315132.9365783158,-3.9094097006133206e7,-6280.272629778681,536138.2598892186,-6.695269836424892e7,912919.2246977576,-1.147243090707006e8,-1.9668133810013235e8,0.5127004005899308,0.7500447867656116,1.0036929685784506,6943.65663048461,336.46089918499365,3051.3870849909126,0.0,142.16171988958027,0.0,142.16171996897538,0.0,-0.5786734346774203,-0.2516898744320698,0.0048615850300307625,3.527962031231196,4.123703886169871,-0.5780891802477329,0.5472451475267753,0.5829531766763746,0.6236204999600801,0.615695142974216,2.694725794825594e-10,0.5578277658767506,0.5835110192625372,0.08061881751487464,0.08061881744944935,0.013356368948780414,143.2609145095878,143.2609146266613,3052.483532140387,6.074304733127496e-8,0.2286451048812324,-0.054166548962944885,1.0,10.0,0.0,0.0,0.05589898076842613,-0.7020383591635981,-0.00030181013844558856,0.9644963674353563,0.7462158753353323,-11.838029565782517,-35.63228575171537,-2.5349901352174857,-2.001164471451845,-0.22236137925987154,7.060411373925698,-328.367776155249,26361.259438997226,-3.1274209657826573e6,4.999487224108832e8,7.828594548203055,-383.8339527027938,30814.086604945896,-3.655694067295308e6,5.843914661958182e8,-671.2563397220761,54028.54858971166,-6.409797196059469e6,1.0246451717936013e9,94719.51453314947,-1.1238755514388278e7,1.7965643425539684e9,-1.970556221721912e7,3.150009472112216e9,5.52307132901664e9,10.127458430285614,0.0,8.663619045523163,0.0,8.663618389319518,0.0
2.0036935455500613,-2.3007400234072444,0.06294456035593989,2.864091395022881,2.8463583505635777,5.6099954287603446e-5,2.8568312495874295,8.16580135948164,2.710578648464554,7.6829229467879845,4.810488466681007,9.00582465168087,1.1947250296259655e-9,0.0071787002491428935,585.9361667233585,146.8577399856129,44.643744228699525,-1973.9982470293778,161274.44891788356,-1.961797517480519e7,3156.320566372272,48.11403576467609,-2203.362847685299,182499.46519916353,-2.236351462203891e7,78.07037071187257,-3696.2402267752373,310075.9780893601,-3.8262037180258244e7,-6210.982709733375,527314.2113422957,-6.54991081057018e7,897513.4606611505,-1.1218413884800969e8,-1.922411172379721e8,0.5173713077887413,0.7530109275458376,1.0036169294411121,6567.684349907247,315.2707670206827,3155.2237060165276,0.0,145.75741625479353,0.0,145.75741632616553,0.0,-0.5693847319896437,-0.24738862943951734,0.004743155245067066,3.510012529572007,4.100554985339733,-0.5688938919562256,0.540788528095782,0.575132248182545,0.6141200366545894,0.6065389207047533,2.356158688022929e-10,0.550051746855918,0.5751829446147206,0.07825359154674917,0.07825359149029212,0.012843942265642297,146.8577399856129,146.85774009228692,3156.320566372272,5.5293784230018265e-8,0.22132237423444776,-0.051761429372486206,1.0,10.0,0.0,0.0,0.055720769289105576,-0.6851125094848308,-0.0002804670878874538,0.9408964365456314,0.7211070701158383,-11.67424065574484,-34.838495680218905,-2.4815339030736787,-1.962251914941588,-0.22255998074810668,7.024383851742652,-325.01610002734134,25958.307011940702,-3.0638119355286453e6,4.872648815714654e8,7.7889934283432884,-379.71462185160294,30326.974088054332,-3.579440570096117e6,5.692634042944385e8,-663.7344721212463,53146.25579975614,-6.272767173711398e6,9.975912970378535e8,93123.67450685974,-1.0992657519192668e7,1.7482023724786825e9,-1.9263847362112053e7,3.0635895336683073e9,5.368700450636708e9,10.070489663846635,0.0,8.619462729711309,0.0,8.619462141476845,0.0
2.0342576198538347,-2.285601327185949,0.06137380093544157,2.8413078680655497,2.824193240964632,5.259293689015883e-5,2.8344361440733685,8.038087087946561,2.6906656043629607,7.568027103568419,4.798952597525523,8.98199878488985,1.0976814181251937e-9,0.00704422089659472,551.504576788915,150.34182308864303,44.470937591494284,-1955.806417992797,158984.31298785095,-1.9244180602977075e7,3257.891670612665,47.9124200961107,-2182.2929246726226,179839.38895128766,-2.192859317688775e7,77.72064562412707,-3659.5760085890925,305438.07652614196,-3.750269683809471e7,-6147.122289832054,519222.96043225966,-6.417292657353447e7,883390.1220928504,-1.0986729006682986e8,-1.8819248283583623e8,0.5218110335783553,0.7558130708527296,1.0035458895661662,6228.594598744785,296.3430845730769,3256.7945206540967,0.0,149.2405647854219,0.0,149.24056484988006,0.0,-0.560732336750803,-0.24340066653592932,0.004632825307432386,3.493359546211837,4.079080249939436,-0.5603168102194576,0.5347101166561902,0.5678140266803933,0.6052828385903078,0.5980129535618381,2.0738465540901333e-10,0.5428017345679176,0.5674197544374927,0.07608585909435298,0.07608585904527045,0.012377875361889668,150.34182308864303,150.34182318627288,3257.891670612665,5.055908764235219e-8,0.21462659280137683,-0.04958968377841266,1.0,10.0,0.0,0.0,0.05552996032931071,-0.6695062420291716,-0.0002616035436595589,0.9191247181800164,0.6981467594633841,-11.522606041828233,-34.108337326320516,-2.4322254661651526,-1.9262896919198536,-0.22275167307138885,6.990959076837154,-321.92198736222576,25588.16486016059,-3.0056720654554535e6,4.7572918361572254e8,7.7522685859619145,-375.9129923339791,29879.690162827246,-3.5097716637356966e6,5.555105947798097e8,-656.7945952264882,52336.41064245325,-6.147621275952835e6,9.730073762748301e8,91659.43289613459,-1.0767996074656032e7,1.704274736832487e9,-1.8860777532313824e7,2.985127663225912e9,5.228606395829355e9,10.017642258889177,0.0,8.578496596002685,0.0,8.578496065993473,0.0
2.0641708663824336,-2.271003645261073,0.05992025017113217,2.819839995228975,2.8032936213404698,4.943966556216389e-5,2.8133174198112294,7.918587246633583,2.671878336244508,7.460420352656622,4.788131634974081,8.95964473666165,1.0118541166522292e-9,0.00691612016862152,520.2207992475445,153.74060341959319,44.30997119334029,-1938.891736354407,156863.5441418154,-1.8899555066742226e7,3357.9041778836,47.72423300640124,-2162.6981736467383,177376.27211219017,-2.1527695100880884e7,77.3937635250258,-3625.474497602595,301144.1065294402,-3.680291607709933e7,-6087.721795754104,511732.84236391325,-6.2951056341916315e7,870318.3012575137,-1.0773320860020229e8,-1.8446420670479533e8,0.5260643489655851,0.7584822460580778,1.0034789483266557,5919.605705314074,279.253470186253,3356.8068465561005,0.0,152.63857794674473,0.0,152.6385780051724,0.0,-0.552602224782776,-0.23966910950112058,0.004529207549761823,3.477774056459001,4.058982489774282,-0.5522483048685146,0.5289419815379972,0.560907778756098,0.5969883807819458,0.5900028697429306,1.835134901578617e-10,0.5359821219786456,0.560118922379761,0.07407947031893806,0.0740794702760099,0.011949617587461677,153.74060341959319,153.74060350926365,3357.9041778836,4.63959489140273e-8,0.20844336195345486,-0.0476078121555411,1.0,10.0,0.0,0.0,0.05532916905912273,-0.6549808510193842,-0.00024474096185223536,0.8988523189667141,0.6769468093806212,-11.380926050923208,-33.430233910211484,-2.386313148799007,-1.8927434968208634,-0.2229375078375737,6.959677320076973,-319.0397066208673,25244.964941749677,-2.9520144854370337e6,4.6513233190272003e8,7.7179110597028515,-372.3725039766226,29465.09728174785,-3.44549714105712e6,5.428819360374038e8,-650.3328590879303,51586.00518332215,-6.032207737583809e6,9.504417144380479e8,90303.1183602552,-1.0560883435395632e7,1.6639692343358405e9,-1.8489332772445098e7,2.913163998259922e9,5.100166177557165e9,9.968184625973755,0.0,8.540157128639585,0.0,8.540156649142062,0.0
2.0936179263847734,-2.256838638888005,0.058564302168799945,2.799462696430525,2.7834429570425994,4.657852526009777e-5,2.7932570876769613,7.805915931821877,2.654023701840035,7.358870809239464,4.777909348805621,8.938521525649088,9.35223200988929e-10,0.006793315430092578,491.56150124314877,157.07575159085997,44.15897082858461,-1923.0475205837374,154884.42460234422,-1.857927528866228e7,3456.9267532723757,47.54730060087458,-2144.3384522122574,175077.7786592244,-2.1155181674138762e7,77.08596305779636,-3593.5163069406335,297137.43442585604,-3.615280255193269e7,-6032.047921676686,504744.5945288939,-6.181613590585142e7,858123.9094365328,-1.0575141342453593e8,-1.8100275714676976e8,0.5301658108457381,0.7610422672209125,1.0034154184699453,5635.644319849961,263.6859792972362,3455.8293376840397,0.0,155.97310636758155,0.0,155.9731064206967,0.0,-0.5449074798430757,-0.23615082014273772,0.004431236216441847,3.4630823452038815,4.040036118421129,-0.5446045541726888,0.5234319426394773,0.5543442118047582,0.5891450882698915,0.5824216932666604,1.6309639429741513e-10,0.5295201435145064,0.553202418816479,0.07220720738188592,0.0722072073441566,0.0115527568105363,157.07575159085997,157.07575167345695,3456.9267532723757,4.269933183473868e-8,0.20268657470528906,-0.04578331042016516,1.0,10.0,0.0,0.0,0.055120180771699445,-0.6413557654026419,-0.00022952514225458415,0.8798301303817914,0.6572144648950304,-11.247534010562667,-32.795447111302664,-2.3432284497717957,-1.8612087572566671,-0.22311835819071585,6.9301898686755905,-316.33466388830146,24924.280507564235,-2.902096778727646e6,4.553173159192579e8,7.685534600122746,-369.0503638414,29077.811063549514,-3.3857217108928985e6,5.311890867079882e8,-644.2706795464264,50885.22692735002,-5.924908163192645e6,9.29555570727367e8,89036.87547375677,-1.0368395919523455e7,1.626676877553464e9,-1.814423465870253e7,2.8466041393580604e9,4.981413828960148e9,9.921561441583897,0.0,8.50401689773643,0.0,8.504016462515185,0.0
2.129987365110432,-2.2396162257232874,0.05698435210506466,2.7752680990776617,2.7598578070391335,4.334340339325421e-5,2.7694213848675506,7.673101743646848,2.632796637187174,7.239049337907037,4.765841253739151,8.913574024158258,8.500973928330115e-10,0.0066460212194278685,458.8343775074751,161.1804572978673,43.982110922338215,-1904.513079673529,152578.27656174402,-1.8207694171944484e7,3579.985758675977,47.339490824865486,-2122.852852844711,172399.467663849,-2.072306262348435e7,76.72376037116194,-3556.106004535014,292468.8156317676,-3.539878741263196e7,-5966.862244621875,496602.321294367,-6.0500067964101195e7,843917.0631372046,-1.0345374767506585e8,-1.769904429747454e8,0.53511871059563,0.7641160276887836,1.0033400189201733,5310.141519384368,246.01014622934574,3578.8883621312593,0.0,160.07722243967993,0.0,160.07722248697937,0.0,-0.5358020655633319,-0.232003745914461,0.004315489026042601,3.445777158770842,4.0177155662777855,-0.5355513033918334,0.5168476488303448,0.546542547790624,0.579871100846446,0.5734492538924212,1.414384856103935e-10,0.5218626402845478,0.5450082979560964,0.07002459708953702,0.07002459705725013,0.01109356661498308,161.1804572978673,161.18045737264544,3579.985758675977,3.8616937069068546e-8,0.19599250933618503,-0.043687210896234285,1.0,10.0,0.0,0.0,0.0548493600160489,-0.6253850066373345,-0.0002124223705073499,0.8575268184947586,0.6342798859382367,-11.090552218160484,-32.05294665118461,-2.292702250217323,-1.824158522516432,-0.2233384486423005,6.8954574805967255,-313.1633031750922,24550.06209412115,-2.84411680387063e6,4.439701195303647e8,7.647410440726475,-365.1561009997865,28625.989182540736,-3.3163137106081806e6,5.1767561958227116e8,-637.165466104836,50067.89729344509,-5.800357946125837e6,9.054259155687077e8,87560.45054467715,-1.0145035985217646e7,1.5836086664975812e9,-1.774392280095494e7,2.7697634264117136e9,4.844369470695886e9,9.866636412480108,0.0,8.461448513322349,0.0,8.461448126322512,0.0
2.158865820449379,-2.2261492728876253,0.05579884234569232,2.756777986578886,2.7418220526032697,4.098622578539377e-5,2.7511933181940673,7.572310952929354,2.616553963534384,7.148031682677445,4.756674515573408,8.894614615129269,7.891550320370141e-10,0.006532405770210195,434.76895956382424,164.4284605875476,43.848851224948554,-1890.5600730686967,150848.48779394798,-1.793012695323263e7,3678.2804730427692,47.18242784018659,-2106.6701587544176,170390.39294247233,-2.040030551981253e7,76.44942769512849,-3527.9182439299293,288966.65854662046,-3.483566649937752e7,-5917.732102923129,490494.45338828454,-5.951732237108924e7,833260.3161000794,-1.0173827653736526e8,-1.73995294445354e8,0.5389660293076266,0.766490598994473,1.0032824319903155,5069.807800761961,233.0797439633846,3677.18318409867,0.0,163.32488880318232,0.0,163.32488884637806,0.0,-0.5288677174654841,-0.2288568392643453,0.004227516330361346,3.4326608820207816,4.000793099923952,-0.5286513731462877,0.5117864786123735,0.5405753183669466,0.5728125689046885,0.5666142399013613,1.2661489840420567e-10,0.5160221531148017,0.538760098063786,0.068385911136871,0.06838591110826174,0.010751310716489994,164.4284605875476,164.42846065675468,3678.2804730427692,3.571076845652703e-8,0.1909793581215389,-0.04213563853138853,1.0,10.0,0.0,0.0,0.05462619970483852,-0.6133318896816324,-0.0002000324447355987,0.8406910113239627,0.6171141782599066,-10.97162019357467,-31.49369541089513,-2.254551770210301,-1.7961328398068837,-0.22351038707606202,6.869132833208294,-310.7703257254004,24268.946996340732,-2.8007554517760873e6,4.355216767027753e8,7.618521363965787,-362.2178835648944,28286.647608967905,-3.2644197346021123e6,5.0761740980708605e8,-631.8049941897386,49454.17727683457,-5.70726212829069e6,8.874716365565288e8,86452.08529085404,-9.978132571582217e6,1.5515729821946802e9,-1.7444882933915984e7,2.712625250161089e9,4.7424982261199465e9,9.824995629826255,0.0,8.429184819592546,0.0,8.429184466456508,0.0
2.194834364609323,-2.2096256901887883,0.05440104696841896,2.734586463992909,2.7201630376052908,3.828498966971374e-5,2.729302910213545,7.452158746800807,2.597036214927149,7.039429598578007,4.745743628096166,8.87199216276023,7.205136778368812e-10,0.00639489322900326,406.95867537693147,168.46015079852754,43.69124794907284,-1874.0660686912966,148810.5474199517,-1.7604374929585427e7,3801.4102613130885,46.996037552287895,-2087.5288477103445,168023.09064297815,-2.0021535261691183e7,76.12310414226008,-3494.560984697657,284839.6645149686,-3.4174861397303864e7,-5859.56958839034,483296.45654704387,-5.8364198959502354e7,820701.3056581237,-9.972560481363003e7,-1.7048167108709583e8,0.5436563139345018,0.7693703462070928,1.003213371767718,4790.872383809355,218.20616550169615,3800.313215314913,0.0,167.35631297320208,0.0,167.35631301184037,0.0,-0.5205748782541563,-0.2251058289242343,0.004122555584616784,3.4170524994719207,3.9806469209340305,-0.520394348330618,0.5056804072698577,0.5334092918657648,0.5643748171863338,0.5584369898993459,1.1062196686596835e-10,0.509026414084131,0.5312779328047477,0.06645244356947644,0.06645244354478709,0.01035031010821812,168.46015079852754,168.46015086148782,3801.4102613130885,3.245493710973334e-8,0.18507919982365367,-0.04032979703012683,1.0,10.0,0.0,0.0,0.054340324734996365,-0.5990408447651596,-0.00018591201497199353,0.820726437337271,0.5969249187807636,-10.830082778408826,-30.831839080453413,-2.209296023575143,-1.762829917441945,-0.22372081484003364,6.837806916572492,-307.93472584918067,23937.23804725743,-2.7498056094697565e6,4.2563655534251535e8,7.584148153547486,-358.7361915505413,27886.290918945022,-3.2034573911694074e6,4.958518835435431e8,-625.4530475820525,48730.227326034204,-5.597923276775559e6,8.664754377384083e8,85144.88112528366,-9.782155827837937e6,1.5141200615352645e9,-1.7093840825363304e7,2.6458440619360046e9,4.623469239052527e9,9.775423423186846,0.0,8.390791609641767,0.0,8.39079129394943,0.0
2.2235901925613226,-2.1966091800793652,0.053341952242445645,2.717476740726865,2.7034544934270675,3.629493013245336e-5,2.7124157533348043,7.360130871627099,2.5819702709496495,6.956172804417004,4.737373534023842,8.854656293207302,6.708101651765959e-10,0.006288045854823745,386.3092663732276,171.6725604996475,43.57158622497324,-1861.5442937015282,147268.26291389202,-1.735875702634918e7,3900.396878735869,46.85398216382541,-2072.986837365641,166231.17988527616,-1.9735939081725556e7,75.87374929962829,-3469.2040322650428,281715.2718800698,-3.367661616760421e7,-5815.335655073586,477846.48757448746,-5.749477983489685e7,811191.4961504468,-9.820820140895607e7,-1.6783286766775692e8,0.547327895509796,0.7716132806999011,1.0031601762387545,4582.809522577398,207.20874392891122,3899.3001100092865,0.0,170.5686263793792,0.0,170.56862641476357,0.0,-0.5142043958226932,-0.22223320158945636,0.004042137587050788,3.405124353967105,3.9652423585118415,-0.5140478320798889,0.5009501460277408,0.5278820682939614,0.5578949440923049,0.5521522950590453,9.952053085323237e-11,0.50364349540741,0.5255222601110057,0.06498631750866962,0.06498631748666919,0.010048316817137555,171.6725604996475,171.672560558104,3900.396878735869,3.010959332214682e-8,0.18061638406779354,-0.03897863432700788,1.0,10.0,0.0,0.0,0.05410679458926572,-0.5881532106926163,-0.0001755649127365148,0.805515061054846,0.5816656201747249,-10.72186373915224,-30.328496565530763,-2.1748012944454143,-1.7374028488700581,-0.22388595411712497,6.813867531979625,-305.77654415608083,23685.797669434127,-2.7113415401038313e6,4.1820419432089293e8,7.557880817107085,-356.0860583704798,27582.841080622784,-3.1574424430827117e6,4.8700767934936553e8,-620.6178791912522,48181.571244356615,-5.515408669343874e6,8.506961689294906e8,84154.32383031934,-9.63428771686342e6,1.4859798646275096e9,-1.682902862392074e7,2.5956806035271044e9,4.534082149697158e9,9.73751937257308,0.0,8.361451429763378,0.0,8.361451140696428,0.0
2.259605150392126,-2.180542187749627,0.05208323629587046,2.6967934611799977,2.683245455638068,3.399376148646649e-5,2.6919908078375983,7.249593829788204,2.563736836558739,6.856082397863235,4.727328549687215,8.83383240615426,6.143096925321268e-10,0.006157967717641499,362.25944912849894,175.682590318044,43.42923051838564,-1846.643561224909,145438.28986670834,-1.7068333482324e7,4025.0426338825564,46.68427437209302,-2055.667300757119,164104.4080833387,-1.9398221506339423e7,75.57498916251073,-3438.9826955352573,278006.144623479,-3.308741662933485e7,-5762.585544789479,471375.33989851136,-5.646663144838824e7,799898.1698839997,-9.641377706743808e7,-1.6470057638170952e8,0.5518320956553306,0.774351522374279,1.0030959396887018,4339.318767301337,194.44826115922697,4023.946311551113,0.0,174.5786736258264,0.0,174.57867365756275,0.0,-0.506531917491972,-0.21878333868513883,0.003945562429770549,3.390836425866848,3.9467770269546603,-0.5064005751116624,0.49520723271246647,0.5211990432352344,0.5500921003695898,0.5445789375569691,8.74054435644261e-11,0.49714940308893835,0.5185803585783982,0.0632423231832085,0.06324232316410938,0.009691477167862379,175.682590318044,175.682590371402,4025.0426338825564,2.7456737837567256e-8,0.17532095944221632,-0.03739212426503928,1.0,10.0,0.0,0.0,0.05380962184558953,-0.5751441873996703,-0.00016366203058190907,0.7873390969261613,0.5635745634624081,-10.592108968945144,-29.728088997498,-2.133565778593258,-1.7069569024748765,-0.2240887998126705,6.785192502774445,-303.20146263333686,23386.94897373466,-2.6658023605596544e6,4.09438852125306e8,7.52641457644656,-352.923455376839,27222.18417810472,-3.102969938293051e6,4.765791356850512e8,-614.846882075119,47529.512479525576,-5.41774098562344e6,8.320937177027609e8,82977.16123819031,-9.459290977533197e6,1.4528114507119117e9,-1.6515683364305701e7,2.536565912502347e9,4.428767333800846e9,9.692085004741687,0.0,8.326307298278682,0.0,8.326307038950356,0.0
2.2957853673965216,-2.164657280565377,0.05088904302606845,2.6768024432452306,2.6637018289219494,3.187526424766848e-5,2.6722387435084696,7.143499829145433,2.546091784009441,6.759922232474328,4.717702779991639,8.813853372456824,5.632730056304142e-10,0.00603133977551475,339.9541945578433,179.69637989156402,43.29418978449064,-1832.4976793020485,143706.20695251928,-1.6794451090746813e7,4150.995245607642,46.522446134407225,-2039.2068141214515,162090.56304496032,-1.9079691818070915e7,75.28907364286927,-3410.233683616456,274492.72666650417,-3.253162970797995e7,-5712.366474063635,465243.8377421848,-5.549670638692823e7,789195.0081870811,-9.47208754649717e7,-1.617454130747871e8,0.5562554161097508,0.777026579509383,1.0030339365370438,4112.220699651991,182.65751091682313,4149.899477471673,0.0,178.5926269795653,0.0,178.59262700805672,0.0,-0.4991473329119413,-0.2154727734093416,0.0038529315898453275,3.377172543758687,3.9291005284389797,-0.49903691055702154,0.4896322969101756,0.5147394412440139,0.5425826621594839,0.5372847201503304,7.693799414512581e-11,0.49088683272582506,0.5118880272635984,0.061585957958316166,0.06158595794169313,0.0093550223617649,179.69637989156402,179.69637994033693,4150.995245607642,2.5073218599390992e-8,0.17030551357349358,-0.03590648751964014,1.0,10.0,0.0,0.0,0.053507315033608074,-0.5627298204960546,-0.00015276537240786092,0.7699939915180662,0.5464571584282172,-10.467819993871881,-29.156146924250145,-2.0941944482052612,-1.677835178998276,-0.2242880510808289,6.75777024917124,-300.7491057488601,23103.523812944313,-2.622792645899346e6,4.0119476293419534e8,7.496315591049495,-349.9106684659074,26880.12125340396,-3.0515266312456364e6,4.667721681756678e8,-609.3478454985361,46911.057766057114,-5.325512777935641e6,8.146027932513859e8,81860.6706087524,-9.294058256262707e6,1.42163020579389e9,-1.6219858242518233e7,2.481002964853511e9,4.329799129790628e9,9.648592525344819,0.0,8.292698645985555,0.0,8.292698413008136,0.0
2.3322109773619024,-2.1489155385911065,0.04975244382224718,2.6574248794376185,2.6447478040293477,2.991791205954679e-5,2.6530831161999546,7.041361663793613,2.528967389600139,6.667259535002409,4.7084573632789395,8.79463599236219,5.170053370736666e-10,0.005907799835539364,319.2048928384522,183.7228870524305,43.1658531293704,-1819.0369717629858,142062.52314561477,-1.653544464362603e7,4278.529690572823,46.36774916349551,-2023.5230376852603,160178.4767272787,-1.87783933769419e7,75.01465311643122,-3382.81104386521,271155.3046870518,-3.2005806679362696e7,-5664.419888170818,459417.18312549544,-5.45789259315329e7,779020.587084505,-9.311878220957257e7,-1.5894849260004085e8,0.5606100241662585,0.7796467897460795,1.0029739251421215,3899.717526303373,171.72528875114384,4277.43458206938,0.0,182.61943863866574,0.0,182.61943866426043,0.0,-0.49201985657061814,-0.2122863190027358,0.0037638550813124394,3.364074192831442,3.9121345689427134,-0.4919268614559019,0.484207112641181,0.5084789734394417,0.5353345027700608,0.5302391274026136,6.78524922642543e-11,0.48483024020641596,0.5054178811951802,0.060007644242283206,0.060007644227783784,0.00903669716593219,183.7228870524305,183.72288709706447,4278.529690572823,2.2923572788301807e-8,0.16553960358465877,-0.034510321393419086,1.0,10.0,0.0,0.0,0.05320051176700341,-0.5508462371645874,-0.00014275243385541753,0.7533912240708911,0.5302087670220985,-10.348411166625699,-28.609589354203486,-2.0564868816229294,-1.6498949224666397,-0.22448404373112996,6.731483271273113,-298.40765595846574,22833.995801327303,-2.5820549633925185e6,3.9341735446221846e8,7.467450162937768,-347.032883099062,26554.781625106134,-3.0028006272256104e6,4.57521121645097e8,-604.0932511453154,46322.774793255,-5.2381578446446275e6,7.981049938975754e8,80798.56822034775,-9.137562741862973e6,1.3922227462263713e9,-1.5939692952482771e7,2.4286074399254494e9,4.2364857569967785e9,9.606849171877256,0.0,8.260481466391823,0.0,8.260481256855728,0.0
2.368951626808893,-2.1332847678306925,0.04866771653645003,2.6385959387107247,2.626321024079102,2.810392841238414e-5,2.634461033160569,6.9427779323385135,2.512307919449744,6.577737791776651,4.699560817643352,8.77611203033057,4.749342749851683e-10,0.005787053994776898,299.85492132571403,187.76981579749878,43.04372962913076,-1806.2048031832949,140499.48170329255,-1.6289948903249081e7,4407.891024491013,46.21956992361663,-2008.5486233883114,158358.99308205777,-1.849271902654437e7,74.75060497627211,-3356.5947573551803,267977.6712345662,-3.150710999187397e7,-5618.532194406323,453866.6941993694,-5.370828084142416e7,769324.1634865963,-9.159865544233656e7,-1.5629421012751958e8,0.5649059304797168,0.7822190068228236,1.0029157066683898,3700.3216884522694,161.5596459389192,4406.796679478026,0.0,186.66680826313868,0.0,186.66680828613977,0.0,-0.48512411241969905,-0.20921146071033053,0.0036780098529311236,3.3514938445158675,3.8958148324790547,-0.4850456865526729,0.4789167198754963,0.5023976666050811,0.5283211743152171,0.5234170412669303,5.99357989208144e-11,0.4789585962976919,0.4991473788195111,0.058499479027391915,0.05849947901472145,0.008734639541659686,187.76981579749878,187.76981583838466,4407.891024491013,2.097867509627862e-8,0.1609980873412436,-0.03319421175449595,1.0,10.0,0.0,0.0,0.05288974934632095,-0.5394407270378523,-0.00013352222119930715,0.73745769662658,0.5147428301215893,-10.233399843462365,-28.08587390493894,-2.0202778143361506,-1.623018387793866,-0.2246770547750362,6.706236121916886,-296.1674680427001,22577.1149214158,-2.543378004102252e6,3.8606176740321386e8,7.43970852285322,-344.2779479370493,26244.629049916362,-2.956535470934867e6,4.48771965942791e8,-599.0604331813158,45761.837921503786,-5.155209899879439e6,7.825027826031952e8,79785.66969795007,-8.988957627428353e6,1.3644131263506236e9,-1.567365134848884e7,2.379062175673435e9,4.1482558773831997e9,9.566696591793828,0.0,8.22953878417298,0.0,8.229538595558619,0.0
2.4060691779609287,-2.11773790414513,0.04763006632372385,2.620261511643068,2.6083694508655855,2.6418422826689064e-5,2.616319997749668,6.8474131241018625,2.496066833017282,6.491059033429169,4.6909873565183,8.758224708151264,4.365815791736013e-10,0.005668860615391298,281.7722957569975,191.84393649370233,42.927421245050446,-1793.954610087936,139010.664029821,-1.6056829958632737e7,4539.302712786785,46.07739809001934,-1994.227760801813,156624.5056534109,-1.822133082573397e7,74.49597889327674,-3331.4847002918177,264946.3145177804,-3.1033172422336332e7,-5574.5241950005275,448568.38471740164,-5.288058413864236e7,760063.1832926408,-9.015309178559636e7,-1.5376947884640312e8,0.5691514966720356,0.7847489483892763,1.002859115129667,3512.784355314523,152.08345558004964,4538.209234166213,0.0,190.741502889949,0.0,190.74150291062222,0.0,-0.47843887910548155,-0.20623773586573604,0.0035951243973087396,3.3393924464396725,3.880087710700635,-0.47837266897688124,0.47374866125063037,0.4964788577378885,0.5215205876255389,0.5167974859753205,5.301465696573231e-11,0.4732543354081966,0.49305769482961914,0.05705484627295229,0.057054846261862684,0.008447289780746046,191.84393649370233,191.84393653118497,4539.302712786785,1.9214271715435056e-8,0.15665989926103652,-0.03195027415008722,1.0,10.0,0.0,0.0,0.052575486761015144,-0.5284691592253544,-0.00012499029096975595,0.7221321693881528,0.4999867064789353,-10.122382420013631,-27.582871965521786,-1.9854290029979014,-1.5971070404409375,-0.22486731600500154,6.681950368205023,-294.02057206871905,22331.844230714574,-2.5065860120184724e6,3.790906276822628e8,7.412999224581117,-341.6357593421046,25948.384706879064,-2.912517397392077e6,4.404796236518306e8,-594.2304469670199,45225.88779034,-5.076279525969054e6,7.677146808883094e8,78817.63450278151,-8.847534474090649e6,1.338054198699334e9,-1.5420446278498508e7,2.3321016437115984e9,4.064630710027628e9,9.52800279218587,0.0,8.199774479321698,0.0,8.19977430943197,0.0
2.443619654138442,-2.102251868684971,0.0466354246606171,2.602375870350106,2.590849111992099,2.48487684352838e-5,2.598615640828481,6.754983291787079,2.4802047725667724,6.406971090728035,4.682715679506672,8.740926177370268,4.0154287404156726e-10,0.005553018821348822,264.84437408659124,195.9513166980663,42.81660339035234,-1782.2477685020592,137590.7049053332,-1.5835135850756789e7,4672.972657626571,45.94080380263562,-1980.513691501733,154968.62483948175,-1.796310227688072e7,74.24995718112093,-3307.3962916284445,262049.83487516313,-3.0581995650065377e7,-5532.243460443167,443501.94015377056,-5.209229299341173e7,751201.4840712093,-8.877581347819464e7,-1.5136318028550375e8,0.5733537996164975,0.7872414457727395,1.002804010228299,3336.043908135153,143.23121776335404,4671.880147852508,0.0,194.84958754339397,0.0,194.84958756197352,0.0,-0.4719461871003654,-0.20335628784979404,0.0035149676569548585,3.327737619889482,3.8649079457497098,-0.47189024425484,0.4686924336498853,0.49070847120146355,0.5149140627912817,0.5103627253831562,4.694663231993933e-11,0.4677025995904526,0.4871329095644208,0.05566813785834642,0.05566813784862742,0.008173325072328298,195.9513166980663,195.95131673245172,4672.972657626571,1.7609924655541793e-8,0.15250716866850111,-0.030771823251518598,1.0,10.0,0.0,0.0,0.052258120703102456,-0.5178941228283105,-0.00011708517601754449,0.7073626939305729,0.48587867392572265,-10.015017079002671,-27.098778812336608,-1.9518233693129488,-1.572077381251302,-0.22505502376739234,6.658560973172923,-291.9603161750706,22097.314345682404,-2.4715311785896886e6,3.7247244308020526e8,7.387245103420526,-339.0978183228769,25664.97176316053,-2.87056615404836e6,4.3260604602810943e8,-589.5872536224088,44712.930187853206,-5.001037573427829e6,7.53671807246886e8,77890.78175007961,-8.712693208985997e6,1.3130213892624831e9,-1.5178985399285097e7,2.287500760941181e9,3.9852039299311047e9,9.490656337465321,0.0,8.171108852035033,0.0,8.171108698942641,0.0
2.4740065514894103,-2.0898933514508187,0.0458683155301518,2.588364039223324,2.5771179036475793,2.3669133848277032e-5,2.5847409033381865,6.682988187420115,2.467765244523815,6.341420099875897,4.676303623281832,8.727483674598954,3.756641409170925e-10,0.005461924329233985,252.0676609463796,199.26490225813163,42.73172223835906,-1773.2516525928365,136501.25329281527,-1.5665460419035366e7,4781.667112049578,45.835296312772684,-1969.9525519862989,153696.84843922834,-1.776534605330917e7,74.05885193856913,-3288.812248434565,259823.18438923697,-3.0236288411382798e7,-5499.573671244413,439603.95255078067,-5.1487981280881405e7,744378.5651301607,-8.771951343565467e7,-1.4951694697490308e8,0.5766885935948569,0.7892112783290904,1.002760915544187,3201.80793001724,136.56062344102546,4780.575451091424,0.0,198.16382934736075,0.0,198.16382936441596,0.0,-0.46688025229486296,-0.20111243920248967,0.0034526724286607887,3.3187169729941464,3.8531320718436373,-0.46683134298497964,0.46472190978932054,0.48619088987199405,0.509757758616987,0.5053377074974336,4.2626321957486143e-11,0.4633624287100118,0.48250259623074554,0.05459722428886587,0.05459722428011309,0.007963023026875505,199.26490225813163,199.2649022902372,4781.667112049578,1.6429908305023492e-8,0.14930814221927066,-0.029872335252606165,1.0,10.0,0.0,0.0,0.052002227508246804,-0.5096978987897456,-0.00011117101999789605,0.6959173230242,0.47502299898095546,-9.931556183779392,-26.724071639100384,-1.9257661169743687,-1.5526400537166278,-0.22520346525997287,6.640458038221663,-290.37070127308397,21916.925850185213,-2.44465311805695e6,3.674138851267632e8,7.3672849500744375,-337.1376349178674,25446.860077540754,-2.83838936032792e6,4.2658673618263775e8,-585.9978943941173,44317.96560276107,-4.943309393425623e6,7.42934248156182e8,77176.81439435224,-8.60921140180524e6,1.2938778053343797e9,-1.4993638092993299e7,2.2533884624845257e9,3.9244493770826187e9,9.461684851112214,0.0,8.1489223069825,0.0,8.148922166094756,0.0
2.5124641322809755,-2.0744682759797604,0.04494261032538202,2.5711913970229743,2.560282623715738,2.228172963671797e-5,2.5677305586483556,6.595251546345661,2.4525037336700284,6.261471835663873,4.66853253638058,8.711146024594797,3.4575231171062245e-10,0.005349908192871381,236.98172391989524,203.44582657233704,42.6301514410946,-1762.445095484921,135194.31172382593,-1.5462379292099027e7,4919.892720719016,45.70785334187446,-1957.23503981409,152169.34089445224,-1.7528484573839404e7,73.82657240718169,-3266.3874531618317,257145.91575900328,-2.9821947907727703e7,-5460.082573252286,434912.6121019382,-5.076326511948074e7,736159.9586122376,-8.64520723771988e7,-1.4730059843734318e8,0.5808277403538058,0.7916463975155174,1.0027081956458304,3042.284496471313,128.69489049101625,4918.802213211805,0.0,202.34568863737903,0.0,202.3456886526975,0.0,-0.4606967850432578,-0.1983786890060269,0.00337694410928655,3.3078008150766567,3.838843749150419,-0.46065542149136723,0.45984526418614885,0.4806584949877344,0.5034617830243032,0.49919877894404746,3.7809026680249473e-11,0.4580543916630339,0.47684159102588314,0.05330310831142821,0.05330310830374247,0.007710396750408614,203.44582657233704,203.44582660181598,4919.892720719016,1.507147883227571e-8,0.14545200902284972,-0.02879784482234913,1.0,10.0,0.0,0.0,0.05168011976106317,-0.49975875411262266,-0.00010424580609456099,0.6820405303646635,0.46195270821532064,-9.83005365828896,-26.270256583550818,-1.8941548566296402,-1.529023692768451,-0.22538698497316295,6.6185511833187896,-288.4528765122798,21699.950292992187,-2.412421316244342e6,3.613660928416263e8,7.343090291710324,-334.76984326708583,25184.324600201475,-2.79978628240185e6,4.193882746358025e8,-581.6575703339272,43842.26035550561,-4.874024509052139e6,7.300900291092649e8,76316.41962800059,-8.484969847722566e6,1.2709732533405857e9,-1.4771038759275207e7,2.2125664803986325e9,3.8517324677992625e9,9.42653265207148,0.0,8.12207389111359,0.0,8.122073764105902,0.0
2.5514914198056293,-2.0590542148417423,0.04405125920437756,2.554370991648281,2.543785753881308,2.098337236458935e-5,2.5510631956788656,6.509848880000989,2.4375380027468534,6.18358058051202,4.661020714135711,8.695296474436558,3.183012842835853e-10,0.00523983374347515,222.80827569596858,207.67456718745842,42.533444869003006,-1752.1040808831524,133945.21874422024,-1.5268749336969158e7,5060.910330616421,45.585084279392305,-1945.0276268151679,150707.15936760174,-1.73024298708709e7,73.6010882567464,-3244.805696434598,254579.56764678578,-2.942616673484236e7,-5421.9913414905905,430410.03521038237,-5.007046165847954e7,728263.2664372587,-8.523956939200413e7,-1.451789315693515e8,0.5849386404472549,0.794054281759016,1.002656666109258,2891.292423735276,121.31364377288932,5059.8210798335385,0.0,206.57549071966844,0.0,206.57549073341883,0.0,-0.4546677845004303,-0.1957184621751818,0.00330345041944411,3.297266012069632,3.825007226242127,-0.45463279318340993,0.45505836898069724,0.4752448287654103,0.49732038545688084,0.49320716377831836,3.355976334168344e-11,0.4528674483566519,0.471311828188164,0.05205501192368643,0.05205501191693195,0.007468345081453902,207.67456718745842,207.67456721453533,5060.910330616421,1.3830263436948394e-8,0.14174334808836053,-0.02777464763293161,1.0,10.0,0.0,0.0,0.051355778510956775,-0.490136716408926,-9.779628854887567e-5,0.6686093698085238,0.4493989431145199,-9.73147805826135,-25.83151611486263,-1.8635387316632848,-1.506111804094531,-0.22556836734170288,6.59740965527149,-286.60808284788527,21491.918137918532,-2.381618927404044e6,3.5560539145790184e8,7.319687976963772,-332.4885546670767,24932.369353382936,-2.7628721886305586e6,4.125286519099058e8,-577.4700038139498,43385.33881493972,-4.807733940963382e6,7.178457738131212e8,75489.37491404079,-8.366038036025925e6,1.2491311730072103e9,-1.4557856957680084e7,2.173626263782771e9,3.782348780246068e9,9.392492503568931,0.0,8.096163595747214,0.0,8.09616348125035,0.0
2.5911327647873073,-2.0436371325352147,0.04319187755226226,2.5378764378555045,2.5276019317509943,1.9766700885287193e-5,2.5347132035216906,6.426615533100934,2.422845241205219,6.107600035181219,4.6537574737932985,8.679907501467394,2.9307853903868367e-10,0.005131593647042137,209.47977929336471,211.95577403680505,42.44145394612587,-1742.2088090086625,132751.09396248113,-1.5084046472598713e7,5204.9018100466,45.46674242161686,-1933.304650959489,149306.75914409236,-1.7086549987928323e7,73.38186962158932,-3224.018056062494,252117.63795299694,-2.9047805094550785e7,-5385.208088914378,426084.35761880764,-4.940752030265199e7,720666.9362789079,-8.40783234315628e7,-1.4314535143655574e8,0.5890254315490766,0.7964377273285345,1.0026062459613272,2748.205425084153,114.37844179707518,5203.813920148722,0.0,210.85788489956843,0.0,210.8578849119017,0.0,-0.44878280626867406,-0.1931266185287913,0.0032320544616144882,3.287095952888423,3.811596292475933,-0.4487532021716782,0.4503552184358033,0.469941784320857,0.4913227640702326,0.4873526100186889,2.980535644640801e-11,0.4477929874589454,0.4659040953751227,0.05084966309911831,0.050849663093178094,0.007236094964235327,211.95577403680505,211.9557740616824,5204.9018100466,1.2694672666145233e-8,0.13817170623394143,-0.02679884388240526,1.0,10.0,0.0,0.0,0.05102945065425506,-0.4808099540796337,-9.178115810968993e-5,0.655593450498448,0.43732538984395275,-9.635629892318182,-25.40679475371772,-1.8338497447093411,-1.4838556656014574,-0.22574772647938046,6.577000065883587,-284.83277318206467,21292.353833532827,-2.3521637183163483e6,3.5011406914341354e8,7.2970333410497705,-330.28899480809577,24690.388421094736,-2.7275450638215533e6,4.0598623130017e8,-573.4258125481432,42946.051873603225,-4.744248597093313e6,7.061619246920924e8,74693.51607269264,-8.252066682347686e6,1.2282793910724497e9,-1.4353449497561267e7,2.136436377862685e9,3.7160593683359694e9,9.359499863656424,0.0,8.07115051566764,0.0,8.071150412461073,0.0
2.6314311409533135,-2.0282044153074197,0.04236235393627352,2.5216844700478784,2.5117087955867614,1.862521202012252e-5,2.5186579969864673,6.3454061518475475,2.408405299134289,6.033401008436538,4.64673392359117,8.664954757035918,2.698795623829447e-10,0.00502509554550071,196.93607511299012,216.29392777012387,42.354060400288645,-1732.7426628644434,131609.4731746623,-1.4907817853975741e7,5352.047662014957,45.35260962096938,-1922.0439018759907,147965.06383453074,-1.6880294436285682e7,73.16842695731016,-3203.9812639374904,249754.4178621508,-2.868586323079856e7,-5349.650247652195,421925.0633423524,-4.877263166119574e7,713351.7147077909,-8.296506967004721e7,-1.4119398261862615e8,0.5930917831193422,0.7987992045620064,1.002556863804818,2612.468118517499,107.85525478530562,5350.961238313804,0.0,215.19735152199166,0.0,215.19735153304336,0.0,-0.4430326238550811,-0.19059861937349065,0.003162634689066902,3.2772766774780755,3.7985877243395954,-0.44300757821117287,0.4457305294942582,0.46474221693992557,0.4854593897812514,0.48162607441566396,2.6483407831034933e-11,0.44282340417184457,0.4606102621233995,0.04968416862496854,0.04968416861974139,0.00701296263805742,216.29392777012387,216.29392779298487,5352.047662014957,1.1654552513740931e-8,0.1347278357983363,-0.02586698677181007,1.0,10.0,0.0,0.0,0.05070135767099717,-0.47175916295182113,-8.616401241949505e-5,0.6429658822389301,0.42569987559277034,-9.542332484335992,-24.995158055484502,-1.8050278665055866,-1.4622121748586665,-0.2259251631535752,6.557294347598919,-283.1239193065701,21100.847354490867,-2.3239843273140145e6,3.448766917169358e8,7.275086789042305,-328.1669943430357,24457.853008896695,-2.693715735918168e6,3.997420708191123e8,-569.5166670649772,42523.38682925458,-4.683402168894399e6,6.950037096947956e8,73926.92050176303,-8.14274696170233e6,1.2083542382695692e9,-1.415724510462864e7,2.1008805086588242e9,3.652652186752593e9,9.327497545495325,0.0,8.047000267882567,0.0,8.047000174875052,0.0
2.672428587200211,-2.0127446313409236,0.04156080695562859,2.5057744446315113,2.496086505423819,1.7553126006873487e-5,2.502877534097802,6.266091622454375,2.394200259240442,5.960868694995492,4.6399427138779945,8.650416501073671,2.485234523900563e-10,0.004920259634421704,185.1232362670755,220.69339395775705,42.271172320103915,-1723.6917683957904,130518.24896620237,-1.4739671491904663e7,5502.528518158929,45.242491153868215,-1911.226087380299,146679.3944675429,-1.6683181887019875e7,72.9603014166427,-3184.6567415408726,247484.8652106715,-2.833945957049161e7,-5315.242834710122,417922.7590311685,-4.816418877464864e7,706300.2459368279,-8.189689080693983e7,-1.3931954761383614e8,0.5971409729728482,0.801140910568255,1.0025084562933348,2483.584910655329,101.71377417941191,5501.44366736168,0.0,219.59825612980046,0.0,219.59825613969252,0.0,-0.4374090357034455,-0.18813043215305297,0.003095082509711542,3.267796504204521,3.785960760003814,-0.43738784980103373,0.4411796257410637,0.4596397904683596,0.47972180384494245,0.4760195301116615,2.3540433030885093e-11,0.437951939070659,0.4554231071267083,0.04855595419340179,0.04855595418879995,0.00679833955827634,220.69339395775705,220.6933939787678,5502.528518158929,1.0700956805089307e-8,0.13140350491998498,-0.024976011224376322,1.0,10.0,0.0,0.0,0.05037169933996044,-0.4629671673379068,-8.09125836132816e-5,0.630702724059496,0.4144937205970033,-9.451428239736956,-24.595773241307707,-1.7770197814910993,-1.4411429521092978,-0.22610076686770084,6.5382690054073045,-281.4789374070154,20917.044642272187,-2.2970186578660677e6,3.39879762467145e8,7.253812888726973,-326.1188933407272,24234.2995770516,-2.661305913774454e6,3.937795116139212e8,-565.7351100330345,42116.44538492807,-4.6250475448641125e6,6.843403964691722e8,73187.86656415965,-8.0378039676811835e6,1.1892991997011223e9,-1.3968732516073395e7,2.0668550238419719e9,3.5919376878980694e9,9.296434424007955,0.0,8.02368407471354,0.0,8.023683990926838,0.0
2.714166575017389,-1.9972473378208542,0.04078555049748844,2.490127939637088,2.4807173578006405,1.6545278113054005e-5,2.4873539278684516,6.1885566069072535,2.380214092256178,5.889900484343061,4.633377839582356,8.636273137454486,2.2884937896784889e-10,0.004817016715326742,173.99264641717042,225.1584687201345,42.19272104700139,-1715.0446457766916,129475.62344361425,-1.4579267971581731e7,5656.526414392589,45.136211491301154,-1900.834403121077,145447.41252718534,-1.6494790293762378e7,72.75705670452977,-3166.0098116620557,245304.50197503026,-2.8007813094289623e7,-5281.9170204132115,414068.99017069576,-4.758075571452013e7,699496.74331589,-8.087116123873541e7,-1.3751726773617283e8,0.6011759488444228,0.8034648116044855,1.002460966903981,2361.1110426138707,95.92685639289988,5655.443244832716,0.0,224.0648950563785,0.0,224.064895065221,0.0,-0.43190470982361623,-0.18571845369244172,0.0030293003530246507,3.258645733777534,3.7736966684110644,-0.4318867936008277,0.4366983440822533,0.4546288537275371,0.4741024549587864,0.4705258118657617,2.0930375759156642e-11,0.43317254836797026,0.4503361792227383,0.047462716159453355,0.04746271615540054,0.006591681058035774,225.1584687201345,225.15846873944605,5656.526414392589,9.825963991650464e-9,0.12819134472181926,-0.024123176471440036,1.0,10.0,0.0,0.0,0.05004065674727834,-0.45441859876767576,-7.599811623536542e-5,0.6187825400224388,0.4036812158266353,-9.362775624129402,-24.207893571775756,-1.7497778780700055,-1.4206136171034167,-0.22627461754473882,6.519904522369316,-279.89562872142193,20740.639975562273,-2.271212594393551e6,3.351114498635158e8,7.233179624508319,-324.1414640712104,24019.320290281972,-2.630246610202027e6,3.8808384733905184e8,-562.0744086382299,41724.42582461108,-4.569053915433745e6,6.741446913889333e8,72474.80050447345,-7.936991412883079e6,1.171063824473345e9,-1.378745080499941e7,2.0342669977446578e9,3.5337452500044184e9,9.266264375266456,0.0,8.001178035186463,0.0,8.001177959741607,0.0
2.7566863286596117,-1.9817029206872896,0.04003506531914333,2.474728426025097,2.4655854694102404,1.559703024031278e-5,2.472071127480047,6.1126975231471015,2.3664323736873687,5.820404164064969,4.627034481168802,8.622506822805095,2.1071369944349088e-10,0.004715306591694105,163.50024718144022,229.69341896462632,42.11865870145062,-1706.7919297705137,128480.07017240833,-1.4426313766833594e7,5814.225937832307,45.033610729984076,-1890.8541793757922,144267.07349949493,-1.6314748855338011e7,72.55827198315527,-3148.009040533603,243209.32983054075,-2.7690228897310365e7,-5249.608918972967,410356.0884746931,-4.7021041725712486e7,692926.7148575183,-7.988550088142087e7,-1.3578278084708136e8,0.6051993792728099,0.8057726779986004,1.0024143449296958,2244.645279884221,90.47006901423885,5813.144559691912,0.0,228.60153563278868,0.0,228.60153564068113,0.0,-0.4265130562750113,-0.18335944728073658,0.002965200081236019,3.249816410663616,3.7617783876313142,-0.4264979107254557,0.4322829579863301,0.44970433902537704,0.4685945656700901,0.46513848909253,1.8613411655636975e-11,0.4284797973985831,0.4453436833013577,0.04640238207345528,0.046402382069885006,0.006392497082390599,229.69341896462632,229.69341898237627,5814.225937832307,9.02252802014297e-9,0.1250847243162655,-0.023306019165661447,1.0,10.0,0.0,0.0,0.04970839467577355,-0.44609963287897864,-7.139486016841402e-5,0.6071860353267288,0.39323919548774283,-9.276246670867351,-23.83084552392418,-1.723259422011665,-1.400593195637364,-0.2264467869391789,6.5021848805372695,-278.37213162681985,20571.36980054743,-2.246518962538476e6,3.305613668880023e8,7.213157769057046,-322.23184746942763,23812.555209682418,-2.6004768561743726e6,3.8264205492160785e8,-558.5284314075973,41346.60831355361,-4.515304398663836e6,6.643922481880038e8,71786.30897705769,-7.840087261933556e6,1.1536028311559658e9,-1.3612981376341602e7,2.0030325864493613e9,3.4779202314138336e9,9.23694538642198,0.0,7.979462537872151,0.0,7.979462469977763,0.0
2.8000290778814216,-1.9661024714691053,0.03930797614070584,2.4595610065561786,2.450676525956552,1.4704198868090058e-5,2.457014665165655,6.038420929609963,2.3528420588037133,5.752296483693621,4.6209088807135315,8.60910114163063,1.9398759982136575e-10,0.004615076809727485,153.60592606873516,234.30251527381577,42.04895626727459,-1698.9261508957961,127530.30412780309,-1.4280555926684583e7,5975.815160944847,44.93454160208658,-1881.2725953720287,143136.58952522784,-1.6142731555223105e7,72.36353569459075,-3130.6256936281657,241195.76131217062,-2.7386086475584645e7,-5218.258572091964,406777.04613460583,-4.648388009371697e7,686576.7351870657,-7.893773720349799e7,-1.3411207338813546e8,0.609213693140057,0.808066111522834,1.0023685446782578,2133.823975383607,85.32132120990276,5974.735686471444,0.0,233.2124490507728,0.0,233.21244905780512,0.0,-0.4212281254778174,-0.18105049234370807,0.0029027017182400913,3.2413021364633874,3.7501902251246664,-0.42121532811364426,0.4279301169810735,0.44486168163177614,0.46319202582133834,0.4598517646844587,1.6554978122307605e-11,0.42386877577053544,0.44044038943564445,0.04537307886949323,0.045373078866347435,0.006200344692324973,234.30251527381577,234.30251529012972,5975.815160944847,8.284356409895584e-9,0.12207764990087216,-0.022522315338761704,1.0,10.0,0.0,0.0,0.04937506375810826,-0.4379977780377071,-6.707965690087579e-5,0.5958957639299486,0.38314669156440245,-9.191724964851836,-23.464018439289763,-1.6974258929988222,-1.3810536424163578,-0.22661733970661518,6.485097186177276,-276.90688387506003,20409.00783785488,-2.222896700310248e6,3.2622039436673486e8,7.193720359652051,-320.3875016671427,23613.686000916474,-2.571942665284427e6,3.774425775040121e8,-555.0915464904658,40982.3429074414,-4.463694112187948e6,6.550612695143704e8,71121.0964234877,-7.746890161493728e6,1.1368753788897161e9,-1.3444941388146367e7,1.973075698454614e9,3.42432155272097e9,9.208438818044005,0.0,7.958521801574127,0.0,7.9585217405164155,0.0
2.8442363012166365,-1.9504376774356667,0.038603032291132114,2.444612191907189,2.4359775666781305,1.3862994858272791e-5,2.442171438999507,5.965642149277114,2.3394312892035347,5.685501930154056,4.614998239204785,8.596040817633575,1.7855513062399119e-10,0.004516281564951786,144.27300392601015,238.99006381407153,41.983602041860635,-1691.4415562756176,126625.25696412819,-1.4141777690068139e7,6141.486569572269,44.838866815509284,-1872.0784358376484,142054.39796924504,-1.5978451754230853e7,72.17243984215656,-3113.8332599359937,239260.56092835777,-2.7094829813946173e7,-5187.809045309208,403325.40694274695,-4.5968210107116975e7,680434.2463106323,-7.802587260042481e7,-1.3250142166802856e8,0.6132211144067309,0.8103465691993514,1.0023235247856943,2028.316090675899,80.46055464462984,6140.40911329431,0.0,237.90194225113436,0.0,237.90194225738816,0.0,-0.4160445212644427,-0.17878894157651665,0.0028417323622739405,3.233097915268235,3.738917592926087,-0.4160337140527633,0.4236367943753612,0.4400967506519637,0.45788930156183844,0.45466038853945856,1.4724978660477563e-11,0.4193350247009496,0.4356215551125423,0.04437310597310131,0.044373105970329216,0.006014821753437105,238.99006381407153,238.9900638290643,6141.486569572269,7.605808890063513e-9,0.11916467957339151,-0.02177004846451553,1.0,10.0,0.0,0.0,0.049040802103455364,-0.430101696015292,-6.303159440650461e-5,0.5848958803992605,0.3733846420580781,-9.109103908701682,-23.106855719668875,-1.6722424220092864,-1.3619694345127367,-0.22678633438062365,6.468631359179535,-275.49859127989794,20253.361023764515,-2.200310170352184e6,3.220805343554529e8,7.1748422332771415,-318.6061579437928,23422.430616072925,-2.5445961639450677e6,3.724751427934332e8,-551.7585327568627,40631.03927585701,-4.414128538185524e6,6.461321711998956e8,70477.96548317178,-7.657216390043495e6,1.1208444498216698e9,-1.3282978097593576e7,1.9443268633500679e9,3.372819631726155e9,9.180708752468938,0.0,7.938343494700614,0.0,7.93834343983476,0.0
2.8893499246066283,-1.934700736314834,0.03791909187121546,2.4298697204122774,2.421476810994873,1.30699735908263e-5,2.427529538138669,5.894284153492678,2.3261892369934336,5.619951734896935,4.609300636804958,8.583311464621511,1.6431157412057209e-10,0.004418880832840802,135.467811414345,243.76043365198436,41.92260045246587,-1684.3339702938833,125764.05750639128,-1.400979499119409e7,6311.437848523832,44.746456732652916,-1863.2618898858834,141019.1357785503,-1.5821657789824242e7,71.98457475656821,-3097.60704496899,237400.79598753955,-2.68159591899715e7,-5158.205637797762,399995.17385570786,-4.547306196103182e7,674487.3864416109,-7.714805683432879e7,-1.3094734191405545e8,0.6172236893974415,0.812615382181456,1.0022792476630842,1927.819088143582,75.86948768127529,6310.362527467116,0.0,242.67438522254548,0.0,242.67438522809482,0.0,-0.4109573305736221,-0.1765723861645275,0.0027822253035206905,3.2252000329457617,3.7279467800378736,-0.4109482098845765,0.4194002455300388,0.43540579344454167,0.45268136176120727,0.44955958769351534,1.3097127502934536e-11,0.41487447831209845,0.4308828624272489,0.0434009132958178,0.043400913293374914,0.005835561750962431,243.76043365198436,243.7604336657611,6311.437848523832,6.981813165128171e-9,0.1163408535146943,-0.021047383137393974,1.0,10.0,0.0,0.0,0.04870573680212206,-0.42240105579449266,-5.923172097212849e-5,0.5741719375857142,0.36393565159863395,-9.028285289944616,-22.758847595127612,-1.647677333237973,-1.3433172391512915,-0.22695382411978782,6.452779890565232,-274.1462030089464,20104.266279572024,-2.1787286085763574e6,3.181347918929802e8,7.156499623832881,-316.88578424801096,23238.538937712314,-2.5183948810372325e6,3.677306146951377e8,-548.5245039500624,40292.158113629775,-4.36652216917882e6,6.37587305275077e8,69855.80038195444,-7.570897304203828e6,1.1054763354985757e9,-1.3126764088139512e7,1.916722284910895e9,3.3232946462742567e9,9.15372143376809,0.0,7.918918438107605,0.0,7.918918388850301,0.0
2.9261220062749422,-1.9220542745338618,0.03738635581210291,2.418216759395167,2.4100116587292075,1.2468127371949417e-5,2.415953636032619,5.83817325585842,2.315710371125705,5.568365088819272,4.604895174305015,8.57335704254002,1.5370869793544477e-10,0.004341940629696688,128.78269791191357,247.6393532343678,41.87694577958842,-1678.9174798599545,125106.19898126459,-1.390899703890116e7,6450.617008834553,44.6747957159602,-1856.4747318651478,140223.91325882517,-1.5701463357293092e7,71.8363293934967,-3085.01809134737,235965.49380512783,-2.6601476445101026e7,-5135.096340055327,397414.6126019463,-4.509111743596472e7,669863.1304962616,-7.64691552429991e7,-1.297425948667677e8,0.6204235363087697,0.8144228725593621,1.0022443376186987,1850.8420708911433,72.37953369666815,6449.543482032102,0.0,246.5550565174298,0.0,246.55505652246424,0.0,-0.40695396565574693,-0.17483005377968439,0.0027356311702737314,3.219100552960635,3.719378659040169,-0.4069460067286684,0.4160501972102712,0.43170397925300696,0.4485801561190248,0.44554122171481075,1.1924826387847832e-11,0.4113562362499532,0.42714694668032027,0.0426422038166341,0.04264220381442623,0.005696436798956486,247.6393532343678,247.6393532472415,6450.617008834553,6.518804191170604e-9,0.11414291482348854,-0.020489432505078748,1.0,10.0,0.0,0.0,0.04843718505742783,-0.4163748857269184,-5.6358885538226126e-5,0.5657825388563167,0.35659111087364104,-8.964866739045888,-22.48671592370075,-1.6284510101880711,-1.3286920755805782,-0.22708676505469227,6.4405375275192,-273.1039802485958,19989.61589224276,-2.16216909364218e6,3.1511384196392095e8,7.142195803659161,-315.5521498267002,23096.577487980438,-2.498232951224275e6,3.640899940695087e8,-546.0054385833209,40029.662924169825,-4.329795277733664e6,6.310172914230101e8,69372.45695812613,-7.504152342378625e6,1.093638259863383e9,-1.300572593508494e7,1.8954227343735185e9,3.285022832413407e9,9.132644741025555,0.0,7.9039164282136944,0.0,7.90391638306042,0.0
2.9729749431142465,-1.9061691577221358,0.03673764095439347,2.4038181491664665,2.395841195764332,1.1754096991069513e-5,2.4016473489205143,5.7691994198547265,2.3027475141019624,5.504899806212024,4.599578771202171,8.561189166044588,1.4137200336983398e-10,0.004246964812159013,120.85084182612516,252.57011307479172,41.823838172524944,-1672.4826096544564,124322.30083032545,-1.3788876228107143e7,6628.789719322033,44.58795178343095,-1848.3170000730797,139270.24512547447,-1.5557607577869814e7,71.65322281243952,-3069.7532625826807,234234.9284520248,-2.6343794826570556e7,-5106.882489433614,394288.95560400805,-4.4630705715128705e7,664240.1546751651,-7.564834435233568e7,-1.2828216530009346e8,0.6244220659971185,0.816673738564036,1.0022013130411664,1758.680253748111,68.23272008718513,6627.718545387952,0.0,251.48812348371587,0.0,251.48812348816244,0.0,-0.40202925614303886,-0.17268907031540334,0.002678605083040811,3.211748448872103,3.708918589349083,-0.4020225483441983,0.411909691196157,0.42713774794954684,0.4435315200233315,0.44059272876884126,1.0604734726711533e-11,0.4070182788414592,0.4225427826550776,0.0417165198291841,0.04171651982723862,0.005527623743903661,252.57011307479172,252.57011308661717,6628.789719322033,5.981767513533607e-9,0.11146836712065802,-0.019815919642664978,1.0,10.0,0.0,0.0,0.04810096282453667,-0.40900275694378607,-5.296334943099815e-5,0.5555227025206173,0.3476663506214995,-8.887067113475942,-22.15402776462774,-1.6049279247802875,-1.3107646324040387,-0.22725166518662937,6.4257804579247,-271.8502735023384,19851.989772379096,-2.1423328146165516e6,3.1150272146192896e8,7.12476030200675,-313.93703840191927,22925.39825586848,-2.474001041542447e6,3.59726836468741e8,-542.9380824019725,39711.91796577697,-4.285524409840433e6,6.231248702231995e8,68785.42374643081,-7.42348651671131e6,1.079387178527294e9,-1.2859100663805611e7,1.869732092034818e9,3.2387798618773155e9,9.106914285263315,0.0,7.8858332582176915,0.0,7.8858332177578205,0.0
3.0208555876645966,-1.8901921751174044,0.03610720431230857,2.3895968613250145,2.3818410565064503,1.1080103052817833e-5,2.3875141907490067,5.701463844547017,2.289927480829655,5.442515503677903,4.594474210463616,8.54931484916696,1.2997983229543048e-10,0.004153296272553985,113.36561264067022,257.59648246165995,41.77517439904735,-1666.4205926590075,123580.73780789484,-1.3675187311767992e7,6811.829783665944,44.50403273685311,-1840.5154964232877,138360.57989226584,-1.5420689907158222e7,71.47214873297912,-3054.992198329917,232572.85461620326,-2.609734358317908e7,-5079.367512318405,391269.69242049946,-4.418847878880164e7,658782.0473452037,-7.485699054329658e7,-1.2686947197001636e8,0.6284207205485665,0.8189161459050461,1.0021589423257145,1670.806268127316,64.31215429344533,6810.761087812297,0.0,256.5169317200359,0.0,256.51693172395125,0.0,-0.39718929833972383,-0.17058737155187612,0.0026228814676726797,3.2046983452337603,3.698724925290233,-0.3971836498299323,0.4078194914593546,0.4226366192145347,0.4385657586817253,0.43572351315811925,9.429160795437233e-12,0.4027438343537286,0.41800850416802987,0.040814928219437864,0.040814928217723825,0.005364202028701109,257.59648246165995,257.5964824725198,6811.829783665944,5.487538802412804e-9,0.10887117103543589,-0.019167656013043953,1.0,10.0,0.0,0.0,0.0477642439326728,-0.4018015159450584,-4.977145012498092e-5,0.545504429215051,0.3390131964030617,-8.810829582345374,-21.829266714204703,-1.5819484338330279,-1.2932132640122318,-0.22741518584765308,6.411628876998599,-270.6506666474921,19720.59795790198,-2.123437739139251e6,3.0807070261371815e8,7.107798181463524,-312.3782133069128,22761.022848907705,-2.4508194307172997e6,3.5556606402064955e8,-539.9572588265577,39405.29678185389,-4.243011987607827e6,6.155756940437431e8,68216.54722277509,-7.345765575500506e6,1.0657186098918973e9,-1.2717408890656846e7,1.8450306943668675e9,3.194218096222044e9,9.081839406818972,0.0,7.8684925418465035,0.0,7.8684925056369375,0.0
3.0698091521387925,-1.8741168793143388,0.035494211177616836,2.3755440860602763,2.368002778060749,1.0443676983859562e-5,2.3735456000407695,5.634911065437495,2.2772423054775532,5.381162362938149,4.589582432864812,8.537721152231947,1.1945924756843736e-10,0.00406091106451921,106.30194712691369,262.72330153553304,41.73101357907473,-1660.7324292099452,122881.2698885835,-1.3567848880183304e7,6999.96122769063,44.422919727490715,-1833.0643508951193,137494.14206923445,-1.5290562715159912e7,71.29264609153718,-3040.714045865193,230977.14281789653,-2.586178081564136e7,-5052.498983185877,388351.8924624119,-4.37637058596999e7,653478.3040886791,-7.409360506252845e7,-1.2550157750293955e8,0.6324210566264734,0.8211510751297927,1.0021171985043942,1586.9984046358754,60.60459644245364,6998.895138505166,0.0,261.6463227325755,0.0,261.64632273601114,0.0,-0.39243054173092035,-0.16852322122377905,0.002568411185774512,3.1979506666761406,3.688785541918195,-0.3924257896263064,0.4037776436930281,0.41819790353000896,0.43367925659584255,0.43093014522186596,8.382032153286458e-12,0.3985299339940084,0.4135409838108532,0.03993630311691803,0.0399363031154082,0.005205905768481872,262.72330153553304,262.7233015455034,6999.96122769063,5.0326429508354704e-9,0.1063477305660486,-0.01854331834053482,1.0,10.0,0.0,0.0,0.04742712338821478,-0.3947636775400314,-4.676977508225874e-5,0.5357172260651055,0.33061897905287035,-8.73607775992753,-21.512051663892926,-1.5594899267084772,-1.2760207048640022,-0.22757736496084918,6.398083574922572,-269.5048814213805,19595.371167778834,-2.1054681478065695e6,3.0481385043073094e8,7.091287844226768,-310.8742865816597,22603.293112406674,-2.4286614651476806e6,3.516018813198907e8,-537.0587864818904,39109.39310985358,-4.202197429145835e6,6.08357599480931e8,67664.90002285235,-7.270860147139758e6,1.0526078774232466e9,-1.2580385112631422e7,1.8212696731164284e9,3.1512424910693374e9,9.05739026842403,0.0,7.851895276817394,0.0,7.851895244455829,0.0
3.10977567001855,-1.8611816817913065,0.03501585378854817,2.3644177081182494,2.3570434245136216,9.960049465097472e-6,2.362483883337896,5.5824858977929885,2.267186262636075,5.332791182842266,4.585823279772158,8.528639500374892,1.116253161493815e-10,0.00398791279581298,100.938798928813,266.90044886926347,41.69897541575504,-1656.4525379011209,122351.93686247634,-1.3486510753127761e7,7154.2881323818465,44.359968835338385,-1827.352229483582,136831.67243364756,-1.519126496677704e7,71.1498495118147,-3029.6254131562955,229747.01196154367,-2.5680959970216107e7,-5031.433817742068,386087.4773716239,-4.3435989395491384e7,649339.4359154543,-7.350206718802117e7,-1.2443758441921207e8,0.6356235222415277,0.822934249639376,1.0020842380229484,1522.7409657158883,57.78365722218558,7153.22422354612,0.0,265.8256244187792,0.0,265.82562442186514,0.0,-0.38867978696835104,-0.16689785374281613,0.002525706566717386,3.1927711768016622,3.681008979563334,-0.3886756513640974,0.40057776449715904,0.414690194453069,0.42982486996501773,0.42714792533266016,7.627217384018084e-12,0.3952005467156234,0.41001308053374913,0.03924923565230349,0.039249235650939615,0.00508279309465905,266.90044886926347,266.9004488785728,7154.2881323818465,4.694910600075101e-9,0.1043798379222051,-0.01806025023935185,1.0,10.0,0.0,0.0,0.04715719745540458,-0.389246385590037,-4.449708101757431e-5,0.5280472821017731,0.3240821243302845,-8.677297048194964,-21.26347211786522,-1.5418841867315451,-1.2625141386927252,-0.2277061658863826,6.387685630922407,-268.6269317559798,19499.595599726956,-2.091750407875644e6,3.0233227491681206e8,7.078390239248877,-309.709814277496,22481.799756007735,-2.4116562976668375e6,3.485686305727398e8,-534.7965291746364,38880.12804695606,-4.17073053577288e6,6.028140178376817e8,67235.37898362475,-7.212880252360207e6,1.0425054147409469e9,-1.2473954380574204e7,1.8029067278524241e9,3.1179427001692867e9,9.0382614681176,0.0,7.839154948220211,0.0,7.839154918672241,0.0
3.160778442267722,-1.8449139338027138,0.03443234418669716,2.3506481659623493,2.3434771977802216,9.385626087702352e-6,2.3487919879750763,5.517935607985852,2.254725472251194,5.273180151632943,4.581319034959978,8.51751794284624,1.0250931936381565e-10,0.003897786921862357,94.5761619723487,272.2208723040566,41.66311201480559,-1651.4437787718578,121728.10284040167,-1.3390472272586392e7,7352.176135087871,44.283600970573545,-1820.5192693927197,136041.47189470663,-1.5073057704999922e7,70.97192924326687,-3016.1647730635623,228265.81025659802,-2.5464229106543407e7,-5005.593542889804,383340.2663796512,-4.30409164938121e7,644287.2059497946,-7.278542982976748e7,-1.2314310891874532e8,0.6396305162819141,0.8251579773331624,1.0020435611517318,1445.7433062001744,54.42926266875891,7351.115073714489,0.0,271.1488630864193,0.0,271.1488630891069,0.0,-0.38405908140896866,-0.16489732781690586,0.0024733793157002575,3.186572021683228,3.671496672927658,-0.3840556084803535,0.3966185069607256,0.4103576946047166,0.42507279063265135,0.42248326315328255,6.7766419739517045e-12,0.3910888073522327,0.40565856803631734,0.038409372813670024,0.038409372812469235,0.004933114423842865,272.2208723040566,272.2208723125983,7352.176135087871,4.303030439156293e-9,0.10198093498063124,-0.01747595942574324,1.0,10.0,0.0,0.0,0.04681957305857124,-0.3824855585681484,-4.180741033434308e-5,0.5186519965658617,0.31612498391089194,-8.60503829994061,-20.958954442803403,-1.5203120895658786,-1.245927522792852,-0.22786601634959425,6.375239811966527,-267.5778893888322,19385.358633708474,-2.0754176961096372e6,2.9938293225439787e8,7.062637925209237,-308.3015676418452,22335.691409250234,-2.391283972566367e6,3.449458890612264e8,-532.035901760426,38602.559988159686,-4.1328339937117742e6,5.961645722443469e8,66712.47391314496,-7.142736789607525e6,1.0303417354328036e9,-1.2344690628923163e7,1.7807230698997514e9,3.0775946047894287e9,9.014863306463337,0.0,7.823906001491276,0.0,7.823905975157523,0.0
3.2129877216881746,-1.828531014875385,0.03386424254059945,2.337025842279905,2.330052377315664,8.842820197746981e-6,2.3352439617396628,5.454433955229933,2.242379964697876,5.214479251418,4.577033766928756,8.506639763189893,9.409190963418126e-11,0.0038088927594523616,88.57352260477522,277.65634722956923,41.63198889023394,-1646.8182189912382,121146.46405811995,-1.3300678485657472e7,7555.829954179213,44.209692081871324,-1814.0239157794167,135292.9435637312,-1.4961339486716714e7,70.79413756685364,-3003.129445601881,226845.6618791358,-2.525757876282329e7,-4980.246225213291,380681.227810217,-4.266144238915135e7,639359.9019898776,-7.209282089778662e7,-1.2188545019830166e8,0.6436430865240121,0.8273766344432653,1.002003446050843,1372.2707940768696,51.25578518257883,7554.771879724595,0.0,276.5872906289285,0.0,276.58729063125753,0.0,-0.3795109722797864,-0.16293014830771707,0.0024221851848624833,3.1806815824126176,3.662204228167698,-0.3795080590639113,0.39270289837377403,0.40608111558026316,0.4203912329807086,0.4178861603392743,6.018776409204169e-12,0.3870303563629113,0.4013632130626234,0.03758973902453283,0.037589739023475996,0.004787915515355957,277.65634722956923,277.6563472374037,7555.829954179213,3.942307637098893e-9,0.0996470609674416,-0.01691239262995764,1.0,10.0,0.0,0.0,0.04648178047691303,-0.3758699725541569,-3.9275843417521796e-5,0.5094622921979445,0.30839597250558215,-8.534068736177659,-20.661034193503628,-1.49920666200383,-1.2296570787878958,-0.22802461635683713,6.363412709573044,-266.58282063272065,19277.203406440734,-2.0599838615262958e6,2.966012134363353e8,7.047275003613362,-306.94489616201844,22195.87837062832,-2.371877184786116e6,3.415070397613794e8,-529.346062392698,38334.67553936348,-4.0964886023479514e6,5.898174979938734e8,66204.29101495277,-7.075077261275379e6,1.0186748528065429e9,-1.2219390365979146e7,1.7593550225818763e9,3.0385845243563814e9,8.992006213740455,0.0,7.80941584071176,0.0,7.809415817284329,0.0
3.2556577986181185,-1.815337929641462,0.033420425982699474,2.326229534475607,2.3194100627617518,8.430102221784442e-6,2.324504803782193,5.404359624795522,2.2325823921731947,5.168148404261714,4.573765515287735,8.498102909227107,8.782561012053192e-11,0.0037386548737201107,84.01755310644549,282.09136376184495,41.6105771743176,-1643.3974297936552,120711.73333882574,-1.323334165280498e7,7723.078443230217,44.152245156996074,-1809.0683288813862,134723.87782875798,-1.4876588125607604e7,70.65160437528478,-2992.9932385412526,225752.3319958652,-2.5099350728972293e7,-4960.283692711795,378614.3036778688,-4.2368679049457766e7,635500.7142984585,-7.155511265573192e7,-1.2090391560583553e8,0.6468580027223482,0.8291484211038307,1.001971744861355,1315.916868099436,48.84054859745548,7722.0228616930135,0.0,281.02476929876514,0.0,281.02476930083344,0.0,-0.3759229530533197,-0.16137953577575953,0.002382020317499744,3.176194177072538,3.6549198831216687,-0.3759204240420261,0.38960086112235315,0.4026987616864977,0.41669493866041535,0.4142553908055925,5.472411871143031e-12,0.3838204278039687,0.39796792500427747,0.036948021631327,0.03694802163037307,0.004674846351094881,282.09136376184495,282.0913637691539,7723.078443230217,3.674506014815618e-9,0.09782495350334268,-0.016475791412568823,1.0,10.0,0.0,0.0,0.04621147481123883,-0.3706782710347275,-3.735778823501338e-5,0.5022531989525898,0.3023705462446826,-8.47817689788734,-20.427242637627625,-1.4826470764141724,-1.2168592210571623,-0.22815061490820054,6.354401814704987,-265.82587280464304,19195.062764097776,-2.0482814399456773e6,2.944954760849211e8,7.035249004066233,-305.89599328696397,22088.49484612162,-2.3570363863864783e6,3.388860474243524e8,-527.2423209352451,38127.10778492455,-4.0684981253400836e6,5.849516956698868e8,65807.74479824323,-7.02266319281133e6,1.0096858344410002e9,-1.2121838849624807e7,1.7428198229723248e9,3.0082827787797384e9,8.974088739105003,0.0,7.798376571432316,0.0,7.798376550127062,0.0
3.3101675616050743,-1.7987334626049,0.03287848259257215,2.312855894378257,2.3062241076747867,7.939669883973113e-6,2.311199884495146,5.34264270027114,2.220429038144455,5.110992383777138,4.56988354976891,8.487626392629421,8.053644045271168e-11,0.0036519442063393417,78.61489895970905,287.748402111114,41.58827427834054,-1639.476692119674,120206.90756776086,-1.3154813215114875e7,7937.771896227645,44.08241693964535,-1803.1720677082685,134049.50448512554,-1.4776380519194704e7,70.47253549095153,-2980.66976723499,224437.73139599798,-2.4910238056961566e7,-4935.672589139695,376101.9996015439,-4.2015736307669304e7,630770.6479947645,-7.090229624919288e7,-1.1970530778445424e8,0.6508837312066721,0.8313598344910418,1.0019325911285004,1248.3707024328346,45.968081737929595,7936.71956404307,0.0,286.6850118382215,0.0,286.6850118399938,0.0,-0.3714989068699194,-0.1594691572380787,0.002332772409081742,3.170870183312474,3.645990116287331,-0.37149678998303065,0.38576023709884383,0.39851787570401564,0.41213363019820676,0.4097735490285809,4.856750541293858e-12,0.3798522493105175,0.3937731861454748,0.036162687362663926,0.03616268736182498,0.004537213666547488,287.748402111114,287.74840211781276,7937.771896227645,3.3638195738617084e-9,0.09560141771696087,-0.015947073115335476,1.0,10.0,0.0,0.0,0.045873561514562324,-0.3643101479155907,-3.508650666172395e-5,0.4934139062618833,0.2950284108616765,-8.409362392248301,-20.140438322115237,-1.4623404714268364,-1.2011241533872319,-0.22830703321571078,6.34370980518655,-264.9290125703943,19097.887733684904,-2.0344584254609381e6,2.920120040407365e8,7.02052581737804,-304.62957541346896,21959.776947967468,-2.3393299180767764e6,3.35769945457845e8,-524.6691580907552,37875.78731584431,-4.034830638187328e6,5.791275035671504e8,65323.801522771755,-6.959195485887532e6,9.988643369170742e8,-1.2003053567726346e7,1.7228155963121166e9,2.9714677664225736e9,8.952124240323318,0.0,7.785278549168885,0.0,7.7852785302842,0.0
3.35474673649324,-1.7853559943573105,0.03245483646595187,2.302250751245322,2.2957654105476175,7.566690832256455e-6,2.3006476447079405,5.293947081629444,2.2107777587516177,5.0658527161099425,4.566943548668785,8.479390931017882,7.511189599886362e-11,0.003583438529038427,74.51581928824154,292.3685128680635,41.574086012413595,-1636.6292200079074,119834.26623461492,-1.3096531549554968e7,8114.207127491477,44.02804370901251,-1798.6918559175724,133539.44330693682,-1.4700773662550936e7,70.32813705569559,-2971.0742858191156,223426.6564195954,-2.476575098033179e7,-4916.216483044406,374146.1694016168,-4.1743417231482156e7,627054.4818639181,-7.039463076351358e7,-1.1876722461761653e8,0.6541106995011816,0.8331267351518384,1.0019016352778654,1196.5568954887167,43.78188570087835,8113.157504505566,0.0,291.30778828454044,0.0,291.3077882860981,0.0,-0.3680069791460554,-0.15796244695027067,0.002294119645079078,3.1668427554813237,3.638977965811915,-0.368005144725583,0.3827164819287081,0.39520970940482025,0.40853034393298887,0.40623196113569754,4.4129707806414275e-12,0.37671181939266096,0.3904555784271295,0.035547397266084156,0.0355473972653274,0.004429959483714317,292.3685128680635,292.3685128743089,8114.207127491477,3.1332136302476372e-9,0.09386437050184228,-0.015537178934895157,1.0,10.0,0.0,0.0,0.04560324684552995,-0.3593097365081942,-3.3365158928462984e-5,0.48647574794925846,0.2893011139549239,-8.355110969938359,-19.915167198697205,-1.446400418215085,-1.1887381775870045,-0.22843131920331694,6.335620573768667,-264.2514050782436,19024.575068039983,-2.024045101603841e6,2.901438811277858e8,7.008978094266071,-303.65161304483763,21861.164624475146,-2.3258332765127737e6,3.3340362196014404e8,-522.6530295429418,37681.031536617156,-4.0089270678742826e6,5.746699211388516e8,64945.46067258293,-6.909993296296177e6,9.905275691344981e8,-1.1910393401822466e7,1.7073188711968e9,2.9428129429650607e9,8.934876714153772,0.0,7.775369695927687,0.0,7.775369678808331,0.0
3.4117316965822955,-1.7685122822502644,0.031937214806213685,2.2891069386742697,2.282800209533239,7.123404839527863e-6,2.287567495785363,5.233895980885035,2.198798438005769,5.010133008161221,4.563479910718885,8.469264573248347,6.880443969657323e-11,0.0034988775119841327,69.65699730643955,298.26720870243497,41.561043184291194,-1633.4388698629664,119408.0687617859,-1.30294089064115e7,8340.845003241877,43.96180124676899,-1793.3853810196426,132938.54794622757,-1.4611940918081045e7,70.14559795193762,-2959.3890657533966,222212.166725931,-2.4593473908688433e7,-4892.128861908195,371764.629988294,-4.141505888879232e7,622483.9351395044,-6.977709225644226e7,-1.1761806616325636e8,0.6581533225177416,0.8353331186797945,1.001863385370516,1134.4490772911474,41.1819081121778,8339.798908427207,0.0,297.209945707358,0.0,297.2099457086727,0.0,-0.36369933748841776,-0.15610514076510182,0.002246708907678121,3.162103686965077,3.630364695098728,-0.36369780557441655,0.3789467142904056,0.3911187837107858,0.4040815532028808,0.401858046503144,3.913020429026224e-12,0.37282729577391843,0.3863546262097283,0.034793905100619645,0.03479390509995471,0.004299315647997551,298.26720870243497,298.26720870815416,8340.845003241877,2.8657529244858502e-9,0.0917433876907377,-0.015040469611682478,1.0,10.0,0.0,0.0,0.04526542570035562,-0.3531728763889175,-3.132632874426784e-5,0.47796407859869994,0.28231826609023997,-8.28824317519106,-19.63856477257291,-1.42684547384241,-1.173498316529166,-0.22858563507237456,6.3261004879484055,-263.45494124428257,18938.51921099345,-2.011838512666352e6,2.879570718201683e8,6.994808066457234,-302.4723397367055,21743.295899626813,-2.3097902115312694e6,3.306021882310128e8,-520.1819178558833,37445.17771323106,-3.9778017976827584e6,5.69344270425688e8,64482.74971955809,-6.850363896774377e6,9.80492185272913e8,-1.1797315345312653e7,1.6885475376585593e9,2.9079195916509676e9,8.913691275080387,0.0,7.763709081392948,0.0,7.76370906628442,0.0
3.4583644126755346,-1.7549365093479747,0.03153234981848213,2.278678764009017,2.2725114945220155,6.786238870955319e-6,2.277188367564639,5.1864895441935115,2.1892796227137286,4.966102466499985,4.560881742594752,8.461286502140801,6.411267492422201e-11,0.0034320808369999994,65.97225476773048,303.08927024929125,41.55446415478094,-1631.1881647290593,119099.30892368923,-1.2980346468637757e7,8527.217818360532,43.91007586339124,-1789.373690689825,132487.13111835418,-1.4545406623248974e7,69.99744233396603,-2950.2724688168114,221279.00539687052,-2.4462195458035234e7,-4872.998405555478,369906.69307714544,-4.116162711767231e7,618879.2587989708,-6.929578606235003e7,-1.167155248479057e8,0.6613952178246753,0.8370968177805616,1.001833131561843,1086.8063518590195,39.2032686882484,8526.17466301121,0.0,302.03488129219386,0.0,302.0348812933329,0.0,-0.36029772852827985,-0.15463952436737693,0.002209485658549993,3.158553241169203,3.623585567015396,-0.3602964035925493,0.37595813979989595,0.38788049206004105,0.40056545570084684,0.39840012017791493,3.5527575289148763e-12,0.3697513370547224,0.3831095338810308,0.034203185009333094,0.034203185008733775,0.004197440659897664,303.08927024929125,303.0892702546196,8527.217818360532,2.6672978574844863e-9,0.09008552929961607,-0.014655144068941094,1.0,10.0,0.0,0.0,0.044995263330412594,-0.3483515375660511,-2.978085575514054e-5,0.4712796593528386,0.2768682741611209,-8.235466041552963,-19.42110669050308,-1.4114896821056644,-1.1614933577994655,-0.2287082678509616,6.318966832046227,-262.8588192820568,18874.19136336742,-2.002725740771936e6,2.863266453989309e8,6.98366465003224,-301.5628864938916,21653.281954881728,-2.2976131921985657e6,3.28485193857943e8,-518.2411750515332,37262.352806063966,-3.953880496115794e6,5.652767048393006e8,64120.13386851013,-6.804090230690289e6,9.727614054195945e8,-1.1708888211176438e7,1.6739849489212444e9,2.8806912574302006e9,8.897017409840554,0.0,7.75497231579123,0.0,7.7549723021470225,0.0
3.518011359609487,-1.7378363982473946,0.031037404857849213,2.265748050971635,2.259750980715833,6.3854853718278964e-6,2.264316718322892,5.127998762951414,2.1774577965707675,4.9117219783679,4.557855406031892,8.451451133180868,5.866014872998516e-11,0.0033496448330453264,61.60681191134371,309.25176216025034,41.551207434815844,-1628.7613826835002,118754.41661641056,-1.2924900797039863e7,8766.773663451006,43.846842613321314,-1784.6489289744927,131959.47383164254,-1.4467902868595561e7,69.80887532507867,-2939.1435984514837,220159.14197323308,-2.4306117406112522e7,-4849.1929279102,367638.71713940793,-4.0855887825626336e7,614426.7656978614,-6.870878879294316e7,-1.1560555987159173e8,0.6654582005373916,0.8393001784108346,1.0017957344919963,1029.7001120997195,36.850456013484525,8765.734333756116,0.0,308.2010983437909,0.0,308.2010983447317,0.0,-0.35609968106071566,-0.15283198004579618,0.002163814197181352,3.1544231896561996,3.6152364791322333,-0.35609857738801903,0.3722555817143126,0.3838744481945354,0.39622232755984027,0.39412762999588175,3.14704927805721e-12,0.36594448566328447,0.3790962521180948,0.033479337374127054,0.033479337373601016,0.004073270837180334,309.25176216025034,309.2517621651251,8766.773663451006,2.4372172447042263e-9,0.08806016919414328,-0.014187923285157136,1.0,10.0,0.0,0.0,0.04465772559314378,-0.3424315194184348,-2.7950077953094573e-5,0.4630753049776585,0.27022011355446734,-8.170336428786069,-19.153846476487477,-1.3926451511060076,-1.1467114906316036,-0.22886055082059487,6.310666739057234,-262.16593646127546,18799.508719170735,-1.9921587113159662e6,2.844383001522804e8,6.96994833118989,-300.46774298002373,21546.073069998867,-2.2832087471583355e6,3.2599309936618185e8,-515.8560136897875,37040.848393207896,-3.925170202315625e6,5.604282193651085e8,63675.43250070319,-6.747940952674483e6,9.634552322975918e8,-1.1600672222116653e7,1.6563154755888772e9,2.8474396647745667e9,8.876482458963086,0.0,7.744808166067563,0.0,7.744808154088589,0.0
3.566852335024018,-1.7240487655603451,0.030650072726770325,2.2554842145966623,2.249620116981995,6.080658532262448e-6,2.254098415433546,5.081801845010787,2.168058755094887,4.868726919478562,4.555615887284678,8.443679245494625,5.4606704073064776e-11,0.0032845406384619034,58.29808483262848,314.294412033172,41.55269475373091,-1627.1371941715274,118512.04058725401,-1.2885328929695817e7,8963.891697478943,43.797262948710284,-1781.099506350047,131566.6658767388,-1.4410438545235708e7,69.65474545954173,-2930.4359666170717,219299.40694687952,-2.4187555487311818e7,-4830.181068314514,365864.2193314821,-4.06197404013894e7,610898.48796211,-6.824991369919933e7,-1.147299961637963e8,0.6687177014160096,0.8410622090014699,1.0017661442512793,985.8972277890509,35.06024760543953,8962.855553464202,0.0,313.24683564339455,0.0,313.2468356441926,0.0,-0.3527832426839002,-0.1514049570593804,0.0021279461043609187,3.151371326521145,3.608645393652555,-0.3527822901116691,0.3693194402578451,0.3807021996039481,0.3927882445498235,0.3907484569758381,2.8548291929610066e-12,0.36292843237060457,0.37591903222278916,0.03291152063255004,0.03291152063207634,0.003976385268650923,314.294412033172,314.2944120377101,8963.891697478943,2.266575331268593e-9,0.08647625806726295,-0.013825262789964456,1.0,10.0,0.0,0.0,0.04438786083110233,-0.3377783459458848,-2.65621732521487e-5,0.45662925630294826,0.26502880556748015,-8.118864897836076,-18.94352963135905,-1.3778427437654843,-1.13505872004233,-0.22898158256655918,6.304531773520896,-261.65425999666286,18744.416331941517,-1.9843721843488305e6,2.83048390682604e8,6.9591231882741456,-299.6243716057816,21464.525021596157,-2.2723359844455295e6,3.241222104149476e8,-513.976997456426,36869.03874658607,-3.9031312197324904e6,5.567345195887268e8,63325.842921316325,-6.704303527355494e6,9.562852694339343e8,-1.1515778707427356e7,1.6425808629170299e9,2.8214087187026553e9,8.860271720837314,0.0,7.737296450757522,0.0,7.737296439989034,0.0
3.629361673465681,-1.7066754882703368,0.03017632220649061,2.2427516820306397,2.2370499614463255,5.718345193340722e-6,2.241420751576846,5.024777274839718,2.156379168994311,4.8155982254090075,4.553049986473532,8.434065234427486,4.989903735211755e-11,0.003204212622291311,54.38048953021506,320.7452587758161,41.55984279323684,-1625.5153513585437,118252.05141212436,-1.2841970053658582e7,9217.41190897753,43.736352069011005,-1776.9486250514976,131112.3821331528,-1.434430184671678e7,69.4571412938776,-2919.7695095585013,218268.36033469345,-2.4047074634906877e7,-4806.379011834332,363690.68245533353,-4.033455644246791e7,606517.3918833722,-6.768832725777885e7,-1.1364797956883784e8,0.6728042852757447,0.8432643795703177,1.0017295546001221,933.3994918330633,32.93200085819737,9216.379909409534,0.0,319.7016775121447,0.0,319.70167751278217,0.0,-0.34868870068837104,-0.14964421969887332,0.002083925545069103,3.147880299229073,3.600499697711337,-0.34868790932333904,0.365680853205151,0.3767765149613998,0.38854466875916016,0.3865715951502545,2.5259183565740277e-12,0.3591937967826018,0.37198790391378206,0.03221533909623845,0.032215339095823164,0.003858227671524442,320.7452587758161,320.7452587799637,9217.41190897753,2.068840453206968e-9,0.08454031770802929,-0.013385280831097131,1.0,10.0,0.0,0.0,0.0440507793287116,-0.3320622620576761,-2.4917958961325047e-5,0.4487140197820196,0.2586932782079644,-8.05525868766508,-18.68478702174667,-1.3596725019860925,-1.1206997937789098,-0.22913189383132618,6.297511585743187,-261.0691904353449,18681.481316050682,-1.975486069069837e6,2.8146380247256136e8,6.945743657505453,-298.6102550586114,21367.830918676136,-2.259556221953498e6,3.2193668321302086e8,-511.6595595349265,36660.69902327079,-3.8767118844372677e6,5.523439944325873e8,62895.59476758796,-6.651258286221413e6,9.476517470762465e8,-1.1411513724271055e7,1.6258777091255984e9,2.7895036948614793e9,8.840237887268218,0.0,7.728702354187955,0.0,7.728702344793385,0.0
3.68057714864857,-1.6926626997984033,0.02980539514631773,2.2326408947379512,2.227066106606444,5.442769375968685e-6,2.231352289984212,4.979718656151858,2.1470881377825934,4.773572131844751,4.551189373960397,8.426438691766117,4.6401785452831256e-11,0.003140789941437806,51.41312755268368,326.02923708336596,41.569930798674534,-1624.5542769099713,118079.33049927701,-1.2812275543557357e7,9426.142259960014,43.688314747620936,-1773.8549739246494,130778.42330324081,-1.4295970101926696e7,69.29441991102432,-2911.3896263283473,217477.1834094814,-2.3940752052694865e7,-4787.244906086782,361983.3272895136,-4.011397725549232e7,603025.6414392167,-6.724756609580857e7,-1.1278989498176388e8,0.6760839065967514,0.8450261460849029,1.0017005935798464,893.1375955062932,31.313117083988256,9425.1137105183,0.0,324.9889618791023,0.0,324.9889618796245,0.0,-0.3454528196305281,-0.14825355310566896,0.0020493453147856335,3.1453535150577703,3.5940438396400753,-0.345452138122317,0.3627946996556346,0.37366688975382173,0.38518797790041925,0.38326679077818415,2.2891530934739977e-12,0.3562334675678414,0.36887435459631823,0.03166892050396137,0.031668920503587786,0.0037659809613890547,326.02923708336596,326.0292370872238,9426.142259960014,1.9222704991264464e-9,0.08302565082495833,-0.01304358189010659,1.0,10.0,0.0,0.0,0.043781343913269724,-0.32756746767506506,-2.3671465008821187e-5,0.4424925376042137,0.25374391995943385,-8.004916568247598,-18.480960354008435,-1.3453964375780723,-1.109371816001595,-0.22925137048788996,6.292428225995097,-260.6457863375719,18635.97452503336,-1.9690665077660712e6,2.80320101727555e8,6.935134703395298,-297.83038898217467,21294.646722526457,-2.2499805637535355e6,3.2031066189813733e8,-509.82662194464143,36498.91444670531,-3.85645566550385e6,5.490094297162416e8,62556.01439556386,-6.609944849713694e6,9.40996861617075e8,-1.132938952078013e7,1.6128594571411624e9,2.7644251261512623e9,8.824360516200567,0.0,7.722480677232966,0.0,7.722480668835026,0.0
3.7329046475701766,-1.6785456170578268,0.02944142476356997,2.22259481082105,2.217144402047524,5.17929117718892e-6,2.221347195203202,4.935145014113786,2.1378415340853043,4.731956946618291,4.54950462666629,8.418854057653958,4.312818166877906e-11,0.003078112296564554,48.587214949509956,331.4277648100706,41.58403469730279,-1623.9016179411344,117938.8364627468,-1.2787127914689627e7,9640.327911584052,43.64073614107427,-1770.9615208737673,130470.75719742746,-1.425173363844705e7,69.12691578863718,-2903.125544943877,216714.75416733776,-2.3839713605087202e7,-4767.968395171063,360299.9496549496,-3.989971987445164e7,599535.7691985657,-6.6813331874748096e7,-1.1193621665174338e8,0.6793732419363169,0.8467882172229129,1.0016719021270466,854.3609837878192,29.765350440125264,9639.30293633608,0.0,330.3908945646018,0.0,330.3908945650196,0.0,-0.34225138302375446,-0.14687838696288952,0.0020153174837953744,3.143069973924802,3.5876285474773986,-0.3422507967263515,0.35993004667790207,0.37058409317746344,0.3818643256230784,0.3799937510294238,2.0736198938500036e-12,0.3532966474633539,0.3657878537019721,0.03113156556775368,0.031131565567417772,0.0036756923874746,331.4277648100706,331.42776481365746,9640.327911584052,1.7853335483320868e-9,0.08154037271979814,-0.012710698081760629,1.0,10.0,0.0,0.0,0.04351213842884054,-0.323140178830092,-2.2483124665549512e-5,0.4363667894641416,0.24889715569057747,-7.955016685054324,-18.279811350741156,-1.3313465192894225,-1.0981796406831446,-0.22937016932905835,6.287831973188869,-260.2630857096765,18594.868263523636,-1.9632717597836338e6,2.792884542218685e8,6.924583814846874,-297.07784214355877,21225.15262538284,-2.2409810467239427e6,3.1879357056710154e8,-508.0084768394428,36341.23792203196,-3.8369588744959603e6,5.458299750461693e8,62219.80548967555,-6.5695560829187e6,9.345556633062828e8,-1.124822790116957e7,1.6001214433427546e9,2.7396852719235168e9,8.808583319947473,0.0,7.716856574940291,0.0,7.716856567455144,0.0
3.79993366973863,-1.6607486623059364,0.028995949807412904,2.2101252934080597,2.204826883616741,4.866169287606437e-6,2.20892711223594,4.88009165120052,2.1263425316078184,4.680498386032667,4.547653774676098,8.409408053674163,3.9330503803585836e-11,0.003000811598584641,45.24469829715975,338.34438782152847,41.60751100843577,-1623.5339497906054,117809.90816531298,-1.2762261582920868e7,9916.019377633322,43.581665321872855,-1767.6236372440078,130123.31515065464,-1.4202242988604221e7,68.90979757879678,-2892.9267955321625,215800.36344847025,-2.372069413820649e7,-4743.580379752023,358223.3596916701,-3.9640180525821105e7,595161.2118409377,-6.627815874280248e7,-1.1087187732307233e8,0.6834992706321558,0.8489916103622811,1.0016364080777278,807.9010114673657,27.92625313143499,9914.999051306153,0.0,337.31191450200544,0.0,337.3119145023067,0.0,-0.3382968344116371,-0.14518065105263084,0.0019735418777682024,3.140567974953436,3.5796458120623527,-0.33829634936932185,0.35637884122235136,0.36676744820457463,0.3777550337819241,0.3759459944103286,1.8312637449444976e-12,0.3496575602146203,0.3619666600292049,0.03047222355948616,0.03047222355919226,0.0035654942658611293,338.34438782152847,338.34438782480134,9916.019377633322,1.626800479321214e-9,0.07972388713178077,-0.01230655077778257,1.0,10.0,0.0,0.0,0.043175989489541856,-0.31769846729956586,-2.107540751992528e-5,0.4288406556669778,0.24297863717447912,-7.893204503874982,-18.031946169007124,-1.3140954665978763,-1.0843724836924542,-0.22951772621444852,6.28279236543783,-259.84352595841585,18549.827868798136,-1.9569265824306642e6,2.7815958308757484e8,6.911436454470511,-296.17463945168333,21143.451297419473,-2.2305428668964524e6,3.17050848649268e8,-505.75065736424807,36149.56348620929,-3.813623495298143e6,5.420696219458325e8,61803.17515302575,-6.520260958845273e6,9.26789671571624e8,-1.1147856528632715e7,1.5845548673334131e9,2.7091517890278506e9,8.788951934212747,0.0,7.710692221481146,0.0,7.7106922150285495,0.0
3.854898963685419,-1.6463874760428856,0.028646934305732626,2.20021793876622,2.195038435761415,4.628054944212921e-6,2.1990579224842812,4.836565960606699,2.1171882169847436,4.6397665099821,4.546383848404363,8.401857854674253,3.6512676578967026e-11,0.0029398074618932524,42.715666318025164,344.01870360618955,41.63113939665189,-1623.6108891912177,117745.32506987477,-1.2747779185624078e7,10143.177146902184,43.53451658286506,-1765.1740948306986,129875.22428246864,-1.4167337763364954e7,68.7290329589476,-2884.8453413646853,215098.22404652458,-2.363117358106906e7,-4723.756153032379,356578.92782370624,-3.943865497177426e7,591638.9884585042,-6.585478046641001e7,-1.1001967394425303e8,0.6868121280561055,0.8507552585299929,1.001608302340856,772.2820342547586,26.528112695260134,10142.160690389946,0.0,342.98986174378206,0.0,342.9898617440004,0.0,-0.33517008503816376,-0.14383900082741607,0.0019407152204488761,3.1388572888659096,3.573270630698086,-0.33516966876617077,0.35356109078573944,0.36374294510476496,0.37450291493102533,0.3727417659261541,1.656993528998352e-12,0.34677097256381884,0.35893840258916504,0.02995432884120235,0.02995432884093841,0.003479396212437965,344.01870360618955,344.0187036092297,10143.177146902184,1.5094052848711538e-9,0.07830185977328528,-0.011992464126264047,1.0,10.0,0.0,0.0,0.04290738323656815,-0.31341708573968563,-2.000831869694705e-5,0.4229218588516064,0.23835245850588202,-7.844155234352235,-17.836354093094428,-1.300538698925549,-1.0734669024380699,-0.22963502707332323,6.279343173129016,-259.55631346004066,18519.006795477893,-1.9525868427469565e6,2.7738792781895405e8,6.900916084060459,-295.48124651364003,21082.205540844727,-2.22284282124094e6,3.157801586022612e8,-503.95113361325673,36000.25520574025,-3.7957565611982387e6,5.392291696622378e8,61471.81989165613,-6.481684288408525e6,9.20792733899288e8,-1.1068191041480422e7,1.572354151473973e9,2.6849661904710455e9,8.773274465333657,0.0,7.706475370298523,0.0,7.706475364592198,0.0
3.911099979229964,-1.631913614509821,0.0283042723681869,2.1903693857242907,2.185306470722429,4.400443061194836e-6,2.189246355051871,4.793488000731472,2.108071618535234,4.599409867476081,4.545307646797794,8.394292760541697,3.387804839156685e-11,0.0028795465523605394,40.309620725189525,349.8242519456309,41.65923804117098,-1624.0297643633992,117716.1971119192,-1.2738260955478502e7,10376.422250241005,43.48725374767841,-1762.918330715992,129653.82353701169,-1.4136643265748704e7,68.5411343652155,-2876.8060055603737,214420.69808893825,-2.354659435177507e7,-4703.575877462652,354944.3883530683,-3.924205969441254e7,588084.4165163395,-6.5434357826904416e7,-1.0916402231691384e8,0.6901361588339182,0.8525199861149,1.0015804482557475,737.9891733638857,25.19214321848092,10375.409802931701,0.0,348.79914399673186,0.0,348.7991439968755,0.0,-0.33207535565201235,-0.1425116793519795,0.0019084048789357628,3.1374137999027694,3.566887594308724,-0.332074998798904,0.35076357355511417,0.36074348801229056,0.3712814208242779,0.3695670124684044,1.4985157349106378e-12,0.34390557673482125,0.3559349286902293,0.029444690427444964,0.029444690427208056,0.003395070420863249,349.8242519456309,349.8242519484536,10376.422250241005,1.3998288721255093e-9,0.07690674259585645,-0.011686298926784675,1.0,10.0,0.0,0.0,0.04263907780490851,-0.30919805249322385,-1.8991155447592283e-5,0.41709150630085223,0.23382002951782443,-7.795415446566988,-17.643020858490353,-1.2871947254216503,-1.0626802823184176,-0.22975167330644464,6.276428955949321,-259.31349701639624,18492.95310054394,-1.9489194852530074e6,2.7673605695732856e8,6.890358836238203,-294.8129863878137,21024.60193756836,-2.215722937235808e6,3.1461992590469986e8,-502.1526061096018,35854.23676285865,-3.7785764366449993e6,5.3653487542243755e8,61141.2805933525,-6.443782871241702e6,9.149759064351687e8,-1.0988865451511156e7,1.560347545801404e9,2.6609271777580366e9,8.757578244073517,0.0,7.702914868830115,0.0,7.702914863804926,0.0
3.9685777013253625,-1.617324504676813,0.027967793321534738,2.1805779848935223,2.175629404760976,4.1828904821737775e-6,2.1794908042202144,4.750847357993711,2.0989907631702733,4.559418334284299,4.5444314924582345,8.386691650728615,3.141566838113644e-11,0.0028200289113160253,38.02135877432406,355.76679468703696,41.69196600041817,-1624.8026588720836,117723.71821392636,-1.2733865430839209e7,10615.95975286849,43.439662630515734,-1760.8536932771765,129459.25461433652,-1.411020545177999e7,68.34524970932092,-2868.781631832425,213766.2716819287,-2.3466836269465484e7,-4682.962247531715,353314.6462947193,-3.9049898495672494e7,584485.2509670401,-6.501562169702104e7,-1.0830215187576258e8,0.6934717937933984,0.8542860160219876,1.0015528408201786,704.9775020316636,23.91584368623307,10614.95145953482,0.0,354.74552422221905,0.0,354.7455242222958,0.0,-0.329011966651879,-0.14119835874902326,0.0018766006314818871,3.1362460701367003,3.5604788237283156,-0.3290116610859701,0.3479859368793639,0.35776857940325735,0.368089877105675,0.36642109443064524,1.3544519897063267e-12,0.34106070276356565,0.35295559366721657,0.028943078999506246,0.028943078999293728,0.003312464500147315,355.76679468703696,355.76679468965654,10615.95975286849,1.29758381898156e-9,0.0755378395661132,-0.011387804676673118,1.0,10.0,0.0,0.0,0.042371093346859984,-0.3050399195095014,-1.8021648362261858e-5,0.411347549091713,0.22937886332286073,-7.746939738043361,-17.451813727873187,-1.2740599575921605,-1.0520074126120917,-0.22986767125815258,6.274066826968496,-259.11642685798245,18471.8044185185,-1.945942892771874e6,2.7620706280392295e8,6.879729490853752,-294.1690478288558,20970.625015030622,-2.209185501605084e6,3.1357095294407314e8,-500.3500567053586,35711.21412927749,-3.7620579578869543e6,5.339838580305856e8,60810.642329243055,-6.406468714668844e6,9.09327660741375e8,-1.0909660328954734e7,1.5485051669948199e9,2.6369681241537213e9,8.741819361689661,0.0,7.700031727842758,0.0,7.700031723438491,0.0
4.02737460322166,-1.6026175731102013,0.02763733282512598,2.1708421582075843,2.1660057227323604,3.974974236624416e-6,2.1697897335974674,4.708634065239344,2.089943714296999,4.519782146762033,4.543762131619908,8.379031359658653,2.911521433586734e-11,0.002761254822929324,35.84588361967465,361.85243030403586,41.729492257187964,-1625.9425821129796,117769.18796843638,-1.2734767093172701e7,10861.999217456507,43.39150778621302,-1758.9770962161303,129291.66254813103,-1.408807492905404e7,68.14045738736237,-2860.7425384969497,213133.2867865903,-2.339176913989297e7,-4661.83165451465,351684.1779805058,-3.8861635113417976e7,580828.3108889665,-6.459720694492415e7,-1.0743109853627183e8,0.6968194561019292,0.8560535645213533,1.0015254752498548,673.2038157446148,22.69681997249701,10860.99522861361,0.0,360.83510201482153,0.0,360.8351020148385,0.0,-0.3259792667802328,-0.13989872506093393,0.0018452926319872227,3.1353632748538898,3.5540247686265185,-0.3259790054366444,0.3452278440837379,0.35481774354816126,0.36492763859871596,0.3633033999141743,1.2235420486104406e-12,0.33823569860719266,0.34999977490993295,0.028449273202547216,0.028449273202356698,0.0032315280907419456,361.85243030403586,361.8524303064658,10861.999217456507,1.2022122882579967e-9,0.07419448293753533,-0.011096741211786325,1.0,10.0,0.0,0.0,0.04210344933411303,-0.3009412977826269,-1.709763869580407e-5,0.4056880209148698,0.22502657268532486,-7.698680056812975,-17.262597078050312,-1.2611310360103072,-1.0414430303853668,-0.2299830269280703,6.272275126219642,-258.9665642138485,18455.71129529705,-1.9436774096476352e6,2.758044122287435e8,6.868989465835263,-293.5485346906091,20920.257850062037,-2.203233220253089e6,3.12634195385063e8,-498.53803445044684,35570.86846835473,-3.746174135533682e6,5.3157311099915504e8,60478.91819094607,-6.36964727204929e6,9.038357225811136e8,-1.0830340649666931e7,1.5367951594667232e9,2.613018181291851e9,8.725949807221525,0.0,7.697848463876534,0.0,7.697848460037566,0.0
4.087534712080842,-1.5877902451144843,0.027312732541124075,2.16116039580636,2.1564339751200947,3.7762904114094047e-6,2.160141673115622,4.6668385802387675,2.0809285689715997,4.480491883513356,4.543306756426953,8.371286459776366,2.6966954799167215e-11,0.0027032247968117335,33.778394674196335,368.0876201856298,41.77199627429926,-1627.4635308011937,117854.01919963695,-1.2741157562397081e7,11114.754263688968,43.342530283020785,-1757.2849405443196,129151.19174093954,-1.4070306775850609e7,67.92576064264868,-2852.6562501905164,212519.92128800068,-2.332125070324537e7,-4640.093653171853,350046.9862074563,-3.867668802662555e7,577099.4006737043,-6.417764252556281e7,-1.0654768863715129e8,0.7001795615560108,0.8578228414923876,1.0014983469683743,642.6265408876186,21.532779037696375,11113.754735978902,0.0,367.0743398896405,0.0,367.0743398896043,0.0,-0.3229766317885506,-0.13861247757595707,0.0018144713915461544,3.134775236963167,3.5475040326047926,-0.322976408534804,0.34248897379476984,0.3518905255332221,0.361794087932266,0.36021334343580236,1.104633568703835e-12,0.33542992916084563,0.3470668707572558,0.027963059138877693,0.027963059138707003,0.0031522127525265477,368.0876201856298,368.08762018788275,11114.754263688968,1.1132841452487415e-9,0.07287603175426316,-0.010812878118963441,1.0,10.0,0.0,0.0,0.04183616462147795,-0.2969008543478586,-1.621707194235182e-5,0.4001110338917835,0.22076086478375062,-7.650585382314272,-17.07523176262832,-1.2484048234949527,-1.0309817977924511,-0.23009774597992308,6.2710734894984945,-258.8654881527137,18444.83803905229,-1.9421454773895992e6,2.755319734819745e8,6.858096468315837,-292.95045290442675,20873.481328843758,-2.1978691686852006e6,3.118107602939297e8,-496.7106113757317,35432.85294202145,-3.7308958280744078e6,5.292994594814626e8,60145.0420796081,-6.333216638213708e6,8.984869544173698e8,-1.0750654256226692e7,1.5251834570745802e9,2.5890018657220397e9,8.709917038074268,0.0,7.696389183698998,0.0,7.696389180373968,0.0
4.164721555169088,-1.5690828536707992,0.02691499112244577,2.149132027107037,2.1445402177626742,3.5403324723834995e-6,2.148154007174443,4.615167887568151,2.0697016539638584,4.431851687691443,4.543050174403497,8.361443550737564,2.4481725348801808e-11,0.0026317347211578953,31.338878332987687,376.10239735489915,41.83241765216362,-1629.9235698358764,118017.76023726846,-1.2757186224519907e7,11440.472866481978,43.2797149159457,-1755.4226559122417,129013.95380430798,-1.4054321947239235e7,67.64181133647516,-2842.4275313642065,211777.72550229487,-2.323925913289722e7,-4611.917179567256,347981.05718498,-3.844919896463382e7,572313.6481914019,-6.364914005040503e7,-1.0542084819626588e8,0.7043978131048336,0.8600371779369682,1.0014647636557137,606.0265648107824,20.151708682648977,11439.479145470468,0.0,375.0943275770933,0.0,375.094327576999,0.0,-0.31926470771791,-0.13702305496850406,0.0017766154422812412,3.1344707689421605,3.5392234340586874,-0.3192645246832008,0.3390919519952533,0.3482640550395234,0.3579165945294127,0.35638878793793344,9.712784189640772e-13,0.33194882491470873,0.34343208018381555,0.027365652885380783,0.02736565288523215,0.0030552773541947307,376.10239735489915,376.1023973569474,11440.472866481978,1.010571587274663e-9,0.07126205573981045,-0.010467838639659242,1.0,10.0,0.0,0.0,0.04150259185294393,-0.2919301689826119,-1.5174483881867684e-5,0.39325311847669253,0.21554713889541546,-7.590615969542262,-16.84340975879452,-1.2327776890943192,-1.0180420189677761,-0.2302402576366401,6.270433360198823,-258.8103584087379,18438.861108655397,-1.9412999598885854e6,2.753811297563231e8,6.844194019488329,-292.23269741678143,20820.02595217302,-2.191996491111426e6,3.1094275416205686e8,-494.3947911370111,35263.03066031617,-3.712600960452837e6,5.2664499559309274e8,59722.90539627077,-6.288059293194385e6,8.919806987610196e8,-1.0650115963451486e7,1.510751165977391e9,2.5587649191496105e9,8.689558379407543,0.0,7.695622641693076,0.0,7.695622638944276,0.0
4.228118360426834,-1.553975211513325,0.02660302648599588,2.1395667246537795,2.1350803460936576,3.3610365089873346e-6,2.138620171254474,4.574279655533401,2.0607514938075426,4.393306976451786,4.543105039946832,8.353401943504167,2.2643147546113862e-11,0.0025753817645097566,29.497762882104947,382.6997867134034,41.88683622234729,-1632.3585846647843,118196.96541659489,-1.277672523168231e7,11709.135917739635,43.22780116722664,-1754.1290724029604,128934.99897250642,-1.4046592144398987e7,67.40075491487909,-2834.0998332009244,211200.83960765845,-2.317837677443036e7,-4588.442566940831,346304.0262908512,-3.82693139306224e7,568365.0903605684,-6.322098994237553e7,-1.04496836408452e8,0.7077873987518334,0.8618110793709015,1.0014381535606476,577.9970952886174,19.103482722833174,11708.147034895868,0.0,381.6960071504998,0.0,381.6960071503651,0.0,-0.3163275683873019,-0.13576589159554237,0.0017468564552314922,3.1345854648413978,3.53246355055169,-0.3163274124650983,0.3363952328640238,0.34538841612558635,0.35484547025315194,0.3533589056895697,8.756570643605078e-13,0.3291840941630091,0.3405486365142471,0.026895773652888717,0.02689577365275575,0.002979441574957927,382.6997867134034,382.6997867153003,11709.135917739635,9.347002275986712e-10,0.06999742795761177,-0.010199380819318753,1.0,10.0,0.0,0.0,0.04123618175563118,-0.2880160252507276,-1.4384652057422773e-5,0.3878553275457078,0.2114683160356488,-7.542688276755271,-16.65967838772282,-1.2204972152627134,-1.007792807718576,-0.23035356330130785,6.2706383927827805,-258.8254884355415,18440.41118357802,-1.9415124930160902e6,2.7541810164110196e8,6.832780339439155,-291.6808443792812,20781.241385310517,-2.1879687244794015e6,3.103791113569342e8,-492.5082418361933,35128.820640165606,-3.6985648721141038e6,5.2466699768340546e8,59379.82645689558,-6.252091292093005e6,8.869006741232921e8,-1.0568582737095186e7,1.4992229069596052e9,2.534296380674136e9,8.672939548340182,0.0,7.6958893408666,0.0,7.695889338530296,0.0
4.2930330439695705,-1.5387387871668206,0.026296445309936075,2.130051016053989,2.1256681183702586,3.1897796288141877e-6,2.129134992595193,4.533780916263502,2.051827257153488,4.35507974006998,4.543400649844743,8.345174438329524,2.0928806895665026e-11,0.0025197758818500094,27.750282061795627,389.47060165851804,41.94689576788412,-1635.227794284413,118421.01338710722,-1.280251140484589e7,11985.229057928515,43.17403012002994,-1753.0035751400076,128883.57177931356,-1.4043431725103285e7,67.14596128554084,-2825.5964294687587,210636.2392849861,-2.3121468270351693e7,-4564.012460094414,344596.90899093996,-3.809047150494222e7,564290.4222607552,-6.278604807080205e7,-1.035485101367893e8,0.7111907311145137,0.863587349919728,1.0014117672052292,551.0391922406384,18.103422286538258,11984.245192822638,0.0,388.4712218040656,0.0,388.47122180389556,0.0,-0.31341863685093524,-0.1345212211491586,0.0017175556495716503,3.1350317906914484,3.525552278289302,-0.31341850419556994,0.33371678987278364,0.342535049444031,0.3518012041819518,0.35035492677565455,7.889303644884731e-13,0.326436641448533,0.3376862851659696,0.0264328368156875,0.026432836815568645,0.00290508147085669,389.47060165851804,389.4706016602738,11985.229057928515,8.640453517179723e-10,0.06875579112318363,-0.00993743544724725,1.0,10.0,0.0,0.0,0.04097018864656514,-0.2841560816015725,-1.3632236401442592e-5,0.38253443770332796,0.20746921881903718,-7.494734952622436,-16.47731349243309,-1.2084107204456351,-0.9976285862479253,-0.2304662485435099,6.271507205314588,-258.8954470186759,18447.82230334863,-1.9425479531480777e6,2.7560102055161023e8,6.821045776922146,-291.1473318249984,20745.9595703898,-2.1845410082386807e6,3.099334056091238e8,-490.5831313175478,34995.57599888871,-3.6850201484627887e6,5.228140046499555e8,59030.48816620484,-6.2161211978267655e6,8.819135465556444e8,-1.0485725094682172e7,1.4876638226950736e9,2.5094789732049503e9,8.655949500847179,0.0,7.6969705203591285,0.0,7.696970518395904,0.0
4.359517056670446,-1.52337098914685,0.02599511148221663,2.120583648565635,2.1163023327315975,3.0262279764136496e-6,2.119697251345397,4.493663712782074,2.04292715891251,4.317161834469313,4.543946385017647,8.336723055927237,1.9331116995705906e-11,0.002464918347079839,26.092375253766775,396.423201851603,42.01282760708435,-1638.5502293553388,118691.9034635375,-1.283482612735415e7,12268.97508872882,43.118013113612065,-1752.039291517504,128859.75588575663,-1.4044911846022334e7,66.87604385813417,-2816.869438701646,210081.13447507803,-2.3068311581228063e7,-4538.5008407795885,342851.12142040115,-3.791182929799855e7,560070.2086179549,-6.234227072517504e7,-1.0257162544045453e8,0.7146081981509361,0.8653661750481869,1.0013856007911304,525.1173215933859,17.14960758923196,12267.996429037566,0.0,395.42833233024845,0.0,395.4283323300476,0.0,-0.31053738978835266,-0.13328879229797597,0.0016887048641651818,3.1358227817317847,3.5184580347471,-0.3105372770757625,0.3310563593250068,0.33970357819544117,0.34878328287730603,0.3473763645456006,7.103103259632996e-13,0.32370589508844033,0.3348445028606627,0.025976654968377054,0.025976654968270885,0.0028321556546885072,396.423201851603,396.4232018532273,12268.97508872882,7.982764948948949e-10,0.06753660322152233,-0.009681807761132161,1.0,10.0,0.0,0.0,0.04070462929741096,-0.28034921284093794,-1.2915563376438842e-5,0.3772888520554494,0.20354790351407653,-7.446688205872178,-16.296153049158224,-1.1965159498952662,-0.9875434172260247,-0.2305783177215608,6.273065860271029,-259.0224076316125,18461.32912796626,-1.9444396172428224e6,2.7593584641203654e8,6.80892759649007,-290.6305702803446,20714.141627961195,-2.1817172668973855e6,3.096073575182463e8,-488.6109286204043,34862.78821751171,-3.671924050207625e6,5.210815303978212e8,58673.39698729117,-6.180005394710336e6,8.770009529875779e8,-1.040119940775928e7,1.476027464304008e9,2.4842127339477515e9,8.638510689103533,0.0,7.698898174332939,0.0,7.698898172706514,0.0
4.410441983161001,-1.511757366178217,0.025772475418747193,2.1135141247873346,2.1093077786144745,2.908428042237535e-6,2.112649373181341,4.463821596642218,2.036266867097735,4.2889216606844,4.544525809590031,8.330212628827006,1.8205081555382927e-11,0.0024242671508799313,24.905373096467997,401.762284197168,42.06627732014562,-1641.3517327339562,118927.10859457936,-1.2863530472527133e7,12486.940445304857,43.074270806838186,-1751.4171295559618,128860.04634647329,-1.4049111687530817e7,66.66278495023553,-2810.146085476642,209669.1882047647,-2.303075747034592e7,-4518.575959061352,341510.8127057493,-3.777742731498953e7,556797.0265684667,-6.200231693177682e7,-1.0181750383914453e8,0.7171808039435124,0.8667020787466831,1.0013661181265543,506.33514290087606,16.46348375029534,12485.965818027229,0.0,400.77087070145734,0.0,400.7708707012362,0.0,-0.30839431978551235,-0.13237235893325908,0.001667357349383021,3.1366505504680333,3.5129965666050635,-0.3083942201239717,0.3290727055920469,0.3375941265034738,0.34653683433069443,0.3451588417751579,6.562294872019343e-13,0.3216684630707511,0.33272635949466595,0.025638841769739806,0.025638841769642304,0.002778378467479977,401.762284197168,401.76228419869966,12486.940445304857,7.519687157871631e-10,0.06663662993627234,-0.009494119920194477,1.0,10.0,0.0,0.0,0.040505754346205014,-0.27752823936947746,-1.240055163678248e-5,0.37340315500235727,0.20065683301593257,-7.41054821272809,-16.160971521003752,-1.1877194473308914,-0.9800277281962447,-0.23066196776211315,6.27470423386809,-259.15643682338094,18475.611958642072,-1.9464420189648303e6,2.762905813848286e8,6.799546040478141,-290.2529283815993,20692.523620792075,-2.1799981707821353e6,3.0944245746342707e8,-487.0953092939876,34763.163283418646,-3.6623681725212405e6,5.198582970681855e8,58399.522590482695,-6.152729444105471e6,8.733534437643075e8,-1.0336489100026764e7,1.467219473979876e9,2.4649045189137044e9,8.6250862268216,0.0,7.700919881455663,0.0,7.7009198800598,0.0
4.479802016404441,-1.4961534208704923,0.02548001073236015,2.104128507262068,2.1000205362876327,2.7575997932649206e-6,2.1032918753649246,4.424353940250522,2.0274047954992387,4.251526316588285,4.545533650484073,8.321266477201718,1.6794557433696186e-11,0.002370722737379352,23.39491321970195,409.0547924827684,42.14308551903408,-1645.5174479555578,119285.29861263759,-1.2908027181122797e7,12784.611842315859,43.01326901473735,-1750.7150643471248,128884.65004210696,-1.405889208113724e7,66.36272997943382,-2800.8985562742423,209123.05185453474,-2.2983548614228927e7,-4490.838057931141,339674.3751134599,-3.759686280981586e7,552270.9346488091,-6.1537654689749904e7,-1.0077954873872061e8,0.7206239201258029,0.8684858038228954,1.0013403279699515,482.14453750910656,15.586207789892919,12783.642770091545,0.0,408.06808562278235,0.0,408.0680856225376,0.0,-0.30556032568232067,-0.13116077939976017,0.0016392752958050024,3.138078765628612,3.505496791022014,-0.3055602412028588,0.32644320017707307,0.3348001160907148,0.3435638472762719,0.3422236509994059,5.90099725207106e-13,0.31896562058117994,0.3299193655111153,0.025194045750127615,0.025194045750040642,0.00270786739338252,409.0547924827684,409.05479248418396,12784.611842315859,6.940141319721431e-10,0.06545548455641861,-0.009249101152171008,1.0,10.0,0.0,0.0,0.040240993496748784,-0.27381167394658146,-1.1742631191460068e-5,0.36828569101291975,0.19686717458879263,-7.362159337747635,-15.981506259629246,-1.1761553683590644,-0.9700659593138993,-0.23077296839401823,6.27753821522859,-259.3888892262571,18500.412028803818,-1.9499216462058485e6,2.769074455873874e8,6.786586851618086,-289.7610665571552,20666.649765584632,-2.178240699454233e6,3.093303493993673e8,-485.0178205810607,34629.79824637635,-3.6499405584284095e6,5.1832444129472595e8,58024.89131525901,-6.115974444302481e6,8.685220009271932e8,-1.024813797025198e7,1.4553248634642615e9,2.438591455856632e9,8.60665255728852,0.0,7.704412466132927,0.0,7.704412465017297,0.0
4.550883151476191,-1.480410960200413,0.025192442270245016,2.094788067638598,2.090776703054242,2.6136301977900065e-6,2.0939787351570502,4.385247628614715,2.018562089740115,4.214419309278218,4.546820598777533,8.311971329315401,1.5481969389194185e-11,0.002317930907157215,21.963641738174893,416.5550331475676,42.22647813273037,-1650.196400081284,119696.74283217506,-1.2959968353460709e7,13090.539720251369,42.9487403049618,-1750.1492188214902,128936.9023905716,-1.4073521433563748e7,66.0431497487708,-2791.2708073847657,208577.0622288922,-2.293932953412339e7,-4461.618700207302,337771.5499726068,-3.741374368411949e7,547538.1408075397,-6.105764599727267e7,-9.969983112946838e7,0.7240822040938036,0.8702725650967963,1.0013147481493918,458.89848634237313,14.750281592257615,13089.576416042726,0.0,415.57314663481327,0.0,415.57314663454844,0.0,-0.30275268509937564,-0.12996080288439898,0.0016116222197118868,3.139892232989069,3.497710572897767,-0.30275261358825917,0.32383104572570875,0.33202704981440817,0.34061590458978197,0.33931264495919833,5.302406495030616e-13,0.31627798645260946,0.3271315889962191,0.024755515177206398,0.02475551517712888,0.0026386840532606867,416.5550331475676,416.5550331488751,13090.539720251369,6.40135389819693e-10,0.06429540016508706,-0.009009900703797364,1.0,10.0,0.0,0.0,0.03997671097359169,-0.27014530705731854,-1.1116236916850377e-5,0.3632394451503739,0.1931503149108319,-7.313462980528376,-15.802759092554627,-1.1647778348668638,-0.9601657269620991,-0.23088336339538582,6.281143193306387,-259.68521811838934,18532.06130427376,-1.954365905057354e6,2.7769591357379186e8,6.7730382054704545,-289.2805230578706,20644.088339067443,-2.1770975351661895e6,3.0934330075703883e8,-482.865616761586,34495.21800679511,-3.637819204812237e6,5.1689603276270854e8,57637.73088156588,-6.078610071719531e6,8.637054569499921e8,-1.0157033984381102e7,1.4432053080528338e9,2.411518213419026e9,8.587516068371848,0.0,7.708851147277299,0.0,7.708851146413185,0.0
4.623744579315554,-1.464527381746885,0.024909650168407405,2.0854917525822456,2.0815752696889933,2.476235360208178e-6,2.084708927197896,4.346495894036678,2.009737066371418,4.177593496593832,4.548398466192334,8.302272952057493,1.4261224280922892e-11,0.002265893427690635,20.6080479827379,424.2736663044104,42.316744591236976,-1655.4135591879174,120164.15233929546,-1.3019746591327516e7,13404.934638779037,42.880129725533834,-1749.707793216069,129016.71751208695,-1.4093078294080604e7,65.70220787006214,-2781.1954858095437,208027.09889758838,-2.2897755452248856e7,-4430.751225884579,335790.5704082513,-3.7226883152344294e7,542573.3948773794,-6.055956378336354e7,-9.857296444390453e7,0.7275560194494564,0.8720625276824167,1.0012893754585193,436.5658251307294,13.954053567260955,13403.977325952308,0.0,423.2967149595386,0.0,423.29671495925686,0.0,-0.2999709508557027,-0.1287722150313011,0.0015843909419144112,3.142107621167062,3.489593312155875,-0.2999708904075176,0.3212360235855038,0.32927461078018144,0.33769257138815145,0.3364254119192204,4.760892722298155e-13,0.3136050435238183,0.32436256947244724,0.024323080342865268,0.024323080342796236,0.002570792136124892,424.2736663044104,424.2736663056174,13404.934638779037,5.900703795517335e-10,0.06315590653364318,-0.008776349049456744,1.0,10.0,0.0,0.0,0.03971292253563581,-0.26652816627956594,-1.0519964210195054e-5,0.3582630346424042,0.18950456366446017,-7.264369699557548,-15.624535658636134,-1.1535853296225804,-0.9503201331415837,-0.23099315601412743,6.285552498969294,-260.0482896294721,18570.87841887531,-1.9598212649770766e6,2.786645349026929e8,6.758811275389293,-288.8088588780355,20624.763187829725,-2.1765718918208163e6,3.0948349676368487e8,-480.6269315551021,34358.698208561014,-3.6259414334076904e6,5.1556633024409103e8,57236.03227886824,-6.040439017370155e6,8.588782037140572e8,-1.0062726846757108e7,1.4307989263048532e9,2.3835573477311354e9,8.567567255445617,0.0,7.714276839740174,0.0,7.714276839101254,0.0
4.698447746186406,-1.4485000861569084,0.024631518530944262,2.0762385610239256,2.072415277610845,2.34514320269334e-6,2.075481477226987,4.308092269005632,2.0009280759822894,4.141042006857256,4.550279810860538,8.292111724720165,1.3126575760939685e-11,0.002214612186064045,19.32475469249969,432.2220937103757,42.41419223467844,-1661.1957897481295,120690.46959502347,-1.3087791165784793e7,13727.998474811595,42.80682767888748,-1749.3772362969794,129123.93765026287,-1.4117641402953109e7,65.33793071773262,-2770.5989401213387,207468.59073257024,-2.28584377876395e7,-4398.05677961702,333718.6651277633,-3.7034981121000335e7,537349.757086591,-6.0040471697110385e7,-9.739324438588767e7,0.7310457221724683,0.8738558508483522,1.0012642068432565,415.1164352336745,13.19593587637847,13727.047387847591,0.0,431.250193451844,0.0,431.25019345154834,0.0,-0.29721469512231236,-0.1275948107998004,0.0015575745266819016,3.144742728251562,3.4810961413061303,-0.29721464409899423,0.31865792705854945,0.32654249763528315,0.33479343280704904,0.33356155929600795,4.2713106619933414e-13,0.3109462911534759,0.3216118638861735,0.023896575569540966,0.023896575569479547,0.002504156554764299,432.2220937103757,432.2220937114892,13727.998474811595,5.435727192811393e-10,0.06203655082781686,-0.008548282630537675,1.0,10.0,0.0,0.0,0.03944964385378424,-0.2629593168474972,-9.95247164663306e-6,0.35335512949050984,0.18592829184698953,-7.214782979132564,-15.44663080764158,-1.1425765328993478,-0.9405219456749219,-0.23110234917742048,6.290801722455793,-260.4811895714701,18617.20907397358,-1.9663385057135741e6,2.7982271513202363e8,6.74380868464414,-288.34334079077985,20608.58385644419,-2.1766664497090173e6,3.097532240725752e8,-478.2889635663075,34219.44260890272,-3.6142376172218537e6,5.14327756275631e8,56817.626144245856,-6.001246593141146e6,8.540121936806322e8,-9.964734170780228e6,1.418038987874528e9,2.354573480263724e9,8.54668613771656,0.0,7.720733231390128,0.0,7.7207332309522965,0.0
4.7750564669060385,-1.432326474161158,0.0243579351903425,2.0670275405278438,2.063295815355434,2.2200928525199898e-6,2.0662954585148734,4.270030565843377,1.9921335046798063,4.104758230787812,4.552477985468528,8.28142211763574,1.2072604681084476e-11,0.002164089164977691,18.110512504830666,440.41252642520277,42.51914751631375,-1667.5720088572307,121278.88995957444,-1.3164571695298765e7,14059.921463880544,42.72816494074802,-1749.1420226281866,129258.31899656571,-1.41472886754623e7,64.94820043662045,-2759.4007115349623,206896.46930797916,-2.2820938575159155e7,-4363.343837964498,331541.99266711564,-3.68366143700131e7,531838.5682901795,-5.949721435324986e7,-9.61546526366e7,0.7345516613654729,0.875652688471646,1.0012392393905516,394.52119048849494,12.474401230482167,14058.976849130975,0.0,439.44579425748316,0.0,439.4457942571764,0.0,-0.29448350805707496,-0.12642839382987564,0.0015311662647110045,3.1478165615884612,3.472165540878464,-0.294483465052139,0.31609656044670054,0.3238304234144788,0.33191809259766625,0.3307207123071296,3.828958657908761e-13,0.30830124558771727,0.318879046173265,0.02347583877568081,0.023475838775626208,0.0024387433731612005,440.41252642520277,440.4125264262294,14059.921463880544,5.004108115310351e-10,0.06093689652983846,-0.008325543480379075,1.0,10.0,0.0,0.0,0.03918689048538645,-0.2594378591662835,-9.41247758124832e-6,0.34851444901745277,0.18241992806672697,-7.164598600819241,-15.268827549276839,-1.1317503197560494,-0.9307635579610426,-0.23121094552176763,6.296928872937412,-260.9872411720928,18671.428446372913,-1.9739731308853638e6,2.8118080319365776e8,6.72792373768714,-287.8809073474282,20595.443317026984,-2.1773831682133777e6,3.1015485701708466e8,-475.83779831611884,34076.57624240154,-3.6026303725083033e6,5.13171777266575e8,56380.17347410433,-5.960799371965613e6,8.490767019264143e8,-9.862540299805548e6,1.4048536234491835e9,2.3244232195513372e9,8.524741314108088,0.0,7.728266978967385,0.0,7.728266978708607,0.0
4.833803291922429,-1.4200986847108383,0.024155667092143573,2.0601464052734855,2.056482295535675,2.1301191438191163e-6,2.0594326039692348,4.241705111184388,1.9855460919475425,4.0777172659009215,4.554343043855377,8.273015112402366,1.1331985973979826e-11,0.0021266957308274156,17.24326067343714,446.7220064835632,42.60299869020994,-1672.762622523454,121763.03787008225,-1.3228197506074438e7,14314.783456443418,42.665210910717526,-1749.0175976528728,129376.7257803847,-1.4172906375401706e7,64.63784038365155,-2750.5546690400915,206455.08871901475,-2.2793712968560137e7,-4335.861945186423,329831.77162605594,-3.6682665936018944e7,527498.2598286405,-5.907188706128471e7,-9.518328290447709e7,0.7371919764139984,0.8770027122768693,1.001220644142761,379.61830770567383,11.956371865686258,14313.843865113457,0.0,445.7592278130934,0.0,445.75922781277984,0.0,-0.2924513327853045,-0.12556067828915365,0.0015116240096339942,3.150422012372131,3.465148117550962,-0.29245129499274336,0.3141864032446481,0.3218093539949669,0.3297769773908973,0.32860495925207095,3.525591207923825e-13,0.3063261761870323,0.31684092577545175,0.02316397584225014,0.023163975842200188,0.002390465904591604,446.7220064835632,446.7220064845287,14314.783456443418,4.700970254205258e-10,0.060124831246466656,-0.00816189314121224,1.0,10.0,0.0,0.0,0.038990179554763846,-0.2568273451998277,-9.024789102370098e-6,0.34492731195332693,0.17983230625295893,-7.126500728445431,-15.135404039465213,-1.123749915684078,-0.9234660791017442,-0.23129200252291,6.302124695662845,-261.4169289739352,18717.513677245417,-1.9804686816953982e6,2.82337368570861e8,6.715361109251329,-287.5340601529555,20587.5070454834,-2.1783296581075275e6,3.105441136367066e8,-473.91609892229064,33966.48235500984,-3.593936926227033e6,5.123532532285151e8,56038.077471330005,-5.9294887919952925e6,8.453093621358616e8,-9.78280847691406e6,1.3946391457869868e9,2.3009543442241554e9,8.507498622576822,0.0,7.734654157686347,0.0,7.7346541575485475,0.0
4.913907680278164,-1.4036627867136637,0.02388978431837436,2.051007044441821,2.0474317149743446,2.015046147786379e-6,2.0503170089676295,4.204227729920019,1.976773005281738,4.041886929053445,4.557130374418292,8.261223370333731,1.0407081797439075e-11,0.002077504671812345,16.142407843873027,455.3680199054887,42.72193984154187,-1680.2546973336632,122468.67423321362,-1.3321532232813777e7,14662.619356753768,42.57535831769528,-1748.9050497451044,129557.73516854405,-1.4211631508143768e7,64.19801537786108,-2738.087568537454,205845.27452789625,-2.275817167532836e7,-4297.116501579885,327435.013944949,-3.646915559269117e7,521409.73579498153,-5.847806316472984e7,-9.382628671942596e7,0.7407271443662995,0.8788060522413159,1.0011960221500056,360.4505813751112,11.295355421288408,14661.686699744765,0.0,454.410616650049,0.0,454.41061664972835,0.0,-0.28976308455296407,-0.12441304279405674,0.0014859145469132634,3.154313298936634,3.455314786462143,-0.28976305278308306,0.31165387795388866,0.31913170206943,0.3269423877531655,0.3258035248558175,3.155781452186046e-13,0.30370401229959526,0.3141384424523907,0.022752953145536714,0.02275295314549238,0.0023271136152345512,455.3680199054887,455.3680199063779,14662.619356753768,4.3225683635633123e-10,0.05905865166182633,-0.007948112602970472,1.0,10.0,0.0,0.0,0.0387283830015232,-0.253386762762738,-8.530003060399046e-6,0.3402013392648811,0.17643916813109237,-7.074994235263546,-14.957217301608885,-1.1132411174822159,-0.9137577788858326,-0.2313995597932833,6.3098875709512825,-262.05977655054676,18786.539363901815,-1.9902081670062274e6,2.840733918346324e8,6.697644359622858,-287.0685377865015,20579.367853300282,-2.18013692276917e6,3.111824964666153e8,-471.2297319306794,33814.929414394384,-3.582286021919012e6,5.113179300679391e8,55561.125779374546,-5.886222891421066e6,8.401694170878701e8,-9.671919152975079e6,1.3805200141196945e9,2.268394181111758e9,8.483338206815377,0.0,7.744195233398376,0.0,7.744195233405577,0.0
4.996105961325868,-1.3870734722830127,0.023628159948438324,2.041907497601951,2.0384194124288295,1.9053512803487695e-6,2.0412405535334153,4.167076702899505,1.9680101476362666,4.00630760635289,4.560275780952083,8.248687860248703,9.549497692331383e-12,0.002029077806381588,15.102293429912258,464.29439278404175,42.8493954193134,-1688.4323260262997,123246.70824258243,-1.342513770338451e7,15019.745667042556,42.47795311222139,-1748.8328811273254,129764.65266996011,-1.4255640185417634e7,63.726121680448955,-2724.758191101511,205204.9314612317,-2.2722938287076216e7,-4255.758216282577,324889.42290113046,-3.624455106069264e7,514946.0904989984,-5.785021462588873e7,-9.239238000820483e7,0.7442794639327196,0.8806132977804434,1.001171594055231,342.06170873094834,10.667013245954907,15018.820227597096,0.0,463.3424848488811,0.0,463.34248484855544,0.0,-0.2870988717641493,-0.12327589941693504,0.0014605959350881181,3.158702540139423,3.4448734802067844,-0.2870988450981694,0.3091376046190087,0.3164733767222279,0.3241306042227007,0.3230241589136938,2.82226651774351e-13,0.30109433057405316,0.3114527735979048,0.022347269607786532,0.022347269607747227,0.0022648960730762215,464.29439278404175,464.2943927848601,15019.745667042556,3.9718490819197516e-10,0.058011053648153926,-0.007739251851462796,1.0,10.0,0.0,0.0,0.03846715486222582,-0.2499912754539294,-8.059476150331022e-6,0.33553931781198654,0.17310990046520686,-7.022558509094203,-14.778466249988048,-1.1029128457012407,-0.9040661199729904,-0.23150652576876696,6.318646817020878,-262.7863034129181,18864.660224600157,-2.0012459894546499e6,2.860434934469499e8,6.678697023363318,-286.595676496443,20573.86605583414,-2.1825661583052333e6,3.119596161464696e8,-468.3855327047527,33656.894527004224,-3.570471596897041e6,5.103356869081203e8,55057.756983786516,-5.840952929352321e6,8.348596786810778e8,-9.555234531197054e6,1.3657494242897596e9,2.2342334289788713e9,8.457685547886024,0.0,7.754959054064148,0.0,7.7549590541992455,0.0
5.059172850811921,-1.3745292718359905,0.023434676588074226,2.0351085060960927,2.0316848677155086,1.826474910575412e-6,2.034458451244044,4.139424498513751,1.9614438684841466,3.979784527151318,4.562879900462192,8.238742501906,8.947866206696794e-12,0.001993260571907702,14.360373291566642,471.182701154118,42.9508203824285,-1695.0383625903173,123880.36405805674,-1.3509977734827228e7,15293.754146444659,42.39937923141071,-1748.7901476520326,129936.41193449272,-1.4292151764157292e7,63.34953453182838,-2714.129100036708,204700.21859940156,-2.2696308300351884e7,-4222.880430214316,322871.566409025,-3.606763686990116e7,509831.2879145489,-5.735458948468949e7,-9.126226878837469e7,0.7469551485844104,0.8819713731346536,1.001153398798095,328.76565924410926,10.216401509670282,15292.834315086495,0.0,470.23499400910225,0.0,470.23499400877404,0.0,-0.2851162790270675,-0.12242982833637434,0.0014418599214447848,3.1623358479977135,3.436598802852788,-0.28511625566725723,0.30726097341553676,0.31449217627382436,0.32203653644656133,0.3209539315134004,2.5939250895901176e-13,0.2991450194669936,0.30944934465598234,0.02204642013792045,0.022046420137884562,0.0022189595594160716,471.182701154118,471.1827011548866,15293.754146444659,3.725868758390468e-10,0.05723732049097118,-0.007585751045330841,1.0,10.0,0.0,0.0,0.03827161640982679,-0.24747378735329748,-7.721848227933936e-6,0.33208410421016027,0.1706540382825683,-6.982538722160751,-14.64387060143751,-1.0952848872243581,-0.8968026872299467,-0.23158636302915037,6.325899305976934,-263.3887483711875,18929.52586306254,-2.0104229181691904e6,2.87683572706686e8,6.663589689962189,-286.2334384545536,20571.35490139133,-2.1847945719144223e6,3.1263502000014937e8,-466.1375695160703,33533.37545613531,-3.5614349299309445e6,5.0962584266302323e8,54661.073862420344,-5.805496651063234e6,8.307402396640677e8,-9.46353239711471e6,1.3541882615716815e9,2.2074598973602724e9,8.43735699064066,0.0,7.7638701712283735,0.0,7.763870171449097,0.0
5.145213760533894,-1.3576653578941322,0.02318026827846671,2.0260768366418103,2.0227378398645373,1.725660088985161e-6,2.0254487452891046,4.10283238231117,1.952695577642919,3.944631476786987,4.566693050032603,8.22467620972818,8.197793068190589e-12,0.0019461767685165015,13.419856685768373,480.63878208290765,43.09417831352769,-1704.5096544404264,124795.86362554073,-1.3633188338452132e7,15667.380721984835,42.28643758193663,-1748.725715582332,130186.80895313008,-1.4345551267663686e7,62.81491067131584,-2699.0190850068907,203988.2034492252,-2.2659923938527986e7,-4176.3625180726785,320020.5819399388,-3.581877085697842e7,502626.5606579825,-5.665738793994115e7,-8.967681116661361e7,0.7505382315042863,0.8837857604199577,1.0011293044085325,311.6783264175748,9.642085945124485,15666.468640720519,0.0,479.69678252210184,0.0,479.69678252177175,0.0,-0.282493316205468,-0.12131065655770555,0.0014172112533996843,3.167656144159853,3.4249096412179814,-0.2824932966523315,0.30477278413772946,0.3118671259164612,0.31926389122974125,0.318212457565,2.3160529783653867e-13,0.29655623888481797,0.3067922719340738,0.021649719498824525,0.021649719498792765,0.0021586564378164455,480.63878208290765,480.6387820836142,15667.380721984835,3.419247910395163e-10,0.05622133565744926,-0.007385167901982039,1.0,10.0,0.0,0.0,0.038011421762955855,-0.24415537553660094,-7.291199297986973e-6,0.3275313692630462,0.16743327554347184,-6.928135959590499,-14.463471434687046,-1.0852717967882464,-0.8871172882079331,-0.23169229720649615,6.33652146044542,-264.2725146389049,19024.821959530174,-2.0239245037930175e6,2.9010001182667935e8,6.642121691618337,-285.7362339067912,20569.98292876753,-2.188304022386666e6,3.136609824772129e8,-462.9711249455509,33360.95518278037,-3.549050948216472e6,5.0870324527921426e8,54104.04765286265,-5.755946781088049e6,8.250276528348637e8,-9.335140219560176e6,1.3380504708669505e9,2.1700836058367105e9,8.408641412022988,0.0,7.776920183801151,0.0,7.776920184123485,0.0
5.233557131858973,-1.340641086732709,0.022929854189231807,2.017083022122566,2.0138272262528374,1.62963096199902e-6,2.0164762781369836,4.066553148879286,1.9439538591301064,3.909715201780399,4.570913146178613,8.209588343970088,7.503692011417747e-12,0.0018998638765204401,12.532610503964333,490.42204885322667,43.24724155433761,-1714.77925247605,125796.76899590142,-1.3768650288169099e7,16050.509966165499,42.16313868514216,-1748.6237243406645,130460.65660005072,-1.4404383057573132e7,62.24038442909389,-2682.720215967157,203223.4729197073,-2.2621768170260753e7,-4126.539476950522,316967.18750771787,-3.555297835536999e7,494947.8226086388,-5.591457370023709e7,-8.79948439730846e7,0.7541392987538506,0.885604390296958,1.0011053977567326,295.3010007181087,9.096923806284012,16049.605962001497,0.0,489.4858795123537,0.0,489.48587951202336,0.0,-0.27989349238230143,-0.12020154647856858,0.001392937746814172,3.173545522728598,3.4123904162838734,-0.27989347604179204,0.30230046110667574,0.3092608045903894,0.3165132024943951,0.315492252247432,2.0659643214106533e-13,0.29397891809468313,0.30415110962719416,0.021257950186691854,0.02125795018666378,0.0020994081908378,490.42204885322667,490.4220488538757,16050.509966165499,3.1355298106150817e-10,0.055222922811055654,-0.007189132720640066,1.0,10.0,0.0,0.0,0.037751840532455956,-0.24088001047259003,-6.881945862239386e-6,0.3230396597462409,0.1642727327027217,-6.8723952144506075,-14.281723816984496,-1.075438760735767,-0.8774213965666551,-0.2317976427616773,6.348282231537783,-265.2529213977272,19130.731925081003,-2.0389568322896366e6,2.9279522877316916e8,6.61897965225477,-285.2175987178963,20570.63697439073,-2.192422267086209e6,3.148325250949632e8,-459.59168852963353,33178.37492622177,-3.5361575262359027e6,5.077926935539044e8,53511.783321794836,-5.703467414803561e6,8.190177059950912e8,-9.19911134998842e6,1.320991816052835e9,2.1306246386082857e9,8.377888338871456,0.0,7.791367544040236,0.0,7.791367544451051,0.0
5.30137436461114,-1.3277661725344254,0.022744610612481553,2.010362136869878,2.0071678157234647,1.5606294603592064e-6,2.0097710108878775,4.03954641465261,1.9374011950992522,3.883680685836519,4.574357223880818,8.197530562564554,7.0176227584576064e-12,0.001865636702726886,11.900613928989978,497.98592718204526,43.36869897543688,-1723.033650234304,126606.81907013665,-1.3878799853217082e7,16344.092449373311,42.06315121097793,-1748.5014037257292,130680.65976045911,-1.4452091720374672e7,61.78141537201069,-2669.633896837616,202609.5844993907,-2.2591433003540292e7,-4086.8390948432975,314531.1854803089,-3.534105901427916e7,488854.91171189275,-5.532477021880938e7,-8.666567863789375e7,0.756852068122827,0.8869712112451191,1.0010875897901848,283.4697430214114,8.706464952098592,16343.194728268112,0.0,497.054211550917,0.0,497.0542115505873,0.0,-0.2779586336875546,-0.11937623224923936,0.001374975613226092,3.1783535677468153,3.4023997347790824,-0.2779586194203818,0.30045656118171066,0.3073182413565,0.3144644303144064,0.3134659014208936,1.8950581383508205e-13,0.29205326307936397,0.3021805112085823,0.020967272758988156,0.02096727275896258,0.0020556478660507405,497.98592718204526,497.98592718265394,16344.092449373311,2.9368391958239854e-10,0.0544854390429026,-0.007045014281489546,1.0,10.0,0.0,0.0,0.037557567544631604,-0.23845132309389572,-6.5884690030257235e-6,0.31971033457140463,0.16194109905677354,-6.829609476355619,-14.14433738880751,-1.0681822834409362,-0.8701359824965554,-0.231876265746609,6.357885126914756,-266.05489955707213,19217.51659537929,-2.0512956196278834e6,2.950112675072646e8,6.60041160009148,-284.81083050288737,20572.28413219237,-2.195904862072195e6,3.15808134156685e8,-456.90361715851566,33033.83389809182,-3.5260625717079174e6,5.07106617536012e8,53042.32333460304,-5.661955770264706e6,8.142827460961051e8,-9.091645364818403e6,1.3075285510308318e9,2.099554299820697e9,8.353347632839569,0.0,7.803163157321581,0.0,7.8031631577908955,0.0
5.393944092266121,-1.3104554136906643,0.02250097199063268,2.0014331486006887,1.9983195842452506,1.4725002420662394e-6,2.000862338403791,4.003804395076928,1.9286683264916944,3.8491683330795565,4.579338217953877,8.180360737680239,6.41273522499896e-12,0.0018206793345976347,11.100582325037845,508.3897790037689,43.53993309430497,-1734.8163901066348,127770.8606835192,-1.4037819040317342e7,16743.80685173367,41.91878347535315,-1748.2456562122973,130992.25939675367,-1.4520497370500242e7,61.12939273892963,-2650.918971574442,201728.93756189264,-2.254787391746689e7,-4030.568517491512,311070.14172582614,-3.5039640516974844e7,480255.1205030479,-5.4490970505842336e7,-8.479747323905502e7,0.7604852614929417,0.8887975153297981,1.0010640070805608,268.27866477188576,8.209477564793316,16742.917823282653,0.0,507.464110438373,0.0,507.46411043804534,0.0,-0.27539861471761956,-0.11828439834685142,0.0013513459857908943,3.185310574210386,3.3881957338903654,-0.2753986028287698,0.2980117356404308,0.30474425626625995,0.3117515227164362,0.3107823138085978,1.6874742566980694e-13,0.28949529058237783,0.2995665450614431,0.020583788393357144,0.02058378839333458,0.0019981807744156085,508.3897790037689,508.38977900432735,16743.80685173367,2.6895445694305706e-10,0.053516964388324165,-0.006856634470173708,1.0,10.0,0.0,0.0,0.03729910186241533,-0.23524966225044508,-6.214378723648461e-6,0.31532308979469115,0.15888299323056965,-6.7711092433038225,-13.959452601885998,-1.0586650755219564,-0.8603947760702464,-0.23198058123180698,6.371781938316001,-267.21776543014334,19343.591681923746,-2.0692540888544868e6,2.982426067085538e8,6.573876176928849,-284.23927057306764,20575.759632849804,-2.20106364876072e6,3.172399903185485e8,-453.09539605631886,32829.62019098135,-3.511903779571434e6,5.0617119554225904e8,52379.7130112803,-5.603412311851162e6,8.076197219799085e8,-8.940506377289519e6,1.2885948707426782e9,2.0560130331492014e9,8.318458959155702,0.0,7.820231968494037,0.0,7.8202319690317985,0.0
5.465028646369355,-1.2973629101516053,0.022320711570768408,1.9947602813870595,1.991706394051417,1.4092063655981928e-6,1.9942043368126716,3.9771959990973893,1.9221212063513637,3.823432340146694,4.583377784956291,8.16658749133149,5.989660060288123e-12,0.001787472019790354,10.531245136615558,516.4439176970866,43.67562254500509,-1744.2657611502943,128710.42094177955,-1.4166754380755387e7,17049.735490422685,41.80146236590068,-1747.9605482537581,131238.6765993019,-1.4575397672697593e7,60.608466757433675,-2635.848244647962,201015.71303065264,-2.2512255795490216e7,-3985.7054009093645,308301.45085224597,-3.479791803705245e7,473427.3417029124,-5.3827418098534666e7,-8.332053204349616e7,0.7632224150872368,0.8901701983743334,1.001046440075401,257.3111139862589,7.853844255787987,17048.853228551263,0.0,515.5228664966252,0.0,515.5228664962999,0.0,-0.27349330493463986,-0.11747189389456822,0.001333860977754896,3.1909560769382885,3.3768208762394174,-0.2734932945769055,0.2961883487180375,0.302825756629489,0.30973080476250475,0.3087831631445996,1.5457959643441528e-13,0.287583865565606,0.2976160756719814,0.02029916261346782,0.020299162613447296,0.0019557265099137805,516.4439176970866,516.4439176976098,17049.735490422685,2.5165379353085967e-10,0.0528015625199532,-0.006718117461266066,1.0,10.0,0.0,0.0,0.03710568655265084,-0.23287551523064964,-5.946235585883892e-6,0.31207105567510063,0.1566268365665033,-6.7260390137306985,-13.819319413128273,-1.0516461041815974,-0.8530616754405986,-0.23205843103385426,6.383060335139501,-268.16349113412866,19446.331133946387,-2.0839177348034363e6,3.008863407980954e8,6.552522114785582,-283.78461317092956,20579.12377387481,-2.205310728882814e6,3.184132784382706e8,-450.05711342658356,32666.853261780852,-3.5006624691783376e6,5.0544176597490084e8,51853.14813606892,-5.556875313940382e6,8.02326378876146e8,-8.820854076792669e6,1.2735940182362936e9,2.0216731025775502e9,8.290520485294035,0.0,7.834083852299612,0.0,7.834083852882133,0.0
5.56208903717298,-1.2797585097486315,0.022083590476265378,1.9858946103427588,1.9829191284071792,1.3284081719283949e-6,1.985358005698454,3.9419794380543163,1.9133945115144808,3.789312861408866,4.5891877914849974,8.14690794224849,5.4638255966958065e-12,0.0017438789409167214,9.811222537921815,527.5369950014108,43.86668472861658,-1757.7279693618837,130057.50415609595,-1.4352452100422384e7,17465.68925930897,41.63178310248967,-1747.4174356459669,131582.52026941165,-1.4653377375896446e7,59.86853672903329,-2614.2431825463113,199984.72298465823,-2.2459845515421655e7,-3922.106349272981,304359.32348055195,-3.445239700472791e7,463789.27812309493,-5.288779146243088e7,-8.124492520242077e7,0.7668884767929272,0.8920044437707927,1.0010231762342594,243.23799761125974,7.401608501964198,17464.816365313905,0.0,526.6222103751226,0.0,526.6222103748013,0.0,-0.2709723073829306,-0.11639695660901382,0.0013108601100170767,3.1990818260453247,3.3605984248854464,-0.2709722987771941,0.2937707497086531,0.30028363127372293,0.3070549581521543,0.3061355216201275,1.3739369309088555e-13,0.28504456718360804,0.29502864464045025,0.019923533852193077,0.01992353385217501,0.00189996244624936,527.5369950014108,527.5369950018901,17465.68925930897,2.30143377938499e-10,0.051862053576384216,-0.00653702484852324,1.0,10.0,0.0,0.0,0.0368483938076175,-0.2297456375153354,-5.604593698155659e-6,0.30778552030600914,0.15366763077027487,-6.664187533188967,-13.63021956379702,-1.0424467653622052,-0.8432375813320319,-0.23216171393883556,6.399295410741955,-269.52791106667667,19594.879764528894,-2.105165595853955e6,3.047254559696778e8,6.521926494861266,-283.13721052079995,20584.286381751343,-2.21146205811793e6,3.201116375283364e8,-445.74160011363176,32435.47400336987,-3.484688409237517e6,5.044120448212366e8,51108.39529633158,-5.490961210592385e6,7.948211667399576e8,-8.652316155093435e6,1.2524298055685887e9,1.973500988421924e9,8.250677017720474,0.0,7.854022333818245,0.0,7.854022334452475,0.0
5.636645117003409,-1.2664432224407278,0.021908126328236542,1.9792687702045606,1.9763512348067547,1.2704101703570085e-6,1.9787463190609427,3.91576120128852,1.9068512980195085,3.7638682098393774,4.593876783834823,8.131073193568094,5.09651937430223e-12,0.0017116983407827469,9.299326785665384,536.1365212839419,44.01791796912346,-1768.5059972297956,131142.72556890725,-1.4502724977989228e7,17783.553733601155,41.493716519034706,-1746.8588924020808,131850.5540794356,-1.4715423240871355e7,59.2775973359093,-2596.8118975631514,199144.35618616873,-2.241611238721194e7,-3871.4099980658834,301200.7547442791,-3.4174155922400296e7,456139.75663729536,-5.2139197008460805e7,-7.9605105392031e7,0.7696505253781876,0.8933831640377896,1.0010058467475964,233.08433768573505,7.078315427189246,17782.688136421377,0.0,535.2265195850221,0.0,535.2265195847043,0.0,-0.26909600156577684,-0.11559699677583038,0.0012938413268132733,3.205645272043351,3.3475714957036815,-0.2690959940850668,0.2919677061065165,0.29838887665167557,0.3050617994618102,0.30416311138084035,1.2568001011852117e-13,0.2831469819188532,0.29309788977545,0.019644641677909223,0.019644641677892812,0.0018587575910239975,536.1365212839419,536.1365212843906,17783.553733601155,2.151108716433169e-10,0.051168031173009644,-0.006403840796770168,1.0,10.0,0.0,0.0,0.03665588130187741,-0.22742465697979272,-5.359825418174954e-6,0.3046088040050451,0.15148439121982943,-6.616361782798991,-13.48649152904796,-1.0356673379224923,-0.8358270962102305,-0.23223878743508686,6.412410276938482,-270.6327251662375,19715.44353421712,-2.1224503907815386e6,3.078557076434175e8,6.497250973224311,-282.6159030452481,20588.411780722876,-2.216429173203323e6,3.214867168976029e8,-442.29114114196307,32250.047740415503,-3.4718535523248375e6,5.0358190380921197e8,50515.603802983955,-5.438371926184885e6,7.88818682260134e8,-8.518752440212354e6,1.2356180819236145e9,1.935491668556684e9,8.218683077256204,0.0,7.870128067234761,0.0,7.870128067902306,0.0
5.712754469757276,-1.2530309721976287,0.021734663809336696,1.9726628570942775,1.969802546038083,1.214562845265979e-6,1.9721542658448499,3.889708005133503,1.9003094775501126,3.738546841006017,4.598862122566739,8.114235601415325,4.751086830257588e-12,0.0016799600154855164,8.810540479710621,544.9886574377882,44.17625085134294,-1779.899244530929,132295.99353721776,-1.4663041630875953e7,18106.31966370603,41.34559526957572,-1746.143609556354,132126.0069449456,-1.4780489582150623e7,58.65408903288926,-2578.243835820753,198239.96564480886,-2.2367902964937665e7,-3818.0075315417384,297856.73559782904,-3.3878040348779924e7,448112.81116685783,-5.1350693476971604e7,-7.789145735079534e7,0.772423372971633,0.894764511045317,1.0009886181930652,223.26490562368468,6.7681605512047165,18105.461605816534,0.0,544.0835101548209,0.0,544.0835101545072,0.0,-0.26723198159822403,-0.11480234221965929,0.0012770192405977768,3.212629250943775,3.3337453984388974,-0.2672319751017853,0.2901733472753262,0.2965042216561405,0.30308032417068215,0.302202043825281,1.148925824524884e-13,0.2812552753243002,0.29117550319195723,0.019368111289115458,0.019368111289100567,0.0018180718270936322,544.9886574377882,544.988657438208,18106.31966370603,2.0096653371701144e-10,0.05048296970846595,-0.006272863780710523,1.0,10.0,0.0,0.0,0.0364637707830278,-0.2251260755448343,-5.124511702090494e-6,0.30146381006103795,0.14933166400144343,-6.56719704842871,-13.340943441532808,-1.0289914596618037,-0.8283735648110413,-0.23231552658283844,6.426366458268586,-271.8109713722763,19844.294827934922,-2.140962530476304e6,3.1121533247244275e8,6.47096976463132,-282.0594439910877,20592.51266647602,-2.2216863813559874e6,3.2294919040634286e8,-438.6436096083712,32053.409777981564,-3.458180598058461e6,5.0268817986038435e8,49891.538695202005,-5.382853441678153e6,7.824617880744348e8,-8.37870751950028e6,1.2179447764487014e9,1.8957979123995862e9,8.184727333199813,0.0,7.887266333033109,0.0,7.887266333729682,0.0
5.816720165475368,-1.2349957161130327,0.021506441012831643,1.9638858058910582,1.9611006897475014,1.143327463731279e-6,1.963395249202665,3.855225190897162,1.8915891532167295,3.704975759697458,4.605990282595347,8.090089593987576,4.3225774244974725e-12,0.001638332719529165,8.193280777979716,557.2059129725031,44.39889249779417,-1796.0993183263927,133946.0105621858,-1.4893467831023416e7,18543.987572144022,41.13114859624089,-1744.8997806258606,132502.5380557476,-1.4871870825675417e7,57.769378969089054,-2551.580599356471,196923.7542152509,-2.229550626003837e7,-3742.3853510622102,293090.09087307414,-3.3452985923580598e7,436799.0964422739,-5.023377790823112e7,-7.54883445110674e7,0.7761374090621525,0.896610419836776,1.000965803076474,210.67765261845125,6.37434025527949,18543.139960323788,0.0,556.3073499520935,0.0,556.3073499517857,0.0,-0.26476560357959156,-0.1137509910419606,0.0012548927318490415,3.222625808484008,3.313964999145642,-0.2647655982052859,0.2877943605119377,0.29400699841773953,0.30045642060556005,0.2996048307014902,1.0183341264478543e-13,0.2787421571196463,0.28862530010424753,0.019002980527011985,0.01900298052699892,0.0017646154743975724,557.2059129725031,557.205912972887,18543.987572144022,1.834082264927817e-10,0.0495832957926665,-0.0061015824726058905,1.0,10.0,0.0,0.0,0.036208265681722016,-0.2220957722690156,-4.824911895224941e-6,0.29731929469203,0.1465080979408801,-6.49938554216401,-13.143742120112712,-1.0202525204791009,-0.8183576215846655,-0.23241732297316897,6.446344259220431,-273.5021611947986,20029.73352751055,-2.1676752846542783e6,3.1607606888658977e8,6.433225552969988,-281.2552155667155,20597.52324235591,-2.229123192326781e6,3.2503565841251314e8,-433.45140734742085,31772.109867368552,-3.4384692638882687e6,5.0137382775264156e8,49007.775824757264,-5.30391056769136e6,7.733788703024052e8,-8.181385064336227e6,1.1929519204018967e9,1.8401514295878022e9,8.136149788628476,0.0,7.911798200807975,0.0,7.911798201537167,0.0
5.896613388343415,-1.2213540894202113,0.021337531087201284,1.957326061078113,1.9545965268526315,1.0922362474782782e-6,1.9568487045955893,3.8295528783455395,1.8850505826248318,3.6799401029749097,4.611713001914325,8.070599434716527,4.023849317489924e-12,0.0016076320597968369,7.755094823004453,566.6968596373042,44.574906135252526,-1809.0479026753192,135273.00918148377,-1.5079644486924462e7,18877.435238245624,40.95656015017638,-1743.7115643061657,132789.9532532564,-1.4943803908573218e7,57.06379239855961,-2530.047015240966,195845.2898065936,-2.2234188589643482e7,-3682.2027129868616,289269.47453187563,-3.3109645353753947e7,427839.1578810639,-4.934439001015755e7,-7.359531187310229e7,0.7789356791911926,0.8979979473641174,1.0009488085232368,201.6055410017353,6.0932422719874975,18876.595768934127,0.0,565.8033189420779,0.0,565.803318941775,0.0,-0.2629299713365757,-0.1129685758254143,0.0012385228897568252,3.230660793635823,3.298039383238252,-0.2629299666801137,0.28602023592881276,0.2921457845675391,0.29850197022649494,0.29767001560021056,9.295098900329556e-14,0.2768642374097461,0.28672238111484327,0.018731742524809712,0.018731742524797878,0.0017251050609264568,566.6968596373042,566.6968596376629,18877.435238245624,1.7115762414303093e-10,0.04891870413857384,-0.005975580243453485,1.0,10.0,0.0,0.0,0.036017132104044586,-0.21984863722571352,-4.610424077205423e-6,0.29424713677105324,0.14442495183608095,-6.446695096190658,-12.993250502817919,-1.0138209885963845,-0.8107786570309448,-0.23249327622089686,6.462403035050576,-274.86547885076914,20179.642197479166,-2.18933047883005e6,3.200275610351042e8,6.402728225940242,-280.5991943048489,20600.591473411343,-2.235000194678334e6,3.267030484858936e8,-429.29344823214024,31545.48020546262,-3.42243366965476e6,5.002766698709283e8,48303.93955597411,-5.240738439355365e6,7.660679720682924e8,-8.025082927552978e6,1.173071156853141e9,1.796310433496791e9,8.0970400781027,0.0,7.931516967119933,0.0,7.931516967869429,0.0
5.978198808377563,-1.207612953574516,0.021170524426930116,1.9507860359955838,1.9481113972208146,1.0430758397600375e-6,1.950321607356881,3.8040422985862823,1.878513664812091,3.6550267166456,4.617772774860156,8.0498266055593,3.7434010194004454e-12,0.0015773787118333554,7.337233281735105,576.4847196731524,44.759007723058694,-1822.719159602863,136681.560514158,-1.527806677815748e7,19215.037955776872,40.769243516642696,-1742.2693847497328,133079.8122031739,-1.5018569231755622e7,56.320434632755784,-2507.1024802369375,194680.85680477673,-2.2165996564242765e7,-3618.9257531914163,285225.82747758244,-3.2743621377643965e7,418460.2634253817,-4.840866054859983e7,-7.162337663731676e7,0.7817449107189876,0.8993881303376225,1.000931913791017,192.84022679847558,5.8239386436488045,19214.206904048497,0.0,575.5962736834246,0.0,575.5962736831269,0.0,-0.2611064060816277,-0.11219135536834399,0.0012223441764838252,3.23917842069351,3.281106031101654,-0.2611064020511502,0.2842547879812453,0.29029458319632817,0.2965590226403617,0.29574638148629107,8.478590061586222e-14,0.27499233109778537,0.28482783001083,0.018462680475502317,0.018462680475491603,0.0016860837861262944,576.4847196731524,576.4847196734876,19215.037955776872,1.5964725948154856e-10,0.04826270756790596,-0.005851637701299814,1.0,10.0,0.0,0.0,0.03582643541772785,-0.21762322867560713,-4.404357074505347e-6,0.29120572708158676,0.14237096970337515,-6.392311148648592,-12.84032797046739,-1.007495576808021,-0.8031345771879872,-0.2325688894738606,6.479427344666265,-276.3145371347257,20339.389335191325,-2.212466168283291e6,3.242600373238505e8,6.370208100960069,-279.8922241458465,20602.741617934647,-2.2411130176715152e6,3.284582127413798e8,-424.89430380722627,31304.2532355908,-3.4051959723420492e6,4.990661115236489e8,47563.05017254753,-5.173928649978228e6,7.582912213984704e8,-7.861372254025125e6,1.152163125521395e9,1.750620058316788e9,8.0554565233411,0.0,7.952420735286588,0.0,7.952420736053137,0.0
6.089687063368325,-1.1891355784778546,0.020950762942041217,1.9420966987394501,1.9394942031623332,9.804256745681706e-7,1.9416490937375575,3.770278576830988,1.869800949164914,3.6219996998052175,4.626400171326521,8.019969416836023,3.3962298653431497e-12,0.001537739624486958,6.810354299970622,590.0234453312672,45.01762501156498,-1842.1355469039786,138694.69022803663,-1.5563037960876869e7,19671.075308318854,40.498147341262744,-1739.892024487554,133466.83428761634,-1.5122505069214292e7,55.26791450351152,-2474.1648400823124,192981.94531210238,-2.206294844407476e7,-3529.5668381694486,279468.3765218374,-3.2217720631340414e7,405288.48567590804,-4.708609180335691e7,-6.887071825459991e7,0.7855076333839479,0.9012458257914916,1.000909542493633,181.61689275381084,5.482558978609047,19670.255925488495,0.0,589.1419052422456,0.0,589.1419052419557,0.0,-0.2586936782426017,-0.11116310050845965,0.0012010672980471734,3.251322163161848,3.2568408123336177,-0.2586936749230566,0.2819143810690603,0.28784187852284093,0.293986263175477,0.29319888186992504,7.492291902411297e-14,0.2725060130635097,0.282314866213625,0.01810722187497491,0.01810722187496554,0.0016348020755915778,590.0234453312672,590.023445331573,19671.075308318854,1.4538294536119232e-10,0.04740124310298617,-0.005689512723365407,1.0,10.0,0.0,0.0,0.035572873592615115,-0.21468951337795836,-4.14220264586047e-6,0.28719790612678536,0.1396770516789424,-6.31696479616534,-12.632312705735965,-0.999228487794697,-0.7928286944146801,-0.2326691740773461,6.503700626867715,-278.38730104883797,20568.627610513307,-2.2457722105004373e6,3.303725646625104e8,6.323461658470599,-278.8608847537407,20603.61864006109,-2.2495927492965823e6,3.30934291076643e8,-418.62980156829633,30958.001497539924,-3.380129485443005e6,4.9724545791716737e8,46514.71994697204,-5.078819098470013e6,7.471363592227497e8,-7.631181024912056e6,1.1226100215535917e9,1.686778059328568e9,7.995869406351773,0.0,7.982224457437416,0.0,7.982224458222104,0.0
6.175391686357724,-1.175159962062505,0.020788094094767534,1.9356027854906652,1.9330536215702536,9.355335837449835e-7,1.9351674954514877,3.7451428753900333,1.863269451186493,3.597373520877463,4.633299929308923,7.9958254262503585,3.1547277192315402e-12,0.0015085366208552938,6.436921601346615,600.5648619369667,45.22189604704014,-1857.6401193615545,140312.48519377824,-1.5793184474167328e7,20017.03133217085,40.27760999485933,-1737.7201282111369,133754.7865813698,-1.5203499903755216e7,54.43059910404824,-2447.588784916035,191588.16253704976,-2.197542575477038e7,-3458.6878775795226,274862.1609646694,-3.179295638704184e7,394901.94843755563,-4.603612074863447e7,-6.671408913237729e7,0.7883424846543071,0.9026421650843686,1.0008928802041719,173.53734090075213,5.239316165283637,20016.22104837664,0.0,599.6885862313095,0.0,599.6885862310257,0.0,-0.25689810671534474,-0.11039791353211398,0.0011853288828769936,3.261048806152997,3.2372824554334225,-0.2568981038488026,0.280169251081951,0.28601402805557863,0.2920700444689903,0.29130124608323305,6.822967533661412e-14,0.2706486512896777,0.28044007434435775,0.017843026355167373,0.017843026355158907,0.001596890603261813,600.5648619369667,600.5648619372521,20017.03133217085,1.354480342049382e-10,0.04676491988531145,-0.005570215099589297,1.0,10.0,0.0,0.0,0.03538324430644032,-0.21251414165832513,-3.954677954177448e-6,0.28422728048440293,0.13768969669427428,-6.258173906330821,-12.472953656815442,-0.993154701725414,-0.7850042178164633,-0.23274398407506813,6.523143554345125,-280.0532517591655,20753.496827659947,-2.2727224129625643e6,3.353352891325943e8,6.285674295639697,-278.01327315960395,20602.323433612837,-2.2561674274990796e6,3.3289233742720556e8,-413.61425319336746,30678.374616411475,-3.3595993580884635e6,4.957007733866086e8,45681.105128252726,-5.002690412039632e6,7.38134301371982e8,-7.449367038132554e6,1.0991353482540672e9,1.6366919561696498e9,7.947841807260046,0.0,8.006096620513734,0.0,8.006096621308892,0.0
6.262936687505409,-1.161083079034283,0.02062724300980681,1.9291287704479645,1.9266322833570682,8.923735945358324e-7,1.9287055419144679,3.7201671257928624,1.856741318542658,3.5728721241613735,4.640584179305646,7.970061749517225,2.9284335209251414e-12,0.0014797868033376085,6.08130350644849,611.457769063015,45.43540432002116,-1873.9993517272026,142028.9754149686,-1.6038444131001858e7,20365.857534433217,40.04123625760072,-1735.170659558793,134038.1668258646,-1.5286955314784966e7,53.55067312365134,-2419.309215530237,190083.1276126998,-2.1878092053884376e7,-3384.415645528253,269997.95398709545,-3.134054962989606e7,384077.04464352026,-4.4935120414858505e7,-6.447976398442473e7,0.7911882914011676,0.9040411047547956,1.0008763175518032,165.73921507187637,5.006640937669714,20365.056658785747,0.0,610.5868307286585,0.0,610.586830728381,0.0,-0.2551144874914506,-0.1096378571195728,0.0011697769471452134,3.271331850439268,3.216475169140293,-0.2551144850186025,0.2784328822987523,0.2841962045538367,0.2901652600859968,0.28941473983270427,6.208924821579235e-14,0.2687978455265964,0.2785739178971038,0.017580827724436074,0.017580827724428434,0.0015594421103712042,611.457769063015,611.4577690632811,20365.857534433217,1.2612775781660834e-10,0.04613687545690759,-0.005452841661541657,1.0,10.0,0.0,0.0,0.03519409516858796,-0.21035996437448656,-3.7746478775348032e-6,0.2812866230377561,0.13573032324135006,-6.197290674612707,-12.310499660374498,-0.9871907334859378,-0.7770896143172361,-0.23281844462707657,6.543699537221862,-281.8200432089864,20950.160178491053,-2.301480094744833e6,3.406471201133435e8,6.245381586141187,-277.09523575085944,20598.924029375805,-2.262895104914777e6,3.3493578029714346e8,-408.31155321607525,30380.362561598144,-3.337435321801855e6,4.9398029557970166e8,44805.310872657254,-4.9222227947910465e6,7.28547211664627e8,-7.259543049544341e6,1.0744983960908484e9,1.5847247052249646e9,7.896748232709257,0.0,8.031334856216635,0.0,8.031334857019825,0.0
6.352368050659298,-1.1469046088036108,0.0204681867042504,1.9226747963313613,1.9202303399187943,8.50889904401291e-7,1.922263381081756,3.6953511326268402,1.850217431120122,3.5484971082556522,4.648268604086631,7.942565726982194,2.7165170433482426e-12,0.0014514921255271485,5.7427973425934775,622.7209390960645,45.6585290262202,-1891.2584940401211,143850.1712704168,-1.6299839994237991e7,20717.03797344678,39.78801761324212,-1732.2009676585997,134314.40118027752,-1.5372714036273578e7,52.62686834836435,-2389.238333361488,188458.7573531702,-2.1769964790303532e7,-3306.691278976337,264866.7052496508,-3.085906976186463e7,372814.5476206543,-4.378227905357848e7,-6.21698223280771e7,0.794045009825237,0.9054426078610223,1.000859854690758,158.21527893045595,4.784186359983156,20716.246825190487,0.0,621.8554112362787,0.0,621.8554112360076,0.0,-0.2533428093919633,-0.10888292226146873,0.0011544102897646355,3.282196006383863,3.194340993809944,-0.2533428072609087,0.2767053214543669,0.2823884354742516,0.28827191462779483,0.28753937246308603,5.645954939515684e-14,0.2669538584023998,0.27671654182094607,0.01732057367812232,0.017320573678115434,0.0015224495416500154,622.7209390960645,622.7209390963126,20717.03797344678,1.173883132093353e-10,0.045517024942701684,-0.0053373539959111855,1.0,10.0,0.0,0.0,0.03500544122567464,-0.20822685174000669,-3.6018537860365987e-6,0.27837574082301675,0.13379860969059498,-6.134188738282861,-12.144745468445278,-0.9813379321195236,-0.7690768500237999,-0.2328925520004278,6.565417997539567,-283.69284901649803,21159.30037183238,-2.3321612758024e6,3.4633258344793844e8,6.202427517506069,-276.10018483875297,20592.999957390442,-2.2697441533686332e6,3.370631808413302e8,-402.7081916523572,30062.781665293067,-3.313496132594699e6,4.920628022508479e8,43886.08427947508,-4.837221840328565e6,7.183395034946756e8,-7.061633129153801e6,1.0486702834169652e9,1.5309047075113087e9,7.84239729209121,0.0,8.057999825810993,0.0,8.057999826619977,0.0
6.474624753887902,-1.1278416207152389,0.020258866204617067,1.9141010057736871,1.911724932750022,7.980925504706081e-7,1.9137049641294706,3.662511635162681,1.841527413764405,3.516197281120358,4.6591654442780035,7.903005017209274,2.4549650682980986e-12,0.0014144774419891047,5.316901261631128,638.349274964336,45.97167442039588,-1915.7542626780692,146452.5651244199,-1.6675403093931532e7,21187.91948175027,39.42239219714659,-1727.509053160014,134666.70190060342,-1.5490323748958629e7,51.324931371901165,-2346.2088177608334,186093.0661023879,-2.160722827972021e7,-3197.623953738277,257596.00154339545,-3.016952492988887e7,357125.83791431284,-4.216381812942088e7,-5.897767016680527e7,0.7978708227680751,0.907315181812647,1.0008380599074151,148.59768195212686,4.502896601720968,21187.141817081218,0.0,637.4910749208241,0.0,637.4910749205619,0.0,-0.25099914975111315,-0.10788430343480049,0.001134207724979569,3.2976306491418406,3.1626260766782903,-0.25099914800622036,0.27441570972150026,0.27999378659759483,0.28576527983084726,0.28505624960518566,4.968053597290139e-14,0.2645063697931048,0.2742540137182957,0.01697650410550475,0.01697650410549876,0.0014738238624672235,638.349274964336,638.3492749645617,21187.91948175027,1.0658389256604876e-10,0.04470316587706026,-0.005186239368733728,1.0,10.0,0.0,0.0,0.034754701033798074,-0.2054152718991456,-3.3822862291813867e-6,0.27454058568931505,0.13126549137313462,-6.046379366766524,-11.918250495681313,-0.973709674527373,-0.758226187663043,-0.232990805108438,6.596274545630632,-286.36440443344145,21458.838142982273,-2.3762803599842936e6,3.5454101500975865e8,6.140738061726418,-274.64163314104576,20580.38758547715,-2.279003723630813e6,3.4002707013194716e8,-394.7468083636089,29606.844672998806,-3.2785637108705845e6,4.89160929213799e8,42591.09444684514,-4.7165256043997975e6,7.037040064535786e8,-6.7851643855161425e6,1.012344395405478e9,1.4563525749405272e9,7.764522013006787,0.0,8.095883320999997,0.0,8.095883321813542,0.0
6.568639524033735,-1.1134255364677141,0.02010391562763859,1.9076946129364643,1.9053690944834731,7.603124481655815e-7,1.9073098246608586,3.6380686202011443,1.8350180038713155,3.4921259322368683,4.667848657235157,7.870999352634681,2.2735843233697552e-12,0.0013872529025643118,5.015713645290163,650.5566360707144,46.21880730017438,-1935.3059951569678,148544.11440317,-1.6978940543572728e7,21542.19115779808,39.12579146430316,-1723.3782170439845,134914.89535979895,-1.5580703169144519e7,50.2946096017006,-2311.628258125213,184158.13411510925,-2.146986622072632e7,-3111.7313229008782,251812.85390385188,-2.9615062925416518e7,344867.97460225417,-4.0889065246102415e7,-5.650490957058995e7,0.8007526997278103,0.9087224596894794,1.0008218311008779,141.68629594044157,4.302992148887782,21541.42400350368,0.0,649.7040173260524,0.0,649.704017325797,0.0,-0.2492553576644087,-0.10714131319478001,0.0011192692456489265,3.3099542468927394,3.1370815928644467,-0.24925535616426542,0.272708945410745,0.2782096520834096,0.2838987158000528,0.283206981083011,4.5095159089262873e-14,0.26267962073806506,0.2724178858155499,0.016720587983411552,0.01672058798340616,0.0014378698681877808,650.5566360707144,650.5566360709246,21542.19115779808,9.907739862386393e-11,0.044102131138591544,-0.005075008114873956,1.0,10.0,0.0,0.0,0.034567267438901456,-0.20333088813082872,-3.2254166873943427e-6,0.27169854211571887,0.12939715420866627,-5.977599077056865,-11.743997078259927,-0.9681221721745523,-0.7499519901278939,-0.23306407119638073,6.620912488919988,-288.5066146478223,21700.03964289525,-2.411956891133513e6,3.6120667228854275e8,6.0909451912270445,-273.4393862172376,20566.75756643703,-2.2859927741373735e6,3.4234244031749e8,-388.3921087543065,29238.989644888352,-3.24991051001608e6,4.866951052411343e8,41566.83438623989,-4.620276091955008e6,6.919157388958371e8,-6.568467593243957e6,9.836700252830222e8,1.3984458411399245e9,7.701799110972351,0.0,8.126131453872429,0.0,8.126131454687243,0.0
6.664697588690719,-1.0989076939923585,0.019950692653821895,1.901309084046761,1.8990335001543561,7.240343310288658e-7,1.9009353169807517,3.613785981523937,1.8285173070098473,3.4681896835141264,4.676989618513185,7.8368486141503455,2.104086896269423e-12,0.0013604907248110647,4.729452367262635,663.2064657993383,46.47694444154285,-1955.9307693002934,150763.96519622748,-1.730271183366462e7,21896.57370520203,38.808802063563725,-1718.6661137270587,135145.58592442033,-1.567267251504575e7,49.21731320484724,-2274.98258089799,182076.29237727946,-2.131815839628289e7,-3022.349846957643,245741.5789328804,-2.9027389998646665e7,332205.7986664171,-3.956280160223348e7,-5.3970839307592325e7,0.8036451669947285,0.9101320943992688,1.0008057033958435,135.02613833511103,4.112216662624589,21895.81741220359,0.0,662.3595015810911,0.0,662.3595015808426,0.0,-0.24752355679747295,-0.10640345281078675,0.001104512729979435,3.3229510720994857,3.109937569189406,-0.24752355550906147,0.27101122739375544,0.2764357519078761,0.28204370113089117,0.2813689765101885,4.090056217546155e-14,0.26086097271873737,0.27059128234688834,0.016466447235282053,0.016466447235277206,0.0014023511252676396,663.2064657993383,663.2064657995338,21896.57370520203,9.205056937848567e-11,0.04350904177796684,-0.004965541804568314,1.0,10.0,0.0,0.0,0.03438038763079412,-0.20126724369337548,-3.074979709700497e-6,0.26888577767984306,0.12755551711221805,-5.906168925924792,-11.565764080248236,-0.9626511956051726,-0.7415514716939476,-0.23313696812947987,6.6468971473048395,-290.7746272555303,21956.38551261832,-2.450018746038227e6,3.683452345989768e8,6.037945173238809,-272.1357977124298,20548.96818093951,-2.2929711439814856e6,3.4473383940053046e8,-381.6959410550212,28847.648899948847,-3.2189854167629075e6,4.839539459820761e8,40496.6241929791,-4.518969463127165e6,6.793978203920838e8,-6.343945002461698e6,9.537713231201985e8,1.338949993980714e9,7.635149489862637,0.0,8.158032455434675,0.0,8.15803245624908,0.0
6.762846753653788,-1.0842883547397602,0.01979918001407244,1.8949447786398586,1.8927185163141984,6.892092001089685e-7,1.894581805045093,3.5896643069630487,1.8220271905721597,3.4443922801163733,4.686607284753184,7.800418740139315,1.9458002944728093e-12,0.0013341932892603301,4.457506451654545,676.3237237813178,46.74654102829876,-1977.68804383275,153120.4336841488,-1.7648190158551864e7,22250.219719336983,38.470330477401035,-1713.3189925231438,135355.09950205503,-1.576595337023444e7,48.0925847635387,-2236.200615544458,179839.40446534604,-2.115098051531793e7,-2929.5296438139267,239379.65798713538,-2.840557324659756e7,319160.32117155765,-3.818627644601999e7,-5.138224945219357e7,0.806548068549434,0.9115439959766302,1.0007896774385752,128.6106472539686,3.930260891613164,22249.4746469178,0.0,675.4824872717767,0.0,675.4824872715353,0.0,-0.24580378979931794,-0.10567073686400152,0.0010899373924967127,3.3366519416862106,3.0811103322981976,-0.24580378869387673,0.26932265369567526,0.27467216827957475,0.2802002991521828,0.2795423032638026,3.706616116948222e-14,0.25905094749847685,0.26877451368441013,0.016214032655914076,0.016214032655909722,0.0013672623187309572,676.3237237813178,676.3237237814997,22250.219719336983,8.547623549975876e-11,0.0429238334974507,-0.004857806263711398,1.0,10.0,0.0,0.0,0.03419408197383128,-0.19922427396357947,-2.9307507522964794e-6,0.266102188652386,0.12574032539699437,-5.831960423246139,-11.383356412661948,-0.9572986209591701,-0.7330159025079664,-0.23320948996816404,6.674290156976539,-293.1752378976653,22228.811650172203,-2.4906309713707296e6,3.759927693493631e8,5.981570456960338,-270.72293187917273,20526.457760634796,-2.299890491589485e6,3.471977942682348e8,-374.6482337004971,28431.711685167244,-3.185636139321403e6,4.8091207329003733e8,39380.38084151049,-4.412504483864501e6,6.661229521353592e8,-6.1118649887313135e6,9.226630174523124e8,1.2780028275146513e9,7.564367734261979,0.0,8.191661978178065,0.0,8.191661978990517,0.0
6.863134980430683,-1.0695679419743807,0.019649361753164778,1.8886021104150594,1.886424563314407,6.557894750161758e-7,1.8882497068014419,3.5657043724528568,1.8155497938820588,3.4207380313101847,4.696721434802718,7.761571638701801,1.798084364999515e-12,0.0013083630673220144,4.199284477929439,689.9351097732265,47.02807086668761,-2000.6411756969271,155622.49743828952,-1.8016981854019564e7,22602.194429031537,38.109284076176976,-1707.2808298139128,135539.49099413742,-1.5860234288909674e7,46.92025190092028,-2195.219181320934,177439.58926450723,-2.0967197413093645e7,-2833.3553332708075,232726.87708994752,-2.7748885805673946e7,305758.3963598448,-3.676137900553145e7,-4.874717149041225e7,0.8094612182596871,0.9129580605125361,1.0007737539942676,122.43340022438835,3.7568234492974195,22601.460944030714,0.0,689.0996740716397,0.0,689.0996740714056,0.0,-0.2440961122270503,-0.10494318557995821,0.0010755425408129563,3.3510892695037007,3.0505165359593733,-0.24409611127955297,0.26764333490706776,0.27291899672830705,0.27836858737658954,0.27772704275779364,3.356357156646014e-14,0.2572501361527105,0.26696793384412904,0.01596329570712638,0.01596329570712247,0.0013325985504048356,689.9351097732265,689.9351097733957,22602.194429031537,7.932857732862717e-11,0.042346446541789595,-0.004751768206871334,1.0,10.0,0.0,0.0,0.0340083721839328,-0.19720192930130936,-2.7925123533687873e-6,0.2633476917497256,0.12395133900830153,-5.754847728252462,-11.196587157960916,-0.9520664508302452,-0.7243365037843202,-0.2332816302239953,6.703156348230213,-295.7156889664576,22518.326212090364,-2.533973005370922e6,3.841888143942202e8,5.921654117141239,-269.19261443995333,20498.63231901601,-2.3066981776650213e6,3.497302575461936e8,-367.24040597622127,27990.128899990843,-3.1497116733837463e6,4.7754352138991505e8,38218.41834331641,-4.300815444259621e6,6.520677222960637e8,-5.872599871620286e6,8.903739512411968e8,1.215772104963975e9,7.489249232470209,0.0,8.227099594927147,0.0,8.227099595736231,0.0
6.965610270717077,-1.0547470505314407,0.019501223214598344,1.882281548182455,1.880152116264339,6.237289396441315e-7,1.8819394951423067,3.5419071423614983,1.809087543060302,3.397231830716649,4.707352694223112,7.720165766219787,1.6603299056368041e-12,0.0012830026156018712,3.9542140115016813,704.0692040369358,47.32202668682529,-2024.857686253164,158279.85392482782,-1.8410840051555935e7,22951.472790486703,37.72458187786094,-1700.4935538217173,135694.5438415434,-1.5955169175978383e7,45.70046806389506,-2151.9849929169313,174869.354944475,-2.0765675299732476e7,-2733.949462889584,225785.65070371047,-2.7056846829903282e7,292033.0526272945,-3.529069441479232e7,-4.607489215591075e7,0.8123843984833037,0.914374169619968,1.000757933947422,116.48810806602366,3.591610520153061,22950.751266309613,0.0,703.2396421229231,0.0,703.2396421226964,0.0,-0.24240059255317659,-0.10422082482978068,0.0010613275730408898,3.3662971426866126,3.0180740165375357,-0.24240059174187092,0.26597339428359507,0.27117634618221453,0.27654865755066066,0.2759232904993754,3.036646055049507e-14,0.25545920198744076,0.2651719421104965,0.015714188485123067,0.015714188485119567,0.00129835534289491,704.0692040369358,704.069204037093,22951.472790486703,7.358306323730372e-11,0.041776825564259906,-0.004647395197114143,1.0,10.0,0.0,0.0,0.03382328135560665,-0.19520017482194787,-2.660053855733717e-6,0.2606222237962549,0.12218833204576116,-5.674709218185218,-11.005280382995084,-0.9469568152012772,-0.7155045072498848,-0.23335338185216337,6.733563898183494,-298.4037012030656,22826.0158695352,-2.5802401075573624e6,3.929767612611271e8,5.858031564199097,-267.53647847199403,20464.866723129115,-2.3133371711993385e6,3.5232657201282656e8,-359.46568175618796,27521.93473769463,-3.1110643220713567e6,4.738219612988248e8,37011.497914071835,-4.183878116180294e6,6.372135020439117e8,-5.626633803607894e6,8.56948554870904e8,1.1524564361478586e9,7.409592276714217,0.0,8.264428986281816,0.0,8.264428987086218,0.0
7.070320567697996,-1.039826452707655,0.01935475098541891,1.875983615039813,1.8739017042323025,5.929826825111799e-7,1.8756516970913517,3.5182737631579335,1.8026431628269592,3.373879167097896,4.718522561959081,7.676056830754325,1.531957308332243e-12,0.0012581145633397564,3.7217410007513423,718.7566243231595,47.628920443170465,-2050.409551262528,161102.98531365785,-1.8831679991484717e7,23296.93755045889,37.315166823375776,-1692.897335994234,135815.7735400343,-1.6050375934460482e7,44.433753779407695,-2106.4566988627007,172121.74864648134,-2.0545296131508227e7,-2631.4756663525577,218561.34274747036,-2.632926304034278e7,278023.72628500505,-3.377755195590566e7,-4.3375935928555824e7,0.8153173594620753,0.9157921902885685,1.0007422182977814,110.76860755044521,3.4343355418926977,23296.22836589147,0.0,717.9330090235756,0.0,717.933009023356,0.0,-0.2407173116976868,-0.10350368592924364,0.0010472919712693992,3.3823114047164844,2.983702764731462,-0.24071731100368784,0.2643129673745628,0.2694443385544355,0.2747406151940594,0.27413115563883733,2.7450408097136705e-14,0.25367888253280557,0.26338698393238663,0.01546666362456488,0.015466663624561743,0.001264528634980981,718.7566243231595,718.7566243233055,23296.93755045889,6.821638962043893e-11,0.04121491933757311,-0.004544655579631994,1.0,10.0,0.0,0.0,0.03363883393620333,-0.19321898961359413,-2.5331711099834136e-6,0.25792574063134666,0.12045109180887316,-5.591429235233242,-10.809274212709958,-0.9419719707873957,-0.706511221982689,-0.2334247372641911,6.765584496904781,-301.24750838600255,23153.052747485573,-2.629644960315151e6,4.02404288482289e8,5.790542487390719,-265.74602044729545,20424.506518606544,-2.319746007538903e6,3.5498143948784333e8,-351.31942147871797,27026.27044221836,-3.0695520039457427e6,4.697209715062548e8,35760.87679376613,-4.0617158306783214e6,6.215473951618364e8,-5.374569237221599e6,8.224481892679698e8,1.08828547401471e9,7.325200448784734,0.0,8.303738144519745,0.0,8.303738145318256,0.0
7.177313656992963,-1.0248071029827073,0.019209932831850914,1.8697088870252159,1.8676739089250205,5.635070395887134e-7,1.8693868924657033,3.494805555222268,1.7962196859890918,3.3506861294932295,4.730253437596696,7.629098636337449,1.4124152695265809e-12,0.0012337015985825449,3.501329203020933,734.0301987856408,47.949283556237944,-2077.373512463155,164103.22984712257,-1.9281596144792892e7,23637.3784180594,36.88001965559067,-1684.4309561332618,135898.43571575126,-1.6145435434139064e7,43.121037625796326,-2058.607033095146,169190.5215496554,-2.0304974192737307e7,-2526.141425366347,211062.57584150074,-2.5566271029528145e7,263776.37400699407,-3.2226062729931746e7,-4.066201139495347e7,0.8182598189607019,0.9172119748596332,1.0007266081550084,105.26885429214205,3.284718905777524,23636.68195587283,0.0,733.2126027462067,0.0,733.2126027459946,0.0,-0.23904636242841046,-0.10279180538198468,0.001033435294100465,3.399169743246209,2.947326020351656,-0.23904636183534114,0.2626622015148784,0.26772310818944883,0.27294457899474217,0.27235076037601474,2.479277734290669e-14,0.2519099908385566,0.26161355137925163,0.015220674190133888,0.015220674190131084,0.0012311147755960387,734.0301987856408,734.0301987857762,23637.3784180594,6.320642393539004e-11,0.04066068043029021,-0.004443518411670237,1.0,10.0,0.0,0.0,0.033455055683865365,-0.19125836581358155,-2.4116661906273055e-6,0.2552582158267429,0.11873941774197705,-5.504900023641157,-10.608424188281122,-0.9371142999083812,-0.6973481106367239,-0.23349568834649476,6.799293523064263,-304.25589497548265,23500.702075212615,-2.682419457046072e6,4.125238507371805e8,5.719033044376362,-263.8126674019626,20376.870492893013,-2.3258588072188655e6,3.576888951482675e8,-342.7994686700306,26502.41006409227,-3.0250408535831734e6,4.6521435787370396e8,34468.35420209775,-3.934405537109794e6,6.050632262786453e8,-5.117131518708434e6,7.869522938353827e8,1.023519303346949e9,7.235885307729058,0.0,8.345119589187092,0.0,8.34511958997859,0.0
7.286637101078205,-1.0096901369734945,0.01906675758404243,1.8634579893936745,1.8614693610071709,5.352595317180993e-7,1.8631457101655182,3.4715039959549,1.789820458145456,3.3276593989434105,4.742568653035051,7.579144061303104,1.3011795333501193e-12,0.0012097664463478189,3.2924595809480133,749.9251615227729,48.28366718401214,-2105.8314209969863,167292.86146771043,-1.9762881527026623e7,23971.492663618443,36.41817425301254,-1675.0322439146764,135937.53940531384,-1.6239890905585336e7,41.76369535229672,-2008.4250283184583,166070.30696226362,-2.004367480658788e7,-2418.200240405672,203301.51444828772,-2.4768378909541577e7,249343.43267056986,-3.064114290093067e7,-3.7945915976918586e7,0.821211463040932,0.9186333615479663,1.0007111047275585,99.98291440939589,3.142487635838242,23970.80930895664,0.0,749.1136571877586,0.0,749.1136571875539,0.0,-0.23738784814298808,-0.10208522435949027,0.0010197571642853558,3.4169117885121096,2.908871477178418,-0.23738784763666274,0.2610212546973239,0.2660128006659659,0.27116067953571854,0.2705822387034562,2.2372592926819807e-14,0.25015341541226666,0.25985218256144127,0.014976173484089006,0.014976173484086499,0.001198110506773005,749.9251615227729,749.9251615228985,23971.492663618443,5.853214934254518e-11,0.04011406469069539,-0.004343953360094998,1.0,10.0,0.0,0.0,0.0332719735550321,-0.189318306979245,-2.295347092523552e-6,0.2526196384465168,0.11705311979215602,-5.4150238226882905,-10.402606827365481,-0.9323863075320571,-0.6880068724743267,-0.23356622650556955,6.834770240757926,-307.4382379839889,23870.33074409842,-2.738816718615404e6,4.2339323519546497e8,5.643358271670925,-261.7278551758138,20321.254037240382,-2.3316053675677525e6,3.60442289616266e8,-333.90650179886165,25949.787747996517,-2.977408088731937e6,4.602765225862542e8,33136.31203604349,-3.802083611688301e6,5.877625396084273e8,-4.855171007351402e6,7.505592496553577e8,9.58446872358994e8,7.141469347781266,0.0,8.388670608678904,0.0,8.388670609462334,0.0
7.398338201222286,-0.9944768659652955,0.018925214988973534,1.857231591238471,1.8552887347754572,5.081988021301293e-7,1.8569288228099978,3.4483706970639365,1.7834491377335782,3.304806228608132,4.755492508530479,7.526046176016335,1.1977516914286232e-12,0.001186311842575293,3.0946297131698883,766.4793724844341,48.632642500186584,-2135.870614388336,170685.17856872152,-2.027804948859844e7,24297.887319505913,35.92873435678384,-1664.6386002117572,135927.86605248693,-1.6333247826047124e7,40.363585853513555,-1955.918245101439,162756.809175022,-1.976043507918402e7,-2307.953042620008,195294.10856155615,-2.3936505902166113e7,234783.60184388942,-2.9028519134981617e7,-3.5241395697930835e7,0.8241719476828314,0.9200561753645901,1.0006957093076563,94.90495598249544,3.0073750771829753,24297.217458050534,0.0,765.674032087307,0.0,765.6740320871097,0.0,-0.23574188123898332,-0.10138398800579043,0.0010062572533523309,3.435579222706932,2.8682725927186503,-0.23574188080712874,0.2593902940236169,0.26431357116479476,0.26938905757244874,0.26882573470309945,2.017042738109765e-14,0.2484101188677026,0.2581034601492124,0.014733114799565662,0.014733114799563426,0.0011655129399965193,766.4793724844341,766.4793724845506,24297.887319505913,5.417361190869294e-11,0.039575030614425175,-0.004245930580851253,1.0,10.0,0.0,0.0,0.03308961554270565,-0.18739882600881078,-2.1840274302971565e-6,0.25001001019988167,0.1153920164195677,-5.321715104388547,-10.191723365894399,-0.9277906172790736,-0.6784795338446967,-0.23363634273127984,6.87209801825267,-310.8045534251309,24263.416873001668,-2.799113367726245e6,4.350761948364411e8,5.563384705515087,-259.48311798523935,20256.933366054967,-2.3369113358640005e6,3.632342802034615e8,-324.64438344791733,25368.02612712213,-2.9265451187936086e6,4.548828816532948e8,31767.74814522751,-3.6649511929613557e6,5.696555796830845e8,-4.5896622132263e6,7.133868764844007e8,8.933833629026339e8,7.0417892138086,0.0,8.43449352872646,0.0,8.43449352950085,0.0
7.512463955740936,-0.9791687716088758,0.018785295577650258,1.8510304004335123,1.8491327431485391,4.822845634251035e-7,1.8507369416927797,3.425407383477779,1.7771096928132393,3.2821344185920838,4.769050309890965,7.469659515971545,1.1016580717533978e-12,0.0011633405119436699,2.9073532872843457,783.7335598980702,48.996800868605824,-2167.5843214471383,174294.6019891811,-2.082985817748975e7,24615.083089077416,35.41089169828337,-1653.1876028479999,135863.9947002588,-1.6424974342614803e7,38.92308287289593,-1901.1149729914114,159247.00077504155,-1.945438656330467e7,-2195.74870029188,187060.28522354952,-2.3072018446949527e7,220161.43040048642,-2.7394713321309667e7,-3.256295881984392e7,0.827140900344296,0.9214802289990773,1.000680423257318,90.029242088612,2.8791206408580257,24614.427104984632,0.0,782.9344554643212,0.0,782.9344554641315,0.0,-0.23410858160274994,-0.10068814479290566,0.0009929352676664505,3.4552158961159583,2.825470003512181,-0.23410858123476,0.25776949425737705,0.26262558294740257,0.2676298624305979,0.2670814009611605,1.8168295761021493e-14,0.24668113569602879,0.256368009470922,0.014491451197239744,0.01449145119723775,0.001133319536582547,783.7335598980702,783.7335598981782,24615.083089077416,5.0111871728378195e-11,0.039043538773651916,-0.004149420612639182,1.0,10.0,0.0,0.0,0.03290801052350652,-0.18549994323854052,-2.0775261790136705e-6,0.2474293428392021,0.1137559328098495,-5.224902959361495,-9.975703695605652,-0.9233299679869001,-0.6687585485993482,-0.2337060276557655,6.911364560259464,-314.3655468965959,24681.560396320434,-2.8636120800765827e6,4.4764316715865684e8,5.47899321412288,-257.07018988818703,20183.170657543207,-2.341698471249028e6,3.6605683207134897e8,-315.0204993867533,24756.965411153633,-2.872360868217018e6,4.490103300706885e8,30366.300178337104,-3.5232788250265517e6,5.507622243719704e8,-4.321699535013939e6,6.755724897531135e8,8.286664407651122e8,6.936699175873475,0.0,8.482695997487756,0.0,8.482695998252176,0.0
7.629061130242726,-0.9637674856004652,0.01864699041048931,1.8448551528296697,1.84300212694956,4.57477528963212e-7,1.8445708059991766,3.4026158514979934,1.7708063877557798,3.2596522623661297,4.783268420944182,7.409841450740692,1.012448618885735e-12,0.0011408551276158071,2.7301594922321377,801.7316059173844,49.376754265671046,-2201.0721301530666,178136.78711412882,-2.142133862519307e7,24921.520468665938,34.86394481091753,-1640.6176847753445,135740.33368871204,-1.6514502392115245e7,37.44509932804331,-1844.0662794179746,155539.3206946019,-1.9124779231517125e7,-2081.983332932833,178624.06379896917,-2.217676010279616e7,205546.67490124257,-2.5747001878620032e7,-2.9925640791685656e7,0.8301179243891583,0.922905325063365,1.0006652479805458,85.35012073225833,2.7574694814289438,24920.878742287652,0.0,800.9388092870918,0.0,800.9388092869095,0.0,-0.23248807362587087,-0.09999774524897025,0.0009797909230202764,3.4758679709884364,2.780412987062017,-0.23248807331259105,0.2561590348979364,0.2609490042989156,0.2658832488088244,0.2653493954002639,1.6349555987937716e-14,0.2449675673309069,0.2546464944186356,0.014251135068719752,0.014251135068717977,0.0011015280607643333,801.7316059173844,801.7316059174843,24921.520468665938,4.632895382875433e-11,0.03851955079264879,-0.004054394191089956,1.0,10.0,0.0,0.0,0.032727187936133675,-0.18362168287099512,-1.975667352866376e-6,0.24487765329655786,0.11214469770400319,-5.1245335018310385,-9.754510219542789,-0.9190072065892854,-0.6588368981098439,-0.23377527167590703,6.952662195672671,-318.13267245715076,25126.495240636224,-2.932644518918792e6,4.611721046861504e8,5.390081924684369,-254.48111527446878,20099.220067891092,-2.3458850077273035e6,3.6890123365045905e8,-305.04606622802356,24116.69183517576,-2.8147852035249537e6,4.4263774412368244e8,28936.256118040983,-3.3774099845162607e6,5.3111281110225654e8,-4.0524888991309437e6,6.372723990071514e8,7.646512879807758e8,6.826074718237922,0.0,8.533391338722325,0.0,8.533391339475909,0.0
7.748176290701913,-0.9482747752089876,0.018510290898916742,1.8387066043641094,1.8368976470763725,4.3373936690197716e-7,1.838431174930153,3.379997938478397,1.7645437681105698,3.2373684957714373,4.798174314760537,7.346453711023451,9.296959072459927e-13,0.0011188582862859456,2.562592588033901,820.5208575279796,49.77313547020513,-2236.4404826084865,182228.74707327763,-2.2055826250665165e7,25215.567787015843,34.287318904083016,-1626.8688947389903,135551.159047011,-1.6601229445731789e7,35.933104402449146,-1784.8478977476093,151633.87218943497,-1.8771006703722943e7,-1967.0984234871798,170013.58993095148,-2.1253074365174975e7,191013.43936018148,-2.4093349379094813e7,-2.7344726931485943e7,0.83310260230363,0.9243312577305267,1.0006501849031466,80.86201887936521,2.6421722985300327,25214.940692405133,0.0,819.7344403974149,0.0,819.7344403972402,0.0,-0.2308804840470874,-0.09931284103805965,0.0009668239266967847,3.4975840699437963,2.7330610025913074,-0.23088048378062556,0.25455909804933136,0.2592840063058695,0.2641493744586702,0.2636298789796885,1.46988174749307e-14,0.24327057681252817,0.25293961352970457,0.014012117824146714,0.014012117824145137,0.0010701365510974931,820.5208575279796,820.5208575280722,25215.567787015843,4.280780482725873e-11,0.03800302862639817,-0.003960822120774138,1.0,10.0,0.0,0.0,0.032547177544990945,-0.1817640704219241,-1.8782797788753137e-6,0.24235496021369846,0.11055814117896104,-5.02057237737625,-9.5281418334883,-0.9148252839020949,-0.6487082027870199,-0.23384406504156025,6.996088174384707,-322.1181960508596,25600.10274606943,-3.00657462372991e6,4.75749418485479e8,5.29656930786024,-251.70837042607286,20004.33469888622,-2.3493861160870157e6,3.7175812388389593e8,-294.73640702414275,23447.565385197006,-2.753772456872628e6,4.357465206485063e8,27482.550927621865,-3.2277633811644553e6,5.107488360959989e8,-3.78333534102731e6,5.986608276279415e8,7.017045305818051e8,6.709816321880849,0.0,8.586698916100872,0.0,8.586698916842792,0.0
7.869855988635485,-0.9326925100677728,0.018375188483933134,1.8325855162907847,1.8308200698381616,4.110326369499153e-7,1.8323188129564727,3.3575554679328303,1.7583266331314529,3.2152922122381047,4.813796647318311,7.279363964343368,8.529941357242106e-13,0.0010973524632881138,2.404211363108975,840.1524966792076,50.18659861420754,-2273.8032555744317,186588.99496304773,-2.2736997296765704e7,25495.531766394815,33.68058557658309,-1611.8837135903148,135290.6593881473,-1.6684521062224466e7,34.391129296713906,-1723.5617770262718,147532.60868530447,-1.839263164793345e7,-1851.5774164286354,161261.0597239182,-2.0303816928871423e7,176639.07257421766,-2.2442312299300574e7,-2.4835434277581077e7,0.8360945024400016,0.9257578160341517,1.0006352354361823,76.55943311489598,2.532985065399018,25494.919668624065,0.0,839.3725306710589,0.0,839.3725306708917,0.0,-0.2292859380538549,-0.09863348329833173,0.0009540339462203344,3.5204154640682175,2.6833852108856817,-0.22928593782741535,0.25296986453413534,0.2576307588134666,0.26242839597520956,0.2619230115204785,1.3201854462111407e-14,0.2415913802309049,0.25124809345776955,0.013774349321129555,0.013774349321128154,0.0010391432597712965,840.1524966792076,840.1524966792932,25495.531766394815,3.953224892243462e-11,0.03749393331283883,-0.0038686750540323552,1.0,10.0,0.0,0.0,0.03236800900270304,-0.17992712821272458,-1.785196801200344e-6,0.2398612778268768,0.10899609082842669,-4.913007161839072,-9.296637587463021,-0.9107872465797975,-0.6383668277907915,-0.23391239801914837,7.0417450434772295,-326.3352703922046,26104.42725747981,-3.085802424008161e6,4.9147107636247367e8,5.198397222222637,-248.7449905886533,19897.774349944877,-2.352114474093824e6,3.7461753695473397e8,-284.11116481222274,22750.24479319141,-2.6893048624875657e6,4.283211330594702e8,26010.74480827315,-3.0748335064553507e6,4.8972344824185765e8,-3.515625933402201e6,5.599281391678503e8,6.401970521171691e8,6.587853195646978,0.0,8.642744594947695,0.0,8.642744595677165,0.0
7.994146933890461,-0.9170226329120802,0.018241674381351873,1.8264926428118293,1.8247701546706754,3.8932074824984836e-7,1.8262344774680128,3.3352902044996537,1.7521600050374613,3.1934327776776184,4.8301653350463605,7.2084475013409275,7.81958238832371e-13,0.0010763399827288865,2.2545887526644406,860.6819507962537,50.61781954685333,-2313.282386503985,191237.70199249938,-2.3468910083647326e7,25759.670186046373,33.04348269954905,-1595.60793227829,134952.9871293768,-1.6763714131656798e7,32.82376210331219,-1660.3372829205011,143239.50565928005,-1.7989411116604537e7,-1735.940879473398,152402.53328123872,-1.9332356689343672e7,162502.85612524455,-2.080291495437707e7,-2.2412565399715886e7,0.8390931848716578,0.9271847867058322,1.000620400945934,72.43692420065727,2.4296688735054333,25759.073438352876,0.0,859.90850755905,0.0,859.9085075588902,0.0,-0.2277045560926751,-0.09795972128191875,0.0009414205848152634,3.544416274762322,2.6313700021175954,-0.2277045559004132,0.25139151068175886,0.25598942709291606,0.260720465335964,0.26022894827069154,1.184552645464532e-14,0.23993123746796913,0.24957268239284647,0.013537777394307948,0.013537777394306706,0.0010085466080906856,860.6819507962537,860.6819507963328,25759.670186046373,3.648694894670797e-11,0.03699222399713828,-0.003777923320894261,1.0,10.0,0.0,0.0,0.03218971148352438,-0.17811087175907164,-1.6962560735177565e-6,0.23739661108104976,0.10745836880157741,-4.80184973321669,-9.060080239602385,-0.9068962321064993,-0.6278079953744863,-0.23398026102609817,7.0897410509209156,-330.79801722248607,26641.693537241496,-3.170768358008068e6,5.084438618416758e8,5.09553397463493,-245.5847040827006,19778.814085818238,-2.353980936716684e6,3.7746896107012355e8,-273.19445371131985,22025.709611870603,-2.621395876988925e6,4.2034969975424415e8,24526.983304229212,-2.9191893661915613e6,4.681017179208199e8,-3.25080849283023e6,5.2127839702490824e8,5.804959579707426e8,6.4601470269823995,0.0,8.701661237743162,0.0,8.701661238459419,0.0
8.121096273599507,-0.9012671194293291,0.018109739264049643,1.8204287152886793,1.8187486384506053,3.6856791498332804e-7,1.8201789030060416,3.313203797378258,1.7460490888047964,3.171799723716661,4.847311652094445,7.133588945317047,7.162230242927958e-13,0.001055822982251482,2.1133114475252524,882.1693695426321,51.06749637501226,-2355.0085864386783,196196.87805632938,-2.425605251197074e7,26006.206913877148,32.3759334210935,-1577.991564011519,134532.31532495274,-1.6838120884244233e7,31.23612889600533,-1595.331901857932,138760.70725751418,-1.7561320682876144e7,-1620.7400870177678,143477.61952391214,-1.8342562818969265e7,148684.493997367,-1.9184497133166425e7,-2.009014360197504e7,0.8420982092030403,0.9286119579062665,1.0006056827161742,68.48911116264902,2.3319897777321392,26005.62585467193,0.0,881.4025208863405,0.0,881.4025208861881,0.0,-0.22613644986874176,-0.09729160064903103,0.000928983351323533,3.5696437135467365,2.5770144473769934,-0.22613644970563695,0.2498242042793256,0.2543601676451514,0.25902572554892694,0.25854783558523264,1.061770355310767e-14,0.2382914406004759,0.24791414179571622,0.013302347255919427,0.013302347255918326,0.0009783451283731852,882.1693695426321,882.1693695427052,26006.206913877148,3.365736867110437e-11,0.036497856739187054,-0.0036885367206079675,1.0,10.0,0.0,0.0,0.032012313217675635,-0.17631530529954503,-1.6112993429617425e-6,0.2349609495887675,0.10594478819753018,-4.687138449006465,-8.818599369021408,-0.9031554630234953,-0.6170278918643952,-0.23404764480103335,7.140190625191918,-335.52162210031406,27214.32676838983,-3.2619582561789406e6,5.2678683742987883e8,4.987977229150507,-242.2220682696983,19646.753413224753,-2.354895304700099e6,3.803014143127914e8,-262.0149234072414,21275.277584191062,-2.5500932036000215e6,4.1182454267181504e8,23037.936610276087,-2.7614710217309357e6,4.459606162985529e8,-2.9903660787947634e6,4.8292622255753773e8,5.2295587749223626e8,6.326695545350685,0.0,8.763589292808323,0.0,8.76358929351064,0.0
8.250751908004974,-0.8854279369961928,0.0179793729696346,1.814394427003759,1.8127562203515992,3.4873912448055354e-7,1.8141527860431992,3.291297726900504,1.739999226436929,3.150402633789381,4.865268340014749,7.054683991063958,6.554423821856466e-13,0.0010358033872547112,1.9799795935843276,904.6801657474115,51.53634991420636,-2399.1221267955316,201490.57529036308,-2.5103396415478643e7,26233.349019823112,31.67806409230401,-1558.9897807388852,134022.89937159364,-1.6907033568571758e7,29.633860818514066,-1528.7313978332304,134104.64216766192,-1.710857670026231e7,-1506.549133369232,134529.03215655196,-1.733877705006583e7,135262.45198260545,-1.7596537227802712e7,-1.7881045822139055e7,0.8451091424334424,0.9300391229373325,1.0005910819124937,64.71066774878354,2.2397187124662548,26232.783969596854,0.0,903.9199838185054,0.0,903.9199838183604,0.0,-0.22458171857751336,-0.0966291618604159,0.0009167216330227719,3.596158350528332,2.5203336597020325,-0.22458171843925798,0.24826810072237257,0.2527431242203893,0.25734430653381446,0.2568798068351349,9.507197232231527e-15,0.23667330107801002,0.24627323755815556,0.013068000917924549,0.013068000917923574,0.0009485374126260624,904.6801657474115,904.680165747479,26233.349019823112,3.1029738299007864e-11,0.03601078344002306,-0.0036004843346094826,1.0,10.0,0.0,0.0,0.03183584104321364,-0.1745404176709891,-1.530172285895082e-6,0.23255426207297414,0.10445514984646836,-4.568940119590248,-8.572374065262077,-0.8995682433232004,-0.6060237729500055,-0.23411454056503295,7.1932149122150655,-340.5224408876217,27824.975235470152,-3.3599090511354287e6,5.466330390429554e8,4.875756735232789,-238.65260600871173,19500.925963608934,-2.3547671794257914e6,3.8310353546161795e8,-250.6057301243286,20500.616563317675,-2.475481426237817e6,4.0274272212962997e8,21550.718489917537,-2.602383862661746e6,4.2338867817835146e8,-2.7357879878453147e6,4.450930147450205e8,4.679099653318486e8,6.187535863459271,0.0,8.828677453350124,0.0,8.828677454037798,0.0
8.383162867821962,-0.8695069997413035,0.017850564211306718,1.8083904175017211,1.8067935462781402,3.298001128862118e-7,1.8081567693417528,3.2695732506638926,1.7340158448121907,3.129251018976207,4.884069734174042,6.971641125622763,5.992885413655162e-13,0.0010162828914411903,1.8542065418975815,928.2856346872147,52.0251240793737,-2445.77371496322,207145.11874881428,-2.6016460019892298e7,26439.305843384325,30.950220433347567,-1538.5638505387533,133419.1424392873,-1.696972974023952e7,28.023046181823084,-1460.7493348976093,129282.10032532421,-1.6631655681008922e7,-1393.9556693060213,125602.01525968549,-1.6325770060942287e7,122312.19707762888,-1.604845507116769e7,-1.5796649504821915e7,0.8481255673568756,0.9314660841632747,1.0005765995463167,61.09632036693718,2.15263145227963,26438.75710155367,0.0,927.5321921879587,0.0,927.5321921878208,0.0,-0.22304044511434204,-0.09597243855990674,0.0009046346692743846,3.6240244193793796,2.4613600111991403,-0.22304044499724457,0.24672333911399713,0.2511384237914359,0.2556763209630582,0.25522497827519586,8.503695766219459e-15,0.2350781354705315,0.24465073035122914,0.012834676593392125,0.012834676593391265,0.0009191220629769721,928.2856346872147,928.285634687277,26439.305843384325,2.8591022138216814e-11,0.03553095080375905,-0.003513734344686395,1.0,10.0,0.0,0.0,0.0316603199473872,-0.17278617823465925,-1.4527243748112977e-6,0.23017649089167322,0.10298923921975098,-4.447351684349909,-8.321635032023002,-0.896137956498062,-0.5947940627242783,-0.23418094018464553,7.248942385337765,-345.8181203808002,28476.53619525004,-3.465215351976484e6,5.681314466598192e8,4.7589367686335455,-234.87293870633243,19340.709470170754,-2.3535068905553077e6,3.8586368930388683e8,-239.0044010307182,19703.749770543618,-2.397684108690028e6,3.9310652707408106e8,20072.784973265934,-2.442690498942892e6,4.004853145235599e8,-2.488537998014994e6,4.080026042079399e8,4.156609739827353e8,6.0427474651717095,0.0,8.89708340614315,0.0,8.8970834068155,0.0
8.518379727270087,-0.8535061236535407,0.01772330032203601,1.8024172579483657,1.8008611943059196,3.11717351727832e-7,1.8021914273263415,3.2480313544189507,1.7281043988447484,3.108354189434487,4.903751904415349,6.88438330962263,5.474513767705008e-13,0.0009972629487007205,1.7356186668143634,953.0636592556538,52.53458604802257,-2495.12545731505,213189.36683369277,-2.700137964809598e7,26622.309705050884,30.192981506729655,-1516.6820567888376,132715.66336540668,-1.702547803634853e7,26.4101677180331,-1391.6259190528272,124306.2642803872,-1.613130993736668e7,-1283.550482329897,116743.64674580713,-1.5308681871996459e7,109904.40466121929,-1.4549401034832424e7,-1.3846511748028444e7,0.8511470907836465,0.9328926568012038,1.0005622364420699,57.64084818120977,2.0705086300044977,26621.777546791047,0.0,952.3170297112466,0.0,952.3170297111159,0.0,-0.2215126926304524,-0.0953214561039325,0.000892721528856119,3.653310156917201,2.400144173348259,-0.22151269253135286,0.24519003868314396,0.2495461728653107,0.25402186046171216,0.2535834452661513,7.597704077161444e-15,0.23350725028315084,0.24304736561124238,0.012602308128067157,0.012602308128066397,0.0008900976508522034,953.0636592556538,953.0636592557113,26622.309705050884,2.632888863589081e-11,0.03505829944751977,-0.003428253875498917,1.0,10.0,0.0,0.0,0.03148577263984395,-0.17105253326920528,-1.3788087897093154e-6,0.22782754720811976,0.10154682381109523,-4.322501542784311,-8.066666042013082,-0.8928680662028634,-0.5833384460407676,-0.23424683632060217,7.307509524511215,-351.42773387768784,29172.185289223577,-3.5785370068997303e6,5.914492773618289e8,4.637618218802842,-230.88091307445694,19165.535844049922,-2.351026477930803e6,3.885700841130748e8,-227.2525861956962,18887.0535889581,-2.3168652445586687e6,3.829239022031074e8,18611.814615456908,-2.283200323645679e6,3.773597616026629e8,-2.2500209753757725e6,3.718764708963326e8,3.6647283412011915e8,5.892454759329067,0.0,8.968974665153466,0.0,8.968974665809831,0.0
8.61010899406294,-0.8427952961860045,0.01763930901620739,1.7984525358608912,1.796923387714841,3.001216460911236e-7,1.7982318211951978,3.2337718687717856,1.724206079987036,3.09456896839669,4.917381333811323,6.8238389823508765,5.151459835895691e-13,0.000984861682659024,1.660373181627112,970.2755418658627,52.886109899439504,-2529.612360437958,217450.8892868803,-2.7701257360549748e7,26730.70739165218,29.672221264348938,-1501.2732665855997,132188.74548373406,-1.7058421012190457e7,25.33711645758755,-1345.0394618619307,120911.46265244529,-1.578523350993861e7,-1211.4511413989892,110899.94612524589,-1.4631029818358755e7,101965.90121778414,-1.358157457526141e7,-1.2624787572612917e7,0.8531640922860916,0.9338434054348677,1.0005527276059352,55.422910564123086,2.0184119993403584,26730.186428590776,0.0,969.5334956877409,0.0,969.5334956876148,0.0,-0.22050172358243758,-0.09489066537474124,0.0008848754586914518,3.673658354060205,2.358121614207332,-0.22050172349381011,0.24417425423606579,0.2484916305704263,0.25292643500271117,0.25249651254684435,7.043538635164309e-15,0.23247411653941463,0.24198944738841474,0.012447891978735423,0.012447891978734726,0.000870964497506173,970.2755418658627,970.2755418659171,26730.70739165218,2.4913118310591267e-11,0.03474715575038198,-0.0033719554155839156,1.0,10.0,0.0,0.0,0.03136995878057401,-0.1699081730364596,-1.331423288971029e-6,0.22627754028208905,0.10059814257489744,-4.237534104930356,-7.894501215935839,-0.8907789966092251,-0.5755763152154457,-0.23429048415601794,7.34820321406735,-355.35201250175965,29662.153024007115,-3.658896784569647e6,6.080972396243631e8,4.5543070787367,-228.10112681497458,19040.192102424782,-2.3486527882732227e6,3.9033864080286956e8,-219.35672269336072,18332.902332723657,-2.261406960109251e6,3.7583854474227506e8,17651.093977051467,-2.177402011107851e6,3.618770893471753e8,-2.0965140875785626e6,3.4843426615631783e8,3.354907885963413e8,5.789284314253399,0.0,9.018926011669729,0.0,9.018926012315081,0.0
8.750120315327962,-0.826664822955807,0.017514587365139094,1.7925318361906064,1.7910426329335594,2.833934539304615e-7,1.7923186543423795,3.2125355947117504,1.7184265324639498,3.074116513971946,4.938616821330565,6.729429434382856,4.698599944913968e-13,0.0009666785964993445,1.552965328376293,997.2013789935395,53.43181860860878,-2583.8589234073547,224216.60087508656,-2.8821518095853984e7,26871.660721927827,28.867945320152007,-1476.9163665532683,131307.90855665444,-1.7100959493436426e7,23.73602590068233,-1274.6137078104255,115715.84384907591,-1.5248300204264753e7,-1105.9784566929873,102263.00190463138,-1.3619321141082037e7,90600.75881311753,-1.2183150359235963e7,-1.091387739406173e7,0.8561933287406831,0.9352689656144091,1.0005385645087346,52.2207797580012,1.944089194290488,26871.15673872518,0.0,996.4662710302629,0.0,996.4662710301438,0.0,-0.21899658370660519,-0.0942492809561931,0.0008732494366711623,3.705473915314276,2.2933336171984227,-0.21899658363169505,0.2426602571613542,0.24692030008100566,0.251294652637679,0.25087728391223185,6.281004730646401e-15,0.2309465245247879,0.24041956985894672,0.012216956125465436,0.01221695612546482,0.0008425883027116794,997.2013789935395,997.2013789935897,26871.660721927827,2.291971049063428e-11,0.03428632257036113,-0.0032885144994781847,1.0,10.0,0.0,0.0,0.03119707756922385,-0.16820866100005336,-1.263078589338885e-6,0.2239763481589465,0.09919431421883348,-4.107621327632831,-7.6332590089601435,-0.8877843610815439,-0.5637471741171534,-0.23435552739271398,7.411830563451136,-361.5315970931992,30439.20316078497,-3.7872490154233286e6,6.348772215808783e8,4.4258195906036075,-223.75407958809694,18839.00603344325,-2.34395123284002e6,3.9292921317809165e8,-207.45664971850476,17489.360754658665,-2.1760282531438987e6,3.6477927044063354e8,16235.628766228765,-2.0201353909295e6,3.3864602384053564e8,-1.8754074254863346e6,3.14384995377468e8,2.9186203696409476e8,5.630222425792779,0.0,9.097028002479252,0.0,9.097028003107562,0.0
8.893083236161827,-0.8104584634409641,0.017391368659126282,1.7866430852669146,1.7851933206084767,2.6743571151551566e-7,1.7864372699264484,3.1914829134280622,1.7127331390870588,3.0539417152962285,4.960838944707348,6.630682243846791,4.28145119764692e-13,0.0009489988565917954,1.4518092337275772,1025.546111577966,54.000370813043745,-2641.301899815145,231463.70515192786,-3.0033685409957245e7,26985.229761754057,28.037035271881894,-1451.0598109435714,130314.57569040486,-1.7134603134693205e7,22.151460684455667,-1203.8009063856646,110413.45753692,-1.4691363577104917e7,-1004.1975097789935,93822.8267072435,-1.261842901294293e7,79930.23374262445,-1.0855202875624163e7,-9.351968047619903e6,0.8592267875503163,0.9366937320800327,1.000524521765692,49.163883936502174,1.874170286344318,26984.742953888835,0.0,1024.8180192530865,0.0,1024.8180192529742,0.0,-0.21750501672264883,-0.09361365594696495,0.0008617938053523444,3.738913620088789,2.2265335357556473,-0.21750501665938013,0.24115792082374443,0.24536158131076016,0.24967651448393388,0.24927148078777459,5.594237319072549e-15,0.22944652719211037,0.2388706720327927,0.011986774704056131,0.011986774704055592,0.0008145989142620166,1025.546111577966,1025.5461115780122,26985.229761754057,2.1073236890718244e-11,0.03383247805152724,-0.0032062494378979445,1.0,10.0,0.0,0.0,0.031025216972904064,-0.16652946758541215,-1.1978926140727075e-6,0.22170356792735774,0.09781326031243318,-3.9749487285385783,-7.368806076760277,-0.8849597873690798,-0.5516980612779228,-0.23442005232137716,7.4787065471710115,-368.08415974507693,31270.439047900938,-3.9257655482102074e6,6.640334544936626e8,4.293292643480967,-219.19577310957237,18621.6872749589,-2.3378110855485527e6,3.9543479888055086e8,-195.53418565090627,16633.947433707326,-2.0882655126896277e6,3.5322470355054307e8,14857.624142263252,-1.8653572031888685e6,3.1552026064981353e8,-1.6662395268377499e6,2.8184052166194654e8,2.517558562037335e8,5.466221163983884,0.0,9.179117262486567,0.0,9.17911726309723,0.0
9.039057627495914,-0.7941773493297942,0.017269633871700368,1.7807865142507968,1.7793756912368806,2.522176417541081e-7,1.7805879025677347,3.170613536842475,1.70713092994137,3.034052071650637,4.984091502218803,6.527586515848984,3.897506210360976e-13,0.0009318232016810085,1.3565783607760822,1055.419500261041,54.59261131513266,-2702.154774470792,239233.14368346034,-3.134696396606998e7,27069.92501035408,27.180998313954984,-1423.704608965987,129204.73676693204,-1.7158640796521418e7,20.590597446163464,-1132.9175644295462,105025.66711067266,-1.4116239302604603e7,-906.611432182484,85625.7596635136,-1.1634105322468517e7,69993.64061583098,-9.604093311824918e6,-7.94016893923367e6,0.8622642202320016,0.9381175924959585,1.000510599329983,46.2472310326104,1.8084546597852387,27069.455538142545,0.0,1054.6985032586879,0.0,1054.6985032585822,0.0,-0.21602699418620233,-0.09298377709944171,0.0008505069055372769,3.774063803160735,2.157844304036599,-0.21602699413280496,0.23966727092849477,0.2438154846160611,0.24807201341062995,0.24767910043061542,4.976281923384356e-15,0.2279752587185382,0.23734335948059293,0.01175726180398425,0.011757261803983777,0.0007869946661674725,1055.419500261041,1055.4195002610836,27069.92501035408,1.9363721390414904e-11,0.03338553650096309,-0.0031251227195433435,1.0,10.0,0.0,0.0,0.03085438878739814,-0.16487043605650742,-1.1357320644827294e-6,0.21945897211571602,0.0964546712780715,-3.8397645896046617,-7.101620972371329,-0.8823090866776286,-0.5394339336606806,-0.23448405534506783,7.54900384254497,-375.0354337850001,32160.378088205784,-4.0754304583210116e6,6.95826505911575e8,4.156971762516175,-214.4294461666908,18387.948152443045,-2.3301593172343345e6,3.978441494950892e8,-183.6421315866312,15770.179679007011,-1.9984302413885472e6,3.412056723693019e8,13524.3389113993,-1.7139271596648383e6,2.926304450541288e8,-1.4699236294640964e6,2.5097055581264806e8,2.1524149427186504e8,5.297582341396158,0.0,9.265405733793823,0.0,9.265405734386256,0.0
9.188106723782417,-0.7778223732327342,0.017149362231932513,1.7749622529906124,1.7735898846679732,2.377092749559365e-7,1.7747706856189034,3.1499268125054387,1.7016246756252704,3.01445433285157,5.008420780788007,6.420152484715062,3.5444061826911227e-13,0.0009151522951912062,1.2669590091614582,1086.9426563719228,55.20939918977096,-2766.647932850526,247570.089966252,-3.2771677579468593e7,27124.38715861218,26.301599521027832,-1394.8622320231648,127974.90219261454,-1.717238078307055e7,19.060551872818543,-1062.2922179858256,99575.65609758388,-1.3525020724324988e7,-813.6726910661071,77715.6906404481,-1.0672019015792299e7,60818.96797335101,-8.43500067605597e6,-6.677158622776808e6,0.8653054259655248,0.9395404576552062,1.000496796905648,43.46590968067808,1.7467472272147286,27123.935144639418,0.0,1086.2288371636091,0.0,1086.2288371635098,0.0,-0.21456246160679274,-0.09235962017174551,0.0008393868852466526,3.811016766830784,2.0874087903192633,-0.2145624615617591,0.23818830620362233,0.2422819926983816,0.24648111396506175,0.24610011194314932,4.420767345640021e-15,0.22653377088977222,0.23583817953017205,0.01152832561804266,0.011528325618042245,0.0007597738786233115,1086.9426563719228,1086.942656371962,27124.38715861218,1.7781774514880642e-11,0.03294540528893085,-0.0030450955777923715,1.0,10.0,0.0,0.0,0.03068460160301071,-0.16323138138164803,-1.0764674779583084e-6,0.21724229536603393,0.09511821753388673,-3.7023490454760544,-6.832231864556952,-0.8798361920863067,-0.5269613216547819,-0.2345475339310345,7.622907062441757,-382.4134359828523,33114.01347057105,-4.237346366995582e6,7.30552063758234e8,4.017142383996317,-209.4599837359404,18137.596953562817,-2.3209292128231875e6,4.0014646856046355e8,-171.83478997647916,14901.806499680326,-1.9068699457291309e6,3.287593126428439e8,12242.55689236397,-1.566679799149484e6,2.7010780767697966e8,-1.2871772333533242e6,2.219198813859073e8,1.8232878629558867e8,5.12465670821544,0.0,9.356120008009436,0.0,9.356120008583076,0.0
9.28921378502707,-0.7668783545542492,0.0170699830262547,1.7710973825054686,1.769750385330188,2.2841689183732442e-7,1.770910424560228,3.136236659700019,1.6980093621966952,3.001554302498767,5.025262522145143,6.346134717076518,3.32504235616458e-13,0.0009043191027374258,1.2101811989191433,1108.9401714683295,55.634656550837654,-2811.787710100887,253467.76215466828,-3.378906438565347e7,27143.29630276491,25.70334127048807,-1374.8183675289208,127086.88325615962,-1.7175489218224317e7,18.061078900185706,-1015.5176466402658,95919.90406295941,-1.3123085897930937e7,-754.4916627098935,72621.91790515574,-1.0045694696209744e7,55134.257299595214,-7.703140269269642e6,-5.9161061881179195e6,0.8673349145643446,0.9404884476268507,1.000487661710403,41.6844953733126,1.7077419666816784,27142.85597603527,0.0,1108.2311849140256,0.0,1108.2311849139303,0.0,-0.21359356303786992,-0.09194667777216678,0.0008320652556685236,3.8367020939614953,2.0395610205557277,-0.21359356299768692,0.23720880934353286,0.24126664708937673,0.24542804125383738,0.24505486565418652,4.082213683462698e-15,0.22558980030377596,0.23484726330237848,0.011375973920802895,0.011375973920802515,0.0007418389126194867,1108.9401714683295,1108.9401714683665,27143.29630276491,1.6793634098233202e-11,0.032655719445337725,-0.0029923353620877253,1.0,10.0,0.0,0.0,0.03057199134198473,-0.1621496733630524,-1.0385044772373498e-6,0.21577987469097204,0.09423937498158813,-3.6096512437206973,-6.65169671196808,-0.8782883807071487,-0.5185343772112132,-0.23458956083057858,7.674276117922634,-387.5841420466619,33787.8627451098,-4.352701527039928e6,7.554958202449719e8,3.9221322978751796,-206.03733047312295,17961.418785740523,-2.313869220218989e6,4.01616807169319e8,-164.03744395360184,14322.268262636058,-1.8450578176806597e6,3.202454376347394e8,11419.721063559882,-1.4712319311858956e6,2.553606777631256e8,-1.173143552078559e6,2.03622184734451e8,1.6236638251518154e8,5.007186312492594,0.0,9.419173966444681,0.0,9.419173967005499,0.0
9.443537559959054,-0.7504016220735623,0.01695209968147952,1.765327003716471,1.7640176734811637,2.150270807509841e-7,1.765146832364643,3.115852003900315,1.6926727527639847,2.9824557870309265,5.051496386907522,6.23155375280153,3.0184949746612034e-13,0.0008884909911119515,1.1292522389555653,1143.5174655621854,56.294282794426515,-2882.909884329125,262863.978214562,-3.542598129960289e7,27144.773810499224,24.789611799704065,-1343.5526514940398,125650.88056573045,-1.7170597740467895e7,16.597668793768694,-946.0696271559007,90421.74783207882,-1.2510391025673106e7,-670.1355431022719,65278.08294082866,-9.132672398330364e6,47259.28157254459,-6.678670835003211e6,-4.891942036165552e6,0.8703820871171555,0.9419095156682986,1.0004740580289564,39.1180661712378,1.6522970150839926,27144.351056343425,0.0,1142.8158020724547,0.0,1142.8158020723656,0.0,-0.2121513282785904,-0.09133197635136106,0.000821218795454308,3.876882436767536,1.9665851348857242,-0.2121513282447417,0.2357492497587366,0.23975405586736104,0.24385966212066465,0.2434980583843294,3.6180615973263965e-15,0.22420001914519738,0.23338000934737912,0.011147779259953342,0.011147779259953012,0.0007152536770289201,1143.5174655621854,1143.5174655622193,27144.773810499224,1.5404958979494645e-11,0.032226716742650416,-0.002914051684576222,1.0,10.0,0.0,0.0,0.03040395015048352,-0.1605434338411525,-9.837896067118456e-7,0.2136090487879691,0.09293903498796141,-3.4692214799855567,-6.37993286654398,-0.8761209486974906,-0.5057332037583198,-0.23465216232705158,7.754634721547472,-395.742561147317,34860.23346747864,-4.537861497428574e6,7.958791341955395e8,3.7771950804642325,-200.74475161680826,17683.23562339388,-2.3018800142417313e6,4.0371832628886914e8,-152.4934334280723,13455.022376530247,-1.7514807897792025e6,3.071857520321213e8,10237.102577749187,-1.3326867079845816e6,2.3373495801973182e8,-1.0140268687378183e6,1.7784688962495303e8,1.3532212861489242e8,4.828024602516619,0.0,9.517811391662857,0.0,9.517811392204006,0.0
9.60112201354428,-0.7338523054988535,0.016835617254691924,1.759588844281591,1.7583167234225123,2.0227130476974669e-7,1.759415309608492,3.0956467300412513,1.6874431390224105,2.9636629576598947,5.0789435346172835,6.112773081390303,2.7371870405932315e-13,0.0008731697299115302,1.053161244441331,1180.134308593119,56.980758224222946,-2958.378785226197,272972.6499078742,-3.720857254046974e7,27113.197650733407,23.858439039336222,-1310.8845266253809,124088.50240779927,-1.7153694585338276e7,15.18285574099317,-877.77674078433,84929.81547230294,-1.1888387361903565e7,-591.3151720506687,58319.33245084761,-8.255714399704658e6,40162.50969019396,-5.743456543898169e6,-4.002306048014318e6,0.8734327121723491,0.9433294535661121,1.000460572518645,36.674350369807435,1.6003686407879656,27112.79248068832,0.0,1179.440061115085,0.0,1179.440061115002,0.0,-0.21072232902693716,-0.0907228861669853,0.0008105335136123135,3.9191442266119627,1.8923371120712524,-0.21072232899844437,0.23430125729435713,0.2382539062145776,0.24230467068028508,0.24195444181496012,3.2019012799540323e-15,0.22284232499426504,0.23193601864743407,0.010919888967082911,0.010919888967082623,0.000689047939840152,1180.134308593119,1180.13430859315,27113.197650733407,1.4121513317382228e-11,0.03180425054436313,-0.002836759147368388,1.0,10.0,0.0,0.0,0.030236959001001214,-0.15895656271759975,-9.316451751887304e-7,0.2114652812162147,0.09165987593400868,-3.327451853970002,-6.107590742488098,-0.8741425202788407,-0.49274893971424016,-0.23471423701357202,7.8391566074951164,-404.4153941857186,36012.40348860473,-4.73892591394812e6,8.401998431518953e8,3.629697089873785,-195.27034463273094,17388.4441249777,-2.2881713267794857e6,4.0568702942564553e8,-141.1799264983694,12593.910124575126,-1.6572514583373563e6,2.9382646364282495e8,9120.682875119388,-1.2002957623173066e6,2.128093439184127e8,-869334.0065613484,1.541311706557444e8,1.116323828654598e8,4.645740126185867,0.0,9.621558713624733,0.0,9.621558714145742,0.0
9.762043120447348,-0.7172305589253276,0.01672051084208013,1.7538827486781605,1.7526473913622875,1.9012290045343688e-7,1.7537157042701357,3.0756191998756153,1.6823238972077859,2.9451792683332267,5.107660306370804,5.989888903501003,2.479257322768189e-13,0.0008583565497228712,0.9816417290122041,1218.9669346698731,57.69491427503255,-3038.4970010793704,283858.90542819496,-3.915274730977522e7,27047.869289675295,22.912463071068718,-1276.8666808003009,122398.56329771876,-1.712419498991093e7,13.822529037081416,-810.9679227974851,79471.22550636089,-1.1259987342238124e7,-518.2250655287808,51773.09248947696,-7.419206605638596e6,33828.68563317416,-4.897632612767687e6,-3.2385659261894934e6,0.8764867319433147,0.9447482403480132,1.0004472042033057,34.34882816229854,1.5517837356767166,27047.4816706793,0.0,1218.2802014065248,0.0,1218.280201406448,0.0,-0.2093064405387092,-0.09011935337773588,0.0008000070862245743,3.96360528579247,1.8170268959737403,-0.2093064405147419,0.23286475609351356,0.23676610491755234,0.24076295433872605,0.2404239082655423,2.829159375563078e-15,0.22151736626768828,0.2305155811496217,0.010692191798987427,0.010692191798987175,0.0006632207169916845,1218.9669346698731,1218.9669346699018,27047.869289675295,1.2935869105905197e-11,0.03138821202961811,-0.0027604158099677496,1.0,10.0,0.0,0.0,0.0300710173473572,-0.15738880247286696,-8.819568755870188e-7,0.2093482106159576,0.09040152375939034,-3.184724756429772,-5.835348928470704,-0.8723575957763509,-0.4795941697742304,-0.23477578512028865,7.928077430926161,-413.64112254351187,37251.65720306213,-4.957592665546937e6,8.88936785671114e8,3.4800580954622364,-189.62520299262184,17077.25058576339,-2.272705677835089e6,4.07514577032012e8,-130.14942962368227,11743.067410046611,-1.5628122421072233e6,2.8022487050125915e8,8074.366709173631,-1.0746583189590937e6,1.9269489322777516e8,-738979.3855636623,1.3250544740845045e8,9.111653212150323e7,4.46084830072178,0.0,9.73070517223314,0.0,9.730705172733572,0.0
9.87121637662068,-0.706109187922801,0.01664452531450389,1.7500964058628568,1.748885315761517,1.8234867473127414e-7,1.7499336086578128,3.062365402099999,1.6789738398633591,2.933029823099068,5.127539251445587,5.905745291075063,2.3194285763629635e-13,0.0008487641650619262,0.9363759495717612,1246.1821771462971,58.18678643992205,-3094.6513714084263,291583.63028375385,-4.0547400001190335e7,26985.321529881003,22.274984641398575,-1253.4694561647234,121200.79973480421,-1.7097256977761317e7,12.948558785970357,-767.4100358042897,75864.16477826182,-1.0839004601502612e7,-472.74103177707025,47648.92895248838,-6.8859098407870205e6,30017.673916514606,-4.382858411343091e6,-2.7945026754449327e6,0.87852461091589,0.9456934522836566,1.000438356584226,32.861970781273676,1.5211686649834355,26984.94557072008,0.0,1245.5005108876508,0.0,1245.500510887578,0.0,-0.20836973358208016,-0.08972005760376181,0.0007930765572102007,3.994529487108884,1.7663406668576673,-0.20836973356073143,0.2319134311924978,0.23578104758451682,0.23974245899322014,0.23941076383055102,2.60271270639344e-15,0.2206525082182879,0.22958181692748272,0.010540444252525465,0.010540444252525236,0.000646212583504109,1246.1821771462971,1246.1821771463242,26985.321529881003,1.2196324936597238e-11,0.03111436988940242,-0.002710026751191738,1.0,10.0,0.0,0.0,0.029960971819993368,-0.1563541160482735,-8.501414114976001e-7,0.20795147977695172,0.08957399659473322,-3.089240267113693,-5.654258639577719,-0.8712774490843981,-0.47073657628245646,-0.23481652486607227,7.98992519737892,-420.11933940703125,38130.16480262362,-5.114085963538436e6,9.241492487094574e8,3.3793306621795356,-185.773145610544,16860.829854452255,-2.261404699052804e6,4.086507490344457e8,-122.9777822996131,11183.56997056451,-1.4999604510790622e6,2.710527031133808e8,7417.243423678098,-994904.3264352721,1.7978571657903537e8,-659904.3317838362,1.1924951673996338e8,7.90966302722298e7,4.336410299865738,0.0,9.806620412722715,0.0,9.806620413209203,0.0
10.037874830714212,-0.6893668519433047,0.016531656826231877,1.744443328409424,1.7432682852230699,1.7115601772341112e-7,1.744286785036299,3.0426302408953076,1.6740447485724508,2.915066432238621,5.158504756243608,5.776304390706453,2.0966565311732129e-13,0.0008348017683109362,0.8719179953142393,1289.1537517514641,58.94878378834045,-3183.250144424927,303929.40036062483,-4.2801868030603e7,26862.800516800904,21.31074452082961,-1217.3500242224784,119297.52202876372,-1.7045554226780616e7,11.690485383675442,-703.7686027466491,70521.63479533225,-1.0206783830003222e7,-409.4122111582506,41834.59166702814,-6.124937352249417e6,24893.555155679518,-3.6826572146559022e6,-2.2181549960553083e6,0.8815842014745369,0.9471102934389235,1.000425181254592,30.7237576224245,1.477788778364504,26862.441951908673,0.0,1288.4797773626592,0.0,1288.479777362592,0.0,-0.20697540275690027,-0.08912566072344223,0.0007828096620404572,4.042938896596542,1.6897676406814035,-0.20697540273896342,0.23049589384697092,0.23431360046045743,0.2382225988744485,0.23790177725700762,2.2932614704829547e-15,0.21938319330329192,0.22820107421963948,0.01031281158324229,0.010312811583242092,0.0006210154214389386,1289.1537517514641,1289.153751751489,26862.800516800904,1.1158477898822026e-11,0.030708801675860396,-0.002635171691604722,1.0,10.0,0.0,0.0,0.029796775365825125,-0.1548176223368193,-8.043047028197237e-7,0.20587808577634548,0.08834949295518726,-2.9458250299924362,-5.383768554737523,-0.8698254987320431,-0.45733017758240935,-0.23487719628738074,8.086743411563084,-430.36163128145984,39532.97059630781,-5.366469402057311e6,9.815050721549356e8,3.2271382285998826,-179.87252586636845,16523.069902048413,-2.2429518517351295e6,4.1022655161353433e8,-112.52826401880554,10358.891433064224,-1.4061851151486826e6,2.5718536007128382e8,6493.690761764149,-881586.7122777469,1.612384890231492e8,-552694.8520936788,1.0108604282480411e8,6.337435685597787e7,4.148418842422128,0.0,9.92545992176693,0.0,9.925459922232196,0.0
10.208084613737894,-0.6725522580225586,0.016420098822015942,1.7388218153277442,1.7376824048274127,1.6050456413331655e-7,1.7386713883072629,3.0230682241770706,1.6692326307004657,2.8974167139674747,5.1909033127374355,5.643140948677578,1.8928822197957754e-13,0.0008213532264072675,0.8113828740668222,1334.9136493799808,59.74036844598157,-3277.412038916407,317261.5075799299,-4.527100450432957e7,26705.794663055414,20.339670879570303,-1180.0764157596884,117266.94778815401,-1.697985474802303e7,10.499475644262072,-642.4115313127855,65284.331306659114,-9.576509456274409e6,-351.9343148396915,36475.49477468905,-5.4130448636388e6,20443.822041588137,-3.065814297094846e6,-1.739566922932695e6,0.8846470796140613,0.9485259498564719,1.000412120333367,28.69235555431817,1.4373218712363802,26705.45333663836,0.0,1334.247483387491,0.0,1334.2474833874292,0.0,-0.20559383351531552,-0.08853667100809934,0.0007726954117568414,4.0938999178343,1.6127624784929935,-0.20559383350025592,0.22908962324874557,0.232858232072661,0.23671569401588965,0.23640556680736782,2.0169338970449605e-15,0.21814769245550203,0.2268442904461638,0.010085058859044033,0.010085058859043863,0.0005961969471490458,1334.9136493799808,1334.9136493800033,26705.794663055414,1.0200922939986999e-11,0.03030937353315981,-0.002561153690084694,1.0,10.0,0.0,0.0,0.029633623533914757,-0.15329954436393808,-7.606411428283565e-7,0.20383041696356427,0.08714481313501332,-2.802569512999107,-5.115313811806956,-0.8685798729744282,-0.4437950596687364,-0.23493734193753452,8.188665279802539,-441.2771541416589,41046.46549390466,-5.642133565973554e6,1.044926102456681e9,3.074064838672061,-173.83858197841323,16170.017705872137,-2.222685902108878e6,4.116425320651502e8,-102.48687216934172,9555.127269928133,-1.3134213739196262e6,2.4324625505877185e8,5645.631416532387,-776122.114324708,1.4373816094144428e8,-458620.5419694979,8.493721266745846e7,5.0190762687044546e7,3.95936683358681,0.0,10.050563525910796,0.0,10.050563526354532,0.0
10.3819284063776,-0.6556656321101609,0.016309828723902468,1.733231732320498,1.7321275517328611,1.5037141724445577e-7,1.7330872872820762,3.0036778363775913,1.6645389966682547,2.8800806797361433,5.224800490813771,5.5064454862824554,1.706664530606803e-13,0.0008084220126622594,0.7545500050282186,1383.7226544272585,60.562038631254325,-3377.51896739914,331673.18950480374,-4.7979534904492564e7,26514.48781073029,19.365029199420665,-1141.741581894321,115110.45652162551,-1.689968401234517e7,9.378847715512071,-583.5953558781741,60177.78873575419,-8.951392633681538e6,-300.2079451261595,31575.678128341526,-4.752147997610261e6,16621.40024489924,-2.528029469955442e6,-1.347365956061077e6,0.887713176904212,0.9499403960506869,1.0003991729042916,26.763768654715918,1.3996182170753597,26514.16352080794,0.0,1383.0644221005005,0.0,1383.0644221004438,0.0,-0.20422490962258572,-0.0879530385292801,0.0007627316264058544,4.14755900262343,1.5355820794141324,-0.20422490960995068,0.22769454818498308,0.23141485545968582,0.23522163992535897,0.23492203262846612,1.770494558118448e-15,0.21694615568035394,0.22551148465179288,0.00985706542333835,0.009857065423338203,0.0005717587387789519,1383.7226544272585,1383.7226544272792,26514.48781073029,9.317890048689872e-12,0.029915984564340303,-0.0024879316024128593,1.0,10.0,0.0,0.0,0.02947151569547354,-0.15179964120183403,-7.190529749333254e-7,0.20180813678649798,0.08595961191134552,-2.6599185666624754,-4.849647737677899,-0.8675456322773013,-0.43014993133934293,-0.23499696124306294,8.295983718918201,-452.9184264259092,42681.341574681515,-5.943734201446846e6,1.115206401406621e9,2.9206243531671077,-167.68802887559244,15802.293874698269,-2.2006017524426607e6,4.1289275763432467e8,-92.89264140862731,8775.936215974223,-1.2221226192710078e6,2.2930342183575624e8,4873.1521655645865,-678716.0266596689,1.27345559431711e8,-376928.0160869055,7.072241385340187e7,3.927626513242951e7,3.7698849607688856,0.0,10.18229074635666,0.0,10.182290746778612,0.0
10.499883761368858,-0.644368086797613,0.016237020593325716,1.7295224406895184,1.7284415283755783,1.4389310775337796e-7,1.7293819104429964,2.9908456401690438,1.6614762309693019,2.8686972128724357,5.248264325460811,5.41345887452377,1.591607126394825e-13,0.000800090730856572,0.718614702467248,1418.0981933762673,61.126692420303975,-3447.7570041233103,341930.87104271003,-4.993183448151421e7,26368.103332005634,18.714946839167375,-1115.6458129724404,113603.82610123752,-1.68379710087276e7,8.672118855224502,-545.9090160888175,56858.03717500642,-8.539085757498566e6,-268.83739811050174,28563.365669916144,-4.340479718167795e6,14396.094143818558,-2.2109158008755753e6,-1.1283176034014164e6,0.8897589766332782,0.9508826662347633,1.0003906039664618,25.53326075649073,1.3759464939700832,26367.79026500157,0.0,1417.4453246056182,0.0,1417.4453246055648,0.0,-0.20331927050481147,-0.08756690567342831,0.0007561716923511434,4.184906311732387,1.484161510085125,-0.20331927049357626,0.22677069146318274,0.23045923274759583,0.23423270129394813,0.23394001252882368,1.6213437770900546e-15,0.21616401061673524,0.2246362474553556,0.009704876538406322,0.009704876538406189,0.0005556791264155807,1418.0981933762673,1418.0981933762869,26368.103332005634,8.767933968087893e-12,0.02965703371336377,-0.00243953921934023,1.0,10.0,0.0,0.0,0.029364024437224252,-0.1508096945498273,-6.924343250197882e-7,0.20047390324783948,0.08518013889790857,-2.565377032973559,-4.674460087336082,-0.8669761065828416,-0.421002027485259,-0.23503641428823432,8.370678770182847,-461.11038458107345,43844.496514759936,-6.1606778366908515e6,1.1663165147822976e9,2.818387572306153,-163.53171376647708,15549.347683444692,-2.1848699323620787e6,4.136313576522262e8,-86.76177298211806,8271.809306907277,-1.1622884737296822e6,2.2004005493971834e8,4399.736636770502,-618304.3027197665,1.1705501730486153e8,-328917.67717770365,6.226992204820644e7,3.3125803578155145e7,3.643644990678645,0.0,10.273974420235342,0.0,10.273974420642656,0.0
10.679965704255988,-0.6273626512390843,0.01612885269597967,1.7239846770567344,1.722938347332018,1.3457580363570418e-7,1.7238499112465087,2.9717387706945804,1.65698194482112,2.8518817382975024,5.284809097860651,5.271371029630504,1.4317183547840533e-13,0.000788031963254873,0.6674942165005217,1472.6516862739982,61.999050909924804,-3558.671130234008,358373.8524021797,-5.310295475256068e7,26120.75143598882,17.741884039478727,-1075.7750399913264,111242.33232486615,-1.673266879269173e7,7.673849229735065,-491.812259479175,52022.0467630101,-7.929587741762533e6,-226.28572898566378,24420.681513125986,-3.7667482505199746e6,11502.010267097605,-1.7931369218051296e6,-855273.4197061377,0.8928301559226147,0.9522949789802403,1.0003778441986046,23.76757599836255,1.3425325041515672,26120.454968166778,0.0,1472.006982667908,0.0,1472.0069826678593,0.0,-0.2019712229091662,-0.08699211632653239,0.0007464543166132963,4.243407220914484,1.4072793684073948,-0.2019712228997508,0.22539417495568104,0.2290357096951885,0.23275989664470903,0.2324774466955311,1.418323558537984e-15,0.2150190333753653,0.2233432672240812,0.009476214950977236,0.009476214950977122,0.0005318812332544829,1472.6516862739982,1472.651686274016,26120.75143598882,7.997351716799256e-12,0.029273506236585152,-0.002367555376366245,1.0,10.0,0.0,0.0,0.029203661488021733,-0.14933961637863866,-6.541003220231365e-7,0.19849328434119057,0.08402669964001666,-2.424740548850153,-4.415121440480308,-0.8663055685364311,-0.4072194414651443,-0.23509515208387283,8.487681628723891,-474.0899409991265,45708.64360150923,-6.512370885511495e6,1.2501276891837497e9,2.6655161519157278,-157.22735172427792,15158.830418040234,-2.159764949416073e6,4.145927312565837e8,-77.98472469251334,7540.919557449642,-1.0743977878027605e6,2.0624349127979428e8,3750.690916814112,-534470.4728997692,1.0259798218843153e8,-265875.44652794796,5.103843946148218e7,2.5389591656025384e7,3.4548959067214797,0.0,10.41758805998315,0.0,10.417588060368391,0.0
10.863895248591515,-0.6102873448504542,0.01602192417857331,1.7184784709817893,1.7174663485828081,1.2572091378243921e-7,1.718349342571953,2.9528012069232616,1.6526075028182234,2.8353760158342247,5.323033408485667,5.126386331823106,1.2860183363299862e-13,0.0007765045065107828,0.6195448371484046,1531.1065072327574,62.90167473637306,-3676.6315364677816,376190.45736659324,-5.659564200138826e7,25840.879462138284,16.774378910501806,-1035.1364245319057,108761.7434049349,-1.6611682724080585e7,6.750593699582551,-440.7799989027704,47376.72969294568,-7.333509531908973e6,-188.8934254183516,20717.614046694453,-3.2453832569970633e6,9090.463286855942,-1.4393729672255581e6,-639653.782262393,0.8959040970020874,0.9537058885758826,1.0003651965986347,22.094812913717465,1.311512704081876,25840.59927280948,0.0,1530.470123559377,0.0,1530.470123559333,0.0,-0.2006356316603472,-0.08642260299657148,0.0007368825513821426,4.305030409457217,1.3309368318907802,-0.20063563165246223,0.22402878307236415,0.22762407123691014,0.23129979502242595,0.2310274206307571,1.2379471788111762e-15,0.2139077387535641,0.22207400140949518,0.009246995637021065,0.009246995637020966,0.0005084735713111887,1531.1065072327574,1531.1065072327735,25840.879462138284,7.287784807397813e-12,0.028895789392279457,-0.0022962641239550187,1.0,10.0,0.0,0.0,0.029044354024140972,-0.14788721011802086,-6.176032508328654e-7,0.19653734768128012,0.08289194610316249,-2.2859186943006335,-4.160574688601578,-0.8658600075761698,-0.39338437311643604,-0.23515335594244818,8.610929527685917,-487.95715641310665,47728.66181654077,-6.898902320938529e6,1.3435540216608162e9,2.513707684469945,-150.85675540536494,14755.785418927127,-2.132863542341732e6,4.1537290113211906e8,-69.73129171143152,6842.84428426605,-989093.6187930699,1.926249084687914e8,3172.690892757181,-458682.0289439161,8.932781900910388e7,-212706.6402209025,4.142485677988407e7,1.921033748420642e7,3.267471888596998,0.0,10.568866711622224,0.0,10.56886671198532,0.0
10.98868879632117,-0.5988658210533033,0.01595132086871576,1.714825351310515,1.713835829637666,1.2006509391040838e-7,1.714699911750112,2.9402702365047033,1.6497575734969105,2.824542951779039,5.349482764349201,5.02826002481884,1.196220158384792e-13,0.0007691182526958344,0.5892514692875024,1572.434492915503,63.51996228710747,-3759.398564623128,388894.15948458365,-5.9121282621240295e7,25636.78960655163,16.134180121988166,-1007.6785680043278,107043.60432409757,-1.6522079309405234e7,6.176861825880148,-408.5256276492269,44394.94575250897,-6.944991146109998e6,-166.675498047218,18484.713714254063,-2.9265166619753926e6,7722.884115297093,-1.2359419602836913e6,-523024.6981757081,0.8979547654705612,0.9546456457582889,1.0003568272269532,21.029561874657936,1.2920996770813675,25636.520070828567,0.0,1571.8037485990947,0.0,1571.8037485990535,0.0,-0.19975215387481504,-0.08604585688422614,0.0007305816026407861,4.347930246206197,1.2804755775476928,-0.19975215386781206,0.2231247203169996,0.2266895942211906,0.23033345779607425,0.23006771156260492,1.1291477317836134e-15,0.21318541936099974,0.22124090176221042,0.009093816896803063,0.009093816896802975,0.00049308831738438,1572.434492915503,1572.4344929155181,25636.78960655163,6.846438283375408e-12,0.02864717358500163,-0.0022491038745899553,1.0,10.0,0.0,0.0,0.028938741115328,-0.1469286986444901,-5.942520469401449e-7,0.19524701872282035,0.082145707636675,-2.1946008546588947,-3.9938981465256997,-0.8656903491041206,-0.38414373524215223,-0.235191858957235,8.696730490636906,-497.7290799942911,49169.51367818647,-7.177975369792387e6,1.411829907039985e9,2.413360644108903,-146.58302287924562,14480.600529455181,-2.113939849879367e6,4.157889989680816e8,-64.52862407118764,6396.884169804086,-933844.4506848119,1.836770393927542e8,2825.2574051142833,-412530.8721833131,8.114032564583185e7,-182235.34737749837,3.5844177721757434e7,1.583434610042059e7,3.143587631978019,0.0,10.674181513296006,0.0,10.674181513644331,0.0
11.179189943649988,-0.5816782642973499,0.015846432917475027,1.709372559629725,1.708416638519245,1.1193901122969409e-7,1.7092525507784844,2.921615356895042,1.6455815529886981,2.8085470937189965,5.390655230636932,4.879091433932336,1.0717584018457883e-13,0.0007584930807733736,0.5461944520485199,1638.2801799140855,64.47143408017365,-3890.0555057147653,409289.3822844514,-6.32362489367009e7,25305.40334670011,15.183646192962074,-966.0394671471167,104372.71112718004,-1.6373880677839885e7,5.3784869528196495,-362.8644280854369,40106.82656805684,-6.377490774083233e6,-137.15404730395386,15473.365171327227,-2.4902562103385744e6,5990.459563689163,-974601.5139357197,-382213.17677474493,0.9010325101730392,0.9560538674303474,1.0003443670764653,19.50412393895965,1.2647892229574575,25305.149464062113,0.0,1637.6580450699764,0.0,1637.6580450699396,0.0,-0.19843733748721842,-0.08548514281539359,0.0007212497456459288,4.41513298526737,1.2056335297040515,-0.19843733748136014,0.22177798307489485,0.22529785385919582,0.22889459207293464,0.22863865723775764,9.815784358364682e-16,0.21212941611030828,0.22001069176765406,0.008863419599935985,0.00886341959993591,0.00047034588944399306,1638.2801799140855,1638.2801799140993,25305.40334670011,6.228880593995051e-12,0.02827900312164398,-0.0021788897208031574,1.0,10.0,0.0,0.0,0.028781222069655235,-0.1455055171886847,-5.606378540825178e-7,0.1933318895346573,0.08104159823774341,-2.059795177920347,-3.748935929760319,-0.8656302667288029,-0.37027559986675096,-0.2352491582433976,8.83113832601008,-513.2316544948753,51484.446983676855,-7.632060359378906e6,1.524340013772089e9,2.2645265099826926,-140.14803645144505,14058.844808455453,-2.0840847837795615e6,4.162511020757904e8,-57.18264065934167,5758.56768661722,-853650.7461331775,1.704983583606544e8,2358.145099379925,-349659.28257504106,6.98369086378898e7,-143219.69724184184,2.8605517691790946e7,1.171693817743691e7,2.959847858651564,0.0,10.83915760356907,0.0,10.839157603895304,0.0
11.373717368249165,-0.5644270739099705,0.01574276110713798,1.703952645985705,1.7030299706279584,1.0422666229747272e-7,1.7038379464208138,2.9031315274163854,1.6415229661983772,2.792852461316249,5.433681202217769,4.727837249345803,9.58719042302032e-14,0.0007484213172077313,0.5058534564664777,1709.1708385318605,65.45029990896046,-4028.887294099875,431420.2166627626,-6.778360152386223e7,24945.129263665727,14.247844680124386,-923.976536534492,101593.21721542261,-1.6208631666657472e7,4.6535945809236,-320.5180128182884,36052.09990080921,-5.830493787180565e6,-111.86460917438366,12845.676289995428,-2.10272476335165e6,4593.137556484486,-760095.6839858086,-275338.540399533,0.9041118518418357,0.9574601748506819,1.000332020446623,18.062789303056967,1.2395444960559443,24944.89060852046,0.0,1708.5575089111728,0.0,1708.55750891114,0.0,-0.19713507421022233,-0.08492974592337252,0.0007120607276749754,4.4859109910019175,1.1320456913511983,-0.1971350742053246,0.2204425878483561,0.22391819069100055,0.22746859365967495,0.22722231587428038,8.510676067831471e-16,0.21110587829548152,0.21880356501894044,0.008632176305339733,0.00863217630533967,0.00044801418161392176,1709.1708385318605,1709.170838531873,24945.129263665727,5.66121512282229e-12,0.02791650056876603,-0.0021092796175379075,1.0,10.0,0.0,0.0,0.028624803046444255,-0.14409981975060707,-5.286528943249959e-7,0.19144116351695292,0.07995564586214683,-1.9279736226483308,-3.5106333286018367,-0.8658069792313083,-0.3564222224780297,-0.2353059021639221,8.9726972148522,-529.8161194259969,53999.92664780973,-8.1332528188566975e6,1.6504775941268787e9,2.1181851170338324,-133.70285241019047,13627.264223744744,-2.0524840016456605e6,4.1650968642591953e8,-50.39117175517523,5158.405018399126,-776938.3241291044,1.576637448601785e8,1952.0592215889717,-294098.83562886494,5.968134053227992e7,-111324.5823274363,2.2591512144437507e7,8.551679091540795e6,2.779187485991105,0.0,11.01291072581789,0.0,11.01291072612217,0.0
11.505664572807264,-0.5528927879098717,0.0156743217517236,1.7003580751653027,1.6994573691985098,9.930674144113144e-8,1.7002468484747424,2.8909049727794383,1.638881614575173,2.782554747302833,5.463423323298952,4.626012035711774,8.892559693648431e-14,0.0007420194042342624,0.4803923726593603,1759.4902721415451,66.11695636646093,-4126.174929870219,447212.52596688975,-7.107984630934791e7,24689.779069100554,13.633794931598539,-895.766654256693,99682.1230244538,-1.608868175483342e7,4.210185094192681,-294.1399099648262,33483.976319808404,-5.478311052703449e6,-97.16288304098771,11293.589834608836,-1.8702716095461932e6,3822.6240112716637,-640005.6570645941,-219475.79037362663,0.9061652974859689,0.9583965014672998,1.000323853105465,17.14710978509097,1.2238058942707752,24689.55031226247,0.0,1758.8829307974197,0.0,1758.8829307973895,0.0,-0.19627393594864187,-0.0845624623625625,0.0007060138702330138,4.535165548682443,1.0838106683071094,-0.1962739359442968,0.21955871215401054,0.22300520853902595,0.22652515681362836,0.2262852326191322,7.726683559170298e-16,0.2104412290970941,0.21801148900430695,0.008477496891853849,0.008477496891853793,0.00043335981407896924,1759.4902721415451,1759.490272141557,24689.779069100554,5.30867929164905e-12,0.0276779673736853,-0.002063194437157319,1.0,10.0,0.0,0.0,0.028521148484049144,-0.14317241532326114,-5.081996842047149e-7,0.19019425076985091,0.07924170568469191,-1.8419527598099192,-3.3557787842332605,-0.8660579378727572,-0.34720822459584333,-0.23534341677285378,9.071208543875596,-541.5129426736256,55797.96544966554,-8.496322105241366e6,1.7430819224346294e9,2.0222626739164875,-129.41107013870885,13334.629473452176,-2.0304558885614052e6,4.16562677989117e8,-46.17162048132931,4780.075944422295,-727859.2490672487,1.4932556735364622e8,1712.9434731641304,-260916.32220147114,5.352885948143351e7,-93528.62451117659,1.9188534471744344e7,6.878517481586209e6,2.660769189005098,0.0,11.13382592649322,0.0,11.133825926782986,0.0
11.707008701668915,-0.535544576769048,0.015572678181073538,1.6949951119597513,1.6941270714268866,9.224760045697651e-8,1.6948889956296194,2.872711170513508,1.635014548864384,2.7673530771458936,5.509660800312272,4.4720583798303775,7.932764257947148e-14,0.0007328939620961656,0.4442420731280105,1839.9832597759575,67.13568111281897,-4279.4593069397315,472573.54260193516,-7.646106022120401e7,24285.47151440449,12.729803626308897,-853.302708000391,96731.80561780755,-1.5893537696200041e7,3.6029200134558694,-257.34212444450145,29840.241405560755,-4.970188959858716e6,-78.05155181653018,9243.331457902987,-1.5583873090911745e6,2873.4023207131904,-489796.8409170754,-154274.73626910834,0.9092456763316189,0.959798901987266,1.0003116991109713,15.839219291745358,1.2017533459428316,24285.257202020486,0.0,1839.3850937967027,0.0,1839.385093796676,0.0,-0.1949929197347675,-0.08401606640354708,0.0006970622827219248,4.612270707639638,1.012875973910956,-0.19499291973113825,0.21824265187266487,0.22164609383384415,0.2251210095220857,0.2248904907176868,6.667903157103134e-16,0.20947025933436192,0.21684214777084002,0.008244637560166123,0.008244637560166076,0.0004117375227770863,1839.9832597759575,1839.9832597759682,24285.47151440449,4.816197290836865e-12,0.02732486073446439,-0.0019945301081411276,1.0,10.0,0.0,0.0,0.028366629212690578,-0.14179596273776898,-4.78774936878192e-7,0.18834431656192135,0.07818578156780084,-1.7159988097444674,-3.1299555476643515,-0.8666357049904719,-0.3334402462287668,-0.23539920556569555,9.225422633907385,-560.0801585121287,58692.135878191584,-9.088928724766638e6,1.8963550765253203e9,1.8812020023760623,-122.99689912140013,12889.13850840507,-1.9959822522068303e6,4.164507110204682e8,-40.30020678352096,4245.795992013619,-657494.174384967,1.3718253256488368e8,1398.037706250037,-216584.3840943664,4.5189134597995885e7,-71342.58647437836,1.4885698981620565e7,4.903468377610465e6,2.486622789268802,0.0,11.323111738104785,0.0,11.323111738373038,0.0
11.91248503795357,-0.5181452605699625,0.015472260627529304,1.689668051022752,1.6888323318815763,8.555993308817686e-8,1.6895669273155571,2.8546957782896736,1.6312592021920447,2.7524413500130955,5.557882656869833,4.316981621690362,7.064487787333976e-14,0.0007243525968132374,0.4104184171674024,1927.0575479423026,68.17304798350585,-4441.807592479142,500081.05158390646,-8.241782070319813e7,23857.547396125825,11.848997583063483,-810.7836883026646,93685.2913187279,-1.5679360127288863e7,3.0622610909657886,-223.82505330144232,26451.14806499049,-4.487696916505124e6,-62.11585803423888,7499.336094547032,-1.2879060816736554e6,2133.7387222501634,-370507.8396729822,-106822.0698630471,0.9123254199392646,0.9611984039447468,1.000299663703616,14.60755244728332,1.181472994993238,23857.347020160225,0.0,1926.4688100681117,0.0,1926.4688100680883,0.0,-0.19372494671525514,-0.08347519711030907,0.0006882534268543153,4.693376658212639,0.9438503112584227,-0.19372494671222532,0.216938554635277,0.22029966662850306,0.22373032639892043,0.2235090646232605,5.73671063341425e-16,0.20852974915293884,0.21569503343912316,0.008010701770325623,0.008010701770325585,0.0003905587472030089,1927.0575479423026,1927.057547942312,23857.547396125825,4.364448979774712e-12,0.02697738790350849,-0.0019264020452899812,1.0,10.0,0.0,0.0,0.028213301807863616,-0.14043722451405777,-4.5079897142250264e-7,0.1865190697278119,0.0771478142646348,-1.594058830505154,-2.912362357166054,-0.8674557022178693,-0.319761170668905,-0.23545439885495834,9.387638857194037,-579.9486137219462,61842.70019966843,-9.745192085563535e6,2.0690286096931515e9,1.7439444027305124,-116.62990861037495,12436.806162965211,-1.9597958190943706e6,4.160896321815744e8,-34.96838983861826,3751.6346954090463,-591183.7751227028,1.2551584438071658e8,1131.1465470904377,-178334.01354428523,3.7862580480671e7,-53793.3157222192,1.1421466409172155e7,3.4453397403382743e6,2.317163349164552,0.0,11.522219172985608,0.0,11.522219173232731,0.0
12.051771535765027,-0.5065206090068493,0.015406003090483447,1.6861374287961957,1.6853230667325003,8.13007224998267e-8,1.6860395685392169,2.8427867880932927,1.62881632191706,2.74265906566543,5.59114636120069,4.213166321207138,6.532791209994192e-14,0.0007189894703947355,0.38909678536617764,1989.1069884976393,68.87224058075692,-4555.163101417052,519688.1731694672,-8.673879455523343e7,23560.283677385676,11.276080744898016,-782.4756066471513,91603.16095352519,-1.5525499175072115e7,2.737046619697716,-203.264852919121,24334.42650575911,-4.180937867701011e6,-53.06342107500164,6491.440395358441,-1.1289519361866973e6,1737.7763465112532,-305588.96519083774,-82900.39491716966,0.9143776553887135,0.962129542216537,1.0002917074432678,13.827424778317798,1.1688866462568244,23560.092298242755,0.0,1988.5246895055652,0.0,1988.5246895055436,0.0,-0.19288702365487398,-0.08311775041762196,0.0006824604875001705,4.7497356095213945,0.8990023399097606,-0.19288702365218832,0.21607597494893868,0.21940926930089713,0.2228108560607067,0.2225956839307594,5.180112831546377e-16,0.20791921872446567,0.21494246941021625,0.007854113907872138,0.007854113907872102,0.0003766936027743074,1989.1069884976393,1989.1069884976484,23560.283677385676,4.0844209585016854e-12,0.026748877406513293,-0.0018812717551561786,1.0,10.0,0.0,0.0,0.02811176949746894,-0.13954134046305236,-4.3292270250307584e-7,0.18531608335050342,0.07646581829538114,-1.5151605592612283,-2.772113621119051,-0.8681364472730346,-0.310705408794683,-0.23549085351284593,9.500359949799776,-593.9587842719521,64097.09292800031,-1.0221705648213401e7,2.1962537242287865e9,1.6547694098755963,-112.42180679030346,12132.005127528411,-1.934717784490699e6,4.15696858226308e8,-31.705871479642013,3444.4357955421174,-549291.8230298082,1.1802179959074812e8,977.3707571064456,-155951.17171249393,3.3507939497654993e7,-44274.44581039151,9.513344255946346e6,2.7009519612495885e6,2.2070607732483447,0.0,11.660575090589276,0.0,11.660575090822567,0.0
12.264151454566726,-0.4890517825363748,0.015307661495130624,1.6808740493147807,1.6800914368042472,7.520053644783931e-8,1.6807809872640076,2.8250791298639872,1.625240763942475,2.7282206777224554,5.642722330705842,4.057096413379465,5.80080554461448e-14,0.0007114520170086192,0.358862883143282,2088.7500029261273,69.92713488231011,-4732.908718156129,551109.9628485031,-9.379182401983713e7,23098.227508455228,10.4400854837754,-740.1718099989226,88406.66608576165,-1.5277195667917654e7,2.2991012043773082,-175.02236041342235,21373.094731748908,-3.7439107289276514e6,-41.56332635521254,5188.698583694245,-920003.0565852186,1264.0356451653201,-226632.58465761386,-55952.34646123827,0.9174536112158944,0.9635230125246043,1.0002798767203724,12.716729849771324,1.151334569048651,23098.049168450576,0.0,2088.1776144355936,0.0,2088.177614435575,0.0,-0.19164149459880297,-0.082586393879306,0.0006738913272287428,4.837785715879631,0.8336342623644273,-0.1916414945965623,0.2147926417007877,0.21808481442375222,0.22144343885499515,0.22123727937439086,4.4323530908992365e-16,0.20702742763524948,0.21383164097552315,0.0076182472250079965,0.007618247225007966,0.00035628965309794376,2088.7500029261273,2088.7500029261355,23098.227508455228,3.693989550858068e-12,0.02641084312639181,-0.0018139974540765545,1.0,10.0,0.0,0.0,0.027960541674142733,-0.13821262585049518,-4.0722618472334454e-7,0.18353263112136584,0.07545784304287866,-1.4006290709569036,-2.569277259191943,-0.8693561632171893,-0.29723874025272434,-0.23554500692047442,9.676465411502917,-616.1817518862548,67727.75324949631,-1.1000881707594799e7,2.4074783004644203e9,1.5248025631632178,-106.17955285621373,11670.749013773475,-1.8956561149290947e6,4.1485318056516767e8,-27.235167326442543,3016.630007014524,-489985.1011289366,1.0723035055963355e8,779.1908577445622,-126650.29088026541,2.7716668492045864e7,-32734.196077081153,7.164144369551366e6,1.851761339316948e6,2.0465811515907175,0.0,11.876729830477048,0.0,11.876729830690062,0.0
12.408028119402632,-0.47738858145064544,0.015242806999309529,1.6773877910734327,1.676626153342311,7.132045092485313e-8,1.6772978633558546,2.813380595094838,1.6229148376151554,2.7187499690282335,5.678221409023419,3.9529975145444,5.353684389500556e-14,0.0007067716294994264,0.339821120957898,2159.9203080594207,70.63060186118712,-4856.488816495415,573454.7799741081,-9.890255361444989e7,22780.517946482112,9.899385023125316,-712.1328580511788,86228.69127767156,-1.5099371278878754e7,2.0385407791216847,-157.86956738375432,19540.17878652932,-3.468283336455523e6,-35.12772125332762,4446.396896571084,-798830.8015687494,1015.248313355068,-184445.37925956442,-42682.018656815795,0.9195019766986102,0.9644495391373376,1.0002720604948927,12.014809124342447,1.1404766677677527,22780.347988052687,0.0,2159.3547088722044,0.0,2159.3547088721875,0.0,-0.19081889589311024,-0.08223544374284862,0.0006682593574567823,4.898858953836496,0.7914050209522594,-0.1908188958911248,0.2139443195007013,0.21720948266984907,0.22053989837444438,0.22033966635416824,3.98701964441891e-16,0.20644847371727185,0.21310296099545525,0.007460329810282056,0.007460329810282029,0.0003429576144110125,2159.9203080594207,2159.9203080594284,22780.517946482112,3.452291081921411e-12,0.02618866239208693,-0.001769423624783974,1.0,10.0,0.0,0.0,0.027860464705355078,-0.13733703498855684,-3.9081601193104526e-7,0.18235787061748288,0.07479591891996172,-1.3269351801043925,-2.4392370830803918,-0.8702990401429301,-0.2883515625602925,-0.23558074545181001,9.79861569442791,-631.8357921611052,70324.95476819124,-1.156691840908771e7,2.563302828352855e9,1.4408489751940712,-102.07312743419742,11361.002612699636,-1.8686366872104085e6,4.141017817314152e8,-24.526467871173814,2753.056440695863,-452817.6302511998,1.003472650958628e8,666.5992690623552,-109729.0912336852,2.431666332900724e7,-26588.047797037372,5.892538424751401e6,1.4278991269875448e6,1.9429078417830672,0.0,12.026658896818578,0.0,12.026658897018413,0.0
12.627244335511332,-0.4598755450422179,0.015146606693927214,1.6721942848628286,1.6714638190163047,6.577099650711982e-8,1.672108962047446,2.7959980221597864,1.619510146169985,2.7047734234159284,5.733113921500142,3.7970844811032096,4.739734897706327e-14,0.0007002792380811419,0.3128455765369875,2274.4648366151455,71.67791655396606,-5049.213969984866,609144.5415193238,-1.0722804359168777e8,22291.396685380852,9.114893866994183,-670.4167396307847,82894.31423740546,-1.4812973920315534e7,1.6914913359846453,-134.54194651868556,16999.051192362796,-3.078759587235749e6,-27.07232013849603,3500.3378605484136,-641641.4441991764,723.138316995582,-134054.86952805088,-28069.4286585025,0.9225697949466699,0.9658350693941389,1.0002604461572076,11.01787143814163,1.1253861185038343,22291.238823046046,0.0,2273.9097217022304,0.0,2273.9097217022163,0.0,-0.18959699719866968,-0.08171410745582858,0.0006599340255418226,4.994050661061122,0.7302093811167911,-0.1895969971970138,0.2126831007619115,0.215908361357843,0.2191971172689626,0.2190056550238462,3.39101891819191e-16,0.20560265338757722,0.2120275324970991,0.007222429223686692,0.007222429223686671,0.0003233804815791074,2274.4648366151455,2274.4648366151523,22291.396685380852,3.1157685576582588e-12,0.025860203862008754,-0.0017029710536032104,1.0,10.0,0.0,0.0,0.027711516062100594,-0.1360392790580087,-3.6724192622792545e-7,0.1806174381801963,0.07381824094961356,-1.2205598944078084,-2.2521820346893535,-0.8719008184579906,-0.27517835565835536,-0.23563378575242316,9.989005272904485,-656.6265370387007,74504.12790527524,-1.2492380098046739e7,2.822175643581751e9,1.319203223640923,-96.0100209550686,10893.77673830617,-1.8265994617490994e6,4.126502962801966e8,-20.851214515691865,2389.284483672076,-400620.08485765674,9.05047852360965e7,523.5041226344772,-87866.25381064808,1.9850018825261425e7,-19269.295603157727,4.353617836934835e6,954849.2738053792,1.7926719588286613,0.0,12.260345590088129,0.0,12.26034559026878,0.0
12.850474779418875,-0.44235151508061743,0.015051736619636429,1.6670464840889974,1.6663468361187042,6.053563471947732e-8,1.666965650102343,2.7788213647667184,1.6162035092810072,2.6910695489617966,5.789911287543637,3.6418390681262967,4.188742260389746e-14,0.000694434402854869,0.2876789248955355,2399.2439645410504,72.70348698907563,-5250.15002098245,647494.6915142924,-1.1639573075059707e8,21789.613739180506,8.363973357450064,-629.2238683286101,79482.44311572166,-1.4501256545679804e7,1.3929004022221199,-113.94560363104925,14701.374540114739,-2.718067133422021e6,-20.660359447739253,2730.234172096329,-510844.77170548163,508.6017498570022,-96246.70863913711,-18173.214298456052,0.9256300892670067,0.9672146799045162,1.000248968952364,10.085889563912282,1.1116512452903347,21789.467393527982,0.0,2398.6997300949483,0.0,2398.6997300949365,0.0,-0.18839002288778267,-0.08119910252965219,0.0006517580412315892,5.0935092926451695,0.6717218573915966,-0.18839002288640183,0.2114359842625278,0.21462208425791363,0.21786997181926707,0.21768713313104324,2.8729241375738294e-16,0.20478306944876198,0.21097300042443065,0.006983302609724758,0.006983302609724741,0.000304328134667537,2399.2439645410504,2399.2439645410564,21789.613739180506,2.8083902278087055e-12,0.02553759994993321,-0.0016370070334058206,1.0,10.0,0.0,0.0,0.027564043423068237,-0.13476072597497304,-3.448715069389312e-7,0.1789036435049996,0.072859015323205,-1.1193596750767854,-2.074949137156587,-0.87371477020843,-0.2622202146945008,-0.23568611509661103,10.187929225859886,-683.0381649385567,79044.147242684,-1.3517531544453455e7,3.1145766538604097e9,1.2029596712039958,-90.07855439119653,10424.282117194645,-1.7826817980381092e6,4.10747994117505e8,-17.615111293371065,2062.119608992174,-352648.08238839044,8.125369837555934e7,407.40697775165654,-69760.4417404226,1.607351367140907e7,-13797.945822830108,3.1796440887532164e6,628983.134057523,1.6490847211435549,0.0,12.504507141053882,0.0,12.504507141216127,0.0
13.001471215884937,-0.43066975204305946,0.014989251028855531,1.6636417149686347,1.6629624110657713,5.721421973563818e-8,1.6635638087895666,2.767489637997088,1.61405194333972,2.682084052401468,5.828775550842747,3.538931721323153,3.853719189126277e-14,0.0006909051303179873,0.2718556584670435,2488.647504888425,73.36683997111427,-5388.137828668598,674540.2707640381,-1.2299904666190451e8,21449.419959825187,7.882831194425104,-602.1130942791891,77166.5855112725,-1.4278283408588916e7,1.2184683168576442,-101.64188808348312,13300.372130683574,-2.49356884315787e6,-17.159561901631406,2301.5772445632124,-436646.7373566076,399.4289806853327,-76647.7815216853,-13483.535021734175,0.9276649183885893,0.968130612996764,1.0002413970084127,9.499480991845225,1.1032048466412463,21449.280967365565,0.0,2488.1107659408417,0.0,2488.110765940831,0.0,-0.18759400771264054,-0.08085943008687556,0.0006463918868392928,5.162129814014394,0.6342975371234965,-0.18759400771141713,0.2106127865771116,0.2137731976178428,0.21699428506286197,0.2168171135373527,2.566472718869154e-16,0.20425077218627202,0.21028150509719049,0.006823219299839847,0.006823219299839832,0.0002919299446143804,2488.647504888425,2488.6475048884304,21449.419959825187,2.6185732415762674e-12,0.025325839896510147,-0.0015933050072359164,1.0,10.0,0.0,0.0,0.02746659695224037,-0.13391932533121026,-3.306024285318558e-7,0.17777630783032178,0.0722299319302356,-1.054849010211711,-1.9623412014303057,-0.8750322123672023,-0.25371539897017276,-0.2357205874590802,10.325175004615804,-701.5642349550383,82281.67870467118,-1.426072995126085e7,3.3300772183546576e9,1.1285909504025837,-86.20568310729735,10110.475957314004,-1.752307071763373e6,4.0918787123639727e8,-15.686222576322905,1863.50823360822,-322975.76047823566,7.541929345075774e7,342.957808281392,-59529.14493276683,1.3900875915228847e7,-10970.131173840466,2.562134201469206e6,472228.4571794133,1.5572078839904648,0.0,12.672964004478935,0.0,12.672964004629378,0.0
13.231114529577454,-0.41316105637688805,0.014896705837777096,1.6585782533375288,1.6579291541440735,5.2477327483223504e-8,1.6585046410116109,2.7506801097182065,1.6109016249088428,2.6688309203161187,5.888438665508706,3.385792145351716,3.395911432936104e-14,0.0006861729004675048,0.24948131136544222,2632.936510011811,74.31610330469435,-5599.97153221519,717261.1689918519,-1.3366380594148295e8,20932.698552496142,7.191355334507707,-562.0611132152484,73633.4370416857,-1.391921620782695e7,0.9903478735339197,-85.18400807384,11387.083270507472,-2.1804938041369757e6,-12.882708700613696,1767.754616747834,-342479.0505816468,275.112350535992,-53920.652580498354,-8507.01782067047,0.9307070005479596,0.9694978807876728,1.0002301644078138,8.670537270573151,1.0915384032810556,20932.5701014524,0.0,2632.4114127046496,0.0,2632.4114127046414,0.0,-0.18641355729730438,-0.08035568324520226,0.000638472344876166,5.268366815960388,0.5805908427893559,-0.1864135572962839,0.2093909897146405,0.2125135065126782,0.21569507388548576,0.2155262785915327,2.1592936732433496e-16,0.20347278631947197,0.20926150947261846,0.0065821485436393014,0.006582148543639289,0.0002738071043703975,2632.936510011811,2632.936510011816,20932.698552496142,2.3549769586201085e-12,0.0250132744442412,-0.0015281736578359021,1.0,10.0,0.0,0.0,0.027321816555710893,-0.13267423365056313,-3.1013156403015315e-7,0.17610883106996106,0.0713022065387883,-0.9626116768146609,-1.8018395250921966,-0.8771506526895367,-0.2411809248515401,-0.23577164228081057,10.537656491042567,-730.7349596361919,87466.42904449915,-1.5471263889461499e7,3.687093019713222e9,1.0218858429143016,-80.53022488210344,9639.187390500349,-1.7050017196827396e6,4.063339541514336e8,-13.111469276812104,1593.421631406927,-281848.0972513126,6.716969767682642e7,262.8968621008546,-46591.360513214386,1.1103596535774194e7,-7699.940807719115,1.8354981530194539e6,303410.01990560285,1.4253579104104692,0.0,12.93376567051686,0.0,12.933765670650363,0.0
13.386218425982436,-0.4015065715140902,0.014835827668986792,1.6552338440755117,1.6546046662130487,4.947849881053043e-8,1.6551630284130774,2.7396054084452772,1.6088515993818082,2.6601460538713764,5.929019006936481,3.284716009657315,3.118486852368794e-14,0.0006833982431677226,0.23543299642645205,2736.446120482936,74.90784319413332,-5743.469398759521,747090.1125923367,-1.4128269180792287e8,20585.15747300694,6.751026688457666,-535.8188447550324,71239.94085784051,-1.3662236783756178e7,0.8586673398369629,-75.45783418216284,10231.841455564,-1.9873085605735567e6,-10.584147260483316,1475.0600480298826,-289818.0382590236,213.10145169381192,-42365.253215468685,-6205.28502147507,0.9327268279949221,0.9704043379176716,1.0002227637524648,8.150730748644781,1.0843945582882732,20585.035724343412,0.0,2735.929072071201,0.0,2735.929072071194,0.0,-0.18563607252049688,-0.08002387884241129,0.0006332812573148112,5.3412428075797695,0.5464441942574183,-0.18563607251959247,0.20858559682826958,0.21168328606415862,0.21483896929176086,0.2146756736540191,1.919673518747013e-16,0.20296741381671757,0.20859304642037282,0.006420855010099913,0.006420855010099902,0.0002620538018572133,2736.446120482936,2736.4461204829404,20585.15747300694,2.192499980764736e-12,0.02480836263984759,-0.0014850448059187745,1.0,10.0,0.0,0.0,0.027226281973703123,-0.13185590974437944,-2.9708758703946316e-7,0.17501338990637064,0.07069454829060556,-0.9041805294478424,-1.700474006912092,-0.8786427245875287,-0.2329860081440246,-0.23580522075040458,10.683413686292667,-751.0889729866063,91146.15991888792,-1.6345124689725423e7,3.9492259466607947e9,0.9540569670517305,-76.8422558679589,9324.96255527884,-1.6722336513954706e6,4.0403658930896795e8,-11.59295689044363,1431.0245204460937,-256623.80383186688,6.2004137406864144e7,219.10610334771985,-39381.922825932576,9.515259649953596e6,-6041.721206495622,1.4602278168833465e6,224079.18981123672,1.3415279593169638,0.0,13.11266917622353,0.0,13.112669176346277,0.0
13.621680155739206,-0.38406962098855835,0.014745801678523823,1.6502683972487244,1.6496687614845589,4.521191489101885e-8,1.6502016760780869,2.723203834373443,1.605850217832036,2.6473471750084805,5.990853396313647,3.1349877726315003,2.740755992685016e-14,0.0006798146795445381,0.21559959053983796,2903.623845050147,75.71233669475949,-5959.93132667064,793597.3704026309,-1.534523362643258e8,20061.386132244406,6.122198660156879,-497.2273785696762,67595.44504080949,-1.3248171601535017e7,0.688508565870577,-62.5876948803381,8669.757237199103,-1.7202618802094033e6,-7.819008992407962,1115.9298120063288,-223926.61759728557,143.8347703418149,-29214.975976516205,-3818.5573594103485,0.9357412563030763,0.971755146418361,1.0002118030845322,7.4186786255346435,1.0745716548330901,20061.273951698076,0.0,2903.119341643891,0.0,2903.119341643885,0.0,-0.1844849689000332,-0.0795325975270251,0.0006256321642701178,5.453249993851955,0.4977630041775812,-0.18448496889927818,0.2073921883556626,0.21045330942969173,0.21357088079939313,0.2134157042572658,1.6030190209134273e-16,0.20222877108614837,0.20760785030399495,0.006178177182371204,0.006178177182371195,0.0002449397271365874,2903.623845050147,2903.623845050151,20061.386132244406,1.967332434457956e-12,0.024506371346550017,-0.0014208186007366704,1.0,10.0,0.0,0.0,0.027084580391580414,-0.1306468698109472,-2.7839716126370796e-7,0.1733956540317026,0.06979979652130178,-0.8211730186177835,-1.5568916030511333,-0.88096753839215,-0.22095834300931277,-0.23585485658311517,10.907436146553273,-782.9173064151671,97000.67080257207,-1.775973296607072e7,4.380987131001699e9,0.8573794131764212,-71.46426988371442,8854.168972308502,-1.6210988581412463e6,3.998941411987069e8,-9.587389908130037,1212.305659236306,-221959.54556014866,5.4753182119186446e7,165.49383187718047,-30390.52157168385,7.496761375589022e6,-4159.1867295625325,1.0264504992430329e6,140531.16865282753,1.2220158761857274,0.0,13.387635828636732,0.0,13.387635828744195,0.0
13.86017582139316,-0.36671259434649245,0.014657421167203772,1.6453707065215146,1.6448001773263883,4.121568391690124e-8,1.6453079564523605,2.70707412047289,1.602935944104125,2.634828464514583,6.053453527327822,2.9879774428709274,2.4054795447531293e-14,0.0006769317548259335,0.1971834315727424,3086.235449314114,76.38655732193551,-6174.337278952536,841723.1820482174,-1.6643577705209112e8,19537.260756662272,5.5319746919163295,-459.6613837782481,63890.00485635109,-1.2797071435735272e7,0.5474852924388136,-51.6013784508086,7300.2900301475,-1.4796570688482618e6,-5.7223705440506825,836.9180373772072,-171485.08190143632,95.97391192987916,-19917.39178369072,-2316.9613716443405,0.9387329512250066,0.9730934040852895,1.0002010236897374,6.742011587024311,1.0657536577956424,19537.157566513662,0.0,3085.7441060606657,0.0,3085.744106060661,0.0,-0.1833533509462005,-0.07904959850322732,0.0006181552229222638,5.567827931824494,0.4521745964475194,-0.18335335094556968,0.20621783514725525,0.20924322774961954,0.212323576915769,0.21217635684313071,1.332280653344954e-16,0.2015129844402514,0.20664411730430793,0.00593484842407521,0.005934848424075203,0.00022847508531846191,3086.235449314114,3086.2354493141174,19537.260756662272,1.7629422627537765e-12,0.02421110833391568,-0.0013572047960273958,1.0,10.0,0.0,0.0,0.026944977875756893,-0.1294612331372186,-2.607257690537976e-7,0.1718101068213242,0.06892590605540143,-0.7437635410895823,-1.423438590211204,-0.8833456674073181,-0.2092764388061274,-0.23590354975611633,11.136600328241816,-816.159537299442,103243.58997912184,-1.929985128519608e7,4.860921997242182e9,0.7668729074172211,-66.28297788862292,8384.748670642666,-1.56740386988809e6,3.9477132664476484e8,-7.8790386175200755,1021.4291788859181,-190940.97051019783,4.809100015238097e7,123.94334614591918,-23260.408434666082,5.858440417281121e6,-2831.7565587528816,713674.5755678266,86930.38141722779,1.110096715527325,0.0,13.668913194137922,0.0,13.66891319423116,0.0
14.020620592107297,-0.3552031281549279,0.014599480288781035,1.64214746060327,1.6415960741922095,3.8697869293106945e-8,1.6420872873607808,2.6964849456845807,1.6010411963872622,2.6266434741569,6.09533588777541,2.891746292148816,2.2036642779339896e-14,0.0006754002618089979,0.18565755645761445,3217.166301343049,76.74416469703563,-6313.6652079559535,874311.2937635129,-1.7546828032988307e8,19189.11398559241,5.160172650313974,-435.24240083050546,61388.80048347091,-1.2474287685255006e7,0.46771183598086047,-45.22561811936661,6487.215772813698,-1.3334117715717345e6,-4.6239290974567915,687.6735322043324,-142850.2483459322,72.84629854815816,-15335.548027076868,-1648.501766696823,0.9407118833871594,0.9739773401120679,1.0001939467786902,6.320709548719149,1.0603977007873007,19189.01647157122,0.0,3216.6841002223036,0.0,3216.6841002223,0.0,-0.1826106621397998,-0.07873258433963179,0.0006132711121372549,5.645150848927662,0.423518353234587,-0.18261066213923982,0.2054464811871991,0.20844854350672273,0.21150459479667,0.21136258418766188,1.1745448561823495e-16,0.20104835047966033,0.20601394972780485,0.005772444877113505,0.005772444877113499,0.00021787778183758992,3217.166301343049,3217.166301343052,19189.11398559241,1.6374600488567946e-12,0.024018195122821356,-0.0013151751568638917,1.0,10.0,0.0,0.0,0.026853194638973933,-0.12868467122969823,-2.4949535968333653e-7,0.17077209675017935,0.06835544295704808,-0.6952713661786576,-1.3400598783428628,-0.8849259490741632,-0.20169683377992875,-0.2359354460149073,11.291251746043468,-838.9836317162385,107604.5125593101,-2.039437002228179e7,5.207915289169479e9,0.7099989365311814,-62.94443282343808,8072.988266999218,-1.5300799756291439e6,3.907218927800865e8,-6.889260219003983,908.509382856934,-172190.5159480451,4.397064536012985e7,101.75838000688134,-19377.79347519636,4.948321783546785e6,-2178.916296178925,556868.980947389,62659.09678044039,1.0397459615272935,0.0,13.858733052231589,0.0,13.85873305231597,0.0
14.26300012511366,-0.3380634932408022,0.014514158150263128,1.637383083729377,1.6368599816669696,3.513546307457121e-8,1.6373266659863195,2.6808706262783963,1.5982715852560403,2.6146183051789307,6.157855255694093,2.7504848562439697,1.9308735347273625e-14,0.0006736849658899368,0.16944691277974067,3428.1904662792563,77.10939576360502,-6512.5956549787725,923123.5048852339,-1.8939962872098172e8,18671.038246864053,4.635171616109726,-399.63553958779755,57596.602457337634,-1.1955069844715195e7,0.3666997139276049,-36.94146346039175,5406.522752875265,-1.1343852514167847e6,-3.3347349618755437,508.9290196045762,-107858.59585893402,47.77700705511177,-10274.955399416212,-979.5835664225682,0.9436517336300041,0.9752886067602734,1.000183511137084,5.732085751245091,1.0530965667693606,18670.948777187503,0.0,3427.7225690603495,0.0,3427.7225690603473,0.0,-0.1815158453778541,-0.07826523858677978,0.0006061047280329687,5.761565704509397,0.38315167962488084,-0.18151584537738513,0.20430851589991347,0.20727635731864935,0.21029677965544266,0.21016243222253383,9.683300006016867e-17,0.20037022258915432,0.20508803362907146,0.005528920432878338,0.005528920432878333,0.00020258016338005393,3428.1904662792563,3428.1904662792595,18671.038246864053,1.4643428745479123e-12,0.02373507255742494,-0.0012527789856688345,1.0,10.0,0.0,0.0,0.026717662243687726,-0.12754219963358968,-2.3345531789102014e-7,0.1692457004603634,0.06751895239336786,-0.6271890475619488,-1.223286600940543,-0.8872242636671099,-0.190665371503748,-0.23598236683141482,11.524089759706758,-873.9404891079821,114399.11619278873,-2.2129228377416525e7,5.767447559689075e9,0.6299102048083636,-58.11927262860668,7607.833149864828,-1.47165015660649e6,3.835499790149922e8,-5.60511079529467,758.9104770244028,-146802.73615622873,3.826057841349843e7,75.22839083691625,-14644.134844457221,3.8166391360027157e6,-1459.040121952924,380724.36169065785,37969.68862361416,0.9406463528328624,0.0,14.144519320074476,0.0,14.1445193201465,0.0
14.506747555910689,-0.32111838368508655,0.014430913615134813,1.6327141104436633,1.6322187220832765,3.182453813891744e-8,1.6326613109060493,2.665612790848454,1.595590418677286,2.6029133330667626,6.219225780254811,2.6134557519374906,1.6910706616547402e-14,0.0006726544617215028,0.15447568160448175,3657.5995212041635,77.2248307268255,-6692.680530236578,970538.3276172434,-2.0346790626030678e8,18160.65254304826,4.149411686060041,-365.35680436062034,53765.63571002348,-1.1392051634660149e7,0.2850638474065468,-30.027346076947563,4479.232208340965,-958589.4689267412,-2.385891211629253,374.08318392692985,-80807.55967577916,31.064846217250825,-6823.664589425664,-576.1705752478192,0.946549899156513,0.9765790835806133,1.0001733133154493,5.193825211426243,1.046615392734302,18160.570562875568,0.0,3657.146675127471,0.0,3657.1466751274693,0.0,-0.18044639188216724,-0.07780868841480355,0.0005991428950620895,5.876997099863624,0.3459255921325386,-0.1804463918817737,0.20319588691294696,0.20613049630775132,0.2091163320974706,0.2089894536925865,7.944963013418621e-17,0.19971491514316003,0.20418666162343752,0.005286043136005752,0.005286043136005747,0.00018803776095644882,3657.5995212041635,3657.599521204166,18160.65254304826,1.3081706400385337e-12,0.023459952043448695,-0.0011912809908946427,1.0,10.0,0.0,0.0,0.026585002936298292,-0.12642881070336387,-2.183610755486624e-7,0.16775900440567348,0.0667069493633834,-0.5646479202681287,-1.1163156035240234,-0.8893426852133071,-0.1800709494940565,-0.23602807596834152,11.754960553574112,-909.3064196302146,121412.9192246316,-2.395644203099986e7,6.368739619079075e9,0.5560858865065468,-53.523765440757764,7146.630080196674,-1.4101285953595922e6,3.7487794855840576e8,-4.5350279907488416,630.9994253252501,-124504.881798189,3.309920440795274e7,55.24359022500664,-10992.94464414987,2.922437387016981e6,-968.8663421801846,258031.5881842078,22773.632343997047,0.8492569747893629,0.0,14.427890842323503,0.0,14.427890842384329,0.0
14.669555086982513,-0.30995800994472467,0.014376677817652169,1.6296611886385808,1.6291839240372086,2.9753924635354204e-8,1.629610721488188,2.6556595374765726,1.593853372393746,2.5952994285156947,6.258986272922108,2.5247555193122273,1.547993240464923e-14,0.0006723346283668052,0.1451549119805654,3821.0784324019587,77.13677686867679,-6797.925862877834,1.000470032337984e6,-2.1268495847254464e8,17826.171593177416,3.84724631196536,-343.2987994165767,51197.05773944531,-1.099188359100432e7,0.23987007909093316,-26.091099614075155,3938.8461529429933,-853593.7442362545,-1.9009036074693597,303.70499394878885,-66396.76164446652,23.221751641545048,-5172.794685830272,-402.6363849912457,0.9484542048004135,0.97742583811396,1.0001666606464725,4.862046322040884,1.0427179516362526,17826.09430354968,0.0,3820.6360516461186,0.0,3820.6360516461177,0.0,-0.17974894417244983,-0.0775109309296109,0.0005946232695336302,5.952393686759066,0.32284276046545596,-0.1797489441720992,0.20246973574804103,0.20538277692005086,0.2083461721835508,0.20822415701500482,6.945114302571438e-17,0.19929096580222386,0.2036002709272147,0.005124850998440738,0.005124850998440736,0.0001787830519693254,3821.0784324019587,3821.078432401961,17826.171593177416,1.212849891653411e-12,0.023281298572431844,-0.0011508603255860925,1.0,10.0,0.0,0.0,0.026498347018284643,-0.12570409933107474,-2.0881326596512788e-7,0.1667917665227961,0.06618011673900703,-0.5259908982577759,-1.0503383756192777,-0.8905947963633201,-0.17326837374252763,-0.23605781243591636,11.905758757193727,-932.7851281077903,126145.4817788834,-2.5209518194122262e7,6.787832797187286e9,0.5103288446001596,-50.593068571177426,6841.969085198425,-1.3673319226780413e6,3.6816334197237766e8,-3.926526585619146,556.6494373260264,-111243.49378595239,2.9953060959699206e7,44.822648034926345,-9050.55656502556,2.4369233939694837e6,-734.6193469980715,198263.39738909103,16121.63334926513,0.792589109263914,0.0,14.612980949976537,0.0,14.612980950030542,0.0
14.913452615941809,-0.2934686078053041,0.014297386817235122,1.6251823000302057,1.624731634996288,2.684832452445737e-8,1.6251352063776268,2.6410908543794744,1.5913258858866608,2.5841821361261563,6.315997387001132,2.39613178048519,1.3563879701895238e-14,0.000672374491216408,0.13212252911286293,4082.2938822698857,76.7168431016374,-6926.268844208434,1.04122492978695e6,-2.258099470988032e8,17335.30540232226,3.426081985845904,-311.4856801015657,47335.54585295841,-1.0354769105986059e7,0.1838443207164911,-21.071812916844838,3233.9037815130173,-713267.8860801304,-1.3445790433909162,221.34249626020443,-49199.99297284744,14.939069364913742,-3398.2553093697206,-234.07730427870572,0.9512613448129413,0.9786723370062913,1.0001569226717995,4.4035208472832075,1.0374594191435975,17335.234705199357,0.0,4081.867858832412,0.0,4081.8678588324115,0.0,-0.17872836308552895,-0.07707519595617604,0.0005880389667005759,6.061341136711828,0.29078607512038884,-0.17872836308523327,0.20140637542846873,0.204288003510665,0.20721872485093826,0.2071038167749601,5.655346338533722e-17,0.19867493713883563,0.2027439714228308,0.004884789776446714,0.004884789776446711,0.0001655903327454641,4082.2938822698857,4082.293882269888,17335.30540232226,1.0821757763219888e-12,0.023020963719832376,-0.00109123107904975,1.0,10.0,0.0,0.0,0.026371341524970004,-0.1246455939569262,-1.9524911183562168e-7,0.16537970281936468,0.0654130622623681,-0.4724686062883182,-0.9591669251891113,-0.8921291296527961,-0.16348041343317266,-0.23610121259160496,12.123660499668151,-967.2401953629558,133198.83939303938,-2.710624037816727e7,7.432105304319214e9,0.4468124042958229,-46.403484807932486,6390.233107868807,-1.3004257054479404e6,3.5655630058333117e8,-3.1513403928865493,459.85850216097293,-93582.15998494645,2.565875824145689e7,32.63338841255205,-6734.425989308446,1.8464738203124227e6,-482.94036196236175,132877.26307789556,9553.697757631167,0.7138907250167195,0.0,14.88043405361622,0.0,14.880434053660942,0.0
15.15594969567566,-0.27733909950609675,0.0142207801609497,1.6208373934561757,1.6204125522804025,2.4176910313183868e-8,1.6207935169264487,2.6269961246409146,1.5888954625842029,2.5734534586873385,6.368638813004889,2.2733279638463624,1.1899117795585862e-14,0.0006729854679950545,0.1201791173584172,4362.4785712835555,75.90477274412004,-7009.848601296889,1.0747942894334577e6,-2.3743371116140962e8,16859.925830638404,3.0425817243073277,-281.29220056448014,43483.118166951535,-9.675572647446534e6,0.13970551863745007,-16.974862855278612,2642.636418558907,-592098.2020863473,-0.9456934961729928,160.84379677407838,-36273.52272005461,9.57444791087277,-2224.6168338128605,-135.66073789091945,0.9539998160744524,0.9798863957260862,1.0001475010078813,3.990078155005477,1.032849904338491,16859.861209016744,0.0,4362.069693762805,0.0,4362.069693762805,0.0,-0.17774130188380152,-0.07665374506124963,0.0005817040863466073,6.162816428446532,0.26174353697868347,-0.17774130188355128,0.2003770618891468,0.20322847540345454,0.2061277802774683,0.20601973724724207,4.5862658995870956e-17,0.19808349090499228,0.20191749507539544,0.004647642637289751,0.004647642637289748,0.00015325438018149863,4362.4785712835555,4362.478571283557,16859.925830638404,9.65245972219875e-13,0.02277040978271877,-0.0010329772004925202,1.0,10.0,0.0,0.0,0.02624828056338113,-0.12362407487807886,-1.8257506002728252e-7,0.16401775980220146,0.06467556474002342,-0.42415056465107503,-0.8770322006949378,-0.8931128805672678,-0.15421897975194065,-0.23614304757336133,12.326616753928567,-999.8940004156584,140000.48819386092,-2.8967289469405204e7,8.075322476140271e9,0.38930370815854864,-42.468180739229034,5946.1963296055765,-1.2303184976199805e6,3.4298061069341236e8,-2.519209512894494,378.8263661320276,-78382.39098540769,2.1850960068639174e7,23.681125190903177,-4993.665647631857,1.3921033464760575e6,-316.48231364786665,88689.54595978797,5641.9892798363835,0.642592115116885,0.0,15.129543018810686,0.0,15.129543018847254,0.0
15.39583533913268,-0.2616352332317284,0.014147082873483237,1.616641094952271,1.6162412216679143,2.173171403067771e-8,1.616600273012448,2.6134191346219904,1.5865659396356742,2.56314008250634,6.415430158353358,2.156855684812086,1.0459008337917507e-14,0.0006740911351692518,0.10926761310782453,4660.777421616722,74.65393473676451,-7038.19926560239,1.0985291563978717e6,-2.4672378219026378e8,16402.514105365426,2.695431509459063,-252.80779838817793,39665.56227229739,-8.958996495336778e6,0.10524003324237124,-13.655351793806872,2150.746392494165,-488386.79631848837,-0.6618881771062584,116.76199112870462,-26645.90122520679,6.1252892762491316,-1454.9967529162532,-78.62697111783808,0.9566590492326627,0.9810634921991854,1.000138424923422,3.6193862220591573,1.0288271049270372,16402.455062169345,0.0,4660.386451998513,0.0,4660.386451998513,0.0,-0.1767907946487519,-0.07624787648368023,0.000575634672308295,6.253723231512078,0.23560975144822666,-0.1767907946485391,0.19938505124353495,0.2022075238241698,0.20507674653531616,0.2049753083489694,3.7057588390651746e-17,0.19751743787741136,0.2011229045850065,0.004414403083393212,0.004414403083393211,0.0001417997284362328,4660.777421616722,4660.777421616724,16402.514105365426,8.609383777730858e-13,0.022530276355490354,-0.0009762969459028213,1.0,10.0,0.0,0.0,0.02612956668956693,-0.12264244234465466,-1.707670607520047e-7,0.16270974185288647,0.06396943121843181,-0.3808191857236779,-0.8035055205171259,-0.8933797216559307,-0.14550981569561688,-0.23618319084011874,12.508434458359773,-1029.6070039522986,146286.92880671032,-3.071441586726196e7,8.688657676877445e9,0.3375904865721156,-38.791881540229795,5511.564305832684,-1.157208504705836e6,3.273573106951322e8,-2.0074262405358896,311.483821758909,-65399.16937587834,1.8500465696349457e7,17.155324496545155,-3696.007537243936,1.0455463183523627e6,-207.24564592963435,59088.62629539333,3331.2003321424863,0.5784345190991581,0.0,15.35270655272069,0.0,15.352706552750181,0.0
15.631877535672793,-0.24642001249146794,0.014076497821366598,1.6126068949603363,1.6122310583886048,1.9503549296400567e-8,1.6125689603351663,2.6003996452219056,1.5843409055581095,2.5532664401848724,6.4548215666599065,2.047139698998547,9.21838010156491e-15,0.0006755970476274231,0.09932910440769589,4975.599774688846,72.9291207391706,-7001.84113202287,1.1098358509568041e6,-2.5281869422916776e8,15965.165634511228,2.3829434943675922,-226.10486557834787,35912.585259486776,-8.212486444422033e6,0.07855001301000414,-10.983083415780776,1744.6505567410402,-400393.34463942,-0.4612080786192685,84.85084148121537,-19532.637292561372,3.918550668995248,-953.4885395094332,-45.7147433849817,0.9592290292206311,0.9821993719910099,1.0001297210071856,3.2888900583358067,1.0253301880097778,15965.111695716718,0.0,4975.227418373794,0.0,4975.227418373794,0.0,-0.17587959101666156,-0.07585876724501821,0.0005698446858746148,6.33077133628564,0.21224871748082821,-0.17587959101647974,0.19843330920015723,0.201228179787686,0.20406872123766967,0.20397361120021645,2.985016410513053e-17,0.19697753069240836,0.2003620909562053,0.004186077667939968,0.004186077667939967,0.00013123946308176308,4975.599774688846,4975.599774688847,15965.165634511228,7.681624784406104e-13,0.022301122370209682,-0.0009213836045696667,1.0,10.0,0.0,0.0,0.026015568511488216,-0.12170328739998224,-1.5979735940401612e-7,0.1614590320301628,0.06329622582455524,-0.3422100564728405,-0.7380872612107693,-0.8927578933506615,-0.13737178208050976,-0.23622153094649695,12.662532777286831,-1055.1304701338363,151759.97118892212,-3.2256035844181836e7,9.237159090273453e9,0.2913993782077822,-35.37621684732798,5088.179898414508,-1.0814743299650312e6,3.097017410054009e8,-1.5956946348170487,255.89331444369105,-54389.20326329184,1.5575433005609205e7,12.426457795076956,-2735.326535248954,783315.3037032913,-135.95665288980803,39394.27332749069,1973.1924960019464,0.521084039093231,0.0,15.541847416444334,0.0,15.541847416467762,0.0
15.862868186343139,-0.23175122966587597,0.014009196540756353,1.6087465790081523,1.6083937810654105,1.7482028808883006e-8,1.6087113614019017,2.5879716501866468,1.582223432804124,2.543853431826786,6.485269726841737,1.9445010784560268,8.153644891567327e-15,0.000677393591813352,0.09030298665637163,5304.570057294061,70.71195546194306,-6893.4543097525575,1.106487276123291e6,-2.549313630372423e8,15549.539665773806,2.103119564503657,-201.23660679333204,32257.03436076853,-7.446252358900298e6,0.05803747847057044,-8.843348923813263,1411.7181188197892,-326377.63669175695,-0.31995343183563363,61.85920355872761,-14311.929031738602,2.509950657306408,-627.9330667611771,-26.73567613200924,0.9617006950678408,0.9832902204635204,1.000121412004792,2.995844350091285,1.0223005694768466,15549.490382992852,0.0,5304.216929770995,0.0,5304.216929770995,0.0,-0.1750100351190499,-0.07548742137490264,0.0005643453248499327,6.390652885576809,0.19149843416988988,-0.17501003511889365,0.19752438234944444,0.20029304213901736,0.20310635623630444,0.20301728360230373,2.3984568262604346e-17,0.19646440008452462,0.19963667467597856,0.003963647881500714,0.003963647881500714,0.00012157408761925241,5304.570057294061,5304.570057294062,15549.539665773806,6.858637908799296e-13,0.022083398861262808,-0.0008684174764072279,1.0,10.0,0.0,0.0,0.025906604951012185,-0.12080877308387591,-1.4963429873179102e-7,0.16026843550643666,0.06265719158456168,-0.30802019541454356,-0.6802212291353282,-0.8910793322647208,-0.12981599640654626,-0.2362579765894923,12.782295588662942,-1075.1824510283018,156106.48773191727,-3.3493644682107363e7,9.682277447280655e9,0.25040521325421805,-32.21967843910953,4677.997516658961,-1.0036942659875243e6,2.9014598045906705e8,-1.266212681524257,210.27627763927003,-45116.119312575815,1.3042079784680638e7,9.013994842995155,-2027.9723527247115,586242.2937632817,-89.57352026069547,26351.627399269273,1176.6407170893488,0.4701429493187531,0.0,15.688845063911383,0.0,15.68884506392968,0.0
16.08768992497474,-0.21767789495319767,0.013945305665734509,1.6050693959773095,1.604738584929127,1.565550667413748e-8,1.6050367242518344,2.576160815382246,1.5802156474031344,2.534916487243552,6.505329341823521,1.849136505158051,7.242833062525335e-15,0.0006793608696031634,0.08212663370863925,5644.575583959434,68.00528409093188,-6709.03463419206,1.0869629311522257e6,-2.5247137995423633e8,15156.793902013174,1.8537057035748226,-178.23314092727188,28733.19644157382,-6.67284694525701e6,0.042378862496463776,-7.136855996275731,1140.4231381874852,-264634.3299640992,-0.22081139419530257,45.33832497391992,-10499.363360457386,1.6104255927933329,-416.8156054662474,-15.758294983375755,0.964066519573427,0.9843329127441318,1.0001135151075646,2.737338634465249,1.0196824466078211,15156.748854838108,0.0,5644.242178419916,0.0,5644.242178419916,0.0,-0.1741838874115439,-0.07513459372965207,0.0005591440012873599,6.430261908647417,0.17317501617990344,-0.1741838874114088,0.1966602092509083,0.19940408376441687,0.20219165880140694,0.20210832241496804,1.9235782703753633e-17,0.19597845198441322,0.19894785597190662,0.0037480113221998105,0.00374801132219981,0.00011279037677697225,5644.575583959434,5644.575583959435,15156.793902013174,6.13023393065787e-13,0.021877408117280523,-0.0008175535052419467,1.0,10.0,0.0,0.0,0.02580292222667834,-0.11996045807328855,-1.4024155415391723e-7,0.15913994709033025,0.06205313275204127,-0.2779152781021342,-0.6293068583363335,-0.8881899516666515,-0.12284471009179271,-0.2362924638144917,12.861510580728558,-1088.5487861157321,159026.41822851857,-3.4331542198010944e7,9.985986918549976e9,0.21423934967036878,-29.317437689161295,4282.993252890083,-924637.3351655684,2.689484875862053e8,-1.003625905111036,173.02814914350523,-37354.31677388234,1.086521886593022e7,6.5568445678969685,-1509.0727236120083,438942.72120434424,-59.40311142897629,17732.796262642794,708.6558813364201,0.4251597997570314,0.0,15.786074583502891,0.0,15.786074583516907,0.0
16.376301222155668,-0.19989703124132988,0.013865515146731356,1.600460015952294,1.6001568325157376,1.3500612187800671e-8,1.6004304765931934,2.561393838829965,1.5777097359241214,2.5237514152081504,6.513777973250692,1.73335151022086,6.232798880944483e-15,0.0006820366867024038,0.07243244966987257,6108.733534471802,63.68262885597441,-6345.736164370228,1.0350178918812247e6,-2.4164633448160812e8,14669.585279809922,1.5641518081422408,-150.45858439854672,24295.952201126536,-5.654596011159757e6,0.02721496502986787,-5.3911457720848475,856.8624754928996,-198570.86537753578,-0.1330910858394908,30.306730012373958,-6977.7457043733,0.8919455546761905,-245.4625637949408,-7.887108790338213,0.9670479522890446,0.9856449193836017,1.0001036409350579,2.441076141034887,1.01674089090406,14669.545279382392,0.0,6108.426937452865,0.0,6108.426937452865,0.0,-0.17315127431870192,-0.07469356321766024,0.0005526749887079252,6.446992455157561,0.15216614865610395,-0.17315127431858945,0.19557921886478669,0.19829227408050906,0.20104785403241654,0.20097169017297825,1.4305950191648627e-17,0.19537275269316284,0.19808717569776124,0.0034722706255901734,0.003472270625590173,0.00010239905215094092,6108.733534471802,6108.733534471803,14669.585279809922,5.28906630558704e-13,0.021621119007711565,-0.000753185779774843,1.0,10.0,0.0,0.0,0.025673111158668202,-0.11890224433327382,-1.2884110848592737e-7,0.15773310681715583,0.06130232082497132,-0.24350363697801203,-0.5711303669456774,-0.8822310174071404,-0.11444300886681089,-0.23633536311689884,12.894962779731635,-1094.217065815772,160270.0304502261,-3.4689959422472894e7,1.0116467547892202e10,0.17282273504764667,-25.8279307056428,3783.0183509838917,-818822.7874149798,2.3878938767605394e8,-0.7353138542582265,133.94170892668959,-28991.2744971825,8.454587245512187e6,4.314793200939332,-1026.4663000475362,299343.47664179,-34.80879592027378,10598.567902372217,367.6928270763098,0.3735841146851566,0.0,15.827135732505852,0.0,15.827135732515321,0.0
16.651029718213163,-0.18326021410212992,0.01379178222416992,1.596183649768813,1.59590617513917,1.1633738607902486e-8,1.5961569574301613,2.5477315413547625,1.5753938902649829,2.513427199886712,6.499254937481021,1.6301877605776423,5.416216250878568e-15,0.000684518995548272,0.06396492733710048,6576.919233314203,58.65471346274235,-5860.105034360383,955358.3098425491,-2.2261158120234376e8,14223.357418538777,1.3179114188469103,-125.8999297761742,20215.151418741738,-4.6808614907314265e6,0.01679367399953967,-4.103134120787833,643.4483059494918,-147773.989232694,-0.07833867829138286,20.584929667850677,-4671.4203765641005,0.49060036375682486,-147.99985694130663,-3.984434832909166,0.9698298821094191,0.9868671268986051,1.0000945046353753,2.1931792170637965,1.014321251450973,14223.321852120649,0.0,6576.639695600235,0.0,6576.639695600235,0.0,-0.1721962172117127,-0.07428563073912792,0.000546723637837834,6.418292196436368,0.1345913030628292,-0.17219621721161799,0.19457857879903442,0.19726328754129163,0.1999894496235048,0.19991992482262924,1.0623802116728074e-17,0.1948137845027116,0.19729118443136975,0.0032107613377031375,0.003210761337703137,9.341415319169527e-5,6576.919233314203,6576.919233314204,14223.357418538777,4.575653582997154e-13,0.021385244876802163,-0.0006928154804433245,1.0,10.0,0.0,0.0,0.0255528362595907,-0.11792558102024964,-1.1860940372287481e-7,0.15643557137256714,0.060612059220126135,-0.2148084701984453,-0.5226074238427021,-0.8736518299184683,-0.10701321536882777,-0.236374818088501,12.837547409645655,-1084.4931901125096,158138.28602997656,-3.407609693940975e7,9.89318832732012e9,0.13822910777476227,-22.743310726856095,3316.3769116452595,-714622.5240852814,2.074737383893056e8,-0.537773374563282,104.32346363111844,-22479.92278354684,6.526513601640014e6,2.85942515862842,-707.152253560619,205304.92255611706,-20.73565678424646,6458.289034318619,195.75169800938272,0.33043889806698656,0.0,15.756666760893552,0.0,15.756666760899591,0.0
16.91171725915225,-0.16772556292251753,0.013723724155417538,1.5922219565504732,1.5919683749560098,1.0016792631729634e-8,1.5921978510818855,2.5351070484891296,1.5732547515268314,2.503889605541477,6.460187959290294,1.5387981367828032,4.7544973345276245e-15,0.0006865656681243066,0.056550683167720724,7040.682831536283,53.08182224112366,-5275.335952612625,853004.6233725959,-1.9686064740273607e8,13815.499288528355,1.1085222411052176,-104.36097346243415,16532.73033421051,-3.7792466672470444e6,0.009669294530177222,-3.147371534805719,482.93131005708256,-109023.41810611307,-0.04398779261347321,14.225426622265115,-3153.1595127670707,0.26279431627614463,-91.58246587229749,-1.998492932259649,0.9724208717748501,0.9880037130911373,1.000086061656138,1.9861007966137576,1.0123201844471186,13815.467628576365,0.0,7040.430269227494,0.0,7040.430269227494,0.0,-0.1713139717227264,-0.07390877575162215,0.0005412530977867523,6.3413779703185185,0.11992274842363448,-0.17131397172264573,0.1936535093783645,0.1963121673973324,0.19901130270998546,0.19894791759636452,7.876402325464519e-18,0.1942981339920007,0.19655572725712672,0.0029633493685828046,0.002963349368582804,8.569102896212934e-5,7040.682831536283,7040.682831536284,13815.499288528355,3.9684865423333746e-13,0.021168346537939156,-0.0006362837143975094,1.0,10.0,0.0,0.0,0.02544154934482413,-0.11702513415119956,-1.0940125321791462e-7,0.15524007561256303,0.05997797009469724,-0.1909261732607134,-0.4821842403127966,-0.8622854990025622,-0.10047366129899163,-0.23641105850952338,12.683697880597023,-1058.6537587862404,152520.2169017762,-3.2471585018517483e7,9.314363065907364e9,0.10940586363271076,-20.02191827910356,2884.557196456495,-614122.8103515978,1.761590271539203e8,-0.3917039120204664,81.83180947145846,-17422.00878105514,4.997443619316635e6,1.9040251480044033,-494.2437975670126,141772.14265859983,-12.53475457087563,4021.9244007733214,106.83015046062016,0.2944285642092904,0.0,15.567835327405108,0.0,15.567835327408616,0.0
17.159140669875,-0.15320125826120715,0.01366076992711633,1.588544979956938,1.588313647614065,8.61234798762397e-9,1.5885232322954101,2.5234177952173424,1.571273706626511,2.4950588351774607,6.3954824066444464,1.4580631715678953,4.215362341360274e-15,0.0006879782593905521,0.05002275062904939,7492.767573072446,47.14504125488291,-4621.674147010348,735152.4453354541,-1.666778687874548e8,13442.128867365496,0.9299399622470027,-85.58874277938725,13268.746650747518,-2.9699468040472576e6,0.00482379445222018,-2.4310540722227274,361.8690785116321,-79625.5089947071,-0.022317262747075427,9.99752981185558,-2144.2777620237,0.13124916445900364,-58.172060769847874,-0.9587716141464974,0.9748375913308456,0.989062351263978,1.0000782435742006,1.8128800501541227,1.0106500939172371,13442.100669547937,0.0,7492.541621082063,0.0,7492.541621082063,0.0,-0.17049731092539036,-0.07355991625482705,0.0005362123520697356,6.214996139504596,0.10766810616252001,-0.1704973109253209,0.19279659544556116,0.1954312542720434,0.19810549857499843,0.19804780442994602,5.822917484972565e-18,0.193821157699949,0.1958746745975735,0.002729072677019503,0.002729072677019503,7.907193841762144e-5,7492.767573072446,7492.767573072446,13442.128867365496,3.448351467655834e-13,0.020968420155502453,-0.0005832592802517535,1.0,10.0,0.0,0.0,0.025338380621128684,-0.11619311954520353,-1.0106439636898239e-7,0.15413612671070595,0.05939405254161084,-0.17102334710216266,-0.4484383549437387,-0.8480065765306588,-0.09472744019404244,-0.2364444137483302,12.430906834281716,-1016.8743434146713,143581.06509263272,-2.9959160540228687e7,8.422396790460745e9,0.08537249492299842,-17.617817172774796,2487.60819913629,-519056.27910180704,1.4592191043580544e8,-0.2828202114516874,64.6484397019702,-13489.334281966505,3.7922466386320964e6,1.2670773609100576,-350.5634103511199,98553.63409970836,-7.645026707760021,2561.230774210543,59.42151069904111,0.26434432373722827,0.0,15.25756395139586,0.0,15.257563951397547,0.0
17.394597133162492,-0.1395726251399541,0.01360228304339543,1.5851182472923742,1.5849077201455248,7.386770294737825e-9,1.5850986601834265,2.5125483023887436,1.5694304859272132,2.4868462884390055,6.304255836859769,1.3868125162944376,3.772975895018073e-15,0.0006885973929316416,0.044232413593399245,7926.990924810686,41.03096384763169,-3932.555703551478,610016.8747412093,-1.3470243877334106e8,13098.957054188482,0.7769418383081604,-69.32095359882794,10426.692040368698,-2.265509629263255e6,0.001556867477919662,-1.8875110859022204,270.17036373256065,-57431.76089273799,-0.00862125410073231,7.13318504693801,-1466.1732579626507,0.054236419331026145,-37.8748258370446,-0.40023847810850466,0.9771002558791553,0.9900521978576697,1.000070973306562,1.6675340453376621,1.0092401284082169,13098.931948948291,0.0,7926.7909806597545,0.0,7926.7909806597545,0.0,-0.16973811802214378,-0.07323558905510807,0.0005315461914071704,6.038968315384352,0.09740150487228208,-0.1697381180220834,0.19199945391736115,0.1946119012099922,0.19726311497442559,0.19721071953579325,4.283825226558905e-18,0.19337784885150636,0.19524121350950818,0.0025065305304355456,0.0025065305304355456,7.340669884429748e-5,7926.990924810686,7926.990924810686,13098.957054188482,2.999036039010285e-13,0.020783292009430222,-0.0005333320262941789,1.0,10.0,0.0,0.0,0.025242339016559985,-0.11542093336514588,-9.345459906442141e-8,0.1531121744959804,0.05885383921604975,-0.15438477796359734,-0.42015480759974255,-0.8307056288634772,-0.08967793536309177,-0.2364752447301216,12.078817537176564,-960.0857992675172,131722.83274102368,-2.6706357154923424e7,7.295277563610638e9,0.06528199557554028,-15.486619856737093,2124.749099150834,-430785.66657926934,1.1767613944761622e8,-0.2008433474686579,51.40975152812004,-10423.152592302078,2.8472543384164013e6,0.8349733524750174,-252.19527572300836,68891.25786829731,-4.655821159756108,1666.8709031860108,33.30761808281963,0.2391406659647611,0.0,14.825414795739686,0.0,14.825414795740093,0.0
17.674278391029887,-0.12362188913774261,0.013534538081320885,1.5811362025620703,1.5809499454781824,6.063737412572632e-9,1.5811190824584718,2.499946738316078,1.5672913484598472,2.477322333937726,6.1516654267042625,1.3094666037414302,3.325987851915983e-15,0.0006880623469193858,0.03784397513101909,8436.308744781749,33.4188491159126,-3072.334592443277,455772.2433667405,-9.610234095944445e7,12706.307865429813,0.6152767473365196,-52.14359402845281,7454.801480483639,-1.540469734594794e6,-0.0010174619819700995,-1.3807368672340588,185.7659139205137,-37324.594616954855,0.0015522705403232565,4.75946590673424,-914.6009472118117,0.0009090867505195002,-22.84883305791702,-0.043219338272043814,0.9797423101731948,0.991206421187923,1.0000625439989606,1.51770013599674,1.0077603118924758,12706.286201183524,0.0,8436.140134491166,0.0,8436.140134491166,0.0,-0.1688581832811971,-0.07285966067218341,0.0005261617790299054,5.750180584785616,0.08683869947591788,-0.16885818328114588,0.19107489883348583,0.19366172088757636,0.19628637227936885,0.19624013012276104,2.8869040880787437e-18,0.1928639493971124,0.1945064920158178,0.002242589500817849,0.002242589500817849,6.74691682888369e-5,8436.308744781749,8436.308744781749,12706.307865429813,2.517306335574822e-13,0.020569598400229584,-0.0004746558936154418,1.0,10.0,0.0,0.0,0.02513086365347801,-0.11452747090377396,-8.477317822545844e-8,0.15192816749579258,0.058230859493338546,-0.1372998044349581,-0.3909967576768607,-0.8046699431228626,-0.08421533447270363,-0.2365107497625351,11.501191440791793,-870.4550228693802,113714.33492741613,-2.195263492755991e7,5.709941487057762e9,0.04466989626103653,-13.147056216421273,1717.5025873430184,-331565.12159866956,8.624101159940375e7,-0.1253376862766032,38.91086123262189,-7511.770015104572,1.9538323024536371e6,0.4773422267668894,-170.18282407914927,44265.02652639615,-2.4314648278925395,1002.8458281306056,15.830023630120117,0.21320996555607727,0.0,14.116444321074319,0.0,14.116444321073716,0.0
17.940066129448784,-0.10869573078471759,0.013471823508566348,1.5774374942594065,1.5772738785331377,4.932971313232011e-9,1.5774226244838718,2.488270095540747,1.5653063610169273,2.4684935635892242,5.954767251156377,1.24353580571133,2.9702142436004162e-15,0.0006858931978184996,0.03222351813465978,8899.131204225558,26.158317847056775,-2269.2481744582497,316765.8087818246,-6.275886487702378e7,12347.791541960429,0.4806675137709204,-38.10268603716597,5096.668178405696,-985771.3054131204,-0.0024694944967862606,-1.0090860276709848,125.65687168127363,-23485.53170732001,0.007004404261427472,3.2191948874148792,-568.8964747338118,-0.025950571091527513,-14.185645030396556,0.12396632556940165,0.9822087079218141,0.992282361875683,1.0000547329411367,1.39647921769502,1.006520576803731,12347.772936043048,0.0,8898.992229301173,0.0,8898.992229301173,0.0,-0.1680430607556887,-0.07251140203231832,0.0005211966904013641,5.387987167023383,0.07831320485928489,-0.1680430607556448,0.1902178331144329,0.19278103084502846,0.19538120142575158,0.195340672682881,1.9107137848565e-18,0.19238763557620514,0.19382529613682556,0.001992055402500557,0.001992055402500557,6.261266365621713e-5,8899.131204225558,8899.131204225558,12347.791541960429,2.1064315674780837e-13,0.020372482636509655,-0.00041948282225870805,1.0,10.0,0.0,0.0,0.025027447230023335,-0.11370127301815369,-7.682665172152356e-8,0.15083405228234925,0.057656779613279294,-0.1235334052996741,-0.3673604839619204,-0.7735568310187249,-0.07956874942759418,-0.23654340376269764,10.776744956743826,-764.2498964157617,93551.02198366745,-1.692248855017446e7,4.124330618601893e9,0.028095036202135746,-11.109669531263357,1359.922904108143,-245997.0964148664,5.995414644148363e7,-0.0709787830862204,29.65318175065745,-5363.978052288952,1.3073029327408145e6,0.24672769734163164,-116.96178924577441,28505.800839321375,-1.1465108701755646,621.5703041278827,6.785383645468407,0.1922807905204416,0.0,13.227267795451894,0.0,13.227267795450764,0.0
18.241981522426766,-0.09200665871032056,0.013402464789523212,1.5733330800149001,1.5731947104274442,3.79050901170594e-9,1.5733206615014477,2.4753445376970853,1.563105060141487,2.4587148630225824,5.659701646215653,1.1779050068863062,2.6365410406524616e-15,0.0006809779912624062,0.026323518321817525,9377.796629229659,18.369980606294867,-1451.1753484986061,183887.99190903342,-3.3018528804927144e7,11957.238030708993,0.3491175359301111,-24.976056569065793,3014.179055776575,-526109.9497626352,-0.003259094297122191,-0.6871511976529062,76.28571288271743,-12775.6831519347,0.009884042202021439,2.034510074292327,-317.79957689502436,-0.03956972947730301,-8.250606959530703,0.20427921811711322,0.9849596534089724,0.9934806817788884,1.0000460859633922,1.2817209562805916,1.0052755969623544,11957.222674253873,0.0,9377.6902103554,0.0,9377.6902103554,0.0,-0.1671410094286766,-0.07212598137356303,0.0005157274147616281,4.867265511742687,0.07026377517572012,-0.16714100942863963,0.18926868263440194,0.19180586351852874,0.1943790824365196,0.19434489390889845,1.1282445561663739e-18,0.1918600342837074,0.1930706889413527,0.0017076869470751103,0.0017076869470751103,5.801274109342272e-5,9377.796629229659,9377.796629229659,11957.238030708993,1.689085396712217e-13,0.020155282183729143,-0.0003574525264782414,1.0,10.0,0.0,0.0,0.02491283259808606,-0.11278858271080992,-6.808007910460467e-8,0.14962627013353916,0.05702485236040401,-0.11055055248921535,-0.3448683495773509,-0.7295444003674042,-0.07494239540933746,-0.23657925505599606,9.735219856023111,-623.6647015826522,68963.91612866774,-1.1269254700418573e7,2.481087101796051e9,0.012523635664180499,-9.004578112700122,995.7128697441749,-162707.43553950498,3.582236184626437e7,-0.025122375531140224,21.56441023122015,-3523.796863974296,775814.1223554472,0.07193617653039536,-76.31577682814961,16802.0063844233,-0.2711347545203133,363.88538234527624,1.2458284504769077,0.17252044881488376,0.0,11.948912213471692,0.0,11.948912213470352,0.0
18.524115697939802,-0.07665883911500994,0.013339378552381943,1.5695871867676279,1.5694719796091936,2.8536032577718813e-9,1.5695769628862826,2.4635772992648244,1.5610967470715187,2.4498063340851854,5.304955320898091,1.1257488932725621,2.3831880316496102e-15,0.0006736012948366315,0.02123407378905079,9756.830513346711,12.014076468869332,-840.1312792550183,93966.67203970531,-1.4869989253538165e7,11607.730272711384,0.2459547261799433,-15.466529694344569,1639.0736507716254,-251211.07450531938,-0.00340116374662324,-0.46100557197627906,44.48756898165833,-6500.393024489213,0.010462422416272009,1.2905061181522066,-173.69802973243938,-0.042452431285378255,-4.916529804883467,0.22124600658562435,0.9874832657454929,0.9945783565455787,1.0000382134460923,1.1947057954243603,1.0042405738333677,11607.717759242498,0.0,9756.752400753978,0.0,9756.752400753978,0.0,-0.16632002866150736,-0.071775179844437,0.0005107726203937291,4.276242469014383,0.06417807668778999,-0.16632002866147577,0.188404212287864,0.19091783028080705,0.19346664734023686,0.1934382476120959,6.394732771198114e-19,0.19137925241891734,0.1923831225450288,0.0014420446748277579,0.0014420446748277579,5.458437921050388e-5,9756.830513346711,9756.830513346711,11607.730272711384,1.3413798124031245e-13,0.019958455145857236,-0.0003000561373273118,1.0,10.0,0.0,0.0,0.024808364880080237,-0.11195938228444235,-6.008659559956077e-8,0.14852979574001013,0.05645279817784385,-0.10073763387859133,-0.3276377484911013,-0.6789280411060954,-0.07125187702400204,-0.23661160410856635,8.553084307537066,-481.3984097148866,46768.33266014203,-6.71431384616857e6,1.2987480596466146e9,0.0008328421997125205,-7.22608378464791,702.0212021196913,-100785.94659577633,1.9495000615535967e7,0.005941648687422953,15.806649720563811,-2269.28780763978,438947.7768727597,-0.03487515501180069,-51.09509140868822,9883.310835495358,0.21121726299483637,222.53178673537025,-1.5050381210319572,0.15758097019584372,0.0,10.497972344137676,0.0,10.497972344136427,0.0
18.78200287132512,-0.06283315629515032,0.013283111848038438,1.5662360210827402,1.5661416425132686,2.1042169413045263e-9,1.5662277249037468,2.4530737190148675,1.5593002372210718,2.441848857059592,4.904155775167659,1.0860027858488133,2.194266717877237e-15,0.0006642244646605229,0.01690894819583811,10026.633986294155,7.31782237638784,-440.3598824264711,42273.99612020429,-5.733864552002561e6,11300.820528246912,0.16793502189581352,-9.042494475877731,819.2110253797067,-107296.47231294114,-0.0031745878375242574,-0.3039620304947929,24.878440986806435,-3090.135203294677,0.009809679055315629,0.8178689684698975,-92.61491644759235,-0.039964182490290934,-2.982091660101065,0.20874165544137005,0.9897515101206164,0.9955636396692603,1.0000311859259536,1.1308644600617181,1.003381886474668,11300.810466681309,0.0,10026.579026276911,0.0,10026.579026276911,0.0,-0.1655873992143419,-0.07146211451817186,0.0005063693381569558,3.654501742398149,0.059725369223585865,-0.16558739921431448,0.1876322720953976,0.19012495611188382,0.1926520999538656,0.19262888291436406,3.477285561198199e-19,0.19094963012624416,0.19176887058520917,0.0011992201204289565,0.0011992201204289565,5.217752850663333e-5,10026.633986294155,10026.633986294155,11300.820528246912,1.0554749361558044e-13,0.019783494140777,-0.0002480366885129999,1.0,10.0,0.0,0.0,0.024715016310437064,-0.11122058354591303,-5.2836778229495935e-8,0.14755354653365788,0.05594478215430301,-0.09355036463778058,-0.31478475197279,-0.6235673591250455,-0.0684151701795248,-0.23664022992249445,7.309511290820375,-351.5890911241976,29190.919023371054,-3.581480958050823e6,5.920399819471525e8,-0.007643219683722275,-5.74708343645232,477.15543927657984,-58542.970794326735,9.677499273543343e6,0.026619350906136048,11.699390813399305,-1435.4171373771678,237282.94130091363,-0.10009242501073976,-35.19504272384998,5817.948691180186,0.4810537726878295,142.65048632500918,-2.912710027735841,0.14665037902334288,0.0,8.97162423001504,0.0,8.971624230014019,0.0
19.07793537703564,-0.047199822139592465,0.013220120365346172,1.5624729070452295,1.5624020480193412,1.368296095551262e-9,1.5624667326550536,2.4413056109099864,1.5572827353573098,2.4329264869222618,4.3392296273171445,1.0498212619105294,2.0208489199271285e-15,0.0006501751899336568,0.012297530220179645,10227.005089929664,3.452920451166803,-163.9784514387142,12386.127220154525,-1.3197913052443408e6,10962.827678822381,0.09719559347623702,-4.115778924477473,292.3505432604293,-29997.60183594788,-0.0026253515442134613,-0.17092439282612934,10.895741384210298,-1054.9073507403075,0.008143392755308164,0.44534312744058824,-38.93647368804888,-0.03330421202453508,-1.5673574011945244,0.17450054069767923,0.9923105549869599,0.9966737501973293,1.0000233117517414,1.0745897149335706,1.002477648629052,10962.820275856406,0.0,10226.9724635878,0.0,10226.9724635878,0.0,-0.1647667786181402,-0.07111143154736486,0.0005014574795477364,2.86105243573594,0.055811080502066665,-0.1647667786181169,0.1867670583461383,0.18923639870550552,0.19173938128539922,0.1917219907019925,1.4704372839540458e-19,0.1904676696823969,0.191080037195302,0.0009204573280754888,0.0009204573280754888,5.026185930546772e-5,10227.005089929664,10227.005089929664,10962.827678822381,7.610078006488271e-14,0.019588283607177334,-0.0001888250849328382,1.0,10.0,0.0,0.0,0.024610318625734116,-0.11039434518619222,-4.442278774849611e-8,0.14646254555394025,0.055378521446586566,-0.08721141419424078,-0.30312281246098705,-0.547671280496142,-0.06578743255336122,-0.23667200370111663,5.722498566833941,-215.49123359830287,14006.797041577385,-1.3453972994002234e6,1.7411483115549162e8,-0.01499032617338927,-4.204494752634636,273.28956115976587,-26250.329497386112,3.3971910678093703e6,0.04323863219182378,7.998315105622075,-768.2635445804788,99424.9634676248,-0.14860491181684776,-22.484627249290053,2909.852040471956,0.6663441370938983,85.16210217362374,-3.801621230281543,0.1370416918599799,0.0,7.023741201112556,0.0,7.023741201111874,0.0
19.388275162052498,-0.031063763281821147,0.01315579459455997,1.5586175970905911,1.5585709888934312,7.405069979731679e-10,1.558613546180969,2.42927841384696,1.5552153371418411,2.4237996324894087,3.5959638295139387,1.0226466292018686,1.8817650600155965e-15,0.0006316552515725713,0.007830294287589135,10296.329046705396,1.113859579539205,-36.64266857318029,1911.0951261385032,-140370.16954107015,10623.983909987108,0.04414371737018277,-1.2950296344978711,63.37505323102113,-4473.514288146382,-0.0018353045529814955,-0.07625261296665281,3.3395471141143642,-221.6213621827973,0.005725548216970764,0.19480379762612032,-11.609929216314331,-0.023560962796533687,-0.671064679086217,0.12420939560509102,0.9949455260366018,0.9978151513977171,1.0000152633813142,1.033466576553977,1.0015998883365897,10623.979135908785,0.0,10296.313988587839,0.0,10296.313988587839,0.0,-0.16392831992408596,-0.07075310705623189,0.0004964606831038695,1.9648621510368394,0.05295832321539846,-0.16392831992406617,0.18588242556042173,0.18832802925577016,0.19080645099324245,0.19079503958388125,4.306973875030625e-20,0.18997434872900362,0.19037530784166332,0.0006278787042030881,0.0006278787042030881,4.9214481604810394e-5,10296.329046705396,10296.329046705396,10623.983909987108,4.866604187184385e-14,0.01938966075644962,-0.00012723924996296357,1.0,10.0,0.0,0.0,0.024503195423969334,-0.10955154203027052,-3.516116440080247e-8,0.14535056321481393,0.054802971735403015,-0.08255152008183528,-0.2940921908659233,-0.45038331394478387,-0.06373691833814454,-0.23670412901651672,3.9299919820814084,-101.63447672664739,4536.863863072791,-299276.70425174694,2.659889299753575e7,-0.02020328267473466,-2.739935591225379,122.30805108128484,-8068.117434432446,717072.1585983806,0.054228051748685155,4.945903098702031,-326.2592009903817,28997.023335778576,-0.1783622856402114,-13.193296588979267,1172.584031123446,0.771055025372789,47.41705016146227,-4.25935914340287,0.13003906941555304,0.0,4.823636275708784,0.0,4.823636275708443,0.0
19.692063664866787,-0.01551657863123047,0.013094469026087787,1.5549303296388692,1.5549070736217374,2.781881909796883e-10,1.5549282603347672,2.4178031246245433,1.553237399428824,2.415083632690151,2.6405499971054596,1.00644668702054,1.781698362482658e-15,0.0006100079634959174,0.0037899488630316587,10218.882755802504,0.17597725159989833,-3.1539997149944403,89.20241426934686,-3546.296788849457,10307.056352042342,0.012524583803286016,-0.20220497505558985,5.36999927258722,-205.01019632845012,-0.0009447569893397517,-0.021503128200100998,0.5150719670825615,-18.479353911150444,0.002972906499377885,0.05456373497633387,-1.767926422480187,-0.012345122816582605,-0.18656982041495163,0.06568518470083033,0.9974782663863543,0.9989107007545028,1.0000075834681799,1.009423264253192,1.0007898547797927,10307.054011153534,0.0,10218.878460269916,0.0,10218.878460269916,0.0,-0.1631285517950856,-0.07041130020709763,0.0004917146914147386,1.059475964268626,0.05129316434160129,-0.16312855179506874,0.18503803872240826,0.18746110894284973,0.18991622150651594,0.1899105406579428,6.0787960465689345e-21,0.1895029041018944,0.18970219948613257,0.00034112441239354856,0.00034112441239354856,4.9133168561376187e-5,10218.882755802504,10218.882755802504,10307.056352042342,2.484579894186372e-14,0.01920098328995708,-6.741377015665836e-5,1.0,10.0,0.0,0.0,0.024400875185696204,-0.10874892816729982,-2.4874197420324762e-8,0.14429247493324132,0.05425682239455419,-0.07976850569826506,-0.28809950534918716,-0.328254198892151,-0.06240011573333963,-0.23673442908196551,2.1190948843907496,-29.550039281841954,711.264299795657,-25299.178436701197,1.2124261566600425e6,-0.02306317370185243,-1.4309668305794796,34.443122429645655,-1225.1180053835387,58711.99013357338,0.05988008146337949,2.501873107579841,-88.98989333991406,4264.71059681786,-0.19253499122447812,-6.46403128648664,309.7792534920426,0.816304366878361,22.501687679743306,-4.43202284465079,0.1259519437043492,0.0,2.6009581738351395,0.0,2.6009581738350382,0.0
19.997056610781794,-0.00014718029139806655,0.013034463490959259,1.5513112840069374,1.5513111095500678,1.3633908912694637e-12,1.5513111126456034,2.4065664638893476,1.5512953212978957,2.406541118889021,1.027612655425229,1.000016299282464,1.7116681295871585e-15,0.000585251630741074,3.4866400657097276e-5,10002.714021317131,9.456111052462838e-5,-0.00033568602118827604,0.0017614267931204243,-0.0124559680757834,10002.869488920982,3.065538074661156e-5,-0.00010879766043526496,0.000570746365931767,-0.004035045543926888,-9.021097719267334e-6,-5.290592854985438e-5,0.00027747258741708016,-0.0019611807545880976,2.8738514732227864e-5,0.0001349286697150497,-0.0009534412061667207,-0.00012082586594275039,-0.0004636363068471972,0.0006509346223976919,0.9999762331179354,0.9999897089736469,1.0000000624511662,1.0000229909404927,1.0000074532318703,10002.869467101362,0.0,10002.714010859238,0.0,10002.714010859238,0.0,-0.16234538385504566,-0.07007663011624318,0.0004870702464501717,0.16045824927383986,0.05063941948171359,-0.16234538385503128,0.18421088202651603,0.18661199497014383,0.18904440074403467,0.18904435822504723,1.4601809964133616e-25,0.18904051029951777,0.1890423912653523,5.277978752639302e-5,5.277978752639302e-5,4.9982289972458605e-5,10002.714021317131,10002.714021317131,10002.869488920982,3.6150012208823705e-15,0.019017011259547526,-7.768070189207847e-6,1.0,10.0,0.0,0.0,0.024300578956267357,-0.10796441492919215,-9.392431728536754e-9,0.14325909245308577,0.05372484259448836,-0.07857012336302488,-0.28462380393737996,-0.12676831886135387,-0.06168241790019868,-0.23676376069464902,0.3209379446893792,-0.6777958885098619,2.470825473686494,-13.310294223973603,96.60657832819516,-0.02390956108279608,-0.21396017497635894,0.7799667416812519,-4.201667388996739,30.495848017626827,0.06133594864444347,0.36931875072184284,-1.9895137422246858,14.439959924179968,-0.19540211073753094,-0.9420462316618692,6.837404308002904,0.8216133840241662,3.237550375248122,-4.426909647474812,0.12434780399153486,0.0,0.3939164393396615,0.0,0.39391643933965914,0.0


==> anc/data/qcd_taylor_csc_gluon_exp1_few_m2gapUV.csv <==
Δm2gap,m2gap_UVs,m2gap_IRs,m2q_IRs,m2π_IRs,m2σ_IRs,m2Δ_IRs
0.0,0.013034251017262397,44423.853334425396,1232.2341840200663,188.3666043427864,1949.0031612906164,14121.522667190584
2.3284674535717365e-11,0.013034251040547071,44355.01160318143,1232.2332069017486,188.3666213148583,1949.0020662962415,14121.517382069975
5.1991109334403873e-11,0.013034251069253506,44271.0801262714,1232.2320027702028,188.3666422300375,1949.0007169032187,14121.510869094554
8.738174246680774e-11,0.013034251104644139,44168.993352043304,1232.23051896294,188.3666680030109,1948.9990540987396,14121.502843489941
1.3101296957029884e-10,0.013034251148275366,44045.0698364119,1232.2286888918152,188.36669979080798,1948.9970032442052,14121.492944846348
1.8480358736361335e-10,0.013034251202065984,43895.246326776076,1232.2264332817622,188.36673897003232,1948.9944755160323,14121.480744602544
2.5111917406617223e-10,0.01303425126838157,43714.75078305805,1232.2236519192254,188.36678728178342,1948.9913585935394,14121.465700535327
3.3287612770382946e-10,0.013034251350138524,43498.402198338285,1232.2202233929615,188.3668468348969,1948.9875164207663,14121.447156033428
4.3366992288906836e-10,0.01303425145093232,43240.45950662187,1232.2159964045961,188.36692025796054,1948.9827794273538,14121.424292616164
5.579332256616665e-10,0.013034251575195622,42934.918276402655,1232.2107855774948,188.36701077126227,1948.9769398620215,14121.39610762897
7.11130831304585e-10,0.013034251728393228,42575.579233253055,1232.2043609184477,188.3671223704818,1948.9697399533284,14121.361356852596
8.999999998732244e-10,0.013034251917262396,42156.46275461629,1232.196440132314,188.3672599602542,1948.9608633098437,14121.318513255943
1.1328467400262276e-9,0.013034252150109137,41672.12050587976,1232.1866754494229,188.3674295831579,1948.949920143418,14121.265695522166
1.4199110828089223e-9,0.01303425243717348,41117.98372217858,1232.1746373692345,188.36763870193292,1948.93642905668,14121.200580288716
1.7738174228065784e-9,0.01303425279107982,40490.823600205345,1232.1597969709057,188.36789650816564,1948.9197971771446,14121.120306098786
2.2101297007803833e-9,0.013034253227392097,39789.00363166191,1232.1414996245237,188.3682143791133,1948.899290684546,14121.021331102495
2.7480358683051875e-9,0.013034253765298265,39013.04708135508,1232.1189446796536,188.3686062309625,1948.8740120584548,14120.899323855594
3.4111917353307764e-9,0.013034254428454132,38165.30153140331,1232.0911372102241,188.36908935990428,1948.8428458827052,14120.748900849005
4.2287612821156895e-9,0.013034255246023679,37250.30658528833,1232.0568560991123,188.36968499784695,1948.8044230785401,14120.563454728343
5.236699232233355e-9,0.013034256253961629,36274.37083036919,1232.0145936667452,188.37041936497863,1948.7570531193135,14120.334826799812
6.479332247816272e-9,0.013034257496594644,35245.34186227775,1231.9624933568969,188.37132475680085,1948.698654103287,14120.052969966306
8.011308307714904e-9,0.013034259028570704,34172.10991196718,1231.898265606204,188.3724410142925,1948.6266582279309,14119.705492359799
9.900000000340192e-9,0.013034260917262397,33064.15359513648,1231.8190864497078,188.37381729528002,1948.5378979345128,14119.277108426244
1.222846739493133e-8,0.013034263245729791,31931.163153827016,1231.7214790326173,188.37551415114282,1948.4284726750313,14118.748996297483
1.509911082969717e-8,0.013034266116373226,30782.543352586494,1231.6011521762002,188.37760635411917,1948.2935674459168,14118.097922562985
1.8638174229673732e-8,0.013034269655436626,29627.219601401986,1231.4528238248158,188.38018600732718,1948.1272541834578,14117.295285286573
2.3001297000738163e-8,0.013034274018559397,28473.299345652726,1231.2699776441527,188.38336682551738,1947.9222176916535,14116.305792489837
2.8380358684659823e-8,0.013034279397621081,27328.010022249375,1231.0445872933199,188.38728901164825,1947.66944498167,14115.085965780832
3.501191734277265e-8,0.01303428602917974,26197.590311157015,1230.7667601804278,188.3921255730331,1947.3578235721368,14113.58220570723
4.318761281062178e-8,0.013034294204875207,25087.290084128468,1230.4243056992086,188.39809000996465,1946.9736539240866,14111.728444678096
5.3266992311798433e-8,0.013034304284254708,24001.41168404318,1230.0022031073993,188.40544594724568,1946.5000498058898,14109.443261918617
6.569332246589288e-8,0.013034316710584862,22943.37533079487,1229.4819526865108,188.41451846122956,1945.9161965888688,14106.626320711339
8.101308307875699e-8,0.013034332030345475,21915.797040662397,1228.8407601510326,188.42570959369758,1945.1964390122207,14103.153983003189
9.98999999998057e-8,0.013034350917262396,20920.583409619354,1228.050557387787,188.43951545237226,1944.3091511919943,14098.873894926928
1.2318467394398236e-7,0.01303437420193634,19959.03115783405,1227.0767845426708,188.45654958495166,1943.2153617296249,14093.598397519581
1.518911082951102e-7,0.013034402908370692,19031.912023767094,1225.87689901644,188.47757077099016,1941.8670416348355,14087.096341946832
1.872817422862022e-7,0.013034438299004683,18139.566291245712,1224.3985489153501,188.50351940991504,1940.205029788527,14079.083188910563
2.3091297000898958e-7,0.013034481930232406,17281.977429409795,1222.5773802079432,188.5355578418596,1938.1564485446438,14069.208731571687
2.8470358684473673e-7,0.013034535720849241,16458.870082534217,1220.3343878451133,188.57512573291365,1935.6316607946496,14057.042689973456
3.510191734223955e-7,0.013034602036435819,15669.416085644072,1217.5715236182587,188.6240329087458,1932.5191739891557,14042.050209625299
4.3277612810956045e-7,0.013034683793390506,14912.768185563034,1214.1683751391329,188.68452845502463,1928.681602933948,14023.573191991736
5.33569923121327e-7,0.013034784587185518,14188.514881854751,1209.979792163745,188.75937024090868,1923.9528873620277,14000.818397505947
6.57833224658802e-7,0.013034908850487055,13495.58221754418,1204.825923606626,188.85204453037449,1918.1262927517305,13972.799723850429
8.110308307909125e-7,0.013035062048093187,12832.972855464439,1198.487620316438,188.9669109804198,1910.9486780057669,13938.313066699468
9.99899999999665e-7,0.013035250917262396,12199.162158647045,1190.6921259943601,189.10956320018445,1902.102851611529,13895.852330594636
1.2327467394431663e-6,0.01303548376400184,11593.479556908047,1181.1157859461619,189.2869109528873,1891.2096733442663,13843.626623762515
1.51981108295271e-6,0.01303577082834535,11014.64004749891,1169.3584043193955,189.50790630686816,1877.7959590704327,13779.406846902757
1.8737174228601605e-6,0.013036124734685257,10461.661654418589,1154.9395240991012,189.78396696724846,1861.2872717369455,13700.500095396239
2.31002970008283e-6,0.01303656104696248,9933.399344687712,1137.2754497115018,190.13000944954024,1840.9765289765103,13603.604359763236
2.8479358684368322e-6,0.013037098953130833,9428.971371423868,1115.671820514263,190.5655112322392,1816.0091698889748,13484.747682415882
3.511091734215155e-6,0.013037762108996612,8947.467953759768,1089.299840445088,191.11650081574413,1785.346584255505,13339.116139999322
4.328661281083335e-6,0.01303857967854348,8488.20173491807,1057.190033207392,191.81813427877725,1747.7478914186804,13160.964381002692
5.336599231206204e-6,0.013039587616493603,8050.5539743045065,1018.2161914820316,192.71913483347447,1701.737858076279,12943.4310164182
6.57923224657575e-6,0.013040830249508972,7634.148987279498,971.105569976362,193.88847285342325,1645.6064597418228,12678.453692446801
8.111208307896856e-6,0.013042362225570293,7238.799078293819,914.457628767673,195.42690281055383,1577.4238248885906,12356.639624587317
9.999899999999992e-6,0.013044250917262397,6864.695347144321,846.8240720574456,197.48616775648244,1495.145598324384,11967.353724363415
1.2328367394421128e-5,0.013046579384656818,6512.390657751314,766.8448049686784,200.30422305215617,1396.8181490150394,11498.891454770059
1.5199010829530443e-5,0.013049450028091927,6182.972423843131,673.5376793275902,204.27057215821895,1281.018301666009,10939.18215743004
1.8738074228604948e-5,0.013052989091491001,5878.21461567931,566.8315086618517,210.05497080452724,1147.6119473103658,10277.36845080335
2.3101197000831644e-5,0.013057352214263228,5600.8565532841285,448.54797241756387,218.8719884910319,998.924361420706,9507.485916743164
2.8480258684357787e-5,0.013062731275946754,5354.990550059975,324.0518112059164,233.04885586398058,841.2830374582124,8636.863692502473
3.511181734215142e-5,0.013069362834604548,5146.599850844988,204.41026077738556,257.24994621875805,687.4534812346951,7705.488587445451
4.3287512810831485e-5,0.013077538530073228,4983.883026114365,106.76996285117568,300.6845086581191,562.8655947139257,6826.776420454981
5.336689231206365e-5,0.01308761790957446,4875.5568345242755,45.98398712884896,377.9193523612969,510.71148697884337,6235.4875617837415
6.579322246575738e-5,0.013100044239728154,4825.889843705517,18.486880976631717,502.2315661027878,562.2462824105116,6213.889297927318
8.111298307896843e-5,0.013115364000341365,4834.429550772398,7.991390456337068,683.4656023773023,711.0730690508622,6903.132935639722
9.99998999999998e-5,0.013134250917262396,4902.157100472784,3.8478612851670655,938.0171979761564,951.7102179364799,8375.292972494226
0.00012328457394420768,0.013157535591206604,5033.310185696227,2.026586315119687,1294.6977050839018,1302.00375983441,10824.021302744972
0.0001519910082952939,0.01318624202555769,5234.318269064302,1.1407447872702647,1799.0695320087,1803.1990927686265,14657.785350716364
0.00018738164228603894,0.013221632659548435,5513.179842615757,0.6743497969393625,2518.7106999840153,2521.1515049636864,20571.021870760364
0.00023101287000831632,0.013265263887270713,5879.366107759063,0.41366166569142465,3548.8981031169683,3550.3929236283684,29646.192725857913
0.0002848034868435812,0.013319054504105978,6343.9441792898,0.2611846218953594,5019.723300240384,5020.665617901697,43506.118766517895
0.0003511190734215141,0.01338537009068391,6919.913709701655,0.16880934666432273,7105.755518784246,7106.363943745712,64530.86836205599
0.00043287602810830605,0.013467127045370703,7622.722762795218,0.11125833472727197,10038.860421674566,10039.261281227497,96154.41140869174
0.0005336698231206312,0.013567920840383028,8470.92564299563,0.07457087113900812,14124.661862316316,14124.930593962123,143261.0432786444
0.0006579331246575684,0.013692184141919965,9486.972046830268,0.05072460651709862,19763.406310020444,19763.589219194084,212709.6945140936
0.0008111307307896876,0.013845381748052084,10698.126217216744,0.03496079356705305,27476.39007869019,27476.516257910775,314025.2324521489
0.0009999998999999996,0.014034250917262396,12137.527611775628,0.024382481724047146,37939.504372091695,37939.5924681264,460309.8217382736
0.0012328466394420663,0.014267097656704463,13845.422520969656,0.017187413333533456,52025.86825127824,52025.9304262275,669445.2494352114
0.0015199109829529336,0.01455416200021533,15870.612201632424,0.012233185213979121,70860.03432386248,70860.07863445178,965680.5017801302
0.001873817322860384,0.01490806834012278,18272.177127919265,0.008783567310849335,95886.91684046155,95886.94869909127,1.381729766411799e6
0.0023101296000831613,0.015344380617345558,21121.550879208513,0.0063569443972435824,128959.42776879288,128959.450858083,1.9615466595015775e6
0.0028480357684358033,0.0158822867856982,24505.02636753026,0.004633919540815587,172449.92215419593,172449.93900923457,2.7639956701238696e6
0.003511191634215132,0.01654544265147753,28526.79480515448,0.003399983403495972,229391.926267529,229391.93865227402,3.867715512403566e6
0.004328761181083059,0.017363012198345455,33312.63533212247,0.0025093729463137406,303660.44059235125,303660.44974637934,5.37757083091591e6
0.00533669913120631,0.018370950148468707,39014.400171864305,0.0018619557315430234,400201.4418688061,400201.4486711634,7.433228710813904e6
0.006579332146575682,0.01961358316383808,45815.473812206656,0.0013882455417190446,525324.2936813717,525324.298760684,1.0220592047998942e7
0.008111308207896871,0.021145559225159268,53937.41938016777,0.0010395663831175822,687075.0113216896,687075.0151309844,1.3987100770659098e7
0.0099999999,0.023034250917262397,63648.08721358873,0.0007815201181051384,895713.8222904849,895713.8251585679,1.9062303230824463e7
0.012328467294420664,0.02536271831168306,75271.52757853383,0.0005895998352439143,1.1643282475179816e6,1.1643282496850581e6,2.5885668668281812e7
0.015199110729529338,0.028233361746791735,89200.12789301983,0.0004462134200861307,1.509623500351564e6,1.5096235019941658e6,3.504443073819937e7
0.01873817412860384,0.031772425145866236,105909.50458482682,0.00033864412519884763,1.9529465118384871e6,1.9529465130870626e6,4.732543782815236e7
0.023101296900831597,0.036135547918093994,125976.81815331845,0.0002576400963785703,2.521620388716809e6,2.5216203896682393e6,6.378672268890121e7
0.028480358584358018,0.041514609601620414,150103.36102492257,0.0001964302616225488,3.250695243884922e6,3.2506952446114905e6,8.585705635828392e7
0.03511191724215131,0.04814616825941371,179142.49225810284,0.00015003198010781241,4.185263473931048e6,4.185263474486915e6,1.1547552381153198e8
0.043287612710830585,0.05632186372809298,214134.24067247362,0.00011476014330095852,5.383549723948957e6,5.383549724374862e6,1.5528876341721448e8
0.053366992212063105,0.0664012432293255,256348.28967299822,8.787663888510188e-5,6.92107395684033e6,6.9210739571670275e6,2.089316253400577e8
0.06579332236575682,0.07882757338301921,307337.5517215852,6.733832924716851e-5,8.89631699968676e6,8.896316999937547e6,2.814287410289021e8
0.08111308297896871,0.09414733399623111,369005.1045832074,5.161468756114333e-5,1.143851246471655e7,1.1438512464909125e7,3.797709820629671e8
0.09999999990000001,0.11303425091726241,443687.9472963607,3.955503098742538e-5,1.4718485526571594e7,1.4718485526719445e7,5.137430247715292e8


==> anc/data/qcd_taylor_csc_gluon_exp_few_m2gapUV.csv <==
Δm2gap,m2gap_UVs,m2gap_IRs,m2q_IRs,m2π_IRs,m2σ_IRs,m2Δ_IRs
0.0,0.005917485477867707,40453.36404405826,1226.8855864588224,188.89459733982122,1934.699683015211,12406.62456232381
2.3284674535717365e-11,0.005917485501152382,40405.75512893638,1226.8846527824614,188.89461066498455,1934.6986557396926,12406.6201420393
5.1991108467042135e-11,0.005917485529858816,40347.52037897009,1226.8835011291633,188.89462710101432,1934.697388634614,12406.614689778913
8.738174246680774e-11,0.00591748556524945,40276.48130910361,1226.882081897706,188.89464735585688,1934.6958271256726,12406.607970733232
1.3101297043766058e-10,0.005917485608880678,40189.963022034586,1226.8803318328626,188.8946723324282,1934.693901613433,12406.599685398263
1.8480358736361335e-10,0.005917485662671295,40084.8931430684,1226.878174171137,188.8947031262826,1934.6915276372106,12406.589470352148
2.5111917406617223e-10,0.005917485728986881,39957.73471518954,1226.8755146015985,188.8947410832954,1934.688601434474,12406.57687916413
3.328761285711912e-10,0.005917485810743836,39804.420419267764,1226.8722361819548,188.89478787287828,1934.6849943314896,12406.561358154655
4.336699237564301e-10,0.005917485911537631,39620.328674528355,1226.8681930826829,188.894845576643,1934.6805458626036,12406.54221673386
5.579332247943047e-10,0.005917486035800932,39400.549895064636,1226.8632092543617,188.89491670720608,1934.6750623286216,12406.518621568826
7.11130831304585e-10,0.005917486188998539,39139.74560054497,1226.8570649971834,188.89500440079564,1934.6683019855825,12406.489532416239
9.000000007405862e-10,0.005917486377867708,38832.43551090264,1226.849490085617,188.8951125148939,1934.6599674924457,12406.453669891811
1.1328467400262276e-9,0.005917486610714447,38473.22282183492,1226.8401514691416,188.89524580417842,1934.649692371275,12406.409457064126
1.419911083676284e-9,0.005917486897778791,38057.08410365448,1226.8286386454233,188.89541012981883,1934.6370249046502,12406.354950289562
1.7738174236739401e-9,0.005917487251685131,37579.71688097267,1226.8144450800708,188.8956127242544,1934.6214076948067,12406.287751157273
2.2101297007803833e-9,0.005917487687997408,37037.91248988788,1226.7969465860751,188.89586250157996,1934.6021538540797,12406.204904145934
2.7480358691725493e-9,0.0059174882259035765,36429.91147481332,1226.7753743516587,188.89617044314093,1934.5784173197708,12406.102768902983
3.4111917344634146e-9,0.005917488889059442,35755.621666288884,1226.7487794947197,188.89655010424457,1934.549153816061,12405.976852209964
4.228761281248328e-9,0.0059174897066289886,35016.79087274218,1226.7159923414715,188.89701819803278,1934.513075994456,12405.821615008213
5.236699231365993e-9,0.005917490714566939,34217.0394342612,1226.6755726291456,188.89759530985734,1934.4685986290208,12405.63023684903
6.47933224694891e-9,0.005917491957199954,33361.64019770111,1226.6257430332148,188.89830684497312,1934.4137652475888,12405.394299875177
8.011308308582266e-9,0.005917493489176016,32457.283864481804,1226.5643130838464,188.89918411418043,1934.3461641935303,12405.10342786266
9.900000000340192e-9,0.005917495377867708,31511.71210766744,1226.4885832756538,188.90026572114448,1934.262823040999,12404.744832153005
1.222846739493133e-8,0.005917497706335102,30533.301921321792,1226.3952251241274,188.90159932330945,1934.1600769195513,12404.302746182995
1.509911082969717e-8,0.005917500576978537,29530.63834192927,1226.2801375142596,188.9032436538822,1934.0334091633335,12403.757738692184
1.863817422880637e-8,0.005917504116041936,28512.172224119015,1226.1382639833373,188.9052712189113,1933.8772505380266,12403.085852357002
2.3001297001605525e-8,0.005917508479164709,27485.88574240765,1225.9633739482906,188.90777126590285,1933.684734228279,12402.25754685391
2.8380358684659823e-8,0.005917513858226392,26459.13677142607,1225.7477847692946,188.91085431423156,1933.4473967826136,12401.236421093814
3.501191734277265e-8,0.00591752048978505,25438.459947704978,1225.4820365647558,188.9146562245056,1933.1548069932085,12399.977608723579
4.318761281148914e-8,0.005917528665480519,24429.52249127053,1225.154464951624,188.9193450588601,1932.7941026287103,12398.425796699412
5.3266992312665795e-8,0.00591753874486002,23437.116132035895,1224.7506994536923,188.92512834388197,1932.3494318405483,12396.512825467471
6.569332246589288e-8,0.005917551171190173,22465.166333910325,1224.2530391032403,188.93226207671066,1931.8012551440654,12394.15468903476
8.101308307962435e-8,0.005917566490950787,21516.817158568927,1223.6396714193681,188.9410631986297,1931.1254893374305,12391.24787612527
9.990000000067306e-8,0.005917585377867708,20594.47002071908,1222.8837448308223,188.95192255616718,1930.2924544491416,12387.664839111527
1.2318467394484972e-7,0.005917608662541652,19699.903863483498,1221.952185262721,188.96532429047932,1929.2655716838867,12383.248440314368
1.5189110829597757e-7,0.005917637368976003,18834.347107901256,1220.8042795148533,188.98186774945287,1927.9997710444852,12377.805139219794
1.872817422862022e-7,0.0059176727596099935,17998.55601257367,1219.389929099137,189.0022954039076,1926.4395269210465,12371.096604995311
2.3091297000898958e-7,0.005917716390837716,17192.89188757564,1217.6475111793613,189.027527788501,1924.5164396913276,12362.829408615813
2.8470358684386937e-7,0.005917770181454551,16417.38360878101,1215.5012034086055,189.0587101578698,1922.1462201539102,12352.642207841083
3.5101917342152816e-7,0.005917836497041129,15671.694130414062,1212.857476580798,189.09727352925623,1919.2246670527225,12340.088559844453
4.327761281086931e-7,0.005917918253995816,14955.419361788996,1209.6016940191942,189.14499895632594,1915.6237646273382,12324.620631714039
5.33569923121327e-7,0.005918019047790829,14268.115685260062,1205.5937904819802,189.20410371005005,1911.1866656267925,12305.568244551032
6.578332246579346e-7,0.005918143311092365,13609.074051848595,1200.6616926746945,189.2773764473815,1905.7199738826646,12282.106158420725
8.110308307900452e-7,0.005918296508698497,12977.49774132302,1194.5947845052053,189.3683305065944,1898.98595974549,12253.221810925725
9.999000000005323e-7,0.005918485377867708,12372.461265664097,1187.135001533682,189.48142572637965,1890.6917828022013,12217.67034108828
1.232746739442299e-6,0.00591871822460715,11793.009840306831,1177.967073409117,189.62235160621097,1880.4773836997033,12173.92481512783
1.5198110829535774e-6,0.005919005288950661,11238.420061507064,1166.71092196505,189.798343300442,1867.9053260984022,12120.136781596397
1.8737174228610279e-6,0.005919359195290568,10707.628686784705,1152.9004675322083,190.01886199448333,1852.4340389832753,12054.023177505353
2.3100297000836975e-6,0.005919795507567791,10199.915583559885,1135.9789673239363,190.296162628089,1833.4090596827978,11972.837073626624
2.847935868435965e-6,0.005920333413736143,9714.421167217539,1115.2745123519778,190.6465371286275,1810.0294570675692,11873.227269380852
3.511091734215155e-6,0.0059209965696019225,9250.411752262864,1089.9880930294646,191.09183158684243,1781.3264781107114,11751.153801600633
4.328661281083335e-6,0.005921814139148791,8807.269333475877,1059.1788929850777,191.6618529923149,1746.1358874630953,11601.771435027415
5.336599231207072e-6,0.005922822077098914,8384.521667677154,1021.7555753992119,192.3980708946603,1703.0736366767023,11419.316277091128
6.57923224657575e-6,0.005924064710114283,7981.816653139891,976.4738077113593,193.35963317581948,1650.5150137062312,11196.978076649157
8.111208307896856e-6,0.005925596686175604,7599.065670054473,921.9646076562922,194.63299187451634,1586.6079843112243,10926.86120911999
9.999899999999992e-6,0.005927485377867707,7236.422877974151,856.7897731971497,196.34868644110608,1509.3204270065398,10599.965840926638
1.2328367394421128e-5,0.0059298138452621284,6894.439432517172,779.578819963041,198.71071060953867,1416.5951275354107,10206.409405753308
1.5199010829529576e-5,0.005932684488697237,6574.127173788675,689.277067183564,202.05149519423708,1306.6592436557387,9735.9354194496
1.873807422860408e-5,0.005936223552096311,6277.157820743503,585.6187061378947,206.93885100978918,1178.6262228531705,9179.193857442368
2.3101197000831644e-5,0.005940586674868539,6006.104623903535,469.96931145883656,214.39658042776622,1033.5153785678226,8530.558856956628
2.8480258684358654e-5,0.005945965736552066,5764.830438356995,346.7604194539815,226.3835481967495,875.8593117165445,7794.522601283018
3.511181734215142e-5,0.005952597295209859,5559.04185801719,225.55140299581487,246.8638186800796,716.4263565962397,7000.5225684077395
4.328751281083062e-5,0.005960772990678538,5396.763442732596,122.31841039798013,283.9733156888373,578.2702924703976,6236.111350926692
5.336689231206365e-5,0.005970852370179771,5287.106673929389,53.93134720663674,352.03007334556304,504.3793529066367,5698.049140444376
6.579322246575738e-5,0.005983278700333465,5234.888441093331,21.451707168379368,466.36978671890864,534.8923488993006,5661.281924262626
8.11129830789693e-5,0.005998598460946677,5238.452931109014,9.056204931958385,637.0045670745274,667.935177451387,6289.347474290974
9.999990000000066e-5,0.006017485377867708,5296.913362188987,4.2860720378198405,877.1715119631199,892.2960283722427,7645.91919530445
0.0001232845739442068,0.006040770051811914,5413.4328050217955,2.23706654154454,1211.1665501953328,1219.1851506833955,9888.40345629711
0.0001519910082952939,0.006069476486163001,5593.934866462482,1.2549341318336642,1678.993596371365,1683.522060892559,13370.942761650149
0.00018738164228603894,0.006104867120153746,5846.15767342134,0.7417961300469551,2341.329282689099,2344.011572347881,18709.675559486528
0.00023101287000831632,0.006148498347876024,6179.442292167298,0.4557905528608252,3284.52382621046,3286.172030584656,26872.497254404094
0.00028480348684358035,0.006202288964711288,6604.855450265176,0.2884606812664559,4626.955192299198,4627.997841666412,39316.74814960553
0.0003511190734215132,0.0062686045512892205,7135.489884392166,0.18687903821078883,6528.1502530303715,6528.82554092819,58190.93915995965
0.00043287602810830605,0.006350361505976013,7786.909729876383,0.12340946865571999,9201.179935560023,9201.625910993462,86615.3114056304
0.0005336698231206312,0.0064511553009883385,8577.733312649434,0.08282601583132192,12928.628189106488,12928.927634474232,129060.15000959847
0.0006579331246575684,0.006575418602525276,9530.350074809163,0.05637560052122739,18082.778525233898,18082.982489186026,191848.92227707108
0.0008111307307896876,0.006728616208657395,10671.781014871964,0.03885328550132905,25151.082947705356,25151.223646795297,283823.8452795239
0.0009999999000000004,0.006917485377867708,12034.693499100165,0.027078798718631038,34768.40571294824,34768.50387814785,417225.3346316089
0.0012328466394420663,0.007150332117309774,13658.603197138056,0.019065295262351484,47757.9481560952,47758.01735203939,608854.306445239
0.0015199109829529345,0.007437396460820642,15591.303690538847,0.013548150692332766,65183.28769935785,65183.33693249734,881609.673921608
0.001873817322860384,0.007791302800728091,17890.577091807892,0.009709389613907476,88414.61596252887,88414.65129164404,1.2665240445448742e6
0.0023101296000831613,0.008227615077950869,20626.251384950287,0.007012362900626125,119213.08283372592,119213.10838341939,1.805461162993456e6
0.0028480357684358016,0.008765521246303509,23882.683218774175,0.005100445630808768,159838.1967866772,159838.21539567914,2.5546928691327237e6
0.003511191634215132,0.00942867711208284,27761.75913517553,0.003733841162388937,213184.5870220488,213184.60066394586,3.5896473179473216e6
0.004328761181083059,0.010246246658950766,32386.530738017915,0.0027495398406270424,282956.1662785461,282956.1763383893,5.011221514353178e6
0.00533669913120631,0.011254184609074017,37905.6249693219,0.0020355953543165876,373888.0407573838,373888.0482157183,6.954192813813396e6
0.006579332146575681,0.012496817624443388,44498.60749243796,0.0015143908221607483,492029.5561145727,492029.5616712324,9.59846249247017e6
0.008111308207896871,0.014028793685764578,52382.5161821689,0.0011316263211200858,645105.9889138526,645105.9930721006,1.318414673031325e7
0.0099999999,0.015917485377867708,61819.83667777014,0.0008489930185277657,842981.9658495962,842981.9689738727,1.80319338556011e7
0.01232846729442066,0.018245952772288368,73128.26294768935,0.0006392498207125271,1.098257428540523e6,1.0982574308964475e6,2.4570712171111304e7
0.015199110729529338,0.021116596207397045,86692.66534475343,0.00048288257769854077,1.4270375165274402e6,1.4270375183097634e6,3.3375321127092138e7
0.018738174128603843,0.02465565960647155,102979.7991051081,0.00036581615296286116,1.849932408793832e6,1.8499324101461298e6,4.521851883227139e7
0.0231012969008316,0.029018782378699308,122556.42461044125,0.0002778336055892255,2.3933640593929463e6,2.393364060421604e6,6.114309298151611e7
0.02848035858435802,0.03439784406222573,146111.69035228773,0.0002114746990192383,3.091286657269989e6,3.0912866580542047e6,8.256276417936417e7
0.03511191724215132,0.04102940272001902,174484.8603898446,0.00016126224234333606,3.9874709639068893e6,3.987470964505875e6,1.114045878734778e8
0.04328761271083059,0.049205098188698296,208699.73394999915,0.00012315456576240456,5.138566744367456e6,5.138566744825659e6,1.503116419343474e8
0.053366992212063105,0.05928447768993081,250007.48784858926,9.415530380726409e-5,6.61825104460492e6,6.618251044955829e6,2.0293378861811554e8
0.06579332236575682,0.07171080784362452,299940.1953705933,7.203343922412146e-5,8.522908898204194e6,8.522908898473127e6,2.74347503003383e8
0.08111308297896871,0.08703056845683642,360377.85639061657,5.512117285589069e-5,1.0979503379428811e7,1.0979503379634973e7,3.716648027246413e8
0.09999999990000001,0.10591748537786772,433632.5362115591,4.216712995731844e-5,1.4156608287104094e7,1.4156608287262093e7,5.049173717433089e8


==> anc/data/qcd_taylor_csc_gluon_flat.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqϕq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5
0.010000000000000002,-7.600902459542082,31051.819423415036,1512.5807644748274,8.548753676355629,0.03607558887259728,-1.665003320634991e6,73.4872752536241,9.649008151422581,119.8580246870104,4.889613392340197,10.320324114632873,25.595268895892183,1359.7657287752672,1.9575174338665604e11,190.05060000773904,33.30173733498439,0.6721128366057332,-0.10188249539334635,0.07416209609214468,10603.252387052029,38.39981576918752,0.059150964559349546,-0.1733943244369656,0.09433438672042839,73.97900157892094,-1.9082694917096092,-0.22185974339579886,0.12473345413593938,-6.1843189857425935,-0.23813830884162787,0.16852635583904582,-0.12792819003997066,0.22037077856518078,0.2539482528204426,0.24911923294190913,0.002100683029900279,1.0984928979015278,1.2409173156079533e7,3.0577068702783305e6,-7211.259512231089,-1.269856008309851,2.6349583991453107e-8,-1.2092732552678196e-6,-1.7997294383572234e-6,-7.2112595122311e-15,0.0073674505653157935,6.064572682185453e-9,5.863085729889823,0.00018728142498872718,3.3351544904574585e-9,0.000238591212779176,0.00030715402743404486,0.06257021639518678,0.006305623644632831,0.005021982539142502,190.05060000773904,1894.7844435863335,10603.252387052029,1223.8797137858326,8.19900313464658e-10,1.7031919326339888e-15,1.0,10.0,0.0,0.0,-16744.950885199865,-6.917025099536492e-7,6.363632615582756e-8,6.342458826526616e6,-5.627990256343807e-6,-2.5031810088314373e-8,-4.126459472320604e-5,-5.7409072309170895e-8,-1.22193606771986e-7,-0.0612175754284187,-6.344366581959661e-6,2.665211808156283e-6,-1.3499491967025416e-6,8.53106237371353e-7,-6.649600433784675e-7,-6.413018225904267e-6,3.1870640004177573e-6,-1.6628182927330402e-6,1.0621679106604325e-6,-8.333020691937927e-7,3.883977264892603e-6,-2.1293004882017677e-6,1.3725497774219472e-6,-1.079119681939169e-6,-2.793290063944746e-6,1.8240764762735883e-6,-1.4350535700019515e-6,2.477552521179909e-6,-1.951177633505869e-6,-2.7026370130831203e-6
0.010000000000000002,-7.600902459542082,31051.819423415036,1512.5807644748274,8.548753676355629,0.03607558887259728,-1.665003320634991e6,73.4872752536241,9.649008151422581,119.8580246870104,4.889613392340197,10.320324114632873,25.595268895892183,1359.7657287752672,1.9575174338665604e11,190.05060000773904,33.30173733498439,0.6721128366057332,-0.10188249539334635,0.07416209609214468,10603.252387052029,38.39981576918752,0.059150964559349546,-0.1733943244369656,0.09433438672042839,73.97900157892094,-1.9082694917096092,-0.22185974339579886,0.12473345413593938,-6.1843189857425935,-0.23813830884162787,0.16852635583904582,-0.12792819003997066,0.22037077856518078,0.2539482528204426,0.24911923294190913,0.002100683029900279,1.0984928979015278,1.2409173156079533e7,3.0577068702783305e6,-7211.259512231089,-1.269856008309851,2.6349583991453107e-8,-1.2092732552678196e-6,-1.7997294383572234e-6,-7.2112595122311e-15,0.0073674505653157935,6.064572682185453e-9,5.863085729889823,0.00018728142498872718,3.3351544904574585e-9,0.000238591212779176,0.00030715402743404486,0.06257021639518678,0.006305623644632831,0.005021982539142502,190.05060000773904,1894.7844435863335,10603.252387052029,1223.8797137858326,8.19900313464658e-10,1.7031919326339888e-15,1.0,10.0,0.0,0.0,-16744.950885199865,-6.917025099536492e-7,6.363632615582756e-8,6.342458826526616e6,-5.627990256343807e-6,-2.5031810088314373e-8,-4.126459472320604e-5,-5.7409072309170895e-8,-1.22193606771986e-7,-0.0612175754284187,-6.344366581959661e-6,2.665211808156283e-6,-1.3499491967025416e-6,8.53106237371353e-7,-6.649600433784675e-7,-6.413018225904267e-6,3.1870640004177573e-6,-1.6628182927330402e-6,1.0621679106604325e-6,-8.333020691937927e-7,3.883977264892603e-6,-2.1293004882017677e-6,1.3725497774219472e-6,-1.079119681939169e-6,-2.793290063944746e-6,1.8240764762735883e-6,-1.4350535700019515e-6,2.477552521179909e-6,-1.951177633505869e-6,-2.7026370130831203e-6
0.01016341628112151,-7.584692918762649,29799.66731918215,1481.76451590289,8.548753668607233,0.036665123822245634,-1.5653049620565984e6,73.48727516043623,9.649007860201571,119.85802039157866,4.889613343492638,10.320323961635067,24.778800386001144,1295.2241826611564,1.8346227818734787e11,183.98813110599423,33.30173603364408,0.694259093378337,-0.10870720559933963,0.08173727793964158,10265.016638100233,38.39981388877382,0.061099972817729886,-0.18500933794491053,0.1039700377160825,73.978997180407,-1.9711474329207765,-0.23672126481074607,0.13747417345623467,-6.388093655006722,-0.25409025906023097,0.1857402367277427,-0.1364975682151604,0.24288022923195912,0.2798874141695689,0.24911923294190916,0.0021443709234391655,1.0984928974124266,1.2409173407353949e7,3.0577069624293097e6,-6920.419164618754,-1.2698445641210532,2.8618682647815335e-8,-1.2900107162218094e-6,-1.9200287259052937e-6,-8.00736871996039e-15,0.007367329471497815,6.584916950080422e-9,5.863035551594519,0.00019515053803003605,3.5898016986751977e-9,0.00024861622459212317,0.00032005988675042285,0.06461995097814201,0.006513219368365424,0.005187402714856149,183.98813110599423,1834.3422704759307,10265.016638100233,1184.838910730083,9.329264459987993e-10,2.779457115081512e-14,1.0,10.0,0.0,0.0,-16069.581812247077,-7.344217376265333e-7,6.811895217461718e-8,5.962645305664893e6,-5.8716996128357106e-6,-2.7586371364079532e-8,-4.3048999476711204e-5,-6.325268689956462e-8,-1.3463017848295068e-7,-0.06121767461105031,-6.766314746902824e-6,2.9358155520014387e-6,-1.5357489865764364e-6,1.0023014181767245e-6,-8.068249389852648e-7,-6.8392091104143345e-6,3.5106577839463022e-6,-1.8916979915280762e-6,1.2479406801773692e-6,-1.0110969625122747e-6,4.278291472034667e-6,-2.4224196592203075e-6,1.612638787403132e-6,-1.3093916601720213e-6,-3.1778499324171876e-6,2.1431946243036326e-6,-1.7413240242014177e-6,2.9110616519031564e-6,-2.367668827778971e-6,-3.279631460969758e-6
0.0103896619806224,-7.562676281099307,28179.407079908637,1440.91175350292,8.548753657459306,0.03748132014383549,-1.4393822207143777e6,73.48727502736078,9.649007433204886,119.8580141199611,4.889613271863635,10.320323737345236,23.71138278168828,1212.4387976104283,1.6799639607470435e11,176.06230631932453,33.301734128533,0.725512540722944,-0.11871483736840938,0.09328036365470663,9822.820998300112,38.399811134994366,0.06385046415450563,-0.20204138559135454,0.11865287252623415,73.97899073500368,-2.059882645835587,-0.2585139328628228,0.1568885207441774,-6.6756664765110685,-0.27748190989180477,0.21197080098845553,-0.14906354090338175,0.2771801976935868,0.3194135822336364,0.2491192329419092,0.0022051681760269777,1.0984928966798964,1.240917377572625e7,3.0577070975360023e6,-6544.083662539079,-1.2698297108044532,3.202317798249247e-8,-1.40835832287655e-6,-2.09639056280086e-6,-9.231273286078828e-15,0.007367168731073807,7.363897838865699e-9,5.8629695870673535,0.00020637090973647343,3.967095281229579e-9,0.00026291063583569723,0.0003384620272212164,0.06751259826172867,0.006806264383248709,0.005420904423074822,176.06230631932453,1755.322636750641,9822.820998300112,1133.79855708093,1.111769184514303e-9,7.536586584633229e-14,1.0,10.0,0.0,0.0,-15195.684353428755,-7.970333512844696e-7,7.470767318006823e-8,5.482932061433296e6,-6.2204125469849945e-6,-3.1478504063679296e-8,-4.560182536684709e-5,-7.215251166589299e-8,-1.535708294392048e-7,-0.06121782475908483,-7.38454858417734e-6,3.3477930058669275e-6,-1.8296564826672658e-6,1.2475222392781773e-6,-1.0491181933221112e-6,-7.463603870878832e-6,4.003310515995521e-6,-2.2537567764200193e-6,1.5532870024872854e-6,-1.3147621681151224e-6,4.878602864028118e-6,-2.8861059552839186e-6,2.007273193117139e-6,-1.7026976184559822e-6,-3.7861970417200212e-6,2.6677461425802953e-6,-2.2644556047117114e-6,3.6236676035793786e-6,-3.07909476052958e-6,-4.265262230198342e-6
0.010617086273311122,-7.541022936578291,26671.839740268417,1401.8323000048656,8.548753645752289,0.03830176847141227,-1.3254232195262783e6,73.48727488876555,9.6490069749879,119.85800742112728,4.889613194987433,10.320323496705521,22.70643948450775,1136.1823387338693,1.5405799911528976e11,168.6003673812286,33.30173208789248,0.7576222361851004,-0.12945551349901196,0.10622179022371503,9406.506355887177,38.39980818411038,0.0666763021495256,-0.22032100805910698,0.13511440021599852,73.97898382315144,-2.1510489533790214,-0.2819028840378382,0.1786547406008897,-6.971117947288131,-0.3025869638246453,0.24137896032914719,-0.162549940774984,0.3156352947262043,0.3637279798775272,0.24911923294190927,0.0022666425529490517,1.098492895874418,1.2409174170964474e7,3.0577072425113185e6,-6193.929467913126,-1.26981584054186,3.577428586754843e-8,-1.5353183954578078e-6,-2.2856161884821558e-6,-1.0617306952162945e-14,0.007367014392680228,8.219847639251796e-9,5.862907000692161,0.00021803513561087688,4.376818463153767e-9,0.0002777705003275009,0.0003575921149748848,0.07048302917517187,0.007107322947132713,0.005660801241209757,168.6003673812286,1680.9278961472698,9406.506355887177,1085.7455152018103,1.3210243541111966e-9,1.3944227402409435e-13,1.0,10.0,0.0,0.0,-14382.585627355484,-8.642346463412838e-7,8.179623048445917e-8,5.048801016730407e6,-6.5844604355723156e-6,-3.58414508947027e-8,-4.826640811530682e-5,-8.212424502645833e-8,-1.7479240534376828e-7,-0.06121798987265878,-8.047428070485898e-6,3.809188974259591e-6,-2.173424707977854e-6,1.547052574465961e-6,-1.3581798988250386e-6,-8.133018533414227e-6,4.555060732157887e-6,-2.677245327586974e-6,1.9262671258757924e-6,-1.7021178365385208e-6,5.550914191622118e-6,-3.4284770532881377e-6,2.4893343063129767e-6,-2.2044177044306674e-6,-4.497791422176338e-6,3.308530289429681e-6,-2.931817143082277e-6,4.494210512994114e-6,-3.986708611508193e-6,-5.5227613965810875e-6
0.010617086273311122,-7.541022936578291,26671.839740268417,1401.8323000048656,8.548753645752289,0.03830176847141227,-1.3254232195262783e6,73.48727488876555,9.6490069749879,119.85800742112728,4.889613194987433,10.320323496705521,22.70643948450775,1136.1823387338693,1.5405799911528976e11,168.6003673812286,33.30173208789248,0.7576222361851004,-0.12945551349901196,0.10622179022371503,9406.506355887177,38.39980818411038,0.0666763021495256,-0.22032100805910698,0.13511440021599852,73.97898382315144,-2.1510489533790214,-0.2819028840378382,0.1786547406008897,-6.971117947288131,-0.3025869638246453,0.24137896032914719,-0.162549940774984,0.3156352947262043,0.3637279798775272,0.24911923294190927,0.0022666425529490517,1.098492895874418,1.2409174170964474e7,3.0577072425113185e6,-6193.929467913126,-1.26981584054186,3.577428586754843e-8,-1.5353183954578078e-6,-2.2856161884821558e-6,-1.0617306952162945e-14,0.007367014392680228,8.219847639251796e-9,5.862907000692161,0.00021803513561087688,4.376818463153767e-9,0.0002777705003275009,0.0003575921149748848,0.07048302917517187,0.007107322947132713,0.005660801241209757,168.6003673812286,1680.9278961472698,9406.506355887177,1085.7455152018103,1.3210243541111966e-9,1.3944227402409435e-13,1.0,10.0,0.0,0.0,-14382.585627355484,-8.642346463412838e-7,8.179623048445917e-8,5.048801016730407e6,-6.5844604355723156e-6,-3.58414508947027e-8,-4.826640811530682e-5,-8.212424502645833e-8,-1.7479240534376828e-7,-0.06121798987265878,-8.047428070485898e-6,3.809188974259591e-6,-2.173424707977854e-6,1.547052574465961e-6,-1.3581798988250386e-6,-8.133018533414227e-6,4.555060732157887e-6,-2.677245327586974e-6,1.9262671258757924e-6,-1.7021178365385208e-6,5.550914191622118e-6,-3.4284770532881377e-6,2.4893343063129767e-6,-2.2044177044306674e-6,-4.497791422176338e-6,3.308530289429681e-6,-2.931817143082277e-6,4.494210512994114e-6,-3.986708611508193e-6,-5.5227613965810875e-6
0.010845752101977309,-7.51971406054873,25267.01959164529,1364.409804780108,8.54875363346499,0.03912669588513481,-1.2220897879749192e6,73.48727474444863,9.649006483668954,119.85800027033815,4.889613112545839,10.320323238734357,21.75907352909146,1065.8228945077562,1.4147084380661703e11,161.5659532023956,33.3017299039757,0.7906081630009036,-0.14097356480104517,0.12070892433114083,9014.04406232275,38.39980502471766,0.06957924398324816,-0.23992365286472211,0.15354207149968652,73.97897641727835,-2.24470309673449,-0.30698465397036717,0.20302068924139666,-7.274631948417972,-0.3295090386883175,0.2742995910777511,-0.1770124281654717,0.35868341530914877,0.4133352210675741,0.24911923294190932,0.002328811132959417,1.0984928949895987,1.240917459468016e7,3.0577073979489272e6,-5867.645254930334,-1.2698028672325803,3.990309408621457e-8,-1.6714054238781115e-6,-2.488477380453955e-6,-1.2184309229343277e-14,0.00736686567664998,9.159249048618577e-9,5.862847452642321,0.00023015718315738914,4.821312486485698e-9,0.0002932136117128524,0.000377473057256165,0.07353297336451145,0.007416581207382461,0.005907242304823104,161.5659532023956,1610.7955324554978,9014.04406232275,1040.4456285901308,1.5653129630124117e-9,2.240126134632541e-13,1.0,10.0,0.0,0.0,-13624.917951916517,-9.363518918794685e-7,8.941394322513368e-8,4.655152987691034e6,-6.964494521009099e-6,-4.072471827492872e-8,-5.104744386995766e-5,-9.327982337218008e-8,-1.985330584542644e-7,-0.06121816939151302,-8.75758132553785e-6,4.32513203997489e-6,-2.5746042909367553e-6,1.9118335391590477e-6,-1.750957587642186e-6,-8.850094986026203e-6,5.172041743454802e-6,-3.1714677943382515e-6,2.380508646040596e-6,-2.1944099078577815e-6,6.302695830340949e-6,-4.061453141424065e-6,3.0764420192668496e-6,-2.8420802900341517e-6,-5.328277376764678e-6,4.088978971881357e-6,-3.7800408858958832e-6,5.554538852975363e-6,-5.140353473145163e-6,-7.121219880114953e-6
0.011075733050266797,-7.498731049155023,23956.00871993019,1328.5362844877386,8.548753620574717,0.03995636785336584,-1.1282126245049778e6,73.48727459419054,9.649005957234758,119.85799264110268,4.889613024198202,10.32032296238164,20.86482774519576,1000.7984378136296,1.3008155493779892e11,154.92596827231912,33.30172756852308,0.824492722349907,-0.15331643387505886,0.13690395541022893,8643.587661391039,38.399801644647106,0.07256125942302702,-0.26093006363511556,0.17414219164819636,73.97896848792088,-2.3409086828262837,-0.33386255468835646,0.23025915326006627,-7.586414610735769,-0.3583590257398357,0.3111012527597109,-0.19251057007715308,0.4068064995629446,0.4687906754459253,0.24911923294190938,0.0023916943634831604,1.0984928940184737,1.2409175048597045e7,3.0577075644839485e6,-5563.153998910361,-1.2697907132928674,4.4443510951232545e-8,-1.8171695682003706e-6,-2.7057996566194797e-6,-1.3953186524845975e-14,0.007366721868545341,1.0189129809281158e-8,5.862790634585,0.00024275218428261054,5.303096750638411e-9,0.00030925924699003285,0.0003981296709641782,0.07666437705539733,0.007734247912343106,0.0061603948075795965,154.92596827231912,1544.595586941661,8643.587661391039,997.6857702726132,1.8499079330552881e-9,3.338515860882373e-13,1.0,10.0,0.0,0.0,-12917.857809699715,-1.0137401468820072e-6,9.759185465196186e-8,4.297532387156101e6,-7.361224399845173e-6,-4.618277732362014e-8,-5.395004866295284e-5,-1.057423030030638e-7,-2.250545959220713e-7,-0.06121836284907557,-9.517815953939412e-6,4.9012560655056145e-6,-3.0418062793231836e-6,2.3548524812576975e-6,-2.248411877813398e-6,-9.617654932707662e-6,5.860991162337033e-6,-3.7470353077641895e-6,2.9321883530870492e-6,-2.81791619065046e-6,7.1421539233008795e-6,-4.7986293598005744e-6,3.7895132414596458e-6,-3.6497353248116572e-6,-6.29549802676242e-6,5.036910226860226e-6,-4.854440244905809e-6,6.842464915705781e-6,-6.6016885821523365e-6,-9.146113892394749e-6
0.011075733050266797,-7.498731049155023,23956.00871993019,1328.5362844877386,8.548753620574717,0.03995636785336584,-1.1282126245049778e6,73.48727459419054,9.649005957234758,119.85799264110268,4.889613024198202,10.32032296238164,20.86482774519576,1000.7984378136296,1.3008155493779892e11,154.92596827231912,33.30172756852308,0.824492722349907,-0.15331643387505886,0.13690395541022893,8643.587661391039,38.399801644647106,0.07256125942302702,-0.26093006363511556,0.17414219164819636,73.97896848792088,-2.3409086828262837,-0.33386255468835646,0.23025915326006627,-7.586414610735769,-0.3583590257398357,0.3111012527597109,-0.19251057007715308,0.4068064995629446,0.4687906754459253,0.24911923294190938,0.0023916943634831604,1.0984928940184737,1.2409175048597045e7,3.0577075644839485e6,-5563.153998910361,-1.2697907132928674,4.4443510951232545e-8,-1.8171695682003706e-6,-2.7057996566194797e-6,-1.3953186524845975e-14,0.007366721868545341,1.0189129809281158e-8,5.862790634585,0.00024275218428261054,5.303096750638411e-9,0.00030925924699003285,0.0003981296709641782,0.07666437705539733,0.007734247912343106,0.0061603948075795965,154.92596827231912,1544.595586941661,8643.587661391039,997.6857702726132,1.8499079330552881e-9,3.338515860882373e-13,1.0,10.0,0.0,0.0,-12917.857809699715,-1.0137401468820072e-6,9.759185465196186e-8,4.297532387156101e6,-7.361224399845173e-6,-4.618277732362014e-8,-5.395004866295284e-5,-1.057423030030638e-7,-2.250545959220713e-7,-0.06121836284907557,-9.517815953939412e-6,4.9012560655056145e-6,-3.0418062793231836e-6,2.3548524812576975e-6,-2.248411877813398e-6,-9.617654932707662e-6,5.860991162337033e-6,-3.7470353077641895e-6,2.9321883530870492e-6,-2.81791619065046e-6,7.1421539233008795e-6,-4.7986293598005744e-6,3.7895132414596458e-6,-3.6497353248116572e-6,-6.29549802676242e-6,5.036910226860226e-6,-4.854440244905809e-6,6.842464915705781e-6,-6.6016885821523365e-6,-9.146113892394749e-6
0.01130711143832554,-7.478055693938163,22730.774052855533,1294.1117377646972,8.548753607057213,0.04079108136264857,-1.0427686138158478e6,73.48727443775384,9.649005393530881,119.85798450505743,4.889612929579774,10.320322666523808,20.019647920141953,940.6087885088688,1.1975645976052753e11,148.65030913202656,33.30172507272834,0.8593006201038021,-0.1665349008655785,0.1549854433437951,8293.457628636654,38.39979803091289,0.07562452082700456,-0.283426664344123,0.1971418891653173,73.97896000359124,-2.439735862874846,-0.3626471662427642,0.26067045270590855,-7.906693272997447,-0.3892556173356337,0.35218970508598296,-0.20910812353187788,0.4605351316504157,0.5307057678364274,0.24911923294190946,0.0024553156041855523,1.0984928929534523,1.2409175534559105e7,3.057707742795938e6,-5278.5890238621505,-1.2697793088069054,4.94325374176733e-8,-1.9731992001798146e-6,-2.9384661286430325e-6,-1.5947143497270564e-14,0.007366582311979128,1.1317112025268214e-8,5.862736266440701,0.0002558364412617613,5.824883482087519e-9,0.00032592817410376625,0.0004195886924323751,0.07987939175032999,0.008060553340537973,0.006420443153713801,148.65030913202656,1482.0279313107967,8293.457628636654,957.2720813565707,2.1808240886281294e-9,4.746580646028868e-13,1.0,10.0,0.0,0.0,-12257.070211608465,-1.0967858016577366e-6,1.0636282183660646e-7,3.972040755532428e6,-7.775420707611578e-6,-5.227558047526129e-8,-5.697977723927895e-5,-1.196470045304974e-7,-2.5464491394963155e-7,-0.061218569864234434,-1.0331131548193864e-5,5.543751700850043e-6,-3.5848477104027273e-6,2.89150937250187e-6,-2.8764205909556933e-6,-1.0438712354747934e-5,6.629312508527381e-6,-4.416045447865444e-6,3.6004887987699465e-6,-3.6050802628156734e-6,8.078305356140204e-6,-5.655505877071359e-6,4.653352629172315e-6,-4.669424424384888e-6,-7.4197974449247196e-6,6.1853144362035905e-6,-6.210967480620662e-6,8.402834320730638e-6,-8.446855140354151e-6,-1.1703003280660164e-5
0.01153997675873919,-7.457670305432276,21584.092493682092,1261.0436964528478,8.548753592886598,0.04163115927532167,-964861.1492770017,73.48727427488248,9.649004790251643,119.85797583183799,4.889612828299955,10.320322349958591,19.219847181938217,884.8084018725702,1.1037885939574948e11,142.71159991064366,33.30172240720268,0.8950587742609237,-0.18068332383686744,0.17515002945060285,7962.1266164892295,38.39979416965774,0.07877139496448958,-0.30750596843975364,0.22279129216322072,73.97895093063671,-2.5412610696976095,-0.3934568601843557,0.2945853187873325,-8.235715630415259,-0.42232586878219375,0.3980117959897547,-0.226873337264502,0.5204536238671589,0.599753836840959,0.24911923294190955,0.002519700746478613,1.0984928917862575,1.2409176054539107e7,3.057707933612063e6,-5012.2719354484425,-1.269768590739465,5.4910565364627896e-8,-2.1401236033320905e-6,-3.187421598902517e-6,-1.8191940738114547e-14,0.007366446401924555,1.2551465804718116e-8,5.862684093373768,0.00026942743746273117,6.389593522133633e-9,0.00034324266559928587,0.00044187879501117363,0.08318036482059879,0.008395748423784818,0.006687588265158065,142.71159991064366,1422.81963103417,7962.1266164892295,919.0282679500729,2.5649206313534954e-9,6.532166189558627e-13,1.0,10.0,0.0,0.0,-11638.65744149443,-1.1859093653426032e-6,1.1576160510703162e-7,3.675261752004289e6,-8.207918206875648e-6,-5.906913235206466e-8,-6.014264475229463e-5,-1.3514277570666187e-7,-2.876206838112191e-7,-0.06121879013386005,-1.1200732933436498e-5,6.259423153453884e-6,-4.214917245144126e-6,3.5400477418489687e-6,-3.666880738458106e-6,-1.1316486702355475e-5,7.4851431091453095e-6,-5.192286455064753e-6,4.408135315323461e-6,-4.5958935967568955e-6,9.121060387399579e-6,-6.64974970283808e-6,5.697347454582307e-6,-5.952972906115038e-6,-8.724364479460862e-6,7.573279216123118e-6,-7.918600318825264e-6,1.028878426820303e-5,-1.076972652664589e-5,-1.4922041046131716e-5
0.011774424379800197,-7.437557798771213,20509.464606865367,1229.2467477761827,8.548753578035294,0.04247694565153617,-893703.1333047475,73.48727410530113,9.649004144929375,119.85796658894205,4.889612719940442,10.320322011399446,18.4620723486394,832.999951645721,1.0184668536624493e11,137.0849424617208,33.30171956193727,0.931796238590828,-0.19581989418493578,0.1976143267236679,7648.205513934157,38.39979004609539,0.08200443625837053,-0.33326701356723976,0.2513659327463069,73.97894123309082,-2.645566801049799,-0.42641835578972825,0.33236807306008775,-8.573749032385356,-0.4577057953326921,0.44905975699359607,-0.2458792722732131,0.5872056333632458,0.6766766071910733,0.24911923294190966,0.0025848778929402415,1.0984928905078606,1.2409176610647688e7,3.0577081377104693e6,-4762.692546223478,-1.2697585022157833,6.09217043013982e-8,-2.3186158349301855e-6,-3.453676906855523e-6,-2.0716181631743714e-14,0.007366313578562172,1.3901167546526453e-8,5.862633883035839,0.00028354385184506414,7.000373294955279e-9,0.000361226517084638,0.000465030612841119,0.08656983157222212,0.008740104022139738,0.006962047009843074,137.0849424617208,1366.7224542348924,7648.205513934157,882.7939921010151,3.0100178090754733e-9,8.775860974322491e-13,1.0,10.0,0.0,0.0,-11059.112429454412,-1.281568518766504e-6,1.2582495603611788e-7,3.404196357193645e6,-8.659619275134082e-6,-6.663612016036375e-8,-6.344515129247982e-5,-1.5239338387942989e-7,-3.2433031354880786e-7,-0.06121902342608002,-1.213004416281355e-5,7.055750706579478e-6,-4.944763588075429e-6,4.322061424931028e-6,-4.65905102070834e-6,-1.2254416823629701e-5,8.43742887487484e-6,-6.0914695439989544e-6,5.38202754416423e-6,-5.839579423121208e-6,1.0281313641107347e-5,-7.801492544915038e-6,6.956284821877142e-6,-7.564173212142865e-6,-1.0235623932426481e-5,9.2470772420073e-6,-1.0062250067192877e-5,1.2563223579759442e-5,-1.3685869093227556e-5,-1.8963469311913995e-5
0.011774424379800197,-7.437557798771213,20509.464606865367,1229.2467477761827,8.548753578035294,0.04247694565153617,-893703.1333047475,73.48727410530113,9.649004144929375,119.85796658894205,4.889612719940442,10.320322011399446,18.4620723486394,832.999951645721,1.0184668536624493e11,137.0849424617208,33.30171956193727,0.931796238590828,-0.19581989418493578,0.1976143267236679,7648.205513934157,38.39979004609539,0.08200443625837053,-0.33326701356723976,0.2513659327463069,73.97894123309082,-2.645566801049799,-0.42641835578972825,0.33236807306008775,-8.573749032385356,-0.4577057953326921,0.44905975699359607,-0.2458792722732131,0.5872056333632458,0.6766766071910733,0.24911923294190966,0.0025848778929402415,1.0984928905078606,1.2409176610647688e7,3.0577081377104693e6,-4762.692546223478,-1.2697585022157833,6.09217043013982e-8,-2.3186158349301855e-6,-3.453676906855523e-6,-2.0716181631743714e-14,0.007366313578562172,1.3901167546526453e-8,5.862633883035839,0.00028354385184506414,7.000373294955279e-9,0.000361226517084638,0.000465030612841119,0.08656983157222212,0.008740104022139738,0.006962047009843074,137.0849424617208,1366.7224542348924,7648.205513934157,882.7939921010151,3.0100178090754733e-9,8.775860974322491e-13,1.0,10.0,0.0,0.0,-11059.112429454412,-1.281568518766504e-6,1.2582495603611788e-7,3.404196357193645e6,-8.659619275134082e-6,-6.663612016036375e-8,-6.344515129247982e-5,-1.5239338387942989e-7,-3.2433031354880786e-7,-0.06121902342608002,-1.213004416281355e-5,7.055750706579478e-6,-4.944763588075429e-6,4.322061424931028e-6,-4.65905102070834e-6,-1.2254416823629701e-5,8.43742887487484e-6,-6.0914695439989544e-6,5.38202754416423e-6,-5.839579423121208e-6,1.0281313641107347e-5,-7.801492544915038e-6,6.956284821877142e-6,-7.564173212142865e-6,-1.0235623932426481e-5,9.2470772420073e-6,-1.0062250067192877e-5,1.2563223579759442e-5,-1.3685869093227556e-5,-1.8963469311913995e-5
0.012010554481950915,-7.417701749154348,19501.03667729425,1198.6420474890963,8.548753562473953,0.04332880191247083,-828602.3235039418,73.48727392871442,9.649003454922967,119.8579567415831,4.889612604053235,10.32032164946962,17.743272560358626,784.8286481255809,9.407049042741293e10,131.74768344876813,33.301716526263625,0.9695441425427515,-0.21200690913681963,0.22261700924363212,7350.43045180912,38.39978564444972,0.0853263814536534,-0.36081582537952434,0.28316940474561636,73.9789308725153,-2.7527414491602857,-0.46166731350402423,0.3744201416070418,-8.921079929907961,-0.4955410091238467,0.5058759511801595,-0.2662041437979806,0.6615003706952015,0.7622913440671998,0.24911923294190977,0.0026508770904143664,1.0984928891084094,1.240917720514301e7,3.057708355923875e6,-4528.490750634672,-1.2697489918683225,6.751413959582005e-8,-2.50939577249735e-6,-3.738313559300999e-6,-2.3551631821412065e-14,0.007366183321658033,1.537596335865525e-8,5.862585423060468,0.00029820557784926405,7.660613087354012e-9,0.00037990507128509896,0.0004890767718257658,0.09005050878634964,0.009093910351234531,0.007244051751643905,131.74768344876813,1313.5105495553578,7350.43045180912,848.4233718849474,3.525029764840873e-9,1.1573197092479027e-12,1.0,10.0,0.0,0.0,-10515.276654652418,-1.3842614641813815e-6,1.3659170371040737e-7,3.1562070197162237e6,-9.131497842536077e-6,-7.505661019246585e-8,-6.689430960505867e-5,-1.7157905215530093e-7,-3.651572152901981e-7,-0.06121926957429981,-1.3122723371358673e-5,7.940959601182553e-6,-5.788909853675958e-6,5.263090436915222e-6,-5.9011866915254845e-6,-1.325617573759028e-5,9.496006687977336e-6,-7.131493219680036e-6,6.553982069129653e-6,-7.396643406033677e-6,1.1571044355704576e-5,-9.133669716526384e-6,8.471312724765267e-6,-9.581444166534172e-6,-1.1983681671153788e-5,1.1261445652009449e-5,-1.2746303816174617e-5,1.5300573542389708e-5,-1.7337367046486782e-5,-2.4024314971022326e-5
0.01224847109090622,-7.398086432240286,18553.531138108156,1169.1568509048811,8.548753546171382,0.04418710335232581,-768948.7435278132,73.48727374480607,9.649002717405958,119.85794625253818,4.8896124801585685,10.32032126269598,17.060670626669804,739.9772444420306,8.697173073213063e10,126.67920159318798,33.30171328881325,1.0083356298338824,-0.22931105559252285,0.25042111022366964,7067.65093299591,38.39978094789227,0.08874014416395162,-0.39026590065955175,0.31853628683236346,73.97891980783653,-2.862879126540019,-0.49934895309216976,0.421183920114507,-9.278013310909587,-0.5359873826258313,0.5690580952549944,-0.28793167750929244,0.7441194283055156,0.8574987217555615,0.24911923294190988,0.0027177300811587345,1.098492887577151,1.2409177840440813e7,3.057708589143304e6,-4308.440347730929,-1.2697400132517078,7.474052233995671e-8,-2.713233275339398e-6,-4.042488541793945e-6,-2.6733573663376388e-14,0.00736605514550546,1.698643740688415e-8,5.862538518819207,0.0003134337403150435,8.37396645633883e-9,0.0003993052395854055,0.0005140519173711434,0.09362528810024023,0.009457476396589871,0.007533849890255637,126.67920159318798,1262.9783250416592,7067.65093299591,815.7836113338055,4.120115557925693e-9,1.5037216166210323e-12,1.0,10.0,0.0,0.0,-10004.302572531666,-1.4945305558365668e-6,1.4810283360698181e-7,2.928969674358608e6,-9.624603607124581e-6,-8.441881347219823e-8,-7.049767472650873e-5,-1.9289814514843123e-7,-4.105233906753084e-7,-0.06121952847182581,-1.4182678116547026e-5,8.924095512968084e-6,-6.763897033019807e-6,6.39332108850647e-6,-7.452529033811623e-6,-1.4325685873717714e-5,1.0671694679485312e-5,-8.332743488338838e-6,7.961605011192882e-6,-9.34136925303974e-6,1.3003426224529879e-5,-1.0672405090302947e-5,1.0291069374115343e-5,-1.2101067460894845e-5,-1.4002830242633846e-5,1.368108958953469e-5,-1.6098935922009612e-5,1.8588813914527144e-5,-2.189869577354763e-5,-3.0346541155355062e-5
0.012488281483029884,-7.378696829295965,17662.183546459106,1140.7240324354711,8.548753529094446,0.045052236993249055,-714203.8008936133,73.4872735532379,9.649001929353174,119.85793508197601,4.889612347742588,10.320320849502098,16.41173619337803,698.1616029326067,8.048128878519241e10,121.86070843142159,33.30170983747216,1.048205843868498,-0.24780372834597314,0.2813165856257255,6798.818716314721,38.39977593847204,0.09224881353254777,-0.4217387489614895,0.3578354034380589,73.97890799516207,-2.9760796247775403,-0.5396187466643472,0.47314708561215396,-9.644872566528232,-0.5792117924502189,0.639265085091327,-0.31115150882665044,0.8359243981218373,0.9632916016041688,0.24911923294191002,0.002785470151368528,1.098492885902344,1.240917851912567e7,3.057708838322277e6,-4101.434388005222,-1.2697315243099359,8.265840311517318e-8,-2.9309517305822348e-6,-4.367439714277595e-6,-3.0301203629577916e-14,0.0073659285942299065,1.8744087679052388e-8,5.862492991362444,0.0003292507296817706,9.144371766560653e-9,0.0004194555455876717,0.0005399927704682685,0.09729723367649702,0.00983112976729149,0.007831703751434148,121.86070843142159,1214.9384617134515,6798.818716314721,784.7537173607014,4.80685160697324e-9,1.9301464030053973e-12,1.0,10.0,0.0,0.0,-9523.619582551313,-1.612966380699192e-6,1.6040157231220345e-7,2.7204322677188343e6,-1.0140067185771684e-5,-9.481993955092358e-8,-7.426338033838877e-5,-2.1656904641272508e-7,-4.6089342394681964e-7,-0.06121980006737024,-1.5314082595482384e-5,1.0015108521253658e-5,-7.8885617550517e-6,7.748409942354054e-6,-9.385727488679826e-6,-1.5467136177968468e-5,1.1976392663997124e-5,-9.718436370747793e-6,9.64931902420082e-6,-1.1764857211284238e-5,1.4592949588519825e-5,-1.2447450320178551e-5,1.2473012453435822e-5,-1.524112850305585e-5,-1.6332125794031054e-5,1.658245207510697e-5,-2.027735830018334e-5,2.2531891566942166e-5,-2.7583874803068885e-5,-3.8226975745025105e-5
0.012730095362210184,-7.35951864885503,16822.687803436005,1113.2816714125934,8.548753511207995,0.04592459861593067,-663891.0127747545,73.48727335364876,9.649001087527632,119.85792318728961,4.88961220625506,10.320320408201459,15.794162322223785,659.1268655972916,7.453821882354729e10,117.27507441391647,33.30170615933812,1.0891918653459771,-0.2675613426849763,0.3156231022713171,6542.978114282867,38.399770597048665,0.09585564867831808,-0.45536442469612287,0.4014733712313684,73.97889538760298,-3.0924482376152915,-0.5826430994732289,0.5308472857892573,-10.021998917537303,-0.625392850020992,0.7172233314134057,-0.3359595751351917,0.9378651562141693,1.0807645786061393,0.24911923294191018,0.002854131910091274,1.0984928840711667,1.2409179243961995e7,3.05770910448091e6,-3906.4724376926756,-1.269723486913096,9.133069604898812e-8,-3.1634315103205226e-6,-4.714491085627964e-6,-3.4298069614041027e-14,0.007365803237728602,2.0661405850895674e-8,5.862448675641375,0.00034568021677453274,9.976074273480464e-9,0.00044038614393463013,0.000566938151933901,0.1010695754105588,0.0102152161002714,0.008137890119507331,117.27507441391647,1169.2201797890882,6542.978114282867,755.2233798798068,5.598427021900892e-9,2.4523475126039464e-12,1.0,10.0,0.0,0.0,-9070.904449526479,-1.740212059890618e-6,1.7353344911425358e-7,2.5287794132113447e6,-1.0679105053891893e-5,-1.0636712443067426e-7,-7.820017344409774e-5,-2.4283219425399186e-7,-5.167788118098624e-7,-0.061220084360765425,-1.6521394263942247e-5,1.1224943982270833e-5,-9.184350590035466e-6,9.370450359677177e-6,-1.178978325214138e-5,-1.6684998585247293e-5,1.342319083418447e-5,-1.131500549662676e-5,1.166956808337615e-5,-1.4778716938686129e-5,1.6355553665342057e-5,-1.4492681905969323e-5,1.5084978620002197e-5,-1.914630636687519e-5,-1.9016041008454772e-5,2.0055790639188946e-5,-2.5474202583718816e-5,2.7252546872783782e-5,-3.465516375040383e-5,-4.80293829366826e-5
0.012730095362210184,-7.35951864885503,16822.687803436005,1113.2816714125934,8.548753511207995,0.04592459861593067,-663891.0127747545,73.48727335364876,9.649001087527632,119.85792318728961,4.88961220625506,10.320320408201459,15.794162322223785,659.1268655972916,7.453821882354729e10,117.27507441391647,33.30170615933812,1.0891918653459771,-0.2675613426849763,0.3156231022713171,6542.978114282867,38.399770597048665,0.09585564867831808,-0.45536442469612287,0.4014733712313684,73.97889538760298,-3.0924482376152915,-0.5826430994732289,0.5308472857892573,-10.021998917537303,-0.625392850020992,0.7172233314134057,-0.3359595751351917,0.9378651562141693,1.0807645786061393,0.24911923294191018,0.002854131910091274,1.0984928840711667,1.2409179243961995e7,3.05770910448091e6,-3906.4724376926756,-1.269723486913096,9.133069604898812e-8,-3.1634315103205226e-6,-4.714491085627964e-6,-3.4298069614041027e-14,0.007365803237728602,2.0661405850895674e-8,5.862448675641375,0.00034568021677453274,9.976074273480464e-9,0.00044038614393463013,0.000566938151933901,0.1010695754105588,0.0102152161002714,0.008137890119507331,117.27507441391647,1169.2201797890882,6542.978114282867,755.2233798798068,5.598427021900892e-9,2.4523475126039464e-12,1.0,10.0,0.0,0.0,-9070.904449526479,-1.740212059890618e-6,1.7353344911425358e-7,2.5287794132113447e6,-1.0679105053891893e-5,-1.0636712443067426e-7,-7.820017344409774e-5,-2.4283219425399186e-7,-5.167788118098624e-7,-0.061220084360765425,-1.6521394263942247e-5,1.1224943982270833e-5,-9.184350590035466e-6,9.370450359677177e-6,-1.178978325214138e-5,-1.6684998585247293e-5,1.342319083418447e-5,-1.131500549662676e-5,1.166956808337615e-5,-1.4778716938686129e-5,1.6355553665342057e-5,-1.4492681905969323e-5,1.5084978620002197e-5,-1.914630636687519e-5,-1.9016041008454772e-5,2.0055790639188946e-5,-2.5474202583718816e-5,2.7252546872783782e-5,-3.465516375040383e-5,-4.80293829366826e-5
0.012974024482544219,-7.340538310700319,16031.146192175866,1086.7726210702392,8.548753492474749,0.046804591398485515,-617587.948834036,73.48727314565336,9.649000188465493,119.8579105229024,4.8896120551067455,10.320319936989689,15.205843353225411,622.6440346959766,6.908866264210652e10,112.906664527965,33.301702240670856,1.131332714250025,-0.28866569321784186,0.3536931587997926,6299.256822226693,38.39976490321497,0.09956407879871704,-0.49128213790231584,0.4498985689767266,73.97888193506897,-3.2120957668495698,-0.6286001313890495,0.5948773881260986,-10.409751433236558,-0.674721740296716,0.8037338518395125,-0.36245856599402093,1.0509891364735584,1.2111246676154706,0.24911923294191035,0.0029237511892505636,1.0984928820696134,1.2409180017906701e7,3.057709388710628e6,-3722.648964365929,-1.269715866432266,1.0082619811892235e-7,-3.4116139482564713e-6,-5.085058876153843e-6,-3.877256239240061e-14,0.0073656786678277615,2.2751966506083895e-8,5.862405418854665,0.0003627471925242917,1.0873650955704733e-8,0.0004621288708965077,0.0005949290475437288,0.10494570803088092,0.010610099068233542,0.008452700251301192,112.906664527965,1125.6675998627584,6299.256822226693,727.0919132576707,6.509866813185579e-9,3.0888836621324266e-12,1.0,10.0,0.0,0.0,-8644.05432962966,-1.876968129199789e-6,1.8754636629339126e-7,2.3524016854137625e6,-1.1243025753578344e-5,-1.1917846888011562e-7,-8.231745816700404e-5,-2.7195235694150123e-7,-5.787428024359669e-7,-0.06122038139959014,-1.7809373006772156e-5,1.2565643984456862e-5,-1.0675678884213767e-5,1.1309110011772906e-5,-1.4773630908403363e-5,-1.7984047033065474e-5,1.5026491113256316e-5,-1.315254463440471e-5,1.408423545470763e-5,-1.8519561074988045e-5,1.8308774169475937e-5,-1.6846668741829427e-5,1.8207019096126787e-5,-2.3993702797403897e-5,-2.2105210665527434e-5,2.4207621820326018e-5,-3.192528749648189e-5,3.289564109411294e-5,-4.3433646826681005e-5,-6.0199158145689074e-5
0.013220182178533598,-7.3217429376830605,15284.025691754076,1061.1441270194339,8.548753472855203,0.0476926242216781,-574919.3357045809,73.4872729288409,9.648999228460623,119.85789704006952,4.889611893666695,10.320319433936554,14.644855396079642,588.5070052917788,6.408492478394522e10,108.74119344190322,33.30169806684239,1.1746693305348908,-0.31120432279928834,0.39591550969419625,6066.857836524233,38.39975883521899,0.10337770138815637,-0.5296408822212507,0.5036054928945414,73.97886758405993,-3.3351384677819365,-0.6776804803838253,0.66589123875359,-10.808506854411636,-0.7274030841008488,0.8996800516123565,-0.3907583859647028,1.1764515048177255,1.3557030271994281,0.24911923294191055,0.0029943649146177316,1.0984928798823814,1.2409180844122164e7,3.0577096921789967e6,-3549.1431819297986,-1.26970863136735,1.1122015234010691e-7,-3.676505407589119e-6,-5.4806577303593026e-6,-4.377845992503712e-14,0.007365554494896569,2.5030522831749115e-8,5.86236307900387,0.0003804779993136886,1.1842036682495582e-8,0.00048471728428751547,0.0006240086594299141,0.10892918817755134,0.011016160187175574,0.008776439730778162,108.74119344190322,1084.1382987075267,6066.857836524233,700.2673234773052,7.558285405311832e-9,3.861591754641089e-12,1.0,10.0,0.0,0.0,-8241.1631859884,-2.023997799739695e-6,2.024906510633412e-7,2.1898693420828287e6,-1.1833236340983798e-5,-1.333841768641887e-7,-8.662534113331008e-5,-3.0422112211408946e-7,-6.474056899419239e-7,-0.061220691276093364,-1.9183100616929098e-5,1.4050458156079377e-5,-1.239033788280721e-5,1.3622966382501932e-5,-1.8470490707701453e-5,-1.9369376749913934e-5,1.680213969537066e-5,-1.5265309798712088e-5,1.6966308565270425e-5,-2.3154465998525302e-5,2.0471904527649648e-5,-1.9553316117060006e-5,2.193355506065694e-5,-2.9999926450979828e-5,-2.5657277684279527e-5,2.9163591829076355e-5,-3.991905985402953e-5,3.963206425002712e-5,-5.4312099444038715e-5,-7.528119334164184e-5
0.013468682970752863,-7.30312034189393,14578.11918881961,1036.3474717160984,8.548753452307512,0.04858911024642239,-535551.1115932409,73.48727270277365,9.648998203548164,119.85788268666637,4.889611721259363,10.320318896977467,14.109438723909804,556.5299609033705,5.948467821078569e10,104.76559477467393,33.30169362228495,1.2192445616318601,-0.3352709152380731,0.4427189437713835,5845.052160926528,38.399752369881945,0.10730028104538177,-0.5706001033623258,0.5631395628994971,73.97885227744509,-3.461698014075183,-0.7300881578227494,0.7446100174851118,-11.218659479145671,-0.7836558560417899,1.0060363098103138,-0.4209766472293999,1.315526386641764,1.5159678970932273,0.24911923294191077,0.003066010995364934,1.0984928774927492,1.2409181725990003e7,3.057710016134867e6,-3385.2100346391876,-1.2697017530157102,1.2259486434084103e-7,-3.959181598573658e-6,-5.9029073177511615e-6,-4.9375532694405625e-14,0.0073654303447775035,2.751311053518316e-8,5.862321523602076,0.0003989003650618398,1.2886552350116214e-8,0.0005081867068697889,0.0006542224619694576,0.11302373204936136,0.011433798687159808,0.009109428374553518,104.76559477467393,1044.5020059067688,5845.052160926528,674.6654662661631,8.76317501004549e-9,4.796137182594965e-12,1.0,10.0,0.0,0.0,-7860.500849805986,-2.182132719511095e-6,2.184190948800946e-7,2.03990966755316e6,-1.2451249482121607e-5,-1.491278111092192e-7,-9.113468141374033e-5,-3.399596371079169e-7,-7.234506424602151e-7,-0.06122101412455648,-2.064800139064345e-5,1.5693965443003625e-5,-1.4359957346744594e-5,1.6381075350913827e-5,-2.3043156849965785e-5,-2.0846424629423735e-5,1.8767572709199687e-5,-1.7692289828880343e-5,2.0401834550417542e-5,-2.888760738312695e-5,2.286617304211994e-5,-2.2662597586851728e-5,2.6375909577713262e-5,-3.742970196907179e-5,-2.9737854660876647e-5,3.507184904088841e-5,-4.9808068895982406e-5,4.766332660550756e-5,-6.777062775922138e-5,-9.39415952494079e-5
0.013719642343708788,-7.284658998820971,13910.510775434112,1012.3376345461938,8.54875343078736,0.049494466112474975,-499185.279446692,73.48727246698537,9.648997109486563,119.85786740695659,4.889611537161452,10.3203183239042,13.597981694838516,526.5450748851406,5.52502794349847e10,100.96790170983141,33.30168889043435,1.2651031761767995,-0.3609657248608825,0.4945764770556348,5633.172145805024,38.39974548250891,0.11133575057552943,-0.614330430315502,0.6291024559342296,73.97883595422199,-3.5919015371029404,-0.7860414840376047,0.8318292897987573,-11.640621290010339,-0.8437143885834574,1.1238775071997598,-0.45323920840270265,1.469619325555603,1.6935389543999146,0.24911923294191102,0.0031387282610757642,1.0984928748824399,1.2409182667126138e7,3.0577103619139893e6,-3230.1721313954677,-1.2696952051745383,1.3504038299026757e-7,-4.260792296085356e-6,-6.353539547883741e-6,-5.563021972063889e-14,0.00736530585594292,3.0217161904629414e-8,5.862280628501849,0.0004180434484290529,1.4012935642600576e-8,0.0005325742839215438,0.0006856182759084569,0.1172332153999998,0.011863431628496979,0.009452000333506579,100.96790170983141,1006.6394135884983,5633.172145805024,650.2092782795546,1.0146734246966947e-8,5.922654419900023e-12,1.0,10.0,0.0,0.0,-7500.494288617126,-2.352279360017012e-6,2.353869849379289e-7,1.9013873597709695e6,-1.3098691539604683e-5,-1.6656768564149697e-7,-9.585714750409452e-5,-3.795216429638801e-7,-8.076301547430552e-7,-0.06122135011920031,-2.220986459854989e-5,1.75122087382084e-5,-1.6620532179968974e-5,1.9664814728573028e-5,-2.869042374536527e-5,-2.2420991452131377e-5,2.094197725541622e-5,-2.0477855950638896e-5,2.4492218722050154e-5,-3.596832415218166e-5,2.551493873775114e-5,-2.6231388209371188e-5,3.166528378108738e-5,-4.6606333230541164e-5,-3.4421618647495206e-5,4.2107008634709845e-5,-6.202291342362004e-5,5.722695690776876e-5,-8.439568093252562e-5,-0.00011699409042276353
0.013973176429871052,-7.266348030032806,13278.545387066117,989.0729926760905,8.548753408247835,0.05040911079863604,-465555.483147947,73.48727222097956,9.648995941739027,119.85785114135285,4.889611340598638,10.32031771235529,13.109006606002234,498.4005113205769,5.13481815489995e10,97.33714195837136,33.30168385367318,1.3122918578973983,-0.3883960207119809,0.5520099552439037,5430.605627944971,38.3997381467984,0.11548821033172355,-0.6610144314963979,0.7021579603029515,73.97881854926972,-3.725881609020422,-0.8457740557988239,0.9284267477104644,-12.074821898825135,-0.9078294103293919,1.2543894848390098,-0.4876807316221968,1.6402809591617382,1.8902030720868046,0.2491192329419113,0.0032125563702878252,1.0984928720314748,1.2409183671396304e7,3.0577107309448146e6,-3083.4126890661214,-1.2696889638802138,1.486552395432882e-7,-4.582566192606018e-6,-6.83440600622584e-6,-6.261637748798042e-14,0.0073651806769716895,3.316162835470108e-8,5.862240276870523,0.000437937876428955,1.5227373549093056e-8,0.0005579190311301448,0.0007182463300324386,0.12156167163574472,0.01230549383101601,0.009804504045964238,97.33714195837136,970.4411292159707,5430.605627944971,626.8281006869752,1.1734241296758683e-8,7.276491412884217e-12,1.0,10.0,0.0,0.0,-7159.711217995587,-2.5354259245284794e-6,2.5345210880482763e-7,1.7732876729028374e6,-1.3777311090409425e-5,-1.8587839332273608e-7,-0.00010080527723806572,-4.232967950131005e-7,-9.007731101454993e-7,-0.06122169947227167,-2.3874867440334652e-5,1.9522841939368935e-5,-1.921301972807549e-5,2.3570047625526494e-5,-3.565488797458467e-5,-2.4099264546036953e-5,2.3346467312110107e-5,-2.3672498549436333e-5,2.9356921958054736e-5,-4.470090935607164e-5,2.8443905269705767e-5,-3.032440972522146e-5,3.7956249927481834e-5,-5.792440854984742e-5,-3.979355309231406e-5,5.0474806263068826e-5,-7.70891792926828e-5,6.860283950961251e-5,-0.00010490314261020779,-0.0001454320998629835
0.013973176429871052,-7.266348030032806,13278.545387066117,989.0729926760905,8.548753408247835,0.05040911079863604,-465555.483147947,73.48727222097956,9.648995941739027,119.85785114135285,4.889611340598638,10.32031771235529,13.109006606002234,498.4005113205769,5.13481815489995e10,97.33714195837136,33.30168385367318,1.3122918578973983,-0.3883960207119809,0.5520099552439037,5430.605627944971,38.3997381467984,0.11548821033172355,-0.6610144314963979,0.7021579603029515,73.97881854926972,-3.725881609020422,-0.8457740557988239,0.9284267477104644,-12.074821898825135,-0.9078294103293919,1.2543894848390098,-0.4876807316221968,1.6402809591617382,1.8902030720868046,0.2491192329419113,0.0032125563702878252,1.0984928720314748,1.2409183671396304e7,3.0577107309448146e6,-3083.4126890661214,-1.2696889638802138,1.486552395432882e-7,-4.582566192606018e-6,-6.83440600622584e-6,-6.261637748798042e-14,0.0073651806769716895,3.316162835470108e-8,5.862240276870523,0.000437937876428955,1.5227373549093056e-8,0.0005579190311301448,0.0007182463300324386,0.12156167163574472,0.01230549383101601,0.009804504045964238,97.33714195837136,970.4411292159707,5430.605627944971,626.8281006869752,1.1734241296758683e-8,7.276491412884217e-12,1.0,10.0,0.0,0.0,-7159.711217995587,-2.5354259245284794e-6,2.5345210880482763e-7,1.7732876729028374e6,-1.3777311090409425e-5,-1.8587839332273608e-7,-0.00010080527723806572,-4.232967950131005e-7,-9.007731101454993e-7,-0.06122169947227167,-2.3874867440334652e-5,1.9522841939368935e-5,-1.921301972807549e-5,2.3570047625526494e-5,-3.565488797458467e-5,-2.4099264546036953e-5,2.3346467312110107e-5,-2.3672498549436333e-5,2.9356921958054736e-5,-4.470090935607164e-5,2.8443905269705767e-5,-3.032440972522146e-5,3.7956249927481834e-5,-5.792440854984742e-5,-3.979355309231406e-5,5.0474806263068826e-5,-7.70891792926828e-5,6.860283950961251e-5,-0.00010490314261020779,-0.0001454320998629835
0.014229401874116044,-7.248177174057329,12679.80152010047,966.5150330084198,8.548753384639282,0.05133346513380663,-434423.16059778206,73.48727196422752,9.648994695453139,119.85783382615332,4.889611130741976,10.320317059805513,12.641156711122015,471.95865305768336,4.774842580597592e10,93.86324136122632,33.301678493268646,1.360859229746486,-0.41767657461366947,0.6155951641738591,5236.790552360744,38.39973033474335,0.11976193020177697,-0.7108474455668525,0.7830384761840709,73.97879999307806,-3.8637763117705877,-0.9095358093319605,1.035370805055918,-12.521708769865317,-0.9762691868313454,1.3988806570632766,-0.5244452945958814,1.829222204289743,2.1079318167104946,0.2491192329419116,0.0032875357700452882,1.0984928689180107,1.2409184742933102e7,3.057711124754863e6,-2944.3691918782897,-1.2696830071730592,1.6354726442355304e-7,-4.925816226037452e-6,-7.347486119776583e-6,-7.0416116689838e-14,0.0073650544641728575,3.6367115134393924e-8,5.862200358251204,0.00045861579533549424,1.6536538004921506e-8,0.0005842618994196741,0.0007521593446392867,0.12601329261873073,0.012760438086349338,0.010167302417061217,93.86324136122632,935.8067145148475,5236.790552360744,604.4570583957803,1.3554479140812614e-8,8.89907548114422e-12,1.0,10.0,0.0,0.0,-6836.845376392357,-2.7326500165742808e-6,2.726747466555814e-7,1.6547017585520174e6,-1.448898864715614e-5,-2.072525010696184e-7,-0.00010599254624634809,-4.717143412558388e-7,-1.0037926034726742e-6,-0.06122206243264094,-2.564960021888378e-5,2.174529259897187e-5,-2.2184019687260217e-5,2.8209664442649508e-5,-4.423242433522311e-5,-2.5887842631150657e-5,2.600427829321306e-5,-2.733366589156273e-5,3.51366303808438e-5,-5.545650269062019e-5,3.16813574949192e-5,-3.501530659892597e-5,4.543085643618619e-5,-7.186523457924256e-5,-4.595036181800376e-5,6.0417567642010905e-5,-9.564801696907648e-5,8.212066340465869e-5,-0.00013016638860094447,-0.00018046771693509093
0.014488435600536496,-7.230136766108234,12112.067353273844,944.6280998022671,8.54875335990915,0.05226795095582435,-405574.22766935424,73.4872716961663,9.648993365439745,119.85781539326898,4.88961090670416,10.320316363554975,12.19318481292004,447.0945584429345,4.442420449434614e10,90.53693918535384,33.30167278931009,1.4108558583277613,-0.44893016740025804,0.6859674421373563,5051.210246517104,38.39972201653072,0.12416134984190016,-0.7640384432184243,0.8725521544894526,73.97878021146948,-4.005729250203705,-0.9775941229474602,1.153730036825186,-12.981747261896958,-1.0493207038824741,1.558794764858305,-0.5636870253331829,2.038330933380445,2.348900664227741,0.24911923294191193,0.003363707626278785,1.098492865518163,1.240918588615361e7,3.0577115449773134e6,-2812.527842067459,-1.2696773148912954,1.7983447498889222e-7,-5.2919450765975645e-6,-7.894895597740317e-6,-7.91207295272254e-14,0.0073649268794624785,3.985602621133313e-8,5.862160767741226,0.0004801109142197067,1.794762363610725e-8,0.0006116458303861088,0.0007874126029225326,0.1305924275748589,0.013228735184465863,0.010540772850675085,90.53693918535384,902.6438409842505,5051.210246517104,583.0365145787226,1.5640218402032485e-8,1.083891873600434e-11,1.0,10.0,0.0,0.0,-6530.703637617117,-2.9451269496541612e-6,2.9311762865407185e-7,1.5448140300948601e6,-1.5235746962749638e-5,-2.3090241021483608e-7,-0.00011143344041409945,-5.252471493769038e-7,-1.1176945051548999e-6,-0.061222439284518176,-2.754109212563498e-5,2.4200939621033485e-5,-2.5586545155454747e-5,3.3716565092352334e-5,-5.478368473567217e-5,-2.7793761220967587e-5,2.8940979607924466e-5,-3.152671533550009e-5,4.1996974215469685e-5,-6.868752270161447e-5,3.525841990426843e-5,-4.038786647668736e-5,5.4303444644526065e-5,-8.901556806029061e-5,-5.300207288316442e-5,7.222062717075406e-5,-0.00011848111902225972,9.816866478058132e-5,-0.00016125034841320512,-0.00022357903237748346
0.01475039476182569,-7.21221770659483,11573.319208837498,923.3791503339088,8.54875333400181,0.0532129909289535,-378816.1824431868,73.48727141619639,9.648991946149698,119.85779576992216,4.889610667535397,10.3203156207171,11.763942750388342,423.694588143021,4.135148067250587e10,87.34971006430106,33.301666720640334,1.4623342916867146,-0.48228814693148847,0.7638279159336022,4873.389065257293,38.39971316043101,0.12869108182507208,-0.8208109771191301,0.9715908291199034,73.97875912529301,-4.151889660006252,-1.050235032471361,1.2846836675643862,-13.455420977404716,-1.1272909718462776,1.7357250466152674,-0.6055708017315524,2.2696905042116997,2.6155103512125466,0.2491192329419123,0.0034411138069919867,1.0984928618058105,1.2409187105778797e7,3.0577119933582693e6,-2687.418554516161,-1.2696718684842407,1.9764605746656363e-7,-5.682451222269008e-6,-8.47889573167653e-6,-8.883172628941951e-14,0.00736479758832644,4.3652723746993474e-8,5.862121405231274,0.0005024585637223311,1.946838921460573e-8,0.0006401158311390584,0.0008240640473401082,0.1353035849764012,0.013710874252288584,0.01092530753084813,87.34971006430106,870.8675116525521,4873.389065257293,562.5115679903072,1.8028767632658713e-8,1.3152786899832897e-11,1.0,10.0,0.0,0.0,-6240.194386748823,-3.1741389798766603e-6,3.1484587339637045e-7,1.442891128696572e6,-1.601976277897977e-5,-2.570624224546619e-7,-0.00011714353858418167,-5.844161702049338e-7,-1.2435869535258944e-6,-0.06122283034665804,-2.955683962426584e-5,2.6913309894755403e-5,-2.9480900341935062e-5,4.024716253891769e-5,-6.774805840701493e-5,-2.9824520577442167e-5,3.218470987450965e-5,-3.632599618795261e-5,5.0132897030926604e-5,-8.49451894121055e-5,3.9209342573675316e-5,-4.6537409657228284e-5,6.482630851833765e-5,-0.00011009036102053867,-6.107386467420279e-5,8.621987070906948e-5,-0.00014654105301060614,0.00011720390196900827,-0.00019945287547586485,-0.0002765676220278781
0.015015396590938172,-7.194411438466756,11061.702694505144,902.7375416252744,8.548753306858389,0.05416900800883084,-353975.6020087165,73.48727112367922,9.648990431649642,119.85777487833333,4.889610412219102,10.320314828206136,11.352372172105772,401.6552075349761,3.850866021300141e10,84.29369548797416,33.301660264786435,1.5153490782696397,-0.5178910093975246,0.8499503557535337,4702.8885684979505,38.39970373268586,0.1333559131080013,-0.8814041715463994,1.0811387363731129,73.97873665010836,-4.302412462249593,-1.1277644974494214,1.42953310058908,-13.94323193875333,-1.2105083844358349,1.9314298151127933,-0.6502729802215589,2.52560012836527,2.910410344586373,0.2491192329419127,0.003519796836611346,1.0984928577523838,1.2409188406853672e7,3.0577124717643075e6,-2568.61057447812,-1.2696666508486538,2.1712343570990895e-7,-6.098935213619641e-6,-9.101903050747424e-6,-9.966198495183185e-14,0.007364666257981809,4.778369992442247e-8,5.862082174738368,0.000525695748082808,2.1107201679842387e-8,0.0006697190405486821,0.0008621743649206713,0.14015143259977558,0.014207362914836728,0.011321313562452718,84.29369548797416,840.3993780377382,4702.8885684979505,542.8316117776791,2.0762598249381187e-8,1.590705562953697e-11,1.0,10.0,0.0,0.0,-5964.317343096314,-3.4210853328669275e-6,3.379268817112816e-7,1.348272385295928e6,-1.6843379361522374e-5,-2.8599100912059916e-7,-0.0001231396006830725,-6.49795328081174e-7,-1.3826907548545286e-6,-0.06122323597164409,-3.1704835648054e-5,2.9908293265585846e-5,-3.39356760283115e-5,4.798549252586339e-5,-8.366060558423892e-5,-3.198811441382048e-5,3.5766434072584784e-5,-4.181607791444407e-5,5.9773781315526666e-5,-0.0001049007807590275,4.3571813750562777e-5,-5.3572365207011464e-5,7.729633477940919e-5,-0.00013596035559227185,-7.03081374449348e-5,0.00010281058604659538,-0.00018098806652592473,0.00013976431328134275,-0.0002463549516323385,-0.00034162832075661605
0.015283558300074981,-7.176709922866915,10575.515870781834,882.674832901105,8.548753278416555,0.05513642507813948,-330895.9588939939,73.4872708179345,9.648988815596104,119.85775263538527,4.889610139667274,10.32031398272378,10.957496195343857,380.8819273649935,3.587630659535534e10,81.36164186959141,33.301653397886824,1.5699567943507429,-0.5558890221739922,0.9451887484722481,4539.3040658765385,38.39969369738904,0.13816080721569954,-0.9460737827887161,1.2022821481658297,73.97871269584965,-4.457458342081879,-1.2105097578941024,1.5897146554882675,-14.445700842510135,-1.2993241746222026,2.1478496670048846,-0.6979821763633723,2.8085973743060086,3.2365247707298535,0.24911923294191318,0.0035997998638523897,1.098492853326631,1.2409189794768838e7,3.0577129821905578e6,-2455.7085660972493,-1.269661646182172,2.384214434243248e-7,-6.543106376594248e-6,-9.766499646591826e-6,-1.1173703080338018e-13,0.007364532555642589,5.227776400597921e-8,5.862042983799939,0.000549861202040478,2.2873083666432985e-8,0.0007005048016954781,0.0009018070805578571,0.1451407982591546,0.014718727534790933,0.01172921317517202,81.36164186959141,811.1671226816009,4539.3040658765385,523.9499346469655,2.3890055260769613e-8,1.917928476499126e-11,1.0,10.0,0.0,0.0,-5702.154476547179,-3.687493215256187e-6,3.624301900227484e-7,1.2603615006115409e6,-1.7709120321490235e-5,-3.179733165541029e-7,-0.00012943966488408005,-7.220169073904676e-7,-1.5363508384133351e-6,-0.061223656545437044,-3.399360065726218e-5,3.32143788396701e-5,-3.902888019235346e-5,5.7148036366478516e-5,-0.00010317259821736824,-3.429306039247941e-5,3.972022621797683e-5,-4.809314520798583e-5,7.118946380661819e-5,-0.0001293714187928435,4.838730342826404e-5,-6.161606134857063e-5,9.206279653758668e-5,-0.00016768556300473397,-8.086686665652008e-5,0.00012245785214398043,-0.0002232347462508225,0.00016648287308167087,-0.0003038816138439781,-0.00042143391076438234
0.015283558300074981,-7.176709922866915,10575.515870781834,882.674832901105,8.548753278416555,0.05513642507813948,-330895.9588939939,73.4872708179345,9.648988815596104,119.85775263538527,4.889610139667274,10.32031398272378,10.957496195343857,380.8819273649935,3.587630659535534e10,81.36164186959141,33.301653397886824,1.5699567943507429,-0.5558890221739922,0.9451887484722481,4539.3040658765385,38.39969369738904,0.13816080721569954,-0.9460737827887161,1.2022821481658297,73.97871269584965,-4.457458342081879,-1.2105097578941024,1.5897146554882675,-14.445700842510135,-1.2993241746222026,2.1478496670048846,-0.6979821763633723,2.8085973743060086,3.2365247707298535,0.24911923294191318,0.0035997998638523897,1.098492853326631,1.2409189794768838e7,3.0577129821905578e6,-2455.7085660972493,-1.269661646182172,2.384214434243248e-7,-6.543106376594248e-6,-9.766499646591826e-6,-1.1173703080338018e-13,0.007364532555642589,5.227776400597921e-8,5.862042983799939,0.000549861202040478,2.2873083666432985e-8,0.0007005048016954781,0.0009018070805578571,0.1451407982591546,0.014718727534790933,0.01172921317517202,81.36164186959141,811.1671226816009,4539.3040658765385,523.9499346469655,2.3890055260769613e-8,1.917928476499126e-11,1.0,10.0,0.0,0.0,-5702.154476547179,-3.687493215256187e-6,3.624301900227484e-7,1.2603615006115409e6,-1.7709120321490235e-5,-3.179733165541029e-7,-0.00012943966488408005,-7.220169073904676e-7,-1.5363508384133351e-6,-0.061223656545437044,-3.399360065726218e-5,3.32143788396701e-5,-3.902888019235346e-5,5.7148036366478516e-5,-0.00010317259821736824,-3.429306039247941e-5,3.972022621797683e-5,-4.809314520798583e-5,7.118946380661819e-5,-0.0001293714187928435,4.838730342826404e-5,-6.161606134857063e-5,9.206279653758668e-5,-0.00016768556300473397,-8.086686665652008e-5,0.00012245785214398043,-0.0002232347462508225,0.00016648287308167087,-0.0003038816138439781,-0.00042143391076438234
0.015554997016318935,-7.159105614001465,10113.194235093091,863.1646034439456,8.548753248610314,0.056115664714501426,-309435.71437574376,73.48727049823724,9.648987091207758,119.85772895226336,4.889609848715547,10.320313080744873,10.578411879159496,361.28836660312766,3.3436892582287766e10,78.546844656673,33.301646094614824,1.6262160787756317,-0.5964428908786916,1.050485664787846,4382.261498606083,38.399683016360896,0.14311090703853535,-1.015093334838343,1.3362200150278678,73.97868716646721,-4.61719384830712,-1.2988207873598383,1.7668136407995363,-14.963367381365362,-1.3941139738720325,2.3871264962413816,-0.7489001006857707,3.1214830292143723,3.597081062167494,0.2491192329419137,0.003681166640320931,1.0984928484943632,1.240919127528352e7,3.057713526769346e6,-2348.3491232111255,-1.2696568398521295,2.6170960982240217e-7,-7.016789968035634e-6,-1.0475444207999564e-5,-1.2519646086200767e-13,0.00736439614687499,5.716624596118405e-8,5.8620037429227,0.0005749954523689349,2.4775764808929683e-8,0.000732524740217934,0.0009430286579000881,0.1502766711012178,0.015245513519604032,0.012149443982196443,78.546844656673,783.1039019423508,4382.261498606083,505.8233609517391,2.7466165514584396e-8,2.3060044904057146e-11,1.0,10.0,0.0,0.0,-5452.861904632349,-3.975029905519107e-6,3.884272761600445e-7,1.1786192802444336e6,-1.861970483517647e-5,-3.533239321416657e-7,-0.00013606315458478596,-8.017774851031767e-7,-1.7060488725711243e-6,-0.06122409248716474,-3.643221564709597e-5,3.686291469891789e-5,-4.4849222010117596e-5,6.798937975728741e-5,-0.00012707643069977402,-3.674843250046825e-5,4.4083580045687335e-5,-5.5266582418980376e-5,8.469729409556811e-5,-0.00015935134430459825,5.370144092076976e-5,-7.08087590459321e-5,0.000109536499635297,-0.00020655587299499214,-9.293427618704515e-5,0.0001457087331638742,-0.00027500019597541164,0.0001981042092212273,-0.0003743758783068537,-0.0005192378922251077
0.01582982975474151,-7.141591433297279,9673.297314557405,844.182284584288,8.54875321736976,0.057107149093552516,-289466.65087583766,73.48727016381447,9.648985251235702,119.85770373406967,4.889609538117854,10.320312118502072,10.2142834278544,342.7954224326862,3.1174583640134853e10,75.8430978651695,33.30163832809819,1.684187676047007,-0.6397244749672247,1.166881507609912,4231.414623896247,38.39967164901537,0.14821153832771095,-1.0887553377679853,1.4842757300448957,73.97865995954572,-4.781791516779887,-1.3930718518046525,1.9625799088599143,-15.496790643128227,-1.4952794848548159,2.6516245100369864,-0.8032424551685342,3.4673485792623158,3.9956416209607295,0.2491192329419143,0.0037639415104153352,1.098492843218174,1.2409192854550218e7,3.0577141077794516e6,-2246.1976540392043,-1.2696522182780048,2.871735705030407e-7,-7.521934827729371e-6,-1.1231683834375845e-5,-1.4019553003762544e-13,0.007364256694023191,6.248321830686187e-8,5.861964365079038,0.0006011408847543288,2.682573718662272e-8,0.000765832849463019,0.0009859086090013261,0.15556420354729647,0.01578828570584893,0.012582459301415055,75.8430978651695,756.1478428553581,4231.414623896247,488.4119257051695,3.1553556928166425e-8,2.7655036211560646e-11,1.0,10.0,0.0,0.0,-5215.662657895904,-4.285516039073053e-6,4.159913104561831e-7,1.1025572808391969e6,-1.9578064420416743e-5,-3.9238993947137455e-7,-0.00014303099631226754,-8.898444671605862e-7,-1.8934171648755487e-6,-0.061224544249151254,-3.903035729093253e-5,4.088839343970828e-5,-5.14975701124556e-5,8.080885208597101e-5,-0.00015633582505157837,-3.936389547934658e-5,4.889775058824557e-5,-6.346077313859811e-5,0.00010067041690604487,-0.00019604984152403468,5.9564429937282174e-5,-8.130996194215246e-5,0.00013020051582376735,-0.00025414030398517994,-0.00010671987505286103,0.0001732065899853772,-0.00033837575172572293,0.00023550410875078929,-0.0004606884204106037,-0.0006389991778952446
0.016108173304928856,-7.124160750669557,9254.496867320657,825.7050128191048,8.548753184620828,0.058111299579668034,-270872.41916307935,73.48726981384185,9.648983287932436,119.85767687942037,4.889609206540859,10.320311091969863,9.864336203693519,325.3305418764545,2.9075049630749413e10,73.24464962252603,33.30163006983813,1.7439344618039503,-0.685917535475811,1.295524679655694,4086.442534623443,38.39965955222463,0.15346821160125035,-1.1673725609070258,1.647910062032671,73.97863096590947,-4.951429943958113,-1.4936631385585228,2.178944956675494,-16.04654934807762,-1.6032502293091864,2.9439533336461055,-0.8612398697351746,3.8496064210934833,4.436138628604274,0.24911923294191493,0.003848169375230028,1.0984928374571343,1.2409194539140392e7,3.05771472765576e6,-2148.945639684808,-1.269647768827893,3.150166037885603e-7,-8.060621328327952e-6,-1.2038366334283704e-5,-1.5690691031392234e-13,0.007364113854752326,6.826573531227795e-8,5.8619247652620565,0.0006283418044282249,2.9034314294087194e-8,0.000800485567674574,0.0010305195937251265,0.1610087115032129,0.016347628577376466,0.013028728345039849,73.24464962252603,730.241599902352,4086.442534623443,471.67858828823927,3.622350186154839e-8,3.3087543076683813e-11,1.0,10.0,0.0,0.0,-4989.840313384373,-4.620940060922675e-6,4.451968306129334e-7,1.0317322747510963e6,-2.058736098508485e-5,-4.355542743542517e-7,-0.00015036574644699912,-9.870632479533119e-7,-2.1002538869962004e-6,-0.061225012316971625,-4.179833415360971e-5,4.532876415293095e-5,-5.908860528806296e-5,9.595830850004694e-5,-0.0001921224327617908,-4.2149740226959216e-5,5.4208127389848656e-5,-7.281713989642344e-5,0.00011954748070569697,-0.00024093719810585294,6.603150203901459e-5,-9.330103475711172e-5,0.0001546227658628852,-0.00031234669542883,-0.00012246189993095507,0.00020570786071697782,-0.000415904641657613,0.00027971239200556304,-0.0005662863022219587,-0.0007855332972303256
0.016390144232834573,-7.10680735976819,8855.566180756265,807.7114882601167,8.54875315028502,0.05912853673273862,-253547.25640465785,73.48726944743974,9.648981193018132,119.85764828000706,4.889608852557875,10.320309996847177,9.527851195094115,308.8270687884058,2.7125299188354645e10,70.74616109271598,33.30162128962225,1.8055214928429786,-0.7352185485244473,1.4376828484253779,3947.0473676868523,38.39964668017303,0.15888662616353658,-1.2512794180397147,1.8287354845770527,73.97860006919447,-5.126293930304362,-1.601022528613395,2.418040872478304,-16.613242312541004,-1.7184854496386897,3.266993608822335,-0.9231389208980335,4.272023333901141,4.922912612299286,0.24911923294191565,0.003933895691083023,1.0984928311664564,1.240919633607234e7,3.0577153889997555e6,-2056.308147582741,-1.2696434797240062,3.4546132268893065e-7,-8.635070007688104e-6,-1.2898853588622073e-5,-1.75522653010031e-13,0.007363967280592924,7.455409490024094e-8,5.86188486006449,0.0006566445095179044,3.14136952916446e-8,0.0008365418713768395,0.0010769375400017634,0.16661567668330488,0.01692414671240508,0.013488736592838613,70.74616109271598,705.3319454985138,3947.0473676868523,455.58896793702866,4.1557104286043264e-8,3.95012801396605e-11,1.0,10.0,0.0,0.0,-4774.733220222335,-4.9834741842887935e-6,4.761193494431767e-7,965741.3657383696,-2.1651006989186648e-5,-4.832394403789305e-7,-0.00015809173284074324,-1.0943651169383674e-6,-2.3285398883524213e-6,-0.06122549720985114,-4.474712590655979e-5,5.022577621848877e-5,-6.775269816440495e-5,0.00011385125920267743,-0.00023586019888300003,-4.5116922105145976e-5,6.006464578401284e-5,-8.349646168977153e-5,0.00014184402800226258,-0.00029580041675406066,7.316341628436519e-5,-0.00010698817862356426,0.0001834707840124903,-0.0003834940745635264,-0.0001404312272864176,0.00024410175303765257,-0.0005106785745406373,0.0003319397598146859,-0.0006953848274124362,-0.0009646957943538635
0.016675858801259998,-7.089525459736202,8475.37063880174,790.1818509403329,8.54875311427909,0.06015928002138461,-237394.86572235552,73.48726906366913,9.648978957645356,119.8576178201381,4.889608474642485,10.320308828539225,9.204160140159193,293.2236695140916,2.531353522110118e10,68.342670267359,33.301611955436925,1.8690160405581742,-0.7878375573627525,1.59475533543305,3812.952283851803,38.39963298420819,0.16447267261403373,-1.3408334183209296,2.028531935126958,73.97856714540528,-5.306574576799584,-1.7156074529862506,2.682221173176643,-17.197488760369193,-1.8414761006233855,3.6239251470397793,-0.9892031983106314,4.738757291923867,5.460754859369935,0.24911923294191646,0.004021166443551969,1.0984928242971275,1.2409198252840312e7,3.0577160945904846e6,-1968.0216398607658,-1.2696393399593,3.7875151833632605e-7,-9.247650557125451e-6,-1.3816735494067503e-5,-1.9625636567299153e-13,0.007363816615573562,8.139212128767504e-8,5.861844567304752,0.0006860973587168276,3.3977033437142244e-8,0.0008740633615151046,0.0011252417547653912,0.1723907472824981,0.01751846507394188,0.01396298604151934,68.342670267359,681.3694089939218,3812.952283851803,440.1111105663809,4.7646647067243054e-8,4.7063687020032136e-11,1.0,10.0,0.0,0.0,-4569.7294100674935,-5.375491769690232e-6,5.088348642323112e-7,904217.7200410159,-2.2772687216110994e-5,-5.359115917201136e-7,-0.00016623520761136206,-1.2127759203488405e-6,-2.580457115246079e-6,-0.06122599948108187,-4.788842381314219e-5,5.562535493704103e-5,-7.763803670710278e-5,0.00013497356629320678,-0.00028927909567422276,-4.827710039806516e-5,6.65222362640969e-5,-9.568150006431108e-5,0.00016816584256072316,-0.0003628106989772436,8.102700507292283e-5,-0.00012260580289771502,0.0002175290213682731,-0.0004704003260504264,-0.00016093580720081228,0.0002894333261767065,-0.0006264547714042706,0.0003936092667322848,-0.0008531073308950476,-0.0011836045199393344
0.016965433009626354,-7.0723096309223665,8112.859130822197,773.0975607081141,8.548753076514723,0.06120394796652346,-222327.42349979575,73.487268661527,9.648976572360647,119.85758537623815,4.889608071161588,10.32030758213771,8.892640999181273,278.46381594959297,2.3629027295727764e10,66.02955834801914,33.30160203337306,1.9344876513263858,-0.8439991006116934,1.7682868462680645,3683.8995921595415,38.39961841268012,0.17023243766766494,-1.4364167470137001,2.2492642796238758,73.97853206243386,-5.4924694581783875,-1.8379069151748681,2.9740838969592653,-17.799928882874788,-1.9727470192623033,4.018258129624557,-1.059714466418079,5.254398260850734,6.0549544210947195,0.24911923294191735,0.004110028157888629,1.098492816795507,1.2409200297446175e7,3.057716847396491e6,-1883.841977286989,-1.269635339220946,4.1515419073867585e-7,-9.900891594875265e-6,-1.4795845134544024e-5,-2.1934564077506927e-13,0.00736366149482653,8.882747461577038e-8,5.861803805667182,0.0007167508532793727,3.6738510709944316e-8,0.0009131143678369753,0.0011755150583785253,0.178339740960155,0.018131229551510825,0.014451995655754614,66.02955834801914,658.3079415088025,3683.8995921595415,425.21527228014713,5.4597124681992e-8,5.5969745763732005e-11,1.0,10.0,0.0,0.0,-4374.261961790448,-5.7995865197339916e-6,5.434192758289504e-7,846826.7842424717,-2.3956383085604904e-5,-5.940850543901912e-7,-0.00017482451783684932,-1.3434256275637119e-6,-2.8584089535982045e-6,-0.06122651971879328,-5.1234674631856656e-5,6.157801544293842e-5,-8.891304269809336e-5,0.00015989598805135234,-0.00035448022126125976,-5.164268106917056e-5,7.364131965559124e-5,-0.0001095799821342193,0.00019922460318249076,-0.0004446052095918127,8.969577554738856e-5,-0.00014042035565487904,0.0002577191420700067,-0.0005764884282935582,-0.00018432570079914224,0.0003429305693498584,-0.0007677978048928649,0.00046639324934694647,-0.0010456788737715087,-0.0014509091395080909
0.01725898253372481,-7.055154817997061,7767.056498697846,756.4412937347464,8.548753036898159,0.0622629579240927,-208264.71029121566,73.48726823994139,9.648974027064437,119.85755081632591,4.8896076403681015,10.320306252400204,8.592713987317419,264.4953311392351,2.2062000069375217e10,63.802520287905864,33.301591487531915,2.0020081861444234,-0.903943182315332,1.9599825638765787,3559.6491063973917,38.39960291077814,0.17617220708289336,-1.538437917550953,2.4931015111481294,73.97849467956297,-5.684182737500335,-1.9684436048558418,3.2964969887149516,-18.42122420845913,-2.1128591923800353,4.453867405680215,-1.1349738779343008,5.824013044605422,6.711349782234342,0.24911923294191834,0.004200527879193057,1.0984928086028871,1.2409202478432374e7,3.057717650588256e6,-1803.5426644534655,-1.2696314678230123,4.549617597457263e-7,-1.0597490813524086e-5,-1.5840274570002616e-5,-2.4505474914117253e-13,0.00736350154326967,9.691198481528968e-8,5.861762494383627,0.0007486577115497227,3.971341718755065e-8,0.0009537620437538088,0.00122784390680629,0.1844686457781754,0.0187631073071813,0.014956301664347825,63.802520287905864,636.1046222375982,3559.6491063973917,410.87372966695625,6.252798188475588e-8,6.644639641498385e-11,1.0,10.0,0.0,0.0,-4187.8049263704015,-6.258593368859192e-6,5.79947678410194e-7,793262.9740785586,-2.5206398894777048e-5,-6.583272917737408e-7,-0.00018389028963231323,-1.4875588030840482e-6,-3.165042497182608e-6,-0.06122705854669726,-5.4799125763745e-5,6.813931450442011e-5,-0.0001017691081832496,0.00018928887007131807,-0.0004340146050445102,-5.522686061497903e-5,8.148834762168861e-5,-0.00012542797888227597,0.00023585621819270707,-0.0005443860664714986,9.92505659500048e-5,-0.0001607346622386053,0.00030512379849479304,-0.0007059150884261886,-0.00021099878635391628,0.00040603612675763247,-0.0009402513724538322,0.0005522565984399281,-0.0012806608586323062,-0.0017771176402704304
0.017556622721246758,-7.038056310773772,7437.056697335891,740.1968446781314,8.548752995329806,0.06333672606899834,-195133.3403518707,73.48726779776601,9.648971310967992,119.8575139994526,4.889607180393115,10.320304833727999,8.303837933302802,251.2699813781435,2.0603534645214466e10,61.657537754483826,33.30158027992648,2.0716518735055476,-0.9679263146120886,2.1717248268332225,3439.9766366355843,38.39958642035848,0.182298469678764,-1.6473335473860824,2.762437964674236,73.97845484693595,-5.881925318590561,-2.1077761699508244,3.6526263512678927,-19.06205809474378,-2.262412194018194,4.9350303917641,-1.215303277712965,6.453194841416426,7.43638595516966,0.24911923294191946,0.004292713169680765,1.098492799655011,1.2409204804917285e7,3.057718507551551e6,-1726.9132607512868,-1.269627716645096,4.98494490524388e-7,-1.1340325848934911e-5,-1.695439176879951e-5,-2.7367763835938694e-13,0.007363336374274166,1.057020153845623e-7,5.861720552930892,0.0007818729517119922,4.291823689427918e-8,0.0009960764716659362,0.0012823185272674382,0.19078362218274034,0.019414787244263234,0.015476457955602414,61.657537754483826,614.719388889248,3439.9766366355843,397.06060568604784,7.157508900901289e-8,7.875764647937833e-11,1.0,10.0,0.0,0.0,-4009.869636813134,-6.755611438406148e-6,6.184935197327113e-7,743246.7390211998,-2.6527390798663922e-5,-7.292643869326672e-7,-0.00019346563144108885,-1.6465461333172047e-6,-3.5032730586533134e-6,-0.06122761662507234,-5.859587335995167e-5,7.537034652343215e-5,-0.0001164236989743711,0.00022393935818799065,-0.0005309786093111589,-5.904367272642526e-5,9.013639605425889e-5,-0.00014349373694363114,0.000279042309147468,-0.0006660401890478899,0.00010978026609265074,-0.00018389284673090263,0.0003610144941040207,-0.0008637265051885311,-0.00024140723266923876,0.0004804444830772065,-0.0011505463306306842,0.0006535074876234054,-0.0015672352253485967,-0.002174991914571685
0.017556622721246758,-7.038056310773772,7437.056697335891,740.1968446781314,8.548752995329806,0.06333672606899834,-195133.3403518707,73.48726779776601,9.648971310967992,119.8575139994526,4.889607180393115,10.320304833727999,8.303837933302802,251.2699813781435,2.0603534645214466e10,61.657537754483826,33.30158027992648,2.0716518735055476,-0.9679263146120886,2.1717248268332225,3439.9766366355843,38.39958642035848,0.182298469678764,-1.6473335473860824,2.762437964674236,73.97845484693595,-5.881925318590561,-2.1077761699508244,3.6526263512678927,-19.06205809474378,-2.262412194018194,4.9350303917641,-1.215303277712965,6.453194841416426,7.43638595516966,0.24911923294191946,0.004292713169680765,1.098492799655011,1.2409204804917285e7,3.057718507551551e6,-1726.9132607512868,-1.269627716645096,4.98494490524388e-7,-1.1340325848934911e-5,-1.695439176879951e-5,-2.7367763835938694e-13,0.007363336374274166,1.057020153845623e-7,5.861720552930892,0.0007818729517119922,4.291823689427918e-8,0.0009960764716659362,0.0012823185272674382,0.19078362218274034,0.019414787244263234,0.015476457955602414,61.657537754483826,614.719388889248,3439.9766366355843,397.06060568604784,7.157508900901289e-8,7.875764647937833e-11,1.0,10.0,0.0,0.0,-4009.869636813134,-6.755611438406148e-6,6.184935197327113e-7,743246.7390211998,-2.6527390798663922e-5,-7.292643869326672e-7,-0.00019346563144108885,-1.6465461333172047e-6,-3.5032730586533134e-6,-0.06122761662507234,-5.859587335995167e-5,7.537034652343215e-5,-0.0001164236989743711,0.00022393935818799065,-0.0005309786093111589,-5.904367272642526e-5,9.013639605425889e-5,-0.00014349373694363114,0.000279042309147468,-0.0006660401890478899,0.00010978026609265074,-0.00018389284673090263,0.0003610144941040207,-0.0008637265051885311,-0.00024140723266923876,0.0004804444830772065,-0.0011505463306306842,0.0006535074876234054,-0.0015672352253485967,-0.002174991914571685
0.017858468612097667,-7.0210097247674925,7122.016637491159,724.3490360722092,8.548752951703799,0.06442566746846412,-182866.07938086643,73.48726733377427,9.648968412547385,119.85747477510077,4.889606689237469,10.32030332014243,8.02550697059895,238.74311137618707,1.924548142031306e10,59.59085456048462,33.30156837037898,2.1434953695627805,-1.0362226336426106,2.4055915464184694,3324.6726184805375,38.39956887976328,0.1886179219069442,-1.763570258716706,3.059916743589852,73.97841240499359,-6.085915019486971,-2.256501648445121,4.045966821138202,-19.72313628852901,-2.422046794062634,5.466468922854116,-1.3010465976511072,7.148117966142277,8.23717752477721,0.24911923294192068,0.004386632113899156,1.0984927898815444,1.2409207286632946e7,3.0577194219017057e6,-1653.7579498936925,-1.269624077076727,5.461031514058887e-7,-1.2132465864776618e-5,-1.8142858681386453e-5,-3.0554126911226654e-13,0.00736316558832371,1.1525885918419563e-7,5.861677900745391,0.000816453980323568,4.6370740425923075e-8,0.001040130775644638,0.0013390330633629047,0.1972910054742928,0.0200869805428482,0.016013036527474517,59.59085456048462,594.1147927371927,3324.6726184805375,383.7517114490147,8.189298535384833e-8,9.321048069569242e-11,1.0,10.0,0.0,0.0,-3840.001386264654,-7.294029224500936e-6,6.591276101060252e-7,696521.9629680524,-2.7924398696695452e-5,-8.075870910911187e-7,-0.000203586357674373,-1.821897103330996e-6,-3.876311125676312e-6,-0.06122819465194017,-6.263991328161542e-5,8.333828750747804e-5,-0.00013312387302000887,0.00026477156035114587,-0.0006491293895359184,-6.310803763118501e-5,9.966581586511835e-5,-0.0001640820230070298,0.00032993537763154903,-0.0008142843603379962,0.0001213826073953109,-0.00021028591245290552,0.000426884227744516,-0.0010560469290072595,-0.0002760648400348528,0.0005681455375598251,-0.0014068525775718327,0.0007728568276511186,-0.0019165486149598325,-0.0026600269117417166
0.018164634965165186,-7.004010982569136,6821.15065786586,708.8836353634304,8.54875290590751,0.06553019617865452,-171401.24022725027,73.48726684665277,9.648965319494414,119.85743298254276,4.889606164762751,10.320301705259654,7.757247546330055,226.87331836045053,1.7980383048706673e10,57.59895445456713,33.301555716415194,2.2176178217832763,-1.1091250904120573,2.66387653292108,3213.5408739770246,38.39955022363171,0.19513747263324854,-1.887646707045124,3.388455574753213,73.97836718387842,-6.296376756159712,-2.4152580637466077,4.480376355464651,-20.405187518758883,-2.592447742131643,6.053395441878439,-1.392571344623358,7.915598245140808,9.121578226906413,0.24911923294192204,0.0044823333263681805,1.0984927792054981,1.2409209933965202e7,3.057720397498807e6,-1583.8942556576185,-1.26962054096715,5.981719239254551e-7,-1.2977183858585427e-5,-1.9410650471222023e-5,-3.410093260836472e-13,0.007362988771665778,1.2564916861535667e-7,5.8616344569548415,0.000852460685044528,5.0090084718697484e-8,0.0010860012394477143,0.0013980857270780849,0.20399730841083952,0.02078042122673523,0.016566627964295925,57.59895445456713,574.2557771948378,3213.5408739770246,370.92440319710414,9.365742620656113e-8,1.1016169336049288e-10,1.0,10.0,0.0,0.0,-3677.7764456846553,-7.877552208047502e-6,7.019169564833717e-7,652853.6619821868,-2.940288124170077e-5,-8.940574929789754e-7,-0.00021429123419364977,-2.015273928358347e-6,-4.2876919849263146e-6,-0.06122879336440397,-6.694719485899237e-5,9.2116991147603e-5,-0.00015215026752707676,0.0003128701556392803,-0.0007930245894111985,-6.74358140439709e-5,0.00011016494612541782,-0.00018753904748165844,0.0003898882778935001,-0.000994840755478035,0.00013416502846865186,-0.0002403580672935444,0.0005044857288862427,-0.0012903068593734467,-0.0003155553618248769,0.0006714756498752235,-0.001719083940020587,0.0009134879279880095,-0.0023421290410733813,-0.0032510308571299935
0.018475236186718726,-6.987056301658073,6533.725650642092,693.7872839029329,8.548752857821045,0.06665072498640867,-160682.15019007187,73.48726633499436,9.648962018665427,119.85738845017143,4.889605604681859,10.320299982264348,7.4986158002942895,215.6221642263049,1.6801406603858696e10,55.67854165987326,33.30154227316035,2.294100910246744,-1.1869466948629988,2.9491118287400226,3106.39752582027,38.39953038270985,0.201864245842405,-2.0200957006150086,3.751275216205523,73.97831900282122,-6.5135426631612745,-2.5847271362894246,4.9601135942110455,-21.108963884775456,-2.774346675913287,6.701563749551109,-1.4902701539641092,8.763159373496048,10.098257393752117,0.24911923294192356,0.004579865928692004,1.098492767542598,1.240921275799547e7,3.057721438463528e6,-1517.151909438831,-1.2696171005810073,6.551215688665799e-7,-1.3877969422783041e-5,-2.0763075510139117e-5,-3.8048633157005365e-13,0.007362805495009021,1.369454192441263e-7,5.861590140139444,0.0008899555189871777,5.4096919129761955e-8,0.0011337674138462803,0.0014595789370327936,0.21090922159111375,0.02149586651933574,0.017137841746737683,55.67854165987326,555.1094837872502,3106.39752582027,358.55745697427926,1.0706826932977956e-7,1.300257770392549e-10,1.0,10.0,0.0,0.0,-3522.799434066478,-8.51023289843915e-6,7.469233818254167e-7,612025.954806817,-3.0968753744747246e-5,-9.895163390132816e-7,-0.0002256222439176139,-2.2285067872448057e-6,-4.741308114188474e-6,-0.0612294135399397,-7.15346760033957e-5,0.00010178763844169097,-0.00017382160850825518,0.00036950801255492845,-0.0009681912464250289,-7.204385225087023e-5,0.00012173089127827673,-0.0002142580338620714,0.00046048869818197155,-0.0012146491968980616,0.00014824561828627068,-0.00027461387945065005,0.0005958761977627636,-0.001575519033218092,-0.00036054191960815593,0.0007931773811793231,-0.0020992669828927275,0.0010791380399253867,-0.002860390026142838,-0.003970827418729516
0.018790386477225945,-6.970142171082472,6259.056472720206,679.0474214256228,8.54875280731664,0.06778766593892133,-150656.66984279398,73.48726579729016,9.648958496024596,119.85734099475646,4.889605006548543,10.320298143880581,7.249195011088643,204.95390970931072,1.5702282548150606e10,53.826521910907694,33.30152799322353,2.3730289436840843,-1.2700218945548847,3.264092535079465,3003.069939370285,38.399509283639716,0.20880558803240545,-2.161486549310839,4.151931036742607,73.97826766946082,-6.737652370167421,-2.76563728869934,5.489879616408137,-21.83524174941253,-2.9685253442192523,7.417325420721557,-1.5945625104684689,9.69910668093538,11.176784931979807,0.24911923294192526,0.004679279595283922,1.0984927548005883,1.2409215770546995e7,3.057722549194678e6,-1453.3717842200347,-1.2696137485557808,7.174129284002412e-7,-1.4838542887225879e-5,-2.2205797537111434e-5,-4.244222454120781e-13,0.007362615312075543,1.492264209515008e-7,5.861544868075449,0.0009290036143418095,5.841350230377789e-8,0.0011835122612329967,0.001523619504735653,0.21803361859303808,0.02223409771074468,0.01772730697150019,53.826521910907694,536.6450630911173,3003.069939370285,346.6309465093928,1.22352759040237e-7,1.532840471458874e-10,1.0,10.0,0.0,0.0,-3374.700842897095,-9.196504171673748e-6,7.942019468579917e-7,573840.2296996828,-3.262843085636522e-5,-1.094891164208584e-6,-0.00023762488608095001,-2.4636106925896254e-6,-5.241445054525188e-6,-0.061230055998264254,-7.64203842979135e-5,0.00011243945525393486,-0.0001984998317018114,0.00043617854555929095,-0.001181330130188933,-7.695005295231828e-5,0.00013447037964018656,-0.00024468554375642066,0.00054359956207557,-0.0014821239648028586,0.0001637541578430114,-0.0003136264050547943,0.000703469735128235,-0.0019226124018118017,-0.00041177769811278275,0.0009364695158836788,-0.00256198739766961,0.0012741939503088224,-0.0034912409131498097,-0.004847105944124074
0.01911019981455348,-6.95326533831802,5996.501972552055,664.6522250479211,8.548752754258034,0.06894143028314245,-141276.77077837934,73.48726523192126,9.648954736585187,119.85729042067447,4.889604367746509,10.320296182341657,7.008593424828935,194.83528228978204,1.467725117449068e10,52.03998633128057,33.301512826586254,2.454488918571569,-1.3587080046582802,3.611904060756149,2903.3958231629845,38.399486848750136,0.21596907221730804,-2.312427501325512,4.594347676425221,73.97821297915048,-6.968953174144262,-2.958766763215803,6.0748637702248205,-22.584822293431454,-3.17581895008665,8.207691724829042,-1.7058965320892658,10.73260809385627,12.367724587649851,0.24911923294192714,0.004780624548542285,1.0984927408784757,1.2409218984232595e7,3.0577237343873344e6,-1392.404971545512,-1.2696104778650088,7.855507294672376e-7,-1.5862869859635942e-5,-2.3744858513414962e-5,-4.73317560484504e-13,0.007362417758219146,1.6257786753278302e-7,5.861498557513173,0.0009696728810705121,6.30638259408565e-8,0.0012353222811913565,0.0015903187963383076,0.2253775575450776,0.022995920677316248,0.018335672795542456,52.03998633128057,518.8335139978183,2903.3958231629845,335.1261393928017,1.3976924576961758e-7,1.8049516837915597e-10,1.0,10.0,0.0,0.0,-3233.134892705159,-9.941215470266189e-6,8.437990907196298e-7,538113.535748453,-3.438887258770241e-5,-1.2112052063567402e-6,-0.0002503484986437981,-2.722803909965626e-6,-5.79282057592791e-6,-0.06123072160304419,-8.162347894049798e-5,0.00012417049291071238,-0.00022659587014722186,0.0005146335450891935,-0.001440562666485286,-8.217342668767163e-5,0.00014850069733609073,-0.0002793286260969594,0.0006414062695434432,-0.0018074641653628802,0.0001808332530983243,-0.00035804637610163496,0.0008300986584537993,-0.0023448358276848564,-0.00047011803683168603,0.0011051289675505283,-0.0031249296881757102,0.0015038038219382076,-0.004258824900931382,-0.005913449869731075
0.019434789994792298,-6.93642279380654,5745.461356470403,650.5905507468955,8.54875269849976,0.07011242861304054,-132498.15706193485,73.48726463714928,9.648950724346475,119.85723651908044,4.889603685477689,10.320294089357743,6.776442241374373,185.23526571705844,1.3721014708525024e10,50.31619648095492,33.30149672048672,2.5385705942391374,-1.4533867457672702,3.995952229741461,2807.2223946699787,38.39946299583653,0.22336250317795353,-2.4735683638366286,5.082857343415923,73.97815471421772,-7.207700257580312,-3.164946974503815,6.7207943112448945,-23.358532218779157,-3.39711974601688,9.08040204267143,-1.8247508869705915,11.873783590647145,13.682736991548868,0.24911923294192925,0.004883951572398033,1.0984927256656989,1.2409222412505852e7,3.05772499905232e6,-1334.11193738143,-1.2696072817842072,8.600877541835868e-7,-1.6955176799352674e-5,-2.5386703137521278e-5,-5.277289748298403e-13,0.007362212348976766,1.7709293562068066e-7,5.8614511239564155,0.0010120341163591012,6.807374870362712e-8,0.001289287649751901,0.0016597929120211546,0.23294828391804775,0.02378216654952546,0.018963609000687314,50.31619648095492,501.64753463634764,2807.2223946699787,324.02540078431235,1.5961140733574645e-7,2.123073069970052e-10,1.0,10.0,0.0,0.0,-3097.777572803792,-1.0749672563036498e-5,8.957504857120773e-7,504677.1407132275,-3.625763511346857e-5,-1.3395872456721097e-6,-0.0002638466141881456,-3.0085282145559426e-6,-6.400627749646397e-6,-0.06123141126387384,-8.716431666471506e-5,0.00013708848388361867,-0.00025857620846087253,0.0006069274334155357,-0.0017557293492020292,-8.773415695417063e-5,0.0001639507120859458,-0.00031876291430002273,0.00075647196883847,-0.0022030288612339497,0.00019963957667555485,-0.0004086126080499215,0.0009790852540587046,-0.002858246104331997,-0.0005365341283186298,0.0013035866441407718,-0.003809529721733226,0.001774008121925409,-0.005192411631973671,-0.007210580786078542
0.01976427072163479,-6.9196117539316635,5505.370877920909,636.8518779003904,8.548752639886365,0.07130107119199469,-124279.92603806902,73.48726401110625,9.648946442225917,119.85717906701585,4.889602956749584,10.320291856081075,6.552393758360726,176.1249095634596,1.2828694482810427e10,48.652570575256576,33.30147961929964,2.625366583313502,-1.5544658981477295,4.419996557520162,2714.405611432999,38.39943763792901,0.23099392387903422,-2.6456033224462683,5.622242141571993,73.97809264317415,-7.454156950936037,-3.3850661167261498,7.433994370502414,-24.157224594619052,-3.6333809015168237,10.043999484154527,-1.9516368542869234,13.133804071433522,15.134693544937129,0.24911923294193158,0.00498931204188871,1.098492709041217,1.2409226069716057e7,3.057726348537118e6,-1278.3617530018391,-1.2696041538593714,9.416294138263428e-7,-1.8119967701412343e-5,-2.713820514676778e-5,-5.882757074420022e-13,0.007361998578546704,1.9287293762484847e-7,5.861402481442628,0.0010561611250448698,7.347114115635114e-8,0.001345502372610528,0.0017321628833661732,0.2407532344554818,0.024593692521799673,0.01961180667373723,48.652570575256576,485.0613849786083,2714.405611432999,313.31210466699594,1.8221303960825762e-7,2.494721565717544e-10,1.0,10.0,0.0,0.0,-2968.3248552624727,-1.1627681222164885e-5,9.50078567457011e-7,473375.2388093653,-3.824292684031002e-5,-1.4812824691145362e-6,-0.0002781773526764202,-3.3234711727042694e-6,-7.07058232583207e-6,-0.0612321259385243,-9.306452189422035e-5,0.00015131177987026545,-0.00029497030489326307,0.0007154690293467501,-0.002138750290596187,-9.365366724511999e-5,0.00018096199559219863,-0.00036364179650016936,0.0008918022140809313,-0.0026837903720787187,0.00022034522887364166,-0.00046616378830891355,0.0011543257283956692,-0.00348229777764302,-0.0006121285358178397,0.0015370396351514761,-0.004641763575772843,0.0020918928741626053,-0.0063274764685123325,-0.00878786307459679
0.020098755633856304,-6.902829648150893,5275.700898141433,623.4262612929105,8.54875257825156,0.07250776805185818,-116584.2666851275,73.48726335178341,9.648941871987667,119.8571178264677,4.8896021783618755,10.320289473069312,6.336119734228018,167.47715973848648,1.1995792883597727e10,47.04667132997084,33.30146146441757,2.714972429209595,-1.6623810478169738,4.888186891680676,2624.809492920575,38.39941068305686,0.23887162054107072,-2.829273917610166,6.217780677368508,73.97802651989281,-7.708594959082665,-3.6200729714162225,8.22144358097615,-24.981779586070143,-3.8856205854583012,11.107914151127364,-2.0871004975940566,14.525000222601173,16.737801812728176,0.2491192329419342,0.005096757933678401,1.0984926908725163,1.2409229971165946e7,3.0577277885478926e6,-1225.0314121666183,-1.2696010878788195,1.0308387383261565e-6,-1.9362041583438216e-5,-2.9006694955486587e-5,-6.556465111620073e-13,0.007361775918255799,2.1002802840749003e-7,5.8613525423383726,0.0011021308370024892,7.928604087487468e-8,0.001404064434449025,0.0018075548657257592,0.24880003967594502,0.02543138253946271,0.020280978790792836,47.04667132997084,469.0507656566309,2624.809492920575,302.97055557259586,2.0795348510423365e-7,2.9286110810368534e-10,1.0,10.0,0.0,0.0,-2844.4911092660395,-1.2581594909535493e-5,1.0067896790588186e-6,444063.8015384622,-4.035366961609857e-5,-1.6376644196842101e-6,-0.0002934038500490977,-3.6705905447084876e-6,-7.808974621181917e-6,-0.06123286663523619,-9.93470594290447e-5,0.00016697037530838667,-0.0003363789821741097,0.0008430820444451522,-0.002604060593555461,-9.995469026517176e-5,0.0001996900481651712,-0.00041470678397721386,0.0010509205385669726,-0.0032678817157521982,0.00024313922231152435,-0.0005316518069696744,0.001360388350559264,-0.004240555595719701,-0.0006981527431976788,0.0018115823911589348,-0.005653100607853302,0.0024657688958014488,-0.007707004777347296,-0.010705122697606099
0.02043835838194153,-6.886074104420999,5055.953195134035,610.3042852636959,8.548752513417279,0.07373292926928024,-109376.18812549196,73.48726265701903,9.648936994165817,119.85705254335642,4.889601346891998,10.320286930246192,6.127309871263389,159.26670442644493,1.1218159176405342e10,45.49619469757673,33.30144219412851,2.807486699290006,-1.777597463312646,5.405103896415221,2538.30549210279,38.39938203400137,0.2470041288567564,-3.025372244310564,6.875299556310626,73.97795608273128,-7.971294633096131,-3.870981000912943,9.090846169353453,-25.83310532926079,-4.154926354112112,12.28255513537846,-2.2317249989970667,16.060982801054763,18.507744064017945,0.24911923294193708,0.005206341852794722,1.0984926710145189,1.240923413317359e7,3.057729325173116e6,-1174.0052059889401,-1.269598077846962,1.128441845478868e-6,-2.0686511198199668e-5,-3.099998927800044e-5,-7.306074795758694e-13,0.007361543814939134,2.2867797537837308e-7,5.861301217132611,0.001150023436021594,8.555082024727447e-8,0.0014650759628700325,0.0018861003494214262,0.25709652751349454,0.026296148130598565,0.02097186091977779,45.49619469757673,453.5927056643583,2538.30549210279,292.9859160456485,2.3726379054608498e-7,3.434838967626474e-10,1.0,10.0,0.0,0.0,-2726.0076494433592,-1.3618367130809109e-5,1.0658707974262584e-6,416609.5434115637,-4.259956625236274e-5,-1.8102481853333352e-6,-0.000309594730994584,-4.053141109910952e-6,-8.62272655674842e-6,-0.06123363441529571,-0.00010603631165579716,0.0001842070284378052,-0.0003834839227059233,0.0009930757972805872,-0.0031691360229933307,-0.00010666134128515094,0.00022030564008255777,-0.0004727992456047325,0.0012379568040776646,-0.003977257680921395,0.000268229107728574,-0.0006061568460636546,0.0016026282081589628,-0.005161555009351736,-0.0007960270224873743,0.0021343601429924157,-0.006881654847929845,0.002905381468243205,-0.00938306802337653,-0.013034845597668373
0.02043835838194153,-6.886074104420999,5055.953195134035,610.3042852636959,8.548752513417279,0.07373292926928024,-109376.18812549196,73.48726265701903,9.648936994165817,119.85705254335642,4.889601346891998,10.320286930246192,6.127309871263389,159.26670442644493,1.1218159176405342e10,45.49619469757673,33.30144219412851,2.807486699290006,-1.777597463312646,5.405103896415221,2538.30549210279,38.39938203400137,0.2470041288567564,-3.025372244310564,6.875299556310626,73.97795608273128,-7.971294633096131,-3.870981000912943,9.090846169353453,-25.83310532926079,-4.154926354112112,12.28255513537846,-2.2317249989970667,16.060982801054763,18.507744064017945,0.24911923294193708,0.005206341852794722,1.0984926710145189,1.240923413317359e7,3.057729325173116e6,-1174.0052059889401,-1.269598077846962,1.128441845478868e-6,-2.0686511198199668e-5,-3.099998927800044e-5,-7.306074795758694e-13,0.007361543814939134,2.2867797537837308e-7,5.861301217132611,0.001150023436021594,8.555082024727447e-8,0.0014650759628700325,0.0018861003494214262,0.25709652751349454,0.026296148130598565,0.02097186091977779,45.49619469757673,453.5927056643583,2538.30549210279,292.9859160456485,2.3726379054608498e-7,3.434838967626474e-10,1.0,10.0,0.0,0.0,-2726.0076494433592,-1.3618367130809109e-5,1.0658707974262584e-6,416609.5434115637,-4.259956625236274e-5,-1.8102481853333352e-6,-0.000309594730994584,-4.053141109910952e-6,-8.62272655674842e-6,-0.06123363441529571,-0.00010603631165579716,0.0001842070284378052,-0.0003834839227059233,0.0009930757972805872,-0.0031691360229933307,-0.00010666134128515094,0.00022030564008255777,-0.0004727992456047325,0.0012379568040776646,-0.003977257680921395,0.000268229107728574,-0.0006061568460636546,0.0016026282081589628,-0.005161555009351736,-0.0007960270224873743,0.0021343601429924157,-0.006881654847929845,0.002905381468243205,-0.00938306802337653,-0.013034845597668373
0.02078319274628496,-6.869342933513984,4845.658508416148,597.4770204052381,8.548752445192616,0.0749769653919666,-102623.27534863866,73.48726192448487,9.64893178798192,119.85698294644698,4.889600458679588,10.320284216859276,5.925670418245083,151.4698343147436,1.0491958816094244e10,43.99895949154448,33.30142174349023,2.9030110931772515,-1.9006121135623277,5.975803797298445,2454.771916572614,38.39935158803683,0.2554002412749076,-3.2347443928331256,7.601230298466123,73.97788105359693,-8.242545286060912,-4.138872750196764,10.050706213402123,-26.71213894824859,-4.4424598692281245,13.579412198015387,-2.3861331666459895,17.756775574969367,20.4618303825605,0.2491192329419403,0.0053181170736131145,1.0984926493083857,1.240923857313877e7,3.057730964908933e6,-1125.1741525821326,-1.2695951179598837,1.2352339373413757e-6,-2.2098823062414072e-5,-3.312642288754184e-5,-8.140107401670076e-13,0.007361301689224956,2.4895299803409126e-7,5.861248414227132,0.0011999225004907695,9.230036808093707e-8,0.00152864340734442,0.00196793639028654,0.26565072802767725,0.02718892937817529,0.021685212037648727,43.99895949154448,438.6654589133518,2454.771916572614,283.3441398265208,2.7063369115773985e-7,4.025100991456303e-10,1.0,10.0,0.0,0.0,-2612.621411406666,-1.4745608923395844e-5,1.1272857865636885e-6,390888.9913494914,-4.499117500619949e-5,-2.0007049601169197e-6,-0.0003268246304008938,-4.47470415943809e-6,-9.519454367558245e-6,-0.0612344303958988,-0.00011315816056329012,0.00020317848927965275,-0.00043705841247137405,0.0011693278560772355,-0.0038551275407154215,-0.00011379919587614522,0.0002429962808968838,-0.0005388736871287617,0.001457750467100999,-0.004838492914443477,0.00029584275444968794,-0.0006909044579082246,0.001887321365114084,-0.006279841231668955,-0.0009073629232870967,0.002513748300561302,-0.008373575648413636,0.0034221555707371005,-0.011418727876810936,-0.015864834347763528
0.021133372631312784,-6.852634120236945,4644.374393634238,584.9359886533265,8.548752373372693,0.0762402874172589,-96295.47215117245,73.48726115167166,9.64892623125895,119.85690874621153,4.889599509810176,10.320281321435909,5.730922975891515,144.0643192071641,9.813646171942003e9,42.55289851651252,33.301400044211405,3.001650520615532,-2.0319557769660763,6.605867551408167,2374.0934336829378,38.399319236674025,0.2640690113087737,-3.458294045901289,8.402671883091267,73.97780113698738,-8.52264542351935,-4.424904448678289,11.110410342629294,-27.619847294480614,-4.74946182959564,15.011167505398973,-2.5509900522900937,19.62896141096296,22.619166908673577,0.24911923294194388,0.005432137541449857,1.0984926255802154,1.2409243309611935e7,3.057732714685581e6,-1078.435498684411,-1.2695922025839295,1.352085821053188e-6,-2.3604778198410666e-5,-3.539488161815273e-5,-9.068040930020254e-13,0.007361048933833125,2.7099467321524015e-7,5.861194039748257,0.0012519151323295888,9.957228283416672e-8,0.0015948777031564024,0.002053205820914481,0.27447087507128354,0.028110695605447662,0.022421815121464996,42.55289851651252,424.2484158019642,2374.0934336829378,274.0319147319236,3.086195144264873e-7,4.712938775449044e-10,1.0,10.0,0.0,0.0,-2504.0937944349744,-1.5971651416486965e-5,1.1909710863250583e-6,366787.65777232294,-4.753999055396685e-5,-2.2108780255068523e-6,-0.00034517475996461745,-4.9392197078519784e-6,-1.0507537092805797e-5,-0.06123525575293049,-0.00012074007133539721,0.00022405683494729426,-0.0004979794676366509,0.001376380503673133,-0.004687626643574952,-0.00012139536874230549,0.00026796781719499703,-0.0006140127414156686,0.0017159711336096261,-0.00588374466567641,0.00032623028597079517,-0.0007872848470646759,0.002221821512299908,-0.007637222935724986,-0.0010339886674980232,0.002959561979735662,-0.010184726023391742,0.00402948236859358,-0.013890334863483709,-0.019301416186409993
0.021489012275265514,-6.8359458050010256,4451.683153851971,572.6731237560642,8.54875229773737,0.07752330754867828,-90364.88172301269,73.48726033587268,9.648920300326205,119.85682963357014,4.889598496097148,10.320278231734532,5.5428032925071715,137.0292917977155,9.179939577806833e9,41.156049625663144,33.3013770245202,3.1035132429988734,-2.17219537159464,7.301455481184308,2296.1605716217646,38.3992848653768,0.2730197631018578,-3.696986453453917,9.287460243205608,73.97771601893018,-8.811903155967387,-4.730311095056928,12.280319628776642,-28.557228275241233,-5.077257419766163,16.591819781378998,-2.72700584118604,21.695844592545598,25.000842763585066,0.24911923294194785,0.005548457944854627,1.098492599639603,1.2409248362370426e7,3.0577345818965835e6,-1033.6922391111134,-1.2695893262341422,1.4799511108009248e-6,-2.521055504687631e-5,-3.7814838821959945e-5,-1.0100417863064026e-12,0.00736078491164153,2.9495693235196964e-7,5.861137997326737,0.001306092123529706,1.0740708519460937e-7,0.001663894483224894,0.0021420575235634683,0.28356541334446217,0.0290624466556373,0.023182478217212647,41.156049625663144,410.32201405872956,2296.1605716217646,265.03660506663533,3.518531583467989e-7,5.514025145600957e-10,1.0,10.0,0.0,0.0,-2400.199545562487,-1.730561508364361e-5,1.256830827364404e-6,344199.2809211694,-5.025853454191673e-5,-2.442800490282593e-6,-0.0003647335420141965,-5.451022110239355e-6,-1.1596192306663526e-5,-0.06123611172445155,-0.00012881118467316695,0.00024703094103533773,-0.0005672415751478422,0.0016195534948360698,-0.00569758892355752,-0.00012947860077135856,0.0002954461932005854,-0.000699444155988602,0.0020192594947067424,-0.007151914735007725,0.00035966621233683325,-0.0008968747248330064,0.0026147431397250784,-0.009284285685810068,-0.0011779779359410117,0.0034833010619725073,-0.012382709219824055,0.00474305436857818,-0.01689030473573127,-0.023473318892888402
0.021850226159886642,-6.819276280481201,4267.190130112775,560.680745605402,8.548752218049865,0.07882643886976905,-84805.59206088148,73.48725947416648,9.648913969922843,119.85674527861163,4.88959741306328,10.320274934695362,5.361060331592548,130.3451485409142,8.587799425944406e9,39.806548797507126,33.30135260905247,3.208710934387732,-2.3219363264038075,8.069366999370262,2220.8693331539266,38.39924835329867,0.2822620935354796,-3.9518524787555207,10.264244236115474,73.97762536593434,-9.110636384151883,-5.056411633304242,13.571870039468084,-29.52531144473922,-5.427261855031363,18.336820029126784,-2.9149387874177495,23.977628261725403,27.630134374837166,0.2491192329419523,0.005667133690989126,1.0984925712780862,1.2409253752495335e7,3.0577365744282966e6,-990.8527196519635,-1.2695864835567032,1.619874000026972e-6,-2.6922732448605654e-5,-4.039639213431748e-5,-1.1248964184850136e-12,0.007360508953881381,3.2100712597297445e-7,5.861080187924496,0.001362548084811978,1.1584844071176895e-7,0.001735814241625253,0.002234646640904585,0.29294299789279926,0.030045213416625607,0.023968034908780775,39.806548797507126,396.86766971904154,2220.8693331539266,256.3462070396768,4.0105222835278413e-7,6.446491968388711e-10,1.0,10.0,0.0,0.0,-2300.7258374354333,-1.8757484487969315e-5,1.324731201438428e-6,323025.15976092115,-5.3160452836070466e-5,-2.698714655505203e-6,-0.00038559728963954683,-6.014878718552724e-6,-1.2795558310462151e-5,-0.06123699961369605,-0.00013740240703699776,0.00027230807019061967,-0.000645972161839152,0.0019050754846220088,-0.006922446812528944,-0.00013807934341805998,0.0003256793516290282,-0.0007965599203310994,0.002375391624208535,-0.00869004965696135,0.00039645173161531827,-0.0010214619210079225,0.0030761751200119817,-0.011282216083685459,-0.0013416822917656566,0.004098436014280938,-0.015049312018329892,0.0055812564241065985,-0.020530466749837432,-0.02853634648485307
0.02221712934324721,-6.802623969143833,4090.521928932919,548.9515227933259,8.548752134055155,0.08015009654438417,-79593.51148356887,73.4872585633969,9.648907213087734,119.85665532913053,4.88959625591973,10.320271416384044,5.1854552095451165,123.9934516928564,8.034407682027513e9,38.502622248043664,33.301326718714414,3.3173588679065933,-2.481825283729582,8.91710738241943,2148.120755544436,38.39920957297114,0.29180588492077514,-4.223993210137091,11.342570579700721,73.97752882378114,-9.419173342023461,-5.404614852201441,14.997684747235178,-30.525159752998547,-5.800986701185345,20.26322327065655,-3.115598557909516,26.496612799005884,30.53273389825198,0.24911923294195723,0.0057882210202116,1.0984925402674097,1.240925950245943e7,3.057738700693663e6,-949.8302253416955,-1.2695836693092755,1.7729979189059177e-6,-2.8748315980854996e-5,-4.31503055177182e-5,-1.2526723058767736e-12,0.007360220357922208,3.4932721058926495e-7,5.861020509593951,0.0014213816457862853,1.2494340935487762e-7,0.0018107625881563058,0.002331134904007187,0.3026125044570912,0.031060059517234347,0.02477934572653833,38.502622248043664,383.86769848468697,2148.120755544436,247.94929796860654,4.570315735386941e-7,7.53130840199585e-10,1.0,10.0,0.0,0.0,-2205.471312212944,-2.0338191780168366e-5,1.394494132433574e-6,303173.52737494104,-5.6260625793837946e-5,-2.981093646967922e-6,-0.0004078709784251498,-6.636032914905262e-6,-1.4116785631333807e-5,-0.06123792079331694,-0.00014654651509096283,0.0003001156351878189,-0.0007354491536081117,0.002240237704004941,-0.00840745204703386,-0.00014722985666986278,0.00035893934336641154,-0.0009069379803521011,0.002793471116000602,-0.01055503020935553,0.0004369172836706614,-0.0011630733290902825,0.003617930538215728,-0.013705003354206532,-0.0015277680002637804,0.004820742299526368,-0.018283454396446113,0.006565623331898995,-0.02494610707217278,-0.03467902737261311
0.022589837276270237,-6.785987425434518,3921.32506878117,537.4784551316786,8.548752045478322,0.0814946971542506,-74706.22761416377,73.48725760015249,9.64890000105122,119.85655940918708,4.889595019545121,10.320267661936375,5.015760482977831,117.95684969170304,7.517150207723716e9,37.242581138935215,33.3012992705824,3.429575956959203,-2.652552766633819,9.852960337567266,2077.820615318363,38.39916839003667,0.3016613044455612,-4.514584514990937,12.532976158385573,73.97742601638015,-9.737852729237348,-5.776425210793225,16.571696183596707,-31.55786996323683,-6.200046112653722,22.389853452798185,-3.329849524021818,29.277411412062314,33.736997432168025,0.2491192329419627,0.005911776952122213,1.0984925063576694,1.2409265636212828e7,3.0577409696652745e6,-910.5426660360492,-1.2695808783466167,1.9405747967218116e-6,-3.0694763412114856e-5,-4.608805022111201e-5,-1.3948201846606888e-12,0.007359918385343578,3.8011500120836573e-7,5.860958857317911,0.0014826955824976985,1.3474270221253836e-7,0.001888870410356343,0.0024316908412039366,0.3125830264721477,0.03210808166419194,0.025617298473480175,37.242581138935215,371.30526296534657,2077.820615318363,239.83500220143387,5.207162784208343e-7,8.792714596727997e-10,1.0,10.0,0.0,0.0,-2114.24535141823,-2.2059705999330686e-5,1.4658899757040216e-6,284559.0137547122,-5.957528522030694e-5,-3.292664885212629e-6,-0.0004316690639880673,-7.320250482368287e-6,-1.557213561594637e-5,-0.06123887670861198,-0.00015627825280872465,0.0003307030867728984,-0.0008371206866615775,0.002633572803347439,-0.010207291272116017,-0.0001569642989604656,0.0003955245864959387,-0.0010323666181750618,0.003284152725145844,-0.012815605012751419,0.0004814252836011215,-0.0013240062878998988,0.004253837556143317,-0.016642089964347136,-0.0017392573833393294,0.005668689823273357,-0.02220474184507034,0.007721372892734236,-0.030300839862598378,-0.042129420919547175
0.022968466134071084,-6.76936531498813,3759.264502025537,526.2548416322096,8.548751952022597,0.08286065989370178,-70122.87220724458,73.48725658074244,9.648892303110182,119.85645711744226,4.889593698461509,10.320263655494465,4.851759257410626,112.2189958274537,7.033599977657812e9,36.02481495931007,33.30127017777138,3.545484951674545,-2.834856250690222,10.886069272816092,2009.879059019747,38.39912466292238,0.3118388167053886,-4.8248822845747,13.847091399390598,73.97731654442859,-10.06702428653489,-6.173449547499313,18.309282731403858,-32.624574502885295,-6.626164016575088,24.737488130783987,-3.558614551023876,32.347191576243375,37.274222975505225,0.2491192329419688,0.006037859401834419,1.0984924692752358,1.2409272179282185e7,3.057743390913566e6,-872.9122330852788,-1.2695781056031914,2.1239754028622523e-6,-3.2770014254593165e-5,-4.9221852186430196e-5,-1.552953744274928e-12,0.007359602259497022,4.135855729445616e-7,5.860895122764132,0.0015465970338829898,1.4530097095567028e-7,0.001970274148729536,0.0025364901327349725,0.3228638855128078,0.033190411429552626,0.026482809714585113,36.02481495931007,359.1643066963794,2009.879059019747,231.99294849709997,5.931564499162987e-7,1.0258721847472043e-9,1.0,10.0,0.0,0.0,-2026.8672786835957,-2.393513305996353e-5,1.5386293298416813e-6,267102.1308641847,-6.312214738464681e-5,-3.6364363495035146e-6,-0.00045711641248604855,-8.073871316337507e-6,-1.7175090379609776e-5,-0.061239868882276866,-0.00016663444593551565,0.000364344012546315,-0.0009526274814649944,0.0030950638702159396,-0.012388033880967118,-0.00016731883368126133,0.0004357623778712801,-0.0011748721290975282,0.0038599037831958897,-0.015554842736803142,0.0005303731600966954,-0.0015068642133002465,0.005000079485537103,-0.020201568650448,-0.001979575781316004,0.006663898391512397,-0.026957751236637174,0.009078029498841738,-0.03679248612475389,-0.05116333491224332
0.023353132752543172,-6.752756412429397,3604.022449156449,515.2742633418751,8.548751853367309,0.08424840634015131,-65824.00378389657,73.48725550117145,9.648884086502319,119.8563480254793,4.889592286809945,10.320259380142579,4.693244555642437,106.76448066130793,6.581502431797514e9,34.84778683577143,33.301239349336164,3.665212523390068,-3.0295232650225947,12.026526026361495,1944.2103415487732,38.39907824254963,0.32234918577452676,-5.156227731444421,15.297753137608584,73.9771999841052,-10.407049055509002,-6.597403856294998,20.22741796423331,-33.726442290050585,-7.081181365972001,27.329060104018474,-3.8028788129261906,35.73593863028995,41.178953860540524,0.24911923294197558,0.006166527166915653,1.0984924287205167,1.2409279158869762e7,3.057745974645141e6,-836.8651285310955,-1.2695753460797194,2.324700478769058e-6,-3.498251907728545e-5,-5.256473938726443e-5,-1.7288678750299664e-12,0.007359271163255739,4.4997275332491986e-7,5.860829194100655,0.0016131976633268893,1.5667710970479461e-7,0.0020551160019755274,0.002645715875314612,0.33346463133681775,0.03430821599032636,0.02737682543305696,34.84778683577143,347.4295073806067,1944.2103415487732,224.41323982307395,6.755438909210337e-7,1.1961686159662201e-9,1.0,10.0,0.0,0.0,-1943.165730900409,-2.59788234191476e-5,1.6123536667718646e-6,250728.82554111505,-6.692055576877629e-5,-4.015725206721035e-6,-0.0004843492983580603,-8.903865414085418e-6,-1.8940471850583987e-5,-0.06124089891843635,-0.0001776541117520163,0.0004013383953259253,-0.0010838279870318988,0.0036363876918457322,-0.015029475257622372,-0.00017833173013925672,0.00048001159558048046,-0.001336749930799114,0.004535308496086287,-0.01887308262287983,0.0005841966233517229,-0.0017145966569807297,0.005875590749744559,-0.024514030129253545,-0.002252604358645604,0.007831668177870371,-0.03271719060367733,0.01067015064203423,-0.04466015370177598,-0.06211422546853983
0.023743954789149944,-6.736159589648745,3455.2972350460873,504.53056106622046,8.548751749165548,0.08565836103328407,-61791.49798138756,73.48725435711135,9.64887531626768,119.8562316759518,4.889590778323551,10.320254817836492,4.540018642882228,101.5787667689726,6.158761864054416e9,33.71002852132039,33.30120669016313,3.788889420693393,-3.237394806365305,13.285469359041004,1880.7325465848367,38.39902897201463,0.33320348285640106,-5.510053222989449,16.899129899306995,73.9770758856324,-10.758299844219705,-7.050120748517008,22.344836307430825,-34.86468022505973,-7.567064125414538,30.189881238950548,-4.063693986876477,39.476748370031316,45.48931553370206,0.24911923294198313,0.00629783998930696,1.0984923843654872,1.2409286603962503e7,3.0577487317449655e6,-802.3312947875478,-1.2695725948287921,2.544393007367464e-6,-3.7341271764143274e-5,-5.6130593932362364e-5,-1.9245590554860463e-12,0.0073589242364554795,4.89530763891469e-7,5.860760955770351,0.001682613865056716,1.6893458643701188e-7,0.0021435441892730034,0.0027595589201894516,0.34439504785308656,0.03546269953625646,0.028300322225292676,33.71002852132039,336.08622692895034,1880.7325465848367,217.08642108526757,7.692310079559439e-7,1.393896793570041e-9,1.0,10.0,0.0,0.0,-1862.9780304972128,-2.8206490970331475e-5,1.6866247611292797e-6,235370.0617914115,-7.099164010361169e-5,-4.43418955582392e-6,-0.0005135165161067563,-9.817894659260064e-6,-2.0884573135368363e-5,-0.06124196850752203,-0.00018937857974548586,0.00044201509438450686,-0.0012328268057761897,0.0042711984638013605,-0.0182279577863091,-0.00019004347449161287,0.0005286656681397556,-0.001520599736899855,0.005327422898335909,-0.02289148724182342,0.0006433732544005512,-0.0019505446075321192,0.006902518880528364,-0.029737197412772524,-0.002562739829510505,0.009201598841854793,-0.03969411573949537,0.012538175092937753,-0.054192770362050766,-0.07538513305877548
0.024141050812735643,-6.719573807874804,3312.802256615688,494.0178171694707,8.548751639041617,0.087090951798012,-58008.44859331464,73.48725314387023,9.648865955102373,119.8561075806232,4.889589166298907,10.320249949328886,4.391892442299785,96.64813021276971,5.763429138725759e9,32.610136055669535,33.30117210087501,3.916650609468699,-3.459368950704197,14.6751934756671,1819.367344467704,38.39897668627261,0.3444130917314843,-5.88788845513787,18.66685994288887,73.97694377178155,-11.121161650367847,-7.5335573495477925,24.68221556820684,-36.04053454221586,-8.085911719479363,33.3478890835023,-4.342182679994586,43.60614942745553,50.24738657776239,0.2491192329419915,0.0064318585947285775,1.0984923358509946,1.2409294545446841e7,3.05775167382088e6,-769.2441748448099,-1.2695698469417063,2.784851590223342e-6,-3.9855843339480305e-5,-5.993420688654281e-5,-2.1422480079980285e-12,0.007358560573250364,5.325359996747107e-7,5.860690288272151,0.001754966968232168,1.8214179843290004e-7,0.0022357132095538914,0.0028782182073669883,0.3556651571939344,0.03665510452762187,0.029254308380974422,32.610136055669535,325.12046819478434,1819.367344467704,210.003451181529,8.757521914964206e-7,1.6233689289934762e-9,1.0,10.0,0.0,0.0,-1786.1496285961653,-3.0635342826390086e-5,1.7609127099704175e-6,220961.44380947482,-7.535849062241046e-5,-4.895863357642511e-6,-0.0005447805981162567,-1.082438040171049e-5,-2.302530220530128e-5,-0.06124307943126758,-0.00020185161591293867,0.0004867345444757664,-0.0014020067272107466,0.0050154581962498935,-0.022099764018414892,-0.00020249688328298157,0.0005821558043486931,-0.0017293652030008445,0.006256188307793977,-0.0277563166380085,0.0007084264080346216,-0.0022184915624381,0.008106762804136648,-0.03606150267959568,-0.0029149618034839094,0.010808311107828815,-0.048143413666186644,0.014729411765813012,-0.06573935955459477,-0.09146306152080176
0.024544540400565383,-6.702998109969588,3176.2650346121445,483.7303387993493,8.54875152258819,0.08854661009332722,-54459.07718616732,73.4872518563585,9.648855963202342,119.85597521826949,4.889587443565393,10.32024475408975,4.248684998181893,91.9596068337818,5.393690489340076e9,31.546765779036498,33.301135477745,4.0486354202825945,-3.696404712087184,16.209267815406875,1760.0397697999308,38.398921211818305,0.35598971394943074,-6.291367051286176,20.618203634264507,73.97680313629719,-11.496032108679723,-8.0498037391417,27.26237842090571,-37.25529223747221,-8.639966060072341,36.83391909155189,-4.639543148258984,48.16445911702569,55.49960820118763,0.24911923294200083,0.00656864473540639,1.0984922827838062,1.240930301623088e7,3.0577548132510553e6,-737.5404920119668,-1.2695670975358126,3.048045068888405e-6,-4.253641786137902e-5,-6.399133659867031e-5,-2.384404909375752e-12,0.00735817921931177,5.7928896531015e-7,5.860617067935423,0.0018303834517474958,1.9637245576571709e-7,0.002331784114342619,0.003001901117357669,0.3672852239461124,0.037886713021595984,0.03023982502331917,31.546765779036498,314.51883523247244,1760.0397697999308,203.1556773314616,9.968480016725108e-7,1.8895603376998313e-9,1.0,10.0,0.0,0.0,-1712.5335935426635,-3.328422136764641e-5,1.8345823872214391e-6,207442.87167153694,-8.00463497892329e-5,-5.4051949418605775e-6,-0.0005783191543759488,-1.1932577519911573e-5,-2.5382339365814966e-5,-0.061244233568033435,-0.00021511955279333595,0.0005358916976228565,-0.001594064839790639,0.005887821453260507,-0.02678519679288455,-0.00021573722158088106,0.0006409545136934357,-0.0019663786278431563,0.0073449128616549925,-0.03364406879705023,0.000779929465137072,-0.0025227211243481567,0.009518599940432765,-0.043716796461456126,-0.0033149087476653377,0.012692287670694868,-0.058372808636186393,0.017299192491060197,-0.07972141144241428,-0.11093629570055698
0.024544540400565383,-6.702998109969588,3176.2650346121445,483.7303387993493,8.54875152258819,0.08854661009332722,-54459.07718616732,73.4872518563585,9.648855963202342,119.85597521826949,4.889587443565393,10.32024475408975,4.248684998181893,91.9596068337818,5.393690489340076e9,31.546765779036498,33.301135477745,4.0486354202825945,-3.696404712087184,16.209267815406875,1760.0397697999308,38.398921211818305,0.35598971394943074,-6.291367051286176,20.618203634264507,73.97680313629719,-11.496032108679723,-8.0498037391417,27.26237842090571,-37.25529223747221,-8.639966060072341,36.83391909155189,-4.639543148258984,48.16445911702569,55.49960820118763,0.24911923294200083,0.00656864473540639,1.0984922827838062,1.240930301623088e7,3.0577548132510553e6,-737.5404920119668,-1.2695670975358126,3.048045068888405e-6,-4.253641786137902e-5,-6.399133659867031e-5,-2.384404909375752e-12,0.00735817921931177,5.7928896531015e-7,5.860617067935423,0.0018303834517474958,1.9637245576571709e-7,0.002331784114342619,0.003001901117357669,0.3672852239461124,0.037886713021595984,0.03023982502331917,31.546765779036498,314.51883523247244,1760.0397697999308,203.1556773314616,9.968480016725108e-7,1.8895603376998313e-9,1.0,10.0,0.0,0.0,-1712.5335935426635,-3.328422136764641e-5,1.8345823872214391e-6,207442.87167153694,-8.00463497892329e-5,-5.4051949418605775e-6,-0.0005783191543759488,-1.1932577519911573e-5,-2.5382339365814966e-5,-0.061244233568033435,-0.00021511955279333595,0.0005358916976228565,-0.001594064839790639,0.005887821453260507,-0.02678519679288455,-0.00021573722158088106,0.0006409545136934357,-0.0019663786278431563,0.0073449128616549925,-0.03364406879705023,0.000779929465137072,-0.0025227211243481567,0.009518599940432765,-0.043716796461456126,-0.0033149087476653377,0.012692287670694868,-0.058372808636186393,0.017299192491060197,-0.07972141144241428,-0.11093629570055698
0.024954544186304304,-6.686431615206964,3045.4263592224524,473.66264379545925,8.548751399363212,0.09002577118395107,-51128.65087895947,73.4872504890517,9.648845298098074,119.85583403245484,4.889585602452554,10.320239210222196,4.110223001168662,87.50094349852932,5.047857336622164e9,30.518630806899083,33.30109671262743,4.184987684615744,-3.9495261305458325,17.902669049400888,1702.6780247671586,38.39886236637202,0.3679453720278886,-6.7222335564675175,22.772211350291805,73.97665344225707,-11.883321910409485,-8.601091896953806,30.110514425736977,-38.510282402895655,-9.231621110585337,40.682004589820494,-4.957054281744717,53.196175533149415,61.297235382248466,0.24911923294201122,0.006708261216991779,1.0984922247333875,1.2409312051373204e7,3.0577581632341347e6,-707.160051456773,-1.2695643417426798,3.336128464080624e-6,-4.5393830110318595e-5,-6.83187701602477e-5,-2.6537774091852435e-12,0.0073577791689141,6.301163747389708e-7,5.860541166697194,0.0019089951594948068,2.117059929710037e-7,0.0024319247810925338,0.0031308238236120913,0.3792657578846095,0.03915884789462335,0.03125794717187356,30.518630806899083,304.2684981516658,1702.6780247671586,196.534812374712,1.1344925017445245e-6,2.1982091449853724e-9,1.0,10.0,0.0,0.0,-1641.990150050766,-3.61737592921811e-5,1.906878132761722e-6,194758.22812672835,-8.508282257297628e-5,-5.967089380056078e-6,-0.0006143263414349229,-1.315265540453617e-5,-2.797730944062773e-5,-0.06124543289831379,-0.00022923142344063622,0.0005899192208182489,-0.0018120531951010528,0.006910083042918997,-0.032453482496891825,-0.00022981232381300264,0.0007055794330407294,-0.00223541129889047,0.008620831951970932,-0.040767658439399695,0.0008585104529935479,-0.0028680818845237084,0.011173416265889717,-0.05298041444842888,-0.0037689635752700124,0.01490085249972158,-0.07075369439945772,0.02031221497406654,-0.0966477683760445,-0.1345152472753287
0.02537118402917344,-6.669873509569608,2920.0394658358537,463.80944488833927,8.54875126888642,0.0915288747489117,-48003.40606396061,73.48724903594945,9.648833914475166,119.85568342911301,4.889583634754615,10.320233294371127,3.9763403121890017,83.26055194698235,4.724356876655676e9,29.524497495084184,33.301055692891474,4.325855916166901,-4.219826708503271,19.771927241422077,1647.2132819190251,38.39879995854904,0.3802924154587773,-7.182351030836136,25.149909398154104,73.97649412030366,-12.283455355149544,-9.189805414300848,33.25442587083206,-39.80687798664607,-9.863433266128018,44.929708931976165,-5.296081002410169,58.75041170555018,67.69683633431454,0.24911923294202276,0.006850771967517826,1.09849216122836,1.2409321688222414e7,3.0577617378436024e6,-678.0455487527881,-1.2695615746958409,3.6514604694551237e-6,-4.843960634729857e-5,-7.293438996372836e-5,-2.953421883196834e-12,0.007357359361733044,6.853734498100111e-7,5.86046245185035,0.0019909395487490685,2.282280174389621e-7,0.0025363102286145756,0.0032652116992096555,0.3916175201399313,0.040472874486760416,0.03230978514901468,29.524497495084184,294.357157875275,1647.2132819190251,190.13291200703006,1.290924198848063e-6,2.5559307205619987e-9,1.0,10.0,0.0,0.0,-1574.3862346226094,-3.9326550045951565e-5,1.976906494927613e-6,182855.08802219242,-9.04981092191332e-5,-6.586955348574915e-6,-0.0006530144884850382,-1.44957870030454e-5,-3.083397109476741e-5,-0.061246679510934786,-0.00024423910515832784,0.0006492909930236514,-0.002059424672043425,0.008107699175337543,-0.039308663303078646,-0.0002447727229906453,0.0007765975115372364,-0.0025407302864155147,0.010115760763163017,-0.04938384363242973,0.0009448570960379071,-0.0032600606331530594,0.013112556610083237,-0.06418687640820873,-0.004284350235739604,0.017489311815417036,-0.08573416291894767,0.02384410801120379,-0.11713253587516187,-0.1630575478723125
0.025794583018358807,-6.653323043182082,2799.8693278798614,454.16563921608815,8.548751130635557,0.09305636489549915,-45070.4797883304,73.48724749053062,9.648821763987339,119.85552277402012,4.889581531693221,10.32022698162814,3.8468775799864643,79.22746806076294,4.421723602388851e9,28.563182599795322,33.301012301387054,4.471393442963496,-4.508474041170824,21.835286449734085,1593.579525722032,38.398733787554335,0.39304352110877366,-7.673708980502734,27.774504304597123,73.97632456684568,-12.696870767755396,-9.81848963687274,36.72479790592446,-41.14649711223375,-10.53813218894729,49.61849047254407,-5.658079876484472,64.88137263335177,74.7608412088122,0.2491192329420356,0.006996242051238473,1.0984920917526493,1.2409331966561731e7,3.057765552084314e6,-650.1424056172111,-1.2695587915199806,3.996622438100852e-6,-5.168600631520782e-5,-7.785724263903958e-5,-3.286738099160056e-12,0.007356918679619658,7.454463997087777e-7,5.860380785814595,0.002076359917972616,2.460307866813868e-7,0.002645122906177375,0.0034052996897195402,0.40435152446715195,0.041830201787807914,0.03339648562646387,28.563182599795322,284.77301782591394,1593.579525722032,183.94235649153327,1.468680957151891e-6,2.9703487302209963e-9,1.0,10.0,0.0,0.0,-1509.5951141072185,-4.27673330118832e-5,2.043616739053963e-6,171684.45691177915,-9.632525921113365e-5,-7.270756545008061e-6,-0.0006946158708103589,-1.5974245817731503e-5,-3.397842306711333e-5,-0.06124797560913385,-0.00026019746344324297,0.0007145258886224217,-0.002340084524972777,0.009510393126493946,-0.04759667032677717,-0.00026067177865411414,0.0008546295383620158,-0.0028871622889765766,0.011866852780839128,-0.059802142811904824,0.0010397222775978575,-0.003704864679255205,0.015384313352481263,-0.07773953531044558,-0.0048692423449715454,0.020522281261729544,-0.10385465887269033,0.027983252805744624,-0.14191661239707598,-0.197598225047233
0.026224865696776845,-6.636779519457468,2684.6919410063156,444.7262937753143,8.54875098404211,0.09460869096428204,-42317.8451600636,73.4872458457036,9.64880879505083,119.85535139001126,4.889579283876446,10.320220245426977,3.7216818217197387,75.39131214058251,4.138591367186344e9,27.633550163448078,33.30096641640851,4.621758619197402,-4.8167149038530495,24.11288299913521,1541.713378814587,38.3986636428482,0.4062116991503871,-8.198432074457953,30.671609582415737,73.9761441420822,-13.124021147190073,-10.48986281243026,40.55549839902723,-42.53060514519839,-11.258632713869371,54.794107698718804,-6.044605266410441,71.64888478538978,82.55815104737134,0.2491192329420499,0.007144737758448495,1.0984920157412374,1.2409342928767895e7,3.057769621954628e6,-623.3986036459615,-1.2695559873189333,4.374439287539835e-6,-5.514606936096001e-5,-8.310761477529907e-5,-3.657507959881631e-12,0.007356455942956513,8.107551484914586e-7,5.860296025857639,0.002165405689178946,2.652137320942817e-7,0.002758553051983737,0.003551332775453919,0.4174790449253477,0.043232284370256786,0.03451923327650432,27.633550163448078,275.5047528787422,1541.713378814587,177.95583060427873,1.6706395352534124e-6,3.450245500046236e-9,1.0,10.0,0.0,0.0,-1447.4959996112032,-4.6523197727980536e-5,2.1057789241364507e-6,161200.52499695373,-0.0001026004536264036,-8.02506869749978e-6,-0.0007393846816526552,-1.7601512832272592e-5,-3.743933151261188e-5,-0.061249323517675716,-0.000277164509758726,0.0007861919255867803,-0.0026584485370714683,0.011152859992508719,-0.05761381732047096,-0.0002775658169725139,0.0009403551069609638,-0.0032801656738863606,0.013917482588191869,-0.0723955450801003,0.0011439300256073075,-0.004209514758527311,0.018045077493073113,-0.09412457382844923,-0.005532885810431635,0.024075231606308253,-0.12576679609383645,0.032832904966954526,-0.17189357888184312,-0.23938600488378378
0.026662157977768823,-6.620242296658955,2574.293746587971,435.4866388979143,8.548750828486712,0.0961863072259623,-39734.25401917944,73.48724409375254,9.648794952634146,119.85516855412499,4.889576881256456,10.320213057436774,3.600606128032625,71.74225505399352,3.873686312784167e9,26.73450932473727,33.300917911712304,4.777114937127288,-5.145880464412377,26.626940658241814,1491.5539798267785,38.39858930386604,0.41981028859549296,-8.758789084236897,33.86949400131191,73.97595216805233,-13.565374537653383,-11.206827522557992,44.78390623015046,-43.96071585528106,-12.02804704863482,60.50706278239422,-6.45731560065873,79.11897578530464,91.1648043120396,0.2491192329420658,0.007296326590759846,1.0984919325755687,1.2409354619972356e7,3.0577739645097195e6,-597.7645504014195,-1.2695531571658973,4.788002062061655e-6,-5.883366085126031e-5,-8.870710967696834e-5,-4.0699383665148316e-12,0.007355969907123774,8.817562572732994e-7,5.860208023866631,0.002258232640256026,2.8588401056700857e-7,0.0028767989877648593,0.0037035663515617664,0.4310116141804076,0.04468062339202215,0.03567925168626531,26.73450932473727,266.5414875287827,1491.5539798267785,172.1663095316033,1.9000601125797495e-6,4.005733907982153e-9,1.0,10.0,0.0,0.0,-1387.9737355344128,-5.062380454350031e-5,2.161959169878609e-6,151360.44874311693,-0.00010936331136127662,-8.857141878088257e-6,-0.0007875991696996235,-1.9392392427535583e-5,-4.124817645592791e-5,-0.061250725689428104,-0.00029520155368869606,0.0008649107266687705,-0.0030195082274941222,0.013075584500474004,-0.06971698396868198,-0.0002955142634567298,0.0010345179539459684,-0.0037259112738808253,0.01631827051820904,-0.08761335410469395,0.0012583819461342992,-0.004781949261483498,0.021160675146537588,-0.11392779496748977,-0.006285736426813715,0.028236284140210757,-0.1522559397543568,0.038513660291864434,-0.20814078365280647,-0.2899269197672137
0.02710658739182942,-6.603710776999669,2468.4710099027134,426.4420552123106,8.548750663293948,0.09778967376849644,-37309.18201110653,73.48724222627713,9.648780178023904,119.85497349441867,4.889574313082418,10.32020538744314,3.4835092959460203,68.27098395072,3.6258201486899414e9,25.865011592746512,33.30086665652659,4.937631258579832,-5.497392079736782,29.401987766488965,1443.0428312978834,38.398510539694705,0.4338529614558771,-9.357202829007091,37.39935777985438,73.97574792644984,-14.021414746389846,-11.972483399740131,49.45127650707935,-45.438393696773154,-12.84969834201255,66.81309501609462,-6.897980330307428,87.36451925987538,100.66471820030279,0.2491192329420835,0.007451077360861293,1.0984918415784664,1.2409367088240908e7,3.0577785979321157e6,-573.1929349834287,-1.269550296091634,5.240692847083559e-6,-6.27635239403101e-5,-9.467873288162415e-5,-4.5287092051975005e-12,0.007355459258395396,9.58946153456578e-7,5.86011662604597,0.002355003216767463,3.0815711418857816e-7,0.003000067514463375,0.003862266738360359,0.44496103163488326,0.04617676871957813,0.03687780517701914,25.865011592746512,257.87276871488496,1443.0428312978834,166.56704131608663,2.1606367256886465e-6,4.648454516995968e-9,1.0,10.0,0.0,0.0,-1330.9184641875493,-5.5101628656892364e-5,2.210491886841826e-6,142124.14164896694,-0.00011665723088999383,-9.77496975234746e-6,-0.0008395640249482294,-2.136314045751847e-5,-4.543952409992622e-5,-0.06125218471337342,-0.0003143733736533696,0.0009513624219428622,-0.0034289044167470977,0.015325792075871283,-0.08433583417100259,-0.0003145797921978911,0.0011379318261734298,-0.004231373559001264,0.019128274541098264,-0.10599660243881948,0.0013840642902140355,-0.005431141874391749,0.024807922699319054,-0.1378547801624546,-0.007139615208511204,0.033108300638921714,-0.1842683290736581,0.04516632623424764,-0.25195669467782544,-0.35103673310514844
0.02755828307640779,-6.587184405994248,2367.0293100358613,417.58806710351956,8.548750487726698,0.09941925645685845,-35032.77952918254,73.4872402341274,9.648764408583114,119.85476538667007,4.889571567851449,10.320197203225582,3.370255561687522,64.96867269654415,3.3938841301206155e9,25.024048863132126,33.3008125156179,5.1034819624364856,-5.872767286992276,32.46509540100892,1396.123688995695,38.39842710880241,0.4483537174625366,-9.99626046537084,41.295635541389814,73.97553065644031,-14.492641830651372,-12.790140284205147,54.60314117373083,-46.96525533501466,-13.727134710324894,73.77372206588552,-7.368487076687012,96.46594213436194,111.15050155369049,0.24911923294210317,0.007609060204596399,1.098491742008623,1.240938038475776e7,3.05778354160426e6,-549.6386095450528,-1.269547399074435,5.736211719324749e-6,-6.695133220900869e-5,-0.00010104697970316127,-5.039026520187742e-12,0.007354922609873285,1.0428646033116633e-6,5.860021672655414,0.0024558868036452827,3.321575160036295e-7,0.003128574256653657,0.004027711625773556,0.4593393635399535,0.047722320271910895,0.038116200008446385,25.024048863132126,249.48854604208145,1396.123688995695,161.15153408124152,2.4565540791025726e-6,5.391800821482369e-9,1.0,10.0,0.0,0.0,-1276.2253506551801,-5.999222441686803e-5,2.249448519214193e-6,133454.08737290645,-0.00012452976230299337,-1.0787365420216337e-5,-0.0008956129748744322,-2.353160333545194e-5,-5.0051322542561276e-5,-0.0612537033222573,-0.00033474838346165083,0.001046290929009733,-0.0038930097091371234,0.017958551846251062,-0.10198745278123461,-0.0003348284688062279,0.001251486799827242,-0.004804432883803405,0.022416372902952272,-0.12819652164277384,0.0015220555600860253,-0.006167233547926849,0.02907643151863537,-0.1667550526902261,-0.008107882679020838,0.03881130971236155,-0.22294360372058786,0.052955256970056444,-0.3049057153113355,-0.42490387039979083
0.028017375940569175,-6.570662665528389,2269.7830238703145,408.9203332295411,8.548750300979838,0.10107552752314385,-32895.82543641163,73.48723810733127,9.648747577487681,119.85454335077455,4.889568633255065,10.320188470423895,3.260714307273135,61.826953025959305,3.1768434077918377e9,24.21065123939968,33.30075534937262,5.274847159902663,-6.2736263287910345,35.84614125876247,1350.7424403614893,38.39833875875391,0.46332688237200936,-10.678724701351731,45.59633198116926,73.97529955229231,-14.979572786030499,-13.66333256173777,60.28975287549763,-48.54297181882503,-14.664144515560148,81.45683966616296,-7.87084938647055,106.51200825128785,122.7243552736,0.24911923294212507,0.0077703466546091395,1.0984916330545407,1.2409394564025857e7,3.057788816187563e6,-527.0584694393426,-1.2695444610289934,6.27860632287028e-6,-7.141374686327507e-5,-0.0001078379304637948,-5.606681874053697e-12,0.007354358496973882,1.1340985202750335e-6,5.859922997702097,0.0025610600475455972,3.5801937529031793e-7,0.0032625440713079158,0.004200190600726244,0.4741589483192294,0.04931893000323442,0.039395786103816256,24.21065123939968,241.37915006080308,1350.7424403614893,155.9135420010791,2.792551761274081e-6,6.251177083944569e-9,1.0,10.0,0.0,0.0,-1223.7943044814426,-6.533451578405228e-5,2.2766024557046565e-6,125315.16344781195,-0.00013303301948829787,-1.1904045347559199e-5,-0.0009561116606401587,-2.591737090330571e-5,-5.5125226799725496e-5,-0.06125528440125996,-0.00035639881196588554,0.0011505097182452264,-0.004419021313323349,0.02103805732096286,-0.12329388376523336,-0.00035632990402634305,0.0013761561799644447,-0.005453990576086918,0.026262869888007016,-0.15499667952871057,0.001673534809498215,-0.00700168108004671,0.03407070467472334,-0.20165104975489861,-0.009205635143850106,0.04548532694921817,-0.2696538210823832,0.06207223140694523,-0.3688719700893052,-0.5141649846231136
0.028483998734095115,-6.554145070858916,2176.5548690186697,400.43463974406416,8.548750102173312,0.10275896581135091,-30889.684824185202,73.48723583501533,9.64872961344855,119.85430644693483,4.889565496122368,10.32017915239743,3.154759813707233,58.837888478093376,2.973731870365056e9,23.423885200337175,33.300695013927665,5.451912881552358,-6.7016990343416625,39.57810025314441,1306.8470022677461,38.39824522596059,0.4787871011613539,-11.407545634159431,50.343391515894425,73.97505376093716,-15.482742164526629,-14.595834297835784,66.5665737631366,-50.173270517864346,-15.664772479693532,89.93738202742455,-8.407214860815452,117.60068126246264,135.4990635535995,0.2491192329421494,0.007935009681836603,1.0984915138279236,1.2409409684076935e7,3.0577944437055457e6,-505.41134705562376,-1.2695414767958888,6.87230403236958e-6,-7.61684763739549e-5,-0.00011507935027121102,-6.238118325591413e-12,0.0073537653727508544,1.2332860924906805e-6,5.85982042864015,0.002670707173137055,3.8588729369410263e-7,0.0034022114486220046,0.004380005664444396,0.48943239870416416,0.05096830363021877,0.04071795858068809,23.423885200337175,233.5352739972568,1306.8470022677461,150.84705349881713,3.173996642456213e-6,7.2442929193893395e-9,1.0,10.0,0.0,0.0,-1173.5297331441652,-7.117111261594564e-5,2.2893896249995778e-6,117674.48037402864,-0.00014222413204582006,-1.3135721665545704e-5,-0.0010214607897348865,-2.8541943161637383e-5,-6.070695329704662e-5,-0.061256930996847446,-0.00037940088459431545,0.0012649080499823075,-0.005015065187718263,0.024639111189083553,-0.14900312417610015,-0.00037915740662878596,0.0015130039648414222,-0.006190098099206263,0.030761358003699887,-0.18733948672782916,0.0018397906173242599,-0.007947423916720866,0.03991256943711921,-0.24377282690776964,-0.010449925078532023,0.053293628145926045,-0.3260502157819777,0.07274095626850584,-0.44612379679242736,-0.6219956111890419
0.028958286096793594,-6.537631168510473,2087.1754802296828,392.12689438040024,8.548749890344487,0.10447005695012496,-29006.26995726382,73.48723340531788,9.64871044041644,119.85405367159983,4.88956214235935,10.320169210075658,3.0522710348965796,55.993950191634966,2.7836473847211847e9,22.66285192125597,33.30063136134835,5.634871261522189,-7.158832129492267,43.697364920196264,1264.387227357092,38.39814623545865,0.4947493280082361,-12.18587333873718,55.58310585289887,73.97479237942542,-16.002702695653365,-15.591675330407984,73.49481444196523,-51.85793706156282,-16.73333680624702,99.29804999071547,-8.97987373805407,129.84007596734727,149.59908638955693,0.2491192329421765,0.008103123730731753,1.0984913833564667,1.240942580669371e7,3.057800447632012e6,-484.65791343147475,-1.2695384411311412,7.522146987634983e-6,-8.123433924841605e-5,-0.00012280079446344862,-6.940503832748105e-12,0.007353141602962443,1.3411212683690847e-6,5.859713786063172,0.002785020308608755,4.1591712940355513e-7,0.003547820924350429,0.004567471764714502,0.50517260288308,0.05267220234205927,0.04208415927864105,22.66285192125597,225.94795701728043,1264.387227357092,145.94628043606568,3.6069645038649537e-6,8.391499762616316e-9,1.0,10.0,0.0,0.0,-1125.3403135853528,-7.754865565536798e-5,2.2848642943856374e-6,110501.23285023251,-0.00015216574196634037,-1.4494203803201224e-5,-0.0010920996001972856,-3.142891235075831e-5,-6.684666700100235e-5,-0.0612586463260487,-0.00040383500923293924,0.0013904577306870652,-0.005690312887021705,0.02884884612905825,-0.180014242229819,-0.0004033881377950923,0.0016631929313108598,-0.0070241020032049545,0.03602087675410221,-0.22635791929029897,0.0020222308009903507,-0.009019071398088234,0.04674399833209013,-0.2945996090651431,-0.011860008587433328,0.06242654714442676,-0.39411921187733273,0.08522229333617812,-0.5393910416451188,-0.7522188796028546
0.029440374703991898,-6.521120531039333,2001.4829953280027,383.99311934368865,8.548749664439686,0.10620929387178212,-27238.003694383755,73.48723080529274,9.64868997726321,119.85378395307193,4.8895585568832205,10.320158601797,2.953131366178375,53.287993734693785,2.6057473555270314e9,21.926685555233398,33.300564239843354,5.82392076373885,-7.646997115993098,48.24409973658272,1223.3148081495838,38.39804150069542,0.5112288166023354,-13.017071449363716,61.36656469711536,73.97451445221157,-16.54002603953788,-16.655158630634737,81.14202996692636,-53.59881769639189,-17.874447637791874,109.63011625054745,-9.591268091848644,143.34951025759605,165.16176724765663,0.24911923294220661,0.008274764789386933,1.0984912405759455,1.2409442997648897e7,3.057806852986055e6,-464.7605820811119,-1.2695353486950576,8.233430412324346e-6,-8.663133135110047e-5,-0.0001310337219649586,-7.721813102572679e-12,0.0073524854607115745,1.458358659070453e-6,5.85960288336267,0.002904199849180402,4.48276881522094e-7,0.003699627540286991,0.004762917390285998,0.5213927285034214,0.054432444913843865,0.043495878621888334,21.926685555233398,218.6085670914721,1223.3148081495838,141.2056470444487,4.0983321568463184e-6,9.716175265188587e-9,1.0,10.0,0.0,0.0,-1079.1387688892703,-8.451819436065111e-5,2.259649518383937e-6,103766.56043533073,-0.00016292655206432945,-1.5992510743680786e-5,-0.0011685096853503922,-3.460416248084438e-5,-7.359940564982096e-5,-0.061260433786604854,-0.00042978597228541805,0.001528220459011112,-0.00645511276689089,0.03376871918969677,-0.21740742064023244,-0.00042910327250220766,0.001827993426069715,-0.007968806729385079,0.04216841531531629,-0.2734134727565385,0.002222392970524233,-0.01023311313052937,0.05473038096634808,-0.35590952515954266,-0.013457623488989674,0.07310588260029655,-0.4762495013211964,0.09982032771036775,-0.6519576771019063,-0.9094358493172208
0.029930403364747407,-6.504612753824565,1919.3226786472565,376.0294456781305,8.54874942330485,0.10797717715994183,-25577.78580584922,73.4872280208037,9.648668137443742,119.8534961468311,4.8895547235523384,10.320147283137945,2.8572284402952195,50.71323781326515,2.439244640750362e9,21.214551718157615,33.30049349404054,6.019266396777205,-8.168298625973557,53.26263173861208,1183.5831925205157,38.39793072335635,0.5282411057056645,-13.904731578154173,67.75015263518898,73.97421896833369,-17.095303521837394,-17.79087873177605,89.58277690322224,-55.39782157373564,-19.0930266304335,121.03431307531953,-10.24400151083322,158.2606647315785,182.33866387312005,0.24911923294224012,0.008450010444213542,1.0984910843215843,1.2409461326957515e7,3.0578136864326335e6,-445.68342153211097,-1.2695321940412405,9.011944326297205e-6,-9.238069657616432e-5,-0.00013981161482430108,-8.590918666170247e-12,0.007351795120813443,1.5858188654879537e-6,5.859487526382379,0.0030284548266817416,4.831476418809117e-7,0.0038578973121851474,0.004966685175027696,0.5381062248740943,0.056250909727547545,0.044954657420501754,21.214551718157615,211.50878589223473,1183.5831925205157,136.61978016965054,4.655881245455265e-6,1.1245161900439737e-8,1.0,10.0,0.0,0.0,-1034.8416651822781,-9.213559874573593e-5,2.2098816126048396e-6,97443.41924598056,-0.00017458192857986395,-1.7644994622570383e-5,-0.0012512191953696255,-3.809608709752487e-5,-8.102554275627566e-5,-0.06126229696752568,-0.0004573431379924476,0.001679355772740229,-0.007321137048560903,0.039516820861553684,-0.26247986198865014,-0.00045638816073320296,0.002008792875919301,-0.009038657144329741,0.0493518109566366,-0.3301415357046512,0.0024419559367102744,-0.011608154927419852,0.06406431486778086,-0.4298390919871115,-0.015267301274805977,0.0855900063346463,-0.5753123143302603,0.11688940568804057,-0.7877726983236271,-1.0991816600690836
0.029930403364747407,-6.504612753824565,1919.3226786472565,376.0294456781305,8.54874942330485,0.10797717715994183,-25577.78580584922,73.4872280208037,9.648668137443742,119.8534961468311,4.8895547235523384,10.320147283137945,2.8572284402952195,50.71323781326515,2.439244640750362e9,21.214551718157615,33.30049349404054,6.019266396777205,-8.168298625973557,53.26263173861208,1183.5831925205157,38.39793072335635,0.5282411057056645,-13.904731578154173,67.75015263518898,73.97421896833369,-17.095303521837394,-17.79087873177605,89.58277690322224,-55.39782157373564,-19.0930266304335,121.03431307531953,-10.24400151083322,158.2606647315785,182.33866387312005,0.24911923294224012,0.008450010444213542,1.0984910843215843,1.2409461326957515e7,3.0578136864326335e6,-445.68342153211097,-1.2695321940412405,9.011944326297205e-6,-9.238069657616432e-5,-0.00013981161482430108,-8.590918666170247e-12,0.007351795120813443,1.5858188654879537e-6,5.859487526382379,0.0030284548266817416,4.831476418809117e-7,0.0038578973121851474,0.004966685175027696,0.5381062248740943,0.056250909727547545,0.044954657420501754,21.214551718157615,211.50878589223473,1183.5831925205157,136.61978016965054,4.655881245455265e-6,1.1245161900439737e-8,1.0,10.0,0.0,0.0,-1034.8416651822781,-9.213559874573593e-5,2.2098816126048396e-6,97443.41924598056,-0.00017458192857986395,-1.7644994622570383e-5,-0.0012512191953696255,-3.809608709752487e-5,-8.102554275627566e-5,-0.06126229696752568,-0.0004573431379924476,0.001679355772740229,-0.007321137048560903,0.039516820861553684,-0.26247986198865014,-0.00045638816073320296,0.002008792875919301,-0.009038657144329741,0.0493518109566366,-0.3301415357046512,0.0024419559367102744,-0.011608154927419852,0.06406431486778086,-0.4298390919871115,-0.015267301274805977,0.0855900063346463,-0.5753123143302603,0.11688940568804057,-0.7877726983236271,-1.0991816600690836
0.03042851307807063,-6.488107453505947,1840.5465751423824,368.23210875948973,8.548749165675254,0.10977421524476708,-24018.96184240159,73.48722503640869,9.648644828637375,119.85318903055952,4.889550625091498,10.320135206732017,2.7644539448657315,48.26324457222735,2.283403782174517e9,20.5256461333854,33.30041896533125,6.221119917335338,-8.72498327289179,58.80188103058014,1145.1475080833445,38.39781359323945,0.5458019995044032,-14.852688611127657,74.79609676119561,73.97390485848867,-17.66914685215329,-19.003741277471264,98.89933748882461,-57.256922972543066,-20.394327695839465,133.62181067826918,-10.940849267707339,174.71886059722087,201.29701428634786,0.2491192329422774,0.00862893992057433,1.0984909133186376,1.240948086914301e7,3.057820976388972e6,-427.39207498801295,-1.2695289716056883,9.86401892493322e-6,-9.850500095856732e-5,-0.0001491701041594788,-9.557692204294757e-12,0.007351068653876274,1.7243942648956866e-6,5.859367513068078,0.0031580032853426366,5.207246190917507e-7,0.004022907705266323,0.005179132512047935,0.555326823363996,0.058129536703016585,0.04646208861294336,20.5256461333854,204.6405952821686,1145.1475080833445,132.1835005433176,5.288415155188559e-6,1.3009267077661887e-8,1.0,10.0,0.0,0.0,-992.3692250798563,-0.00010046200803107064,2.1311479836110656e-6,91506.46337282119,-0.0001872145631784719,-1.946747677615913e-5,-0.0013408074519608427,-4.193582680650564e-5,-8.91912926219637e-5,-0.06126423966007198,-0.00048660065028315665,0.001845129637125094,-0.008301546543724905,0.04623054675137877,-0.3167886716676512,-0.00048533248747699323,0.0022071060654331705,-0.01024994305146142,0.05774310363775555,-0.39850559810215247,0.002682752029309625,-0.013165183244453538,0.07496999493819116,-0.5189543135787463,-0.017316716830696736,0.10017978138530735,-0.6947574175946051,0.1368422923992878,-0.9515828278783423,-1.3281125038974018
0.03093484717424917,-6.471604263786838,1765.0131721198943,360.59744282018875,8.548748890164127,0.1116009249041979,-22555.293933319208,73.4872218352318,9.648619952361667,119.85286129876847,4.889546243011213,10.320122322074884,2.6747034355129755,45.93190071800516,2.1375374833772068e9,19.859193244152436,33.30034049227189,6.429700073008855,-9.319449167262052,64.91583663814893,1107.9644847733978,38.397689788154544,0.5639275466458588,-15.86503717362037,82.57307198375398,73.97357099192111,-18.262188971969195,-20.298984062272783,109.18252007597394,-59.17816392841834,-21.783959305216943,147.51529863469818,-11.684769166776585,192.88447202009098,222.2213563554664,0.24911923294231886,0.008811634154866793,1.0984907261720744,1.240950170352286e7,3.057828753138963e6,-409.85368176189047,-1.2695256756951314,1.0796574150151416e-5,-0.00010502821191522174,-0.0001591471051998561,-1.0633117531624577e-11,0.0073503040198927986,1.8750553327417326e-6,5.859242633082117,0.003293072696947342,5.612182500081905e-7,0.004194948159509029,0.005400632232122251,0.573068540313485,0.06007032961420522,0.04801981933210011,19.859193244152436,197.9962634810154,1107.9644847733978,127.8918138473078,6.005890795084815e-6,1.5043833501707285e-8,1.0,10.0,0.0,0.0,-951.6451452466283,-0.00010956432137458692,2.0184175463707556e-6,85931.93364608547,-0.00020091520346650712,-2.1477397954631912e-5,-0.0014379100398944685,-4.615752924612184e-5,-9.816926308089737e-5,-0.06126626586967657,-0.0005176576439791674,0.002026923762076078,-0.009411175304859914,0.054069688705308906,-0.3822020561521907,-0.0005160304379122194,0.0024245862866342427,-0.01162102850653851,0.06754241849337284,-0.48086199239143207,0.002946780449142726,-0.014927861784689179,0.08770829599956236,-0.6263356363784258,-0.019637080799656648,0.11722541813602701,-0.8387278864731591,0.16015962754340074,-1.1490912714453825,-1.604229442348156
0.03144955138475607,-6.455102833887089,1692.5870934342297,353.12187703866573,8.548748595250121,0.11345783150638515,-21180.933875356644,73.4872183988229,9.648593403563831,119.85251155709373,4.889541557521825,10.320108575318432,2.587876174605229,43.71340019849276,2.00100336679442e9,19.214445016165826,33.300257911073174,6.645232822122367,-9.95425596673473,71.66408070642375,1071.9923880422434,38.397558973889005,0.5826340119568396,-16.94614904896746,91.15686783013506,73.97321617321467,-18.875084857384714,-21.68219928727821,120.53254089777022,-61.16365670144265,-23.267908051461745,162.85017715883495,-12.47891288138097,212.93448176398226,245.3153108686107,0.249119232942365,0.008998175842172534,1.0984905213553322,1.2409523914508846e7,3.057837048953853e6,-393.0368062502846,-1.2695223004755634,1.1817173557014213e-5,-0.00011197578100284006,-0.0001697829590771488,-1.182941628677258e-11,0.007349499061536631,2.038857505702969e-6,5.859112667418387,0.0034339003768101353,6.048553942105882e-7,0.004374320615584163,0.005631573283193175,0.5913456770983606,0.062075358213967376,0.04962955283344708,19.214445016165826,191.56833312871694,1071.9923880422434,123.7399030026481,6.819566894722249e-6,1.7389388712884696e-8,1.0,10.0,0.0,0.0,-912.5964314658431,-0.00011951573184956871,1.8659629059432373e-6,80697.5551276514,-0.00021578345505376116,-2.36939835985755e-5,-0.00154322439584005,-5.0798632342307284e-5,-0.00010803905774652576,-0.061268379828242375,-0.0005506184562162565,0.002226245651733694,-0.010666737190089547,0.06322000705600643,-0.46096039345367434,-0.0005485808583384779,0.002663037364811749,-0.013172608427037926,0.07898245409298946,-0.5800371446444282,0.0032362216553554896,-0.016922863522846884,0.10258265121458171,-0.7556793717045023,-0.022263578913141083,0.13713440842551755,-1.012197206096489,0.18740087391135088,-1.387147481985909,-1.9371461156314718
0.0319727739243408,-6.438602826749147,1623.1388093530018,345.8019317259059,8.5487482792635,0.11534546929478036,-19890.398035864077,73.48721470700328,9.648565070184718,119.85213831618748,4.889536547441438,10.320093909051185,2.5038749771118063,41.602227869123226,1.8732009577191572e9,18.59067979302688,33.30017105617424,6.867951562899798,-10.63213557724057,79.11236679976197,1037.1909549995455,38.39742080422944,0.6019378430100906,-18.1006917561096,100.63112407022538,73.97283913893439,-19.50851237083637,-23.159357293197854,133.05999684334418,-63.2155863861054,-24.852563743524122,179.77587131790477,-13.326637898137374,235.06419714906085,270.803547395764,0.2491192329424163,0.009188649489183319,1.0984902971980346,1.2409547591925852e7,3.057845898220719e6,-376.9113705471225,-1.269518839960404,1.2934082966575196e-5,-0.00011937473130160997,-0.00018112058318091114,-1.3160187922163844e-11,0.007348651497026639,2.2169486554666587e-6,5.858977387997973,0.0035807339218115433,6.518806239816348e-7,0.004561340068445408,0.005872361445741698,0.6101728200987705,0.06414676047166262,0.0512930505305358,18.59067979302688,185.34960987522192,1037.1909549995455,119.72312079870352,7.742170919837145e-6,2.009238460442079e-8,1.0,10.0,0.0,0.0,-875.1532421615684,-0.0001303963086421865,1.667273376660349e-6,75782.44151396242,-0.0002319286642869303,-2.6138425977678315e-5,-0.001657515958072724,-5.590017344315766e-5,-0.00011888793328496747,-0.061270586007152475,-0.0005855928419196525,0.0024447394622745594,-0.012087056956951909,0.07389735735279593,-0.5557490391951447,-0.0005830874162354917,0.002924426651132406,-0.014927995763075968,0.09233366913339477,-0.6994197035155885,0.003553452893754674,-0.019180242405640435,0.11994584868078284,-0.9114187145280157,-0.02523586394999046,0.1603807041499618,-1.2211329639871566,0.21921699047341525,-1.6739738814465401,-2.338408806721755
0.03250466568864785,-6.422103913853434,1556.5443489029444,338.6342132623382,8.548747940370827,0.11726438208856428,-18678.543719924288,73.48721073769458,9.648534832687389,119.8517399850971,4.889531190096156,10.32007826206102,2.422606048116219,39.59314371487421,1.7535688567687685e9,17.987201089699614,33.30007976089277,7.0980974173338,-11.356003689439312,87.3332595509492,1003.5213270982745,38.39727492101791,0.621855634733462,-19.333648607940994,111.0881443790663,73.9724385540337,-20.163173293589413,-24.736832181669747,146.8869414317473,-65.3362140882037,-26.544746465052096,198.45728464600177,-14.231520264405388,259.48914776282584,298.9339572437459,0.24911923294247337,0.009383141510424301,1.0984900518725262,1.2409572831355406e7,3.0578553375811502e6,-361.4485876352493,-1.2695152879975549,1.4156334563445952e-5,-0.00012725375124089878,-0.00019320563299910577,-1.4640565944180183e-11,0.007347758912351896,2.4105772681203477e-6,5.85883655721643,0.0037338317020559017,7.025576278857753e-7,0.004756335188722011,0.006123420135750302,0.6295648443712696,0.0662867453501729,0.05301213448177409,17.987201089699614,179.33315035268228,1003.5213270982745,115.83698212339597,8.788087093619944e-6,2.3206039512242624e-8,1.0,10.0,0.0,0.0,-839.2487332627178,-0.00014229363408519113,1.4149577561769935e-6,71167.00511605665,-0.00024947089336857205,-2.883408546997886e-5,-0.001781624958766154,-6.150712775539762e-5,-0.00013081151899186613,-0.06127288913148334,-0.0006226962002508041,0.00268419777405337,-0.01369332898168811,0.08635245734450747,-0.6697850899268504,-0.0006196587657985594,0.0032108991088509453,-0.01691344309969657,0.10791027593635286,-0.8430703711967817,0.0039010650153259506,-0.02173384976828757,0.1402078893164775,-1.0988680934972082,-0.028598607022204858,0.18751533533450196,-1.472692226453667,0.2563651015873265,-2.019436653285581,-2.821878988620866
0.033045380347769104,-6.4056057736854255,1492.6850442205305,331.61541095002616,8.548747576558155,0.1192151236060029,-17540.54744989981,73.48720646673159,9.64850256355951,119.8513148642472,4.889525461214121,10.320061569085038,2.343978848230311,37.68116849670649,1.64158214169953e9,17.403336593157576,33.29998385819618,7.335919477834802,-12.128971921779124,96.40683898117742,970.945994378854,38.397120954306615,0.6424040832660738,-20.65033987018325,122.62979226227446,73.9720130081707,-20.839794280697056,-26.42142883726843,162.14806957045136,-67.52787982966318,-28.351735064226578,219.07639969528898,-15.19736781347735,286.44717467124167,329.9800442680857,0.24911923294253688,0.009581740288271426,1.09848978337921,1.2409599734495707e7,3.0578654060771503e6,-346.6209020107101,-1.2695116382567373,1.5493796453027935e-5,-0.00013564329216279059,-0.00020608667145132468,-1.628739174739332e-11,0.007346818753167675,2.621101321057798e-6,5.858689927496893,0.003893463347443551,7.571707180740007e-7,0.004959648937082685,0.006385191198945899,0.6495369131980849,0.06849759527156339,0.05478868964702601,17.403336593157576,173.51225221320283,970.945994378854,112.07715752757393,9.973567729347408e-6,2.6791295377883953e-8,1.0,10.0,0.0,0.0,-804.8189203264624,-0.00015530349589752874,1.1006357728630836e-6,66832.87412432377,-0.0002685419906101694,-3.1806711962909214e-5,-0.0019164738769584598,-6.766877661068006e-5,-0.00014391459979510129,-0.06127529419455849,-0.000662049797410124,0.002946574254930771,-0.015509406144142774,0.10087638570162666,-0.8069206702592284,-0.0006584087040034159,0.003524792465264292,-0.019158501879542864,0.12607715650738488,-1.0158527017068388,0.004281880545647196,-0.024621799641950166,0.1638450592150622,-1.3243951755664867,-0.03240211375666161,0.21917867682048464,-1.7754545013599832,0.2997254542609535,-2.4353688630765156,-3.4041901289125054
0.033595074284703624,-6.38910809498314,1431.4473056167435,324.742295998446,8.5487471856126,0.12119825722644938,-16471.884990271345,73.48720186765723,9.648468126792764,119.85086113806064,4.8895193348138015,10.320043760548254,2.267905987307161,35.86157072557551,1.536749978060915e9,16.838437373167473,33.29988318161866,7.58167498818012,-12.954360483385026,106.42147435838413,939.4287514373596,38.3969585226433,0.6635999257380424,-22.056444883483152,135.3684754349345,73.97156101199516,-21.539127660654596,-28.22041117327628,178.9920192837613,-69.79300492698091,-30.281296873551607,241.8340365713626,-16.22823371405021,316.2007254440019,364.24354947554434,0.24911923294260752,0.009784536176730549,1.0984894895306272,1.2409628409535011e7,3.057876145303166e6,-332.40193743998066,-1.269507884217473,1.6957247891854695e-5,-0.00014457566851090647,-0.00021981534414583032,-1.8119407740370716e-11,0.007345828316466932,2.849997883924792e-6,5.858537240866886,0.004059910209319991,8.160264408442313e-7,0.005171639146246734,0.006658135663751333,0.6701044711801719,0.0707816680111452,0.05662466570599599,16.838437373167473,167.88044626161147,939.4287514373596,108.43946814257092,1.1316970425887696e-5,3.091790417708196e-8,1.0,10.0,0.0,0.0,-771.8025572248189,-0.00016953063697943842,7.14817055585389e-7,62762.81652136845,-0.00028928676212179095,-3.508468786253106e-5,-0.0020630755954401687,-7.443910698297776e-5,-0.00015831196570555684,-0.06127780647255639,-0.0007037809788830519,0.0032339972258223202,-0.01756212181911539,0.11780691723463278,-0.9717657675327972,-0.0006994563098904343,0.0038686534423999137,-0.021696422937597284,0.14725783377895463,-1.2235887158051748,0.004698973014851325,-0.02788698778377904,0.19141039211284566,-1.5956256263430657,-0.03670301181619831,0.25611460361935456,-2.139699259077248,0.35032099884743007,-2.9359556711179335,-4.105292689699398
0.0341539069787422,-6.372610566657907,1372.722358442635,318.01171503896734,8.54874676510173,0.12321435735545809,-15468.311819936056,73.48719691149334,9.648431377300167,119.85037686669682,4.88951278307945,10.320024762271018,2.1943030616775077,34.12985288452341,1.4386133082245147e9,16.291876673689742,33.29977756622731,7.83562972512603,-13.835712281578253,117.47468555505642,908.9346299951854,38.39678723332267,0.6854598879543098,-23.55802673639922,149.4282414991098,73.9710809929155,-22.261952841464574,-30.141533630997927,197.58282061749546,-72.13409630772689,-32.3417208233772,266.9518102484883,-17.328431446602018,349.03940817485346,402.05736999823876,0.2491192329426861,0.009991621670043577,1.0984891679338493,1.2409658971570347e7,3.0578875995763326e6,-318.76643584883277,-1.2695040191535827,1.85584622513975e-5,-0.00015408517045933885,-0.0002344465758064399,-2.015747397682268e-11,0.007344784740926563,3.0988737586380373e-6,5.858378228392498,0.004233465978411143,8.794553631075713e-7,0.00539267930136693,0.0069427347500502536,0.691283253227823,0.07314140050536554,0.05852208043698295,16.291876673689742,162.4314844071949,908.9346299951854,104.91987789713234,1.2839025681484586e-5,3.566566481129621e-8,1.0,10.0,0.0,0.0,-740.1409942394098,-0.00018508958308742181,2.46765847283917e-7,58940.66570001408,-0.0003118642777931338,-3.8699298475384806e-5,-0.0022225424922440087,-8.187725227996363e-5,-0.00017412934902981083,-0.061280431541922226,-0.0007480234150291122,0.0035487844981621046,-0.019881650817172622,0.137535835862865,-1.1698343921316186,-0.00074292610966677,0.0042452555084611,-0.024564605636859933,0.17194367664598442,-1.4732441423409877,0.00515568807729562,-0.031577673902052995,0.22354575809354427,-1.921687000551883,-0.0415650223277547,0.2991868569964802,-2.5777367243645246,0.4093400422509567,-3.5381938402909787,-4.949104744871696
0.034722040916894174,-6.356112882302972,1316.4060482615876,311.4205899941473,8.54874631235121,0.12526400908492197,-14525.845860500935,73.48719156649217,9.64839216032395,119.84985997759355,4.889505776232924,10.320004495172443,2.1230885668313344,32.48174005752559,1.3467427938609738e9,15.763049264511745,33.29966684981349,8.098058176228474,-14.776807198179885,129.67408453298847,879.4298627255182,38.396606682876985,0.708000603913907,-25.16155733010074,164.94597553989144,73.97057129106527,-23.009077176641995,-32.19307316837517,218.1014793149154,-74.55374904842434,-34.54185096856634,294.6742698843238,-18.502549551512917,385.2827823689769,443.78874615936155,0.24911923294277352,0.010203091399224639,1.0984888159715103,1.2409691543027008e7,3.057899816108379e6,-305.6902120726639,-1.269500036120358,2.0310295980244668e-5,-0.00016420817492519921,-0.0002500387664671537,-2.2424808032643935e-11,0.00734368499749233,3.3694768775984393e-6,5.858212609718134,0.004414437188839814,9.478139522944503e-7,0.005623159174562985,0.007239490690617357,0.7130892754355829,0.0755793108163199,0.060483021639358696,15.763049264511745,157.1593332007746,879.4298627255182,101.51448934199234,1.4563136415610076e-5,4.112582329575329e-8,1.0,10.0,0.0,0.0,-709.7780729868803,-0.00020210553183290362,-3.156495327699472e-7,55351.25467427211,-0.00033644929093479503,-4.268502722324475e-5,-0.0023960963190919303,-9.00479669748112e-5,-0.00019150443353656174,-0.061283175295529096,-0.0007949173118975902,0.0038934591031887637,-0.022501910239227332,0.16051734163667675,-1.4077180819349635,-0.0007889481999056272,0.00465761769498119,-0.02780509687291033,0.20070448658231138,-1.7731484111050126,0.00565566586081751,-0.03574812881818634,0.26099577531307994,-2.313498572645308,-0.047059817616176294,0.349397891824123,-3.104301275769603,0.4781623537971428,-4.2624386582997005,-5.964287003969109
0.035299641872982,-6.339614733889643,1262.398617107717,304.96591359155036,8.548745824419862,0.12734780917708133,-13640.75066690972,73.48718579785957,9.648350310779927,119.84930825609143,4.889498282392095,10.319982874941962,2.0541837659296296,30.91316803945725,1.260736833011161e9,15.251370464883063,33.29955087417164,8.369243886055163,-15.781677813133987,143.13842075237184,850.8818287798861,38.396416457573686,0.7312385380262585,-26.873945029085217,182.0727299072527,73.97003015478522,-23.781337354927167,-34.383864543258156,240.74773528180017,-77.05465057590344,-36.89112341936954,325.2712741760611,-19.75546767536079,425.28345712475794,489.8427967796892,0.24911923294287078,0.010419042265707163,1.0984884307809004,1.2409726254123194e7,3.0579128451959277e6,-293.1501018942564,-1.2694959279386464,2.222678633110782e-5,-0.00017498326859907874,-0.0002666540085787898,-2.4947253697680017e-11,0.007342525878672761,3.663708886789275e-6,5.858040092479707,0.004603143861036319,1.021486649182702e-6,0.005863485635509806,0.007548927779725028,0.7355388390720405,0.07809800172352217,0.06250965039050226,15.251370464883063,152.05816410182544,850.8818287798861,98.21953736230027,1.6515715300999737e-5,4.740266354805087e-8,1.0,10.0,0.0,0.0,-680.6600057581501,-0.00022071533026199708,-9.86124732134091e-7,51980.35205192726,-0.00036323381561002865,-4.707988335373535e-5,-0.0025850791760545677,-9.902214846981792e-5,-0.0002105879640538988,-0.06128604396141968,-0.0008446096486769601,0.004270766410839024,-0.025461007747649995,0.18727773744337864,-1.6932919971984517,-0.00083765838855098,0.005109025074811181,-0.03146514931056715,0.2342007008169551,-2.1332560846166935,0.00620286525828833,-0.04045935873812949,0.3046238558937635,-2.7841159869697907,-0.05326798139484508,0.40791063036415154,-3.737019615899567,0.5583893176423802,-5.133055350254781,-7.185166677667635
0.035886878907628865,-6.323115813887851,1210.6045200082565,298.6447484372816,8.548745298072483,0.12946636603873066,-12809.520206099894,73.48717956745267,9.648305652577273,119.84871933564519,4.8894902674226195,10.319959811699274,1.987512600966247,29.420272953050265,1.180219759657182e9,14.756275483859337,33.29942948660122,8.649479678398624,-16.854625619786212,157.99872798720313,823.2590169847076,38.396216134127876,0.7551898834355716,-28.702563288512387,200.9751829763507,73.96945573616013,-24.579600486832714,-36.723336829841905,265.74199159414064,-79.63958385011307,-39.39960444469812,359.0405969877885,-21.092372640585875,469.43048879138934,540.6663925791859,0.24911923294297897,0.01063957347295261,1.0984880092313285,1.2409763243346576e7,3.0579267404168863e6,-281.1239194314798,-1.2694916871802544,2.4323256692986878e-5,-0.00018645137245449804,-0.00028435830903036636,-2.7753579405675486e-11,0.007341303987689452,3.983638727776463e-6,5.85786037177214,0.004799920086305378,1.100888074647072e-6,0.0061140833867814725,0.007871593325424026,0.7586485232313103,0.08070016323155282,0.06460420345999196,14.756275483859337,147.12234690307318,823.2590169847076,95.03138492950181,1.8726562590273867e-5,5.4615307292750487e-8,1.0,10.0,0.0,0.0,-652.7352765685272,-0.00024106853014171025,-1.780106284522259e-6,48814.60405593241,-0.0003924288507264321,-5.192576119379124e-5,-0.0027909655030527785,-0.0001088774014693555,-0.00023154494645462315,-0.061289044121164135,-0.0008972543901096795,0.004683692358726753,-0.02880173959824881,0.21842655669318423,-2.0359592738063426,-0.0008891983021623654,0.005603050566033132,-0.03559784185150272,0.27319741715692236,-2.565456966363552,0.006801589744818074,-0.04577991063606626,0.35543065930621254,-3.34914036169331,-0.06028007681868637,0.4760734986054369,-4.496966948770698,0.6518786607280442,-6.1791936213941785,-8.652836939366123
0.036483924582776925,-6.306615811351782,1160.932230539164,292.45422379344217,8.548744729749687,0.13162030046617926,-12028.864290469348,73.48717283344489,9.648257997877568,119.84809068713454,4.889481694776425,10.319935209624056,1.9230015826216555,27.99938084580721,1.1048401324505725e9,14.277218602412908,33.29930254155285,8.939067980025719,-18.00023857532499,174.39959362679048,796.5309802095281,38.39600528048942,0.7798704542817635,-30.655281716894674,221.83725369382287,73.96884608616982,-25.404765535931325,-39.221553031732995,293.3274494870419,-82.31143162244658,-42.078031722254096,396.3108110879457,-22.518775496742833,518.1531403145506,596.7524379408351,0.24911923294309934,0.010864786639407816,1.098487547899289,1.2409802657972014e7,3.057941558844048e6,-269.5904119794484,-1.269487306151173,2.6616431690867078e-5,-0.0001986558766071614,-0.0003032218299702209,-3.087581187903668e-11,0.007340015726498929,4.331517550104641e-6,5.857673129527489,0.0050051147099187,1.1864654419501491e-6,0.006375395823630834,0.008208058762657884,0.7824351849491318,0.08338857610063444,0.066768996577579,14.277218602412908,142.3464415776198,796.5309802095281,91.94651783427841,2.1229290740932194e-5,6.289975412121433e-8,1.0,10.0,0.0,0.0,-625.9545362973959,-0.00026332854240074754,-2.7149999367130857e-6,45841.47904033819,-0.00042426628758789867,-5.726883770773859e-5,-0.0030153753449751845,-0.00011969865563826688,-0.0002545559609449195,-0.06129218273022691,-0.0009530127122838006,0.005135483157710821,-0.032572146010900194,0.25466935890934617,-2.446940738087655,-0.0009437154962667039,0.006143578499666377,-0.040262771818604035,0.3185805283159596,-3.0839439550064247,0.00745651523963059,-0.05178677112189177,0.41457533558461246,-4.027203918217959,-0.0681978388470861,0.5554492693841536,-5.409327747720589,0.7607844909576209,-7.435708681444364,-10.416465497605879
0.036483924582776925,-6.306615811351782,1160.932230539164,292.45422379344217,8.548744729749687,0.13162030046617926,-12028.864290469348,73.48717283344489,9.648257997877568,119.84809068713454,4.889481694776425,10.319935209624056,1.9230015826216555,27.99938084580721,1.1048401324505725e9,14.277218602412908,33.29930254155285,8.939067980025719,-18.00023857532499,174.39959362679048,796.5309802095281,38.39600528048942,0.7798704542817635,-30.655281716894674,221.83725369382287,73.96884608616982,-25.404765535931325,-39.221553031732995,293.3274494870419,-82.31143162244658,-42.078031722254096,396.3108110879457,-22.518775496742833,518.1531403145506,596.7524379408351,0.24911923294309934,0.010864786639407816,1.098487547899289,1.2409802657972014e7,3.057941558844048e6,-269.5904119794484,-1.269487306151173,2.6616431690867078e-5,-0.0001986558766071614,-0.0003032218299702209,-3.087581187903668e-11,0.007340015726498929,4.331517550104641e-6,5.857673129527489,0.0050051147099187,1.1864654419501491e-6,0.006375395823630834,0.008208058762657884,0.7824351849491318,0.08338857610063444,0.066768996577579,14.277218602412908,142.3464415776198,796.5309802095281,91.94651783427841,2.1229290740932194e-5,6.289975412121433e-8,1.0,10.0,0.0,0.0,-625.9545362973959,-0.00026332854240074754,-2.7149999367130857e-6,45841.47904033819,-0.00042426628758789867,-5.726883770773859e-5,-0.0030153753449751845,-0.00011969865563826688,-0.0002545559609449195,-0.06129218273022691,-0.0009530127122838006,0.005135483157710821,-0.032572146010900194,0.25466935890934617,-2.446940738087655,-0.0009437154962667039,0.006143578499666377,-0.040262771818604035,0.3185805283159596,-3.0839439550064247,0.00745651523963059,-0.05178677112189177,0.41457533558461246,-4.027203918217959,-0.0681978388470861,0.5554492693841536,-5.409327747720589,0.7607844909576209,-7.435708681444364,-10.416465497605879
0.037090955056928554,-6.290114411651168,1113.29406773548,286.3915339102807,8.548744115534863,0.13381024595631308,-11295.695146654025,73.4871655499581,9.648207146313062,119.8474196075272,4.889472525320306,10.319908966565917,1.860579700154579,26.646998193007732,1.0342691574067289e9,13.8136725043395,33.29916990250132,9.23832109082401,-19.223409475799983,192.500555186302,770.6682980369706,38.39578345682573,0.8052955568382453,-32.740498728905635,244.86187790941312,73.96819914974766,-26.257764659739557,-41.88925170693211,323.77245724571884,-85.07318035551488,-44.93785754447155,437.4444606457397,-24.040528807324264,571.9250157929328,658.6445749702892,0.2491192329432333,0.011094785868580079,1.09848704304146,1.2409844654602896e7,3.057957361269475e6,-258.52921981187893,-1.2694827768749133,2.912456175974562e-5,-0.00021164277982403185,-0.0003233191398916695,-3.434960765546644e-11,0.007338657283285216,4.709794907562765e-6,5.857478033899696,0.005219092007851806,1.2787011492301674e-6,0.0066478858845122465,0.008558920755142398,0.8069159538926354,0.0861661149683047,0.06900642740602679,13.8136725043395,137.72519160952407,770.6682980369706,88.96154037766121,2.4061800238527677e-5,7.241118802819203e-8,1.0,10.0,0.0,0.0,-600.2705093434251,-0.0002876738883640446,-3.81040233840391e-6,43049.216330698924,-0.0004590010039979398,-6.316000977853243e-5,-0.0032600889096037105,-0.00013157883594508592,-0.0002798185873788325,-0.06129546713876795,-0.0010120532124426418,0.00562966634965497,-0.03682612824142317,0.29682241568175594,-2.9396179439685715,-0.001001363539084305,0.006734829801598181,-0.04552682438429825,0.37137524879271894,-3.7056488231776363,0.008172719817677787,-0.05856636609331229,0.4833999359525497,-4.840545711520919,-0.07713550070235956,0.6478482324412154,-6.504179806935108,0.8876033779090059,-8.944255137593327,-12.534850242504218
0.03770815027382152,-6.273611293812819,1067.6060242460078,280.4539355573861,8.54874345111769,0.1360368493507311,-10607.114735734767,73.48715766665634,9.648152884145018,119.8467032076285,4.889462717150979,10.319880973624807,1.8001783260508097,25.35980270546551,9.681992054003503e8,13.365127568229362,33.299031444020486,9.547561500127186,-20.529355580377533,212.4776423801225,745.6425372603169,38.39555021664486,0.8314798461290155,-34.967176540459384,270.2729698279462,73.9675127605349,-27.13956475168409,-44.73789156311409,357.37310383720956,-87.92792474293279,-47.991294975825625,482.8415640850599,-25.663844575434048,631.268624147776,726.9423699519525,0.2491192329433823,0.011329677855983855,1.098486490565183,1.2409889399750924e7,3.0579742124454305e6,-247.92083627209593,-1.2694780910743722,3.1867558730205194e-5,-0.00022546083802605862,-0.0003447294819503952,-3.8214667971601955e-11,0.007337224618935288,5.1211364754570965e-6,5.857274738590018,0.005442232429326834,1.3781155965955694e-6,0.006932036984115181,0.00892480240424428,0.8321082298962934,0.0890357520016952,0.07131897897757272,13.365127568229362,133.25351693624953,745.6425372603169,86.07317081142254,2.7266813423685257e-5,8.332658584320252e-8,1.0,10.0,0.0,0.0,-575.6379009525942,-0.00031429956324690835,-5.088358897916718e-6,40426.77792687687,-0.0004969131746421253,-6.965537708622783e-5,-0.003527062625172479,-0.00014461959372559619,-0.00030754895968560154,-0.06129890511399333,-0.0010745521195978495,0.006170073444385546,-0.041624134998296786,0.3458295656438766,-3.529939144922868,-0.001062302084061142,0.0073813890594267555,-0.05146502884821176,0.43276738859737485,-4.450758216332614,0.008955715583608501,-0.06621567374951332,0.563457463015149,-5.815693870071044,-0.0872212711822456,0.7553663411480582,-7.817424187000475,1.0352273898430933,-10.754585696874521,-15.07826795404237
0.038335694120224306,-6.25710612899233,1023.7876063817192,274.6387461028621,8.548742731754055,0.13830077136400273,-9960.402945111984,73.48714912829843,9.648094983367683,119.84593839897722,4.889452225397384,10.319851114704903,1.7417311295082432,24.134634732605015,9.063424343774824e8,12.93109122505293,33.298887054105144,9.867122189455081,-21.92363930925467,234.52507626594334,721.4262160418734,38.39530510811714,0.8584371607554317,-37.34487823951063,298.31758320501075,73.96678463544055,-28.051169022047446,-47.77969867761217,394.4560765959582,-90.87887229821716,-51.25136655383693,532.9434733048099,-27.395312443902093,696.760405327657,802.3070183377661,0.24911923294354812,0.011569571986456521,1.0984858859962972,1.2409937070448628e7,3.057992181339898e6,-237.746570626331,-1.269473240153038,3.486714286764218e-5,-0.00024016171971328096,-0.0003675370566039077,-4.251520148682492e-11,0.007335713452693157,5.568443361152337e-6,5.857062882148857,0.0056749333660573486,1.485270229556375e-6,0.007228353978960717,0.00930635450063161,0.8580296784284555,0.09200056053866441,0.07370922316113547,12.93109122505293,128.92650754528086,721.4262160418734,83.27823720099282,3.0892472607516166e-5,9.584766275022132e-8,1.0,10.0,0.0,0.0,-552.0133109604774,-0.00034341851679664303,-6.573650448936101e-6,37963.803526122254,-0.0005383108133522707,-7.681677423472397e-5,-0.003818446804376572,-0.00015893210144409,-0.00033798345574063705,-0.061302504863475854,-0.0011406934929657415,0.006760864137298969,-0.047033924639999766,0.402781536106557,-4.236899249620315,-0.0011266969173912328,0.00808823347486465,-0.058161509898254846,0.5041277529524593,-5.343324020371021,0.009811482691224426,-0.07484346167944884,0.6565440671078278,-6.9842732582020295,-0.09859897715071533,0.8804290350529118,-9.391887165203201,1.2070050730162931,-12.926091636983035,-18.130669389011786
0.0389737744945526,-6.240598581459249,981.7616880895056,268.94334254619724,8.548741952222061,0.14060268678521617,-9353.00662455828,73.48713987424627,9.648033200760748,119.84512187991032,4.889441002010548,10.3198192660436,1.685174002204437,22.968489295259854,8.484295118491259e8,12.511087406956074,33.2987366367764,10.197346888159643,-23.412189895287685,258.8571384601164,697.9927731601844,38.39504767564051,0.8861803307629168,-39.88380676525487,329.2682888035581,73.96601236908056,-28.993618531125627,-51.0277161227155,435.38180477235045,-93.92934772545317,-54.731955256094814,588.237118624647,-29.24191785391741,769.0362567330033,885.46760886037,0.24911923294373262,0.01181458039906854,1.0984852244441652,1.2409987854891041e7,3.0580113414055533e6,-227.98851415097994,-1.2694682151759746,3.8147001910679716e-5,-0.0002558001669062124,-0.0003918313166822676,-4.730043991276509e-11,0.0073341192470993575,6.0548731021183605e-6,5.856842087274483,0.00591760992562886,1.6007708152854462e-6,0.007537364136665179,0.009704256781579594,0.8846982213501645,0.0950637184212481,0.07617982392420984,12.511087406956074,124.73941798005207,697.9927731601844,80.5736738757122,3.4993009420501375e-5,1.1020419358798069e-7,1.0,10.0,0.0,0.0,-529.3551550439722,-0.0003752632570330411,-8.294111581770596e-6,35650.568761679475,-0.0005835325656923662,-8.471235628899304e-5,-0.004136605041389196,-0.00017463791464505062,-0.0003713805301067692,-0.06130627505910362,-0.0012106693983999553,0.0074065521184296275,-0.05313141012709899,0.4689380660159858,-5.083106630776879,-0.0011947199698003888,0.008860763713319229,-0.06571054267983148,0.5870400947096381,-6.4119845937766575,0.010746505502620443,-0.08457165965877553,0.7647359598671325,-8.383960641843828,-0.1114298867669098,1.0258415276629895,-11.278624724174856,1.406811488311175,-15.52962833792689,-21.792283302912896
0.03962258356434019,-6.2240883048016,941.454359187106,263.3651589362512,8.548741106773448,0.14294328535526934,-8782.529133445265,73.48712983792038,9.647967276860443,119.84425012038473,4.889428995535358,10.319785295700369,1.6304449704278527,21.858508184519266,7.942084043124971e8,12.104655894788488,33.29858011492865,10.53859042252636,-25.001326650344964,285.710237669456,675.3165316071969,38.39477746155938,0.91472096775305,-42.59484696580646,363.4258027419145,73.96519342776229,-29.967994085517454,-54.49585748689387,480.54793469360317,-97.08279839458909,-58.447859281594965,649.2597011325092,-31.211060789710153,848.7976396456088,977.2280352606441,0.24911923294393792,0.01206481812605411,1.0984845005633714,1.2410041953129811e7,3.058031770871179e6,-218.62950488791762,-1.2694630068483514,4.1732964438447764e-5,-0.0002724341684324312,-0.0004177072858111848,-5.262521478263577e-11,0.007332437191478209,6.583862715106427e-6,5.8566119600125255,0.006170695814581997,1.7252710205666942e-6,0.007859618243114954,0.010119219366894545,0.9121320344265945,0.09822851234337243,0.07873354145860827,12.104655894788488,120.68766083633714,675.3165316071969,77.95651722698409,3.9629495277387404e-5,1.266577602752616e-7,1.0,10.0,0.0,0.0,-507.6235828804462,-0.0004100876004230824,-1.0280984690636179e-5,33477.945388644235,-0.0006329507963669908,-9.341724653580607e-5,-0.004484135651385099,-0.0001918699132105026,-0.00040802271540715893,-0.06131022486330241,-0.0012846800896230224,0.008112032822913633,-0.06000159754828106,0.5457532431312642,-6.095452249646651,-0.0012665493173805813,0.009704837067747659,-0.074217725286557,0.6833331457010277,-7.690816693606544,0.01176781136923567,-0.09553688599652332,0.8904317486913146,-10.059613920798855,-0.12589473722226469,1.1948465314051424,-13.538466342995413,1.6391286769431537,-18.64967804929795,-26.18270486646589
0.04028231800155599,-6.207574939133103,902.794784223451,257.90168430259587,8.54874018908019,0.14532327255801308,-8246.720609268204,73.48711894619966,9.647896934861649,119.84331934570129,4.889416150866229,10.319749063012086,1.5774841153502344,20.80197257710658,7.43443252427285e8,11.711351726085034,33.29841743348769,10.89121905400338,-26.69778347874353,315.34518702774955,653.3726655582286,38.39449400813272,0.9440692253928896,-45.48961015696434,401.12188285694504,73.96432514321987,-30.975418211394587,-58.198963545890905,530.3931591238376,-100.34279998663334,-62.41484978946326,716.6038627810856,-33.310574427859635,936.818304321087,1078.474596128859,0.24911923294416638,0.012320403226121941,1.0984837085119736,1.241009957780793e7,3.058053553051359e6,-209.6530948674617,-1.2694576054929898,4.5653187835706405e-5,-0.0002901251415199207,-0.0004452658943030397,-5.855060138466866e-11,0.007330662184359075,7.1591538555051425e-6,5.856372088920636,0.0064346442606186965,1.8594762843880098e-6,0.008195691757464532,0.01055198425757524,0.9403495430853536,0.10149834226321267,0.08137323640933218,11.711351726085034,116.76680086134135,653.3726655582286,75.42390189571503,4.487068130141773e-5,1.455059720905954e-7,1.0,10.0,0.0,0.0,-486.78040203691734,-0.00044816857189852147,-1.2569313170314498e-5,31437.36421728396,-0.0006869749891709813,-0.00010301425084075019,-0.004863895272928565,-0.0002107733243554865,-0.0004482187975008984,-0.06131436395646611,-0.0013629341715216338,0.008882613052746504,-0.06773962611014123,0.6349044815230905,-7.305898642863164,-0.0013423691478244197,0.010626802851027808,-0.08380127869378273,0.7951172715328452,-9.220340630016821,0.012883011904784653,-0.10789214068775202,1.0364009230096585,-12.064605678254178,-0.14219598473748596,1.391190433550031,-16.243840059762004,1.9091379916839502,-22.386909604322632,-31.444555046910423
0.04095317892413824,-6.191058115844971,865.7150851044337,252.55046313802228,8.548739192176221,0.1477433693446503,-7743.469086936412,73.48710711876475,9.647821879478013,119.84232551946671,4.889402408991362,10.319710418028915,1.5262335203277928,19.79629650336296,6.959133426654966e8,11.33074480377007,33.29824856297565,11.255610654701046,-28.50873390666948,348.0496992450694,632.1371785409608,38.39419685989721,0.9742335145235337,-48.58047999032605,442.72250195328627,73.96340470647579,-32.017056782799,-62.15286055059364,585.4014124797095,-103.71306093460649,-66.6497298876399,790.9233497696903,-35.548742531151476,1033.95165284393,1190.1843001143304,0.24911923294442062,0.012581456805985259,1.0984828419063806,1.2410160954911498e7,3.058076776665765e6,-201.04352284993388,-1.2694520010291477,4.993836017195767e-5,-0.0003089381140529651,-0.0004746143209566298,-6.514463498486004e-11,0.007328788815540354,7.784820018895931e-6,5.856122044299861,0.0067099288620527464,2.00414794894414e-6,0.008546185872288841,0.011003326713618287,0.9693694044127252,0.10487672449021428,0.08410187308836584,11.33074480377007,112.97255105381046,632.1371785409608,72.97305825227433,5.079393533235282e-5,1.6708720387820176e-7,1.0,10.0,0.0,0.0,-466.7890146735349,-0.0004898084489314604,-1.5198376736652138e-5,29520.781286840014,-0.0007460554660421758,-0.00011359464094449717,-0.005279024674963346,-0.00023150682516577737,-0.0004923061597904911,-0.06131870256383565,-0.0014456487075232929,0.0097240421980749,-0.07645191578441457,0.7383255877814165,-8.752408711672503,-0.0014223696537943582,0.011633539689434577,-0.0945934820890669,0.924826324217332,-11.048704294749824,0.014100346324795517,-0.12180867600380907,1.2058392660947737,-14.462395546660957,-0.16056029112910614,1.6191990003060561,-19.48092678470043,2.222825825273332,-26.86120351381782,-37.74781041012601
0.041635372330800495,-6.17453745015264,830.1502006318447,247.30909187219655,8.54873810839272,0.1502043136298978,-7270.7917826797675,73.48709426736572,9.647741795671774,119.84126432460272,4.889387706709219,10.31966920088548,1.476637181413988,18.839019874215868,6.514121091844494e8,10.962419231658973,33.29807350331615,11.632155137758977,-30.44181866186617,384.141157380958,611.5868663614325,38.39388556611161,1.0052202040511982,-51.88066316600539,488.6313714190929,73.9624291607874,-33.0941215114344,-66.37442464407027,646.1065289681183,-107.19742955448255,-71.17039963022286,872.9393000888532,-37.93431780957181,1141.1389093499395,1313.4340659534992,0.24911923294470356,0.01284810323489063,1.0984818937715963,1.241022632460909e7,3.05810153619501e6,-192.78568170709693,-1.2694461829460375,5.462192183345751e-5,-0.0003289419287059649,-0.0005058663742066836,-7.248311520080556e-11,0.007326811345611211,8.465296680322209e-6,5.8558613772054,0.006997044680648612,2.1601078348132005e-6,0.008911728881170856,0.011474057029128603,0.9992105089798647,0.10836729734695723,0.08692252482545552,10.962419231658973,109.30076604056407,611.5868663614325,70.60130811720575,5.748629339752631e-5,1.9178593371765866e-7,1.0,10.0,0.0,0.0,-447.61434180100673,-0.0005353370073275346,-1.821217605780937e-5,27720.644666633045,-0.0008106875237523952,-0.00012525902555489223,-0.005732977455985354,-0.00025424375407045015,-0.0005406533591590496,-0.06132325148678605,-0.0015330493602255966,0.010642546051528187,-0.08625744242309813,0.8582445737128817,-10.480039601127974,-0.0015067469381763298,0.01273249590321808,-0.10674226845969009,1.0752655319358495,-13.23307857295602,0.015428728253886923,-0.1374780769975515,1.4024323166270283,-17.328385097790484,-0.1812412901048072,1.8838641647486138,-23.35220461173543,2.5871049353217637,-32.215229031605105,-45.29492911593715
0.042329109112948876,-6.158012544457965,796.0377770521006,242.17521898435052,8.548736929287655,0.15270686025398253,-6826.82726332473,73.48708029502193,9.647656347344547,119.84013114358383,4.889371976333593,10.319625241154588,1.428640955313544,17.927802536973395,6.097462331385369e8,10.605972928009107,33.29789228813285,12.02125465245331,-32.505173493937285,423.9696460000789,591.6992955433842,38.393559683697106,1.037033262794651,-55.4042411224045,539.2937957490209,73.96139539485856,-34.20787191287244,-70.88164744842601,713.0973377903866,-110.79989937288589,-75.99592162367904,963.4471199620424,-40.47653804894529,1259.4180497675882,1449.4107555326918,0.24911923294501848,0.013120470197673656,1.0984808564875639,1.2410295942101978e7,3.058127932244389e6,-184.86509300419317,-1.2694401402784425,5.9740302859175354e-5,-0.00035020944489834617,-0.0005391428755891919,-8.065050045739805e-11,0.007324723685288397,9.205413823039354e-6,5.855589618565504,0.007296509216164069,2.3282431061034806e-6,0.009292977392922034,0.01196502211151504,1.0298919632901085,0.11197382488145172,0.08983837780974309,10.605972928009107,105.74743822490032,591.6992955433842,68.30606227238802,6.5045630978808e-5,2.2003871963654173e-7,1.0,10.0,0.0,0.0,-429.2227642578988,-0.0005851139304421675,-2.1659968572285632e-5,26029.86462936992,-0.0008814159529196236,-0.00013811830451143002,-0.006229551381294029,-0.0002791734131169749,-0.0005936628949772119,-0.06132802213285967,-0.0016253704536261892,0.011644862246320428,-0.09728914146178129,0.9972267175738065,-12.542227771269397,-0.0015957028211840017,0.013931731811400467,-0.1204129821970766,1.2496660727299473,-15.841297807794426,0.016877794555893805,-0.15511455467616775,1.6304277582643323,-20.752100744520305,-0.2045226372558819,2.190943131738063,-27.979446699876164,3.0099531329127545,-38.618664322036594,-54.326906192616406
0.04303460542069973,-6.1414829832765445,763.3180452391324,237.14654245525492,8.548735645567822,0.15525178221244945,-6409.827861215635,73.48706509513288,9.64756517589756,119.83892103666393,4.88935514537025,10.319578357136665,1.3821924839820694,17.06041814095464,5.707347778568634e8,10.261017065630522,33.29770498937756,12.423323961246044,-34.70745931524116,467.92130742084356,572.452772090676,38.39321878035805,1.0696738724485741,-59.16622633675752,595.2009401950478,73.96030013524813,-35.35961795822209,-75.69370745599998,787.0233039714022,-114.52461655137719,-81.14659210594664,1063.3240954377604,-43.185142186672465,1389.933680117945,1599.4222493603415,0.24911923294536897,0.013398688888313819,1.098479721730241,1.2410370078557968e7,3.058156071943361e6,-177.26787847892376,-1.2694338615778797,6.533318225158484e-5,-0.0003728177603194734,-0.0005745720799015652,-8.97409112329216e-11,0.007322519372329325,1.0010431831255667e-5,5.855306278118532,0.007608863581752394,2.5095116229011197e-6,0.009690617798474358,0.012477107387813293,1.0614330862964703,0.1157002025305812,0.09285273657713031,10.261017065630522,102.30869220597035,572.452772090676,66.08481685535807,7.358197454690426e-5,2.5234091068941935e-7,1.0,10.0,0.0,0.0,-411.58205648274117,-0.0006395314438841335,-2.559686392501466e-5,24441.784760292103,-0.0009588400490256404,-0.00015229472728642393,-0.006772923122586791,-0.00030650249285911653,-0.0006517742388158492,-0.06133302654957108,-0.0017228550472523996,0.012738278355584502,-0.10969546263732328,1.158223689116539,-15.0022990385089,-0.001689444634705992,0.015239965198280964,-0.1357903269195776,1.4517473749526804,-18.95378884722539,0.018457957639812,-0.1749574887463919,1.8947181390166739,-24.839763384605376,-0.23072139280233844,2.5470717470515485,-33.50725468237725,3.500572097586833,-46.273177044341914,-65.13042917646759
0.04375208272552296,-6.1249483357107835,731.933718982403,232.22080964831554,8.548734247003805,0.15783987078091705,-6018.152767193205,73.48704855050359,9.64746789873164,119.83762871899138,4.889337136177759,10.319528355121358,1.3372411440787033,16.23474873277299,5.3420839966099167e8,9.927175696566913,33.29751172248719,12.838790634215378,-37.057892818418026,516.4220189690483,553.826320547567,38.39286243820738,1.103139976754851,-63.18262018412103,656.894506227778,73.95913993889047,-36.5507223869091,-80.83104330424062,868.600707575129,-118.37588607992777,-86.64401318490802,1173.5377288336672,-46.07038360826451,1533.9478473791944,1764.9095364870834,0.2491192329457591,0.013682894087343325,1.0984784804078993,1.2410449022069123e7,3.058186069358534e6,-169.98073642118703,-1.269427334884774,7.144376630417032e-5,-0.00039684843314566473,-0.0006122901030634148,-9.985924774797205e-11,0.007320191547812836,1.0886080387930989e-5,5.855010843415354,0.007934673608033046,2.7049476677565647e-6,0.01010536764354838,0.013011238591614498,1.0938533911841375,0.11955046138314519,0.09596902844196625,9.927175696566913,98.98078103807251,553.826320547567,63.935150942126356,8.321896223404134e-5,2.892541459665338e-7,1.0,10.0,0.0,0.0,-394.66133166575605,-0.0006990171481809576,-3.0084482179210478e-5,22950.155648930737,-0.0010436191008427451,-0.00016792305496837826,-0.007367686290119366,-0.00033645660711034253,-0.0007154670977524989,-0.061338277457672466,-0.001825754933839797,0.013930671856246123,-0.12364207996652865,1.3446294073470122,-17.935239155884027,-0.0017881849164313633,0.016666618983951012,-0.1530805092524768,1.685788007481161,-22.665834657552736,0.02018046003447556,-0.19727422793448904,2.200935094632121,-29.71730711772998,-0.2601917480257758,2.9598937829496226,-40.107215045382645,4.069568690924282,-55.4182911911051,-78.04631857150075
0.044481768006936075,-6.10840815502637,701.8298912021492,227.39581626835974,8.548732722336448,0.16047193607548882,-5650.2614647603705,73.48703053226733,9.647364107631688,119.8362485358462,4.889317865602079,10.319475028593212,1.2937379892986214,15.448779446279254,5.00008601674613e8,9.604085323901032,33.29731265199398,13.268095291356639,-39.56627873291165,569.9414455434803,535.7996601088549,38.39249025773212,1.1374257805614707,-67.47047444763318,724.9718837383798,73.95791118511274,-37.7826033597131,-86.31543159255804,958.6194521868954,-122.35817892205226,-92.51116895128729,1295.1549221713688,-49.143041583978075,1692.8519394939835,1947.4599875203178,0.24911923294619337,0.013973224289855162,1.0984771225916306,1.2410533078675946e7,3.0582180459366734e6,-162.9909175718474,-1.2694205476979339,7.811909033136134e-5,-0.0004223877173410073,-0.0006524413775401023,-1.1112244056283121e-10,0.007317732930470139,1.1838601101937896e-5,5.854702778723204,0.008274531056268008,2.9156681787321912e-6,0.010537977136436366,0.013568383726143454,1.1271725709300218,0.12352877321460677,0.09919080863412615,9.604085323901032,95.7600819627775,535.7996601088549,61.85472378949987,9.409547428369905e-5,3.314147385693477e-7,1.0,10.0,0.0,0.0,-378.4309857838472,-0.0007640370933688932,-3.5191683114047786e-5,21549.109880511453,-0.001136478446369844,-0.00018515184391639054,-0.008018893382121403,-0.0003692819605716697,-0.000785264960188409,-0.061343788286720796,-0.0019343306088297554,0.015230552576592313,-0.1393137772101116,1.560343572407743,-21.429768830968577,-0.0018921410481126462,0.018221871834317643,-0.17251360416376618,1.9567063689443889,-27.09022925231021,0.022057432065108157,-0.22236318156667498,2.555556711216255,-35.53392395055866,-0.2933291402378394,3.438208426165443,-47.982786368777425,4.729162031143102,-66.33829544262097,-93.47948070926564
0.044481768006936075,-6.10840815502637,701.8298912021492,227.39581626835974,8.548732722336448,0.16047193607548882,-5650.2614647603705,73.48703053226733,9.647364107631688,119.8362485358462,4.889317865602079,10.319475028593212,1.2937379892986214,15.448779446279254,5.00008601674613e8,9.604085323901032,33.29731265199398,13.268095291356639,-39.56627873291165,569.9414455434803,535.7996601088549,38.39249025773212,1.1374257805614707,-67.47047444763318,724.9718837383798,73.95791118511274,-37.7826033597131,-86.31543159255804,958.6194521868954,-122.35817892205226,-92.51116895128729,1295.1549221713688,-49.143041583978075,1692.8519394939835,1947.4599875203178,0.24911923294619337,0.013973224289855162,1.0984771225916306,1.2410533078675946e7,3.0582180459366734e6,-162.9909175718474,-1.2694205476979339,7.811909033136134e-5,-0.0004223877173410073,-0.0006524413775401023,-1.1112244056283121e-10,0.007317732930470139,1.1838601101937896e-5,5.854702778723204,0.008274531056268008,2.9156681787321912e-6,0.010537977136436366,0.013568383726143454,1.1271725709300218,0.12352877321460677,0.09919080863412615,9.604085323901032,95.7600819627775,535.7996601088549,61.85472378949987,9.409547428369905e-5,3.314147385693477e-7,1.0,10.0,0.0,0.0,-378.4309857838472,-0.0007640370933688932,-3.5191683114047786e-5,21549.109880511453,-0.001136478446369844,-0.00018515184391639054,-0.008018893382121403,-0.0003692819605716697,-0.000785264960188409,-0.061343788286720796,-0.0019343306088297554,0.015230552576592313,-0.1393137772101116,1.560343572407743,-21.429768830968577,-0.0018921410481126462,0.018221871834317643,-0.17251360416376618,1.9567063689443889,-27.09022925231021,0.022057432065108157,-0.22236318156667498,2.555556711216255,-35.53392395055866,-0.2933291402378394,3.438208426165443,-47.982786368777425,4.729162031143102,-66.33829544262097,-93.47948070926564
0.04522389419787477,-6.091861972678639,672.9539250517375,222.66940377680558,8.548731059173656,0.16314880853302619,-5304.707457341764,73.48701089869022,9.647253367003012,119.83477443552515,4.889297244578499,10.319418157365002,1.251635680760711,14.700593209420282,4.6798702549312824e8,9.29139438484643,33.2971079975826,13.711691977725144,-42.243044313311515,628.9975187509349,518.3531757802266,38.392101862044484,1.1725211992619318,-72.04795761918918,800.0918449924693,73.95661006683481,-39.05673771950273,-92.17007067595476,1057.9505882880771,-126.47614095879179,-98.7725068474592,1429.3521224813755,-52.41443097068765,1868.1798209681874,2148.821965434752,0.2491192329466768,0.01426982193958981,1.0984756374392117,1.2410622573481532e7,3.0582521309871394e6,-156.2861998346327,-1.26941348693974,8.541034732753529e-5,-0.00044952681740704104,-0.0006951791459699217,-1.2366085330653197e-10,0.007315135788374661,1.2874794469561738e-5,5.854381523760651,0.008629055018449397,3.142879585605578e-6,0.010989230889476528,0.014149555330694152,1.1614104942324404,0.12763945712178626,0.1025217668211762,9.29139438484643,92.64309125668085,518.3531757802266,59.84127150616156,0.00010636745511005619,3.795430470173052e-7,1.0,10.0,0.0,0.0,-362.86263887972757,-0.000835099131325705,-4.099537545354106e-5,20233.13814384062,-0.0012382161788689647,-0.00020414486844532833,-0.008732102221630124,-0.0004052471686068685,-0.0008617389651453073,-0.06134957321423677,-0.002048851231348835,0.016647108044223837,-0.15691652915694873,1.8098439184058392,-25.5907739799919,-0.0020015348539752335,0.019916712202937857,-0.19434616767535617,2.270152522815584,-32.36038969524876,0.024101953161326184,-0.25055723647337214,2.966029852564175,-42.46622379617074,-0.33057480165798253,3.9921385265006815,-57.375042991922655,5.493419987660165,-79.37037415002489,-111.91063907194786
0.04597870006109056,-6.075309305434359,645.2553730016054,218.039460651525,8.54872924387846,0.16587133832439088,-4980.132665695004,73.48698949386709,9.647135212071502,119.83319994132226,4.889275177721446,10.31935750669668,1.210888453691658,13.988366320516564,4.380048149034851e8,8.988763003407527,33.296898040857066,14.170048177704793,-45.099273124080085,694.1613197332985,501.4679045790049,38.39169690187377,1.2084112127414148,-76.93442111345242,882.9807509973624,73.9552325823401,-40.3746634671353,-98.41966417168574,1167.55451229811,-130.73459921213995,-105.45401741753287,1577.426374988503,-55.89640590320351,2061.622129140833,2370.9206720345715,0.24911923294721497,0.014572833439377833,1.098474013113374,1.2410717851761948e7,3.0582884621685673e6,-149.85486948535308,-1.2694061389246576,9.337323762320646e-5,-0.0004783621333346364,-0.0007406659475891207,-1.3761984231467815e-10,0.007312391910690658,1.400207045096224e-5,5.854046492612681,0.00899889311916932,3.3878850516123556e-6,0.01145994940350122,0.014755812418702692,1.1965871737134637,0.1318869832178231,0.10596573134764295,8.988763003407527,89.62642176625195,501.4679045790049,57.89260545952984,0.00012020993461474492,4.3445387957378405e-7,1.0,10.0,0.0,0.0,-347.92909142785265,-0.0009127564896199334,-4.7581407964695545e-5,18997.067891602408,-0.0013497104580765815,-0.00022508267630731683,-0.0095134265557486,-0.0004446452019578707,-0.0009455120371753027,-0.061355647202181646,-0.0021695944457203204,0.018190250281784896,-0.17667977708857185,2.0982680203089075,-30.542144150022622,-0.0021165920312185486,0.02176299405932838,-0.2188640955957944,2.632612262628074,-38.63399396525469,0.02632811461795859,-0.2822274982714512,3.44090894524525,-50.72310371110563,-0.37242074132809133,4.633321733125721,-68.56940801547069,6.3785281835540975,-94.91415387178404,-133.91012917633228
0.04674643077666115,-6.058749646739305,618.6858718851579,213.50391912986083,8.548727261444641,0.16864039731639893,-4675.261842137317,73.48696614626296,9.64700914685427,119.83151811998425,4.889251562865923,10.319292826300984,1.1714520452296717,13.31036353107895,4.0993199023411167e8,8.695862454281292,33.296683132504384,14.643645221295179,-48.14674253374587,766.0625055296051,485.12550562371666,38.39127506066983,1.2450751765338006,-82.15047310081215,974.4394478644457,73.9537745254018,-41.73798364077052,-105.09051400460173,1288.4900755549068,-135.13857240134695,-112.58332274882817,1740.8075994460673,-59.60136209334766,2275.0421377764023,2615.875678025286,0.24911923294781418,0.014882409448185484,1.0984722366914657,1.2410819280226031e7,3.058327186038589e6,-143.68569679996398,-1.2693984893189227,0.00010206835349864256,-0.0005089955413986789,-0.0007890741698904808,-1.5316151378573734e-10,0.007309492574973192,1.5228504798835808e-5,5.853697072276983,0.0093847231249504,3.6520925487335845e-6,0.011950991065673855,0.015388263079956067,1.232722765067074,0.1362759804194571,0.10952667689440458,8.695862454281292,86.70679756415444,485.12550562371666,56.006608823253906,0.00013581929105233953,4.970681094143371e-7,1.0,10.0,0.0,0.0,-333.60426774095134,-0.000997611704587659,-5.504556047077836e-5,17836.042064939178,-0.001471927663535023,-0.00024816432340059086,-0.010369592467363964,-0.0004877955273128533,-0.0010372634376481673,-0.06136202604057352,-0.002296846249706201,0.019870666434515183,-0.19885894479282315,2.4315062622273436,-36.430091255403696,-0.0022375415877441346,0.02377349714751357,-0.24638578654709398,3.0515254708559914,-46.09723820003188,0.028751087157660407,-0.31778743315174096,3.990014009868864,-60.551453626807245,-0.4194152609858759,5.375128413679752,-81.9035549707644,7.4030970600398724,-113.44292474698955,-160.15413877877134
0.047527337815955126,-6.042182474083636,593.1990691575145,209.06075650166088,8.548725095362137,0.1714568784419003,-4388.897643489176,73.48694066712409,9.646874642105411,119.82972154931372,4.889226290598408,10.319223849341316,1.1332836640697448,12.664934059919236,3.8364689214454657e8,8.412374937517392,33.296463700285905,15.132978225185676,-51.39795966979188,845.3952114885225,469.3082475623224,38.39083606059434,1.282486014532964,-87.71805116528807,1075.350766948946,73.9522314762378,-43.14836916575434,-112.21061170855023,1421.924488539764,-139.6932779475953,-120.18976130975668,1921.0719331372834,-63.542230428024354,2510.492977226608,2886.019871901578,0.24911923294848137,0.01519870489540496,1.0984702940687696,1.241092724825554e7,3.0583684586027516e6,-137.76791893017366,-1.2693905231047995,0.00011156158671381518,-0.0005415346585963756,-0.000840586583971611,-1.7046667681341405e-10,0.007306428514875101,1.6562899603665668e-5,5.853332621455172,0.009787254283686517,3.9370233829228365e-6,0.012463253797950371,0.016048066636101616,1.269837531216271,0.1408112404249449,0.11320872916594944,8.412374937517392,83.88105170316791,469.3082475623224,54.18123512569899,0.0001534157562324714,5.684255122624686e-7,1.0,10.0,0.0,0.0,-319.86317620536494,-0.0010903207981071907,-6.349463300827309e-5,16745.500326847505,-0.0016059312697497936,-0.00027360926780943345,-0.011307999743211375,-0.0005350463866728574,-0.0011377336110746702,-0.06136872638715274,-0.0024309006817695945,0.021699870523501794,-0.2237381798731758,2.816306821099588,-43.42701570119024,-0.002364615066440012,0.02596198852693873,-0.2772655912303571,3.5354198966094685,-54.96980088954348,0.03138718928408737,-0.3576973878240395,4.624609513611791,-72.24281897213211,-0.47216897570555405,6.232908637649899,-97.77664976822928,8.58851036283691,-135.5167876662722,-191.44376683850612
0.0483216793859219,-6.0256072440101764,568.7505318387274,204.707992944601,8.548722727468126,0.17432169710686155,-4119.915769749063,73.48691284870712,9.646731133030798,119.82780228211674,4.889199243738481,10.319150291316559,1.0963419310302789,12.050507279412077,3.5903563935662836e8,8.137993137214014,33.296240257539964,15.638556337406909,-54.866200471658395,932.9245877417342,453.99898395073893,38.39037966874876,1.3206093450309715,-93.66050192668388,1186.687829286084,73.95059879095594,-44.607562917153075,-119.80973835291583,1569.1442846266773,-144.4041426483682,-128.30448000868188,2119.956495694434,-67.73246649882331,2770.236667563755,3183.920324668829,0.24911923294922433,0.015521879226935016,1.0984681698521344,1.2411042169288e7,3.058412445925102e6,-132.0912187587644,-1.2693822245368624,0.00012192457426365644,-0.0005760931388639363,-0.0008953969401654946,-1.8973704064474697e-10,0.0073031898835153935,1.8014850431250348e-5,5.852952469021095,0.01020722902094819,4.244321635400923e-6,0.012997677153219816,0.016736436376364308,1.307951831036886,0.14549772506965133,0.11701617244022626,8.137993137214014,81.14612181721296,453.99898395073893,52.41450540780266,0.00017324621261586513,6.496990245968176e-7,1.0,10.0,0.0,0.0,-306.68186018129165,-0.001191597849324317,-7.304765422122204e-5,15721.160546112824,-0.0017528917111215131,-0.0003016594762130658,-0.012336790061666787,-0.0005867772937434776,-0.0012477294927689309,-0.06137576581332392,-0.002572059521542574,0.023690258886540923,-0.25163337262113006,3.260394615401506,-51.736013938692615,-0.002498045737779538,0.02834328844906915,-0.3118976137379988,4.094062863088354,-65.51063633519841,0.03425396000168154,-0.40246957367411107,5.357607452119183,-86.14118745587314,-0.5313614532810418,7.224273007146222,-116.66016995913077,9.959321899469966,-161.79807189072454,-228.72741138582134
0.04912972065126212,-6.00902339228132,545.2976678255478,200.4436908450525,8.548720137784438,0.17723579177389273,-3867.26050181282,73.48688246233078,9.646578016883218,119.82575180791319,4.889170296791668,10.31907184889058,1.06058683421608,11.465588833080192,3.359916305629454e8,7.872419888624093,33.29601341245604,16.160902801775713,-58.565548755225365,1029.4939594898747,439.1811346800699,38.38990570408954,1.3594024924573849,-100.00266258223029,1309.5231406979663,73.94887159086828,-46.11738364037413,-127.91956659440936,1731.5673242515738,-149.27681261774367,-136.96052622252517,2339.3755475885728,-72.18603111982256,3056.7649188141518,3512.4009855325094,0.24911923295005176,0.015852096565741106,1.0984658472448554,1.2411164482247954e7,3.0584593247651407e6,-126.64570662696151,-1.269373577097726,0.00013323517658630823,-0.0006127909713575469,-0.0009537105778826796,-2.1119767088080957e-10,0.007299766215171883,1.959481947251718e-5,5.852555912509421,0.010645424614356594,4.575764335233028e-6,0.013555244376230216,0.017454642251943497,1.3470860957659876,0.15034057263503672,0.12095345640650826,7.872419888624093,78.49904680288988,439.1811346800699,50.70450607897864,0.0001955872981449239,7.422104796553181e-7,1.0,10.0,0.0,0.0,-294.03735557192135,-0.0013022199072210661,-8.383721382012302e-5,14759.00180111864,-0.001914097216774616,-0.0003325817421369224,-0.013464921844185998,-0.0006434017216695607,-0.0013681302231999888,-0.06138316285012682,-0.002720631870153803,0.025855167733779223,-0.28289545387719706,3.772605576497458,-61.596121143121294,-0.002638067629768453,0.030933338673982482,-0.3507198677750897,4.738632682577615,-78.02471993693726,0.03737023349516006,-0.45267351998402094,6.203797129335362,-102.65206900125062,-0.597748478967315,8.369410881730346,-139.11054297814928,11.543705752773272,-193.06937769285156,-273.12701552356856
0.04995173378782882,-5.992430337576916,522.7996549589795,196.26595499609056,8.548717304340121,0.18020012391237805,-3629.9405589307366,73.48684925623216,9.646414650430026,119.8235610122382,4.889139315371921,10.31898819866294,1.0259796926569134,10.908757052469301,3.1441508251834023e8,7.615367908220856,33.295783878147056,16.700554854755364,-62.51093502739461,1136.0326647100148,424.8386709167036,38.389414045048426,1.3988133762503479,-106.7709441805467,1445.0385450281515,73.94704475163616,-47.679729801905665,-136.57376455982663,1910.7559273396762,-154.31716269893528,-146.1929391424023,2581.4381580831164,-76.91736019511535,3372.8218387092084,3874.567331778137,0.2491192329509733,0.016189525806077718,1.0984633079221693,1.2411294653028533e7,3.058509283242481e6,-121.4219038627937,-1.2693645634528197,0.00014557799005503956,-0.0006517547802708701,-0.0010157450494597512,-2.350997352146257e-10,0.007296146385127981,2.1314215251795605e-5,5.852142216611731,0.01110265485988036,4.9332724228595775e-6,0.014136984446150665,0.018204013551196874,1.3872607948621811,0.15534510329211057,0.1250252024461373,7.615367908220856,75.93696412836552,424.8386709167036,49.04938717838344,0.0002207488490535503,8.474479228683209e-7,1.0,10.0,0.0,0.0,-281.90765257446844,-0.001423032264086077,-9.601093041478777e-5,13855.2486014837,-0.002090965708043592,-0.000366670236714592,-0.014702252402046917,-0.0007053699939750253,-0.0014998932942036445,-0.06139093703432465,-0.0028769336015567262,0.028208932684378865,-0.3179139912972684,4.363037985722815,-73.28839970361982,-0.002784914383424675,0.03374927305077993,-0.3942188130844315,5.481912053062902,-92.87089023350754,0.04075621542240829,-0.5089420301071481,7.180104777121322,-122.25306891564588,-0.6721699904278204,9.691450488329242,-165.7838899146618,13.373966486572275,-230.2546650618483,-325.9688008562757
0.05078799851388169,-5.975827475589793,501.2173596734373,192.17293034143051,8.54871420297563,0.18321567964440053,-3407.025068002916,73.48681295318121,9.646240347156647,119.82122013162551,4.8891061555676405,10.318898995811487,0.992483100686199,10.37865921686022,2.942125848711079e8,7.366559380714455,33.29555248337901,17.258063868837546,-66.71817783691344,1253.5647147337554,410.9560920608733,38.388904637502776,1.4387792959585866,-113.99342170680377,1594.5362196006542,73.945112890785,-49.29658461069824,-145.808107989432,2108.431375721018,-159.53130932053787,-156.03884690404527,2848.4677056662435,-81.94132574697818,3721.428956759695,4273.833396398842,0.24911923295199975,0.01653434090645372,1.0984605318946128,1.2411433176127192e7,3.0585625215697647e6,-116.41072389057481,-1.2693551653969593,0.00015904490566573496,-0.000693118155944159,-0.001081730806186507,-2.617235929959839e-10,0.0072923185646901435,2.3185480883134307e-5,5.851710611353589,0.011579772090894789,5.3189228548789645e-6,0.014743974558949522,0.018985942146295506,1.4284964227813213,0.16051682759896463,0.1292362125558322,7.366559380714455,73.45710571624261,410.9560920608733,47.44735971508335,0.00024907773475739826,9.670846938723828e-7,1.0,10.0,0.0,0.0,-270.2716518145321,-0.0015549542088724713,-0.00010973307728717961,13006.355535795086,-0.0022850580048441316,-0.0004042493427335418,-0.016059629080682085,-0.0007731724416218615,-0.0016440612607634985,-0.06139910896065062,-0.0030412867957075123,0.030766952015814548,-0.3571211334116854,5.043223296590474,-87.14300962092317,-0.0029388180336930433,0.03680949241457197,-0.4429343347474408,6.3385065758448675,-110.47096583910034,0.044433563134923956,-0.5719777229351548,8.305887320081538,-145.5062001726024,-0.7555587916610493,11.216867023991403,-197.4532268605969,15.487118172246632,-274.44390566102686,-388.819261220001
0.05163880190348967,-5.959214187766227,480.5132784089972,188.1628034075597,8.548710807131155,0.1862834687714969,-3197.63998298018,73.48677324787738,9.646054374429498,119.81871870718409,4.889070663293444,10.318803872722064,0.9600609040972219,9.87400847371602,2.752967020325633e8,7.125725782109539,33.29532018433217,17.83399495201531,-71.20402167509428,1383.218195385734,397.5184158753393,38.388377503835116,1.4792255422201883,-121.69992105050123,1759.4506070737366,73.94307035616744,-50.970019968979074,-155.6605878706306,2326.4896434842512,-164.92561953124837,-166.53755542910233,3143.0230147186467,-87.27317916672092,4105.912292871103,4713.950808629186,0.24911923295314323,0.016886720891206127,1.098457497362013,1.241158057625165e7,3.0586192527840515e6,-111.60345862588986,-1.2693453638055194,0.00017373569886817378,-0.0007370219606929506,-0.001151911857366877,-2.9138223533923655e-10,0.007288270176398566,2.5222189155928568e-5,5.851260290545866,0.012077668894285383,5.734961419946419e-6,0.015377342214248248,0.019801885235849994,1.4708134481736022,0.16586145079361442,0.13359147502443652,7.125725782109539,71.05679617886238,397.5184158753393,45.89669452802655,0.0002809620873763891,1.1030002278461598e-6,1.0,10.0,0.0,0.0,-259.10913275339925,-0.0016989851157609092,-0.00012518636339700802,12208.993633602851,-0.0024980922108191507,-0.0004456767507238158,-0.017548988467843862,-0.0008473427541468917,-0.001801768865097689,-0.06140770032899541,-0.003214018916888514,0.03354575015389321,-0.4009958755086504,5.826317775715438,-103.54738902469184,-0.0031000074885532414,0.04013373962441995,-0.497465134590397,7.325090182738428,-131.32030656470545,0.04842546462886674,-0.6425601212099777,9.603262847897987,-173.07217132722116,-0.8489499947219894,12.975942546278677,-235.0284669935437,17.92553792538454,-326.9218086713937,-463.5271886752284
0.052504438794601,-5.94258983804398,460.65146506316694,184.23380066841452,8.548707087613105,0.18940452591224896,-3000.9645513372448,73.48672980405111,9.645855950350377,119.81604553308145,4.889032673576785,10.318702437468872,0.9286781518731301,9.393580503799082,2.5758558495564672e8,6.892607521342577,33.29508807706476,18.42892685070382,-75.98617723246369,1526.2356484641741,384.5111584915849,38.38783275232746,1.5200638824717847,-129.92211319568014,1941.3615872851167,73.94091121244166,-52.702201854284255,-166.17152669604238,2567.018754081602,-170.5067242482473,-177.73064248049067,3467.921661828003,-92.92848166652333,4529.932148389119,5199.040561014082,0.24911923295441718,0.017246850098702998,1.0984541805532386,1.2411737410103532e7,3.058679703557108e6,-106.9917616292427,-1.2693351385756806,0.0001897586724150505,-0.00078361466990188,-0.0012265464996546393,-3.2442515840823064e-10,0.00728398784353227,2.743914793733523e-5,5.850790409851106,0.012597280252035969,6.183816913222338e-6,0.016038267832321682,0.020653368776490613,1.5142322894281486,0.17138488083369607,0.13809617334434401,6.892607521342577,68.73344924506576,384.5111584915849,44.39571997784034,0.0003168360060237464,1.257302827280012e-6,1.0,10.0,0.0,0.0,-248.40071456890234,-0.001856211084780022,-0.0001425739040712107,11460.036906843221,-0.0027319596857556493,-0.00049134689996251,-0.019183466496769195,-0.0009284616383771707,-0.0019742508142861926,-0.06141673399878146,-0.0033954619715047436,0.03656304492225169,-0.4500687256631297,6.727318223969,-122.9557259455274,-0.00326870692177151,0.043743178926434076,-0.5584746336249524,8.460681706436938,-156.00005658112985,0.05275672106104615,-0.7215534160564693,11.097483603806472,-205.72697989292521,-0.9534913597162538,15.003285894946877,-279.5796981063196,20.737705870290345,-389.2013215184794,-552.2727842660385
0.05338521195992656,-5.925953774511449,441.5974678036346,180.3841881473368,8.54870301233974,0.19257991074721192,-2816.2280637390413,73.48668225127423,9.64564424045176,119.8131886018315,4.888992009807638,10.31859427222292,0.8983010593341711,8.936210505524306,2.410026139035603e8,6.666953666732448,33.29485741094949,19.04345160343034,-81.08335964505922,1683.9854102842708,371.92031914825094,38.38727058740631,1.5611908661044187,-138.69360857570905,2142.008857744863,73.9386292273156,-54.49539558827877,-177.38369422018542,2832.3177194838004,-176.28153069549305,-189.66204661135487,3826.2653848115274,-98.92301441508982,4997.5155098937785,5733.627302279586,0.24911923295583663,0.017614918335515883,1.0984505555532211,1.2411904268213633e7,3.058744115037158e6,-102.56763343335527,-1.2693244685665053,0.00020723134291754142,-0.000833052708838889,-0.0013059080547217089,-3.612426982141195e-10,0.007279457337294278,2.9852515095782516e-5,5.850300084873859,0.013139585656316096,6.668116413853418e-6,0.016727987324859632,0.021541990861596187,1.5587732759474546,0.1770932351494261,0.14275569428044688,6.666953666732448,66.48456503200467,371.92031914825094,42.94282018469388,0.0003571847565778717,1.4323543758999996e-6,1.0,10.0,0.0,0.0,-238.12782208346198,-0.0020278120464042705,-0.00016212138672410084,10756.549969868207,-0.002988742579609465,-0.0005416947642777141,-0.020977519233850304,-0.0010171607421982027,-0.0021628501208891156,-0.06142623404274397,-0.0035859514764580015,0.03983781604871091,-0.5049267620216572,7.763303786614365,-145.8998949319805,-0.0034451339150945695,0.04766047661838496,-0.6266973763123418,9.766955271794608,-185.19129955276605,0.05745382896909892,-0.8099148972919724,12.81735529528624,-244.3811338963947,-1.0704545182589373,17.338418239184694,-332.36420615715866,23.97903986372849,-463.06260914684117,-657.6249219820152
0.05338521195992656,-5.925953774511449,441.5974678036346,180.3841881473368,8.54870301233974,0.19257991074721192,-2816.2280637390413,73.48668225127423,9.64564424045176,119.8131886018315,4.888992009807638,10.31859427222292,0.8983010593341711,8.936210505524306,2.410026139035603e8,6.666953666732448,33.29485741094949,19.04345160343034,-81.08335964505922,1683.9854102842708,371.92031914825094,38.38727058740631,1.5611908661044187,-138.69360857570905,2142.008857744863,73.9386292273156,-54.49539558827877,-177.38369422018542,2832.3177194838004,-176.28153069549305,-189.66204661135487,3826.2653848115274,-98.92301441508982,4997.5155098937785,5733.627302279586,0.24911923295583663,0.017614918335515883,1.0984505555532211,1.2411904268213633e7,3.058744115037158e6,-102.56763343335527,-1.2693244685665053,0.00020723134291754142,-0.000833052708838889,-0.0013059080547217089,-3.612426982141195e-10,0.007279457337294278,2.9852515095782516e-5,5.850300084873859,0.013139585656316096,6.668116413853418e-6,0.016727987324859632,0.021541990861596187,1.5587732759474546,0.1770932351494261,0.14275569428044688,6.666953666732448,66.48456503200467,371.92031914825094,42.94282018469388,0.0003571847565778717,1.4323543758999996e-6,1.0,10.0,0.0,0.0,-238.12782208346198,-0.0020278120464042705,-0.00016212138672410084,10756.549969868207,-0.002988742579609465,-0.0005416947642777141,-0.020977519233850304,-0.0010171607421982027,-0.0021628501208891156,-0.06142623404274397,-0.0035859514764580015,0.03983781604871091,-0.5049267620216572,7.763303786614365,-145.8998949319805,-0.0034451339150945695,0.04766047661838496,-0.6266973763123418,9.766955271794608,-185.19129955276605,0.05745382896909892,-0.8099148972919724,12.81735529528624,-244.3811338963947,-1.0704545182589373,17.338418239184694,-332.36420615715866,23.97903986372849,-463.06260914684117,-657.6249219820152
0.05428143206525252,-5.909305334990944,423.3182723170648,176.61227186097364,8.548698546064484,0.1958107074563792,-2642.706837705361,73.48663018145255,9.645418354231841,119.81013504626381,4.8889484829512515,10.318478931588809,0.8688969787675247,8.500790415718491,2.2547606725780135e8,6.448521728029486,33.294629603103,19.678173933902123,-86.5153239097741,1857.9739769457358,359.73236803186086,38.38669132075788,1.6024859341701385,-148.05005065548602,2363.307609251627,73.93621785757544,-56.35197101170253,-189.34242140101773,3124.917171709304,-182.2572340553786,-202.37814895744526,4221.467735484078,-105.27266484650167,5513.091223426488,6322.6762485384215,0.24911923295741842,0.017991120943877968,1.0984465941165302,1.2412081776823154e7,3.0588127437207038e6,-98.3234083649642,-1.2693133315377332,0.00022628117240661155,-0.0008855007817871319,-0.0013902856105390449,-4.022708804622391e-10,0.007274663521638129,3.247992371381072e-5,5.849788389278625,0.013705611193801632,7.19070173484579e-6,0.01744779461274109,0.0224694250391271,1.6044565955820511,0.1829928460993828,0.14757563509912563,6.448521728029486,64.30772787066945,359.73236803186086,41.53643362409054,0.0004025505101625119,1.630797016611374e-6,1.0,10.0,0.0,0.0,-228.27265516232475,-0.002215069345797224,-0.0001840794474496989,10095.776550720118,-0.0032707330638775695,-0.0005972000137508249,-0.02294705526622616,-0.0011141268539625287,-0.002369027028911988,-0.06143622579977771,-0.0037858252184321027,0.04339037441183387,-0.5662190997454354,8.953706470903539,-173.0020616605371,-0.003629497326961182,0.051909882363707506,-0.7029459614863878,11.268587976047723,-219.6913951257796,0.06254506116512448,-0.9087040830677198,14.795707614836228,-290.1018803396686,-1.2012471232471948,20.026431375932564,-394.85779812501903,27.71283551509421,-550.5983407052107,-782.607826516064
0.05519341794861069,-5.89264384642414,405.78223980131133,172.91639675811078,8.548693650072552,0.1990980252680757,-2479.7213114023752,73.48657314493865,9.645177341390914,119.80687107618255,4.888901890697507,10.318355940800107,0.8404343590016162,8.086266082074259,2.1093880487917405e8,6.237077356356102,33.29440625369596,20.333710741041482,-92.30289983809016,2049.859579442039,347.9342295361974,38.386095382987385,1.643809340938187,-158.02921335938854,2607.365726924257,73.93367023345971,-58.27440867074264,-202.09571829465983,3447.6019862662724,-188.4413318475196,-215.92785326117465,4657.284370997101,-111.99328900314097,6081.528422777472,6971.633161632844,0.2491192329591813,0.018375659005072348,1.0984422654642998,1.2412270599912131e7,3.058885862394484e6,-94.25174014620706,-1.2693017040805923,0.00024704635798155635,-0.0009411322214539367,-0.0014799848121256755,-4.479968715952911e-10,0.007269590292810829,3.534062006350525e-5,5.84925435263657,0.01429643192956909,7.754647442018367e-6,0.018199044509389396,0.023437424108610758,1.651302255099435,0.18909026856333397,0.15256181277705508,6.237077356356102,62.20060331268484,347.9342295361974,40.17505119394213,0.00045353869550252815,1.8555819035877413e-6,1.0,10.0,0.0,0.0,-218.81815527793145,-0.002419373938428326,-0.0002087262894451375,9475.128421930185,-0.0035804545847703574,-0.0006583916212317518,-0.0251095819176027,-0.0012201064485886947,-0.0025943686759973585,-0.06144673593244581,-0.003995421902962501,0.0472424336340051,-0.6346628241259125,10.320613950505953,-204.98920061747793,-0.0038219949734857733,0.056517313036862686,-0.7881185723783819,12.99364956446836,-260.43282176184175,0.06806054827517916,-1.0190926440607317,17.069922540995385,-344.13889754322076,-1.3474260488202234,23.118728266949805,-468.79109192567853,32.011325419307845,-654.26628428349,-930.7786870707575
0.05612149654156378,-5.875968630844096,388.9590542867693,169.29494711120662,8.548688281851991,0.20244299766762577,-2326.633379242985,73.48651064626503,9.644920187921619,119.80338191163652,4.888852016576433,10.318224793852359,0.8128827172652876,7.6916347337062225,1.973279775027014e8,6.032394135423013,33.294189162343386,21.010690197048316,-98.4680217921256,2261.466940337649,336.5132706146724,38.38548333626317,1.6849998367249648,-168.67109476541117,2876.5024774686417,73.93097914307025,-60.26530565439838,-215.69438605878295,3803.4358396003927,-194.84163660432685,-230.36265280122942,5137.845893614991,-119.10054100692241,6708.178056566947,7686.467094083345,0.2491192329611463,0.018768739394881967,1.0984375360662235,1.2412471441246377e7,3.058963761098927e6,-90.34558966223148,-1.2692895615485862,0.00026967666860406295,-0.0010001293182967713,-0.00157532863797176,-4.989650744615698e-10,0.007264220516911136,3.8455613594095086e-5,5.848696958376735,0.01491317417489633,8.363280180822808e-6,0.018983155439309583,0.024447823714770507,1.6993300191878689,0.19539228524125263,0.15772027159268234,6.032394135423013,60.160936046283375,336.5132706146724,38.857214869274245,0.0005108249884462534,2.109999848953227e-6,1.0,10.0,0.0,0.0,-209.74797710422948,-0.0026422350930445484,-0.00023637054872785706,8892.175252283436,-0.003920685124896919,-0.0007258529170088571,-0.027484365155275546,-0.0013359105298555044,-0.0028405993842385885,-0.06145779248165417,-0.0042150795292179655,0.05141718105073411,-0.7110493703605797,11.889107024345844,-242.70976634756443,-0.0040228109636587135,0.06151043550142107,-0.8832070838378987,14.974037309956607,-308.50484774154404,0.07403235628994631,-1.1423750951615705,19.682525074927298,-407.9539096034834,-1.5107116017447417,26.673852789020998,-556.1914518977387,36.95686814031316,-776.9502391501576,-1106.3177902993925
0.057066002974514064,-5.859279007683723,372.81966755451765,165.74634599486293,8.548682394734467,0.20584678221442163,-2182.8438466224584,73.48644213942852,9.64464581191127,119.7996517107371,4.888798629012972,10.318084951502431,0.7862126046924007,7.31594246487794,1.8458475084158128e8,5.834253325561103,33.293980345448766,21.709750815774612,-105.03375539724567,2494.8034087099027,325.4572865000227,38.38485588759886,1.725872117090127,-180.01801151687843,3173.26892892336,73.92813701533365,-62.32738221101965,-230.19212857482304,4195.788018641012,-201.46629042365743,-245.73668912896443,5667.69365406336,-126.6096684932828,7398.918010919348,8473.716323453822,0.24911923296333685,0.01917057491744239,1.098432369404254,1.2412685046545343e7,3.059046748153734e6,-86.59821217089909,-1.2692768779813899,0.00029433434236516106,-0.0010626836576915866,-0.0016766582079822622,-5.557839721427784e-10,0.0072585359624648405,4.184784163937159e-5,5.848115141537032,0.015557017975784128,9.020199731389383e-6,0.019801612418242187,0.025502546288138476,1.7485593553592493,0.20190591315171014,0.1630572919712107,5.834253325561103,58.18654734150684,325.4572865000227,37.58151605306684,0.000575163021757025,2.3977138638571464e-6,1.0,10.0,0.0,0.0,-201.0464588154523,-0.0028852897365169825,-0.00026735444123882014,8344.63491239283,-0.004294482833762843,-0.0008002271689595392,-0.03009260565494467,-0.0014624198420439185,-0.00310959173486767,-0.061469424924154435,-0.004445133589895392,0.05593934955602295,-0.7962514057991059,13.687635751847917,-287.1528198461944,-0.004232112774433757,0.06691875006256966,-0.989305818719882,17.245961424915286,-365.1784330202145,0.08049456185575463,-1.279980349054342,22.681843923504147,-483.25479472397086,-1.6930028652483418,30.758419645944883,-659.4314141069909,42.64328312202569,-922.0305831944199,-1314.133133006286
0.058027280300056445,-5.842574302568624,357.336251966083,162.2690560655628,8.548675937506852,0.20931055892207023,-2047.790089949543,73.4863670227208,9.644353059203382,119.79566349385846,4.888741480350075,10.317935839210492,0.7603955823881106,6.958281971277736,1.7265405177358836e8,5.6424436862422915,33.293782054637724,22.431540060938822,-112.02431634445028,2752.0764455900476,314.7544908036828,38.384213903134395,1.7662139921602458,-192.1146862689981,3500.4700627641173,73.92513590307409,-64.46348795226501,-245.6456536650232,4628.3624202368455,-208.3237775121984,-262.1067908856758,6251.818416830932,-134.53526414547673,8160.201642044288,9340.537094093375,0.24911923296577917,0.01958138427752804,1.0984267257197668,1.2412912205646189e7,3.059135151198357e6,-83.00314634956116,-1.2692636260289776,0.0003211950326402484,-0.0011289964257281701,-0.001784333560558494,-6.191337785069605e-10,0.00725251723110663,4.5542348236183635e-5,5.84750778665364,0.016229199447346913,9.729301545316135e-6,0.02065596981624363,0.0266036047168143,1.7990093553471551,0.2086384074474597,0.16857939742678507,5.6424436862422915,56.27533327692045,314.7544908036828,36.34659443236469,0.0006473928406767915,2.722793240326595e-6,1.0,10.0,0.0,0.0,-192.69859665056214,-0.0031503123301286147,-0.00030205719731566223,7830.364562169146,-0.0047052140336587105,-0.0008822236964125343,-0.032957631012925044,-0.001600590397395356,-0.0034033783126406246,-0.06148166422587055,-0.004685914943101033,0.060835287126177556,-0.8912301869147621,15.748436841577055,-339.4699037098982,-0.004450047919142131,0.07277367070947782,-1.1076209216239472,19.850484547231147,-431.934758112069,0.0874833202571865,-1.4334840913437863,26.122747355218852,-572.03475802457,-1.896394116674223,35.448152390204626,-781.2844565564083,49.177343663649964,-1093.4657474045976,-1559.981551106508
0.059005679365190536,-5.825853852836188,342.48215096448234,158.8615794822262,8.548668853988543,0.21283552910922288,-1920.9438194611173,73.48628463302664,9.644040698771654,119.79139906205877,4.888680305812506,10.317776844951009,0.7354041914688139,6.617790294212832,1.614843272008842e8,5.456761253862015,33.29359679613884,23.176712855302757,-119.46508329474051,3035.7126722381504,304.3935031190208,38.38355842304402,1.8057832782811458,-205.0083324659818,3861.188842577116,73.92196746464606,-66.676608779444,-262.1147691580902,5105.2290786131825,-215.42293831364134,-279.5324970688962,6895.702322750726,-142.89097094699457,8999.110223346019,10294.75554224464,0.24911923296850258,0.02000139211451009,1.0984205617406197,1.241315375476865e7,3.0592293182889796e6,-79.55420280120669,-1.2692497768689655,0.0003504488168594677,-0.0011992787117349104,-0.0018987344450142355,-6.897750210490746e-10,0.007246143683280531,4.956648006148498e-5,5.846873725479802,0.016931013295644084,1.049480121572401e-5,0.021547854335718503,0.027753106307104643,1.8506986602110542,0.2155972660440283,0.17429336248025792,5.456761253862015,54.42526251976837,304.3935031190208,35.15113654625351,0.000728450195671571,3.0897489888599736e-6,1.0,10.0,0.0,0.0,-184.69001822228486,-0.0034392254160689997,-0.0003408988211518846,7347.352129813794,-0.005156584004849951,-0.0009726246053514828,-0.036105106861273814,-0.001751459395557335,-0.00372416428144928,-0.06149454289678365,-0.004937747457145372,0.0661330254392419,-0.9970434449800317,18.107996730042032,-401.00003121323095,-0.004676740295642508,0.07910860377403103,-1.239480420059901,22.834121230679,-510.49787157335305,0.09503692759194403,-1.6046220686053223,30.06746268257671,-676.6172747461542,-2.123192433258391,40.82904200748856,-924.9891691502501,56.68044650234316,-1295.886231635653,-1850.6088655308952
0.060001558577886145,-5.809117014353303,328.23183205064765,155.5224579824621,8.548661082573659,0.2164229137975468,-1801.808982285249,73.48619423955702,9.643707417868917,119.78683891038122,4.888614822424418,10.317607316926109,0.711211924921797,6.29364668359889,1.510273186732682e8,5.277009133072829,33.29342735114626,23.945929785698493,-127.38260170369314,3348.3785297250233,294.3633373808796,38.38289067719745,1.8443043777738122,-218.74873187280852,4258.812293835008,73.9186229447679,-68.96987400916689,-279.6624676855428,5630.85827930931,-222.77298347986346,-298.07605688798725,7605.364201971476,-151.68913217763472,9923.409301420357,11344.922563236049,0.24911923297153984,0.020430828989943178,1.098413830388277,1.2413410578820592e7,3.059329619029877e6,-76.24545313543513,-1.2692353001202084,0.000382301263327101,-0.0012737517869360387,-0.002020261096928628,-7.685581534073517e-10,0.007239393360264476,5.3950100119999554e-5,5.846211734686537,0.01766381535794948,1.132126085003633e-5,0.02247896798699773,0.028953256754053674,1.903645375999129,0.22279023329225964,0.1802062201264845,5.277009133072829,52.63437424037831,294.3633373808796,33.99387444099229,0.0008193767217350315,3.503570111299895e-6,1.0,10.0,0.0,0.0,-177.0069571608422,-0.0037541107929549298,-0.00038434419240354606,6893.708324993111,-0.005652670701327744,-0.0010722921835538547,-0.03956326786820478,-0.0019161515182224797,-0.004074340754927285,-0.061508095043981054,-0.005200945347590805,0.07186234554281398,-1.1148537910787975,20.807563723912207,-473.29815908354556,-0.004912286133943706,0.08595902247906759,-1.3863449644432815,26.24950207318817,-602.8719584683621,0.10319587361677336,-1.795304278289404,34.58648620028998,-799.7075343555153,-2.375936462819148,46.998636435336024,-1094.3229289969886,65.29047380485173,-1534.7028731771725,-2193.9117221257343
0.06101528329223713,-5.792363173969789,314.5608454220757,152.2502739232724,8.548652555738412,0.22007395065733612,-1689.9198233652285,73.48609503699474,9.64335181705216,119.78196213722285,4.8885447279019285,10.317426561234027,0.6877932069281762,5.985070647479602,1.4123785404588833e8,5.1029973436104505,33.29327679715053,24.73985475927837,-135.80457432417734,3693.0025475384537,284.65339332183333,38.382212101701676,1.8814645141282855,-233.38829850338072,4697.059583270971,73.91509315549845,-71.34656304385067,-298.3549917813085,6210.157227855989,-230.3835055313465,-317.8023957849915,8387.408163377726,-160.9403755298857,10941.608776494284,12500.371137673601,0.24911923297492766,0.02086993120758037,1.0984064804662192,1.2413683613655273e7,3.059436445705439e6,-73.07122036418994,-1.2692201637567173,0.00041697454644402563,-0.0013526473305160859,-0.0021493349501688092,-8.564342930292721e-10,0.007232242904502915,5.8725819273562414e-5,5.845520533745968,0.018429024938896425,1.2213617211093723e-5,0.023451090776032486,0.030206363755120695,1.9578669649827123,0.23022530054036575,0.18632526709694236,5.1029973436104505,50.90077657852966,284.65339332183333,32.873584682304745,0.0009213310375719179,3.969759928835488e-6,1.0,10.0,0.0,0.0,-169.63623081056306,-0.004097221228493974,-0.000432907519586971,6467.659253247275,-0.006197961483814298,-0.001182176981695482,-0.0433631691477639,-0.0020958855556417327,-0.004456498869310766,-0.06152235641824454,-0.005475810105601975,0.07805483760094806,-1.2459376044732435,23.893712057741524,-558.1675278285893,-0.005156749447464025,0.09336253373692789,-1.5498192052054667,30.156106503740922,-711.3837557163434,0.11200288037805362,-2.007630005667504,39.75958968495006,-944.4511588394594,-2.657416275853481,54.06747052688455,-1293.6862645840235,75.16386231736456,-1816.2312186363517,-2599.124043729926
0.06204722524918223,-5.775591759867949,301.4457811010537,149.04365067170036,8.5486431995088,0.22378989106876976,-1584.8390358051681,73.48598613796648,9.642972404957014,119.77674634783818,4.888469699497628,10.317233839429672,0.6651233677094442,5.691320020345467,1.32073649910611e8,4.9345426339090395,33.29314853006469,25.559152411564064,-144.75983939082474,4072.799425173863,275.2534460756273,38.3815243559459,1.9169096188169175,-248.98213176399668,5180.012346850284,73.91136845596068,-73.81011255192581,-318.26188253825376,6848.509582350401,-238.26449124672646,-338.77904939149886,9249.075840482266,-170.65312598249184,12063.027098453009,13771.27624244673,0.249119232978707,0.021318940651078953,1.0983984563263913,1.241397384836677e7,3.059550214447534e6,-70.02606894684095,-1.2692043340158234,0.0004547086215864723,-0.0014362076252787109,-0.0022863993220492832,-9.544672442060284e-10,0.007224667475575618,6.392924874466663e-5,5.844798782733716,0.019228127233726883,1.3177212056952514e-5,0.024466083471486235,0.031514840741576074,2.013380135398051,0.2379107065286795,0.1926580693483445,4.9345426339090395,49.22264477784376,275.2534460756273,31.78908715372747,0.0010356008571834412,4.494371731109944e-6,1.0,10.0,0.0,0.0,-162.5652171122423,-0.004470992823665872,-0.00048715718349967,6067.539371017227,-0.006797393300027999,-0.0013033266761697652,-0.04753896098568564,-0.002291981429805092,-0.004873444695558959,-0.06153736445894493,-0.005762627102062901,0.08474395548808669,-1.391694438837348,27.41896242133188,-657.6963283449224,-0.005410157059467069,0.10135893801658165,-1.731663853214723,34.62107045266009,-838.7307422434519,0.12150292700081106,-2.243903766225721,45.67693257161286,-1114.5011176717771,-2.9706943628500873,62.160650216104294,-1528.1993197374404,86.47790050141302,-2147.834204075176,-3077.031570009077
0.06309776168910426,-5.758802256057041,288.8642298181608,145.90125358060047,8.54863293289002,0.2275719959100758,-1486.156038997975,73.48586656482411,9.642567592964731,119.77116755371786,4.888389392827171,10.317028366051458,0.6431786228698556,5.411689167936532,1.2349512796355551e8,4.771468328175484,33.29304628709115,26.404484939341227,-154.27833089686055,4491.295878835802,266.1536376480107,38.380829340291456,1.9502398339885265,-265.58805028404635,5712.147192952734,73.90743873210059,-76.36412325323771,-339.45600053841304,7551.81772876613,-246.42633182825088,-361.07605164846507,10198.302085328653,-180.83303404676445,13297.859184606386,15168.716527605717,0.24911923298292377,0.02177810447192746,1.0983896975158844,1.2414282327501507e7,3.059671366391432e6,-67.10479570724046,-1.2691877753062415,0.0004957624448310079,-0.0015246856843996717,-0.0024319200089910295,-1.063846918404403e-9,0.00721664066459629,6.959927331875363e-5,5.844045080324475,0.020062675534793597,1.4217824450602106e-5,0.025525890062104338,0.0328812102273192,2.0702007092661434,0.24585493468692415,0.19921246538315582,4.771468328175484,47.59821965232278,266.1536376480107,30.739244070232,0.0011636161332140285,5.084042412860163e-6,1.0,10.0,0.0,0.0,-155.7818335102488,-0.004878057884999134,-0.0005477209743265734,5691.784927353765,-0.007456396358929507,-0.0014368957334845282,-0.05212818710394066,-0.002505867544752633,-0.005328214841966569,-0.06155315833100394,-0.006061661739833604,0.0919650622632187,-1.5536568791876055,31.442461287307104,-774.299125078171,-0.005672493086620012,0.10999027742371467,-1.9338083429637218,39.72007237217259,-988.0357028329665,0.13174325419205804,-2.5066520462441773,52.44028537484007,-1314.093738556076,-3.3191276177855102,71.41959994331216,-1803.8118217580206,99.43326808757914,-2538.0853782726867,-3640.218059133167
0.06309776168910426,-5.758802256057041,288.8642298181608,145.90125358060047,8.54863293289002,0.2275719959100758,-1486.156038997975,73.48586656482411,9.642567592964731,119.77116755371786,4.888389392827171,10.317028366051458,0.6431786228698556,5.411689167936532,1.2349512796355551e8,4.771468328175484,33.29304628709115,26.404484939341227,-154.27833089686055,4491.295878835802,266.1536376480107,38.380829340291456,1.9502398339885265,-265.58805028404635,5712.147192952734,73.90743873210059,-76.36412325323771,-339.45600053841304,7551.81772876613,-246.42633182825088,-361.07605164846507,10198.302085328653,-180.83303404676445,13297.859184606386,15168.716527605717,0.24911923298292377,0.02177810447192746,1.0983896975158844,1.2414282327501507e7,3.059671366391432e6,-67.10479570724046,-1.2691877753062415,0.0004957624448310079,-0.0015246856843996717,-0.0024319200089910295,-1.063846918404403e-9,0.00721664066459629,6.959927331875363e-5,5.844045080324475,0.020062675534793597,1.4217824450602106e-5,0.025525890062104338,0.0328812102273192,2.0702007092661434,0.24585493468692415,0.19921246538315582,4.771468328175484,47.59821965232278,266.1536376480107,30.739244070232,0.0011636161332140285,5.084042412860163e-6,1.0,10.0,0.0,0.0,-155.7818335102488,-0.004878057884999134,-0.0005477209743265734,5691.784927353765,-0.007456396358929507,-0.0014368957334845282,-0.05212818710394066,-0.002505867544752633,-0.005328214841966569,-0.06155315833100394,-0.006061661739833604,0.0919650622632187,-1.5536568791876055,31.442461287307104,-774.299125078171,-0.005672493086620012,0.10999027742371467,-1.9338083429637218,39.72007237217259,-988.0357028329665,0.13174325419205804,-2.5066520462441773,52.44028537484007,-1314.093738556076,-3.3191276177855102,71.41959994331216,-1803.8118217580206,99.43326808757914,-2538.0853782726867,-3640.218059133167
0.06416727423043984,-5.74199421899489,276.7947454682269,142.82179108499034,8.548621667256098,0.23142153040562274,-1393.4853594132614,73.48573524068009,9.642135689765336,119.76520006767892,4.888303440681335,10.316809306117614,0.6219360536982077,5.1455072753352304,1.154652428931762e8,4.613604180656638,33.29297417013402,27.276508390681478,-164.39101853879012,4952.358317684943,257.3444687894193,38.38012921419113,1.9810046173808447,-283.26660345285063,6298.3704477309375,73.90329337628384,-79.01236646037835,-362.0135148138948,8326.547858522435,-254.87983128240157,-384.76577061062636,11243.774137197046,-191.48230897393896,14657.247951016396,16704.737206921167,0.24911923298762922,0.022247674664315886,1.0983801384035323,1.2414610153171971e7,3.059800368815456e6,-64.30242111591757,-1.269170450115152,0.0005404152345659719,-0.0016183453024188606,-0.0025863857810484512,-1.1859043071480913e-9,0.0072081344069345925,7.577834678255321e-5,5.843257961955805,0.02093429324825239,1.534170514836523e-5,0.026632539935531902,0.03430810681647873,2.128343473140978,0.2540667077460872,0.2059965677454045,4.613604180656638,46.02580612315567,257.3444687894193,29.722959037996723,0.001306963280493597,5.7460225739442285e-6,1.0,10.0,0.0,0.0,-149.2745167075259,-0.005321258277864014,-0.000615291740878176,5338.9277966377995,-0.008180941544092483,-0.001584155936620099,-0.05717210805782801,-0.0027390884553940256,-0.005824092727842828,-0.06156977895363373,-0.006373155147658061,0.09975546473209465,-1.7335008152188878,36.03072202832939,-910.7635101184638,-0.005943692872874764,0.11930086972592856,-2.158364058787105,45.53830196141133,-1162.9083290933404,0.14277334505227493,-2.7986407857340456,60.1643711920573,-1548.134816164315,-3.706390212986127,82.00398427081106,-2127.4281287953,114.25683522794223,-2996.9551887213893,-4303.34719702932
0.06525614721450997,-5.725167300586765,265.21681177608485,139.8040166367103,8.548609305702849,0.23533975694928094,-1306.4651280466655,73.48559097969087,9.64167489598587,119.75881639678484,4.888211451860328,10.31657577267889,0.6013735932256217,4.892136773306238,1.0794932280341075e8,4.460786272756855,33.292936669538825,28.175868125706227,-175.12982088851697,5460.22222399903,248.8167932593847,38.379426414734134,2.0086974275851017,-302.0810507229523,6944.0549650469375,73.89892126805775,-81.75878954707403,-386.01384666788186,9179.777578931551,-263.63621033529165,-409.9226759200665,12394.993838864719,-202.59894167698994,16153.358734840902,18392.41284940785,0.24911923299288077,0.022727907390939623,1.0983697077899492,1.2414958486933667e7,3.059937716210076e6,-61.614181549756665,-1.2691523189198615,0.000588967753898234,-0.0017174609879792965,-0.0027503087044607206,-1.3221281294611648e-9,0.007199118896378059,8.251280881119867e-5,5.842435898427012,0.02184467542486026,1.6555612743771232e-5,0.02778814939951031,0.035798279382172504,2.1878219953860123,0.2625549770484017,0.21301876053069532,4.460786272756855,44.50377218074411,248.8167932593847,28.739176389859292,0.0014674004655698871,6.488200888137059e-6,1.0,10.0,0.0,0.0,-143.0322046904384,-0.005803659053022504,-0.0006906334420225268,5007.589755614787,-0.00897759153279478,-0.001746507778041453,-0.06271604940665453,-0.002993312751415891,-0.006364625307061089,-0.06158726901434006,-0.006697319297839052,0.108154432184706,-1.9330560135963557,41.25842857348406,-1070.3024217284496,-0.006223636272079379,0.12933732231227696,-2.407637980290823,52.17151316521405,-1367.5144776581913,0.15464487430533425,-3.122893410714912,68.9783285274251,-1822.2967822402122,-4.136497083972721,94.09380982104473,-2507.0489099169345,131.204731833705,-3536.0228682419574,-5083.484355045892
0.06636476662177665,-5.708321260050047,254.11080085022553,136.84672829139956,8.54859574235216,0.2393279298748632,-1224.7555966002662,73.48543247640161,9.641183298473063,119.75198712719046,4.888113009951991,10.316326824220702,0.5814699962511352,4.6509716307611955,1.0091491353472207e8,4.312856791088303,33.29293868782612,29.103194320605056,-186.5274987466848,6019.523727970287,240.56180544731114,38.378723674653045,2.032750008864098,-322.09732224376387,7655.079603642366,73.89431075182253,-84.60752303305101,-411.53958511859247,10119.246811566783,-272.707114433133,-436.6230531680776,13662.343843579773,-214.1758154652,17799.45763899112,20245.910663787137,0.24911923299874258,0.02321906254271127,1.0983583284917406,1.2415328551725402e7,3.060083931394933e6,-59.035519668171105,-1.269133340086414,0.0006417436523597528,-0.00182231786108362,-0.002924224427893787,-1.4741834591867542e-9,0.0071895624924564385,8.985323096474807e-5,5.841577294149169,0.022795590672208578,1.7866852761483587e-5,0.028994923643181996,0.037354593833051605,2.2486484707204215,0.27132891487350114,0.2202876997814466,4.312856791088303,43.030546659087356,240.56180544731114,27.786879754070004,0.0016468741370420723,7.3191209694062794e-6,1.0,10.0,0.0,0.0,-137.04431438006768,-0.006328562729742237,-0.000774587680724913,4696.476831855936,-0.009853556575964099,-0.0019254929263244802,-0.0688097811640982,-0.0032703413644842665,-0.00695364068262641,-0.061605672983919155,-0.0070343318494018505,0.1172032048029743,-2.154317103963057,47.209308172532786,-1256.6127595672906,-0.006512140543518331,0.14014853249990003,-2.6841468928066172,59.72717045305241,-1606.6539706772435,0.16741163271184867,-3.4827095962539323,79.02730864641157,-2143.1282766265736,-4.613828234165445,107.89172746870625,-2951.93156791863,150.5657171202632,-4168.717304818433,-6000.463635341477
0.06749351597912011,-5.691456018840251,243.45795959541093,133.94877547957023,8.548580861652303,0.24338727928842294,-1148.0379341895343,73.48525829462244,9.640658865873634,119.74468082352358,4.888007672387006,10.31606146274794,0.5622048576826647,4.421436294352596,9.433164928246698e7,4.169664164706278,33.292985563070346,30.05909449000138,-198.61748785317874,6635.331530162656,232.57104803778824,38.37802404175796,2.0525261931195837,-343.3838905658106,8437.868998408216,73.88944962641366,-87.56288000341688,-438.67628377393584,11153.408793943698,-282.10459625695034,-464.94456828605723,15057.153427463078,-226.19965340419986,19609.987877886895,22280.54695361556,0.24911923300528643,0.02372140194298817,1.0983459169381433,1.2415721632625937e7,3.06023956619105e6,-56.56208125774673,-1.2691134698170896,0.0006990906848271958,-0.001933211159005513,-0.0031086918405580145,-1.6439320236314726e-9,0.007179431652624597,9.78547689694038e-5,5.84068048786218,0.023788880329068972,1.9283315429576788e-5,0.030255155176515957,0.03898003135910742,2.3108333956309277,0.28039788113438524,0.22781229303788053,4.169664164706278,41.60462058534023,232.57104803778824,26.86509293509764,0.0018475362177278597,8.24798494852452e-6,1.0,10.0,0.0,0.0,-131.30073430403974,-0.006899522424286403,-0.0008680804501504933,4404.3747204418605,-0.01081675225270692,-0.0021228072307811745,-0.07550790968455748,-0.003572115349434697,-0.007595264592031805,-0.06162503707115811,-0.007384329610514955,0.12694495944713768,-2.39945416065317,53.97705454085782,-1473.940157701959,-0.006808951919326137,0.15178563543898135,-2.990631142533303,68.32566532135574,-1885.8468449551835,0.18112938003925375,-3.881683421570849,90.4741781160186,-2518.176169335474,-5.143152046556624,123.62549640139426,-3472.769766770664,172.66479762039162,-4910.587851769453,-7077.3022123783885
0.06864277813287302,-5.674571624211702,233.24033660129325,131.10904952041724,8.54856453756492,0.24751901588152517,-1076.0126621382005,73.4850668545014,9.640099441588601,119.73686388804201,4.887894968989277,10.315778630566866,0.5435585221232694,4.202983381098234,8.817109411355758e7,4.031062394120925,33.293083091637506,31.044150450159506,-211.43375896865342,7313.183676961002,224.83637457469192,38.37733089385036,2.067315402316536,-366.0117095556193,9299.439323496435,73.88432510944278,-90.62937069412278,-467.5123375883891,12291.488654698669,-291.84114542196875,-494.9658867564952,16591.77387910316,-238.64988092746245,21600.656813389185,24512.850274743207,0.24911923301259253,0.024235190129883673,1.0983323826891997,1.2416139079367764e7,3.060405202810478e6,-54.18969825624356,-1.2690926619943637,0.0007613822241868552,-0.0020504461808156034,-0.0033042934777920835,-1.8334556184747084e-9,0.007168690812891738,0.00010657758195371503,5.839743748942291,0.02482646251701794,2.0813522737405817e-5,0.03157122840790349,0.04067769461615035,2.374385564245716,0.28977143486569557,0.23560171637051577,4.031062394120925,40.22454047855631,224.83637457469192,25.972875591328034,0.0020717634168465325,9.28464678684953e-6,1.0,10.0,0.0,0.0,-125.79178517567738,-0.0075203579664359695,-0.0009721297757332455,4130.142822758447,-0.011875866481216107,-0.0023403157673539962,-0.08287033246296482,-0.0039007253335836154,-0.00829394042639594,-0.061645409263971725,-0.007747403320545276,0.13742480311792332,-2.670824568640185,61.66634997856644,-1727.1519070641893,-0.007113738158583051,0.1643019834186779,-3.33007004795408,78.1016654951435,-2211.430703290751,0.19585572459142903,-4.32372365108302,103.50141103371853,-2956.123795989578,-5.729651185026315,141.55072809646379,-4081.897618135583,197.86726147572534,-5779.613488470941,-8340.674875702036
0.06981292228947153,-5.657668426815832,223.44083970459812,128.32650995311317,8.54854663292357,0.251724282657688,-1008.3990849312917,73.48485642107119,9.639502743966979,119.72850051704935,4.887774402011244,10.315477210754358,0.5255122295917043,3.9950942118855,8.240667068552354e7,3.8969121356136665,33.29323754849187,32.05890216759304,-225.01047595548306,8059.117367629892,217.35000998059198,38.376647961262925,2.0763255515320935,-390.0538174573422,10247.434986838436,73.87892386671554,-93.81167772404966,-498.13842508390655,13543.529599620482,-301.9295921557448,-526.7658087950052,18279.636423627333,-251.49716815578336,23788.498295211542,26960.590737211005,0.2491192330207505,0.024760688527918722,1.0983176281126983,1.241658230322421e7,3.060581453035588e6,-51.91440211709034,-1.269070868289654,0.0008290179699236765,-0.0021743365908877613,-0.0035116332062910967,-2.0450795872395674e-9,0.007157302406578303,0.0001160871679182622,5.838765285913074,0.025910322667619473,2.2466658033970187e-5,0.032945607012969454,0.04245079173502701,2.43931124646543,0.2994592233008466,0.24366533009066824,3.8969121356136665,38.888919124482086,217.35000998059198,25.109330211982783,0.002322174770687811,1.04395729110632e-5,1.0,10.0,0.0,0.0,-120.50825092747563,-0.00819516406438876,-0.0010878524503409627,3872.7120782238617,-0.013040417552796191,-0.0025800662001759064,-0.09096262889159462,-0.004258416854331227,-0.009054440492035083,-0.061666839096020304,-0.008123587311533361,0.14868960797047276,-2.970981347527093,70.39385323220561,-2021.8141331759894,-0.007426076670163194,0.17775293407092518,-3.7056929319391307,89.20542827515033,-2590.664270230849,0.21164976638347782,-4.813068264553448,118.31294782413718,-3466.9390467970293,-6.378940582489555,161.9536053079561,-4793.51006204541,226.5827024660842,-6796.538830457456,-9821.432855868223
0.07100431989745627,-5.640746833719566,214.04304029827742,125.6001396439681,8.548526998340275,0.2560042102128126,-944.933014482609,73.48462508688758,9.638866352443195,119.71955245665826,4.887645443367113,10.315156020550006,0.508047795863235,3.7972739844720382,7.7013444935218e7,3.767078326320483,33.29345570859316,33.10385589577207,-239.3819363214364,8879.717686821246,210.1044180334912,38.37597933042717,2.0786758918512604,-415.58546134145564,11290.189126780831,73.87323191144993,-97.1147084866281,-530.6476076440194,14920.470047911665,-312.3832548361433,-560.4230535714214,20135.35097569256,-264.70210940504114,26191.985571083012,29642.85885571816,0.24911923302986055,0.025298162500241094,1.0983015477038562,1.2417052784141224e7,3.0607689614868346e6,-49.73237837223232,-1.2690480377450963,0.0009024262218634105,-0.002305205533490293,-0.003731338617807573,-2.2814038855198047e-9,0.007145226612433582,0.00012645495044640015,5.837743231544984,0.027042529973526915,2.4252636629923143e-5,0.03438085412523632,0.044302662694402146,2.505614965240999,0.30947110509215864,0.2520127893841321,3.767078326320483,37.59641190516246,210.1044180334912,24.273586825956272,0.002601655985125177,1.172380453372158e-5,1.0,10.0,0.0,0.0,-115.44127320034798,-0.008928334131352137,-0.0012164738464986134,3631.076298046718,-0.014320843909983937,-0.002844308841415239,-0.09985666981604682,-0.0046476040941667955,-0.00988189510782104,-0.06168937791331065,-0.008512857855768073,0.16078808524747717,-3.302688194601939,80.28944678399418,-2364.283399713804,-0.007745449790067367,0.19219592183207385,-4.120998609404604,101.80445228774461,-3031.850353514387,0.22857206091987195,-5.354309929479929,135.13652085994062,-4062.0503253342595,-7.097099603048986,185.15426653768634,-5623.924933363951,259.2700066005226,-7985.274012409504,-11555.221668332608
0.07221732462848117,-5.623807582118474,205.03128798820066,122.928986470991,8.548505471610042,0.26035984284325325,-885.3667273923661,73.48437075983836,9.638187711768092,119.70997900750238,4.887507535554088,10.314813813920264,0.4911478592168175,3.6090536016971297,7.196810319942868e7,3.6414320197179637,33.293744862193456,34.179460864455926,-254.58205687683463,9782.145750453816,203.0924038071556,38.375329466533486,2.073389108777143,-442.68344100029526,12436.75764521205,73.86723466581273,-100.5435506168871,-565.1344262007681,16434.185232882366,-323.21577902682344,-596.0149634179465,22174.75591350147,-278.2133195907012,28831.077914374135,32580.06195190405,0.24911923304003455,0.025847872287235507,1.0982840278336459,1.2417552064159922e7,3.0609684034649367e6,-47.639993253071594,-1.269024117013671,0.000982064104022491,-0.0024433828422673644,-0.003964056908756442,-2.5453309038930137e-9,0.007132421447674066,0.00013775861273771298,5.836675657862952,0.0282252207016724,2.6182129097475976e-5,0.03587961043919598,0.04623675142379868,2.5732982848621444,0.31981697595414027,0.2606539078105406,3.6414320197179637,36.34573504847243,203.0924038071556,23.464814813788337,0.002913377405114716,1.314885462270779e-5,1.0,10.0,0.0,0.0,-110.58241316086387,-0.009724563723324156,-0.0013593347144555264,3404.2920010110693,-0.015728564236924453,-0.003135510798228992,-0.10963101868155456,-0.005070872928210374,-0.010781798957730663,-0.06171307847721776,-0.008915119628838956,0.17377049209868728,-3.6689252751745567,91.4972869234931,-2761.7979806736344,-0.008071230037090281,0.20769008870389435,-4.579763346120078,116.08488773145892,-3544.459363758183,0.24668405149611278,-5.9524063592487835,154.2256752269602,-4754.525294255229,-7.890683734232855,211.5097955915675,-6591.8522798072645,296.4418112931906,-9373.310003633325,-13583.128502525004
0.07345226151033303,-5.6068518605967315,196.39071460289438,120.31217632702386,8.548481877043669,0.2647920975352036,-829.4681461933876,73.48409114940468,9.637464133760497,119.69973699230812,4.887360092141049,10.314449282878611,0.4747959299716532,3.4299891086669985,6.724886383107898e7,3.519850755703759,33.29411282437988,35.28609269234522,-270.6438794885913,10774.169764450298,196.3071343402694,38.374703226176685,2.0593836251404523,-471.42550758993644,13696.95660095433,73.86091699221087,-104.10344794193382,-601.6940597961834,18097.532573091925,-334.4410417455499,-633.6162388963708,24414.971720408583,-291.96542020486606,31727.269205735873,35793.91385719545,0.2491192330513972,0.026410067872037944,1.0982649464476608,1.2418081742594853e7,3.06118048348026e6,-45.63379462056094,-1.268999050470495,0.0010684179536590449,-0.0025892027206587467,-0.004210451508020776,-2.8400967136389567e-9,0.007118842807301551,0.0001500824893625732,5.835560585481714,0.029460587775781758,2.8266592394368816e-5,0.03744458022932135,0.04825658812637556,2.642359099280622,0.33050665813957525,0.26959857325213765,3.519850755703759,35.13566927776894,196.3071343402694,22.682225285528236,0.0032608131130179973,1.4726567415518272e-5,1.0,10.0,0.0,0.0,-105.92365366339055,-0.010588855614749045,-0.001517898496482845,3191.4752945818054,-0.017276044886555247,-0.0034563717928997777,-0.12037138160162089,-0.005530984919986641,-0.011760019434662589,-0.06173799467011251,-0.009330194330604351,0.18768835135916828,-4.072894969772621,104.17690189358885,-3222.5767235987432,-0.008402667350339952,0.2242959282254198,-5.086048791554272,132.25301716871502,-4139.263696200377,0.26604750525387866,-6.61269049202314,175.8619005951753,-5559.266517782819,-8.76673554365782,241.41738851188387,-7718.690981756887,338.66924053167304,-10992.17860756781,-15952.402568093194
0.07345226151033303,-5.6068518605967315,196.39071460289438,120.31217632702386,8.548481877043669,0.2647920975352036,-829.4681461933876,73.48409114940468,9.637464133760497,119.69973699230812,4.887360092141049,10.314449282878611,0.4747959299716532,3.4299891086669985,6.724886383107898e7,3.519850755703759,33.29411282437988,35.28609269234522,-270.6438794885913,10774.169764450298,196.3071343402694,38.374703226176685,2.0593836251404523,-471.42550758993644,13696.95660095433,73.86091699221087,-104.10344794193382,-601.6940597961834,18097.532573091925,-334.4410417455499,-633.6162388963708,24414.971720408583,-291.96542020486606,31727.269205735873,35793.91385719545,0.2491192330513972,0.026410067872037944,1.0982649464476608,1.2418081742594853e7,3.06118048348026e6,-45.63379462056094,-1.268999050470495,0.0010684179536590449,-0.0025892027206587467,-0.004210451508020776,-2.8400967136389567e-9,0.007118842807301551,0.0001500824893625732,5.835560585481714,0.029460587775781758,2.8266592394368816e-5,0.03744458022932135,0.04825658812637556,2.642359099280622,0.33050665813957525,0.26959857325213765,3.519850755703759,35.13566927776894,196.3071343402694,22.682225285528236,0.0032608131130179973,1.4726567415518272e-5,1.0,10.0,0.0,0.0,-105.92365366339055,-0.010588855614749045,-0.001517898496482845,3191.4752945818054,-0.017276044886555247,-0.0034563717928997777,-0.12037138160162089,-0.005530984919986641,-0.011760019434662589,-0.06173799467011251,-0.009330194330604351,0.18768835135916828,-4.072894969772621,104.17690189358885,-3222.5767235987432,-0.008402667350339952,0.2242959282254198,-5.086048791554272,132.25301716871502,-4139.263696200377,0.26604750525387866,-6.61269049202314,175.8619005951753,-5559.266517782819,-8.76673554365782,241.41738851188387,-7718.690981756887,338.66924053167304,-10992.17860756781,-15952.402568093194
0.07470942591459534,-5.589881284762183,188.10715838436843,117.74890232379803,8.548456024658476,0.2693017582870269,-777.0195495534526,73.48378375046319,9.636692794842325,119.68878066081423,4.887202497462285,10.314061056694982,0.4589762889230781,3.259659497743839,6.283535044497852e7,3.4022178074767817,33.29456794111825,36.42404486071036,-287.5991309772809,11864.20201535803,189.74209662457588,38.37410586002817,2.0354658715710086,-501.8898810759373,15081.406737810052,73.85426318098635,-107.79980203742129,-640.4216263786826,19924.405675616294,-346.0731365676383,-673.2977823428818,26874.464826680585,-305.87692436785125,34903.646155074624,39307.42506873999,0.24911923306408743,0.026984988223592656,1.0982441726605092,1.241864347416859e7,3.0614059349617767e6,-43.71049436250712,-1.2689727801495438,0.0011620041159206606,-0.0027430022035492803,-0.0044711999968209265,-3.1693070092905712e-9,0.007104444419688196,0.00016351805357972548,5.8343959853438285,0.03075087876308415,3.0518314562494394e-5,0.03907852797171042,0.05036578529748778,2.7127914763967063,0.3415498677466619,0.27885672855470184,3.4022178074767817,33.96505227730027,189.74209662457588,21.92506622839698,0.0036477622463187815,1.646893738173091e-5,1.0,10.0,0.0,0.0,-101.4573583771433,-0.01152652892912262,-0.0016937596674149596,2991.7969627135662,-0.018976879573077397,-0.0038098427120545173,-0.1321711402320089,-0.006030883574763606,-0.012822809754869071,-0.06176418135328968,-0.009757812146504924,0.2025942206785566,-4.518028747409703,118.50437733137252,-3755.927326957375,-0.008738878743178486,0.24207498580080758,-5.644211347568398,150.53685765016436,-4828.485481687903,0.28672400167077694,-7.34088236214888,200.3569433539358,-6493.227717871445,-9.73279729434567,275.3177949404069,-9028.858425137754,386.58705360418725,-12877.966230560713,-18717.262812232693
0.07598907800532351,-5.572897933033404,180.1671248605549,115.23842369647258,8.548427709473469,0.2738894540675801,-727.8165996919479,73.48344582747171,9.63587073710778,119.67706164119107,4.887034107093007,10.313647702903541,0.44367395046308,3.097665338401815,5.8708493712488644e7,3.2884219093483082,33.29511908842017,37.59351572762866,-305.4776618617726,13061.331459700834,183.39108243257243,38.37354301288457,2.000322583834956,-534.1545749025518,16601.57195270586,73.84725696297191,-111.63815947882159,-681.4112285145299,21929.77942089262,-358.1263134609962,-715.1252373243459,29573.097773837726,-319.84785579809125,38384.92475051152,43144.85703443841,0.24911923307825992,0.027572858431556425,1.0982215664458805,1.241923896438808e7,3.0616455188631257e6,-41.866959307715575,-1.268945245781378,0.0012633692332168183,-0.0029051188156393355,-0.004746990652567913,-3.536975052134746e-9,0.007089177865240753,0.000178164373529291,5.83317978518641,0.032098388610061444,3.2950451101949646e-5,0.04078426825868088,0.052568025102704814,2.784585260759275,0.3529561392625146,0.28843831624238775,3.2884219093483082,32.83277594354447,183.39108243257243,21.19262075020271,0.004078368895134466,1.8387861804033686e-5,1.0,10.0,0.0,0.0,-97.17625069125627,-0.012543223208795603,-0.0018886514600485395,2804.478761527791,-0.020845865453599483,-0.004199143621136119,-0.14513185694765973,-0.006573698013816149,-0.013976816555200956,-0.06179169410536133,-0.010197601462668161,0.21854136337431687,-5.007990874024545,134.67349382100969,-4372.359418469008,-0.009078836662092043,0.26108943899424,-6.258907587939804,171.18771245226026,-5625.951915149831,0.3087742665559131,-8.143095598229817,228.05507010974435,-7575.643154244987,-10.79691574202259,313.6987184347448,-10550.143325010387,440.89876151470247,-15071.8680742795,-21939.774662399916
0.07729142940971012,-5.555904477479032,172.55779060273215,112.78007803882979,8.548396711052666,0.27855560889171704,-681.6676856301077,73.48307440072807,9.634994876219594,119.6645289863547,4.886854249799479,10.31320773174987,0.4288747068100154,2.9436283148339952,5.48504609823285e7,3.178357587896379,33.29577565980919,38.79458787776319,-324.30669820014305,14375.345719453957,177.2482068201511,38.37302072044055,1.9525136465165298,-568.296404583304,18269.783777659104,73.83988157167113,-115.62417267373077,-724.7545876082571,24129.73554703088,-370.61483632614363,-759.1570685859563,32532.151243515153,-333.7570683412025,42197.445856518614,47331.61852678536,0.2491192330940865,0.028173883168124123,1.098196978530986,1.2419869959887637e7,3.0619000202279887e6,-40.100212097126004,-1.268916385026155,0.0013730895592223512,-0.0030758868401943324,-0.005038516583151638,-3.947559836540881e-9,0.007072992716784099,0.00019412846846581143,5.83190988475662,0.033505442670775626,3.55770421587335e-5,0.04256464338593874,0.054867030845465056,2.8577252518141534,0.36473467352970257,0.29835315825764225,3.178357587896379,31.737789636121803,177.2482068201511,20.484209205979287,0.004557138059542773,2.0494805975273003e-5,1.0,10.0,0.0,0.0,-93.07341574361466,-0.013644892658296005,-0.002104451893877938,2628.7909174772158,-0.022899066127408538,-0.004627779259312591,-0.15936368656235125,-0.007162741504917048,-0.015229076516259741,-0.06182058874533808,-0.010649075698529386,0.23558325559323945,-5.546676287709408,152.89670913876483,-5083.697949646732,-0.00942135540931541,0.28140147984637276,-6.9350923568215865,194.48153505822256,-6547.2524942116925,0.33225726286871804,-9.025834085814934,259.3350975253388,-8828.26272580843,-11.967633087713313,357.09791771892765,-12314.071792690924,502.3813419163,-17620.769210585644,-25690.776883840328
0.07861664494460746,-5.538904107777493,165.2669109875371,110.37326258433339,8.548362792813354,0.2833004459076568,-638.3927257089787,73.48266622890202,9.634062001656378,119.65112910950505,4.886662228005228,10.312739596791591,0.4145649847638364,2.797188844991735,5.1244541871336885e7,3.07192409907027,33.296547550786954,40.0272208223064,-344.11022485971193,15816.76286975967,171.30784882777965,38.37254539177318,1.8904650430232595,-604.3902520868396,20099.277691179126,73.83211973045788,-119.76360252385048,-770.5399930677916,26541.502645374847,-383.5529730092828,-805.4429256502982,35774.36333587704,-347.45952339461286,46369.1880059514,51894.166868770735,0.24911923311175793,0.028788246970752475,1.0981702501056665,1.242053824427331e7,3.062170246942981e6,-38.40740976638633,-1.2688861334129298,0.001491771056053204,-0.0032556350811285043,-0.005346472340969144,-4.406010945362291e-9,0.007055836532377993,0.00021152581898249603,5.830584158124485,0.0349743940164056,3.841305286010165e-5,0.04442251898561377,0.057266561732573815,2.9321912472804934,0.37689431328629064,0.30861094193428795,3.07192409907027,30.679089555230966,171.30784882777965,19.79918235182022,0.00508895478580113,2.280040179525316e-5,1.0,10.0,0.0,0.0,-89.1422506918665,-0.014837808167307544,-0.0023431913804944386,2464.0475670260676,-0.025153893513161815,-0.0050995586748365206,-0.174985916062326,-0.007801514242309154,-0.016587021976132613,-0.061850921130439745,-0.011111625284445542,0.25377321218687365,-6.138210907775683,173.40624262189755,-5903.2063514877345,-0.009765081942270604,0.30307283592516976,-7.678019894940561,220.72043392113085,-7609.910524612332,0.3572294297424392,-9.99599223744287,294.61262815183215,-10275.60986352396,-13.253981801556238,406.1066160113851,-14356.311151168347,571.8904067624517,-20577.888647715983,-30050.91258222607
0.0799648105824305,-5.521900882352049,158.28291417944462,108.0174759334875,8.548325702327787,0.2881238706923004,-597.8231349278171,73.48221780258753,9.633068803025484,119.6368060932252,4.886457323709801,10.31224170857034,0.4007320644182849,2.658007488399591,4.787513228116549e7,2.969027057503651,33.29744511277138,41.291212076314125,-364.9077861603131,17396.820831218432,165.56474244205316,38.372123795152426,1.8124641674885247,-642.5072835907024,22104.174942034955,73.82395384584471,-124.06221191555508,-818.8499139713535,29183.422985139594,-396.95464579524673,-854.0206196846591,39323.86808134418,-360.783032583911,50929.64497139526,56859.74593346774,0.24911923313148512,0.029416098780872483,1.098141213312246,1.2421245615313474e7,3.062457020910731e6,-36.785865565131246,-1.268854425083882,0.0016200459909511446,-0.0034446796212680743,-0.0056715418879515166,-4.917803763176556e-9,0.007037655321804016,0.00023048040366858839,5.829200491266106,0.036507581649310346,4.1474334326886416e-5,0.04636073019238444,0.05977034374199245,3.0079562089238547,0.38944320160806645,0.319220937429755,2.969027057503651,29.655734897294465,165.56474244205316,19.136931826458735,0.005679087081520762,2.531388365829395e-5,1.0,10.0,0.0,0.0,-85.37651539350158,-0.01612852404046637,-0.002607053239798646,2309.6066308268046,-0.027629127024530215,-0.005618601946617157,-0.19212706691728543,-0.008493687316258472,-0.018058446506818482,-0.061882746130741156,-0.011584498060542715,0.2731634781140921,-6.78693294180715,196.45450657807504,-6845.688918745402,-0.0101084786201423,0.32616365186048357,-8.493221049581642,250.23335161724452,-8833.529436349589,0.3837431732389294,-11.06082362100491,334.34119161660135,-11945.20876855194,-14.665436459738235,461.3714088541277,-16717.036591888726,650.363250076635,-24003.378677464054,-35111.606477726964
0.08133597103061438,-5.504899185732625,151.59462028557212,105.71223417367787,8.548285169961517,0.2930256038715673,-559.7996366858962,73.4817253168789,9.632011849225753,119.62150132070228,4.886238794786493,10.31171242461183,0.38736355668641237,2.5257588889336864,4.472754021296453e7,2.869574552825795,33.298479137343115,42.58622310197593,-386.71426109628385,19127.53729602437,160.01375985891733,38.37176301018525,1.716652677906961,-682.7149569255986,24299.553136427596,73.81536579802932,-128.5258739268821,-869.7608710647964,32075.034844296806,-410.83375479909165,-904.9153521069371,43206.28654046983,-373.5255494427972,55909.89353410178,62256.31545574771,0.2491192331535017,0.030057568708268246,1.0981096904198804,1.2421993895933297e7,3.062761182853094e6,-35.23298374844618,-1.2688211919728227,0.0017585753490394775,-0.0036433256896921742,-0.006014402090685241,-5.489001207170642e-9,0.007018393141191796,0.00025112562755185054,5.82775675103732,0.038107364724746844,4.4777727839068436e-5,0.04838212391989176,0.062382124611058576,3.084988378895033,0.4023890764892868,0.33019225050848383,2.869574552825795,28.666809174604854,160.01375985891733,18.4968651505931,0.0063332141028145505,2.8042528536614875e-5,1.0,10.0,0.0,0.0,-81.77018098322338,-0.01752390305877984,-0.0028983858006281474,2164.8614819519753,-0.03034504669413215,-0.006189370963688047,-0.2109257836562224,-0.009243118006761187,-0.019651537026835836,-0.06191611816108336,-0.012066804436890715,0.2938052175338278,-7.497401539213149,222.315477539916,-7927.635524086153,-0.010449824918580358,0.35073243763738776,-9.386514753122288,283.3779554005029,-10239.995853797256,0.4118465757115608,-12.227953857981337,379.01502770682333,-13867.892863955878,-16.211923121670782,523.5984681089741,-19441.418979282247,738.8251538963401,-27965.10940334495,-40976.32822919189
0.08273002864967505,-5.48790491303076,145.19165862491215,103.4572238022618,8.548240911707135,0.29800481810978485,-524.1741435604399,73.48118469397578,9.630887675585376,119.60515467015556,4.88600589367918,10.311150093482816,0.3744482658979611,2.4001396255028586,4.178813022154682e7,2.773483569396432,33.29966072707554,43.91167492735047,-409.5373899643261,21021.590412285062,154.6502698301385,38.37147040823807,1.601029831905504,-725.0728936528441,26701.28862517338,73.8063375995785,-133.16022758602463,-923.3380630251141,35236.85260880259,-425.20309634563927,-958.1336689146522,47448.40915534205,-385.4510348759536,61342.13027759954,68111.88707073283,0.2491192331780642,0.03071271995367464,1.0980754962542576,1.2422784868800994e7,3.063083566017306e6,-33.7463564560664,-1.268786366350128,0.0019080369267135333,-0.003851849264889777,-0.006375691168632933,-6.126260531240123e-9,0.006997993652458668,0.00027360315349302295,5.82625090041052,0.03977599468855749,4.83408312459901e-5,0.0504893963162454,0.06510546416969824,3.1632456220402423,0.41573825470026327,0.34153296412777995,2.773483569396432,27.711483997884184,154.6502698301385,17.878447039226568,0.0070573856714188105,3.09906915556734e-5,1.0,10.0,0.0,0.0,-78.31765487346154,-0.019030997160604017,-0.003219684201952246,2029.2481041751075,-0.03332328843456164,-0.006816642030911519,-0.23152979584504405,-0.010053787622774446,-0.02137474120603962,-0.06195108832570971,-0.012557474624178232,0.31574638025518953,-8.274330359654527,251.28331158005912,-9167.255036477318,-0.010787185822279818,0.3768334878232589,-10.363924990009593,320.5390033445276,-11853.539914958452,0.4415802030227859,-13.505269490305817,429.1671289626149,-16077.922148750682,-17.903663089347653,593.5511521560484,-22579.848656397888,838.3863111663641,-32539.079413737283,-47761.31549878781
0.08414693115533523,-5.470923101306616,139.0635216468261,101.25197852802555,8.548192623369976,0.3030608072414335,-490.80401424035045,73.48059149955246,9.629692645968795,119.58770244611179,4.88575783961214,10.310552986187027,0.36197431163090493,2.280849248762212,3.904383878669442e7,2.6806660154357735,33.301001384602046,45.26691785859304,-433.3799010706651,23092.56898089654,149.46935788490242,38.37125355404062,1.4634352457224105,-769.6372602692647,29326.366625865267,73.79685022415366,-137.97127939711268,-979.6407537608487,38690.76098645832,-440.07622125531515,-1013.6681212452193,52078.69914935601,-396.28781185499207,67260.25368327503,74454.97156895383,0.24911923320545715,0.03138163607113724,1.098038433907034,1.2423620369935913e7,3.0634250345402965e6,-32.323544050660246,-1.268749876300453,0.0020691428982551395,-0.0040705208182922606,-0.006756049898933025,-6.836967393735114e-9,0.0069763975853857395,0.0002980661761894497,5.824680807191658,0.041515827053045073,5.218247162930021e-5,0.05268535927047713,0.06794407906326097,3.2426860629702623,0.42949736174378,0.35325160728450666,2.6806660154357735,26.788880121058046,149.46935788490242,17.28110948405714,0.007858120919275478,3.415928373596524e-5,1.0,10.0,0.0,0.0,-75.01327063125763,-0.020657224946999612,-0.0035736344011998555,1902.223228812987,-0.036587282863850865,-0.007505601439908834,-0.2540989150666819,-0.010929898934317166,-0.023236974051275533,-0.0619877086550768,-0.013055318405721217,0.33903395243462875,-9.122671328355754,283.6764369474418,-10584.743124875056,-0.011118452730713883,0.4045195156205268,-11.43178650216366,362.13373923980646,-13701.102436574702,0.4729798601544153,-14.901052839357476,485.3767677361319,-18613.524549724698,-19.751341159667422,672.0608367240225,-26188.767638981008,950.2575298453968,-37810.72238781194,-55597.637891322236
0.08558628089631691,-5.453962552135865,133.2012089635768,99.0964753035537,8.54813999409955,0.3081915908269098,-459.5606456226187,73.47994109556635,9.62842329565506,119.56908232385835,4.885493890588032,10.3099194678413,0.3499324910126816,2.167622014973365,3.64828719780189e7,2.5910537434468903,33.30251256683186,46.650850540860915,-458.2319913658834,25354.393510394337,144.46722294408886,38.37112019972522,1.3015860439918132,-816.4471584244577,32192.139285765756,73.78688625888063,-142.96405566451617,-1038.7049147725493,42459.02284541754,-455.4632637509503,-1071.4794273328143,57125.93353016344,-405.7222829622713,73698.05718117609,81312.44207623378,0.24911923323598756,0.03206423570284878,1.097998305306756,1.2424502045630088e7,3.063786384281058e6,-30.962456822437233,-1.2687116559306544,0.0022425926988271223,-0.004299540783211531,-0.007156009392132061,-7.629091204366395e-9,0.0069535488991636085,0.0003246729290253938,5.82304468749775,0.04332882978337854,5.632163800404642e-5,0.05497231895910473,0.07090103971406365,3.3232462408781336,0.4436694681659482,0.36535386497532096,2.5910537434468903,25.898316102432098,144.46722294408886,16.704412772636626,0.008742186041673691,3.754382733662788e-5,1.0,10.0,0.0,0.0,-71.85217447456134,-0.02240989627627657,-0.00396301556559927,1783.2970399488972,-0.04016139077743552,-0.008261666313651472,-0.2787990150887764,-0.011875622087154133,-0.02524707724011873,-0.062026021563445916,-0.013558883079923274,0.3637068389138325,-10.047357472278758,319.82865322468774,-12201.986554860952,-0.011441249321972203,0.43383314523436534,-12.596421253580047,408.6006106966495,-15811.969784936799,0.506066690137374,-16.423555161830265,548.2544943149018,-21516.43684405162,-21.765528753726223,760.0062823897401,-30330.08557129503,1075.7210789828507,-43874.15621657009,-64630.216719682205
0.08558628089631691,-5.453962552135865,133.2012089635768,99.0964753035537,8.54813999409955,0.3081915908269098,-459.5606456226187,73.47994109556635,9.62842329565506,119.56908232385835,4.885493890588032,10.3099194678413,0.3499324910126816,2.167622014973365,3.64828719780189e7,2.5910537434468903,33.30251256683186,46.650850540860915,-458.2319913658834,25354.393510394337,144.46722294408886,38.37112019972522,1.3015860439918132,-816.4471584244577,32192.139285765756,73.78688625888063,-142.96405566451617,-1038.7049147725493,42459.02284541754,-455.4632637509503,-1071.4794273328143,57125.93353016344,-405.7222829622713,73698.05718117609,81312.44207623378,0.24911923323598756,0.03206423570284878,1.097998305306756,1.2424502045630088e7,3.063786384281058e6,-30.962456822437233,-1.2687116559306544,0.0022425926988271223,-0.004299540783211531,-0.007156009392132061,-7.629091204366395e-9,0.0069535488991636085,0.0003246729290253938,5.82304468749775,0.04332882978337854,5.632163800404642e-5,0.05497231895910473,0.07090103971406365,3.3232462408781336,0.4436694681659482,0.36535386497532096,2.5910537434468903,25.898316102432098,144.46722294408886,16.704412772636626,0.008742186041673691,3.754382733662788e-5,1.0,10.0,0.0,0.0,-71.85217447456134,-0.02240989627627657,-0.00396301556559927,1783.2970399488972,-0.04016139077743552,-0.008261666313651472,-0.2787990150887764,-0.011875622087154133,-0.02524707724011873,-0.062026021563445916,-0.013558883079923274,0.3637068389138325,-10.047357472278758,319.82865322468774,-12201.986554860952,-0.011441249321972203,0.43383314523436534,-12.596421253580047,408.6006106966495,-15811.969784936799,0.506066690137374,-16.423555161830265,548.2544943149018,-21516.43684405162,-21.765528753726223,760.0062823897401,-30330.08557129503,1075.7210789828507,-43874.15621657009,-64630.216719682205
0.08704813896837488,-5.437026265431853,127.59386860567214,96.98990932462844,8.548082677739556,0.3133967800604367,-430.31113812090615,73.47922827220629,9.627075643164806,119.54922320071594,4.885213201225173,10.309247654475014,0.3383094086772976,2.0601616385705044,3.409319290222635e7,2.5045474279773354,33.30420642745376,48.062685811324116,-484.08416068893337,27822.548518025273,139.63832372328878,38.37107812711016,1.1129892760581541,-865.5492198726729,35317.877945101885,73.77642441341112,-148.14535684998293,-1100.574093646293,46566.30234840842,-471.3794328277795,-1131.5259836050766,62621.88044802303,-413.40100266293814,80692.56678349766,88712.86996968469,0.2491192332700038,0.03276065276649539,1.0979548895173912,1.2425431827744e7,3.0641685376521917e6,-29.660575167053622,-1.2686716243055745,0.0024291657723314996,-0.004539162310695407,-0.007576205268979076,-8.511674047346146e-9,0.006929382349747089,0.0003536015815462436,5.821340207363974,0.04521757861029525,6.077975348941193e-5,0.05735333053294388,0.07398039277259517,3.4048863886013536,0.45826193722181197,0.3778492714423462,2.5045474279773354,25.038800193854403,139.63832372328878,16.147716489259512,0.0097170751501886,4.1135076769515934e-5,1.0,10.0,0.0,0.0,-68.82851417407048,-0.024297149293377424,-0.004390913032907032,1671.9633830570137,-0.04407290024898122,-0.009090910454518947,-0.305815789177672,-0.012895602197840743,-0.027414897334432614,-0.0620660806700382,-0.014066731263570421,0.3898088092200852,-11.053785600332304,360.1087946234402,-14043.53506026133,-0.011753112096541247,0.46482224662059446,-13.86474628798771,460.4246883165815,-18219.06432111682,0.5408642375004657,-18.08178654069675,618.4767661035673,-24833.72475807266,-23.957715496836997,858.3623645265325,-35073.85135281038,1216.2003864446374,-50836.2049194624,-75023.96155823852
0.08853140165823545,-5.420130242459317,122.23505921220114,94.93303911213278,8.548020356661135,0.3186717955491765,-402.9508141951296,73.47844802677199,9.625646696744731,119.5280673325602,4.884915137399276,10.30853616435629,0.3271004441156217,1.9582612851640886,3.1865172773659218e7,2.4211130760406507,33.306093858163564,49.50037925941868,-510.89762756521657,30511.3356528581,134.9807660613532,38.37113512238796,0.8951514043331419,-916.9418845486357,38721.28418417522,73.76545114153011,-153.51799091250524,-1165.2290241134783,51035.0601283959,-487.82729536843635,-1193.6947784570561,68595.1009159638,-418.918806628242,88276.06622546022,96677.84304679518,0.24911923330786004,0.033470462662042684,1.0979079912453458,1.242641089093362e7,3.064572115174587e6,-28.416403506151145,-1.2686297299448919,0.0026295120010650635,-0.004789421616777673,-0.008016904807520792,-9.493911357924148e-9,0.006903850478294338,0.0003850184617752834,5.819566381879068,0.04718315237583753,6.557572679013125e-5,0.05982954390834705,0.07718372870434907,3.4874997188328343,0.47327015464846905,0.39073728363311805,2.4211130760406507,24.209989261564417,134.9807660613532,15.610800592839055,0.010789924031453176,4.491362600525048e-5,1.0,10.0,0.0,0.0,-65.93881583101435,-0.02632583043709289,-0.004860242974280714,1567.8235415598551,-0.048347725187184505,-0.009999156171521535,-0.33532499137963745,-0.01399381581965204,-0.02974885461634647,-0.062107905996082,-0.01457687529669412,0.4173589123619437,-12.146674507091399,404.875839283892,-16134.643390136427,-0.012051144209892851,0.49750476119274634,-15.242834586431428,518.0800563148168,-20956.40879429395,0.5773586855317243,-19.88362884560395,696.7081110214399,-28614.33753822212,-26.337799476087287,968.0913254868508,-40493.40701169411,1373.1048317031486,-58809.404777005286,-86953.48306721533
0.09003712681148804,-5.403265447141253,117.11058433016974,92.92353752209019,8.547952603981624,0.324019698392845,-377.34054320266426,73.47759382395739,9.624131287048478,119.50552341035753,4.884598616690741,10.307782540974621,0.31628435881510486,1.8615716693715454,2.978647613392794e7,2.340593019417761,33.30818856600618,50.963846990623985,-538.6632513557038,33439.81871811192,130.48575200405045,38.371298984784104,0.6451012231083897,-970.6886725885894,42426.00370025725,73.75393619322514,-159.09275750197764,-1232.7299687940322,55895.39694722676,-504.833485225066,-1257.937636974695,75084.06647548522,-421.82847583034095,96492.6582090407,105239.10158588315,0.24911923335000252,0.03419427225285126,1.0978573371995215,1.2427441821672674e7,3.0649983292719224e6,-27.226645733579865,-1.2685858574652848,0.002844593703896334,-0.0050506922146020174,-0.008478982224590998,-1.0587387042505379e-8,0.006876866955438506,0.0004191480265718465,5.817719623397969,0.04922951177835382,7.073659403653774e-5,0.06240571960314281,0.08051731724725811,3.5710984276437654,0.48871112230607,0.4040361006586432,2.340593019417761,23.410311147201504,130.48575200405045,15.092649111012033,0.011969875941986128,4.885667431342076e-5,1.0,10.0,0.0,0.0,-63.175423643001665,-0.028505969059477172,-0.005374789695322111,1470.3476783022752,-0.05301990847041628,-0.01099399678073931,-0.3675579883669693,-0.015175995053865077,-0.032261094068080795,-0.06215157690752718,-0.0150879214425071,0.44641215946558555,-13.332459003798139,454.57744028265154,-18505.958832183664,-0.012332691591056025,0.5319406441399555,-16.73893315029141,582.1568426138239,-24065.287365745844,0.6155789759336565,-21.83977534656667,783.7736782414828,-32917.66860226117,-28.919274430735307,1090.3850022799243,-46677.744687021084,1548.1760970067944,-67930.30796624286,-100630.63809127486
0.09156161404966265,-5.386475429279675,112.22223625897368,90.96526952968203,8.547879194292166,0.32942661076145313,-353.42563725350465,73.47666149732014,9.622529024075263,119.4815699851637,4.884263562219366,10.306986713158029,0.30587333877283124,1.7700495272202759,2.785171092362688e7,2.2630784480123,33.31049740798181,52.44824313808354,-567.2733748649263,36618.39649319708,126.15837630510143,38.37157672070443,0.36053545431221706,-1026.6706109316215,46444.62767002055,73.74188542681014,-164.86285007179964,-1302.9055973319005,61162.72800931924,-522.3706070767603,-1323.9742940045744,82107.30815211945,-421.6239899958325,105360.36288057014,114398.7596420486,0.24911923339677902,0.034930394389625134,1.097802808538221,1.2428523881415365e7,3.065447026194251e6,-26.091717866064023,-1.2685400288584385,0.0030746975715030033,-0.005322483360446064,-0.00896179388330674,-1.180113102210955e-8,0.006848430459982797,0.00045611682707105786,5.815802220017844,0.05135410432477062,7.627386676291537e-5,0.0650784000074514,0.08397680128850077,3.655428774084737,0.504552414127594,0.41772150741439995,2.2630784480123,22.64066456473858,126.15837630510143,14.593847425468505,0.01326266786426123,5.2918196312326974e-5,1.0,10.0,0.0,0.0,-60.53930383631336,-0.03084076182045737,-0.005936846979818611,1379.3273696366446,-0.05811025183518241,-0.012080250472313548,-0.40265427394098785,-0.016444199078108766,-0.034955948462528655,-0.06219703153630994,-0.01559672334039489,0.4769258152391861,-14.613831393373939,509.5218260366705,-21182.728703309316,-0.012594049956132027,0.5680733314988686,-18.356575320092738,653.0672775324999,-27580.122191408474,0.6554205773090437,-23.95471805157387,880.2600136083815,-37794.05942525949,-31.707317774766175,1226.1042438329623,-53703.57729708805,1742.6855623068077,-78318.41974413948,-116243.11631620617
0.0931102287315934,-5.369703506064833,107.5428614032308,89.05038415874893,8.547799447043229,0.33491075780458013,-331.01454992034957,73.47564090143095,9.620829904819773,119.45604042774183,4.883907894751217,10.306143845249684,0.2958175129713143,1.6831144963305846,2.6044502386704993e7,2.1881985298648376,33.31304089047091,53.95741058028057,-596.7792516752974,40077.228379631,121.97794070451425,38.37197677308322,0.03729640204924275,-1085.0895191855966,50814.619514338476,73.72923226445016,-170.85592932679725,-1375.983868815423,66884.85055867696,-540.5156173023308,-1391.8863629253246,89726.13426672849,-417.74020213742205,114950.22066452514,124210.78651276359,0.24911923344885878,0.03568151636981229,1.0977439527075834,1.2429662735403204e7,3.065920718133494e6,-25.005315547300462,-1.2684919905505407,0.003321495729213657,-0.005605886763368123,-0.009467521027649924,-1.3152517280309285e-8,0.006818369062868393,0.0004962848141894118,5.813805044334941,0.053567023818426776,8.223317632206868e-5,0.06786001364026022,0.08757839562397285,3.7407361300241626,0.5208553327517625,0.4318504838981213,2.1881985298648376,21.897360341326443,121.97794070451425,14.112007779792252,0.014682166932985442,5.7063431812460963e-5,1.0,10.0,0.0,0.0,-58.015813068572164,-0.03334748122646978,-0.006552239041642652,1294.0333238284732,-0.06367187076064083,-0.013269682604922306,-0.44097552346989033,-0.017808170525364726,-0.03785406915376806,-0.06224447629772734,-0.01610300927044136,0.5090333746274904,-16.00118288468498,570.3672504718363,-24208.668417573,-0.012832878111479819,0.6060541625922506,-20.10902234928374,731.6774085508056,-31559.836995430975,0.6970033154281993,-26.245620428905877,987.3746044658037,-43328.35962204878,-34.72365207130144,1376.9878434684078,-61698.17764752481,1959.1664112969609,-90169.22253006496,-134094.38445431856
0.09471935208300362,-5.352569221763739,102.96379944132714,87.13582072277846,8.547710818458933,0.3405997437384105,-309.5496754241714,73.47449742885392,9.618986478038929,119.42819765045545,4.883521691152701,10.305230586989564,0.2858876365079651,1.5987047655150122,2.4319282832323253e7,2.114246325952582,33.315899546588874,55.525261151560215,-627.82729830101,43927.6171815613,117.84914773260739,38.372520801292836,-0.33706293506237506,-1147.3712746325314,55675.67636482458,73.71563670628892,-177.22595158066304,-1453.7130119755357,73242.8673368637,-559.724103080346,-1463.109485837683,98178.3074038058,-409.28123705565935,125552.66989984694,134945.40969130257,0.24911923350822726,0.03646551686050204,1.0976789646771796,1.2430888639801918e7,3.06643222551873e6,-23.942211517993485,-1.2684404542317624,0.00359223109918509,-0.005907957197960716,-0.010009109823656489,-1.469307620548211e-8,0.006785852472221163,0.0005409566632523323,5.811676682588544,0.05592521148203031,8.879665927113888e-5,0.07082174473632305,0.0914144543714611,3.8289585754015416,0.5380173259874262,0.4467735605057277,2.114246325952582,21.163453884974743,117.84914773260739,13.6361450444262,0.01627622159489002,6.132300427233964e-5,1.0,10.0,0.0,0.0,-55.546350118000746,-0.036100119791645485,-0.007241441077297472,1212.3432021848907,-0.06989026047743857,-0.014602554638130521,-0.4837936411322029,-0.019308673069403245,-0.04104199791093649,-0.06229512328345849,-0.016615928224229377,0.5435551660587777,-17.5367756354725,639.257021822712,-27705.937202009474,-0.013050096897212366,0.6468440741381276,-22.049849556621727,820.7783507688814,-36167.13834890352,0.7413130506055686,-28.78226698572879,1108.9591709285241,-49750.991595180494,-38.05889744111683,1548.5004220008207,-71001.1306656402,2205.512147497329,-103995.85065840211,-154970.2368346539
0.09638278791554226,-5.335159915455286,98.51087115610738,85.23275989049401,8.547612756165625,0.3464700220529638,-289.1276089922693,73.47322129981558,9.616995644502698,119.39796385441612,4.8831043180080345,10.304245644239275,0.2761416923358308,1.517270581421532,2.268337648045099e7,2.0416535511132525,33.31909001555318,57.14389320540353,-660.2407109673588,48194.78797297473,113.79609481193539,38.37322278646126,-0.7675264969372595,-1213.355326358902,61058.412349988874,73.70109263921928,-183.96637541684686,-1535.845810702569,80274.39671541257,-579.9626751255585,-1537.1677989899829,107509.34897642166,-395.2154494251403,137213.12041941273,146612.997032757,0.24911923357567528,0.037279711971930876,1.0976075298462276,1.2432201667917326e7,3.066981882256946e6,-22.90840095101715,-1.2683854009169573,0.0038878008504743982,-0.006228099665483062,-0.010585957830885347,-1.6443343696533196e-8,0.006750837912722369,0.0005904432480242179,5.809419130701753,0.05842642113854624,9.599551329594743e-5,0.07396026293688167,0.09548090536122042,3.9196704869193897,0.555992681970997,0.46245907063636044,2.0416535511132525,20.44323335908273,113.79609481193539,13.169035919548145,0.018057929075424688,6.55853869875137e-5,1.0,10.0,0.0,0.0,-53.14483498357672,-0.039108333061341184,-0.008009802264350344,1134.6245362209222,-0.07681459392749058,-0.016090161204385896,-0.531439193811984,-0.02095161671116353,-0.04453219538870097,-0.062348913538995465,-0.017130005204950144,0.580450941771971,-19.22757038005988,716.8699092358138,-31728.654821195672,-0.013238770743683775,0.6903830953968946,-24.188088882080958,921.2758561486462,-41475.95880056478,0.7881980388294896,-31.57610001514024,1246.297882868302,-57170.37744822355,-41.72639983754768,1742.5193347255242,-81778.14219009966,2484.48298846375,-120057.09814426779,-179277.77616552534
0.09809697629873075,-5.317531009082746,94.19796304711943,83.348126443141,8.54750455661093,0.3525073062029959,-269.7816054835101,73.47180034969406,9.614851627788214,119.36521810747686,4.882654602202848,10.303186413939637,0.26661337412904035,1.4390309777055028,2.113893745828308e7,1.9706712448181205,33.3226319874318,58.80760824014474,-693.8626718595842,52910.63475382673,109.83279473014444,38.374096272562184,-1.2598259998765984,-1282.9416323508844,67001.5923500222,73.68557308411117,-191.08040815475374,-1622.2045158106812,88027.1852503339,-601.2268621368746,-1613.620198127493,117777.27451086011,-374.38351084506917,149990.29482220908,159230.52677552772,0.2491192336521654,0.03812266543232428,1.0975292303577318,1.24336035163691e7,3.067570715660787e6,-21.90710814001154,-1.2683267313368223,0.00420948879581057,-0.006566073160871483,-0.011198117008523377,-1.842831561543043e-8,0.006713234813157824,0.0006451422821009255,5.807031260043426,0.061071862115057766,0.00010387205545136695,0.07727653733796865,0.09977925938207349,4.012588762117365,0.5747612305896399,0.47889770901301654,1.9706712448181205,19.739189942877083,109.83279473014444,12.712294159148968,0.02004325548969987,6.971082875833893e-5,1.0,10.0,0.0,0.0,-50.81875241705795,-0.04238573271632136,-0.008863920950371126,1061.0037508917567,-0.08450626439924419,-0.0177465247007291,-0.5843255416618397,-0.022745145077294464,-0.04834184763334276,-0.062405856224446325,-0.017640304688195656,0.6197161018855983,-21.08259240254612,804.0154435293532,-36340.49814589576,-0.013392043243352407,0.7366517044145264,-26.535390908939533,1034.2489837750013,-47573.388875659686,0.8375403425119645,-34.64185685996979,1400.9179129265476,-65714.44146339802,-45.74344558931642,1961.272770188391,-94225.05699842886,2799.3473232926754,-138659.27302470984,-207499.29262467346
0.09809697629873075,-5.317531009082746,94.19796304711943,83.348126443141,8.54750455661093,0.3525073062029959,-269.7816054835101,73.47180034969406,9.614851627788214,119.36521810747686,4.882654602202848,10.303186413939637,0.26661337412904035,1.4390309777055028,2.113893745828308e7,1.9706712448181205,33.3226319874318,58.80760824014474,-693.8626718595842,52910.63475382673,109.83279473014444,38.374096272562184,-1.2598259998765984,-1282.9416323508844,67001.5923500222,73.68557308411117,-191.08040815475374,-1622.2045158106812,88027.1852503339,-601.2268621368746,-1613.620198127493,117777.27451086011,-374.38351084506917,149990.29482220908,159230.52677552772,0.2491192336521654,0.03812266543232428,1.0975292303577318,1.24336035163691e7,3.067570715660787e6,-21.90710814001154,-1.2683267313368223,0.00420948879581057,-0.006566073160871483,-0.011198117008523377,-1.842831561543043e-8,0.006713234813157824,0.0006451422821009255,5.807031260043426,0.061071862115057766,0.00010387205545136695,0.07727653733796865,0.09977925938207349,4.012588762117365,0.5747612305896399,0.47889770901301654,1.9706712448181205,19.739189942877083,109.83279473014444,12.712294159148968,0.02004325548969987,6.971082875833893e-5,1.0,10.0,0.0,0.0,-50.81875241705795,-0.04238573271632136,-0.008863920950371126,1061.0037508917567,-0.08450626439924419,-0.0177465247007291,-0.5843255416618397,-0.022745145077294464,-0.04834184763334276,-0.062405856224446325,-0.017640304688195656,0.6197161018855983,-21.08259240254612,804.0154435293532,-36340.49814589576,-0.013392043243352407,0.7366517044145264,-26.535390908939533,1034.2489837750013,-47573.388875659686,0.8375403425119645,-34.64185685996979,1400.9179129265476,-65714.44146339802,-45.74344558931642,1961.272770188391,-94225.05699842886,2799.3473232926754,-138659.27302470984,-207499.29262467346
0.09985919567336235,-5.299726402038839,90.03368682464958,81.48709159052527,8.547385444208599,0.3587001762189783,-251.5165897364511,73.47022096717953,9.612547770035293,119.32982280524014,4.882171208538885,10.302049878538734,0.25732587214861985,1.3641016886809152,1.9685814275186792e7,1.9014723826975999,33.32654556317593,60.51116699425247,-728.5209975380571,58110.318697202754,105.9689036758666,38.37515400189465,-1.8201524738068435,-1356.024043124786,73547.77737290313,73.6690436874235,-198.57439369547765,-1712.5965038934269,96553.29286719095,-623.5209135899105,-1691.977164914827,129044.6476641918,-345.4830086555694,163945.7506749701,172809.52604879043,0.24911923373879377,0.038993326135845455,1.0974436047313978,1.2435096268148476e7,3.0681999360744404e6,-20.940332653447513,-1.2682643173846961,0.0045587084615199515,-0.006921673227122123,-0.011845733394514363,-2.0676458278393736e-8,0.00667293680998441,0.0007055003253134403,5.80451100507289,0.06386377437762619,0.00011247375232405213,0.08077277921791393,0.10431265512906496,4.107473362060943,0.594309966714886,0.49608672564491085,1.9014723826975999,19.053037188187524,105.9689036758666,12.267030908250792,0.02224964767301542,7.351924317877575e-5,1.0,10.0,0.0,0.0,-48.572743015964846,-0.04594728103197222,-0.00981104777648319,991.499426504849,-0.09303363478204771,-0.019587293371288558,-0.6429123989648553,-0.02469823194215254,-0.052489879781317896,-0.06246597654905618,-0.018141821535954998,0.6613461422072435,-23.111479460557995,901.575468042075,-41612.231492008505,-0.013502799704750986,0.7856285012758216,-29.104188908161163,1160.8751013721198,-54556.5320855357,0.8892078641476866,-37.99514000022029,1574.4878342431048,-75526.44637613208,-50.127981552734624,2207.1970908621174,-108562.18903605247,3153.6760757364887,-160148.28227774118,-240180.92302370266
0.10166912904114747,-5.281763844813267,86.01898419459953,79.65174485273373,8.547254440805622,0.365045535130255,-234.30175138484833,73.46846625896558,9.610074178449574,119.29158667963489,4.881652148143621,10.300831450923384,0.2482859518609948,1.2924564152666205,1.83210021422573e7,1.8341077032146498,33.33085538405817,62.25128989444772,-764.0569865523158,63838.01101847631,102.20725388235026,38.37640914724064,-2.4558208680170512,-1432.5573106913305,80750.47817605449,73.65144608476854,-206.46504567729613,-1806.8955331412842,105918.25785787504,-646.8789975793624,-1771.7631139399757,141390.41499252856,-307.0086670990871,179157.88127811553,187367.79810429653,0.2491192338369038,0.03989181584785518,1.0973500559507179,1.2436683864107892e7,3.068871564370772e6,-20.008293310677466,-1.2681979394992673,0.004937367367148874,-0.007295066307985484,-0.012529667483441344,-2.3222660522952325e-8,0.006629780927005228,0.0007720814014015132,5.801852912926657,0.06680814169108366,0.00012186253512776885,0.08445582458584472,0.10909025119668926,4.204210636176558,0.6146513138780832,0.5140461819621057,1.8341077032146498,18.38527401395874,102.20725388235026,11.833570504441731,0.024698491443643434,7.678367661625613e-5,1.0,10.0,0.0,0.0,-46.40731097223946,-0.04981301421534369,-0.010860145493215333,925.994139014125,-0.10248176107050791,-0.021631869012489053,-0.7077722869607547,-0.026822744316651142,-0.057001331901092155,-0.06252937396959538,-0.018629862808320023,0.7053765390200314,-25.32660121976361,1010.6147227897263,-47628.30112470015,-0.013563630219348081,0.837336705496061,-31.91038136660658,1302.5741328211955,-62541.37037254352,0.9431007219655855,-41.65587968682064,1769.0161818729007,-86777.71200384252,-54.90303292282942,2483.2188462903914,-125053.33142602313,3551.747848852514,-184938.719015093,-277977.5742314814
0.10352405434593098,-5.263683557694095,82.15872694417479,77.84620822923277,8.547110693391017,0.3715317052745248,-218.1224277031797,73.4665203288202,9.607424057501207,119.25036189397444,4.881096110139538,10.299528098910404,0.23950965511832323,1.2241369203322146,1.7042784391247578e7,1.7686971908828435,33.335579634782896,64.02201333732188,-800.2280605031078,70132.61126355006,98.55454544086435,38.37787214596594,-3.1737200401847736,-1512.3536970868392,88656.10911326815,73.63274308416916,-214.7589297054436,-1904.7894763743843,116177.46040863219,-671.3041949591658,-1852.2947600277466,154878.43212625475,-257.3211724685712,195682.39596810698,202889.4793764268,0.2491192339478611,0.04081705209792392,1.0972480871833616,1.2438367988680582e7,3.0695866978485407e6,-19.11212125323864,-1.2681274571503702,0.00534690284803107,-0.0076858070314492054,-0.013249704430274362,-2.610239399093086e-8,0.006583658337450579,0.0008454033062428085,5.799055042863598,0.06990704759577418,0.00013209125474878184,0.0883275581281925,0.11411480946349982,4.302554448728441,0.6357695815894984,0.5327718728694352,1.7686971908828435,17.737083553875344,98.55454544086435,11.412682602549237,0.02740901228146763,7.92096702479351e-5,1.0,10.0,0.0,0.0,-44.32508056778997,-0.05399820515616537,-0.012019283632497924,864.4318968830353,-0.11292915004761879,-0.023898407294874482,-0.7794306009909289,-0.029128057672736754,-0.0618959177040784,-0.06259605721068687,-0.019098691663808023,0.7517673800132348,-27.737407569314282,1132.1108992793415,-54472.57660698732,-0.013566551297293124,0.8917082316439164,-34.96616936095274,1460.6584248671486,-71643.97896530747,0.9990068945191519,-45.63894391203445,1986.3714091390716,-99641.42433248107,-60.084330212948515,2792.0738839198375,-143967.82061074185,3997.564840427807,-213457.45857712906,-321567.61689331953
0.10542787462752831,-5.245460486236796,78.4432510763476,76.06792495680168,8.54695276542201,0.37816998002950664,-202.90352855587048,73.46435857172041,9.604580726162084,119.20584147344725,4.880499741651317,10.298131963999865,0.230980151963438,1.158927426993832,1.5844693120972918e7,1.70511592971982,33.34075303027114,65.82328916181511,-836.8795630141469,77058.82427979088,95.00380324229066,38.3795577026484,-3.983869637592518,-1595.467530765906,97342.92083217339,73.61282693565956,-223.49299723256735,-2006.2505588177783,127426.4497328693,-696.8877377880226,-1933.0606285861397,169623.27424723675,-194.37825696894905,213632.12125440227,219397.64332712194,0.24911923407362208,0.04177125559716949,1.0971368002315203,1.244015628180814e7,3.070349001349559e6,-18.24957304110505,-1.2680524629883385,0.005790288265547311,-0.008094732383978988,-0.014008050874796847,-2.936647176431032e-8,0.006534288560493147,0.0009263024438559275,5.796105290323529,0.07317382123645262,0.00014325415544599957,0.09240382514594936,0.11940724138854214,4.402606181325927,0.6577241746591237,0.5523268757531348,1.70511592971982,17.107220332734787,95.00380324229066,11.003560778664998,0.030411636342157232,8.04325752800231e-5,1.0,10.0,0.0,0.0,-42.32083553866198,-0.05853386688076269,-0.013301365106217312,806.5267789505501,-0.12449965234538164,-0.026415105777143892,-0.858721146903462,-0.03163236978363472,-0.06721203838643952,-0.06266626955037252,-0.019543775446581025,0.8006282426050436,-30.362198983531652,1267.5545225882202,-62262.76590301147,-0.013502964529372491,0.9488468429178738,-38.294969674665836,1637.1138291159639,-82026.44655137742,1.0568704124629402,-49.973521453486796,2229.356077884934,-114357.82478279057,-65.7053814908379,3137.8333002700615,-165676.8674516722,4497.051936934311,-246289.55168792963,-371876.5523869647
0.10737118859743773,-5.227195669043899,74.88785728787214,74.32643399783986,8.546780274689395,0.3849250985568041,-188.672652510038,73.4619699737222,9.60154721082659,119.15802195533537,4.8798638583164315,10.29664489668672,0.22273813814158952,1.0970498698993678,1.47283669175279e7,1.6436679234637186,33.34637290062637,67.64210994567915,-873.5572854476723,84635.3819690152,91.57200650053359,38.38146717908949,-4.891043257713735,-1681.3231423409711,106830.86866486196,73.59172662931847,-232.6434765061527,-2110.46908371433,139684.01240836253,-723.5419377515419,-2012.8639372815724,185636.57374975318,-116.3616590179142,232989.031582181,236778.8287033962,0.24911923421545334,0.04274996881062773,1.0970160509892048,1.2442043680938907e7,3.0711567591791595e6,-17.42420071995391,-1.2679730632452357,0.00626742057575629,-0.008519681800064478,-0.014801406665930363,-3.304781206065571e-8,0.0064817335551801145,0.00101509835762281,5.7930121477530125,0.07659896886585364,0.00015537112296728703,0.09667190765912614,0.1249514011925792,4.503763497294578,0.6804196798836617,0.5726369988990998,1.6436679234637186,16.498685950785067,91.57200650053359,10.608158318766074,0.03371685326563806,7.998855566619564e-5,1.0,10.0,0.0,0.0,-40.402826643707044,-0.06341957152123576,-0.014710844304240633,752.3835709260647,-0.13724287398300877,-0.029194224795404553,-0.9459661946217497,-0.03433667244776073,-0.07295152192152837,-0.06273975610255293,-0.019957079005333667,0.8517071840786815,-33.200790915071806,1417.5457768556466,-71070.36733466898,-0.013364233261641992,1.0084301184723201,-41.89674010736299,1832.77212830514,-93790.34200770644,1.1161830661079042,-54.65790958351162,2499.190231057867,-131083.50211620086,-71.75868665956396,3522.3214264612516,-190431.714416637,5052.877525139036,-283843.34612857085,-429564.47847779613
0.10737118859743773,-5.227195669043899,74.88785728787214,74.32643399783986,8.546780274689395,0.3849250985568041,-188.672652510038,73.4619699737222,9.60154721082659,119.15802195533537,4.8798638583164315,10.29664489668672,0.22273813814158952,1.0970498698993678,1.47283669175279e7,1.6436679234637186,33.34637290062637,67.64210994567915,-873.5572854476723,84635.3819690152,91.57200650053359,38.38146717908949,-4.891043257713735,-1681.3231423409711,106830.86866486196,73.59172662931847,-232.6434765061527,-2110.46908371433,139684.01240836253,-723.5419377515419,-2012.8639372815724,185636.57374975318,-116.3616590179142,232989.031582181,236778.8287033962,0.24911923421545334,0.04274996881062773,1.0970160509892048,1.2442043680938907e7,3.0711567591791595e6,-17.42420071995391,-1.2679730632452357,0.00626742057575629,-0.008519681800064478,-0.014801406665930363,-3.304781206065571e-8,0.0064817335551801145,0.00101509835762281,5.7930121477530125,0.07659896886585364,0.00015537112296728703,0.09667190765912614,0.1249514011925792,4.503763497294578,0.6804196798836617,0.5726369988990998,1.6436679234637186,16.498685950785067,91.57200650053359,10.608158318766074,0.03371685326563806,7.998855566619564e-5,1.0,10.0,0.0,0.0,-40.402826643707044,-0.06341957152123576,-0.014710844304240633,752.3835709260647,-0.13724287398300877,-0.029194224795404553,-0.9459661946217497,-0.03433667244776073,-0.07295152192152837,-0.06273975610255293,-0.019957079005333667,0.8517071840786815,-33.200790915071806,1417.5457768556466,-71070.36733466898,-0.013364233261641992,1.0084301184723201,-41.89674010736299,1832.77212830514,-93790.34200770644,1.1161830661079042,-54.65790958351162,2499.190231057867,-131083.50211620086,-71.75868665956396,3522.3214264612516,-190431.714416637,5052.877525139036,-283843.34612857085,-429564.47847779613
0.10937153825287123,-5.208736858618693,71.45839538264795,72.6070600632674,8.546590350210186,0.3918551910447181,-175.26098141536184,73.45930797177738,9.598283806869686,119.10621932070991,4.8791803607751865,10.295047845491037,0.21470960927670885,1.0378668880399642,1.3680071171250742e7,1.5838021123665125,33.35251426903685,69.49020583283679,-910.2626475482639,92990.70245193451,88.22838050480588,38.38362725342859,-5.913350436155163,-1770.4821991350314,117276.43695548174,73.56917290984728,-242.31469648476144,-2217.9984707870694,153143.65864540162,-751.5505449620298,-2091.464709725527,203155.18584663476,-20.07076762849283,254000.10559608828,255136.19155475684,0.2491192343768633,0.04376231087466215,1.096883968106877,1.2444051282034954e7,3.07201950163152e6,-16.628076451716417,-1.2678882402735965,0.006784926543717898,-0.008964253040429242,-0.015637302893075217,-3.723753248056841e-8,0.0064253158025482,0.0011134213489977696,5.789740888252209,0.08022083904494309,0.000168636908723852,0.10117858425359663,0.13080846917580224,4.606823297133426,0.704075766702184,0.5939108972124854,1.5838021123665125,15.906012726568031,88.22838050480588,10.222926110972322,0.03738301680472087,7.728820879557082e-5,1.0,10.0,0.0,0.0,-38.55262749627458,-0.06872384846530694,-0.016272665559666354,701.359770069409,-0.15139615211848403,-0.032289241062475854,-1.0427697409683403,-0.03728033070942914,-0.07919757407152342,-0.06281727932975259,-0.02033571405682385,0.905442069287136,-36.292747403460424,1584.8700305136742,-81101.61198346825,-0.013138991771560724,1.0709357081404474,-45.82185311134896,2051.322803673421,-107218.52027044224,1.1772049561156694,-59.755524846544745,2801.042716213061,-150235.43160871652,-78.31965672316672,3952.9943885691337,-218873.22458935768,5675.835133941717,-327124.03897031804,-496214.7166417905
0.11141916725477485,-5.190188181900891,68.17042564057633,70.91949369656719,8.54638244631339,0.39892321599954245,-162.70007121773975,73.45635696235331,9.594792786603541,119.05040368053804,4.878449996972187,10.293342385137766,0.2069357506173959,0.9816074858368087,1.2701821492605245e7,1.5258263146049889,33.35917257047316,71.35325949052415,-946.4225142820843,102151.50238856068,84.99011824350069,38.38603623005127,-7.056918445484075,-1862.2392315001355,128707.76347399922,73.54518717760094,-252.4836202115297,-2327.8346388562477,167831.1075871775,-780.8245688088879,-2167.334512236549,222193.1472695992,96.92731878431937,276634.4094009393,274298.23746969685,0.2491192345596766,0.044803657885849196,1.0967403238361066,1.2446173595340248e7,3.0729354350126227e6,-15.864812472135089,-1.2677980679390684,0.007342834765462547,-0.009425916057861087,-0.016511916265455437,-4.19830626327694e-8,0.006365086026686883,0.0012217395291662736,5.786299922447918,0.08402999440156647,0.0001830831225736018,0.10591095589715128,0.1369621485437872,4.711154214311167,0.7285928013798709,0.6160725314558322,1.5258263146049889,15.332237146297206,84.99011824350069,9.84984141303481,0.04142406161572135,7.160378926211378e-5,1.0,10.0,0.0,0.0,-36.778628652122634,-0.07444770527582512,-0.017992934268089,653.575226215951,-0.16702940870690952,-0.03571743748323797,-1.149585456398147,-0.04046556590389176,-0.08595449266128895,-0.06289856644823943,-0.02067038914402418,0.9615316385594694,-39.63801188544846,1770.3110697584118,-92452.45459687349,-0.012817009707712018,1.1359739780264495,-50.07037229422749,2293.85186143003,-122448.07783287737,1.2393018734018872,-65.26381041743582,3136.498751178686,-172026.3714973195,-85.3769847878165,4432.204299659102,-251344.85566440228,6369.314468394409,-376692.2103853986,-572734.5689040468
0.11350789987276508,-5.171615115633589,65.02971838564288,69.26912798077979,8.546155789112873,0.40610464545790115,-150.98007525448648,73.45309734464882,9.59107230920103,118.99047800698139,4.877672694090135,10.291528081851512,0.19943593876894794,0.9283256470284514,1.1792375076230593e7,1.469885955204698,33.3663474466402,73.22020494624752,-981.4865206879008,112154.81508784897,81.86534617725194,38.38869131094916,-8.328953438263193,-1955.9728048068232,141165.0679588919,73.51975860573829,-263.1414744323047,-2439.0661790798777,183786.0083514737,-811.3173251921665,-2238.9741198763672,242779.6470370447,237.3038308090764,300872.34757788345,294083.7401762341,0.24911923476607584,0.04587112360624109,1.0965847329516705,1.2448407554040149e7,3.073903803184044e6,-15.13574808950411,-1.2677024953875295,0.007941758219744329,-0.009902654878094936,-0.01742238042194763,-4.7341137255870966e-8,0.006301023160000972,0.0013406683585728313,5.782692937295903,0.08802221676267726,0.00019875890974325932,0.11086259024724357,0.14340453979428375,4.816322254173416,0.7539084874377713,0.6390786806756431,1.469885955204698,14.778783607827851,81.86534617725194,9.48983642334124,0.045857972942899825,6.207649360952507e-5,1.0,10.0,0.0,0.0,-35.083940981712736,-0.08059808891816195,-0.019879631043224738,608.9922399609651,-0.18423217839859796,-0.03950058974362561,-1.2669982278375709,-0.04389801372418488,-0.0932337589688839,-0.0629834495343061,-0.020952711685840175,1.0197298434210214,-43.23938951205959,1974.836655937078,-105234.18479264903,-0.01238826254293676,1.2032170841454422,-54.64591129197825,2561.6880811076267,-139637.77735888606,1.301887556023897,-71.18432392880491,3507.476266135542,-196702.17186742235,-92.92345918161735,4962.7666809977145,-288242.71704711183,7137.333932957307,-433193.1215146722,-660165.8264145886
0.11563635364388233,-5.153037167847402,62.03294472322009,67.65687282804332,8.545909133455798,0.4133914199883362,-140.0567547942853,73.4495017199779,9.587112965763929,118.92621957395298,4.876846842500544,10.289600829666874,0.1922082935531457,0.8779191337852484,1.0947830966347525e7,1.4159680532441223,33.374050065577805,75.08413003070149,-1014.937044665534,123058.86619313069,78.85334447883008,38.39159181324287,-9.739261815928433,-2051.20642505383,154713.95088689463,73.49282164462757,-274.30226287740743,-2550.9400861068457,201078.48267322395,-843.0474932072478,-2304.920440479513,264979.468526042,404.20028864280675,326727.56188982946,314313.085497043,0.24911923499888244,0.04696422694992917,1.096416491755414,1.2450754399004227e7,3.074925733307051e6,-14.440110199924865,-1.2676012622099755,0.008583481164748897,-0.0103933082331149,-0.018367487613609564,-5.338509317292141e-8,0.0062329761426654015,0.0014711054235896413,5.778915977442448,0.09220173233215305,0.00021574734323128171,0.1160374640237313,0.15014129350563363,4.922143029898534,0.7800155184547145,0.6629358538090381,1.4159680532441223,14.245506477368043,78.85334447883008,9.14282384381359,0.050711684021849564,4.76696307790619e-5,1.0,10.0,0.0,0.0,-33.46676678642862,-0.08719394347826069,-0.021944704418287324,567.4422704551065,-0.20313313389611454,-0.043669343843112045,-1.395856398234315,-0.047590174566913286,-0.10106133524471152,-0.0630719328128198,-0.02117495742751765,1.079890612931845,-47.10613491332927,2199.8319204462314,-119589.81819563187,-0.011841966803487595,1.2724490881044532,-59.560187586883934,2856.7099291595473,-158990.36994780035,1.3644596626573589,-77.52850335330498,3916.651387072323,-224574.32758163643,-100.9629587794036,5548.567467759307,-330065.039913311,7985.409999531992,-497433.4335064845,-759804.1545105544
0.1178022706467067,-5.134480006065474,59.1774040778674,66.08401225354602,8.545641320052997,0.42077234055198065,-129.8896732127124,73.44554266610308,9.582907217473169,118.85743017906505,4.8759712730171385,10.287557465330165,0.1852524065578538,0.8302976427228614,1.0164616350192651e7,1.3640706918489374,33.38228513023739,76.93710996780808,-1046.1857906247715,134918.60438817146,75.95401225553483,38.394732695189525,-11.297203388646098,-2147.354064058833,169414.6938374696,73.46432102934203,-285.97502233749805,-2662.5555243913905,219769.35148744105,-876.0190503754236,-2363.5265162433907,288840.8379437479,600.937423781725,354183.57962387917,334750.79495067353,0.2491192352611003,0.0480820189360777,1.0962349637667845,1.2453213892471923e7,3.076001744227557e6,-13.777271458572283,-1.2674941420483878,0.009269454127589498,-0.010896297698743652,-0.019345289407199,-6.019302504118062e-8,0.006160827322691441,0.0016139448167362116,5.774966812883065,0.09657083971774823,0.00023412675950922285,0.121437062487062,0.15717483851347616,5.0283913660589885,0.8068942627312488,0.6876395891189396,1.3640706918489374,13.732368005402806,75.95401225553483,8.808787446671653,0.05601022805007123,2.7156119591664607e-5,1.0,10.0,0.0,0.0,-31.92564788435589,-0.09425076789357813,-0.02419947311932693,528.7712439916029,-0.22385860019625792,-0.04825415978345049,-1.5369877571018251,-0.05155284534345153,-0.10945947604054176,-0.06316397113760439,-0.02132909377541356,1.141814374987371,-51.244897607718656,2446.6038449867474,-135664.53252238245,-0.01116736875180676,1.3433875454408937,-64.82150480786984,3180.6970717768304,-180713.06423892145,1.4264268159888733,-84.30263979067237,4366.558859039258,-255963.62618872826,-109.49097919181116,6193.272284210649,-377328.5190524199,8918.675745138557,-570253.7665797676,-873002.0342765085
0.1178022706467067,-5.134480006065474,59.1774040778674,66.08401225354602,8.545641320052997,0.42077234055198065,-129.8896732127124,73.44554266610308,9.582907217473169,118.85743017906505,4.8759712730171385,10.287557465330165,0.1852524065578538,0.8302976427228614,1.0164616350192651e7,1.3640706918489374,33.38228513023739,76.93710996780808,-1046.1857906247715,134918.60438817146,75.95401225553483,38.394732695189525,-11.297203388646098,-2147.354064058833,169414.6938374696,73.46432102934203,-285.97502233749805,-2662.5555243913905,219769.35148744105,-876.0190503754236,-2363.5265162433907,288840.8379437479,600.937423781725,354183.57962387917,334750.79495067353,0.2491192352611003,0.0480820189360777,1.0962349637667845,1.2453213892471923e7,3.076001744227557e6,-13.777271458572283,-1.2674941420483878,0.009269454127589498,-0.010896297698743652,-0.019345289407199,-6.019302504118062e-8,0.006160827322691441,0.0016139448167362116,5.774966812883065,0.09657083971774823,0.00023412675950922285,0.121437062487062,0.15717483851347616,5.0283913660589885,0.8068942627312488,0.6876395891189396,1.3640706918489374,13.732368005402806,75.95401225553483,8.808787446671653,0.05601022805007123,2.7156119591664607e-5,1.0,10.0,0.0,0.0,-31.92564788435589,-0.09425076789357813,-0.02419947311932693,528.7712439916029,-0.22385860019625792,-0.04825415978345049,-1.5369877571018251,-0.05155284534345153,-0.10945947604054176,-0.06316397113760439,-0.02132909377541356,1.141814374987371,-51.244897607718656,2446.6038449867474,-135664.53252238245,-0.01116736875180676,1.3433875454408937,-64.82150480786984,3180.6970717768304,-180713.06423892145,1.4264268159888733,-84.30263979067237,4366.558859039258,-255963.62618872826,-109.49097919181116,6193.272284210649,-377328.5190524199,8918.675745138557,-570253.7665797676,-873002.0342765085
0.12000228391348258,-5.115976777322845,56.46105557791005,64.55226125986518,8.545351349967582,0.42823235930271225,-120.44203196458123,73.44119388835595,9.578450308734324,118.78395230513122,4.875045444096543,10.285396202179248,0.1785694878862873,0.7853829097155078,9.43946957076711e6,1.3142041134606839,33.39104886190915,78.77015456900335,-1074.5765164904403,147782.41455015517,73.16792903201532,38.3981036493888,-13.011176980195222,-2243.710663322112,185318.12484854332,73.43421767979582,-298.16174267461895,-2772.855952086155,239904.76040635706,-910.2159996784658,-2412.974604293031,314388.35820586694,830.9284058711806,383185.31962497573,355098.38300256146,0.24911923555584695,0.049222949973455894,1.0960396268276718,1.2455783854303103e7,3.0771315309949764e6,-13.146757537666755,-1.2673809638177378,0.010000631745492436,-0.011409560018585,-0.02035294294908456,-6.784600167153132e-8,0.006084508246930094,0.0017700383035322595,5.7708456214348915,0.1011291562478426,0.0002539659534911636,0.12705946934402587,0.16450318375826448,5.134793947775628,0.8345091960455613,0.7131707781354932,1.3142041134606839,13.23944910397491,73.16792903201532,8.487789212949062,0.06177513805637615,-8.902745346272672e-7,1.0,10.0,0.0,0.0,-30.45948286576232,-0.10177892299854384,-0.0266539661878251,492.83892757750675,-0.24652650411437024,-0.05328396950633306,-1.6911583188024006,-0.05579415142336698,-0.11844467264564248,-0.0632594554806162,-0.021406977897577478,1.205239769268244,-55.658684933893724,2716.3051341008195,-153600.41032012543,-0.010354158384001205,1.4156747090522193,-70.43340852728022,3535.228390949057,-205010.37352829112,1.4871059627616543,-91.50610454707778,4859.445235694211,-291189.64093998296,-118.49235165899948,6900.107190601226,-430552.19437013817,9941.547674121532,-652503.2486907314,-1.0011277139270413e6
0.12223182227657738,-5.097568128271184,53.882346919959495,63.063708630262816,8.545038456965948,0.4357523790167687,-111.67983226407375,73.43643145119684,9.57374103628093,118.70568372507707,4.874069594471481,10.283116988742314,0.17216201262567266,0.7431055005241742,8.769371970512243e6,1.2663880759383186,33.40032740322451,80.57333338164652,-1099.3957131404932,161688.8851651684,70.4962073525631,38.401688452690166,-14.888092173678483,-2339.454081215199,202461.6291171881,73.4024937110513,-310.85580717868004,-2880.6369736366114,261511.14999903517,-945.5987875725459,-2451.3103059397044,341616.68216668785,1097.5664459288164,413632.1887917464,374990.71100370376,0.249119235886268,0.05038480599341556,1.0958301171633953,1.245845983112737e7,3.078313801084966e6,-12.548207374635346,-1.2672616296745316,0.010777332412887345,-0.01193052287409872,-0.021386630121159607,-7.642584776778953e-8,0.00600401291558638,0.001940154660168818,5.766555487347218,0.10587306950565967,0.00027531951443869287,0.13289872458270446,0.1721190637629087,5.2410298338009715,0.8628069481149481,0.7394933311656098,1.2663880759383186,12.766923252129395,70.4962073525631,8.179952441156845,0.06802287161736349,-3.80930984994829e-5,1.0,10.0,0.0,0.0,-29.067435100791865,-0.10978215725924474,-0.029316265278534363,459.51573829798195,-0.27124008396097465,-0.05878475554338598,-1.8590298104629954,-0.060318679116895854,-0.1280258168726367,-0.06335820374423207,-0.02140064333918381,1.2698407957256532,-60.3459836213904,3009.8579501364356,-173530.56110259466,-0.009392955952827364,1.4888755436871057,-76.39354467820704,3921.5789703294195,-232075.9912914969,1.5457293888607453,-99.12988310799709,5397.119509691093,-330558.5439121423,-127.93948017022629,7671.634625049566,-490238.35670375894,11057.386039696337,-745008.8424967513,-1.1455152304611988e6
0.12448507283219586,-5.079301740749731,51.44001170845586,61.6207279022668,8.544702182766203,0.4433092781000356,-103.57103581251178,73.4312351779399,9.568782472827971,118.62259212288475,4.8730448812197,10.280721840480066,0.1660332622495457,0.7034012567340064,8.151481113656044e6,1.2206484150265244,33.410095520616466,82.33599879345418,-1119.8903413907956,176663.39815444214,67.94030098650755,38.40546457574598,-16.932805811616948,-2433.65603313255,220865.0392372945,73.36915729927699,-324.04062130973057,-2984.567068188397,284590.2767668863,-982.1014188357462,-2476.496054857261,370484.62993753696,1404.0827283072595,445372.6086999482,393996.2376132357,0.24911923625542626,0.05156467361513273,1.095606274021398,1.246123483867783e7,3.079546137003603e6,-11.981326108749574,-1.2671361326803168,0.011599105616841654,-0.012456110701627037,-0.02244152494414173,-8.601226578525371e-8,0.005919410183580859,0.002124933823819325,5.762102829090615,0.1107952691446114,0.00029822290587006625,0.1389442950744115,0.1800092265777142,5.346734361198208,0.8917150751080554,0.7665524077898385,1.2206484150265244,12.315022717740296,67.94030098650755,7.885439778010522,0.07476317695047911,-8.625662793775309e-5,1.0,10.0,0.0,0.0,-27.748823726739367,-0.11825620869453993,-0.03219180889542246,428.6795502995652,-0.2980809357415502,-0.06477795265380086,-2.0411130483868805,-0.06512662726833579,-0.13820241323439836,-0.06345995427290517,-0.02130264977925916,1.335227812007945,-65.29996980580444,3327.8736471574493,-195572.30537741003,-0.008275861613821791,1.5624807392623756,-82.69263508564167,4340.611086786422,-262083.24687450225,1.60145974251189,-107.15531998002314,5980.794751098032,-374348.5589523228,-137.79100640314527,8509.516252842448,-556849.4021837076,12268.13876827565,-848537.7401692233,-1.307402853537771e6
0.12675503559020931,-5.061231182331631,49.13282865615072,60.22584774857129,8.544342445552104,0.45087626979036094,-96.08471321128502,73.42559008188356,9.563582520734718,118.53472759834821,4.871973477249856,10.27821508504978,0.16018673697329547,0.6662073190483899,7.583064523559225e6,1.1770126334248605,33.420315901594684,84.0471210620321,-1135.2928942634414,192714.9605127471,65.50175864969871,38.40940319745194,-19.14758873274746,-2525.3040747618443,240526.94346147386,73.33424661381248,-337.688718457028,-3083.223375255863,309115.00691690453,-1019.6300160601368,-2486.4839564388462,400910.74001038785,1753.3834940064833,478201.2567252059,411622.5275044324,0.24911923666617206,0.052758953810884704,1.095368178696542,1.2464099245028343e7,3.0808249160873774e6,-11.445829175082629,-1.2670045713577331,0.012464629118889079,-0.012982792120194018,-0.02351183377392633,-9.667946831983597e-8,0.005830853146713458,0.002324840497348508,5.757497660940856,0.1158844645158265,0.00032268790184073235,0.1451807867492034,0.18815403330541833,5.451507619041334,0.921142080648963,0.7942737379209021,1.1770126334248605,11.883995339211245,65.50175864969871,7.604425004659139,0.08199760845163069,-0.00014733175464213112,1.0,10.0,0.0,0.0,-26.50299400264836,-0.12718771412841978,-0.03528274285353804,400.2124563976389,-0.32710213753665573,-0.07127883394940036,-2.2377222980388916,-0.07021310780509421,-0.14896311606243628,-0.06356436419689432,-0.021106474463525496,1.400953808636702,-70.50795322773214,3670.5782423571645,-219820.0263949476,-0.006997018079779994,1.6359163209825802,-89.31375952127881,4792.672211800032,-295174.9521440536,1.6534141190583809,-115.5533303571882,6610.939492897306,-422794.2198378998,-147.99124815302267,9414.290835359649,-630782.382338044,13574.012214869132,-963755.5350922171,-1.4878642884393588e6
0.12903380003397466,-5.043413166727347,46.959256304495945,58.88152234789998,8.543959571890904,0.45842400917425224,-89.18991912440087,73.41948734560127,9.558153907805307,118.44222624935594,4.87085854916324,10.27560333602212,0.15462520909264574,0.6314563827931367,7.0614142213509865e6,1.135502800572046,33.43093982656219,85.69580202070043,-1144.8529099483223,209834.6104482183,63.18182728871917,38.413469933160734,-21.531819752894496,-2613.339046672635,261423.04891089615,73.29783024036132,-351.7622850920359,-3175.146398896836,335027.93317698356,-1058.0653019548838,-2479.3031767203897,432772.8117265932,2147.90179326707,511861.794607014,427328.50302324566,0.24911923712102935,0.05396349465820446,1.095116168778757,1.2467040993776403e7,3.0821453789022733e6,-10.94135752141733,-1.2668671515799896,0.013371702563383004,-0.013506699809539731,-0.02459097596911334,-1.0849321911712609e-7,0.005738578889367699,0.0025401338605511485,5.752753374455691,0.12112563460532434,0.00034870036823282424,0.15158831821772883,0.19652792006103814,5.554932690876294,0.9509804937081567,0.8225658158287203,1.135502800572046,11.47403492226372,63.18182728871917,7.337047506148113,0.089718811302714,-0.00022336782445388158,1.0,10.0,0.0,0.0,-25.32912033891197,-0.13655411694810843,-0.03858757922938014,373.99649238542736,-0.35832393059152357,-0.07829543861805267,-2.4489473939053124,-0.07556799320459745,-0.16028543362478612,-0.06367101940187941,-0.02080688960464875,1.466529798028025,-75.95146190264681,4037.7732045349567,-246339.85469206347,-0.00555304347508024,1.7085639557627696,-96.23246466907698,5277.539410423442,-331455.60926827596,1.7006987966479818,-124.28474159345092,7287.194653699131,-476073.8250182797,-158.47121413985482,10385.248697277526,-712348.0236613343,14973.289000495468,-1.0911908587649511e6,-1.6877496578934998e6
0.12903380003397466,-5.043413166727347,46.959256304495945,58.88152234789998,8.543959571890904,0.45842400917425224,-89.18991912440087,73.41948734560127,9.558153907805307,118.44222624935594,4.87085854916324,10.27560333602212,0.15462520909264574,0.6314563827931367,7.0614142213509865e6,1.135502800572046,33.43093982656219,85.69580202070043,-1144.8529099483223,209834.6104482183,63.18182728871917,38.413469933160734,-21.531819752894496,-2613.339046672635,261423.04891089615,73.29783024036132,-351.7622850920359,-3175.146398896836,335027.93317698356,-1058.0653019548838,-2479.3031767203897,432772.8117265932,2147.90179326707,511861.794607014,427328.50302324566,0.24911923712102935,0.05396349465820446,1.095116168778757,1.2467040993776403e7,3.0821453789022733e6,-10.94135752141733,-1.2668671515799896,0.013371702563383004,-0.013506699809539731,-0.02459097596911334,-1.0849321911712609e-7,0.005738578889367699,0.0025401338605511485,5.752753374455691,0.12112563460532434,0.00034870036823282424,0.15158831821772883,0.19652792006103814,5.554932690876294,0.9509804937081567,0.8225658158287203,1.135502800572046,11.47403492226372,63.18182728871917,7.337047506148113,0.089718811302714,-0.00022336782445388158,1.0,10.0,0.0,0.0,-25.32912033891197,-0.13655411694810843,-0.03858757922938014,373.99649238542736,-0.35832393059152357,-0.07829543861805267,-2.4489473939053124,-0.07556799320459745,-0.16028543362478612,-0.06367101940187941,-0.02080688960464875,1.466529798028025,-75.95146190264681,4037.7732045349567,-246339.85469206347,-0.00555304347508024,1.7085639557627696,-96.23246466907698,5277.539410423442,-331455.60926827596,1.7006987966479818,-124.28474159345092,7287.194653699131,-476073.8250182797,-158.47121413985482,10385.248697277526,-712348.0236613343,14973.289000495468,-1.0911908587649511e6,-1.6877496578934998e6
0.13131290090848566,-5.025904520848577,44.91713929814463,57.589913504945926,8.543554300471234,0.46592194071128157,-82.85494238070883,73.41292492362913,9.552513822083103,118.34530763137256,4.869704158630714,10.27289529360538,0.14934990414141439,0.5990723814585404,6.583791284112908e6,1.0961293994972778,33.44190878417763,87.27180921332403,-1147.869925072125,227995.03987180878,60.98110807372354,38.41762607774525,-24.081874789714657,-2696.6992607056022,283506.13038379257,73.26000540586891,-366.2144808273313,-3258.9022576651964,362242.16539473686,-1097.2671063362552,-2453.149327678158,465910.5107433895,2589.4713922594856,546053.7569939031,440541.6104447238,0.24911923762209645,0.05517377124068466,1.0948508342535603,1.2470046027016453e7,3.0835017884850614e6,-10.467409452767363,-1.2667241807743235,0.01431730697472144,-0.014023785466626824,-0.025671838720692664,-1.2150825203723718e-7,0.005642901974453284,0.0027708500098724484,5.747886256657173,0.1265005695788086,0.0003762197906681179,0.15814325098205265,0.20510032843035828,5.65659592983088,0.9811113034637224,0.8513234917281587,1.0961293994972778,11.085221141942982,60.98110807372354,7.083372807220658,0.09791042582922066,-0.00031645268984341953,1.0,10.0,0.0,0.0,-24.22604776937768,-0.14632426352550776,-0.04210110190362074,349.910788991396,-0.39173149371808724,-0.08582794940443789,-2.6746403300454213,-0.08117614721955561,-0.17213625029042973,-0.06377945052176362,-0.020400267550515515,1.5314446433068296,-81.60677594004923,4428.825194099167,-275166.0372901816,-0.003943307259000627,1.7797863065639905,-103.41745874767699,5794.402316502859,-370985.8382743263,1.7424477763847381,-133.3014393490193,8008.346091409958,-534300.0136466341,-169.15073778135599,11420.389915359698,-801754.3136663082,16462.2756462233,-1.231206950812563e6,-1.9076374632262215e6
0.1335840508737342,-5.008756678247523,43.00323781543399,56.35252845348731,8.543127691167962,0.4733408321441881,-77.04613005968153,73.40590660995097,9.546682334985583,118.2442508551976,4.8685149168094135,10.270100968028334,0.14435917225349718,0.5689636169176857,6.147339532165806e6,1.0588813675278685,33.45315856966604,88.76628298216099,-1143.7229478349884,247154.44272899223,58.89899940202113,38.42183086632632,-26.79164667129093,-2774.3776413052587,306711.16565537377,73.2208882260966,-380.99364644828086,-3333.1558244439966,390648.610311125,-1137.0863991363426,-2406.4570515559285,500136.05697376735,3079.3146604880635,580448.1731275715,450679.56463700347,0.24911923817105774,0.05638527315796846,1.0945729530207466,1.2473099323340353e7,3.0848878733445443e6,-10.02323145451509,-1.2665760324928845,0.015297873881495606,-0.014530067458926377,-0.02674723838256595,-1.3576856893460517e-7,0.005544187305305174,0.0030168372067504445,5.742914046370254,0.13198947386458448,0.00040518507734656553,0.16482020339910308,0.2138383213382768,5.756121605487142,1.0114137972570179,0.8804369438906888,1.0588813675278685,10.717421928291818,58.89899940202113,6.843328514393432,0.10654896534591946,-0.00042866457931626384,1.0,10.0,0.0,0.0,-23.19203763546391,-0.1564611774900586,-0.045815106026486085,327.82710583568553,-0.4272805861056318,-0.0938698400622936,-2.91445509794844,-0.08701891114765119,-0.18447500496679675,-0.06388916966358524,-0.019884689556741136,1.5951965343856056,-87.44674741293431,4842.7502734401605,-306304.25647013297,-0.002169734271894916,1.848964759342335,-110.83295369702297,6341.97185388037,-413786.3309826873,1.7778655430111545,-142.54961214316558,8772.475115105724,-597524.4022802941,-179.94314951873412,12516.642451166634,-899111.7321340598,18035.63285246666,-1.3840073023517122e6,-2.1478406421398474e6
0.13583929296591146,-4.992015034890115,41.21340542968845,55.17024745971551,8.542681103623107,0.48065332777423664,-71.72876901530593,73.39844215129827,9.540681944031089,118.13938891646998,4.8672958722430355,10.26723144777478,0.13964880435217883,0.541026288821464,5.749154601737281e6,1.023728418984199,33.464621185849545,90.17192455451276,-1131.8910304874432,267257.2637652683,56.9338261899596,38.42604287889242,-29.652670530727057,-2845.452435545423,330956.68393599894,73.18061149461855,-396.0443995375918,-3396.712897072734,420118.54569294327,-1177.3684802200294,-2337.9549882458705,535239.1022007064,3617.9816489387604,614696.9285444092,457168.62652122905,0.24911923876911768,0.05759359169991763,1.0942834740587593,1.2476185279866356e7,3.086296984279557e6,-9.607859523728068,-1.2664231398060748,0.01630937262579956,-0.01502174236210754,-0.027810118301914474,-1.5130572319890715e-7,0.005442841966908934,0.0032777528263983357,5.737855553516646,0.1375713934413771,0.00043551553799424267,0.17159261126342526,0.2227073074124506,5.853177816592205,1.0417681092004423,0.9097939848526522,1.023728418984199,10.370317092389163,56.9338261899596,6.6167193006969045,0.11560434403470506,-0.0005620080100192318,1.0,10.0,0.0,0.0,-22.22486328736864,-0.16692296852834043,-0.04971855520421398,307.6131884985564,-0.46489779105209994,-0.10240781930802972,-3.1678508941990335,-0.09307454010886017,-0.19725464846575372,-0.0639996820895276,-0.019259992695313668,1.6573073308363906,-93.44153530159709,5278.23468658835,-339730.6732593037,-0.0002367639340134489,1.9155174810297844,-118.43963842760968,6918.506374326827,-459836.0235107248,1.8062522530222682,-151.97126514066753,9576.996460095696,-665733.9023539035,-190.75783349381084,13669.922963937242,-1.004426028569446e6,19686.48586813752,-1.5496223252429913e6,-2.4083837919959775e6
0.13807211563053784,-4.975711426841867,39.54205698269249,54.042880513303906,8.542215955024677,0.487837552817155,-66.8658101685697,73.39054355253897,9.534534290715177,118.03105254611918,4.866051830858641,10.26429732451965,0.1352104820446856,0.5151368826848229,5.386190621692188e6,0.9906094511267984,33.47623198963769,91.48366839941065,-1111.958806755279,288244.92191478505,55.08219108298184,38.43022325871121,-32.65569959801627,-2909.140132166856,356158.08357914205,73.13930341801164,-411.31562873949076,-3448.575876139332,450520.61329629563,-1217.9742674726347,-2246.662280805463,571008.526493791,4205.587353352669,648457.9271889769,459462.21023810667,0.2491192394172476,0.05879502853780919,1.0939833595514445,1.2479289480573026e7,3.087722894728493e6,-9.219995737322103,-1.2662659164503574,0.017347877303372936,-0.015495491452708272,-0.028854192528550662,-1.6814522328651426e-7,0.005339259374934953,0.003553192042073125,5.732727974673493,0.14322718272320517,0.00046712683096210257,0.17843634808101497,0.23167578126430002,5.947521567389315,1.0720709987504584,0.9392954271159549,0.9906094511267984,10.043284379844073,55.08219108298184,6.403152095091409,0.1250449163033443,-0.0007184228136865188,1.0,10.0,0.0,0.0,-21.32152197430557,-0.17766871219239264,-0.05379968844544722,289.12792426883743,-0.5044998048971966,-0.11142612023391027,-3.4342233312008634,-0.09932154428569695,-0.21042872552980593,-0.06411054663694445,-0.018527394463030183,1.717361433966228,-99.56215835090887,5733.873809184646,-375408.3081234088,0.0018497481089673937,1.9789426204441336,-126.19923126150772,7522.127865504344,-509094.2763668796,1.8270317701530772,-161.5101218948879,10419.103248765397,-738882.8708226621,-201.507673211138,14875.784113279293,-1.1176467641511804e6,21407.377735363676,-1.727984384807528e6,-2.689120453198173e6
0.1402778917988767,-4.959862155899487,37.98231414631919,52.96915104400848,8.54173355369892,0.49487838224316816,-62.41864449933907,73.38222230582677,9.528258179838868,117.91953428788257,4.864786955007273,10.261307756724236,0.13103198092169818,0.4911552390212791,5.055320746874315e6,0.9594340552389298,33.487933889929515,92.69871435453102,-1083.6026958359405,310063.2531566127,53.33905806122659,38.43433753112912,-35.7918580368637,-2964.807208379954,382236.711251019,73.09707483092733,-426.76486983903027,-3487.9481330672515,481732.0738795821,-1258.7911942002504,-2131.8400264463457,607246.2632110736,4842.033696102198,681409.5346435471,457046.7879309034,0.2491192401163959,0.059986853384654516,1.0936734802201833,1.248239963790672e7,3.0891602467195354e6,-8.858042105874588,-1.266104709310568,0.018409918623587526,-0.015948597570797432,-0.029874234020527593,-1.863119933540259e-7,0.005233785881247633,0.0038427821238419227,5.727545444885387,0.14894110078335862,0.0004999418407067252,0.18533163269944153,0.2407178380761013,6.039010552299133,1.1022430361548394,0.9688626470415254,0.9594340552389298,9.735414684383597,53.33905806122659,6.202045585529082,0.13484100336603655,-0.000899813360048623,1.0,10.0,0.0,0.0,-20.478312603563246,-0.18866211877647532,-0.058047506786649945,272.224297664571,-0.5460075344559873,-0.12090969013371952,-3.7129996347068244,-0.10574082484130642,-0.22395588895571333,-0.06422140572436892,-0.017689005420316616,1.7750209163262163,-105.78267081404798,6208.342355888715,-413300.0273554941,0.004083492886261076,2.038833441719175,-134.07727092341742,8151.04882469096,-561518.70405376,1.8397499096449295,-171.1151551773284,11296.088232597862,-816919.4338688599,-212.11324230897804,16129.883622146222,-1.2387078099627234e6,23190.95803011206,-1.9189913985104584e6,-2.9898335566016147e6
0.1424515022277651,-4.944485945998359,36.52798000321746,51.947991301956876,8.541235559362791,0.5017597404143662,-58.35282997115421,73.3734974009495,9.521875741187769,117.80519721295164,4.863506005176743,10.25827341174292,0.12710236660043306,0.46895524770739444,4.75376274863405e6,0.9301212866835565,33.49966620680895,93.81502786281344,-1046.613276840225,332641.6233608511,51.699919642578344,38.43835191056999,-39.04971266224321,-3011.9088354202745,409095.0623256222,73.05406101181569,-442.3427306311824,-3514.185947506726,513609.47636897035,-1299.6914713325275,-1993.0893603590152,643733.9235991248,5526.409859935782,713221.888120565,449450.11623517034,0.2491192408667938,0.06116603574393515,1.0933549132558966,1.2485502498439282e7,3.0906031310955463e6,-8.520558844106251,-1.2659399593583194,0.01949145468404272,-0.016378473622819682,-0.030865037417965722,-2.058123255606288e-7,0.00512682409392198,0.004145901497324356,5.7223242854980265,0.15469502478769293,0.0005338590034419578,0.19225602857690827,0.2498040056612341,6.127499033770026,1.132196938194655,0.9984070263111839,0.9301212866835565,9.445894997103498,51.699919642578344,6.012880124048729,0.14495567681883106,-0.001107844163193217,1.0,10.0,0.0,0.0,-19.69190256841913,-0.1998609041844792,-0.06244774072168414,256.77116072540616,-0.5893063771403504,-0.13083508888425618,-4.003372314886255,-0.11230946503951193,-0.23778682756169905,-0.06433187193571871,-0.016748453002473056,1.8299654837011419,-112.07422354862379,6699.947227953774,-453332.33711937314,0.006455745919692732,2.094815255044378,-142.03562888423883,8802.9811296781,-617014.9986656534,1.8440553198790353,-180.73156829001937,12204.524941852053,-899710.7067423994,-222.49308903848413,17426.82372877434,-1.3674112106378619e6,25028.354610673712,-2.1223236372931683e6,-3.3099478751606327e6
0.14458905091750274,-4.929591965474322,35.17240650144714,50.97775718276323,8.540723586660787,0.5084700521916136,-54.634710564005964,73.36438871590545,9.515407307583569,117.68838435043895,4.86221330176162,10.255204025212125,0.12340896614612379,0.4484072756224748,4.478824124469666e6,0.9025770693829485,33.51137467293871,94.83221790147705,-1000.8771416797445,355910.72852797265,50.15953330930381,38.442237096867686,-42.41788143037231,-3050.039771036315,436638.38536018296,73.01038752671926,-458.0053368754945,-3526.8386502449434,546015.197276235,-1340.564781913724,-1830.2706716165112,680264.937841646,6257.490417916544,743589.4678499657,436251.44842569483,0.2491192416684659,0.062330178165685264,1.093028688181222,1.248858641996486e7,3.09204627643646e6,-8.206001573527683,-1.2657720733373292,0.020588746639582527,-0.016783046698711713,-0.03182227640294551,-2.2664714750433618e-7,0.005018746053107884,0.004461908230429909,5.717078848022992,0.16047303493828688,0.0005687789186135511,0.19918998516942743,0.2589085151567378,6.2129067325091585,1.1618614358094428,1.0278534966751265,0.9025770693829485,9.173785274428475,50.15953330930381,5.835051909183536,0.1553529219005796,-0.0013440306760122605,1.0,10.0,0.0,0.0,-18.95871527367332,-0.21122587211763602,-0.06698634016731855,242.64038094190101,-0.6342796963021267,-0.1411780702232235,-4.304524958351102,-0.11900599484059324,-0.2518753856766086,-0.06444161726282532,-0.015710134114963532,1.8819407910002257,-118.41032106208759,7207.01980125241,-495425.2522866251,0.008957265081752925,2.1465962579437234,-150.03921271875294,9475.657511553127,-675478.0678618522,1.83971415099682,-190.30918127639313,13141.001698779482,-987103.8119829108,-232.57352099000343,18761.214934713687,-1.5035215590103085e6,26910.719280257355,-2.337592638178004e6,-3.648765918931787e6
0.14668625313639,-4.915191579096402,33.909644912972304,50.05703289112641,8.54019954794973,0.5149970998415698,-51.23448451767783,73.3549232063885,9.508875873367389,117.56949867700898,4.860913616363737,10.252110521918544,0.11994048525633529,0.429395561477546,4.2281265291287005e6,0.8767174532193538,33.523003573612804,95.75061686108808,-946.4049165834037,379786.9451174659,48.713221879508495,38.44596578102284,-45.88282681005104,-3078.903515017305,464756.37313876266,72.96620047131042,-473.70327410282067,-3525.6332122857984,578796.3453600686,-1381.288993137027,-1643.6051546138146,716621.6485582405,7033.250220182454,772214.2669329771,417097.8417878406,0.24911924252065537,0.06347664850941045,1.0926960071816971,1.2491639224622445e7,3.093484051218248e6,-7.912988308740003,-1.2656015417000241,0.021697611435077264,-0.017160462028340893,-0.032741820754387294,-2.4879706945176085e-7,0.004909967120967524,0.004789923088412358,5.711825242986848,0.1662573069322766,0.0006045806891810372,0.2061118973226062,0.2680028244046791,6.295150478974106,1.191159403810352,1.0571191898551453,0.8767174532193538,8.918248084957316,48.713221879508495,5.66802299857818,0.16599078309388832,-0.0016095399264508836,1.0,10.0,0.0,0.0,-18.27555201237034,-0.2227131953046116,-0.07164644837191167,229.71850163736178,-0.6807785501250797,-0.15190658360980824,-4.61543006660137,-0.125805833996357,-0.2661689914822581,-0.06455029404254545,-0.014579787289354336,1.9307199630235745,-124.76258431898171,7727.5801375520305,-539463.672158348,0.011576733209918422,2.1939285820069863,-158.0506517194894,10166.388261518912,-736752.2349063975,1.8266081963394565,-199.79620265096003,14101.51175045581,-1.0788664564462279e6,-242.2823503002104,20126.82085653347,-1.6466736234528057e6,28828.050969396634,-2.5641957558576227e6,-4.0052412246638155e6
0.14874125539604763,-4.901279297091889,32.73279416999411,49.183431008351945,8.539664918227052,0.5213367437926599,-48.12158772120588,73.34512173568903,9.50229802247659,117.44883770907086,4.859610366331324,10.249000722488148,0.11668249209160066,0.41179312863572415,3.9992620867810827e6,0.852434953987456,33.53451206239437,96.57240114412298,-883.2541242590007,404205.7522138537,47.3549908112788,38.44951795316779,-49.433752798804626,-3098.350143502437,493362.75836017285,72.92160515024345,-489.4032186444873,-3510.469098604308,611831.4101687627,-1421.7859677540762,-1433.4098279920022,752628.0082611422,7851.952405599634,798849.7661795748,391685.4534249456,0.24911924342297542,0.06460412808451885,1.0923577799314446,1.24946524345424e7,3.0949124624227374e6,-7.63991621484938,-1.2654287037395924,0.022814968516223263,-0.01750959871525091,-0.033621002683372064,-2.7225231277286117e-7,0.004800794131771134,0.005129283894944454,5.706574124361493,0.17203605684038958,0.0006411719133465926,0.21300760727378829,0.2770681104505683,6.374252305069381,1.2200476291529339,1.0861534074038226,0.852434953987456,8.678215831019491,47.3549908112788,5.511103806811809,0.17683637530488067,-0.00190551799757114,1.0,10.0,0.0,0.0,-17.638698214269308,-0.23429045611117352,-0.07641494566410571,217.8891956211442,-0.7286867015740364,-0.16299573231538547,-4.9352843217978215,-0.13269077287565623,-0.2806286033437996,-0.0646576834566405,-0.013362821854543778,1.9761696521600416,-131.10968479146442,8260.069765029973,-585358.4845127853,0.014304514156341111,2.2366720205661674,-166.0416026595927,10873.0357834653,-800716.2249181657,1.8047139570628916,-209.15275890599165,15082.816077142554,-1.1748143278899868e6,-251.56307440379965,21518.51041310539,-1.79657136727796e6,30771.968044183057,-2.801632057830315e6,-4.378477982326756e6
0.15271233782308424,-4.874931545781897,30.61487987497825,47.57084834936026,8.538571679363155,0.5334241744187862,-42.658725434443575,73.3246378611185,9.489088845629126,117.20378646862397,4.857010330482702,10.242772415015082,0.1107533528708019,0.380407515872754,3.599226135911428e6,0.8082684926065384,33.55698721653739,97.93585617565013,-731.7857841861882,454322.457198603,44.88421770836711,38.45601970799339,-56.73730605324405,-3108.86503846216,551597.7359000166,72.83175494766802,-520.6315570637734,-3438.6853693784983,678081.9950619704,-1501.6801008965176,-945.5679872087422,822818.0413341244,9606.703904149928,845217.8793699221,321297.5501744308,0.2491192453714878,0.06679411392326151,1.0916694638138398,1.2500520452808814e7,3.0977220510338764e6,-7.148498009096041,-1.2650780622365736,0.02505963731333047,-0.01811914020964652,-0.035247517359709456,-3.229103229238087e-7,0.004582803950033552,0.005837904560274972,5.696136563349286,0.18351393899505047,0.0007162159483516539,0.22664577407423506,0.2950123808683511,6.522958988245198,1.2763544791398231,1.1432503419791606,0.8082684926065384,8.241366185554845,44.88421770836711,5.22546487324531,0.19898215500236488,-0.0025910805649130364,1.0,10.0,0.0,0.0,-16.492118202066095,-0.2575520034389073,-0.08620708754235773,197.1312821789041,-0.8280673861756415,-0.1861084121169342,-5.597329155272973,-0.14662157998942882,-0.3098451848645551,-0.06486749581117701,-0.01069728928754263,2.0566133162504587,-143.68868355002508,9352.672211273582,-682145.8484901346,0.0200349781832711,2.3079751789931073,-181.83137133921161,12322.947463063818,-935920.8730568623,1.735010185318591,-227.30119914804834,17091.303238061373,-1.378051613379808e6,-268.61875255176034,24354.721995860888,-2.1146505935849473e6,34699.66612929414,-3.3057510208427394e6,-5.16965891491437e6
0.15462075549963536,-4.862512172485543,29.66469779516817,46.829331773264,8.53801775417812,0.5391538236035268,-40.26734496278527,73.31403906350624,9.482507776129498,117.08036054287906,4.855723363661197,10.23967730269646,0.10806404577599182,0.3664535007297379,3.4247941464880286e6,0.7882487043543152,33.56786075197968,98.4835865634134,-644.255325408382,479807.4457383922,43.76410788961489,38.45893902936408,-60.456319536783894,-3100.1756834759685,580965.586325486,72.78683919512869,-536.055081397465,-3382.7712621949854,710974.22574125,-1540.8320215328156,-670.4911749202677,856606.0676534649,10534.806071235553,864546.6474977079,276201.90982944285,0.24911924641182662,0.06785176164424477,1.0913222274881162,1.2503354116540963e7,3.0990927303382326e6,-6.928033690438172,-1.264901484479361,0.026177995070228503,-0.01837821802810255,-0.03599004736069514,-3.4996136886484455e-7,0.004474866252781886,0.006204401648227209,5.690984049312254,0.18917578904531102,0.0007543568285451693,0.23334465748745428,0.3038333891931694,6.592490756340041,1.3036318025434595,1.1711494006624739,0.7882487043543152,8.043206386162417,43.76410788961489,5.095878815969921,0.21018300867601042,-0.002980335718623504,1.0,10.0,0.0,0.0,-15.977493590469106,-0.2691425850776481,-0.09118828571121071,188.04504690417235,-0.8791193860144717,-0.1980362663170016,-5.936690417790396,-0.15361175267079766,-0.32448445911331725,-0.0649692991752365,-0.009266057872025203,2.091444706763987,-149.86641229867718,9907.892496287575,-732649.7883920905,0.023007496592856454,2.3364432966631883,-189.56005922522786,13059.566655113638,-1.0066170285322363e6,1.687744153783741,-236.00525201003418,18108.792460019395,-1.4845040023090332e6,-276.29405823588434,25784.634601651,-2.281484530409729e6,36661.260031005295,-3.5702075915041184e6,-5.583871702195795e6
0.1564903659014327,-4.850493104186053,28.773264691596875,46.12282182939902,8.53745693835784,0.5447153563259621,-38.058047232456516,73.30316160919335,9.475914348445174,116.95583161826893,4.8544395381815155,10.236581493573523,0.10552353427494131,0.3534363056349066,3.2640380459260484e6,0.7693456400000126,33.5785350065311,98.95128442489668,-548.6469847731142,505670.57333478273,42.70638181437393,38.46164833285215,-64.2322995796668,-3082.361676667141,610600.1324458343,72.74173851151048,-551.4255668992023,-3313.592748576723,743806.5207133723,-1579.656423495398,-374.0034842877216,889587.8983128158,11499.7383153872,881251.6860018213,224089.25843994162,0.24911924750154757,0.06889111560090849,1.0909716098548434,1.2506133858469488e7,3.100446682556731e6,-6.721203393058175,-1.2647232568337228,0.027298232659536792,-0.018608646858680647,-0.03668960183433258,-3.782992572247344e-7,0.0043672068475274824,0.00658051563853101,5.685850250058999,0.19481425405732286,0.0007930542835669246,0.23999706500566007,0.31259754209494667,6.659401142684616,1.330486161835592,1.198767134932902,0.7693456400000126,7.855997019328014,42.70638181437393,4.97344725933022,0.22150745371455602,-0.003403615846002999,1.0,10.0,0.0,0.0,-15.494546349597499,-0.28075278318778274,-0.09624408842919882,179.65095462500864,-0.9312668115409108,-0.2102569067215237,-6.282842206456341,-0.1606465878938222,-0.3392028170111751,-0.06506958197224487,-0.007767600990478237,2.122932839932042,-155.99244799402058,10470.951274553237,-784759.042048814,0.02605895771877663,2.360372818682247,-197.20518585279717,13806.37020069524,-1.0796516167291715e6,1.632204622311955,-244.48895691619202,19138.120039678244,-1.5945801198365465e6,-283.4142249539826,27226.046453564883,-2.454115415525155e6,38625.0588560668,-3.8438163320973497e6,-6.011724408049787e6
0.15828457655488373,-4.839093022140202,27.952539173105688,45.462641541094825,8.536901732506553,0.5500034577417857,-36.05373092829733,73.29225010011221,9.469451223131552,116.83293087390007,4.853186437813086,10.233551708629584,0.10316892546806081,0.3415166374531859,3.1185394426050307e6,0.7518347833620169,33.58878307552263,99.33529134154881,-447.329463740479,531334.2814538329,41.72646815019947,38.46409408058966,-67.97990274391293,-3056.173414893298,639837.8344597602,72.69743226350506,-566.4176852318143,-3233.1881799370367,775840.8596603151,-1617.3457773986156,-63.395915498374826,921016.8734777801,12479.116444493799,894942.5858571368,166101.33832056922,0.24911924861658052,0.06989150950470155,1.0906253616404955,1.2508801558999153e7,3.1017551951336944e6,-6.530780829113974,-1.2645472295715905,0.028395974350170633,-0.018806621311662986,-0.03733280351453028,-4.0729820297183477e-7,0.004262168242090081,0.006957847008467446,5.680843307128136,0.20031065116053864,0.0008314465157565594,0.24646377764124333,0.32112103110057383,6.722494920759584,1.3563763200060617,1.22553460573224,0.7518347833620169,7.682472098724929,41.72646815019947,4.859961776158544,0.23270182404472453,-0.003851937264634297,1.0,10.0,0.0,0.0,-15.049774163374966,-0.29212961160509676,-0.1012613088466213,172.0359162946101,-0.9833369717100805,-0.22249553030045205,-6.628000921699885,-0.16757210822920132,-0.3536780884318523,-0.06516629109522709,-0.006238830610833303,2.1505483698234937,-161.9335569386733,11029.186895382569,-837298.8291647068,0.029118159419351794,2.37944526626946,-204.60003077543576,14546.495918968914,-1.153374220268932e6,1.5699309923686395,-252.56747730612506,20155.86877090738,-1.7057789737684787e6,-289.8260538572697,28645.85872099961,-2.628596347253181e6,40545.38265919348,-4.1202729406001167e6,-6.443250776939174e6
0.16173839822887448,-4.817507348287872,26.462194561853973,44.23863830548598,8.535785735346531,0.5600435763448081,-32.488410397030535,73.26989696256491,9.45663781036031,116.58688600449376,4.850717598979473,10.22755875914517,0.09885287128902089,0.3200363665593291,2.8605733276777808e6,0.7197632841818236,33.60846569320822,99.89355568,-224.53885726896908,583093.3123264608,39.93149778248072,38.4683281235639,-75.53693146555322,-2979.1528345018055,698294.5124775069,72.60931584303565,-595.9388666482926,-3037.617724491702,838799.9793433804,-1691.0644643174444,609.7053675675292,980480.2587222519,14516.773033104135,913857.4835703591,30289.48122525835,0.24911925096735563,0.07182528102345524,1.0899317383172964,1.2513924716477178e7,3.104294902106425e6,-6.184998991964865,-1.2641942356110443,0.030570774211067936,-0.01911886636432028,-0.0384855385890796,-4.6844420239712576e-7,0.004055471391390641,0.007731170256224152,5.670983681223314,0.211126090679428,0.0009088632370760318,0.25913639217902185,0.33783496736784135,6.840895495655902,1.4065312354483996,1.2777799839259987,0.7197632841818236,7.364349950966195,39.93149778248072,4.651909603959588,0.25514885643143803,-0.0048425981584240795,1.0,10.0,0.0,0.0,-14.241758870447212,-0.3146670496493501,-0.11138048762226245,158.49062159077118,-1.0892951700502853,-0.24750747163690218,-7.328943614444306,-0.18138619883018747,-0.3825079924980658,-0.06535361145931576,-0.00304216166082926,2.196002650012562,-173.516870942264,12153.305057033063,-945713.1949685928,0.03537115950327938,2.4047006900941232,-218.9564078710581,16035.786209153845,-1.3057325379843344e6,1.423976785878391,-267.8609374632714,22196.018167412498,-1.9357862948130844e6,-300.8242459998231,31474.643514149775,-2.989663226611594e6,44326.8015370527,-4.691925050147107e6,-7.332834446380403e6
0.16363220641932003,-4.805866286988227,25.691766280014395,43.592415444786766,8.53514725303958,0.5654687699664646,-30.68361409964436,73.25686133024166,9.449405309211638,116.44663145036517,4.84933304239515,10.224183854666189,0.09660017369549069,0.30901807700943934,2.730426498340923e6,0.7030398363298502,33.61920141178928,100.09751506019553,-86.09182791795324,612806.6975574453,38.99539246220757,38.47035839587591,-79.8727250570912,-2921.193041440694,731544.1240929579,72.55942090722273,-612.4928765652924,-2906.3960143591407,873948.4559484798,-1732.1264200684304,1022.6045422181687,1.0122528938369318e6,15722.066230815475,919488.0368744262,-58978.43599730926,0.24911925237840665,0.07289003343740466,1.0895361891150537,1.2516719991192002e7,3.1056965565038715e6,-6.006249454609234,-1.2639925551219813,0.03179720069746532,-0.019248785813664765,-0.03906545651560238,-5.051524205386886e-7,0.003939773184966867,0.00818245860093922,5.66545364188876,0.2171875163582825,0.0009533010502746716,0.2662084135959896,0.34716805188726885,6.904126929487536,1.4342031240262385,1.3068235976356395,0.7030398363298502,7.19828122809491,38.99539246220757,4.543305349968908,0.26795675620189663,-0.005463983886986795,1.0,10.0,0.0,0.0,-13.823856490673055,-0.3273747603724767,-0.1171894659179093,151.6340723919935,-1.150668366286033,-0.26205855483318735,-7.734103052681572,-0.18923130452799355,-0.3988544566281519,-0.06545689308022404,-0.0011456615607366133,2.2163259123059675,-179.93597125983092,12797.429177283844,-1.0093922038848635e6,0.03900496759374993,2.4117401525897737,-226.87357378653195,16888.34641799766,-1.3953499038455202e6,1.3286300434137273,-276.0537756254924,23358.88248523928,-2.071160354453071e6,-305.99668247327924,33075.93390521244,-3.2022105789020183e6,46439.098589620146,-5.028061565719321e6,-7.8540715391678605e6
0.16566999384134318,-4.793489731759926,24.897289350576077,42.915826520804224,8.53443910992656,0.5712413650196796,-28.850343239590774,73.24219773167776,9.44146065056533,116.2914452015407,4.84781951362163,10.2204829164,0.09426091337063354,0.29771916758195544,2.5985448162192055e6,0.6856870957646861,33.630682589985334,100.23544924537195,76.40223057723412,645845.2739636329,38.02395967402839,38.47229148414921,-84.69031212116666,-2845.6826797776976,768249.8324106319,72.50448717696375,-630.5930665343852,-2745.256220696495,912179.2540810239,-1776.8065224782629,1503.019179587506,1.045561736525409e6,17090.88939765077,921292.3727757436,-167840.02328624966,0.2491192540000856,0.07403918010306507,1.0890984748200174,1.2519710834158478e7,3.107209776784752e6,-5.821920303018016,-1.2637689288875649,0.033143263955750346,-0.019353589870630333,-0.03964455268402481,-5.473447475554859e-7,0.0038135476502896073,0.008690462402439902,5.659405192457076,0.22381325078883485,0.001002709485447555,0.27391398213996765,0.3573416138765458,6.970844732572923,1.464109792020354,1.3383849360146984,0.6856870957646861,7.0258048121844485,38.02395967402839,4.430518193882633,0.2821314534994274,-0.00620041412439106,1.0,10.0,0.0,0.0,-13.392749248528332,-0.3413201450281368,-0.12364817554299187,144.6694368598466,-1.2193578578136464,-0.2783977849212603,-8.186857448314171,-0.1978875296301665,-0.4168685789023012,-0.06556841631928828,0.0010101274799930236,2.2343144609684056,-186.88449583710246,13512.494084709919,-1.0813999115754627e6,0.043078574380159856,2.4135974210811444,-235.40914449182637,17833.987834998614,-1.496785496502188e6,1.2133096888990031,-284.67505162355945,24644.095006644162,-2.224426919936359e6,-310.79249526276953,34835.66165922894,-3.4428273642514725e6,48734.99087270515,-5.408173425248966e6,-8.44173806933814e6
0.16781111995452766,-4.780648491601418,24.098989843550587,42.225058828770905,8.53367138908467,0.5772324568092743,-27.037193745865064,73.22606021458431,9.432933050201807,116.12358622816328,4.846203400228929,10.216517545566267,0.09189301343972288,0.28643236216857476,2.4684406643685563e6,0.6681374880749813,33.642643354706806,100.28878878737562,262.823573297823,681759.810201871,37.04139314461201,38.4740230322919,-89.92211545233577,-2751.022186629459,807833.7814385766,72.44538228882713,-649.9297021728637,-2552.7976466244695,952721.6054021441,-1824.2969429842276,2049.448575755745,1.0793618086778258e6,18611.447280787856,917949.620666886,-297579.53990053374,0.24911925582598,0.07525040072262319,1.0886250197692706,1.2522828778936528e7,3.10880325536321e6,-5.636703394203195,-1.2635264061542943,0.03458663342000025,-0.01942247652463656,-0.04019948018200799,-5.948559340777902e-7,0.003679125765599512,0.009250033779732545,5.652940570973522,0.23089031890850897,0.0010564169935464857,0.28211579195819275,0.36817503160429293,7.03948492123108,1.495675372582914,1.3718885746267584,0.6681374880749813,6.851185243958733,37.04139314461201,4.316341175115273,0.2974614134873922,-0.007055707633044709,1.0,10.0,0.0,0.0,-12.959389355989293,-0.35627092483235173,-0.130668582746056,137.7812846036344,-1.294544371933894,-0.2963455361881229,-8.68160956155797,-0.20722305566814841,-0.4362696140821297,-0.06568597564105866,0.003405000894607335,2.2486625913110627,-194.22003860360326,14288.338976735027,-1.1610826590119195e6,0.047542386514081304,2.408861239370111,-244.37750865244186,18858.916267975692,-1.6091375338116935e6,1.0773750988871151,-293.4763471626893,26031.274538079015,-2.3942059615763524e6,-314.88482346580577,36722.48442383724,-3.7092874093113365e6,51165.15906756994,-5.828521338866688e6,-9.08932249644909e6
0.17230328235591644,-4.7542313589462255,22.536462035898698,40.83918580430398,8.531981589319447,0.5895473278983642,-23.574089976765894,73.18968094695742,9.414448535265016,115.75526171580671,4.842729864765457,10.207946559101346,0.08720450346800394,0.2645404782658856,2.2209124166565933e6,0.6334432020069741,33.667284312277154,100.09377300192497,708.9709238118764,761148.8170523014,35.098566552596026,38.47657354408826,-101.46340866043359,-2498.371220436743,894158.2835588634,72.31680326525422,-691.5454187549445,-2067.832004392099,1.0385821760940258e6,-1925.6983968777504,3340.6431495001457,1.1451904357124148e6,22085.035398025026,891042.5199750377,-626171.4583722262,0.24911926009596072,0.07780401365972667,1.087586458478978,1.2529260918463163e7,3.1121479885379495e6,-5.274167642617722,-1.262991598907633,0.037709445340789086,-0.019419390352110818,-0.04116928544401824,-7.059856571967276e-7,0.0033918486630232104,0.010513749565650907,5.639013123336612,0.2461210585597515,0.001175131060811975,0.2996668663388239,0.3913719501016589,7.178701365318314,1.5623577334856187,1.4432988295462958,0.6334432020069741,6.50532082514347,35.098566552596026,4.090245706471486,0.33106346496902633,-0.009150969495989692,1.0,10.0,0.0,0.0,-12.110582614012177,-0.38860620817716124,-0.14618512762469926,124.62482637692766,-1.4625720631118078,-0.3366849743583742,-9.784300678020452,-0.22761226558784886,-0.47854392869056844,-0.0659336382582568,0.00886694035369994,2.262567026608778,-209.6683963466956,15997.443228276068,-1.3422752954062705e6,0.05752314373229139,2.375224804372311,-263.1015369027863,21112.08836875136,-1.8649506226435779e6,0.7403827634164616,-310.88650695607,29057.95493918158,-2.7806854641209487e6,-319.8874975646852,40790.37297675466,-4.315276131967865e6,56281.845592872996,-6.781797447790699e6,-1.0548429624572296e7
0.17460991936569908,-4.740933098798779,21.788737968413688,40.159071933284395,8.531072193358668,0.5957327731928002,-21.95796498811755,73.16962490305602,9.404648655455102,115.55755931583847,4.840904410029328,10.2034155392335,0.08493397776896984,0.25416168584771387,2.1058623884151294e6,0.6166721744431735,33.67963879761007,99.83140627140918,968.5290877519865,804058.1760865233,34.15922430742751,38.477270025004394,-107.68576923458909,-2338.5680081017335,940139.1487856021,72.24840109934881,-713.4567012391135,-1773.9114835885402,1.0828325714646452e6,-1978.6673547332718,4083.014240298186,1.17568195462614e6,24022.59979105423,865354.6839682849,-827555.4412642829,0.24911926253859343,0.0791216629674934,1.0870293279530427,1.2532490704375973e7,3.1138605578993345e6,-5.100675694039413,-1.262702859881047,0.03936149587690369,-0.019334499748589286,-0.04155610682449281,-7.695696065284331e-7,0.003242003565599664,0.011211930966464962,5.631669978818626,0.2541423816309465,0.0012392897182785677,0.3088552672935183,0.4035229331751981,7.2477047388930345,1.5968295257035097,1.4805439283392126,0.6166721744431735,6.337763560249468,34.15922430742751,3.9807460593303796,0.3490660235939763,-0.010402124888144999,1.0,10.0,0.0,0.0,-11.704091457139258,-0.4057050468727249,-0.15457073664432147,118.48489650182943,-1.5543922809381518,-0.3588581225057813,-10.385207649797746,-0.23850562856990087,-0.5010734814878074,-0.06606121523186155,0.011904336375829369,2.2606235127089485,-217.59914323230146,16917.56374775899,-1.4430255990139903e6,0.06297377910250244,2.3447115325896366,-272.6156243853985,22322.11255143718,-2.007351166638668e6,0.5386732601758062,-319.15829295325136,30669.416557196695,-2.9956838260058193e6,-320.3273017594803,42926.40382603434,-4.651903357556393e6,58893.913631709765,-7.309520151268909e6,-1.1350152046764914e7
0.17695082446300814,-4.727615686456227,21.064861269637166,39.48948478661976,8.530120322539243,0.6019116035957934,-20.419306264321392,73.14828205159323,9.394492143400456,115.350923817691,4.839024058132191,10.198728800114669,0.08271809793925228,0.24417620083601219,1.9966193376077195e6,0.6003272602065286,33.69192834518553,99.45232979543364,1254.1485489577722,849104.0373533966,33.24361699972156,38.47752249912482,-114.20486783340492,-2154.3899475580365,987895.4274226686,72.17735734475598,-736.0632816860436,-1442.9696846235815,1.127654886037063e6,-2033.0282925152576,4893.647502619257,1.2038518666863723e6,26098.972428335164,830002.3761988782,-1.0567941934534397e6,0.2491192652052382,0.0804632563518056,1.0864473644030206,1.2535706620056417e7,3.1155910056985854e6,-4.932711183449895,-1.2623997095719834,0.041070869218314585,-0.01918655355955196,-0.04186528841729269,-8.389942612243832e-7,0.0030886485833812875,0.011956164023029427,5.624084924376773,0.262421400645914,0.0013066352376012954,0.3182992020480422,0.41601597878761676,7.316043186893163,1.6319690554650792,1.5187348531484077,0.6003272602065286,6.174191717445182,33.24361699972156,3.8738794125983875,0.36784829190917523,-0.011806264696852933,1.0,10.0,0.0,0.0,-11.310350850227167,-0.4233911809745118,-0.16337339190062392,112.63902780323987,-1.651508712970314,-0.382406280302094,-11.019547112125464,-0.24985583292829625,-0.5245053399540784,-0.06619088287891915,0.015150019157887074,2.2519576807810213,-225.62282085391013,17880.56098665775,-1.5508597804899993e6,0.06873234421722142,2.304018624424322,-282.16305504530044,23585.99762938242,-2.159859870239508e6,0.313086323843104,-327.00630294853715,32341.41235299534,-3.2257737626766334e6,-319.1173414197725,45118.81976439668,-5.011677648488035e6,61514.87177170002,-7.871937897389542e6,-1.2199583118163588e7
0.17926456187382814,-4.714624838566173,20.381976410122,38.84723012466138,8.529150838057113,0.6079191552171075,-18.991555360301053,73.12618240007643,9.38424698138533,115.14072020357767,4.837138997724138,10.194010339508026,0.08061082639488022,0.234813968524405,1.8955177631222222e6,0.5848065712096752,33.703798510247886,98.96593925384043,1559.2347180110942,895117.7667493649,32.374051503006314,38.47730195098167,-120.84942188132251,-1949.7249944720622,1.036131533105606e6,72.10555214016783,-758.7682430373501,-1082.4396481166998,1.1717116333066463e6,-2087.3415469668253,5753.099441321698,1.2285658864124161e6,28262.4531773749,785041.5552155178,-1.3097183582570998e6,0.24911926803813011,0.08179354124666421,1.0858557725417437,1.2538815315100031e7,3.117290640892886e6,-4.774251218422805,-1.262089813495478,0.042792151706825,-0.018976126598875244,-0.04208359590171093,-9.127571643821261e-7,0.0029360785171971683,0.012728210386776023,5.616456589217494,0.27074090722843436,0.0013754156002567226,0.3277488289105822,0.42852013350097246,7.3819376151030935,1.6668505718799984,1.5568640753703178,0.5848065712096752,6.018588672324905,32.374051503006314,3.772250315854371,0.38691384882076635,-0.0133374021190217,1.0,10.0,0.0,0.0,-10.938696398235452,-0.4411939635975937,-0.172364990184184,107.2142186534284,-1.7514538682465002,-0.40674086927360487,-11.671087660245075,-0.261367045462295,-0.5482246862974645,-0.06631917696395118,0.018520675749147193,2.2364739147710604,-233.5102280466853,18860.995649256958,-1.6631507971815527e6,0.07464930315025921,2.253766775482641,-291.4626526760435,24869.8934001968,-2.318754968018671e6,0.06870815256652006,-334.15674896824487,34027.514665380135,-3.465267652710171e6,-316.14143410289097,47303.3900242246,-5.385552435985323e6,64059.83031553944,-8.45453613716171e6,-1.3073817674097225e7
0.18161935461107975,-4.701574513793149,19.718319695467937,38.21271069255497,8.528134929472486,0.6139295823199514,-17.626499827234106,73.102639085978,9.373611803832404,114.92066871167238,4.835194406485516,10.189121734323413,0.07854635655925316,0.22577065043137792,1.7991075341292159e6,0.5696255539969751,33.71556572830859,98.35696345487264,1893.807878426446,943475.2188176188,31.52338481959992,38.47657807363666,-127.8158170226963,-1717.4766773013819,1.0862262955714175e6,72.0308808426689,-782.2385861658826,-680.28208174693,1.2161250629636622e6,-2143.1973243525736,6688.794154186106,1.250113286319155e6,30580.07749380674,728169.9830870609,-1.5958634590918317e6,0.24911927113481916,0.08315171685505465,1.0852369791809355,1.254189874140031e7,3.119006074869388e6,-4.62024462015036,-1.2617636886975594,0.04457564728023038,-0.018693316526125877,-0.04221180023594177,-9.933998894863991e-7,0.0027800890522056885,0.01355233509043433,5.6085590714008715,0.2793468199682647,0.0014476805070476513,0.33748116014355756,0.44140144465696446,7.447344828256837,1.7025018607610714,1.5960534987495216,0.5696255539969751,5.866095248582299,31.52338481959992,3.6726870266435476,0.40682305383263606,-0.015053034132794765,1.0,10.0,0.0,0.0,-10.577292804901022,-0.4596328853790076,-0.1818147729828491,102.02722937477998,-1.8572732794605638,-0.4326142059452446,-12.359557557769323,-0.27338208052624857,-0.5729333549250955,-0.06644982086477855,0.02211822567093222,2.213354962314866,-241.47401206304838,19887.663638967308,-1.7834417912003456e6,0.08090159658538437,2.1919729257118203,-300.75546896440005,26210.979042650102,-2.4890415487661e6,-0.20261362350246584,-340.74571170425656,35774.67512432308,-3.7216240669257557e6,-311.1471506784478,49537.11105253169,-5.784991760219397e6,66585.81069215044,-9.07474541435152e6,-1.3997870918984054e7
0.18609163203921766,-4.67724835476068,18.538567631510364,37.0579208140162,8.526124556443278,0.6250492270993159,-15.255835607343098,73.05491088437147,9.352844856318601,114.48566662565939,4.831432397842922,10.179602722836291,0.07483340622818623,0.2098342678338758,1.6322935153965808e6,0.5423924794720283,33.73693369493102,96.88466732175316,2599.039992789147,1.0395733481020418e6,29.997021415822104,38.47375157506956,-141.6072284805641,-1206.8175679139533,1.183942256268258e6,71.88475398492123,-827.7988158236736,185.22542911944117,1.2986217010424691e6,-2250.825996199017,8640.64694545394,1.2794544498460502e6,35310.81609306181,585938.9136541125,-2.22603118857495e6,0.2491192776560588,0.08574286922706524,1.0840154770718422,1.254749787801127e7,3.1222115278321304e6,-4.346446371495906,-1.2611135850992983,0.04804813123915608,-0.017954225414986553,-0.04217661916495561,-1.1632576259187716e-6,0.002483041447200306,0.015228394056552373,5.593189213168065,0.29607433276675005,0.0015912039875152328,0.3562746107384352,0.46628187132968485,7.567049410265978,1.770616331269148,1.6715192207883451,0.5423924794720283,5.591691807644342,29.997021415822104,3.4936333423650083,0.44601430176552714,-0.018790736672900734,1.0,10.0,0.0,0.0,-9.934260580284798,-0.4955112492021381,-0.20059620715204457,93.01776463204838,-2.0698541682871663,-0.4849184481418773,-13.73855772712744,-0.29703618876444815,-0.6214296202578244,-0.06669794093323186,0.029418283749105233,2.147936553283751,-256.34951593053495,21915.976828304083,-2.0292264201245415e6,0.09341685175249315,2.043562376237851,-317.8076433582057,28849.395765749774,-2.8371232879218897e6,-0.7833989873807325,-351.0875467203977,39167.00904013164,-4.244483151081516e6,-295.6458554131159,53778.16733582184,-6.596950971399719e6,71135.83448491934,-1.0327872114303235e7,-1.5842880363067571e7
0.18834293775538763,-4.665223114426834,17.981808822061335,36.50024460016384,8.52507257993531,0.630496670444259,-14.16245296350912,73.02934496955602,9.342114323398361,114.2581923308831,4.82950632607248,10.174697514297765,0.07306069352469044,0.20237769771462855,1.5556370320413609e6,0.5294266001987902,33.74715146440852,95.98759749813658,2990.08957563283,1.0900633894131186e6,29.270127491032078,38.47158032576212,-148.82446439914776,-913.7992125254649,1.2342955735128708e6,71.80912070692925,-851.2103104351309,673.1821826630951,1.3388786341364079e6,-2305.7409727351283,9712.334381533406,1.287671098008129e6,37858.81584954851,495654.72034344624,-2.5897638527231175e6,0.2491192812804402,0.08705290799763196,1.0833777239396298,1.2550172164168563e7,3.1237926997312224e6,-4.217216908383108,-1.2607706447803904,0.04983703018896142,-0.017476470074982826,-0.042012066627301406,-1.2576794915887204e-6,0.0023337498974988842,0.016129182324813203,5.585268948078306,0.304683342420816,0.001666549186322876,0.3658835601246893,0.4790048269022065,7.6251174855797235,1.8051020279504506,1.7100094142052165,0.5294266001987902,5.460607181143708,29.270127491032078,3.408154425106202,0.4664141076997848,-0.020931936584543294,1.0,10.0,0.0,0.0,-9.630507140837377,-0.5139825720629443,-0.21046626043380912,88.86169217170755,-2.1827210778872588,-0.5128613325974469,-14.468598317008015,-0.309358886513465,-0.6466151618052214,-0.06682274740890712,0.03332637317694579,2.1038217000230253,-263.6770877880912,22974.937594268336,-2.161847847684152e6,0.1000348311135722,1.9527445782946211,-326.0345819916506,30220.51732104736,-3.024981144740815e6,-1.1095381800338426,-355.0840452693986,40904.65355028347,-4.525940370458972e6,-284.57684320020167,55896.25906940267,-7.0323695529375635e6,73266.79600263742,-1.0995399090098066e7,-1.681296788857289e7
0.19055135705137544,-4.653565803481579,17.45811322652902,35.96778823760512,8.524014757433445,0.6357404237938462,-13.14918234724895,73.00323523344835,9.331411646728343,114.0295060824522,4.827597071109927,10.169813793238525,0.07138045076467453,0.19540288091329278,1.4847640702053108e6,0.517161660849069,33.756791464739834,95.00665080336883,3398.0514315915298,1.1409695586989885e6,28.582411027665614,38.468947101409725,-156.08072571053555,-602.0483520300879,1.2843693556918728e6,71.73362266606816,-874.4785310908353,1186.9840324053503,1.377303821636885e6,-2360.0684141791876,10823.120895885477,1.290923489678207e6,40468.711208779176,393786.2765480369,-2.979158492929378e6,0.24911928507454711,0.08834161249733498,1.0827373128361795,1.25526906384506e7,3.1253184822167577e6,-4.095649610407753,-1.2604237411255024,0.05161755825633193,-0.016935468665757354,-0.04174955018672435,-1.3565355657817979e-6,0.0021878911665315372,0.017051305338429856,5.577380777001176,0.31325009841160334,0.0017424586648563882,0.37540281678141385,0.49160928120393665,7.680684374290941,1.8390569662272687,1.7480837454346942,0.517161660849069,5.336311643093563,28.582411027665614,3.327141812112683,0.4868538227154814,-0.02321616814168368,1.0,10.0,0.0,0.0,-9.344604989125916,-0.5323592769247105,-0.22041992365964774,85.00954347463772,-2.297309772877676,-0.541349862456631,-15.208328045740208,-0.3217182100752624,-0.6718207044731153,-0.06694505895034017,0.03731270125556799,2.0529414113674,-270.7362817429547,24037.68680685579,-2.297919979994354e6,0.10673361052762745,1.852722318242797,-333.83219234859723,31591.782337455134,-3.2177287992593637e6,-1.4522720498901616,-358.12968171438854,42623.94831317992,-4.814142935338467e6,-271.4067554670918,57951.816179704474,-7.476922150029053e6,75228.02668510372,-1.1673518266991667e7,-1.7788857240631543e7
0.19479298715220084,-4.631550162221093,16.51049185773792,34.9837013182755,8.521911531437132,0.6455283522636884,-11.353838081098935,72.95014684548731,9.31037467162838,113.57484551578756,4.823877915674016,10.160239026066714,0.06830643092840899,0.18288119419288965,1.3596037789041586e6,0.49479266664003935,33.77415746151691,92.8437316696947,4251.714589316703,1.2425720793820866e6,27.327813794628863,38.4624535488715,-170.5011504592818,66.67627063729068,1.3822049878249625e6,71.5851224482891,-919.9884773805558,2274.3544525089023,1.4474653734590746e6,-2465.631823397677,13125.70017417768,1.2822690302640055e6,45793.205051516474,157940.54439504823,-3.824106676230945e6,0.2491192930724138,0.09082664898603715,1.0814663920757597,1.2557206137028059e7,3.1281672592467987e6,-3.8756374925306765,-1.2597275100347807,0.05510631080012633,-0.01568575386831287,-0.040949517271223486,-1.5649590423785667e-6,0.0019106471589951251,0.01893300788850711,5.5619016314830265,0.3300394337910209,0.001893749076432341,0.3939363960654607,0.516147639415056,7.783617461415936,1.9046191285258245,1.822068461746287,0.49479266664003935,5.108776974260667,27.327813794628863,3.178953719463664,0.527279116890881,-0.028156674198109098,1.0,10.0,0.0,0.0,-8.826759425740498,-0.5683427521019322,-0.24029492916199774,78.18237404742749,-2.5283092138232095,-0.5991368838045248,-16.695277795404515,-0.34621336234915234,-0.7216119526377356,-0.06717951654333737,0.04539536857940483,1.9332115759867192,-283.86924629992416,26143.171344788345,-2.5763558798125098e6,0.12017404150546734,1.6290300462578913,-347.9384215784652,34293.26318151113,-3.612070056915494e6,-2.1761204778088525,-361.30310294316604,45952.865497176885,-5.401801353240577e6,-239.165533968158,61804.92847828542,-8.379029087504065e6,78561.72631322636,-1.303839446351261e7,-1.9721922891783815e7
0.19682625902394024,-4.621166146819269,16.081640039289336,34.52912027737979,8.520870185659794,0.6500853831127705,-10.557815066919154,72.9232926479364,9.300070724305947,113.34969578786628,4.822072184008135,10.155560767334434,0.06690009598488364,0.17725777553791555,1.3042879453612452e6,0.4845927659303906,33.781908799221384,91.67768659561847,4694.714754977423,1.293061529058917e6,26.75558170602096,38.45865634442839,-177.63600570748102,420.9308736618406,1.4297686547511276e6,71.51237301205944,-942.1763820605446,2843.748887541889,1.4790762074883396e6,-2516.777819166461,14309.968475350757,1.2704412490989785e6,48493.0278107887,24624.035276594564,-4.277444537183321e6,0.249119297260337,0.09202239465223234,1.0808382030907715,1.2559206701072687e7,3.1294893955749706e6,-3.7760501999277114,-1.2593794402821727,0.05680971479846361,-0.014984066338873572,-0.040421254854853886,-1.674114155023485e-6,0.0017797112255579937,0.019888282226905495,5.554328958774448,0.3382427278254548,0.0019687989663080894,0.4029332183864626,0.528057152038899,7.831226891290745,1.936206300552524,1.8579209988257588,0.4845927659303906,5.004618648371382,26.75558170602096,3.1111729275276367,0.5471913750687345,-0.0308032746253031,1.0,10.0,0.0,0.0,-8.592168577643765,-0.585900625448527,-0.2501765907595269,75.15438925180507,-2.644198879414197,-0.6283037959806002,-17.43918618465722,-0.35831005095529544,-0.7461197038573677,-0.067291635057572,0.04946956535296182,1.8651604332569713,-289.93488566007636,27181.294497302602,-2.718003212108545e6,0.12688443705734354,1.5065283880336704,-354.2416561826361,35617.228281807584,-3.8126148194730277e6,-2.554681472775889,-361.46100368521667,47554.07426971389,-5.699578289886483e6,-220.2265579334802,63591.462681862744,-8.833779251793042e6,79921.71808227344,-1.3720431695422117e7,-2.0671292358125076e7
0.19910018450176836,-4.60967941478751,15.620275633624553,34.0332896997609,8.519680320356702,0.6550761567025977,-9.713128583668936,72.89215466909411,9.288382220680726,113.09236705219939,4.820036204508746,10.150262703487,0.06537589280728887,0.1712391674872226,1.2457158285534044e6,0.4735646687376731,33.79010967994305,90.27510362620447,5216.920860925128,1.3508963726751276e6,26.136764460393064,38.45387475391033,-185.78330546111656,843.786127693064,1.483383291486023e6,71.42986631904138,-967.268242109831,3518.438405533449,1.512614869534678e6,-2574.3744915181633,15697.380556254153,1.2507332308068518e6,51627.064662416335,-141236.35097782023,-4.823931183971011e6,0.24911930223412132,0.09336306685222126,1.0801212109477984,1.256130718787969e7,3.1309304628322218e6,-3.66889639578024,-1.2589789010226937,0.05873767456397885,-0.014117147369137197,-0.039714095519426,-1.803766729692318e-6,0.001635286103775409,0.020998800142946007,5.545743453131256,0.3475349711603193,0.00205463886478593,0.4130780051417237,0.541483475939059,7.883173344568446,1.9716547256806176,1.89830575470579,0.4735646687376731,4.891681845502655,26.136764460393064,3.037723418155659,0.5698621579562835,-0.03399319606898953,1.0,10.0,0.0,0.0,-8.339611892426046,-0.605764405220097,-0.26150067756472445,71.94049868525849,-2.7778144924932553,-0.6620747656924235,-18.29521608966009,-0.3721121271236648,-0.7740164818995794,-0.06741677651212634,0.05417990127571391,1.7805713798776945,-296.51722220537874,28363.436431977938,-2.8828415485529834e6,0.13459419803669043,1.3573876369264455,-360.896782804552,37117.93046770974,-4.045912047079474e6,-3.0030516305319317,-360.49934325606625,49343.14023325594,-6.045021138146293e6,-196.17742285183667,65529.57919926307,-9.35922211403203e6,81230.29615677196,-1.4503218906192843e7,-2.174632963999296e7
0.20403087961359923,-4.585216199492395,14.681575662080517,33.00144773235058,8.517009350439574,0.665507024545252,-8.032681214714898,72.82052598947453,9.262453352593534,112.51433992663426,4.81556562233639,10.138542082918962,0.06223618518096429,0.15909663750793515,1.129593083520385e6,0.45094598129013186,33.80609129517636,86.87918923453084,6449.586087963153,1.4812666790219308e6,24.86712301723427,38.44153819745736,-204.04797002269996,1860.4787879383807,1.6007979129776848e6,71.24703128046892,-1022.6526070390865,5122.349531229711,1.5776859545707207e6,-2700.6278462480223,18938.439595263746,1.1821027861415143e6,58843.75591317152,-566606.8932982931,-6.161883521148255e6,0.24911931414815572,0.09628220710889736,1.078514546942645,1.2565321745819392e7,3.133902273516696e6,-3.4508148421606926,-1.2580684189438454,0.06299794644283846,-0.011925935263814101,-0.03773812172325921,-2.1143881953108053e-6,0.0013315028681138183,0.02356484306824324,5.526706767354461,0.3681075170946509,0.002247531182697508,0.4353639911182983,0.5709634590912609,7.99121832240358,2.048964024773133,1.9868837453394856,0.45094598129013186,4.658870297472493,24.86712301723427,2.8864734744953715,0.620446158894157,-0.041812546484642686,1.0,10.0,0.0,0.0,-7.825118054209281,-0.6496266896256329,-0.2870480035216857,65.54360276216342,-3.082269257705617,-0.7395841843002589,-20.23934216547427,-0.4030387057652519,-0.8362678136768429,-0.06768710163767823,0.06495422235611358,1.565212022804045,-309.96063327248424,30999.094852174392,-3.264101180547137e6,0.1520544765041753,0.9883538978348426,-373.72805084503767,40435.02231708381,-4.585075081864957e6,-4.068927236464779,-353.91400000368714,53191.40616224512,-6.839175503313723e6,-132.84018401804957,69457.95243116288,-1.0558144686263293e7,83172.49438502471,-1.6266834754519522e7,-2.4106461492140494e7
0.20661032227243803,-4.572653034502173,14.221773715127814,32.484050404456895,8.515562932064121,0.670746167648702,-7.228635537596151,72.78075542820758,9.248579028555849,112.2010380525515,4.813198753227657,10.132287963747725,0.06067798810097378,0.1532011058433826,1.0742307285316e6,0.43977578864146744,33.81341260963267,84.91086634197502,7150.992241587269,1.5521734235641474e6,24.23986439097432,38.43399959512254,-213.9227470837253,2448.4739723297985,1.6626307567923649e6,71.14938006487469,-1052.140128431147,6040.171653421796,1.6069084838119003e6,-2767.3743638489227,20763.087869804673,1.1306480288734967e6,62851.25415497066,-827901.5890886983,-6.9509905393608175e6,0.2491193210431383,0.09781576317994659,1.0776459859330636,1.256710187823759e7,3.135363736398176e6,-3.343953540371166,-1.257568601994247,0.06526814730500997,-0.010602082161162802,-0.03645123217260422,-2.29418436436388e-6,0.0011789815491075287,0.024996325537839145,5.516520366419439,0.37909809333384564,0.0023520214302039295,0.4471723050739973,0.5865725690153407,8.045302085272638,2.089650820748056,2.0337501203090467,0.43977578864146744,4.5432354846026834,24.23986439097432,2.81143960955682,0.6476680565114504,-0.04643638060396954,1.0,10.0,0.0,0.0,-7.572759028270073,-0.6729834645724606,-0.30095572769452295,62.48103857188392,-3.2496744306055643,-0.7825272997574431,-21.30466853462221,-0.4197661724046381,-0.8697888046787726,-0.06782789532232925,0.07089768083308884,1.4344630190288008,-316.48236442553707,32414.592263769817,-3.4768146776715997e6,0.1615928269885457,0.7694871147150746,-379.467584829732,42198.6154164231,-4.885561916724308e6,-4.679290507144751,-347.7940278060454,55172.041680596,-7.279114861283879e6,-93.13767573583642,71328.29865020921,-1.121657642751976e7,83623.54431439759,-1.7221169021692332e7,-2.5344316888175737e7
0.2092289204666932,-4.560058586751435,13.775372435266853,31.973712857150353,8.514060375180753,0.6759087041358443,-6.460304796267333,72.73872504305146,9.23428265445404,111.87533252774216,4.810777839409864,10.125855810772418,0.05915144044775679,0.14751146932669318,1.0214539078371987e6,0.42887243003648773,33.82007527411687,82.77902514763477,7904.094518621174,1.626056897018163e6,23.627409294835022,38.425579524374626,-224.16728981680316,3086.026745546642,1.7255202277340402e6,71.04894752799508,-1082.4226182308191,7028.559196592218,1.63270132824531e6,-2835.5922314304644,22707.66094440906,1.0664098145241246e6,67084.37367398586,-1.1225911407200128e6,-7.819011503608325e6,0.249119328543869,0.09937701473234815,1.0767447568793798,1.2568665358726442e7,3.1367746614235546e6,-3.2401768026697955,-1.257044231265329,0.06760049121941206,-0.009127754999880156,-0.03495832873347214,-2.489797773037647e-6,0.0010296291812832664,0.02651422558876519,5.50602070366975,0.39041379100715506,0.0024605249750962372,0.45925937128583055,0.6025402154784362,8.098541107950757,2.1311276613337164,2.0816816865801235,0.42887243003648773,4.429884767067639,23.627409294835022,2.737952592850221,0.6758240230771468,-0.05153639038337884,1.0,10.0,0.0,0.0,-7.3275140020165175,-0.6969688373337555,-0.3154571677561168,59.55310823138565,-3.425405152473659,-0.8278487619430414,-22.42029046217784,-0.4371361838837169,-0.9044859613074548,-0.06797034967965493,0.07714795647637522,1.2885399994493754,-322.7004548414444,33875.136091655375,-3.702238146757147e6,0.17155932856218747,0.5284992250871661,-384.5352353899989,44004.03714490593,-5.203705678676784e6,-5.337213755010915,-339.5361947600802,57147.64829873669,-7.742733913995191e6,-47.868813152500174,73069.79825230321,-1.1905761369115312e7,83625.00167851904,-1.820847610145197e7,-2.659268842342657e7
0.21186596908937652,-4.547533699076786,13.345427749569053,31.474356329708776,8.512512697319409,0.6809461558390231,-5.731936990521746,72.6946806760041,9.21967529098778,111.53956619743967,4.808322685892626,10.119296113997015,0.05766757869490118,0.14206420464200908,971540.2897342164,0.41831535646494283,33.8259716882008,80.49690461136181,8705.317424963114,1.7023973770372565e6,23.03421755661203,38.41631826239699,-234.70401557678233,3770.352092056991,1.788834978509424e6,70.94657484503614,-1113.2613372900846,8082.534551944922,1.654334350839555e6,-2904.731730197628,24760.91728408439,988623.5109996111,71516.24918897195,-1.4510939535374886e6,-8.764747511206267e6,0.24911933663737038,0.10095367952095244,1.0758175319550567,1.2569976768765027e7,3.138115713358342e6,-3.1401934733902306,-1.2564985394230288,0.0699762975288857,-0.007505838415830255,-0.0332582759866277,-2.7008917007035708e-6,0.0008856302536006319,0.02811031835857671,5.495286607393233,0.4019686459662724,0.0025721848649719824,0.4715284324631628,0.6187362838023944,8.15049668876252,2.173074182974823,2.1302973449206153,0.41831535646494283,4.3196391249865815,23.03421755661203,2.666545038751367,0.7046990256417824,-0.05711155829913326,1.0,10.0,0.0,0.0,-7.091067449024315,-0.7213910989477613,-0.3304512297937908,56.775960623166526,-3.608315997892489,-0.8752821339045209,-23.578656236456254,-0.45502707971799583,-0.9401045917369917,-0.0681132996362094,0.08366351256744592,1.1277839701526755,-328.5174321110013,35368.053906480294,-3.93900449545517e6,0.18188407678721294,0.26615462539304724,-388.8048130563549,45833.38258577825,-5.537492372048219e6,-6.039721418097253,-329.0037846850941,59091.07594597116,-8.226664369177999e6,3.055304331863268,74640.35796024791,-1.26197720445294e7,83111.88487652711,-1.9218057198746175e7,-2.7832044359561518e7
0.21449682709675977,-4.535192606367159,12.935014241284076,30.99016796093921,8.510934391468275,0.6858078582565001,-5.047496835624302,72.64899065597051,9.2048970645029,111.19684767415777,4.805857354396488,10.112671981188516,0.056237930411204146,0.136895088062418,924745.3181715419,0.4081860916143841,33.83101294757608,78.08562180447731,9548.483445332491,1.7804984216565946e6,22.464871408433567,38.40629838383498,-245.43208847305132,4496.237268685682,1.8518409214447555e6,70.84330451460119,-1144.3596061598062,9193.574434083286,1.6711639491982034e6,-2974.124365056061,26905.335443278702,897022.4100071325,76107.6738305543,-1.8123842427481166e6,-9.783386127523009e6,0.2491193452830308,0.1025309714650814,1.074873042490423,1.2571006813705292e7,3.1393679431029754e6,-3.0447178212065653,-1.2559361521676524,0.07237238975625117,-0.005746033720851583,-0.03135878517063179,-2.926407625502355e-6,0.0007492383452297539,0.029771785891479514,5.484418399500261,0.4136539772821912,0.0026858863577740918,0.4838609699188325,0.6350021484422952,8.20070897051029,2.215101984751805,2.179130840359091,0.4081860916143841,4.2133583953870435,22.464871408433567,2.597772277625379,0.7340175057664646,-0.0631398520167895,1.0,10.0,0.0,0.0,-6.865122264726902,-0.7460129585669978,-0.3458014275269585,54.16471673511456,-3.7967898437758327,-0.9244318501563753,-24.769308022486385,-0.47327752458353833,-0.9763144356511699,-0.0682553886950768,0.09038572709627296,0.9532254385246579,-333.8401425538175,36877.49669924092,-4.185046193134061e6,0.19247213371338556,-0.015750460240000597,-392.16792494082335,47665.19909002238,-5.883920954442147e6,-6.781487659738929,-316.14143357386376,60972.78542017026,-8.7261403919173e6,59.48662551431233,75999.48375511926,-1.335069410665367e7,82032.67713083338,-2.0236605032991294e7,-2.904025680685295e7
0.21967700049320457,-4.511329264591819,12.177147061689956,30.075556817917256,8.507727704522795,0.6948925804280037,-3.8120816236048682,72.55380202714707,9.175219521776336,110.49955086043668,4.8009611936713625,10.09940506711136,0.05356134637994855,0.12743148384809802,840557.1946630988,0.3893462531529742,33.83838121488155,72.94735666877548,11340.46958310959,1.9399687539804678e6,21.405345458674915,38.384307937292625,-267.1715062357103,6054.834551105281,1.9748680732330729e6,70.63702533481568,-1206.5192745309068,11558.363302133303,1.688786578697459e6,-3111.874097973841,31411.45233411066,672202.3272109195,85647.87390152496,-2.628968160923032e6,-1.2022314647955773e7,0.24911936410148447,0.1056489802042841,1.0729574163112228,1.2572163097858809e7,3.1415605410117256e6,-2.8683067342599182,-1.2547749858868542,0.07716131117643986,-0.0018497681811800813,-0.026998393068142296,-3.417329064521462e-6,0.0005054175749690106,0.03325121552622497,5.462558441559248,0.43711519758908346,0.002916111276932703,0.5083954682343357,0.6673124936126098,8.294986096180706,2.2983913916021526,2.2761961479691926,0.3893462531529742,4.014204767527004,21.405345458674915,2.4690954104396297,0.7932041832802599,-0.07647998335019096,1.0,10.0,0.0,0.0,-6.447213407984484,-0.7952026987340074,-0.37717216959769284,49.446581105957165,-4.185578333723379,-1.0266816456328551,-27.216315123296233,-0.5103981727137957,-1.049575431845114,-0.068533590881935,0.10427270757447661,0.5666783932929051,-342.77701234019594,39899.47426149986,-4.698373156262081e6,0.2141580085919339,-0.6317215871190285,-395.92384811972374,51273.25247708912,-6.60510412224276e6,-8.365168356877243,-283.38995099578415,64465.13175211694,-9.75641695946897e6,188.18352304547128,77967.78076820518,-1.4837729722797384e7,78034.75311387044,-2.2257500413275197e7,-3.1291485236761257e7
0.22221347181751228,-4.499849047926747,11.828668817134288,29.645521249552285,8.506110140507538,0.6991004020458226,-3.256700779558425,72.5046100840307,9.160417283274192,110.14730806071705,4.798545652447023,10.09280489198751,0.05231339416750718,0.12311681099107687,802830.9199204909,0.3806237735731009,33.84070635830121,70.24331209632015,12283.47396639105,2.020825272556014e6,20.91451454510841,38.372459953442956,-278.10695552823074,6882.081202815992,2.0343337798418042e6,70.53479035584101,-1237.3841140839124,12803.463348763717,1.6891033196180407e6,-3179.8165733213264,33756.667757817144,538847.6030035593,90562.40681966828,-3.0832393425610247e6,-1.3238200737614943e7,0.24911937424870897,0.10718151370755127,1.0719928024673786,1.257227878781777e7,3.1424909745016517e6,-2.7871348916792824,-1.2541797518021627,0.0795383948249817,0.0002750858794814577,-0.024550600187947847,-3.6820640277178646e-6,0.0003997615970113886,0.03505843860977982,5.451634409578796,0.4488182892745477,0.0030317099294746995,0.5205219610764669,0.6832543889010032,8.338995299233215,2.339440308227497,2.324137011203163,0.3806237735731009,3.9212681948304566,20.91451454510841,2.4091406528871837,0.8228751274158642,-0.08377792315504479,1.0,10.0,0.0,0.0,-6.254726715193663,-0.8196126061103518,-0.39308908191720887,47.323040788892605,-4.3845887520024895,-1.0794630742339306,-28.46429417494318,-0.5291546061821781,-1.0863952899411242,-0.06866904734870613,0.11138880944295715,0.3559956191597722,-346.3379521767044,41398.87428826366,-4.96370187067963e6,0.22518124686767205,-0.9637415905114355,-396.25425922119155,53030.94448951878,-6.976946934100748e6,-9.201961598640718,-263.48966536705507,66048.73830298611,-1.0282371541470423e7,260.274766085996,78537.48590610715,-1.5585376513667045e7,75061.03282564587,-2.3244788174753103e7,-3.2307764288171418e7
0.22465086509807788,-4.488940066156784,11.506860051210488,29.242771244538254,8.504526668925443,0.7029922154856537,-2.7510803419797427,72.45570686275873,9.146031389741806,109.80217119617045,4.796214478819069,10.08640066336912,0.0511505500984361,0.11915367163170783,768551.9832893083,0.37253516796624603,33.84212067153746,67.52862004139791,13231.33012405898,2.100258061059212e6,20.459164305330273,38.36041694031312,-288.7910983127152,7717.594799576333,2.0908274819271672e6,70.43590765024693,-1267.2965795000564,14054.77871871131,1.6837566670291948e6,-3245.383072837851,36097.10329606308,395188.0220318696,95436.4014913806,-3.555678344415712e6,-1.4484854415215258e7,0.24911938461851377,0.10865768327746309,1.0710496443865158,1.257209332237758e7,3.1432895851218184e6,-2.712138333465799,-1.2535908705635805,0.0818412529904037,0.002456574001787174,-0.02199697609782758,-3.952615479778904e-6,0.000307858970374546,0.03686091853955554,5.441002176677892,0.46019525931991834,0.0031444368531715504,0.5322396451655199,0.6986389164241775,8.379990618317507,2.379054962562155,2.3704426876630817,0.37253516796624603,3.8346213456598393,20.459164305330273,2.353301089904528,0.8518060065641706,-0.09129985652489059,1.0,10.0,0.0,0.0,-6.076770802458113,-0.8432587920190289,-0.408729955127651,45.388113076345235,-4.581228344295426,-1.1319058017779762,-29.694460687261618,-0.5475423905025555,-1.1223630691560444,-0.0687987439203722,0.11842385877470972,0.13986543654794426,-349.21287681034846,42849.01201313382,-5.227289470667193e6,0.23602437657987935,-1.3022052180723889,-395.5611637206025,54708.17563532107,-7.3456721604785565e6,-10.045149174263283,-241.80392125471712,67476.95431791336,-1.0800218036631951e7,335.5263458464299,78807.50436340246,-1.6313356115092795e7,71503.23764999758,-2.4185484973364707e7,-3.3214721650442574e7
0.22930803560623683,-4.468421319211999,10.92532749224816,28.500514143578926,8.501422453890958,0.7100082440711727,-1.855434662527686,72.35773334926229,9.118117754407766,109.12470385538401,4.791736108561586,10.074001867528024,0.04902199465770895,0.11204559133066513,707992.2968621514,0.3578362105031122,33.842528479191316,62.0244646679423,15158.769272417869,2.2568259603148103e6,19.63115298453378,38.33565189740645,-309.6742042769437,9426.829802020302,2.196560713725177e6,70.24554889304287,-1325.1103600494937,16597.238813164084,1.6568077264182076e6,-3371.349816936081,40807.697365199,75496.5661301324,105163.890266214,-4.562064962269947e6,-1.7091163054911368e7,0.24911940623200304,0.11148751991630546,1.0692040508029241,1.2570884536557179e7,3.1445375425308254e6,-2.5765085453658836,-1.2524186695637347,0.08628874365632364,0.0070189758794840795,-0.01654849503972959,-4.516529958493545e-6,0.00016153644613770227,0.04048875856522048,5.420323545686486,0.4822841807721377,0.003363927323414718,0.5547920314246284,0.7281869635577368,8.454894907525182,2.455223195306854,2.459520036110931,0.3578362105031122,3.675892711123671,19.63115298453378,2.2511620505523497,0.9082066839104508,-0.10715341231256825,1.0,10.0,0.0,0.0,-5.754658746617984,-0.8889301704264806,-0.439560704327763,41.955980233504334,-4.971805525321603,-1.2369150019885389,-32.129470003116154,-0.5836812913561763,-1.1926846644188966,-0.0690453175254884,0.132405318091696,-0.3114465184460782,-353.1049108569315,45637.134002792576,-5.754203929998176e6,0.25742509422037535,-2.0033159182317988,-391.28019458776714,57863.321270903456,-8.080569678938867e6,-11.76558182075936,-192.93059785609466,69908.66355220272,-1.1820805923228256e7,496.54735284949516,78475.03886922529,-1.7722583961013764e7,62601.46998566718,-2.5941440692800518e7,-3.471055400879326e7
0.23184492729878214,-4.457418821175527,10.625828515408552,28.110579549415718,8.499688371806853,0.7135942605615637,-1.4034229191828453,72.30181525979616,9.102685109657475,108.74579475067975,4.789284888309742,10.06716184344348,0.04791106517850133,0.10841260243276549,677509.2597795331,0.3502247699743817,33.84145306693348,58.850415165938706,16274.460667802963,2.3448092484860616e6,19.202084467899045,38.32121818150432,-321.3031669851765,10421.388018394748,2.252692369528587e6,70.14125525154424,-1356.9507845411795,18066.984012131194,1.6321362338655307e6,-3440.3094908141807,43506.60384851553,-125257.83502147792,110692.84115781942,-5.170814885347732e6,-1.8640956119826406e7,0.24911941906491197,0.11303401094173073,1.0681751021434551,1.2569728544932965e7,3.145053930606469e6,-2.5065950760537663,-1.2517536467203572,0.08873571687348034,0.009729630097908405,-0.013254855417783963,-4.8513475626355246e-6,9.97460088596869e-5,0.04256881019351712,5.408861016834544,0.4945067565189511,0.0034855307618503373,0.5671595667216001,0.7443525746181692,8.49385884272126,2.496985208885223,2.5083470914085058,0.3502247699743817,3.5929848972244693,19.202084467899045,2.197896134750795,0.9395396575364621,-0.1166613443158776,1.0,10.0,0.0,0.0,-5.588474350257661,-0.9140652238019736,-0.45687927173635445,40.22116349098711,-5.192840257999109,-1.2968334533126487,-33.502667584268565,-0.6039300426614811,-1.2318739164082273,-0.06917898005483072,0.14032110370259376,-0.5790643415904282,-354.2788050618085,47160.76032323696,-6.053891697915086e6,0.26945991402398484,-2.416109760132181,-387.20072584792695,59544.4235198704,-8.497146712363055e6,-12.76472510317,-161.94215601204576,71044.37293785016,-1.2392162912475165e7,594.3190248216841,77771.45992522081,-1.849550199946523e7,56476.55467694398,-2.6863074388337888e7,-3.5365767003876925e7
0.23739799213749566,-4.433749528115385,10.009373770531175,27.29041606765231,8.495787261909868,0.7208512254172635,-0.4934389592637122,72.17299627644338,9.068370915415928,107.89234468537491,4.783895445404157,10.051988765914396,0.04558988419219816,0.10099683701350826,616307.5111601001,0.3344710476978904,33.835818802202866,51.465876204494755,18883.267096535277,2.544246461056106e6,18.313232108168275,38.28740125368072,-347.3648802493326,12758.387909127066,2.371171710661386e6,69.91211393722624,-1427.4500249115833,21496.236010665412,1.5510508458477445e6,-3591.9793606340772,49744.85421343841,-635668.8764511929,123365.40478773414,-6.663217367909677e6,-2.2373888275758203e7,0.24911944998838756,0.11643103393073768,1.0658661286260986,1.2565889381438874e7,3.145749603344304e6,-2.362531208774998,-1.250231089710438,0.09414567153131814,0.016243297351709145,-0.005206281363649579,-5.6581011246257705e-6,1.4520085008926085e-5,0.04738486402856374,5.38329071193745,0.5217167467844473,0.0037559413477602694,0.5944099496857702,0.7798627032000347,8.57479858140589,2.589099015898802,2.6158849540710585,0.3344710476978904,3.4196131691791494,18.313232108168275,2.086708779901752,1.0095996302815675,-0.13980378166827995,1.0,10.0,0.0,0.0,-5.2457225708980975,-0.9696722648517466,-0.4960855420205308,36.72172616992111,-5.697274901497261,-1.4348887678665734,-36.623947682025374,-0.6496660385640225,-1.3198363954691494,-0.0694700985100927,0.15839218817258216,-1.220400334236487,-354.31524720429275,50491.40168263706,-6.740140227500495e6,0.29673383782513796,-3.398418408586252,-373.5865044403862,63095.896828789686,-9.446825130351922e6,-15.109568179920203,-82.49739879922359,72978.90321730354,-1.3673855900674056e7,834.9075514105047,74757.61937348568,-2.018225760419077e7,39533.28832380207,-2.875041358240156e7,-3.630302113296226e7
0.24031699775425014,-4.42152867673875,9.705394152528651,26.87675372793899,8.493678913046692,0.7243339922034653,-0.05507166091637363,72.1016816332434,9.050052120287491,107.43061567636606,4.781051493114241,10.04390746468692,0.044426688851594696,0.09737185745898835,586904.8072508851,0.32666039563019544,33.83101627067912,47.34055959856733,20348.5648110737,2.6529836193795963e6,17.87208088187363,38.268457301248176,-361.39117930785926,14076.62096161856,2.4306701354498523e6,69.7915041961799,-1464.926224461307,23417.14119482889,1.4923179673983331e6,-3672.0482995152365,53207.60227068961,-945699.4466402387,130342.62661466362,-7.540998251982163e6,-2.453344404687292e7,0.24911946791668954,0.11822302935039532,1.0646218952786994,1.2563110476369714e7,3.145860474061072e6,-2.2913968696300526,-1.2493931664321853,0.09701611135571103,0.019999093875941582,-0.0004954980381330111,-6.125766977619146e-6,1.9671546317800226e-7,0.05006453724176004,5.36958965257821,0.5362646291220843,0.003900005391718819,0.6088210151086528,0.7985746849059586,8.615030120623494,2.637920708319299,2.6727307589697387,0.32666039563019544,3.332660462411593,17.87208088187363,2.031050791866996,1.0472285146368685,-0.15334303620872752,1.0,10.0,0.0,0.0,-5.076329034197283,-0.9992072863646324,-0.5174122554948595,35.031920231964136,-5.973891526978594,-1.5113601371401357,-38.32836962400679,-0.6744995235615506,-1.3672795896440637,-0.06962241664672997,0.1683043928685225,-1.5890261430702712,-352.8417124489262,52231.377522103474,-7.116942229485813e6,0.31158451614234584,-3.9594295920404696,-363.6638840560162,64873.811910708886,-9.965538077022152e6,-16.431564626828543,-33.916717591971036,73648.14735465379,-1.436080703475295e7,976.8962629802741,72266.54868207329,-2.1056248579811856e7,28479.158575279638,-2.9647218254033264e7,-3.6466985752289124e7
0.2432904281466107,-4.409231645293635,9.408961258929063,26.467121079787624,8.491490492646637,0.7276423593606945,0.36565106586955815,72.02643843874542,9.031201345356802,106.9510914790467,4.778148277552239,10.035604352166839,0.04327947765144973,0.09385785536084211,558734.559276106,0.3190175851952282,33.824798149098314,42.96255062774913,21909.36833464624,2.7666332823229204e6,17.44006277778934,38.2483791061564,-375.90577000188347,15484.258433336816,2.4890464334567953e6,69.6687657355479,-1503.3800038346496,25458.79146999595,1.4201806222274892e6,-3753.813740801,56866.199006293085,-1.2930682582124588e6,137675.3656272035,-8.505186001391577e6,-2.6880405453405097e7,0.24911948745263437,0.12005276700306566,1.0633333785264834,1.2559710755872266e7,3.145781357526756e6,-2.2219565806750303,-1.2485124429672378,0.09995680824393399,0.024069423571803673,0.004656825180858158,-6.635298853949553e-6,9.434125450959894e-6,0.05290141541200082,5.355452258940335,0.5512525344703318,0.004047796686872332,0.6235536034232503,0.817650986228912,8.654428415596026,2.6879500296245404,2.730827498711313,0.3190175851952282,3.246856776312626,17.44006277778934,1.9762016241274623,1.0861209048368636,-0.16817855627976913,1.0,10.0,0.0,0.0,-4.91087488189789,-1.029495934654032,-0.5396478674595362,33.407127833089156,-6.26386952007303,-1.592101537225421,-40.109812895947755,-0.7003684251400522,-1.4164661756782295,-0.06977715448342689,0.178696886968096,-1.9875351430402608,-350.2100306677395,53989.64424655047,-7.511622483756924e6,0.3270779760823119,-4.5635188401094195,-351.4547878244308,66607.51629977034,-1.0506588520064339e7,-17.843485516636555,20.72640652426666,74049.02709365635,-1.506667789148774e7,1133.2090766193764,69011.80195234172,-2.1929416503560454e7,15540.037943947287,-3.047387290272581e7,-3.6356512664877154e7
0.24629296991936644,-4.396965790572301,9.122426812787689,26.065033953781814,8.489238919377028,0.7307346920098848,0.7658481717981572,71.94775925245985,9.011977914686593,106.45754732149803,4.775211381794971,10.027149839302282,0.04215764123512418,0.09048143991711538,531982.7641744005,0.3116063890286777,33.817147156637844,38.35830934641296,23556.548549781488,2.8844687521120654e6,17.02076600808316,38.22734582019954,-390.79147202964987,16973.01980291845,2.5455096797617422e6,69.54513961412579,-1542.4827715989127,27608.300184628337,1.334010893186013e6,-3836.5582590358026,60696.116484154096,-1.6777695179462174e6,145312.36384904504,-9.553735836399376e6,-2.940695574987983e7,0.24911950855758822,0.12190473226599108,1.0620110855053377,1.2555670964726452e7,3.1454955486866245e6,-2.1547579063806355,-1.247594838078273,0.10294171431884626,0.028437722817268335,0.01023296987083007,-7.185654029201477e-6,4.5000937311585934e-5,0.05587764805243957,5.3409938828570045,0.5665562090415693,0.0041978309280873965,0.6384776922313453,0.8369161466423904,8.692634577249395,2.7387847251415955,2.789660689610521,0.3116063890286777,3.1629087038785535,17.02076600808316,1.9226113480760363,1.125966306640384,-0.18428651168715823,1.0,10.0,0.0,0.0,-4.75067655808317,-1.0602794663244914,-0.5626271238561125,31.858425841436954,-6.565160411638796,-1.676612823229874,-41.95512865284476,-0.7270863822758864,-1.467018952432535,-0.06993305488386653,0.18949630179838006,-2.4140673700054487,-346.3358568836344,55745.16205797142,-7.920768435128233e6,0.34309971871426004,-5.207723226817205,-336.85821718222314,68266.80829924191,-1.1064824734667687e7,-19.337661260593435,81.45289797624125,74136.95811470706,-1.578276982730085e7,1303.5707015734001,64927.36314314005,-2.2786337168647327e7,621.817335787454,-3.120257053853284e7,-3.592176004023272e7
0.2523029563992125,-4.372856979164616,8.584793380657317,25.293297983087733,8.4846058246239,0.7361610118081413,1.4990862773522375,71.78197254797618,8.972959316409101,105.44184848490427,4.769321201713287,10.010026025513492,0.04001520433400011,0.08420188961791497,483076.8939010171,0.2976420729439756,33.79764914887084,28.571308443676177,27073.29170004692,3.130198973941289e6,16.22954444986521,38.18314218592128,-421.26798439862233,20160.088373106824,2.6502645601064027e6,69.29943230735617,-1621.5245911481093,32179.803355335986,1.118354024659231e6,-4002.6048054325743,68776.0069136688,-2.5568962220818186e6,161308.612912597,-1.189191669759535e7,-3.496135490973314e7,0.24911955527656682,0.12562421435988838,1.059302263235806,1.254565424746695e7,3.1442640373621504e6,-2.028426897753633,-1.2456711461147387,0.10895586780206676,0.03799319820432591,0.022568272741962842,-8.403496188426397e-6,0.0002030930807737823,0.06217846751331338,5.311513648611915,0.5976827509578748,0.004499383448779727,0.6684651615925614,0.8754279163171863,8.764517548192376,2.8415378041844868,2.9078119437660286,0.2976420729439756,3.0024817463457985,16.22954444986521,1.8204056664866075,1.2074425359914192,-0.22017825244399758,1.0,10.0,0.0,0.0,-4.449303844256699,-1.1224605172309996,-0.610220866352242,29.011077722594848,-7.194126647699266,-1.8550524419808108,-45.78939513934087,-0.7824061816892875,-1.5709031896201258,-0.0702444144188126,0.21204585966980943,-3.342947853964395,-334.6667267722357,59175.26828007801,-8.769256146762937e6,0.376316092062509,-6.603747046845662,-300.31035357424423,71259.49657438284,-1.2212960660464901e7,-22.54170460246938,220.88182760258974,73229.4925192802,-1.7212502706256695e7,1684.727348521858,54068.80709183608,-2.4393624518822532e7,-35408.08829457451,-3.2263887677205905e7,-3.390123928749475e7
0.2552777527821378,-4.361135373557966,8.335151524722345,24.926810183263207,8.482249888025875,0.7384635720012993,1.8314929416837042,71.69574285038121,8.953392618634968,104.92555642950971,4.7664019376795475,10.00145598997477,0.03900220699023375,0.08131171740746594,460949.9263142721,0.2911344138883383,33.785920883880934,23.434531061126904,28924.8690821172,3.2570498167138216e6,15.860197853450613,38.16032667886908,-436.6853343198145,21841.687086595746,2.6976896872882633e6,69.17908010596248,-1661.0063367040088,34577.23404162391,988842.183430272,-4084.947472572924,72982.22391776135,-3.0492148731243215e6,169581.48071502804,-1.317399317236369e7,-3.796817986961769e7,0.24911958077315308,0.12747120476845045,1.057931741037758,1.2539694331808785e7,3.1433102789133545e6,-1.9696381702251027,-1.2446752435156703,0.11194866546020063,0.043140201452724805,0.02927714028847077,-9.067816134600725e-6,0.00032812288365089993,0.06546976191359669,5.296660995152898,0.6133253137569159,0.004648650734074661,0.6833512968880705,0.8944375952655338,8.797913469143301,2.892917075619114,2.9664261704843966,0.2911344138883383,2.9265853732259086,15.860197853450613,1.7721500990593686,1.248619709234182,-0.2398716322295985,1.0,10.0,0.0,0.0,-4.30898056175587,-1.1535012963951667,-0.6345720825219304,27.715151995410277,-7.518391466623065,-1.9481030297927586,-47.756918050238475,-0.8107181779604355,-1.6236689233356403,-0.07039839324851785,0.2236743862194224,-3.840948537662647,-326.838915244073,60819.473554906785,-9.202385419237405e6,0.3933293253754374,-7.3490146274114805,-278.35642957912455,72550.93517959196,-1.2793516730382238e7,-24.236290810051244,299.2947430404079,72178.91372104557,-1.791082450270947e7,1894.4188549854612,47225.62847775153,-2.5117698653177917e7,-56590.09161821824,-3.2551047314166807e7,-3.2238809382000096e7
0.25819757210504013,-4.349762477324108,8.099999237684813,24.57658120291252,8.479896763360317,0.7404724923008971,2.1397923217557775,71.60837524613984,8.934032514483158,104.41019633925984,4.763535349609473,9.992986742178234,0.038036470604503984,0.0786047204900549,440450.3959970609,0.2849925609121888,33.773068798662436,18.19608196062935,30815.179137476825,3.3851859907245557e6,15.511184006219429,38.137401537890135,-452.0303416332611,23560.429452160763,2.7411873970817393e6,69.06203374293663,-1699.975223765363,37018.37330621363,846127.4108829178,-4165.834214383049,77245.89666220949,-3.5714153860799773e6,177933.94336667802,-1.4516993554810246e7,-4.1093176834216215e7,0.24911960743590497,0.12928772837942756,1.0565680037968534,1.2533167571721248e7,3.142140402543968e6,-1.9141729231111517,-1.243669099051099,0.11489411950478187,0.04847194853977256,0.03626635795540237,-9.76225261305041e-6,0.00048351429424956037,0.06881311916826227,5.281918769746072,0.6288251602635572,0.004794757413006496,0.6979813805147395,0.9130439697056641,8.829335310439403,2.9436978871292943,3.0240028599235007,0.2849925609121888,2.8542092380806174,15.511184006219429,1.72619157464716,1.2895838098114605,-0.2605270580585208,1.0,10.0,0.0,0.0,-4.1765553787759035,-1.184128794720443,-0.6589875041652014,26.50975279977869,-7.84511144588894,-2.0425786732898894,-49.73313189375081,-0.8391207670288103,-1.6763372858108334,-0.07054958697037458,0.23539350826790925,-4.3551209926687,-317.7568865638333,62390.49600883141,-9.634935712765273e6,0.4104011543388875,-8.116569167692155,-254.1581277374301,73677.38423058833,-1.3369113001782723e7,-25.97182875208759,382.6947128591513,70714.99820968596,-1.858478567001427e7,2114.5838557545285,39464.76591347927,-2.5769405599546976e7,-79744.04316863051,-3.264979714132934e7,-3.01142091314426e7
0.2638652258549908,-4.328049087868486,7.669645891620184,23.922308634369973,8.475212408567534,0.7436503230910629,2.6915688001568157,71.43093453764156,8.896035933848852,103.38579996347502,4.757970293000825,9.976392080619325,0.03623750094905409,0.07369074839928848,403809.9187386196,0.27372776381832065,33.74434098230935,7.443853681067477,34694.93840871176,3.645070064638195e6,14.86977950505046,38.09161593028556,-482.41769409728863,27092.931652567277,2.816525880001433e6,68.83864662373671,-1776.1970176797888,42009.719703117895,522434.7900182214,-4322.945035421986,85910.92847213407,-4.701323580393451e6,194817.49264396424,-1.7375184859852098e7,-4.7672463513280496e7,0.24911966414086884,0.13282371873022825,1.0538700934205756,1.2518495456021301e7,3.1391750187561624e6,-1.8124029535097834,-1.2416337748071857,0.12062760097969992,0.05964521345413091,0.051022527598633044,-1.123811718302694e-5,0.000884702040908998,0.0756264560972013,5.252849464471606,0.6593104504533874,0.005076054994690101,0.7264100326491743,0.9489638513149209,8.8866221857759,3.0433110083653903,3.1357829628454312,0.27372776381832065,2.7193489405616007,14.86977950505046,1.6407094808453608,1.3706588644574678,-0.30461457927260965,1.0,10.0,0.0,0.0,-3.933523779510609,-1.2440128508621653,-0.7078432824456229,24.342402229110352,-8.503541339327317,-2.235154431921042,-53.69721932658809,-0.8960326394973563,-1.7810904190121968,-0.07084370088116634,0.2590202843206446,-5.427088579546915,-295.9567169445694,65294.79568037635,-1.0492254747095905e7,0.44460994294333495,-9.711632547224795,-199.23101290835123,75409.16430767202,-1.4495999423319101e7,-29.551728031184595,563.8872809672428,66515.03959265287,-1.9843671267471477e7,2584.852555247661,21155.319403781865,-2.6827507824544728e7,-131987.48906050192,-3.2232142172635972e7,-2.4393330591516435e7
0.266662295054828,-4.317504507215081,7.46914613405036,23.61127487434003,8.472842881848775,0.7448619840122442,2.942982076126778,71.33948458527992,8.877091362279062,102.8687060439368,4.75522477546763,9.968130519570808,0.03538419496883487,0.07141968057328665,387132.08686056745,0.2684715350292957,33.72833698788225,1.8378383152059297,36714.01693886924,3.7792542355877534e6,14.569830024719135,38.068507015552285,-497.70839410483376,28933.368274555432,2.8490974503764943e6,68.73062551717125,-1814.080998321954,44598.11003398408,338762.42845099827,-4400.493308851652,90380.04437090266,-5.318432566962438e6,203483.54108988735,-1.891382447945955e7,-5.117986691869158e7,0.24911969469367862,0.13457341102899414,1.052514758776864,1.251023720523015e7,3.137357500818794e6,-1.764852438207733,-1.2405886845976108,0.1234618077921847,0.0655764358682017,0.05890658861896443,-1.203267542324474e-5,0.0011346096951973003,0.07914816492067203,5.238288138257182,0.6745417195937775,0.005213172892097035,0.7404434379222214,0.9665710567052023,8.91315185107949,3.093003861167097,3.1909025185232642,0.2684715350292957,2.655371638936876,14.569830024719135,1.6002263448263891,1.4114365157639015,-0.3284362617248183,1.0,10.0,0.0,0.0,-3.8199674407638864,-1.273768794241549,-0.7326701088389946,23.3497691962093,-8.840454898412464,-2.334814466980109,-55.716220296955456,-0.9250073609039395,-1.8340324617560202,-0.07098939969756368,0.27111587906322443,-5.993134306708109,-283.0650430977628,66645.27498013672,-1.0922203369134802e7,0.4620221581274069,-10.551567540823836,-168.02542939421366,76014.28973420874,-1.5053218070944406e7,-31.424497212574572,663.2500101104108,63712.96989941189,-2.0431968125638336e7,2838.973769425274,10391.799214841352,-2.7227873094194196e7,-161636.07659233228,-3.168152936419867e7,-2.068714906112142e7
0.27200494301242917,-4.297667313565442,7.106350933391443,23.037763018372093,8.468208103970069,0.7465088777884498,3.3884265617123224,71.1575439923136,8.840572986934227,101.86015296834874,4.749984879579119,9.952225664064065,0.03381301523612122,0.06734114390315403,357600.75908423855,0.25895454711039867,33.69446390914636,-9.461542721270957,40766.596346728984,4.0477619873205596e6,14.025421618111556,38.0236984569323,-527.4634652376362,32630.824214252803,2.9025516530889133e6,68.52922833815906,-1886.9066499047503,49777.15539736933,-58710.938024750074,-4548.562634847543,99280.29798457147,-6.613016442283064e6,220670.0352074032,-2.2101230257118095e7,-5.8381874634705976e7,0.24911975814426818,0.1379235211075958,1.0498839555022363,1.2492497471150754e7,3.1331991425863327e6,-1.678544436797458,-1.2385165931633944,0.12887665486470856,0.07771018210024074,0.07512541467275419,-1.3681166975090503e-5,0.0017151815176250447,0.08617083158441954,5.210091471472483,0.7039596705185421,0.005470596570059594,0.7672299768422571,0.9999287584646237,8.960747908753468,3.1889541192824207,3.295972368991621,0.25895454711039867,2.537577390176203,14.025421618111556,1.5258025984720205,1.4907537932089951,-0.37801097988044624,1.0,10.0,0.0,0.0,-3.613898563286183,-1.330961675924692,-0.7814144901658451,21.581338883508963,-9.50641545785146,-2.53402317355447,-59.68876160934186,-0.9820347405109986,-1.9374922326530948,-0.07126930045755714,0.29503919558055675,-7.1447689152738265,-254.28938426434556,69043.7755986219,-1.1751632759991927e7,0.49627698522839975,-12.256521190870728,-100.36522559464913,76644.2013711974,-1.6110548544464547e7,-35.204408915822434,872.5881249107014,56857.08352017288,-2.1472661066593274e7,3367.573035691249,-13698.27073643743,-2.771619930712753e7,-226125.3489252085,-2.9877980726727344e7,-1.1725157358202998e7
0.2750573808358953,-4.286507819050449,6.910239165863721,22.721696389627468,8.46549437619454,0.7470505574369233,3.623976622363951,71.04924991820548,8.819522566116296,101.2718013102665,4.746994812083628,9.943068606600761,0.032947876120614866,0.06515356543171508,341989.2095743794,0.2538104369518743,33.673200072320064,-16.288662238345044,43199.423641002526,4.209100483487355e6,13.730327322079656,37.997846758130876,-544.7931777592802,34852.42636249589,2.927853630082635e6,68.41748771318449,-1928.7773564181891,52877.436792214045,-314557.41781556036,-4633.094942612005,104585.26593645565,-7.424111731958977e6,230874.44528913242,-2.407513758602181e7,-6.280452607233111e7,0.24911979758440433,0.1398420737574467,1.048357049276404,1.2481156647033349e7,3.130401078724035e6,-1.631722134572517,-1.2372874587628746,0.13196747991354124,0.08513636076594201,0.08510273700007771,-1.4704659244743592e-5,0.0021115047714637502,0.09035878948992009,5.193761781537062,0.7209500436764696,0.005614363270460878,0.7825113994216624,1.0188002812800716,8.986187229701496,3.2444124206154212,3.355816465981677,0.2538104369518743,2.4727312860868365,13.730327322079656,1.4848922284328914,1.5369249391179527,-0.4088759445692079,1.0,10.0,0.0,0.0,-3.502158049174127,-1.3638423642264836,-0.810046718608997,20.640222347670125,-9.900349898578915,-2.6532385858132104,-62.02734806010134,-1.0156346361567499,-1.9980050813324128,-0.0714304731287137,0.30920104466682724,-7.845462619918553,-235.28985231633058,70292.74172676328,-1.2228013522005416e7,0.5164475962445211,-13.291774553215689,-56.70030220818727,76659.53015528718,-1.6705696988237433e7,-37.48756081528233,1004.3541746588535,51969.69933621567,-2.200635646128377e7,3696.414219763937,-29726.669019733963,-2.7804278764872774e7,-267992.140131287,-2.8341326440479152e7,-5.357351039369158e6
0.27828881665246386,-4.274828069315964,6.7109213983658895,22.395873387814564,8.4625678589207,0.7473027645898754,3.859486306986474,70.93110792186965,8.797097864244822,100.63946651170279,4.743833188399891,9.933321631756138,0.03205619008836984,0.0629429561373476,326379.2941704326,0.24858572495643758,33.64921381654978,-23.831817889158586,45869.55278985577,4.386880256106399e6,13.429900901047434,37.97040694567374,-563.4074957714606,37292.33742825782,2.9504777773844227e6,68.30218245355461,-1973.305126430377,56274.12682679271,-609224.6015797773,-4722.509194011812,110380.90771518604,-8.3420428316548765e6,241993.82947408294,-2.6291267487905018e7,-6.774033556278668e7,0.24911984202524062,0.1418765325190056,1.046722474935019,1.246815609261751e7,3.1270897165632467e6,-1.583992410522614,-1.2359499253733004,0.135234208754213,0.09340640434298654,0.09625258486890156,-1.5856735946402935e-5,0.002585415311130039,0.09493237085238306,5.176305106958503,0.7390744488949451,0.005763377114081526,0.7986614210135112,1.0386092490103174,9.011773462174904,3.303653307501819,3.418970233978393,0.24858572495643758,2.4059169138114784,13.429900901047434,1.4427820106906852,1.5864928222714316,-0.4436851747266888,1.0,10.0,0.0,0.0,-3.388315792418971,-1.3988097239242965,-0.8409804904792958,19.694324501449728,-10.32825127408643,-2.7838881291952697,-64.5582025028183,-1.0520344538714972,-2.06320167198101,-0.07160236789085936,0.3245941544416115,-8.622143748851979,-213.05469678891,71505.95252579096,-1.2732233721908284e7,0.5382880361737716,-14.437814447458877,-6.2827529333189664,76372.3904535256,-1.7324315716171935e7,-40.00607502919485,1154.0420858547536,45952.81071917185,-2.2512273515825044e7,4066.98993281128,-48651.888386027065,-2.7720916213288244e7,-316638.75658498245,-2.6256497436370958e7,2.496266927148835e6
0.2851417562182606,-4.2505011056854896,6.31451390130949,21.733288809698323,8.45617163932141,0.7467257098809863,4.315768100968344,70.66844754209923,8.749093554240371,99.26669582936591,4.73714435210191,9.912480221470368,0.030241863769074655,0.058586080298658846,296116.31220640364,0.23821832593091194,33.593524624399315,-40.99889532583142,51859.870586288074,4.790814435252494e6,12.831194086603421,37.91250630042701,-603.8343186386747,42772.589012180535,2.9845456465708413e6,68.06923353423103,-2068.4075705019254,63879.285824030856,-1.3190513022297348e6,-4911.799983145131,123307.47018901765,-1.050074499805297e7,266704.9134013488,-3.1442487023408063e7,-7.911012691936406e7,0.24911994606996868,0.14620190360008894,1.0431973132879822,1.2437045437270438e7,3.1188217578117917e6,-1.4885554192693886,-1.2329882032712582,0.14213134479710987,0.11240583454688134,0.12199731973134026,-1.8548594229276143e-5,0.0037874763398440606,0.10511017217400359,5.138727271926101,0.777951003473344,0.006066341782688884,0.832780960051448,1.0799613985841778,9.061619300312625,3.431188440202824,3.552013491463515,0.23821832593091194,2.27007991635919,12.831194086603421,1.3572873022894487,1.69401113281676,-0.5252561615880929,1.0,10.0,0.0,0.0,-3.1609887308083824,-1.4734966555013815,-0.908705043704926,17.84454245352733,-11.273586345200782,-3.076766052406083,-70.11528315238218,-1.1321438625355107,-2.2054291558142953,-0.07197239107226884,0.358644176339034,-10.392245152946158,-158.31510588745292,73654.61788374133,-1.3792450855029814e7,0.5863151407425666,-17.045311698233274,115.8066354943367,74604.53501346719,-1.8578612953284893e7,-45.707318797916656,1508.4534728259066,30015.001824332838,-2.333726513857545e7,4934.146451640314,-96126.88598128015,-2.6833496600096606e7,-435976.56019906653,-2.003053807219491e7,2.3469647595934182e7
0.28871937701610956,-4.238032349948071,6.120758529168841,21.40193157163165,8.45272509871385,0.7458136483293432,4.5326826382090175,70.52466009213863,8.723805574846203,98.53315170094396,4.733662785933734,9.901512453317492,0.029333153101832522,0.05647650888405644,281709.7533947252,0.2331704283141263,33.561990229405424,-50.654330519027184,55167.057987463086,5.018275252239772e6,12.538163065311764,37.88276521005901,-625.4800775959966,45802.4712899901,2.995130780188872e6,67.95469541953885,-2118.417172748004,68074.09021813628,-1.737584365777145e6,-5010.408536321496,130415.27869164052,-1.1748054334422216e7,280250.4452694532,-3.4387511113024004e7,-8.555515250984998e7,0.24912000605921994,0.14846546921531173,1.0413270012787859,1.2418803331883274e7,3.1138003869945197e6,-1.4416084879414548,-1.2313735782829078,0.14570811944723427,0.12315656687348568,0.1366312603508301,-2.009690340403555e-5,0.004528162300201657,0.11068241338173616,5.118819545288309,0.7984677269969248,0.006216193581067557,0.8505029675143765,1.1011494131833233,9.08534319067412,3.498852309916483,3.620870070681844,0.2331704283141263,2.2021284239168395,12.538163065311764,1.3145689739972382,1.7514702710344001,-0.5723117458191395,1.0,10.0,0.0,0.0,-3.049381745683595,-1.5127721880627525,-0.945207294988531,16.955383202149577,-11.788114929156057,-3.238618304412896,-73.12033871686718,-1.1755946170965168,-2.2818823921004103,-0.0721692284562878,0.3772051791686659,-11.385233743500198,-125.43393162765719,74515.03119178858,-1.4335745699671661e7,0.6123444857124926,-18.506163871442137,188.26492309816228,72979.26469155963,-1.919072692450758e7,-48.8871725614017,1714.7860701450281,19791.24359861249,-2.3604843438167613e7,5433.637370177595,-125288.89465624437,-2.59180358924146e7,-507898.4707364995,-1.5652576248976458e7,3.7081347517176956e7
0.29237787142688954,-4.225440506638918,5.931307405166336,21.07286961344948,8.449120424954378,0.7444401189147631,4.740726217194361,70.37280317731357,8.697795169946673,97.77124878015744,4.730111122021205,9.89023816323604,0.028429200408658317,0.054427023805802485,267872.17853286205,0.22825340579275377,33.528125725545415,-61.07089896475666,58678.52779409129,5.2643785688693635e6,12.251542718833413,37.85296059087179,-648.0232543336404,49023.48244873673,3.001220897721727e6,67.84321181904454,-2169.8168198284957,72529.30486189661,-2.2010893517488386e6,-5111.079144840155,137952.60534557543,-1.3113257705003167e7,294589.4662939782,-3.7589544499960825e7,-9.252373665589593e7,0.2491200717186574,0.1507838017531144,1.0393944302454505,1.239866292385462e7,3.1081411946394145e6,-1.3954731872605817,-1.2296733364602628,0.1493430634575133,0.13477456682567118,0.15249046895045743,-2.178814276072794e-5,0.005370743418974005,0.11656406006780146,5.098264177847043,0.8195925006496656,0.006362598449223729,0.8685470060293544,1.122499452558624,9.108031494192995,3.5688563815570506,3.6907673271948216,0.22825340579275377,2.1346090169492,12.251542718833413,1.272147086713022,1.8111966694780541,-0.6238215686795677,1.0,10.0,0.0,0.0,-2.93990234555152,-1.5531377145713694,-0.9833453076500068,16.09525378720529,-12.32962797144134,-3.410813102049165,-76.26822885972086,-1.2212252644978259,-2.361675496121312,-0.07237367019816401,0.39676366762185883,-12.451463298797723,-88.6009654735516,75183.86030817428,-1.4879964898927087e7,0.6396681155133933,-20.073800746900996,268.95593337546086,70758.30965724935,-1.9777045657631285e7,-52.29037025584654,1941.9490203235223,7837.400085618919,-2.37389163762471e7,5979.873973037751,-158545.16109513066,-2.4605199858716734e7,-588981.4584133937,-1.0250761896838244e7,5.315827348356125e7
0.29610610913407603,-4.212769685645215,5.746777749801602,20.74730839526202,8.445359801428602,0.7425757950896574,4.939373504780623,70.21296168984645,8.671139875757202,96.982728843205,4.726501721634349,9.878690620641759,0.02753284079922843,0.052443761323100205,254633.85061460067,0.2234875438383196,33.49206147437343,-72.29765806860115,62392.94170541105,5.530841561456888e6,11.972408416577144,37.823455951038554,-671.4449222649873,52435.860306033675,3.002941811960957e6,67.73600218941942,-2222.4740085887106,77247.5910102409,-2.711516323490766e6,-5213.488639883128,145926.4225210076,-1.4601329280454973e7,309736.829861506,-4.1058133063489355e7,-1.0003194193076342e8,0.2491201433617411,0.15314983884834682,1.0374053029084416,1.2376537341164418e7,3.101808785910334e6,-1.350280199776777,-1.2278891657612843,0.15301876458131025,0.14729335318948725,0.16962428702852742,-2.362915455062679e-5,0.006321856879275049,0.12274805538147633,5.077117997461826,0.8412596237640814,0.006503921783935257,0.8868417206494879,1.14390018927116,9.129561427500125,3.641073028016359,3.7613849088796076,0.2234875438383196,2.06775073706211,11.972408416577144,1.230157333843618,1.873090955676521,-0.6800259386685453,1.0,10.0,0.0,0.0,-2.8329016872638104,-1.5944844445734394,-1.0230490804253511,15.266062671129234,-12.897834970290875,-3.5935365972275837,-79.55509244714182,-1.2690073187609834,-2.4447093126933597,-0.07258577573497235,0.41731505241871303,-13.592501084633685,-47.59954744783413,75623.12660227844,-1.5419239844927885e7,0.668271742982173,-21.75075745028635,358.3947778467775,67860.08222455857,-2.03250011045749e7,-55.9222510375719,2191.165164327721,-6034.780721028091,-2.370882970033052e7,6575.367832256778,-196300.4794452879,-2.282482941745148e7,-680079.6773020951,-3.670785418833887e6,7.202861120300712e7
0.2998947090009615,-4.200056109481106,5.567592124484876,20.426177455203312,8.441443649101416,0.7401946169813574,5.128353180852598,70.04518606926138,8.643906691949775,96.16910276882138,4.722845312542256,9.866898494704886,0.026646161720429613,0.05053060778857449,242008.37302683954,0.21888812167399876,33.45396499846716,-84.39328556036412,66309.1634830352,5.819746586186857e6,11.701546312979273,37.79463967788055,-695.7394803224354,56040.47037740391,3.000651107573492e6,67.63425260445399,-2276.2836162622852,82233.42312850231,-3.2707399417658253e6,-5317.369884302287,154347.82557701497,-1.621738650535342e7,325716.1307799261,-4.480334274729516e7,-1.0809708384797317e8,0.24912022132276956,0.15555756563145873,1.035364736409321,1.235233783361568e7,3.0947679200698226e6,-1.3061132943038376,-1.2260224242682323,0.1567189513801633,0.1607511378353209,0.1880881551380726,-2.562700081572841e-5,0.007388009905736422,0.1292278391539364,5.055430726642129,0.8634106751332246,0.006638589387802026,0.905324144496454,1.1652511139743547,9.14983876776765,3.7154040163709676,3.832431229651809,0.21888812167399876,2.0017276447514942,11.701546312979273,1.1886995484948133,1.937075193554538,-0.7411826515953575,1.0,10.0,0.0,0.0,-2.7286222724845928,-1.6367219652198048,-1.0642555811608996,14.468733569708284,-13.492624740507473,-3.7870437832359336,-82.97801453182538,-1.3189272472491957,-2.530913989880525,-0.07280575297987918,0.4388619632096381,-14.810169636038768,-2.21096711403061,75792.84483155873,-1.5947623435474021e7,0.6981521144501333,-23.540037152940346,457.1237021595906,64197.70410919627,-2.082115774326922e7,-59.789378578949766,2463.75244614188,-22028.292174456197,-2.348098259145385e7,7222.864281544399,-238995.60365327875,-2.0499358436125103e7,-782130.6721036041,4.258421181060653e6,9.405623459792918e7
0.30762061196176754,-4.174620308171202,5.226292917192089,19.800000007408332,8.433140462223816,0.7337928244098154,5.477050043602915,69.68598013186673,8.587945254522497,94.47206662827318,4.715429888961201,9.842682702257163,0.02490774977083481,0.04692271962062943,218596.83808036015,0.21023302089213391,33.372577950687344,-111.46912288715149,74740.08219019484,6.475045515222947e6,11.18680825315875,37.74078969033571,-746.9753270538995,63830.40516571185,2.98675108171123e6,67.45183604530632,-2387.0340957211497,93031.93683331458,-4.542263519140771e6,-5528.670692528164,172594.27273829674,-1.985356394284961e7,360300.60310837824,-5.316405425860636e7,-1.2596848031087676e8,0.24912039758176258,0.16047703610286213,1.0311484936921778,1.229736559912101e7,3.078424047596725e6,-1.2210338889050303,-1.222046394457711,0.16412969470494493,0.19065331668595398,0.22924937244003818,-3.0120601311545457e-5,0.009889968520319217,0.14304624177044029,5.010614242397115,0.908948454738012,0.006881886549435507,0.942625365607391,1.2074356754466111,9.186360289821822,3.870095517732802,3.9747215828671134,0.21023302089213391,1.872704662498933,11.18680825315875,1.107661532711871,2.0710518589696845,-0.879433528857218,1.0,10.0,0.0,0.0,-2.5288352190108743,-1.7235610478919963,-1.1509232344590041,12.970165767198264,-14.761977064695644,-4.207653448761105,-90.22249310325142,-1.4251627077538889,-2.7126341234317826,-0.0732706990237277,0.48497408894425537,-17.483226608411485,102.59468482745724,75149.95655351588,-1.6947778559289686e7,0.7617638544568667,-27.46888029863281,684.7169769079578,54203.64171959973,-2.1599401167252388e7,-68.25949485410389,3084.6641832386504,-61265.86464479922,-2.2280885138389923e7,8685.70459666101,-341145.7817422679,-1.3861642193033941e7,-1.0232488677318303e6,2.4940039261413813e7,1.4922900205210018e8
0.31154287537420394,-4.161950582129628,5.06448775827956,19.496052272884207,8.42874956357924,0.7297359720244688,5.636898543337937,69.49465213251881,8.559330980194838,93.59144366270147,4.711689309881502,9.830308196062555,0.024058218378036074,0.04522962651984516,207794.6230098544,0.2061941181035722,33.32987968463272,-126.60688849014895,79248.35149206624,6.847432379776897e6,10.943694932673704,37.71671216441213,-773.9489326552902,68016.69690932665,2.977219716912656e6,67.37353659088248,-2443.8427325710127,98858.51104487304,-5.257238203343571e6,-5635.71445560285,182456.00804316188,-2.1882924450686373e7,378984.77519667544,-5.77984781133353e7,-1.358075539716805e8,0.2491204965591801,0.16297887594574872,1.028982474049939,1.2266427047233524e7,3.069057194031341e6,-1.1801568865733616,-1.219940189414619,0.16780828239071915,0.2071871764072592,0.2520740736639057,-3.262847629452349e-5,0.011336740381499687,0.15036725577247081,4.987574242966162,0.9322283639909487,0.006987591736082153,0.961336989539206,1.2280955526449369,9.20250371700939,3.9503102909711125,4.045436028317713,0.2061941181035722,1.8099091660366966,10.943694932673704,1.068185673202465,2.1409131072590357,-0.9570696666983132,1.0,10.0,0.0,0.0,-2.4335148395514583,-1.7680192325525403,-1.1962405279693618,12.268183849359858,-15.436586600688724,-4.435430688079231,-94.03915001849546,-1.4814695684024652,-2.808056937520025,-0.07351654107775193,0.5095588144880256,-18.9424084043918,162.42950957821478,74242.14294032502,-1.740791845865347e7,0.7955127167279867,-29.615207273491578,814.7351462301833,47668.41549127422,-2.184966461154663e7,-72.87830928470663,3435.8981568930544,-84988.68332450572,-2.1224087654012896e7,9507.209722974803,-401654.05475731357,-9.351644912523298e6,-1.164584762545554e6,3.812811900218876e7,1.8329484243241698e8
0.3154945232240352,-4.149346229741869,4.908701562474727,19.198821300791206,8.424196395741422,0.725090892176619,5.787269218077531,69.29563821232904,8.530372952061382,92.69148157777461,4.707939520626376,9.817790257221302,0.023223030267179236,0.04361058762797257,197577.87061470168,0.2023566572550073,33.28635187948744,-142.92515147449913,83944.172011352,7.254209366415119e6,10.71046319449276,37.695242778299146,-801.8546671399636,72396.05454435525,2.9678864490562286e6,67.3054430642825,-2501.528411842526,104979.20112741759,-6.026123450736006e6,-5743.45787286466,192836.86633399824,-2.405817356029118e7,398655.34188487026,-6.274612264159062e7,-1.4626666803973296e8,0.2491206031809019,0.1655020355193454,1.02678478572964,1.2233090881435605e7,3.0588567317517707e6,-1.1403911029400542,-1.2177580612657375,0.17144658270869212,0.22483536593414763,0.27647851957430225,-3.5316399642437746e-5,0.012919965148907468,0.15794719756895226,4.964176489818707,0.9557736366835932,0.007080810648888835,0.9800181504954488,1.2483544243716642,9.21718676672883,4.03232800561609,4.115506181142906,0.2023566572550073,1.7483765716176378,10.71046319449276,1.0294627438601716,2.2125836589457353,-1.0407202739232089,1.0,10.0,0.0,0.0,-2.3413235467760436,-1.8130708380312353,-1.2427610150488662,11.596875503229658,-16.137715291372103,-4.6752900251430916,-97.98116739146278,-1.5398834367281613,-2.906442781355426,-0.07377193575271832,0.5351725345168337,-20.485465125844602,227.47475004132284,72873.73581852781,-1.783441193866778e7,0.8305656751377045,-31.886897720468895,956.3217699759269,39962.82220278551,-2.198470662717952e7,-77.76298131583394,3816.2403802641747,-111786.07617159933,-1.9800424651700635e7,10392.84939804378,-469197.74400686985,-3.901000882688489e6,-1.321386078229473e6,5.353620622363682e7,2.2235650313528895e8
0.31946711061314187,-4.136833224195202,4.758999956814329,18.908751487242114,8.41947977866003,0.7198508601666037,5.928338954315461,69.08912623612487,8.501137324241965,91.77405545555618,4.704191088085372,9.80515814248677,0.02240310391735209,0.042065408324199666,187932.1063276871,0.19872660554396734,33.242473006862035,-160.5114910407901,88817.93829591063,7.699146553506496e6,10.487349396802557,37.67697002073865,-830.7133138636567,76965.15522821687,2.960625651967467e6,67.24876732737313,-2560.0297457001266,111399.56935301801,-6.848990261373809e6,-5851.7281037079765,203756.51472136567,-2.638162895235915e7,419356.3105671069,-6.801194684182258e7,-1.573533867048447e8,0.24912071769038463,0.16804088184952498,1.0245613852262654,1.219730506275583e7,3.0478020484598177e6,-1.1017321512332559,-1.2155032319731893,0.17502634603153977,0.24363767472666642,0.30251866902317515,-3.818625602172351e-5,0.014642490917680207,0.16576990388601065,4.940475714774715,0.9795206072113779,0.0071602488561616,0.9986127898666457,1.268127685611337,9.230383614060326,4.116039301073845,4.18465130153107,0.19872660554396734,1.6881957600289714,10.487349396802557,0.9915351136792668,2.28595364643477,-1.1306008245226122,1.0,10.0,0.0,0.0,-2.252309245295242,-1.858629989236756,-1.2903674600500912,10.955498476086646,-16.86502856895239,-4.927489790187246,-102.04376220718548,-1.6003669921233212,-3.007698595367037,-0.07403734214266493,0.5618147057513039,-22.1132915166704,297.8905263436781,70987.87297654807,-1.8223150624761317e7,0.8669195292934082,-34.28617728579119,1109.9948514214425,30973.42808946116,-2.1986897885050274e7,-82.91948457557827,4227.020919449049,-141919.31454546435,-1.795914875799387e7,11345.431957010544,-544352.8746863942,2.610025301287337e6,-1.4949007795949287e6,7.142587278249499e7,2.669592192414367e8
0.323450927947847,-4.1244401411436264,4.61544977826931,18.626309643709664,8.41460023421959,0.71401617383182,6.060290748528383,68.875418207969,8.471700453451405,90.84145696665531,4.700455989363196,9.79244594198719,0.021599484081965156,0.04059388364915862,178843.01746024916,0.1953097462794457,33.19880977523722,-179.4495205194401,93855.68775370832,8.186163091556304e6,10.274582574130923,37.662523145298806,-860.5393743936861,81717.58480991775,2.9576731751809875e6,67.20471199364876,-2619.2744661980446,118122.60274571748,-7.725053834508381e6,-5960.3372399712625,215231.79286148402,-2.88537714098272e7,441127.0250503031,-7.359713353293358e7,-1.6906776801694998e8,0.2491208402401145,0.17058894401686556,1.0223191664499145,1.2159043525007214e7,3.035881570696694e6,-1.0641768388128383,-1.2131802162388277,0.17852781383132144,0.2636254248621408,0.3302382761428382,-4.1236758215065755e-5,0.016505299688491126,0.17381421441163464,4.916536019848691,1.0033964603715213,0.007224731098439382,1.0170604612886016,1.2873293756327406,9.24207621154133,4.201297199869886,4.252573908943441,0.1953097462794457,1.629464072840297,10.274582574130923,0.9544503794612698,2.360873787922377,-1.2268674117251246,1.0,10.0,0.0,0.0,-2.166523526257559,-1.9045936517990603,-1.3389110240153204,10.343342675915867,-17.61782930189579,-5.192175269288648,-106.22005370686804,-1.6628517454943514,-3.1116838945610708,-0.07431313665613945,0.5894726744431787,-23.82584307414284,373.794832753782,68524.78335988545,-1.8571672608956374e7,0.9045555621642195,-36.81401856835127,1276.1912651928824,20586.47211808586,-2.1838753170086265e7,-88.35130963763663,4669.3631524488665,-175645.3779405966,-1.5647433652218962e7,12367.299975767935,-627684.3258090606,1.0306480211862028e7,-1.6863529053033118e6,9.206861232042798e7,3.176639201734062e8
0.3314050942275642,-4.10014607582245,4.347123051573154,18.086382667591135,8.404368087668278,0.7006100286284888,6.297570407958862,68.42839000199196,8.412594712574911,88.94258925819449,4.693082428010034,9.766948742246228,0.02004633083137076,0.03787139054747211,162281.44639335017,0.18913800643706336,33.114844943178404,-221.65732205732874,104339.81984201261,9.30183484106874e6,9.881014359100915,37.6477534415134,-923.0884920742869,91725.76526139973,2.9753312158315205e6,67.1590116733091,-2739.6134884674066,132467.48372210914,-9.628059137039341e6,-6177.695290999108,239887.69788831807,-3.423322695858286e7,487982.9184479661,-8.570362696585819e7,-1.9432677143329614e8,0.24912110939708232,0.1756813860987679,1.017811609045582,1.2075175288240353e7,3.009461287002583e6,-0.9923889429951138,-1.208356055381922,0.18520931184221642,0.30721190189354364,0.3907899410426572,-4.785290306900682e-5,0.02064313552986419,0.19045224700169147,4.8682557794063435,1.0511872570490934,0.007305040980819603,1.0532461758391374,1.3236699992970138,9.260921742887426,4.375610323111504,4.383475450072013,0.18913800643706336,1.516800280758062,9.881014359100915,0.8830417822669492,2.5145063565067316,-1.4387268269159263,1.0,10.0,0.0,0.0,-2.0048935387398226,-1.9972068930746856,-1.4380208235219656,9.204276536673724,-19.194526793446208,-5.758693944494107,-114.87200619466739,-1.7933349163192354,-3.3269520331794933,-0.0748966235073151,0.6476958858678298,-27.498169468339494,542.2350047581035,61622.97893557875,-1.9151601105162363e7,0.9834833944979977,-42.24985572749297,1647.2314952860715,-4808.539328958477,-2.1027810265122533e7,-100.03553919138093,5651.476118049254,-254807.39143058413,-9.401407399355061e6,14624.323679180634,-820906.7402312489,2.975878245344606e7,-2.127460241521959e6,1.4269411920645136e8,4.395784252816843e8
0.335349029139709,-4.088315685060298,4.222477507052611,17.829926378739533,8.399030147240452,0.6930869359300162,6.4033150676350505,68.19641610027068,8.383135247715318,87.9833273315881,4.689475207440169,9.75425894235268,0.019299603821941933,0.03661986850581801,154780.90213911326,0.1863921361842956,33.07608222473032,-245.02475204480234,109731.23029056864,9.937651695522817e6,9.700585557687956,37.648754893170995,-955.7758890397782,96947.68064116142,3.0019432427072357e6,67.15935640352735,-2800.484679578396,140073.46133497063,-1.0647766178061057e7,-6285.976866417239,253071.0858497096,-3.712829263155667e7,513090.1855947504,-9.219984500132607e7,-2.0781741506710166e8,0.24912125559403892,0.17820824251985184,1.0155649981669008,1.2029709659353253e7,2.995005591322731e6,-0.9581641568344477,-1.2058718752023783,0.1883446541504196,0.33079848284277663,0.42360250004349864,-5.139328407022836e-5,0.0229071017059054,0.19897500834175427,4.844095066521175,1.0749093436826747,0.007319627557303503,1.0708447293735257,1.340645453770208,9.268093005877603,4.46413355459566,4.445813592803002,0.1863921361842956,1.4631027020228373,9.700585557687956,0.8488420351939977,2.5926719732804715,-1.5541465268279868,1.0,10.0,0.0,0.0,-1.929170568764528,-2.0435468723140424,-1.48810933023749,8.676176307042727,-20.0144912612718,-6.059902991299126,-119.3202801086133,-1.8609861000154257,-3.4376384570343443,-0.07520425404898476,0.6781469817871069,-29.450994800381117,634.6957838541675,57065.64133044922,-1.9394658182434727e7,1.0246232292876973,-45.15015723573241,1852.2299194177292,-20005.66389184803,-2.03397667369882e7,-106.27496213174538,6191.602564315024,-300634.79806333635,-5.367136751754083e6,15859.924080643175,-931641.9909046225,4.175617772258553e7,-2.378935125156621e6,1.7319041215126324e8,5.1181505241164595e8
0.33925457446593965,-4.076736769856231,4.10415113782306,17.582952259832677,8.39355520158253,0.6850610626142294,6.50085167478436,67.95976862392949,8.353869298056694,87.02213684392824,4.685940711335343,9.741669070764228,0.018574219580804973,0.035439966775721164,147775.6012672399,0.18387514175567893,33.04055038170276,-269.9464254965452,115180.76965502871,1.0629979660422811e7,9.531106038611819,37.65618891476108,-989.3783020199105,102288.80135858856,3.044717390078658e6,67.17622059927467,-2861.69697793723,147954.8024037267,-1.1706903681138536e7,-6393.745919359131,266822.60192251846,-4.014935711559784e7,539324.2012700569,-9.896931092257531e7,-2.2183638998153538e8,0.24912140908798433,0.1807113400743509,1.013335106410118,1.1982022771910628e7,2.979763742506701e6,-0.9250347684295326,-1.203351514788267,0.19131566462123606,0.3555592724429578,0.4580735996047103,-5.506575192160919e-5,0.025290654766774355,0.20758452574764957,4.820035136843351,1.098394911390559,0.007316867288997081,1.088032736661438,1.3567391387079504,9.273803211614364,4.553206258816735,4.5057083485973655,0.18387514175567893,1.4112800174764721,9.531106038611819,0.8157069260557229,2.6713531958058296,-1.67566790830727,1.0,10.0,0.0,0.0,-1.856861607548062,-2.089708265301498,-1.538221484750291,8.174549094915722,-20.852639265150206,-6.372531907745234,-123.83073683625986,-1.9299920324673074,-3.5499414322403804,-0.07552231613542457,0.7094058038910471,-31.475918608051742,732.5578302015176,51695.22380406302,-1.9623091676029928e7,1.0667686895783737,-48.16543918842366,2070.1717203119156,-36980.78361006748,-1.9452744757126555e7,-112.76749711356814,6764.281595260138,-350851.87230890733,-663754.1000028953,17166.345671062452,-1.0522794444360067e6,5.5422067972102106e7,-2.6520734142521755e6,2.0747024947233182e8,5.922206740619397e8
0.3469239555079885,-4.0543819449977505,3.8855924516760587,17.117221619906125,8.382205518229517,0.6676272701234263,6.673094428266754,67.47442200602211,8.296147159993266,85.10306486867482,4.679128996333184,9.716903563298644,0.017187470623175053,0.033282763033649805,135135.1790182067,0.17951402749045048,32.982385649723184,-324.6234412847337,126140.36133716264,1.219961250391452e7,9.22388715338234,37.69273178468691,-1059.3842900433747,113264.37879621089,3.192451805782213e6,67.26187231738483,-2985.1142774188284,164528.43974410126,-1.3926755473643497e7,-6607.700463996384,296072.0004613852,-4.654267048744577e7,595286.063970889,-1.1327729537143672e8,-2.5135833173192212e8,0.24912173675853866,0.1856280678164818,1.0089487659918541,1.1880276390099118e7,2.9470266364228018e6,-0.8618151684486675,-1.1982273486391368,0.19670457534591518,0.40861335520022984,0.5319928246177075,-6.273542831318248e-5,0.030387359849350596,0.2249545786170232,4.772428682560142,1.144430726778667,0.007260073799754169,1.1210520939755397,1.3861751241114264,9.28105219767331,4.732311113760372,4.617535229316977,0.17951402749045048,1.3132815963641458,9.22388715338234,0.7526134942817148,2.8294175065906697,-1.9365566324074206,1.0,10.0,0.0,0.0,-1.7220805274177167,-2.181122729404909,-1.6377225267260695,7.244474322948882,-22.577860309350527,-7.0314555005765484,-132.99799607051318,-2.071577284948043,-3.7786042950250893,-0.0761902618736956,0.7742084672498667,-35.731537448823076,944.6094826002134,38283.032857566606,-2.012726453766779e7,1.1539052392552174,-54.53083241907993,2545.36962885482,-76626.70037216455,-1.7073659506520107e7,-126.49729723036728,8008.2718742284715,-465249.36119168793,1.0935318999478914e7,19993.33897015296,-1.3250341227428322e6,8.825952000535725e7,-3.267221389264426e6,2.8847121629861385e8,7.797406691011976e8
0.3506867669571656,-4.04359412932927,3.78461300652189,16.89761360985957,8.376320286548351,0.6582630031461654,6.748896813328833,67.22601292392731,8.267713207706105,84.14679330425122,4.6758609511613765,9.704746917962177,0.01652403430795089,0.03229640290619897,129427.94723673647,0.17765650437402197,32.96132779917459,-354.5213282775069,131604.18646650942,1.3086736375402229e7,9.085127614889178,37.72306199840726,-1095.9146068349842,118879.33793759927,3.304710191055854e6,67.33179319881728,-3047.507390863848,173235.17922483195,-1.508148384910402e7,-6714.237318638275,311631.63438248786,-4.9909029051546924e7,625148.8165505369,-1.2080804609931275e8,-2.6684825693133876e8,0.2491219106503386,0.18804049732087916,1.0067968794578726,1.1826233475159591e7,2.929544082641933e6,-0.831512400409234,-1.1956285929435797,0.1991017994548572,0.43698442430003603,0.5715419165070488,-6.670096834824135e-5,0.03309140924199839,0.23368662565414078,4.748911427663724,1.1669436088353369,0.007206795738097163,1.13687869016464,1.3995257381786654,9.282712016350512,4.822257065560299,4.669362463294616,0.17765650437402197,1.2669647271523745,9.085127614889178,0.722552252567941,2.908589335946528,-2.0759985283370774,1.0,10.0,0.0,0.0,-1.6592117614076884,-2.2263242228748963,-1.6868494171745074,6.8117806160281,-23.464463714941687,-7.378363170391746,-137.64738069153503,-2.1441091760024316,-3.8948918472084326,-0.07654127031908368,0.807774430954449,-37.9628643001735,1059.233441871815,30109.880984614698,-2.0469996785519063e7,1.1989340358730765,-57.88470263260728,2803.554232780906,-99530.86236569652,-1.5586226295582017e7,-133.74605871596208,8681.758792289438,-529992.8288377502,1.7936525407790467e7,21518.562417741,-1.4784405427659745e6,1.0773422377069329e8,-3.612075410139844e6,3.358727868839731e8,8.882650368993005e8
0.35809378523475593,-4.022692630514072,3.596920058411588,16.48145530090638,8.364056326560847,0.6382790884761753,6.882708698080277,66.71654225704287,8.211542068002691,82.23768905650952,4.669603108581878,9.68084775980737,0.015247905372163287,0.030481778257832416,119046.99432361733,0.1745501424475196,32.93941627918235,-419.9967728578898,142406.69123097975,1.5098321782955676e7,8.834160943466246,37.8113832573022,-1172.6307071859255,130347.75927933217,3.626526611202065e6,67.52944830650891,-3174.658240450702,191590.69677951676,-1.7472748718279343e7,-6928.229076790074,344904.2499009955,-5.699016028237194e7,689226.3436130233,-1.3665877234195334e8,-2.9936882638456887e8,0.24912227887686827,0.19278839522634322,1.0025709520257802,1.1711424551965497e7,2.8922472840254544e6,-0.7728227657303088,-1.19035053888624,0.2032627631236941,0.4978517610270702,0.6564064439408516,-7.482339504813046e-5,0.03880682033439984,0.25124056604403816,4.702342936606512,1.2110360806247746,0.007052521470124707,1.1672735076245055,1.4236200059481074,9.282368868005172,5.003365794646223,4.764970137035992,0.1745501424475196,1.1790643473260545,8.834160943466246,0.6649670448168765,3.0671929316269875,-2.3740904255715716,1.0,10.0,0.0,0.0,-1.541219368848345,-2.3158938200727945,-1.7835038223445627,5.99894277369394,-25.290908104430933,-8.111423938654392,-147.09179484144573,-2.293075445078437,-4.132051436446597,-0.07728279757992458,0.8775533889758147,-42.652428501449556,1308.1029665653948,10433.14397740144,-2.158780400277907e7,1.2923574108943403,-64.97189114652298,3365.9030936998624,-152313.57660929236,-1.2054381742450684e7,-149.0992773813162,10143.167904218273,-676663.69792722,3.46743790354182e7,24817.41372710724,-1.8241667606407166e6,1.5379798786637843e8,-4.387068530817965e6,4.4678034758395314e8,1.139708326433443e9
0.3617540170696582,-4.012523082539795,3.5092650273948025,16.283359656503197,8.357634036571348,0.6276520221939371,6.941744536054168,66.4544741720177,8.183694755598292,81.28196018628442,4.666611883179383,9.669073006357385,0.014630994248570374,0.029643244024198996,114301.54941946977,0.1732901236184406,32.94046516046598,-455.8717384063999,147708.73956010854,1.6239319663889969e7,8.720742294589746,37.871119414246174,-1213.1451490450431,136201.92701869478,3.845599192330454e6,67.65920462150024,-3239.9645498316854,201301.12021852614,-1.8708055637539316e7,-7036.655731888791,362775.36951010686,-6.071583657544309e7,723765.4253303695,-1.450102851469808e8,-3.164684736519864e8,0.24912247364677828,0.1951336912889795,1.0004916305995653,1.1650361305594195e7,2.8723451530888216e6,-0.7441316625113654,-1.187663115374677,0.2050091815029691,0.5306104484011366,0.7020773016201,-7.895052886490156e-5,0.041822511224777634,0.26007753446637644,4.679208588829427,1.2326820599650485,0.0069521997141506016,1.1819067668254999,1.4344273034800676,9.280437735255505,5.094858313882572,4.808847955995821,0.1732901236184406,1.1371936362344617,8.720742294589746,0.6372461208925451,3.146722897041594,-2.533573882590506,1.0,10.0,0.0,0.0,-1.4855606273230086,-2.3603954490077497,-1.8309390210781578,5.614009617069706,-26.23461208604674,-8.500258255800219,-151.9005237335457,-2.369830620153294,-4.253417409821001,-0.07767635134941114,0.9139732781951615,-45.1246841218081,1443.8707488110244,-1255.1256130559568,-2.2508539304720968e7,1.34103516542558,-68.7293901329688,3672.977309624708,-182618.51710112026,-1.004047962410345e7,-157.25892308029685,10937.982428691674,-759735.5176571312,4.457732618423645e7,26606.046485888364,-2.0191520933811371e6,1.809085176795204e8,-4.823083873348483e6,5.114997860306215e8,1.2852149608822792e9
0.3690325742236397,-3.9926026353629545,3.3442316062179755,15.903486193268465,8.344073204814805,0.6050708032644024,7.046180048979644,65.9123761118627,8.128162279119621,79.35939102423885,4.660907095992356,9.645786864108235,0.013429331220533532,0.02808129274317944,105547.20808159656,0.17134636928938926,32.97233057333052,-534.7812178975803,158001.56565853773,1.8841675743282333e7,8.515554901837932,38.02721096850354,-1299.4677308883756,148152.63135022423,4.428147055092569e6,67.98747784994757,-3375.67093264371,221977.85839514242,-2.125663384735633e7,-7259.227839674644,401475.86499523045,-6.857605037838058e7,798846.5645658014,-1.6267301443420106e8,-3.525785925461741e8,0.24912288594033716,0.19979452356861493,0.9963850908345826,1.1519897547738258e7,2.829724671405033e6,-0.6872990719977619,-1.1821644266571976,0.2077722494709089,0.6016252204607814,0.8010454962321933,-8.72388180230903e-5,0.04819019635491662,0.2779272703912015,4.632995062611836,1.2753617163680142,0.00670640164235094,1.210213230493186,1.4537023468306836,9.273127543957505,5.280714300069442,4.888911626158265,0.17134636928938926,1.0569390660537488,8.515554901837932,0.5834790589539273,3.3065141534488394,-2.8761522410291285,1.0,10.0,0.0,0.0,-1.3797092562244329,-2.4491890244480503,-1.9237365815683765,4.876254393940915,-28.19498845645535,-9.331093054598927,-161.73300842182644,-2.5289041792888503,-4.503243118753231,-0.0785182888753625,0.9905291649955783,-50.37121733002772,1743.3350649950485,-28827.488335019323,-2.560132739101816e7,1.4432101628582799,-76.75144835258197,4348.625511491743,-252381.0349085752,-5.654528063330586e6,-174.7223623262575,12678.50265001518,-949048.1956903343,6.795820969374391e7,30510.793138875393,-2.4620111170252785e6,2.4494808631980288e8,-5.811151916341478e6,6.633755038525344e8,1.6241612188962984e9
0.372668698284423,-3.9827977359358337,3.2661389702553603,15.720422736159668,8.33687127125828,0.5930844901031876,7.092230515087099,65.6308335761546,8.10035078251896,78.38899265895539,4.65819949133305,9.634246425705113,0.012840970431152548,0.027350424998691555,101487.81248323632,0.1706672373371676,33.00597298048533,-578.2122206291275,162932.04035347645,2.0326422223025214e7,8.423066306330961,38.12627875879876,-1345.7188968540654,154245.76783713585,4.804858102079745e6,68.18958638250876,-3446.8122509420878,233031.3647530311,-2.256919235951043e7,-7374.666334174068,422534.6125156597,-7.272878903794524e7,839861.3190010074,-1.7203491704320118e8,-3.716983009106001e8,0.24912310405020505,0.2021210313141853,0.9943523267136604,1.144999692168079e7,2.806853722861455e6,-0.658862689212003,-1.1793410135948967,0.20875360630658168,0.6402931909535552,0.8549008030154985,-9.134419803067634e-5,0.05155262997825412,0.28696442404319467,4.609815865365733,1.2964665877848034,0.006561275461561267,1.2239475008618588,1.4622115867125942,9.267732406665848,5.375497856440707,4.925091965732837,0.1706672373371676,1.0183246835248316,8.423066306330961,0.5572678762537621,3.386840141894086,-3.0605453116760337,1.0,10.0,0.0,0.0,-1.3291059054165926,-2.493603703610762,-1.968913355864931,4.519613254556001,-29.216907099459803,-9.777168391623427,-166.77366649499731,-2.6116818331846527,-4.63236519993082,-0.07897094526566642,1.0309704494816239,-53.16868553111288,1909.7885140617161,-44901.78927161769,-2.807458960769845e7,1.4971176199608018,-81.05449554491273,4722.096907179417,-292471.1392576275,-3.375411134360709e6,-184.1116768608419,13635.479365433439,-1.0571356998986243e6,8.167600621815011e7,32651.12609775218,-2.714227023216637e6,2.8270695315912735e8,-6.372723138345895e6,7.525037223609273e8,1.8218354392442265e9
0.379976212939335,-3.9633788993030694,3.117340115724212,15.365340863438725,8.3214444735241,0.5676313808054722,7.173190926310997,65.04270564263003,8.044343543391497,76.42194190611038,4.653107165346071,9.611326475454733,0.011681665311617354,0.025973974325308943,93903.09572288967,0.1699303803430845,33.1173523491931,-674.0760658354892,172155.98902980553,2.3729510969917055e7,8.257209850443587,38.37475671972716,-1445.6065301606916,166636.75536677212,5.767758260288842e6,68.68098946088882,-3597.736436370881,256806.02107920815,-2.526678640161668e7,-7617.473289423783,468721.33641894424,-8.152774035260256e7,930193.4790693433,-1.919574253239416e8,-4.1236449722935134e8,0.24912356529699603,0.20679171018052467,0.990317544627574,1.1299409626857588e7,2.7575491739107156e6,-0.601234198261919,-1.17351481407466,0.20979387843104763,0.7251628837643049,0.9729911085710721,-9.927201614068947e-5,0.05866305632947834,0.3053199955262256,4.56307692682784,1.3383534769403778,0.0062273917369856605,1.2507042081421762,1.4770372950960056,9.253310963624198,5.569802132635153,4.989509921747151,0.1699303803430845,0.9436620326434415,8.257209850443587,0.505848963662535,3.548273869547023,-3.4591511539146924,1.0,10.0,0.0,0.0,-1.2317125183867565,-2.582666769643498,-2.056070116290945,3.8225183717380773,-31.357300419473606,-10.742321986550854,-177.1395878276467,-2.784927355405435,-4.9006956171472655,-0.07995158256723414,1.1170317862033219,-59.18099400253603,2284.9594807812227,-81972.66436521878,-3.5948896048623994e7,1.6117089344672602,-90.35735406756592,5555.398994642362,-384884.0794427623,973046.9820654902,-204.45295858935833,15756.94515593235,-1.3058311940469127e6,1.138518364192439e8,37380.3279199096,-3.2936518967764797e6,3.7226211662210155e8,-7.660289166289901e6,9.633079133173147e8,2.2868720783445253e9
0.38366246127467407,-3.9537243935988813,3.0461706510409527,15.19245123288528,8.31313928937918,0.5541308744309285,7.208426401538152,64.73444928741189,8.016044805681771,75.42271349273375,4.650744998310967,9.599944856274691,0.011108390696999095,0.025323773919043478,90345.87156932204,0.1698978397238313,33.19928717889024,-726.9277721836402,176340.61908819043,2.5677072604006853e7,8.18368736726829,38.52814454790275,-1499.7514931662026,172909.5167867804,6.371550529436009e6,68.9757200565635,-3678.4293304712874,269626.68437497417,-2.6648737730523087e7,-7746.46324042716,494138.4861624468,-8.619286394582103e7,980116.8482408875,-2.02574359577007e8,-4.340335712188598e8,0.24912380856165997,0.20914489140708345,0.9883134531661051,1.1218074508450137e7,2.730919674233524e6,-0.5717637179911601,-1.170499871249438,0.20978824115933317,0.7719228491718788,1.0379762533499908,-0.00010297537007785868,0.0624221160100393,0.3146568585588957,4.539433332391808,1.3591771195802473,0.006039077974357299,1.2637646770523525,1.4833652246827675,9.244179551755098,5.66970131279753,5.017551877241807,0.1698978397238313,0.9074791454138026,8.18368736726829,0.48053629664344594,3.629211280022121,-3.6748940978365527,1.0,10.0,0.0,0.0,-1.1846677561694174,-2.6273317126832723,-2.097593990757348,3.479220250905336,-32.48057615819186,-11.266626019279453,-182.47415859412928,-2.8758798602800404,-5.040534174237138,-0.08048477496721601,1.1630224602698713,-62.42810291855266,2498.0997018921435,-102994.58406013652,-4.195150427428612e7,1.6728828951879378,-95.40885733549156,6022.498357886556,-438006.0074977723,2.8024002303753668e6,-215.51671663889664,16937.596266208806,-1.4491600124091804e6,1.3261054552481027e8,40003.324741308716,-3.627389961011081e6,4.2530010718558824e8,-8.400536411040364e6,1.0880279531399765e9,2.5608190436179733e9
0.39113179268625653,-3.9344429836508907,2.909398728840543,14.854288457103094,8.295123407560018,0.525517893981935,7.268907163317043,64.08539420949533,7.958645965386652,73.38866667870278,4.646473250730012,9.577382800879404,0.009970615702621229,0.024090792160071664,83639.81505518718,0.17059845518841382,33.4280889871656,-843.4248606122455,183506.41450431358,3.014073705170277e7,8.055743908973486,38.90486713624211,-1617.7317313609938,185505.91229828107,7.872086063094256e6,69.67916971441963,-3852.7559231792297,297384.57259307534,-2.946669818465984e7,-8024.145952235592,550399.5996159086,-9.609683937512514e7,1.0911286998545376e6,-2.2525439100828883e8,-4.8034006546453327e8,0.24912431933243692,0.21390592455531554,0.9843329736471581,1.1041552815818703e7,2.673180205488252e6,-0.5108322168085246,-1.164238225063482,0.2085195871879358,0.8756688757454484,1.1819297095767407,-0.00010943433258525478,0.07037177057026439,0.3336792965620559,4.491422136293152,1.400637892567327,0.005621538449076945,1.2893135303535925,1.4938574802656601,9.221694042774518,5.875808463529771,5.0645559825451985,0.17059845518841382,0.83719571311652,8.055743908973486,0.43052547626140164,3.7906400511053246,-4.143080279758589,1.0,10.0,0.0,0.0,-1.0934307299255421,-2.716761072548426,-2.1748925152894287,2.7970874083432022,-34.842800664826015,-12.412945574144937,-193.45003759487287,-3.067593683158462,-5.332917784841876,-0.08165071135782657,1.2619098017671249,-69.49824029211138,2989.144327882558,-149533.94324066592,-6.017800179240273e7,1.804275176739419,-106.45810267525589,7079.220507993755,-560153.4088265453,4.846663697957959e6,-239.73982510821943,19586.007493827135,-1.78182465631352e6,1.762415631005448e8,45864.91072235235,-4.402541414269727e6,5.516048238192849e8,-1.0116742600901106e7,1.385407820023108e9,3.211810365024333e9
0.39875960522975706,-3.9151288103767055,2.7792765313943244,14.524900083364049,8.274916272306882,0.4947448284780964,7.316320073905485,63.388054211346805,7.900013292374833,71.30723861200705,4.642971444946091,9.555253783635731,0.00884294151930913,0.02294058823812754,77421.37840441627,0.17250082461815971,33.76273708092851,-975.1790605661091,188481.40976968943,3.5457638358182766e7,7.954714682003186,39.392554531070886,-1750.187461362958,197953.4870307506,9.828271217883382e6,70.5586086573587,-4047.798882808883,328261.7155620431,-3.233227129339074e7,-8334.717944803522,614944.9799236207,-1.0680292841959171e8,1.2192841996233794e6,-2.500019759733846e8,-5.3091767057880735e8,0.24912485746457988,0.21875653918667998,0.9804042810454698,1.0844136684024125e7,2.6087692014704603e6,-0.4464169344271018,-1.1576394267226153,0.20522804029393768,0.995333016338054,1.3475374638087767,-0.0001137892794689395,0.07891317507218867,0.3531670806766196,4.4422988571536015,1.4418121524981824,0.00515399498812797,1.314126307181576,1.5014645540038225,9.192876338449087,6.091000724759131,5.0980592778354605,0.17250082461815971,0.7696246436950811,7.954714682003186,0.38125783201120245,3.949314995816668,-4.6644926368193875,1.0,10.0,0.0,0.0,-1.0057160517822303,-2.8056399393935747,-2.2413526945479934,2.1148709698505797,-37.36383206210836,-13.709088809366303,-204.7895143925528,-3.2735788455801416,-5.643304258524333,-0.08296739912131676,1.3713161515591203,-77.48100305506185,3588.849781777089,-200003.99759687448,-9.06781982685344e7,1.9493959173194333,-118.98240013358833,8333.13984756632,-706014.2777538017,2.774999951407657e6,-267.1925627653661,22689.610824555202,-2.1882921965359757e6,2.2891938186938685e8,52696.281398912266,-5.352460987972371e6,7.10702238599514e8,-1.2215185083444204e7,1.761862322882515e9,4.0335281654476786e9
0.4026413654508342,-3.9054412988289045,2.7164997987816886,14.363148455523472,8.263862070328791,0.47857080154318904,7.33513554307566,63.01959221912207,7.870199574232599,70.25044675117695,4.641590192184075,9.544446893634664,0.008283302069887205,0.02239473820933881,74478.67864253034,0.17399198488649031,33.977661049244986,-1046.9253025726207,189899.0575072638,3.8465680996263236e7,7.915125685904462,39.68520629353538,-1822.3498111366187,204019.2020315402,1.0999185023756763e7,71.07404726838065,-4154.434447451963,344968.0606926251,-3.377292404168551e7,-8505.0265349513,650710.6149521143,-1.1246499767936578e8,1.2906318831941946e6,-2.6318877424007168e8,-5.578938906131802e8,0.24912513344486062,0.22121995912942768,0.9784686271853824,1.0736647770661144e7,2.573799576923065e6,-0.4126125841336818,-1.1542052501725912,0.20267101954688937,1.0620456019161573,1.4396470285202243,-0.00011475304273973373,0.0834073036800083,0.36307596254445235,4.417283987359564,1.4622517242200155,0.004903976929101398,1.3262564628054827,1.5041983667709273,9.175748367352249,6.202129655437816,5.109123534178445,0.17399198488649031,0.7368864450847641,7.915125685904462,0.3569168754832594,4.026486925498159,-4.946381418420576,1.0,10.0,0.0,0.0,-0.9631510392826721,-2.849461072067703,-2.2689843521221147,1.7719984109086209,-38.6823723021146,-14.420732516851642,-210.56030844619522,-3.3822504288044284,-5.805368079970736,-0.08368869926429069,1.4304576459189944,-81.87744644731947,3939.242049015291,-225281.01663350215,-1.1251382958595154e8,2.0277107928179285,-125.88490523461289,9048.503627019914,-788588.5612514236,-865283.1872151566,-282.30055041621813,24442.60267156375,-2.424436039401366e6,2.5888237434299958e8,56537.54624919845,-5.906426070238488e6,8.050085452076976e8,-1.3437069199635718e7,1.986410104276709e9,4.523187447007431e9
0.4105047044907355,-3.8861001633177548,2.5959363511007147,14.047005266006718,8.239724991373835,0.4449776409502385,7.3627443459149555,62.24499589334985,7.809935271667943,68.1252015796291,4.639783214641495,9.523744925750597,0.00718224879505403,0.021365396851866496,68933.91729315021,0.17826486048732998,34.51547554954379,-1200.933870669797,190092.14249816496,4.5166946647601254e7,7.860346459444152,40.37834832928138,-1978.2733185064342,215535.34655411917,1.3735332566256966e7,72.26848614664212,-4387.114956457742,380843.07730336743,-3.66381279192478e7,-8878.957729931211,729420.3757439639,-1.243369101151171e8,1.4483818334848231e6,-2.910436507086447e8,-6.149273960720433e8,0.24912568460967535,0.22619850560865926,0.9747041121838854,1.0503650610074496e7,2.4983028259446877e6,-0.34175848579467105,-1.1470998392190213,0.1954349152465194,1.2101384376697912,1.6435311099863568,-0.00011311740773805943,0.09277556111523666,0.3830633360548733,4.366622320869464,1.5024622668833008,0.004381819851074668,1.3498111427049737,1.5075993457463306,9.135372677061149,6.429887654534158,5.118434674074118,0.17826486048732998,0.6740623258401854,7.860346459444152,0.3092329899526518,4.172585342087451,-5.549618709871291,1.0,10.0,0.0,0.0,-0.8811914361464335,-2.9341281935194155,-2.3089442181197195,1.0848283385203403,-41.40519850884445,-15.975022352300378,-222.11172947321216,-3.6097889064567914,-6.1405035697426245,-0.08525792801391172,1.5577587879971149,-91.56589623369968,4758.336522909255,-270828.8056748482,-1.7428054789593506e8,2.1958639883375084,-141.060580602651,10677.964147297715,-972561.5448746097,-1.6358872143925676e7,-315.40897265801993,28392.934450987013,-2.970424533150675e6,3.256196961803208e8,65149.98310721306,-7.194504097979585e6,1.0270548964869488e9,-1.6274120299407575e7,2.5201159775302553e9,5.687235664630004e9
0.4143155218668449,-3.8768597388713415,2.5405050605486186,13.899115214064862,8.227128471261535,0.428404407734314,7.371235129217036,61.85611963237139,7.780828720296549,67.10743316098802,4.63945447136311,9.514394589595016,0.006666038461236253,0.02090150918201691,66432.51464375238,0.18102090835533877,34.82858042122755,-1279.1903292980367,188793.36940474567,4.868456781969996e7,7.8465109093750325,40.76508242245586,-2058.370862581234,220678.09176284657,1.5226096143096957e7,72.92261443708423,-4508.31614691345,399186.2546086881,-3.800140437045554e7,-9075.310604419563,770606.8123845822,-1.302682942594957e8,1.5312714777872176e6,-3.050475255997834e8,-6.436144258062831e8,0.2491259419054061,0.22860519606503069,0.9729655047719884,1.0383135285079837e7,2.459439513808928e6,-0.30622911544606596,-1.1435886673643831,0.19085061654847124,1.2884235726737507,1.7509684056642936,-0.00011014608468912157,0.0974260302087651,0.3926832433060809,4.342094053197217,1.5213231526148439,0.0041250838188749694,1.3607446235920204,1.50832713456498,9.112759242315976,6.541120309359919,5.116374955603402,0.18102090835533877,0.6453582216316643,7.8465109093750325,0.28696679356162613,4.237273762198818,-5.856043545134912,1.0,10.0,0.0,0.0,-0.8435422666487316,-2.97264790245629,-2.31925701067526,0.7552769136217349,-42.738107964324705,-16.78342208804523,-227.57801437183124,-3.723275299903654,-6.30528532595358,-0.08606990726638838,1.6231446441840371,-96.67622017404221,5214.092813167645,-287843.2365068917,-2.146964047099926e8,2.2819507132183325,-149.02500276187175,11562.28523222417,-1.0692224917319044e6,-2.912081785015838e7,-332.7031893972578,30514.53842394516,-3.2701204857387086e6,3.6046631506518525e8,69751.21207786081,-7.906207071705444e6,1.150795768432293e9,-1.783966367124613e7,2.820876249534463e9,6.343900282078205e9
0.4212604832141941,-3.860236185210794,2.444172528833309,13.638102417694993,8.202548526871643,0.3979558647264909,7.378836057990533,61.125338314610424,7.728037715761615,65.28385266518482,4.639924276106527,9.498742553187988,0.005758789058790193,0.02011141331916492,62158.79847254491,0.18739672993410775,35.49102980235092,-1426.5164660472228,184027.6520089909,5.545913080576354e7,7.843750400011077,41.55785550000961,-2211.360914550954,229247.08836367645,1.8165581239711452e7,74.2435669854731,-4743.762182177051,434155.55969595775,-4.046590375528359e7,-9460.235036288095,850669.692408742,-1.4134904935706532e8,1.6929021609288808e6,-3.3129686977411926e8,-6.973602789578693e8,0.24912637950060115,0.2329801515442217,0.9699629970761778,1.0150361608825574e7,2.384782307478767e6,-0.23953553829672253,-1.1370856631954624,0.18053449835386087,1.4422961717975975,1.9614196337262981,-0.00010005934712584291,0.10605011978765372,0.4100545308839443,4.2974727606626155,1.5545434109660161,0.003659106552353953,1.3798875727718025,1.5083808619870154,9.065659554565846,6.744055236355668,5.101141432888551,0.18739672993410775,0.596167438156058,7.843750400011077,0.2479607562999353,4.342422797971233,-6.433495429379313,1.0,10.0,0.0,0.0,-0.7784808750384151,-3.0374057446901537,-2.3200986235853627,0.16152573461607023,-45.15898430096091,-18.347535499429323,-237.16638452562603,-3.9344506454596506,-6.606974127911316,-0.08763104022950823,1.7485109481581587,-106.76224591108922,6155.254762018998,-305124.10195517587,-3.1055156355519485e8,2.4463008252887963,-164.61727663437986,13346.731096054835,-1.2563026418959557e6,-6.440264507695682e7,-366.3485258875894,34753.7392182944,-3.8793948299981942e6,4.268578664984827e8,78895.53979712559,-9.363425470061086e6,1.4052564165686069e9,-2.104120645625101e7,3.4473123857027206e9,7.714092478947424e9
0.4275812756547279,-3.8453431637389515,2.3614278531634882,13.409679862773745,8.178248279080108,0.37025918270740954,7.377274129813323,60.43653004417225,7.680380106992796,63.67158597504201,4.641713582276967,9.486325583884614,0.004976191179538626,0.01945117244491828,58564.00548471872,0.19497649440785308,36.1969252634392,-1564.3178590922753,177175.75868324502,6.187613511530946e7,7.867743682046232,42.37698801621465,-2357.5608089584566,236198.427854863,2.0984649799129188e7,75.58728769765582,-4974.128135491391,467627.64496780385,-4.2746174964849666e7,-9841.35543071089,928825.3904335363,-1.5172319860699558e8,1.8510479895800378e6,-3.5585323533552235e8,-7.475156963961202e8,0.24912672404989156,0.23694860752405067,0.9674399265679752,9.923557417001959e6,2.312602956382069e6,-0.17694338081254884,-1.131061807416685,0.16883743900732945,1.594673837135453,2.1688306531912667,-8.451282091104414e-5,0.1140277608017139,0.42563964144358296,4.256995207269205,1.583386447754116,0.003245473130530371,1.3964705127779924,1.507342725337926,9.015106144067179,6.926946873964751,5.074043629615852,0.19497649440785308,0.555222134852543,7.867743682046232,0.21442910367931287,4.421339550326042,-6.973137264024594,1.0,10.0,0.0,0.0,-0.7233654504434002,-3.0888352914699633,-2.2980353186045663,-0.3685609147632821,-47.31233513839149,-19.86563189226967,-245.29775484598395,-4.13000023775226,-6.879457071367538,-0.08913193441483702,1.8693143976075905,-116.8770071519186,7147.150554207723,-300312.8808866816,-4.277263259936619e8,2.6035510070750485,-180.03848722417746,15175.512126555901,-1.4367505370053197e6,-1.1367858827040008e8,-399.29398159445975,39045.29410418638,-4.507470588058697e6,4.8863627436564547e8,88085.79147549647,-1.0878966229772415e7,1.6703329075523863e9,-2.436497999343409e7,4.1112970608915553e9,9.170397814200523e9
0.43643806488399445,-3.8248410776239794,2.252747094819699,13.10343510250729,8.140929685004538,0.3321408890060707,7.36231554197642,59.43693580633508,7.6144680278038095,61.51578585562688,4.646732238246339,9.472437537004394,0.003962233772790387,0.018613979552592533,53952.92392528281,0.20910007418851953,37.33966707774952,-1760.1920893186643,164629.3997623624,7.076351922385678e7,7.9467465978187475,43.667266372241386,-2571.062672690354,245085.4844418843,2.48010226653434e7,77.67232374230343,-5320.123854579183,516998.1078364786,-4.623364203180137e7,-10421.188851597097,1.0455497581530274e6,-1.6674467454010302e8,2.0870544672076982e6,-3.909713664111236e8,-8.187232475373123e8,0.2491270751896275,0.24248624171639646,0.9642880291135494,9.582014701634824e6,2.2050580278732684e6,-0.08746243128477427,-1.1224802505373166,0.14872224669688022,1.82578634390861,2.481334455823931,-5.023739891897743e-5,0.12533376816687813,0.4470395554087516,4.200588727047408,1.6213913271929419,0.0026988859089568627,1.418466139953044,1.5049650513404285,8.929084871232162,7.173612046320482,5.01451784420413,0.20910007418851953,0.5049970541089365,7.9467465978187475,0.17110605809463836,4.500648023473642,-7.730232286247677,1.0,10.0,0.0,0.0,-0.6529679048385146,-3.1457928253850946,-2.2261748636337586,-1.085385506956075,-50.14549833703163,-22.11178664972435,-255.35634523045934,-4.405060109917972,-7.247890933852359,-0.0913227599071816,2.0479221093385727,-132.6295507613512,8774.50532837513,-254254.1368920635,-6.490484108627524e8,2.8333814564903976,-203.53504257949743,18075.325681784434,-1.702578467728395e6,-2.171721031587032e8,-448.73712369965153,45744.63870023181,-5.506400015467358e6,5.731344422168437e8,102291.18775886254,-1.3309508639369585e7,2.0948307716615908e9,-2.967822914801637e7,5.196688220510266e9,1.1558253529692467e10
0.4421780806727217,-3.811774854150217,2.1864877708768615,12.913125451451764,8.114649970575448,0.30828229376088756,7.34523304988291,58.770717219220614,7.57244433504166,60.19898247528131,4.651718740274173,9.465955103109247,0.003365471428639949,0.018122510804565055,51205.50105359083,0.22089221773853482,38.16095760091688,-1887.3552463966805,155834.93287167975,7.603086188634944e7,8.02790312546025,44.57507150655502,-2713.02495395262,250913.9048698054,2.6873834057365548e7,79.12040471776923,-5555.733655394075,550449.9666455764,-4.889211353603634e7,-10819.808583207829,1.1245292679707983e6,-1.768404711529565e8,2.2459063357298025e6,-4.1395286794983727e8,-8.647241744510145e8,0.2491271901837393,0.24605987219763029,0.9625096766786406,9.346543480014274e6,2.131775025845125e6,-0.029595389499684845,-1.1168495571613983,0.13353426368318388,1.9838587122774112,2.6934479596186813,-1.9119973330501508e-5,0.13269804575515914,0.4606028433212373,4.164286685428856,1.6444378410792244,0.0023734224349394534,1.4320232163918805,1.5033739839847087,8.861839654419628,7.3215772928615355,4.962636104788285,0.22089221773853482,0.4777514427293873,8.02790312546025,0.14564742112111767,4.530998210431057,-8.204263393787405,1.0,10.0,0.0,0.0,-0.611731598239713,-3.1715381052972136,-2.152993668158647,-1.5256519001043571,-51.79547566797084,-23.608926657338166,-260.8344046693162,-4.580703650965825,-7.470896302308196,-0.09276040368997296,2.1679236530210435,-143.80300574906383,9987.41103874522,-201946.28968910762,-8.305307109794996e8,2.985537189896426,-219.774713121268,20158.516162878164,-1.8833116215877002e6,-3.0759450091034573e8,-482.3012857188688,50472.307520335526,-6.224895055942647e6,6.250915362480338e8,112201.63122384682,-1.5063273185691565e7,2.4009713076008825e9,-3.349205850680347e7,5.992171493588351e9,1.3310757543016256e10
0.44797297558930416,-3.798754644285912,2.1226726629640993,12.727179276134619,8.08645572289077,0.28518789636335157,7.322625092688519,58.08660108504865,7.5306894399834725,58.94465259568579,4.658228543278561,9.461642284513834,0.002818071287507567,0.017664157865128798,48606.92950335611,0.23528917771016877,39.03639038121284,-2015.1849458150073,147723.54880797313,8.053528361493543e7,8.134827710746697,45.52810150643188,-2857.658462522006,257540.22925416063,2.833214001957724e7,80.62459725349872,-5798.985475544996,585324.2776545372,-5.211408320679789e7,-11232.942667115754,1.2057043607291523e6,-1.8740089727830115e8,2.4077439628773583e6,-4.3717195637338185e8,-9.104586593880707e8,0.24912719114114604,0.249654846782024,0.9609408588465372,9.098593425319541e6,2.055412516723534e6,0.02739531411443101,-1.111125758412717,0.11679939412634668,2.146766401342222,2.9104375834323637,1.989827497404291e-5,0.14013426856723452,0.47403802280586804,4.1278888813749655,1.6664032368952482,0.0020726494433911673,1.4452172966841383,1.502131962261612,8.783099414110279,7.455354783894534,4.900073396873613,0.23528917771016877,0.4553038395126337,8.134827710746697,0.12229918280627142,4.544844614662592,-8.65330749171267,1.0,10.0,0.0,0.0,-0.5736454531660062,-3.187494932144781,-2.0587573092538274,-1.9428071492268004,-53.254148679147995,-25.117108607397896,-265.41126242687454,-4.752948845634414,-7.676849887432202,-0.09418730359813086,2.2905806387694216,-155.7622342532493,11344.02861622813,-139834.42178916006,-1.0412539339662982e9,3.138741611035269,-236.73938647196434,22407.953445490715,-2.0761672798590804e6,-4.1525860570182335e8,-516.7666775979462,55485.93058953529,-7.001954885709348e6,6.763379392642024e8,122592.56528281549,-1.6952351681352656e7,2.7324049018665237e9,-3.7571894088057145e7,6.858373580387203e9,1.5216107237656979e10
0.45719675844111674,-3.778373710664411,2.02698392551801,12.443365183764438,8.038302281450381,0.25106897624460717,7.2768827057627385,56.98204242918195,7.4658280295071116,57.11943944438499,4.671699681611102,9.459716022526448,0.0020725377034998527,0.017006291433151154,44801.531502570666,0.2641456112863672,40.476242745947644,-2217.145505001233,139628.33438098492,8.504394121909918e7,8.358086507991272,47.064441306215734,-3087.1890044618194,271337.01924473303,2.8618211329575956e7,83.01020865410399,-6187.122688668253,642929.1893435756,-5.886076771853723e7,-11890.849248440261,1.3347969004149819e6,-2.051840956848005e8,2.6602947611774863e6,-4.7390461409459496e8,-9.807012701118016e8,0.2491269015337486,0.25534923970117857,0.9589306099516304,8.686262248438565e6,1.9303400930850978e6,0.11174707717801914,-1.1019682510116582,0.08837742833367743,2.403574224026076,3.2484241830712697,9.750087442011233e-5,0.15193245005461287,0.49488913401278545,4.070574568690552,1.698668717826594,0.0016571664212246865,1.4653318362257088,1.5016335332300008,8.6323383162711,7.621015703382821,4.78120638521772,0.2641456112863672,0.431922689660345,8.358086507991272,0.09046535019938187,4.535669905190009,-9.270503506596526,1.0,10.0,0.0,0.0,-0.5202288363932515,-3.190940466621978,-1.8735567284576558,-2.5321325360365985,-55.03642855010797,-27.415206860587347,-270.6226042069796,-5.010018960880275,-7.951254066115548,-0.09631003892283063,2.483578201725157,-175.80499084147942,13779.96764584301,-59807.439435206645,-1.410023464866929e9,3.373973077021048,-264.1685267120472,26227.724048285643,-2.422744932669869e6,-6.020877045417433e8,-571.0371590593444,63741.27492333396,-8.3299849970546905e6,7.664656949767783e8,139381.6667759395,-2.0121497893124968e7,3.301675779565324e9,-4.431822647326988e7,8.330717647907814e9,1.842772182934601e10
0.4642505621127019,-3.7630631415066267,1.9582878789737421,12.235852650350134,7.999053557936339,0.22754270484806716,7.235180752712452,56.13254361109774,7.4176787617953375,55.87057940191884,4.684476433054367,9.462427413230262,0.0016114076732506072,0.016556325829549648,42140.109682982715,0.2916394384136931,41.5698629479833,-2370.579465673149,139993.601228315,8.553935487636054e7,8.57263027988411,48.20373783172052,-3259.2910481036124,285885.8896585422,2.6622974470746145e7,84.7398084566714,-6475.176893169953,688396.53816707,-6.571280902126377e7,-12373.560530621144,1.430659926136067e6,-2.197384509810648e8,2.8423763280592337e6,-5.016552047809326e8,-1.0316464079418503e9,0.24912639781314397,0.25968006824423284,0.9577951528814855,8.360427166748969e6,1.833269140271797e6,0.16805193401382545,-1.0949556047211628,0.06641064521102555,2.588957724699911,3.4884041659073914,0.00016828047115410367,0.16090428298792087,0.5104156597689044,4.02733891555233,1.7211824579176855,0.0013927575921713784,1.48008188967443,1.5029096641379538,8.494805825474485,7.696562931719615,4.676735991864025,0.2916394384136931,0.4256114306744059,8.57263027988411,0.07072248949792075,4.508650418080179,-9.634664362380569,1.0,10.0,0.0,0.0,-0.48498823257921886,-3.175876640561894,-1.7129157847133811,-2.9074468052758844,-55.88790287209672,-29.002593507932378,-272.97242678696387,-5.1874954574701135,-8.107875455149543,-0.09772591847438161,2.6241409329939924,-191.47126855615852,15859.918191777746,-59907.800058279754,-1.6831707019836464e9,3.53975025115282,-284.7152406463139,29270.18957946387,-2.7426923422831083e6,-7.298904044535605e8,-610.352428567591,70043.42017124203,-9.403948190559607e6,8.597027979181002e8,151870.35169508398,-2.2588726299793497e7,3.7692781167904987e9,-4.944966707126376e7,9.49388452537098e9,2.0917064956308266e10
0.47075634142576844,-3.7491469141904616,1.8980857201714236,12.051377837795153,7.96132389028066,0.2079670233021391,7.192718615071262,55.35202274643203,7.374426284739798,54.82766602710255,4.697964642622813,9.46804745118295,0.0012674055350551106,0.016176931497456918,39858.47545969078,0.32130933916217386,42.54158978785819,-2511.436621079283,146590.044073159,8.338793091895598e7,8.802835643027873,49.19360875702359,-3413.4652511108534,302903.3669169232,2.2874807424791336e7,86.20732106254428,-6727.749174934653,731002.9042035288,-7.344277402398822e7,-12789.57988767613,1.5150945450920695e6,-2.3392260145528686e8,2.997816505467518e6,-5.269238703460823e8,-1.07631409435524e9,0.24912569109114793,0.26365545922472217,0.9570408237002664,8.0556698695960995e6,1.7439377253187874e6,0.21196568256409987,-1.0885012962498566,0.04697161585220272,2.745465578743667,3.687502671675198,0.0002405593804076271,0.1691385473867201,0.5244464839220977,3.987973966268662,1.7404016819739154,0.0011875936323815048,1.4932598442244236,1.505492747448615,8.351922680283229,7.721766986685659,4.572339123158838,0.32130933916217386,0.42914423189652473,8.802835643027873,0.05594549012337859,4.47413680978763,-9.87599702208502,1.0,10.0,0.0,0.0,-0.45633125663998625,-3.150127834835292,-1.5600106225552075,-3.18985367426846,-56.269478572884694,-30.28389170235245,-274.07268922167634,-5.334142079431331,-8.208922545329322,-0.09882229350202051,2.7448193240494314,-205.74944257531283,17919.594633877292,-142994.94053699734,-1.8925744938956628e9,3.6774735669043683,-302.7545680821847,32100.962787814216,-3.0964143232820085e6,-8.100252745974376e8,-643.7961752560135,75664.17364570659,-1.0424104504676966e7,9.801014312480997e8,162719.38781986723,-2.48265458056292e7,4.224351971519158e9,-5.398362416186221e7,1.0563795950011074e10,2.314921461912813e10
0.47699062701974776,-3.735990711694626,1.8430373046022703,11.880527955186647,7.924099162061424,0.19111588567346044,7.149329167999408,54.611609203741054,7.334004146757689,53.91796718423421,4.712203947530325,9.476048916024041,0.0010040929815546744,0.015841402387945007,37815.16533076911,0.35350182652015083,43.42389816399951,-2645.5633214076056,158604.71321386535,7.898880270377786e7,9.050700282321932,50.07259513072571,-3556.0601893371263,322334.94917110336,1.7619698385573123e7,87.47754935153716,-6955.102815074596,772027.7315563675,-8.204134114227752e7,-13156.345671110887,1.5916383089356413e6,-2.48130238480412e8,3.1342245545927454e6,-5.508281165664958e8,-1.117137079607729e9,0.24912478262061746,0.26744748748086805,0.9565597041722913,7.762912745626695e6,1.659484997716548e6,0.2463017680064783,-1.0823419442709123,0.02968730070391036,2.8797017738914774,3.854943795910773,0.00031464287915015,0.17699991084456357,0.5376628047252402,3.9507455428333866,1.7575487536959502,0.0010223536514981503,1.5055316159445997,1.5091801618195733,8.202764283396691,7.706283940222307,4.4671216123286905,0.35350182652015083,0.44070508927658447,9.050700282321932,0.044591500300517777,4.436659008074704,-10.02298813841917,1.0,10.0,0.0,0.0,-0.4318873095614576,-3.116970365752044,-1.416536639837712,-3.4036178916479853,-56.297022150546326,-31.328648999441757,-274.37048097685636,-5.459127773664729,-8.26894659447239,-0.09966774862474669,2.8507136676647375,-218.9934968248603,19989.29862800287,-315449.1825608954,-2.0306083436683466e9,3.7941723558300784,-318.90929066568765,34786.94829708911,-3.49455719023866e6,-8.363477478794324e8,-672.80701296011,80773.77004333097,-1.1416198726470824e7,1.1353146013794317e9,172312.57578537025,-2.6894636490816005e7,4.680298999907991e9,-5.805382158774702e7,1.1567485615844715e10,2.5180197410940548e10
0.48537250419752787,-3.7185709065062156,1.7728041264116727,11.65950018121086,7.872916213117487,0.171239280872046,7.088179564612857,53.63447181849592,7.281161360707299,52.81485634504477,4.732975101096808,9.490407818593345,0.0007360289224889894,0.015427394381223803,35269.936748181455,0.402096362001683,44.524764834658335,-2823.5932171844925,182407.2519173467,6.988903491587597e7,9.422313352409542,51.14247922256122,-3739.0150604797363,352423.79579926835,8.36742575401382e6,88.9771268167659,-7237.196020672059,826846.7992160727,-9.510686578100443e7,-13599.733516891796,1.6876025859372907e6,-2.679617190195268e8,3.2990118463651477e6,-5.825000668564574e8,-1.169426674558265e9,0.24912319164074534,0.272518328243912,0.9562408145037435,7.3728405345054045e6,1.5490721822114994e6,0.2809764226296791,-1.0741173029160254,0.009057672017894116,3.035155548896882,4.04384483049763,0.0004198197523166099,0.18754348541483412,0.555131358656403,3.901492813830756,1.7788617768413209,0.0008415457575687862,1.521501047755362,1.5157481511108806,7.988432679675441,7.631692683158018,4.320903581722556,0.402096362001683,0.46763939137234145,9.422313352409542,0.032975646257225925,4.384574209725143,-10.10542738600044,1.0,10.0,0.0,0.0,-0.4029384180473722,-3.0633807844583507,-1.2371568888938684,-3.611321134084261,-55.892433517754625,-32.45776141549537,-273.93988536893545,-5.6052030134412485,-8.301727928426947,-0.10049783046030725,2.977438844573527,-235.8368763326826,22861.23648740012,-695904.5969468046,-2.0982219330432448e9,3.927886429291134,-338.6838207348213,38299.107230421694,-4.117268823744307e6,-7.822290322118391e8,-707.0225026331327,87138.05725002797,-1.275431173220969e7,1.408801974042746e9,183872.5417043568,-2.952060539729485e7,5.318405262636623e9,-6.304072948019325e7,1.2865792915111465e10,2.7706509382378136e10
0.4910901591196107,-3.706859818136803,1.7272124673619986,11.5141588614998,7.837553253795574,0.15934647174208433,7.045346224079243,52.98328583416232,7.246039669157281,52.12907463248096,4.747972179730185,9.502271959526832,0.0005985111677841426,0.01516598318339293,33655.83897982369,0.4383484175102997,45.22046882166663,-2942.781469807677,202563.75231070945,6.2001258737296686e7,9.698699290402578,51.8042589949194,-3858.0137356653754,374835.50305493444,950410.2239461434,89.87892917045879,-7415.243903329322,863707.3101308068,-1.0474412547405568e8,-13872.896788669548,1.7488493384225897e6,-2.8180934408680123e8,3.4007878680541697e6,-6.038236268847498e8,-1.2037575993404255e9,0.2491218585580447,0.27595902029502944,0.95620931522869,7.111521017678318e6,1.4764726492797877e6,0.2979071474795534,-1.068551954674506,-0.0032156872959157273,3.1259704363453467,4.151081574704229,0.0004945534632733431,0.19473225614199088,0.5668799242949586,3.8684376074579836,1.7923885952442316,0.0007408939797683937,1.5320487223055497,1.5210769248555975,7.836512793143722,7.552300451146321,4.2198171552980295,0.4383484175102997,0.4924783287147039,9.698699290402578,0.02698476158000405,4.349893030518334,-10.099590405091948,1.0,10.0,0.0,0.0,-0.3853487563956828,-3.0233047175169383,-1.1268411969128622,-3.7081028306869444,-55.385731546772405,-33.066752938812456,-273.27871053243257,-5.692512765219984,-8.299515406328823,-0.10088399149176702,3.05422194942938,-246.62367029256444,24844.453306291744,-1.0440011344714882e6,-2.0658889303688552e9,4.0053937358612535,-350.92764859895607,40609.036430267486,-4.590410334904324e6,-6.885571943869479e8,-727.4756418803734,91146.38039898933,-1.3660831457834858e7,1.6338354665133624e9,190928.1069492909,-3.1205313275016293e7,5.765337641029312e9,-6.6132763027247354e7,1.3713952655806847e10,2.9295685429854713e10
0.49972224055729597,-3.689435127357129,1.6616829505898287,11.302631580740991,7.783901396716983,0.1436258669758566,6.97995793209807,52.02770931190396,7.194319871917921,51.17699924689276,4.771529282789903,9.522866854047871,0.0004429885500847474,0.014798725661553824,31389.94890502958,0.4971793370294694,46.19479763810593,-3118.1866052821188,237013.5648082403,4.830152834743396e7,10.147603000304482,52.715666442721314,-4029.303948594757,410372.5742173986,-1.135413743599641e7,91.0924229541126,-7665.487198492251,918224.505592112,-1.1996575925988497e8,-14249.234362264218,1.8359096116217785e6,-3.0296063833611697e8,3.541673817695886e6,-6.356567930986503e8,-1.254176022598507e9,0.24911946029190066,0.28112491066791634,0.95639942087999,6.727447497669306e6,1.371785402299337e6,0.3149875270142912,-1.0602281866814194,-0.01915327763011624,3.243389350902644,4.28557776099772,0.0006116064525053834,0.20560173636852516,0.5844026755821771,3.8193807640310014,1.8114588169216597,0.0006167357728338719,1.5474381515579352,1.5300605958625237,7.603472803906045,7.401153828721138,4.067466195777016,0.4971793370294694,0.5381068698837952,10.147603000304482,0.02017147627141719,4.3004246042446015,-10.020063039159504,1.0,10.0,0.0,0.0,-0.3615208780489759,-2.9607110687740246,-0.9804294656535226,-3.7991703456092663,-54.36451233331663,-33.7851600856483,-271.9415592729875,-5.809446882324718,-8.269966318004368,-0.10123933200082472,3.157380950263373,-261.85977155635885,27829.50793037356,-1.6772187804247579e6,-1.9120453863666492e9,4.105082083860737,-367.73320593420266,43953.76111728762,-5.3581330016260855e6,-4.7495046098111594e8,-754.6737016294695,96742.34634113597,-1.5009772519544074e7,2.0191375723721533e9,200505.40696578275,-3.359917290878236e7,6.449421158242128e9,-7.039411121941994e7,1.493994192127466e10,3.1516689078951244e10
0.5089918776311527,-3.6710554936155746,1.5954140579738354,11.085481312737882,7.7263837297676705,0.1292896847426381,6.909805501181203,51.041675737494685,7.140379073841241,50.24422121496589,4.797665935890193,9.54797464944029,0.0003263176585080543,0.014435705370697167,29164.993728931204,0.5650706152842558,47.15493199258146,-3299.5776913385353,277063.5405170735,3.2182629790064387e7,10.66826437983551,53.60140021172277,-4203.264745912526,449517.115648222,-2.5351184096623316e7,92.24834513501725,-7914.651926216212,975109.7543643217,-1.3672337666165808e8,-14617.539999425215,1.9237730585172412e6,-3.257583058678054e8,3.680584969377746e6,-6.694894909318129e8,-1.307213230103375e9,0.2491163620263637,0.2866335671641591,0.9568638757811311,6.331839465297042e6,1.2664839866329813e6,0.32445775082395695,-1.051402454275291,-0.03324603933503581,3.3486384201058255,4.40160032812731,0.0007431900874246652,0.21732106461131231,0.6029783997365444,3.7678412090238678,1.8303579519854665,0.000512520494257171,1.563241300219442,1.5405280216458455,7.353544573877778,7.21173608347629,3.906489916694431,0.5650706152842558,0.5958455892741072,10.66826437983551,0.015022097649879591,4.251809589624207,-9.869259550377858,1.0,10.0,0.0,0.0,-0.33896482468888617,-2.893902244972151,-0.8488344012148314,-3.8404889667476225,-53.0363294416001,-34.35100997404044,-270.25448709285,-5.920205674025375,-8.216118808903138,-0.10138248694067867,3.2542724388361357,-276.9731506956881,30981.633154128947,-2.4586596256568194e6,-1.63889323088527e9,4.194098072766545,-383.9409238618335,47363.269421092926,-6.226552794568211e6,-1.753678394293183e8,-780.0595861251229,102252.47916634915,-1.642579609323518e7,2.473695686124221e9,209671.98418006266,-3.600447163297383e7,7.187216309930695e9,-7.454669669699305e7,1.6195327892160288e10,3.371705104602114e10
0.5152190028048595,-3.658895494099992,1.5531078138284669,10.945097504958081,7.687997936874207,0.12089840494048246,6.863167516790441,50.40359931654671,7.1049965382428715,49.6594512884175,4.8155379984085505,9.566280436199547,0.00026853192294002315,0.014207559061888518,27780.354633081646,0.6130649837484337,47.75857057163308,-3417.1723250216696,304714.8548205575,2.100962830674148e7,11.038868387354853,54.15484129443466,-4315.111323515634,475849.24152598355,-3.489367881530174e7,92.96403805536096,-8073.437784673436,1.0123821857471134e6,-1.480134124497252e8,-14850.360872441204,1.9803842674871627e6,-3.410333905109356e8,3.769022365563687e6,-6.920975053839364e8,-1.3425833203354747e9,0.24911397227769366,0.29031137380503214,0.9572982732559084,6.076882656923139e6,1.1999911065267709e6,0.3269096527805347,-1.045541909825123,-0.04124156797609585,3.4101163555589338,4.467267969108418,0.000835294792596516,0.22523292158295952,0.6153374917213652,3.7338790928875207,1.8422454705955982,0.0004555773492610826,1.5734346956481318,1.5478287091862397,7.1880060349099555,7.075498453999712,3.8007666716580877,0.6130649837484337,0.6387143853333686,11.038868387354853,0.012454191685028121,4.221745547160413,-9.74342106719608,1.0,10.0,0.0,0.0,-0.32529235487957314,-2.850501009768802,-0.7736175710477022,-3.843724152306158,-52.060000508497865,-34.643407134950834,-269.0513688651565,-5.988466447781796,-8.172814118420025,-0.10137351092108388,3.313001841494894,-286.5111737586727,33054.10972267727,-3.0203647297242233e6,-1.4122243048677282e9,4.246031863530667,-393.9902817089083,49559.16423086444,-6.822458825725354e6,5.209584230067837e7,-795.4676803261066,105729.04628280384,-1.7357525660327777e7,2.792629963584886e9,215353.1406853115,-3.754624511382781e7,7.68115147578893e9,-7.71580235617267e7,1.7011482451083189e10,3.511929856736471e10
0.5244283136696575,-3.6411788095990585,1.493564627169368,10.745122986169932,7.6318050072259025,0.11000607260172066,6.795386619735487,49.49615461341277,7.053831268270561,48.844753018545916,4.842243888148721,9.59510818426831,0.00020429114607087512,0.013890380214856037,25879.788494375418,0.6871860954567351,48.601257860242264,-3584.8936321986384,345690.36472769134,4.486296644782146e6,11.61612169427579,54.92648104702418,-4474.247043823851,514363.6977546676,-4.889373936060758e7,93.95999883124755,-8298.8887945954,1.0662494064567278e6,-1.6456897786841172e8,-15180.199670981163,2.0615904133426829e6,-3.6350660562477636e8,3.8952291135083768e6,-7.254832287279662e8,-1.394955088059988e9,0.24910997574113664,0.29571665077302417,0.9580857281538635,5.716444263186509e6,1.1078346966568485e6,0.326217617453916,-1.0369775433023074,-0.05128374985546663,3.4908635575718945,4.551223390217356,0.000977390370012893,0.23700449982817678,0.6334616657844107,3.6846164679115474,1.8587630841942588,0.00038619160355896244,1.58788717553455,1.5587893336113523,6.948658707163678,6.867826830906213,3.6487549490953217,0.6871860954567351,0.7070437087942452,11.61612169427579,0.009580162149504471,4.180809787812896,-9.53546316121399,1.0,10.0,0.0,0.0,-0.3069328770164931,-2.789553125912604,-0.6788004265637412,-3.8217498351724433,-50.545563529255205,-34.98292188754979,-267.2362442270381,-6.083110716174472,-8.104040046569565,-0.10124414033138049,3.392557169322946,-299.8690668014648,36043.99551946524,-3.8796928890813706e6,-1.0382549322842762e9,4.314283493073617,-407.9044991883362,52687.80615961309,-7.70865118612414e6,4.0984297672474015e8,-816.5068927369821,110622.78051256656,-1.870896766056578e7,3.2733908063240876e9,223261.48044059443,-3.9747130793979734e7,8.406747018454933e9,-8.084134406101008e7,1.819072721997509e10,3.712140541976471e10
0.5306489241250083,-3.629386909796651,1.455260224090153,10.614954409669098,7.594318770253853,0.10352083287708481,6.750603880225068,48.90747576151891,7.020007687652311,48.32314529420219,4.860387843013521,9.615590569798968,0.00017144493792194633,0.01368840866767589,24687.44093256617,0.739223273126436,49.14180594294003,-3694.188809141953,373045.5845587378,-6.471629226822132e6,12.02521389705224,55.42240803548156,-4578.083064795677,539933.7104559774,-5.81564686183219e7,94.60192673020768,-8446.321658030485,1.1018885496448576e6,-1.7559478319413745e8,-15396.234984464434,2.1152224048235635e6,-3.786013519800885e8,3.978508937152287e6,-7.480719758108449e8,-1.4305749263130748e9,0.24910695876234545,0.2993447640592417,0.9586985438230453,5.484302146621421e6,1.0496335461125807e6,0.32347522468981527,-1.0312624758130524,-0.05705393377295094,3.5400706047249964,4.60121966179083,0.0010774949357573618,0.2450094304868345,0.6456101179019107,3.651984068455931,1.8692623257927636,0.0003473346597108219,1.597231193445688,1.5662021002621318,6.7913702498286,6.7262041993250525,3.5492639577433027,0.739223273126436,0.7560735008649554,12.02521389705224,0.008100214401004217,4.155330444704964,-9.3860869025193,1.0,10.0,0.0,0.0,-0.2956399776214836,-2.750899477201073,-0.6241602320463603,-3.7929523484409406,-49.49698007439514,-35.16539304232827,-266.00963431662564,-6.1439576774497136,-8.056634442203203,-0.10109567343771142,3.4423132983620772,-308.46693798917,38011.938154401214,-4.468610217295909e6,-7.708228879508402e8,4.355953675705137,-416.79729397381124,54732.54009123011,-8.3054004371000305e6,6.584970411985767e8,-829.8395224936886,113800.85055996393,-1.9606151996934757e7,3.6000270035413723e9,228364.67340084724,-4.1194973320942804e7,8.893333288004484e9,-8.324757769305289e7,1.897497539297765e10,3.844436689185365e10
0.5376486594484375,-3.6162822550563,1.4138887323938472,10.472980005709054,7.552646226223447,0.0969367833673089,6.7013174846171255,48.26805005958216,6.9826172683928105,47.75990002435047,4.8808454304566125,9.639467467816058,0.0001419397905176336,0.013471834695617954,23426.69011265566,0.7995758481527301,49.72649657494238,-3813.570098265208,403286.5414568449,-1.847509478504966e7,12.503787090036903,55.960811170644355,-4691.901525140412,568200.3681180305,-6.832278858907515e7,95.302655471707,-8608.669170039091,1.1413772950308812e6,-1.8782136030394775e8,-15635.005519919236,2.1747683671971234e6,-3.955149650533364e8,4.071149603732894e6,-7.735910397744974e8,-1.47104858296366e9,0.24910325249591114,0.3034050155529349,0.9594520406811543,5.233908580372533e6,987876.708614321,0.31868082984938845,-1.024899037816327,-0.06272658591287633,3.5914598157178785,4.652631171742868,0.0011941392056657979,0.2540731552084138,0.6591972628606086,3.61587523872674,1.8804906274274624,0.00030977766187839103,1.6073459663417673,1.5744769152868112,6.618980166901874,6.567463049867975,3.4405048979070787,0.7995758481527301,0.8136921851667763,12.503787090036903,0.006762764501841613,4.128547860134908,-9.21349847035797,1.0,10.0,0.0,0.0,-0.2838806568538237,-2.7099782930925693,-0.5702631726421117,-3.7501939412883947,-48.30792180289892,-35.3373205778239,-264.64346499296573,-6.210309214941805,-8.003848858831748,-0.10088288733508483,3.495196952092363,-317.79859039609323,40178.00285572724,-5.131837374789086e6,-4.6400327006850183e8,4.399581257548609,-426.42116622913886,56977.8589514787,-8.971947222114e6,9.398664478444866e8,-844.2219817979008,117285.61870847826,-2.0603137489362597e7,3.9667652776133094e9,233949.03434466964,-4.279878987612878e7,9.437928748524353e9,-8.590646488749507e7,1.985115223522708e10,3.991971157906921e10
0.5493117278741425,-3.594821461834475,1.3487502498297341,10.246430798653964,7.484494190755158,0.08737623429899395,6.622036862747514,47.25513875884709,6.9217998177318725,46.869388043379324,4.914916961921073,9.680895862662354,0.00010548967102629962,0.013133719677344006,21499.565066764386,0.9042068145256925,50.653417281181184,-4004.7422536449894,452109.81883675087,-3.7525786955597e7,13.344094058089057,56.82052817687265,-4875.520309465657,614062.1235928893,-8.458024572946234e7,96.43350999334035,-8872.947242694436,1.2059933330542946e6,-2.0775970496214354e8,-16026.582401188794,2.2728179137243005e6,-4.235837731483991e8,4.224492014618601e6,-8.164965981905175e8,-1.5397140912171836e9,0.24909633187436916,0.3101176267632448,0.9608282226999636,4.841526502223594e6,893250.1838057565,0.30758410442014755,-1.0144539899546658,-0.07056967079556695,3.669899721378002,4.7298884268789685,0.0013975174154181392,0.26931640342646973,0.6816563741270861,3.557120023414398,1.8979213354821753,0.0002586663555480427,1.6232722592462945,1.5879710470146307,6.342927732148315,6.307528258898252,3.266859045583234,0.9042068145256925,0.9148936391763919,13.344094058089057,0.005096503222863073,4.087869864355969,-8.922231287620644,1.0,10.0,0.0,0.0,-0.2662626266284863,-2.647897013707542,-0.4951115173127043,-3.660420554547728,-46.3320256941374,-35.56676284424082,-262.42153869733625,-6.31740146370669,-7.919464148871061,-0.10044573534094035,3.577423626011673,-332.6779747579244,43681.06531047581,-6.2258551423424585e6,4.650695995797764e7,4.466483776219832,-441.7598115659612,60612.18484423841,-1.006694742815398e7,1.4040756647292054e9,-867.149353985862,122939.12366091329,-2.2241537683512527e7,4.572526695700199e9,243017.39371912467,-4.543583262628377e7,1.034088930511993e10,-9.027962690917432e7,2.130816145320287e10,4.237609801552628e10
0.5534925097218382,-3.5872393330502073,1.3264845098909728,10.16811842303399,7.460469103945872,0.08431582846810765,6.594528166438962,46.907526812645216,6.900427466286437,46.56306011802616,4.927102011556066,9.696174635953797,9.531489913413188e-5,0.013018866791153992,20857.303071821036,0.9429263867893815,50.97310224011445,-4071.121020365965,469100.6978838672,-4.404249541604644e7,13.658479700987101,57.119179197098596,-4939.762704238191,630134.6283781216,-9.01950473746653e7,96.83047816147455,-8966.23542069481,1.2288645151677036e6,-2.1478174170949084e8,-16165.821446014024,2.3077664604423926e6,-4.336299277721577e8,4.279455907192194e6,-8.320299939687518e8,-1.5647677824563026e9,0.2490936214600066,0.312507777517956,0.9613513139392043,4.708192073718107e6,861698.98325913,0.30285310089385553,-1.0107574859151174,-0.07296442644621845,3.696289245527364,4.755645162939848,0.001472937911418656,0.2748255433323262,0.6896557173259082,3.5364796379231747,1.903804035379469,0.00024316899170549974,1.6287032425981294,1.592690850027677,6.247386998235176,6.216297730072556,3.2068941458241715,0.9429263867893815,0.9526433789865221,13.658479700987101,0.004627792697392451,4.074363370212616,-8.818007256496072,1.0,10.0,0.0,0.0,-0.2604880279520755,-2.6274644637317413,-0.47188794760973807,-3.6238390389437325,-45.630573076653064,-35.63608805993587,-261.6451065412865,-6.355036120443511,-7.890679021301443,-0.10026922680849187,3.605412164854496,-337.839495506998,44907.124492051415,-6.612509216687113e6,2.2656309026886183e8,4.489098157148842,-447.0901501559588,61888.16745152202,-1.045428908744013e7,1.567655847988328e9,-875.1402859181499,124932.72125419293,-2.2823726449843563e7,4.787665939227987e9,246224.5353071035,-4.637586056975101e7,1.0664041072884064e10,-9.18421369592737e7,2.1832363553210632e10,4.32624963461908e10
0.5622877393728892,-3.571473841898795,1.2813898775621555,10.008102594128324,7.41063680073838,0.07841424128232014,6.538279291215334,46.2019122318788,6.856166025316995,45.938330131543395,4.952654114178132,9.728941651467716,7.759770345421886e-5,0.012787280610960381,19582.6135929986,1.0264522799302354,51.62661955455748,-4207.430207206092,503963.5349971947,-5.720842728260176e7,14.342929880637252,57.733587153076954,-5072.587999826722,663356.6291609894,-1.0165179243865998e8,97.65461941532173,-9160.616218595032,1.276590042097163e6,-2.2936279959406587e8,-16457.803311956766,2.381167382331062e6,-4.5477491240248126e8,4.395481730120201e6,-8.650294250750937e8,-1.618324457871663e9,0.2490875207385292,0.31750823628450753,0.9624923284205702,4.43979535299736e6,799127.5084082129,0.2918693723520863,-1.0030623094300153,-0.07739334229618489,3.7494572520528204,4.807329839315372,0.0016352462016593875,0.28649598585960323,0.7064006109893411,3.4937684858182205,1.9155861275770765,0.00021447689567780952,1.6396580180256977,1.6023811602151936,6.052176153005811,6.028341037076662,3.0845809906347808,1.0264522799302354,1.034464494159312,14.342929880637252,0.003806754423686006,4.04758908101774,-8.60064258964869,1.0,10.0,0.0,0.0,-0.24917600885753638,-2.587492866403089,-0.42831001641022437,-3.5410241140117096,-44.173126734746866,-35.76559866858986,-260.04957848424317,-6.433288798159555,-7.833008194538833,-0.09987126561176549,3.6621638888570933,-348.4482456374392,47440.56225710204,-7.414330563054086e6,5.972432029463722e8,4.534855872455749,-458.0765787239342,64535.356994627495,-1.12603555323721e7,1.9055774177108488e9,-891.6777516402399,129089.19766439711,-2.404280279326626e7,5.236823510046827e9,252935.23522304918,-4.835239794497107e7,1.1344601810136642e10,-9.513749905073296e7,2.2942740201976967e10,4.5146560124793304e10
0.5716607051751782,-3.5549419099235666,1.235788725647497,9.844309177267865,7.358592486238217,0.07282111298863038,6.48079397320829,45.486840369751064,6.809995423939521,45.29928432930158,4.9797288125099275,9.76466350864589,6.298637544551743e-5,0.012554404318767615,18329.546041514357,1.1185561874518664,52.297536003855036,-4348.1813157074475,539852.3631422984,-7.045589473472542e7,15.107477824805285,58.37016897654503,-5211.111009485615,697956.2819886298,-1.1336505261948751e8,98.51964680045555,-9365.580483180778,1.3270016147691605e6,-2.4465691139535892e8,-16768.467012806614,2.45943165558851e6,-4.773740379618474e8,4.520097185041835e6,-9.007403974514617e8,-1.6767612977792602e9,0.24908042455468113,0.3227956589557229,0.9637568169732184,4.171082312869775e6,737755.5435699936,0.27889215837624043,-0.9949815955076,-0.08132248350896282,3.8032346700606494,4.8594869382018455,0.0018122881191150113,0.29905721261029655,0.7241264031315214,3.44929122973863,1.9272980388838918,0.00018874436687467877,1.6506424672813798,1.6123180461619058,5.85253016595447,5.834386869478944,2.959790227431306,1.1185561874518664,1.1251442519270949,15.107477824805285,0.0031238343646104397,4.021243564409469,-8.37312983040767,1.0,10.0,0.0,0.0,-0.23825776735982396,-2.5491773207246435,-0.3885312956048551,-3.445767945295829,-42.65263771900253,-35.88492692209846,-258.40743803258056,-6.5156387051873095,-7.77603235297585,-0.09941503664177406,3.71991108543477,-359.4319241044599,50079.09371844259,-8.250542919738948e6,9.781291086371657e8,4.581439238905645,-469.50910238527115,67311.2255028541,-1.2107216624603037e7,2.2558612740821667e9,-909.008948017399,133482.47228669285,-2.5337262408019207e7,5.711024103197771e9,260070.3798079943,-5.0465695596687704e7,1.2073166524461468e10,-9.867865618902223e7,2.4142131220350243e10,4.719268565175639e10
0.5816080018668333,-3.5376908680434562,1.189968067992014,9.677643010746193,7.304546336526935,0.06754777987597754,6.4225825590987435,44.76758961766603,6.762061633358794,44.648133056188264,5.008249330593803,9.803320414201627,5.101698491817073e-5,0.012321667772387282,17107.381398789617,1.21982380031103,52.98401481218191,-4493.060053918685,576624.276164064,-8.369719595542645e7,15.959758832721578,59.027932110186235,-5355.222711094192,733884.0286595564,-1.2529699258699238e8,99.42570523507543,-9581.279901286642,1.3801561993278007e6,-2.6067325043680587e8,-17098.470060503038,2.542779077259433e6,-5.014966573507403e8,4.653815973592969e6,-9.393290308952473e8,-1.7404146185773222e9,0.24907223069424117,0.3283601733523103,0.9651391782421606,3.904359501122324e6,678119.2679727989,0.26397258870554446,-0.9865391079807748,-0.08473763217610372,3.857717501110379,4.912387046947936,0.0020021881064651655,0.31253321530236655,0.7428109254163912,3.4032319449646597,1.9388260681240665,0.00016579617709458743,1.6615392436615843,1.6223914813133538,5.6497076476930985,5.635981665424905,2.833356964861319,1.21982380031103,1.2252299696801845,15.959758832721578,0.0025592733089584495,3.9954185660386745,-8.137465315516325,1.0,10.0,0.0,0.0,-0.22781575472095733,-2.5130177523815247,-0.35243572822143043,-3.338673876698385,-41.080800360206226,-35.9963577745403,-256.73042647366213,-6.602158939668496,-7.720621311842648,-0.09890300995519141,3.778605512739009,-370.78379413457844,52819.74332620748,-9.117575884474931e6,1.3653373212495055e9,4.628982405350596,-481.40062985551776,70218.36657188987,-1.2994212251730653e7,2.616736434721692e9,-927.1922065729484,138125.74079465916,-2.6710528271417312e7,6.210655790968237e9,267663.79823534284,-5.2725846407296136e7,1.2853047058805206e10,-1.0248813003006387e8,2.543873451265656e10,4.941792511351859e10
0.5921141482897807,-3.5197881181820727,1.1442400201832246,9.509145156038045,7.248765452958007,0.06260167808100779,6.364219679730064,44.04992084502651,6.712560900931487,43.98769321612149,5.038100027281314,9.844821665998198,4.127179081434269e-5,0.012090632114471872,15925.138911928467,1.330783330704237,53.68352418892163,-4641.665464439716,614146.8839900111,-9.68660623603994e7,16.907339370342154,59.705019638348816,-5504.676719866622,771080.7844154192,-1.3742021964607945e8,100.37139573170894,-9807.584644566934,1.4360661939890252e6,-2.7742026007717943e8,-17447.95850464564,2.6313327698125592e6,-5.2719765596499133e8,4.796969293726443e6,-9.809264017838271e8,-1.8095520274189372e9,0.24906285942759665,0.33418485754254273,0.9666303981453435,3.6420036953678904e6,620729.1367699017,0.24718211846379107,-0.9777690052593133,-0.08763131694305433,3.912931382131818,4.966215311125836,0.002200903153014767,0.3269341354814155,0.7624098059060676,3.355827992275391,1.9500458993138137,0.00014544161501135535,1.6722192417122612,1.6324802131893204,5.445084115977032,5.434751644372374,2.706199898412957,1.330783330704237,1.3352145610652406,16.907339370342154,0.0020951584890967602,3.9701766889186536,-7.8956973026290775,1.0,10.0,0.0,0.0,-0.21792669740560122,-2.479466252282,-0.319862093484824,-3.2205216721712553,-39.47044117147457,-36.1018422180299,-255.0307535255239,-6.692752482753951,-7.667525011966551,-0.09833859431890951,3.8381408749401498,-382.4871180400772,55658.27657514509,-1.0012153946202327e7,1.7557248263073926e9,4.677557979648008,-493.7509820120333,73257.19259806028,-1.3920605490405828e7,2.9868882922701397e9,-946.2608630832142,143027.3229287342,-2.8165225407691434e7,6.736277052283563e9,275739.7985726404,-5.514099030804461e7,1.3687362645903494e10,-1.0658446345327324e8,2.683999086440726e10,5.183760841289704e10
0.5975658917131884,-3.5106229957928576,1.1215225594545832,9.42460237666933,7.220335257918025,0.060253576067640806,6.335186783465683,43.69371969411644,6.687308861640665,43.65516924196223,5.053470164396962,9.866579425412333,3.711751024997259e-5,0.011976312651258939,15351.88667669085,1.3900125093607223,54.037024315034834,-4717.179710208239,633142.1352125134,-1.0340576413432315e8,17.418909969102913,60.04982890923876,-5581.252917760545,790123.9405356859,-1.4354479910773093e8,100.85799376360637,-9924.532851987495,1.4650297911052883e6,-2.860652872567629e8,-17629.812185821218,2.677546831919411e6,-5.40645108952883e8,4.872091953109558e6,-1.0028710105044788e9,-1.8462186277792416e9,0.24905772034410129,0.3371861196689115,0.9674127269111813,3.513257429733447e6,593035.1640926008,0.23811789695926763,-0.9732766374099561,-0.08888193788275792,3.9407874132737546,4.993497005629002,0.0023014499899543833,0.3344768165614969,0.772527317826679,3.331720450192852,1.9554972454220798,0.00013617837163768618,1.677433244525537,1.6374881203614882,5.342595787773336,5.33364367004311,2.642681658743033,1.3900125093607223,1.394023948968505,17.418909969102913,0.0018957813422649892,3.957790184025767,-7.773225470476538,1.0,10.0,0.0,0.0,-0.21321288116388862,-2.463798549850769,-0.30484216615431764,-3.1576203439637305,-38.655421462663796,-36.15283548124562,-254.17665485311227,-6.739474411012643,-7.642050973009708,-0.09803821282731294,3.868160975754619,-388.4596310082371,57111.851679799904,-1.0468630928703597e7,1.9512695231177464e9,4.702225771491291,-500.09121260545925,74824.66766513257,-1.439807732192405e7,3.1750712057659082e9,-956.1251760736395,145574.77565086045,-2.892327346511992e7,7.008901049491628e9,279961.20888558956,-5.6407921082111984e7,1.4125586262166346e10,-1.0874354762259522e8,2.7581507957987473e10,5.3123844937697624e10
0.6088257230203027,-3.4919554948768035,1.0766476880406113,9.255915011534913,7.162699116741721,0.05581303543041861,6.2778943662810915,42.991344754220286,6.636048202767783,42.98875830606544,5.084938543067539,9.9118976877028,3.0043681949015307e-5,0.011751405709285002,14247.311890369952,1.515996660201052,54.748177101997946,-4870.0498196097205,671470.2251350156,-1.1635968375119135e8,18.520093635700803,60.7488358549215,-5737.544512932443,828986.899576135,-1.5589395179004472e8,101.85453556249051,-10165.218952131545,1.5248254354905651e6,-3.03870070988387e8,-18006.594433775575,2.773640604399649e6,-5.686977207518812e8,5.029133426635917e6,-1.049002795408371e9,-1.9236802597243223e9,0.24904655701907216,0.3433389699791002,0.9690391614633364,3.262371595792486e6,539974.2911665438,0.21875143297446495,-0.9641228988151133,-0.09099332448755293,3.9968512947099173,5.048724567126916,0.002498402313293521,0.3502109128838497,0.7933147334185802,3.2829633131162512,1.9659873966015693,0.000119370935716121,1.6875100852441554,1.6473360939352768,5.138480327860271,5.131770509499564,2.51656299919483,1.515996660201052,1.5192863338413336,18.520093635700803,0.0015536549325710922,3.9335198874933366,-7.52674100251412,1.0,10.0,0.0,0.0,-0.20429304710503565,-2.43491509518368,-0.277233196032483,-3.025049971430689,-37.01676259685857,-36.251965968357645,-252.46988880476852,-6.835360504053236,-7.5936138500753705,-0.0974052737092301,3.928490112147114,-400.60589692373065,60078.82248462341,-1.1396894818533799e7,2.3414646390527115e9,4.752217622675904,-513.0656510174728,78048.02573758308,-1.5379368923476433e7,3.5567405657594357e9,-976.4707549387632,150853.1635951915,-3.0498593438501045e7,7.573265318596255e9,288758.7295247286,-5.905825719124371e7,1.5044068445568207e10,-1.132816126661036e8,2.914690041252485e10,5.585103776997525e10
0.620470361584086,-3.473009714408439,1.0329456171604623,9.089404276479819,7.104577026761087,0.05172366996350254,6.222360355746907,42.30973075794723,6.584239931644812,42.3263603700958,5.117068494674535,9.95917211740444,2.4382990216259532e-5,0.01153359210884129,13207.501892964267,1.6516046931216244,55.458590255653704,-5024.205060991835,709995.9442830525,-1.2908667119500126e8,19.724749286159035,61.454132071979096,-5896.811368547613,868630.8818078708,-1.6831879684081754e8,102.87329512249791,-10413.082097026283,1.5867194795191325e6,-3.222721738395259e8,-18397.91185751261,2.8739990015874906e6,-5.981492624815881e8,5.19424240005922e6,-1.0978859746585984e9,-2.0062513926296937e9,0.2490343351432535,0.34963724904989824,0.9707267109198306,3.022843084787084e6,490458.3920647194,0.19793636946255486,-0.954830154091268,-0.09259571596694699,4.0530240678981615,5.104553650071282,0.0026774623241144478,0.36671035229576315,0.8146646569324907,3.2339642561969817,1.9757902102679235,0.0001047232323966691,1.6969758878402643,1.656819892063531,4.93750075475208,4.932469907069762,2.392949890751409,1.6516046931216244,1.6543091856488468,19.724749286159035,0.0012769074493626624,3.909982065247987,-7.280823164820459,1.0,10.0,0.0,0.0,-0.19611053191813838,-2.4095692400678828,-0.2527411658048212,-2.885074035538294,-35.38453582502322,-36.347653989217974,-250.78098453884672,-6.9336126723307725,-7.548942719639761,-0.09673721672955006,3.988759713746239,-412.93220758486996,63105.85148155886,-1.2339612097798718e7,2.72814170767484e9,4.802787960848345,-526.3430335717865,81369.03009763776,-1.6390229127582211e7,3.94365763829067e9,-997.5096212514374,156344.81894349848,-3.2144802875048712e7,8.160884859040702e9,297980.1975079892,-6.185130571128538e7,1.6015360171913517e10,-1.180928441222434e8,3.0817042989511353e10,5.877638759200311e10
0.6263880548740115,-3.4635174775272928,1.0117208494986354,9.007710318769348,7.075597194638574,0.04981565451070788,6.19555538269396,41.97985641699883,6.558357125598463,41.99944547790931,5.133227732416749,9.983307585480961,2.200573220760048e-5,0.011428263935473323,12715.426927421528,1.7226512046989815,55.81044232858405,-5101.158673113396,729201.3915531272,-1.3533499981783777e8,20.363694351953956,61.805994260041786,-5976.912193661582,888603.8725682806,-1.745261715486987e8,103.38632646966713,-10538.666047999302,1.618221383151881e6,-3.316399802722521e8,-18597.363323825008,2.9253949898145804e6,-6.13301649499128e8,5.279190846606824e6,-1.1231920607104287e9,-2.0491680112626994e9,0.24902791285624737,0.3528127763133655,0.9715832450558908,2.9083702928384673e6,467198.4515090422,0.1870917681233727,-0.9501743050385222,-0.09321317835422034,4.080950662746645,5.132511634185098,0.002754406525082264,0.37518673235866934,0.8254592734200618,3.2096024384983073,1.9803804078297276,9.816441899633755e-5,1.7014239533174071,1.6613685135772491,4.839077342996759,4.834715607098651,2.3326469328996797,1.7226512046989815,1.7251075039955226,20.363694351953956,0.0011597032735750498,3.898522682305344,-7.159246242330697,1.0,10.0,0.0,0.0,-0.19231754471646545,-2.398303636054478,-0.24162340781601765,-2.813100339783531,-34.57881862720585,-36.39416807457942,-249.9503317837178,-6.983156856667467,-7.528156242930973,-0.09639385289712585,4.018642357147121,-419.11538640823323,64630.979267668576,-1.2813238814018574e7,2.919098216042131e9,4.8281144908974065,-533.044819032506,83054.22145108791,-1.690343769843897e7,4.1380541841080666e9,-1008.2103291657174,159150.93701328975,-3.2989117638339266e7,8.461815709095781e9,302717.317213353,-6.3292318443051115e7,1.6518127376452675e10,-1.2058557776490521e8,3.1686779013252853e10,6.0305357238177635e10
0.6382742247586646,-3.444719542166276,0.970959524468897,8.84925039658057,7.018478879830393,0.04628537571407048,6.144528866161876,41.34907805300134,6.507230673208517,41.36125598873577,5.165326926662738,10.031921877745026,1.8025408018364874e-5,0.011226882436725316,11794.39107493742,1.8698278542537574,56.49942775670635,-5253.148270138079,767126.0257208585,-1.4751474086221632e8,21.703955927215013,62.499761635989714,-6136.219093972599,928433.8993797171,-1.8682689780994722e8,104.40681579461729,-10790.138894357295,1.6816284689973297e6,-3.505227385816871e8,-18998.959127988863,3.0294299160311962e6,-6.441334296032498e8,5.451871991098847e6,-1.1749676265534897e9,-2.1372866061139405e9,0.2490147280985591,0.35913995842394125,0.973295973828831,2.692209399608234e6,424008.131225469,0.16482943790327198,-0.940956115042622,-0.09410416929576593,4.135911099725823,5.1879488387012,0.0028690535364368124,0.39240469637729114,0.8470334381406753,3.1617345004632105,1.9888334924188682,8.649679527290231e-5,1.7096406468487992,1.6699603064833102,4.648503425682989,4.645206520989035,2.216373707222587,1.8698278542537574,1.871864704729995,21.703955927215013,0.0009618574837994372,3.876333633664136,-6.9216897217784865,1.0,10.0,0.0,0.0,-0.1853674814196968,-2.37868313371352,-0.2215766829578652,-2.667274913780937,-33.00733165130635,-36.48403220516696,-248.3337857792621,-7.081793620557436,-7.489905808900184,-0.09569861305124515,4.0772781060280785,-431.38723978318365,67672.5286045875,-1.3755906298233505e7,3.2933851401782613e9,4.878325527066243,-546.4261499923825,86437.66425560354,-1.793510713181676e7,4.525510463617707e9,-1029.7325519595058,164821.63646522607,-3.470243828066592e7,9.072326289021065e9,312338.14682967024,-6.623246472340892e7,1.7548004595975418e10,-1.2569143153008643e8,3.347799465437415e10,6.346463163677809e10
0.6441695748558897,-3.4355255460994654,0.9516197438099835,8.773322701325158,6.990671133896321,0.044669011207459954,6.120584052668434,41.051280883231485,6.482281886771657,41.053386494592075,5.1810651266534755,10.056068082071851,1.6376309419903938e-5,0.011131772423699324,11368.518788351661,1.9450971769977363,56.83266120273081,-5327.333872033953,785650.6234177591,-1.533989101995711e8,22.397894463947036,62.83752137081822,-6214.481513152804,948067.8533330138,-1.9286217123347536e8,104.9077851654433,-10914.461620148168,1.7131511034557447e6,-3.599322142612011e8,-19198.518355969496,3.081417459988332e6,-6.596268619920185e8,5.538498223964304e6,-1.2011127766925788e9,-2.1819252749047456e9,0.24900811960252017,0.3622529000615284,0.9741397852475028,2.591439876452852e6,404208.0661540142,0.15356945703522776,-0.9364492935765809,-0.09439085219714596,4.162649479046762,5.215123478573542,0.0029008638904106576,0.4010423713443143,0.8576822896673251,3.1385072828459433,1.9926575847866084,8.135937636995284e-5,1.71336842170888,1.6739555469245513,4.557342677671945,4.554464091399762,2.1610040516921845,1.9450971769977363,1.9469585954877613,22.397894463947036,0.0008791928226353372,3.8656690287247546,-6.807037660330996,1.0,10.0,0.0,0.0,-0.18222432074840017,-2.370338531669695,-0.21262600926908307,-2.594465842814035,-32.25042834547982,-36.527032443717175,-247.55595596499063,-7.130240636615305,-7.472516728445317,-0.09535178320474853,4.105717103195417,-437.40622965994356,69171.96419222999,-1.4220055135548834e7,3.4751923762743826e9,4.902931813937144,-553.0272575540025,88116.21922981078,-1.8447854251337588e7,4.716747300609772e9,-1040.4233104387627,167651.94931061484,-3.556137166831279e7,9.378602023154541e9,317162.3839523699,-6.771380792719644e7,1.8069161694269005e10,-1.2827313440916911e8,3.438878677729424e10,6.50757851692903e10
0.6556345196645286,-3.417884053506952,0.9155671486567319,8.630454266047233,6.937541345419213,0.04175083720407646,6.076533054303329,40.49918207164125,6.434500417767215,40.470093198315716,5.211313955297681,10.10301867968217,1.3660453462717293e-5,0.010955286143854603,10593.937486586778,2.0959270833249817,57.46512267358822,-5469.472292550569,821207.5279962269,-1.645989238593986e8,23.805319806039957,63.48243346460289,-6365.298425105893,986059.3815661594,-2.045085092265319e8,105.87153841935041,-11155.382821187406,1.7745999308962587e6,-3.783341118105901e8,-19587.007310008743,3.1832168532094127e6,-6.901443055940845e8,5.708705882798576e6,-1.2528251660978713e9,-2.2704570189595532e9,0.24899534408971125,0.3682590771758953,0.9757663004955303,2.406870406998315e6,368509.4092375876,0.131293311546838,-0.927806625741208,-0.09468983624860955,4.213731374486338,5.26741656928594,0.0029007087201339747,0.41803218874948167,0.8782974611092348,3.0942832512168374,1.9994195042931024,7.24140992057287e-5,1.7199761403199592,1.6812293383759274,4.386079064432185,4.383855949860024,2.0574651244082838,2.0959270833249817,2.0974970825930055,23.805319806039957,0.0007419755386967339,3.8454309863239287,-6.589813135315804,1.0,10.0,0.0,0.0,-0.1766309771958,-2.3565224052620084,-0.19682989187232264,-2.4522224581233587,-30.81951792400782,-36.607953762001,-246.08466491882686,-7.2234519816607,-7.441368484236,-0.09467494884583574,4.159885037065681,-448.9931264375706,72073.84943978387,-1.511808761142771e7,3.823096972076875e9,4.950268243567492,-565.8023436254616,91383.24607910812,-1.9448256794097617e7,5.088025154025206e9,-1061.2439487236704,173190.3775811028,-3.724999068370315e7,9.98173909732872e9,326641.9825756438,-7.063883776692513e7,1.9103110575613777e10,-1.3338702784848946e8,3.620319761027288e10,6.829355671724722e10
0.6663273943154084,-3.4017064197269375,0.8836849296339708,8.502622204469596,6.889071646324316,0.03926802625060895,6.038356681972152,40.01477085173478,6.3907718488805285,39.94340309208293,5.239087137138221,10.146720969444182,1.160210680279993e-5,0.010800170722580316,9930.106649542935,2.242059807140975,58.036863719542275,-5599.614547607637,853878.8277835521,-1.748074100873419e8,25.18983372281241,64.06966643893648,-6504.323200473382,1.0212948448124434e6,-2.152938386911673e8,106.75698765916485,-11378.918073076684,1.8320743643960194e6,-3.9563424267001384e8,-19949.39352652795,3.2789245980776115e6,-7.190637191841412e8,5.869360486840198e6,-1.3020570641469445e9,-2.355001261155378e9,0.24898381347091672,0.3738042970389368,0.9772625421311811,2.247417583956787e6,338276.1983440652,0.11009763157351588,-0.9198889918426583,-0.09469634581072534,4.260341793035701,5.315565539121101,0.002807247654739601,0.4341130806803425,0.8974162798628157,3.0541308361534076,2.004948749304265,6.514183948009373e-5,1.7253948590698345,1.6874345454503359,4.233136970169773,4.231379336654402,1.965588301481228,2.242059807140975,2.2434065069237223,25.18983372281241,0.0006369100446981264,3.8270077623973586,-6.39374368916156,1.0,10.0,0.0,0.0,-0.17197314442438794,-2.346279183387758,-0.18375854902388508,-2.3190213410209526,-29.531853081011782,-36.68035395325758,-244.7571023726947,-7.309065593198264,-7.415139061904771,-0.09404224731565336,4.2091251757493,-459.6669254652488,74766.2698959646,-1.5951921023999596e7,4.142451859219963e9,4.993837280767758,-577.6460379809976,94434.70814153558,-2.038624261417997e7,5.434666174502552e9,-1080.6922434232993,178395.85620860482,-3.884708735351345e7,1.0554021631158201e10,335595.2446642893,-7.341924392445864e7,2.0092335362073402e10,-1.3826577357836848e8,3.794709583784773e10,7.139509799514445e10
0.6760425537543556,-3.387231529133628,0.8560771195191588,8.390752512861319,6.845894627274281,0.03718819292357569,6.0060208251312766,39.59865894266366,6.351701557470402,39.47844899113304,5.26394208115797,10.186285103216322,1.0046914951575255e-5,0.010666645462679944,9371.484500606759,2.3795591210795695,58.54143138551565,-5715.900356525728,883201.2821678774,-1.8392521205537072e8,26.510815040122385,64.59114974463515,-6629.247329185914,1.053160669291301e6,-2.2505230806736457e8,107.5493081959182,-11580.869417613827,1.8844087805735294e6,-4.1147572452582794e8,-20278.25466198273,3.366440340870891e6,-7.457112000650564e8,6.016741139088337e6,-1.3475878347280898e9,-2.433382260665516e9,0.24897399679237225,0.3787955095585272,0.9786018393259218,2.1123754159789863e6,313126.64495784265,0.09051070076753318,-0.9128130393538143,-0.09450359955738302,4.301869425844172,5.358809027902536,0.0026227011161953032,0.4489270269338504,0.9146997914681879,3.0185330980492355,2.00934513260044,5.929311536153941e-5,1.729713945984485,1.6925994713430377,4.099527191449701,4.098100778178748,1.8858239735419962,2.3795591210795695,2.380735442644117,26.510815040122385,0.0005567816655534194,3.810525269414563,-6.220780736747374,1.0,10.0,0.0,0.0,-0.16815774943756195,-2.3389858871842732,-0.17306853116263604,-2.197724672207222,-28.399241610236963,-36.74358501776448,-243.58394830659242,-7.385626254282871,-7.393354955950276,-0.09346721049251791,4.25284924559125,-469.2590322609284,77202.67860918133,-1.6707791998861875e7,4.429659695443094e9,5.03295633695514,-588.3478235340909,97211.38241310217,-2.1243373692057945e7,5.750805527743575e9,-1098.377952617753,183157.18471511157,-4.031683732971799e7,1.1082734853949144e10,343817.9301831031,-7.598840839494166e7,2.1012244146719902e10,-1.427873075624044e8,3.957467346886762e10,7.429634456702997e10
0.6889787251396875,-3.3682771598806416,0.821185123297756,8.247738301864272,6.78960631511065,0.03464779460809481,5.966305024893854,39.077834845191084,6.300595232583204,38.87810677678728,5.296459715339207,10.238654428445239,8.345289940278044e-6,0.010499050429744014,8687.22748851451,2.5698886655694313,59.191484237899,-5867.897654975359,921764.095685073,-1.958836224494915e8,28.367690013407376,65.26734996994506,-6793.456598788078,1.0953811411148037e6,-2.3801198289063737e8,108.58471949735952,-11847.7603825312,1.9542092228087229e6,-4.32753764035013e8,-20714.81727215484,3.4836444982267e6,-7.817156912442106e8,6.214751732321154e6,-1.4093210009694e9,-2.5399078336738386e9,0.24896254533758747,0.3853726141633859,0.980351973974536,1.9459698789410007e6,282731.197216301,0.06396603539476797,-0.9035621841649979,-0.09399166762240055,4.355995206802881,5.415649174795212,0.002190245209018979,0.46896319436535305,0.9375888651751593,2.972389968099778,2.0143049879890547,5.2455041434273945e-5,1.7345994423909143,1.698795688704008,3.929052386433356,3.927965358285013,1.7847938336773947,2.5698886655694313,2.5708766057653527,28.367690013407376,0.0004682122503564636,3.7887946725245616,-5.997719044453236,1.0,10.0,0.0,0.0,-0.16362257217361847,-2.331976201401359,-0.16033053248557438,-2.0360030322921006,-26.94332975193686,-36.82388005168596,-242.06402107375902,-7.485574991805382,-7.366932108081772,-0.09270243820576084,4.3096385518402,-481.8796306866584,80434.12512747667,-1.771336903807039e7,4.809445159513571e9,5.084363571503135,-602.5074963608433,100914.52395081316,-2.239264920711018e7,6.17459621814555e9,-1121.930451947231,189539.8731085714,-4.230102597228564e7,1.1800255635012917e10,354885.4995616297,-7.947062951989767e7,2.2268376420114914e10,-1.4893372373461694e8,4.1804741787831406e10,7.828021296535239e10
0.7003899641097724,-3.351850281025244,0.7920544523578817,8.12688423946892,6.741029492498494,0.03259853170688479,5.9343087723528365,38.64787235743312,6.256329453891948,38.3651592937065,5.324578466193228,10.28446010518457,7.122852004790903e-6,0.010360221772112146,8134.759251735804,2.7449035810651417,59.744266705138024,-5999.277099612164,955355.2935259549,-2.0629605534801263e8,30.10330904768157,65.84612159666696,-6936.165623406627,1.1324164206258254e6,-2.494276819598447e8,109.47780275944544,-12080.91264333785,2.0158169025168717e6,-4.516912555091226e8,-21097.85664092346,3.5874946290367153e6,-8.139321104780666e8,6.390738479188588e6,-1.464735921537598e9,-2.635741794977403e9,0.24895474107495344,0.3911095809325808,0.9818616639242523,1.8108956938086585e6,258560.24579067086,0.04012446333324553,-0.8955613828992941,-0.09332956547242857,4.402655747310982,5.465070679800503,0.0015867941733804813,0.48694152332420626,0.9576643542396712,2.9328312929305724,2.0178616598565156,4.718837396563038e-5,1.7381135882390515,1.7036325922093016,3.7853032932135395,3.7844432127130596,1.700309361254146,2.7449035810651417,2.7457546802048927,30.10330904768157,0.000403881889549818,3.7696967004845057,-5.807460642059217,1.0,10.0,0.0,0.0,-0.1600780373673957,-2.328116788841563,-0.1503085111098094,-1.893281817687874,-25.70577392293564,-36.89076116159387,-240.75691602582918,-7.57167294546789,-7.345685655650877,-0.09202951395062382,4.358423718087057,-492.8697690205921,83273.23489448008,-1.8600670441541947e7,5.143280989006905e9,5.12905467924393,-614.9061990443718,104185.32742185127,-2.3414250947054848e7,6.551885969327066e9,-1142.6853915019456,195205.09899871572,-4.407601619074958e7,1.244624887460269e10,364747.4431031818,-8.259732360678312e7,2.3405609324262966e10,-1.5446790757461196e8,4.383001096277388e10,8.19054584224982e10
0.7106489150048572,-3.3373090351167036,0.7670916545584051,8.022220139489301,6.698166557908801,0.03089192619292174,5.907866921109178,38.28330305251088,6.217144055420578,37.916424576372236,5.349390322990172,10.325254062416466,6.201761280559976e-6,0.010242128161318299,7675.097473584195,2.9081559070309484,60.224616532747255,-6115.1873102162635,985223.6486999874,-2.15569223497456e8,31.745839399674495,66.35179044212535,-7062.619831388788,1.1655258276527112e6,-2.5968414720952958e8,110.26302333252362,-12288.364079476698,2.0711571081435552e6,-4.688378305804668e8,-21439.866798129224,3.6810634422748205e6,-8.432195093646194e8,6.549685292312478e6,-1.515235014123319e9,-2.7232227481300306e9,0.2489503071787144,0.39621582790523585,0.9831898844139841,1.6980873674090123e6,238731.92322671495,0.01835507942873358,-0.8884940799174326,-0.09258767628438926,4.443745336132909,5.508901743353654,0.0008241725940150771,0.5033549181725268,0.9756215521035801,2.898145671260478,2.0204259845819696,4.297550979961597e-5,1.7406558775915506,1.7074910574484898,3.661064425525836,3.6603647937186454,1.6278582023385353,2.9081559070309484,2.908902904420847,31.745839399674495,0.00035493891419087384,3.7524907200970374,-5.641353994373329,1.0,10.0,0.0,0.0,-0.1572120326552624,-2.3263330113724816,-0.14213262501395843,-1.7649960439910877,-24.62839667155769,-36.94744709779878,-239.6036081754995,-7.64728104280333,-7.327948204238004,-0.0914263369089823,4.401261088244403,-502.6345280192161,85816.28980391542,-1.9399128881904986e7,5.443295521783669e9,5.168688163731108,-625.9720233181979,107127.32622992345,-2.4338807349028766e7,6.894260111065839e9,-1161.3044959301128,200320.52923856676,-4.5690225769616455e7,1.3037407542758865e10,373679.973798068,-8.544899236277199e7,2.445064588437594e10,-1.5952622697623265e8,4.569544112430838e10,8.524966350547404e10
0.7200065758993518,-3.3242272073741903,0.7452714366181583,7.92986477096974,6.659698602176851,0.029436117602837028,5.885585801677404,37.96776704919052,6.1818746338010016,37.5167453754177,5.371624861634961,10.362091712220694,5.48242734282955e-6,0.010139619008281975,7283.805964914563,3.0621058320882866,60.64889827888339,-6219.03919569468,1.0121919755784761e6,-2.239653134093659e8,33.31502836787292,66.80051373130006,-7176.324709339619,1.1955498709495266e6,-2.6903459951761e8,110.9635233442993,-12475.533876474348,2.121531183194955e6,-4.845637457910654e8,-21749.332571390485,3.766444125838161e6,-8.701645443912009e8,6.695007488918752e6,-1.5617838819095342e9,-2.803969538879682e9,0.2489490495065142,0.40083137794263207,0.9843764612997945,1.6018025312534026e6,222075.35487988568,-0.0017778841683306758,-0.8821498980856369,-0.09180358972542985,4.480515102183869,5.54836068712281,-8.944663434553831e-5,0.5185379944579364,0.9919259000652113,2.867204816683588,2.022256800203911,3.9508288246608936e-5,1.74247895647538,1.710615136974851,3.5516541347325243,3.5510727917762073,1.5645212844801064,3.0621058320882866,3.06277083844476,33.31502836787292,0.0003163837948662049,3.7367074068067874,-5.493739466914102,1.0,10.0,0.0,0.0,-0.15483319462106748,-2.325982128606537,-0.13527876077367426,-1.6480344410314167,-23.673194146462002,-36.99605503342174,-238.56585050844467,-7.714662807477264,-7.312702932632423,-0.09087780347313903,4.439503430312991,-511.44336066113146,88127.48385694821,-2.0128215046200812e7,5.7173102175506935e9,5.204367818522091,-635.9918390296262,109810.16021918424,-2.518685511417998e7,7.209349706888227e9,-1178.2353448291105,204999.93538697212,-4.717655727045843e7,1.3585003807403221e10,381871.8034544959,-8.808077693762308e7,2.5421785160604877e10,-1.642026252899477e8,4.74321069437192e10,8.836673376122122e10
0.7313748908019657,-3.308561377732862,0.7199067046489818,7.821446213865317,6.613723919329905,0.027784507776598816,5.86077042550084,37.60483997238898,6.13959589278204,37.04279467905714,5.398111245432659,10.406299296710074,4.737024461408133e-6,0.010021371279868855,6841.383678410691,3.255812161028339,61.14626979629112,-6342.6983425075605,1.0445857787053536e6,-2.3409218019173065e8,35.31659847925884,67.3289846924904,-7312.182210857221,1.231759373423885e6,-2.8038335774803364e8,111.7928202253969,-12699.897714165727,2.182498006357451e6,-5.0375425502948904e8,-22121.328512069143,3.8700168747992977e6,-9.031395172194167e8,6.871621553003819e6,-1.6188495081375315e9,-2.9030834685038767e9,0.2489520811938037,0.4063851086206918,0.9857849764697623,1.492713443515034e6,203512.45653463827,-0.026593717473475713,-0.8745719685205304,-0.09072816542268178,4.524266248149722,5.5955878055758905,-0.0015320984914195394,0.5372604692931082,1.0116355950433753,2.8304753216873344,2.023845569406605,3.571829017554593e-5,1.7440736483091843,1.7139138603199213,3.4235103494357246,3.4230444048500113,1.4909333330238084,3.255812161028339,3.2563914637798366,35.31659847925884,0.00027607004353270474,3.717354229735146,-5.319203124512029,1.0,10.0,0.0,0.0,-0.15221154432094477,-2.327059027328977,-0.12763501451420445,-1.5060336577436217,-22.54616976655982,-37.05075279546467,-237.31851820991398,-7.794364351377566,-7.295156576533733,-0.09021356473609624,4.48490226187716,-522.0139860797751,90922.91136405464,-2.1014854027192693e7,6.051045629877595e9,5.247071817651786,-648.0589899540497,113065.47408346276,-2.6222471309682783e7,7.595776017907856e9,-1198.709072739146,210694.6111893405,-4.899806584011966e7,1.4260524109351904e10,391864.9037992571,-9.131291434328935e7,2.6623258778893185e10,-1.6995511260499242e8,4.9584201994510635e10,9.223363027692586e10
0.7441879045649191,-3.2911939896918336,0.6927243323091836,7.703931297058674,6.562834928263073,0.026061461493682894,5.835610467450726,37.22065684938833,6.092637956550251,36.52284162073471,5.427249188821578,10.455313022069179,4.035655314949298e-6,0.009895836969575534,6382.246905534842,3.4832167566577055,61.682583836690114,-6478.595443821637,1.080574344035116e6,-2.4541118505351838e8,37.70381546993666,67.90176357929093,-7462.027545233934,1.2721519250220421e6,-2.9314698329801315e8,112.69670184496677,-12948.209855815847,2.2507524854207453e6,-5.2545292171314317e8,-22534.24182003253,3.9862449593161526e6,-9.405294501144872e8,7.07019764604378e6,-1.6836689232358644e9,-3.0158070102815895e9,0.24896312830823147,0.41257490837351674,0.9873280005734312,1.3793367925320305e6,184581.82272206494,-0.05504056034601969,-0.8661987092775396,-0.0893724281908939,4.572347580564581,5.647814363715494,-0.0036810821618973614,0.5587326030752521,1.0337170865101355,2.790157384140079,2.0248220449846848,3.1930184822358116e-5,1.7450771922622887,1.7169927402687704,3.2850359703962426,3.2846712100010746,1.4121827129569435,3.4832167566577055,3.483714615952306,37.70381546993666,0.00023774072707145213,3.6952292066646386,-5.12852441054455,1.0,10.0,0.0,0.0,-0.14956655413401843,-2.3300748457709624,-0.11980669886622244,-1.3461165781072562,-21.317276379449357,-37.106072981197165,-235.92333406221925,-7.881184217317389,-7.276372264159356,-0.0894675489803938,4.534674528952644,-533.7461210276159,94054.28490682438,-2.2014794400011368e7,6.428589506212181e9,5.294295822531096,-661.5028968557549,116723.9932208996,-2.7395329034628116e7,8.035923825253361e9,-1221.616529583966,217114.01696688816,-5.106829494855155e7,1.5034385993497885e10,403157.6758754719,-9.499428345953909e7,2.800353587169666e10,-1.7651793045632613e8,5.206055483913838e10,9.66879103615386e10
0.7557885665527957,-3.275725889344589,0.6693100217966018,7.601546555429336,6.517541453702499,0.024614948210564015,5.815244156012705,36.89366795396481,6.050704272998452,36.06411708637516,5.452953137942401,10.49885491575518,3.503991601458373e-6,0.009788778939499011,5999.328765767022,3.697702737578302,62.14539802014504,-6598.246406776516,1.112630978764651e6,-2.5556663695196116e8,39.99128748497623,68.39847831012845,-7594.394959670172,1.3082599144531528e6,-3.046587337630417e8,113.48464056701654,-13168.23807159324,2.3119580968720308e6,-5.451115991892493e8,-22901.096545107433,4.09068723711893e6,-9.744850682432638e8,7.248941876037054e6,-1.7426226168974688e9,-3.1184413321903462e9,0.24898196056148328,0.4181160398554364,0.9886835940780282,1.2847306309306747e6,169080.29251666716,-0.08124365434182723,-0.8587686316503282,-0.08802812795192581,4.614726201037268,5.694107694319438,-0.006198933977482003,0.5785155553510246,1.0535810952507203,2.754590558700014,2.0249800059910084,2.888357778967873e-5,1.7452795102708532,1.7192080642887488,3.1648146304685194,3.164521255121042,1.3445061313513365,3.697702737578302,3.698138251483766,39.99128748497623,0.00020838026359937137,3.6748483933598863,-4.961171188466794,1.0,10.0,0.0,0.0,-0.1474177509071095,-2.3342973635183437,-0.11334655476188304,-1.201437556369669,-20.240057899987896,-37.14972708074549,-234.66301943940312,-7.956876322877566,-7.260015558602137,-0.08879409006610706,4.5784499500108975,-544.190287233995,96867.9366337166,-2.2919760715974983e7,6.771723126014863e9,5.33615148734815,-673.5116210698968,120020.77184168872,-2.84606017711365e7,8.438257052813614e9,-1242.1569813088308,222914.01723022922,-5.2954329929725654e7,1.5745157826883623e10,413382.9981781637,-9.835429239097655e7,2.9274264831515427e10,-1.8251634919442862e8,5.4343418449042114e10,1.0079779849184865e11
0.7664276863114848,-3.261747201386509,0.6487684723285352,7.510790670087713,6.4765982163291635,0.023373867767341672,5.798450925677625,36.6096710357279,6.012688498670429,35.65269131584482,5.475939987938223,10.538015146073189,3.0874061972529234e-6,0.009695744647298755,5673.082533135086,3.9018384628815452,62.55030521576436,-6704.952002217097,1.1415388429568778e6,-2.6479247732903147e8,42.19970486692004,68.83489738519779,-7712.761194461096,1.3409127475528743e6,-3.151586304797783e8,114.17995268702008,-13365.489263137486,2.367443274026483e6,-5.631038165063972e8,-23230.687907254473,4.1855246460392545e6,-1.0056189380827023e9,7.411467928762515e6,-1.7967392171804206e9,-3.212733365682364e9,0.24900837006132925,0.42314586213286026,0.989891770083804,1.2041527452383512e6,156098.45372829618,-0.10566101865728209,-0.852078582768478,-0.0867072172956688,4.652597946611936,5.735666791773255,-0.009072621334760864,0.5969460529476229,1.0716836718059406,2.722712454365346,2.02453073118325,2.63688765649464e-5,1.7448892670221963,1.7207698208325295,3.058641658701729,3.058400674899393,1.285308131476403,3.9018384628815452,3.9022246992814718,42.19970486692004,0.00018515742276741285,3.655821587509811,-4.811930564143661,1.0,10.0,0.0,0.0,-0.14562559644376843,-2.339300209107038,-0.10788246655711076,-1.0688180232078452,-19.27983843989103,-37.18381340882792,-233.50381594181005,-8.023734069377761,-7.24536761251921,-0.08817753946253355,4.617504001457787,-553.6087396550224,99426.68785792787,-2.3748332010564134e7,7.087347605833607e9,5.373719764629374,-684.3704803011422,123025.65803264643,-2.9438641606653202e7,8.809943922741627e9,-1260.787516240865,228211.45756743927,-5.4689954192863174e7,1.6404157840573734e10,422738.23265679786,-1.0145071499683544e8,3.0454504303112083e10,-1.8805021231334895e8,5.646582217768117e10,1.0462129600146487e11
0.7781716492593302,-3.2465404238246722,0.6270620718447409,7.413887225946477,6.432004232144539,0.022090204545362358,5.7818611020575315,36.31219946787281,5.971169035710411,35.208029199593774,5.5006381121287005,10.580301451460558,2.693224272361128e-6,0.009598406855881982,5338.289448060975,4.135689231178556,62.97491189925647,-6819.1366284762025,1.1728358839897097e6,-2.748618136241944e8,44.76600337281114,69.29442451950715,-7839.73584879974,1.3763509209876007e6,-3.266573180498266e8,114.91502742274432,-13577.566597995026,2.4277903952863216e6,-5.828644869429663e8,-23585.7408935049,4.288821185982211e6,-1.0398655426344744e9,7.58869943268519e6,-1.856323896200547e9,-3.3166256385190177e9,0.2490498575468524,0.428640896701296,0.9911861444033679,1.1215542652310592e6,143011.48358193916,-0.13305826686123756,-0.8448296692993774,-0.08515946349390376,4.693258020944041,5.780464043126893,-0.012975496618291452,0.6176082383013055,1.0915269135610333,2.6883014467065096,2.0233856123559364,2.3866321632831145e-5,1.7438324134103742,1.7219785220873376,2.9457616794143773,2.945567125629854,1.2229914622140543,4.135689231178556,4.136028442301109,44.76600337281114,0.00016297787941075764,3.6344071595115146,-4.651735751757034,1.0,10.0,0.0,0.0,-0.1438202751718778,-2.3459628709110234,-0.1023043305884102,-0.9224681172440612,-18.24879744338459,-37.21416144184944,-232.21418198566818,-8.09455887820145,-7.229404400695836,-0.08749735872187135,4.6593726984828265,-563.8132652702105,102222.2880720108,-2.465990639958275e7,7.436408655203886e9,5.414201119687707,-696.1636700524457,126315.07200037123,-3.0517175838618435e7,9.222498528876682e9,-1281.075176927533,234020.811634305,-5.66076781534438e7,1.7137809126983437e10,433012.445368771,-1.0487606586589444e8,3.1770334655503387e10,-1.9417746519463497e8,5.8833949798544975e10,1.0888964897805609e11
0.7907333760677229,-3.2305267135650673,0.6048944671581552,7.313798068869019,6.384929205358633,0.02080825145942286,5.766194770367012,36.01066275612184,5.927217371384459,34.742465037157025,5.526240134458024,10.624340089561738,2.335101877332138e-6,0.009500108446232832,5007.066239011095,4.396030010507346,63.40231561527295,-6936.77729989288,1.2055089954886574e6,-2.8547281825439185e8,47.66732285736787,69.75895352037281,-7970.868583781932,1.413431918685229e6,-3.388116735634065e8,115.66106260269035,-13797.068325517293,2.491060748735756e6,-6.038063656345924e8,-23953.90440412864,4.397266421778093e6,-1.0762093084510968e9,7.774966560714886e6,-1.9196115974801056e9,-3.4270419183937764e9,0.24911153745000453,0.4344530422614549,0.9925247954886113,1.0400003347800723e6,130318.93709799784,-0.16289939168267,-0.8372312516975058,-0.08340718473992705,4.7353644525093515,5.827024387700034,-0.018134918851214606,0.6400727116916218,1.1125724222158937,2.652342394844649,2.021416603946476,2.146914905149507e-5,1.7419888277949418,1.7226787053643662,2.8297972172222514,2.8296419436263163,1.1596762052700953,4.396030010507346,4.3963261122397865,47.66732285736787,0.00014262489374159014,3.610983644054956,-4.485482682222946,1.0,10.0,0.0,0.0,-0.14206366924144895,-2.3542853068263243,-0.09680469108647871,-0.7659293527357112,-17.177398933322834,-37.237315949693645,-230.8153218728624,-8.16670752173416,-7.212365416870694,-0.08676906582056126,4.702674378400692,-574.486141429589,105172.49336283117,-2.562924136982629e7,7.80986874367125e9,5.456249367334777,-708.5251704124544,129792.52034560744,-3.166645932897757e7,9.665314210070946e9,-1302.3927035970123,240172.08306251033,-5.865478522265147e7,1.792736040885391e10,443905.5028022493,-1.0853630670138332e8,3.3188184678292442e10,-2.007299732931975e8,6.138737921608525e10,1.1349384475373465e11
0.8038833265023526,-3.2140334101781556,0.5827697998981443,7.212688153623607,6.3362514706335435,0.019557625094862044,5.751868508834053,35.71110128703391,5.881646967662224,34.26511318100183,5.552098221225968,10.66900022722224,2.018300851585136e-6,0.00940319810845322,4687.393423788347,4.68023474569146,63.81908047402369,-7054.5516368205945,1.238700819346482e6,-2.963658876763043e8,50.886131268216545,70.21388603974654,-8102.447374691147,1.4511785745321854e6,-3.513220986023753e8,116.39444752667279,-14017.76045498071,2.5555803179779104e6,-6.25409976694526e8,-24324.68358802543,4.507982103001512e6,-1.1137451244102519e9,7.965309880293574e6,-1.9850210414316044e9,-3.541214657835299e9,0.24919928163452781,0.44046578727227625,0.9938751848071692,961527.5426820056,118331.32131690043,-0.19475712586860947,-0.829445685991457,-0.08147198168738681,4.777834021527765,5.87412984043753,-0.024802170723247956,0.6639796501604133,1.1343781933666077,2.615572074583505,2.018539214494768,1.9231121620391176e-5,1.7392831425968858,1.722759095703824,2.713426979159822,2.71330392445102,1.0968983648286639,4.68023474569146,4.6804923579003965,50.886131268216545,0.00012443145521862724,3.585849135246524,-4.31689276802109,1.0,10.0,0.0,0.0,-0.14039093863737967,-2.364177756631566,-0.0915038234067018,-0.6020040197789592,-16.088289424548808,-37.25017163138624,-229.31998428048706,-8.238065349650446,-7.194346845160291,-0.08600411923395201,4.7463029651676845,-585.3651420414342,108207.75762709008,-2.66345875279497e7,8.199856386402565e9,5.4987460734779035,-721.1489592800058,133375.5480858979,-3.286055047774692e7,1.0128982209178719e10,-1324.2080256354416,246518.56552363228,-6.07848126950944e7,1.8755919856560017e10,455156.1467103794,-1.1234795464529024e8,3.467755643840735e10,-2.075575659710572e8,6.407091315959901e10,1.183338670898052e11
0.8159936923159974,-3.199080927606803,0.5633026378443889,7.122644212542836,6.2918828332586845,0.018480895627982653,5.740331326285295,35.44761621400137,5.840012521651555,33.833535012351255,5.575020623705669,10.708713720734394,1.7700838464122571e-6,0.009318983621646732,4415.258765582093,4.952866603802153,64.17421706829965,-7157.766954855275,1.2682312651994848e6,-3.0616266164949495e8,54.022743897244816,70.60314668477798,-8217.98627856269,1.484817423571192e6,-3.625969489356964e8,117.02402509213344,-14211.876687523298,2.6131598285752237e6,-6.449140339537313e8,-24651.254858616765,4.606878521495776e6,-1.1476627334195504e9,8.1354510846514525e6,-2.0441547196891751e9,-3.6444644052786136e9,0.2493052042160221,0.44593935958633263,0.9950726447338746,894979.5667787796,108347.37728004777,-0.22468046542600928,-0.8224248926585375,-0.07960214935501912,4.815414167354434,5.915901991929401,-0.03226058269393439,0.686332989353093,1.15422652258583,2.5824360615915123,2.0151544065751588,1.7385736933230026e-5,1.736099579379915,1.7222430926469185,2.610579541274658,2.6104799139816985,1.0420836256298522,4.952866603802153,4.9530937912921305,54.022743897244816,0.00011003143857614783,3.5621129845938544,-4.16639714499156,1.0,10.0,0.0,0.0,-0.13897981315062025,-2.374230309621759,-0.08698725082257247,-0.4509361775423891,-15.11266301081719,-37.25067091184127,-227.9059434462685,-8.299854532533718,-7.177401817864759,-0.08529551700010926,4.784880317805049,-595.092783416091,110946.162039463,-2.754875934709742e7,8.556934156015853e9,5.536375461838158,-732.4523196920493,136611.68304511963,-3.3947794604508534e7,1.055440127406461e10,-1343.7715835686295,252256.10006224917,-6.272632648155299e7,1.951739332696621e10,465334.63045154297,-1.1582416529077941e8,3.604726476599655e10,-2.1378649570962024e8,6.653949914522395e10,1.2278655631426106e11
0.8286063747147999,-3.1837423295663982,0.5438879724028896,7.031757147166873,6.246056422536871,0.017429140732277224,5.7297673952334565,35.183583734569744,5.796923955537984,33.391207415191175,5.597943252500782,10.748513594323496,1.5485068143527107e-6,0.009236037561686896,4152.504916196147,5.248245380809977,64.51387817735468,-7259.5035617321555,1.297794291276992e6,-3.160790527523727e8,57.47328047723739,70.97690675075779,-8332.058344476023,1.5185378610760593e6,-3.7402779697784626e8,117.63020294197956,-14403.789185488891,2.670941786350088e6,-6.647141401507345e8,-24974.449382270457,4.70618742929688e6,-1.1821162386559374e9,8.306379043096433e6,-2.1042403049266763e9,-3.7493895172608376e9,0.24944586786073603,0.45157585084860247,0.9962726736839487,831017.2237636711,98916.86172414906,-0.25646411935029517,-0.8152611377541235,-0.07756731857862453,4.852905526319495,5.957625979811502,-0.04155840296268913,0.7099320254923932,1.1746233831052935,2.5486023467512213,2.010880016095221,1.5657640066347566e-5,1.7320864279149109,1.7211014694489757,2.5076621002018062,2.5075819152094305,0.9878921482225569,5.248245380809977,5.248445181169933,57.47328047723739,9.705101901681898e-5,3.5367605785799956,-4.014364029523009,1.0,10.0,0.0,0.0,-0.1376241241706624,-2.3855352573449107,-0.082613801870567,-0.29345574990914625,-14.1226339672284,-37.2385152730585,-226.38629597402402,-8.360047231646368,-7.1592188615388395,-0.08455121982789593,4.823351082162748,-604.898455616219,113730.20020541514,-2.8485230489014104e7,8.925231478282084e9,5.573885239126903,-743.8564441162658,139904.0956084478,-3.5062591049320474e7,1.0993850943933907e10,-1363.5289798806061,258096.848251515,-6.471845616308911e7,2.0304912348668694e10,475700.19546796184,-1.1939199201692924e8,3.7464376814313416e10,-2.2018029411901063e8,6.90936690742391e10,1.2739316272886449e11
0.8403350460119667,-3.1696868759240275,0.5265672420044194,6.9496833270245775,6.203713813691173,0.01650953140566919,5.721053262612146,34.94553957612275,5.757044972363566,32.98551775180516,5.61834980465194,10.783988977003183,1.370924343839408e-6,0.009162956465381098,3925.483932879903,5.533677959697577,64.80123644574202,-7348.464908161822,1.3240677671933968e6,-3.249923233300909e8,60.85758736774246,71.29431691539094,-8431.9439090811,1.5485366393497186e6,-3.8431477019528425e8,118.14615580275826,-14572.011061023504,2.7223873151650215e6,-6.82550112964195e8,-25257.94514964111,4.794642015820001e6,-1.2131636227473238e9,8.458657227976702e6,-2.1583911373032746e9,-3.8439462041848454e9,0.24960909440334716,0.45675941826909433,0.9973454568065342,776041.4598370816,90947.3946734635,-0.2866059994399599,-0.808731146710737,-0.07559537458538948,4.886178715828622,5.994665396690697,-0.05177545316412287,0.73214028113606,1.1933010120936764,2.517701442223778,2.006216080578006,1.4208351438045944e-5,1.727720320786283,1.719481479817466,2.4156272781031847,2.415561589959721,0.9400177341441661,5.533677959697577,5.533855634882686,60.85758736774246,8.654879681150119e-5,3.5125787056242737,-3.877167954154385,1.0,10.0,0.0,0.0,-0.136454673766897,-2.3967033886727895,-0.07881747991006105,-0.1468550514773675,-13.224399234433722,-37.214582455685424,-224.92177899951747,-8.412075383587094,-7.141672666908403,-0.0838513006770549,4.857490866882181,-613.6918378977734,116247.39804987363,-2.933815969724702e7,9.262934501008663e9,5.607094219359302,-754.0874092513664,142882.00615758589,-3.607851571778302e7,1.1397220695101357e10,-1381.261810313295,263380.9271181661,-6.653460273754467e7,2.1028341710080643e10,485078.350125202,-1.2264470529321718e8,3.876633829983526e10,-2.2600864889246088e8,7.143996510818353e10,1.3162369563109882e11
0.853680724667158,-3.1539302873537083,0.5076567878037789,6.858918164902321,6.155755588944724,0.015525906469016913,5.712158038507283,34.680951525193166,5.711815942004156,32.52940389096309,5.640453714251707,10.822425144836087,1.1969046198650026e-6,0.009084194902153666,3685.709109898682,5.871400074249737,65.09383398077394,-7442.620798920154,1.3523775521794755e6,-3.3471398035066646e8,64.92322524491905,71.61877022630645,-8537.782019406357,1.5808844889684482e6,-3.9554458254973656e8,118.67448619562768,-14750.389544527528,2.777889765535871e6,-7.02033569249084e8,-25558.65992563443,4.890085754557555e6,-1.2470833882220635e9,8.622957840716079e6,-2.217544936822985e9,-3.9472118380389705e9,0.24983899448474592,0.46259080537422087,0.9985155592300041,718332.1205415117,82723.97156679547,-0.32160924549184944,-0.8014492854970214,-0.07325725626480586,4.922068938791758,6.034584727238549,-0.06545086348027314,0.7576752537958444,1.2141606840712393,2.4831267651072437,2.0000938975222313,1.2723353094985755e-5,1.7220115384662398,1.7169741372707306,2.3150103308798595,2.3149578347721977,0.8883433804651057,5.871400074249737,5.87155589647097,64.92322524491905,7.615836615344734e-5,3.484315801673821,-3.725813151465523,1.0,10.0,0.0,0.0,-0.13521774108711285,-2.4100453159693584,-0.07478118380044979,0.02014579794275403,-12.227042128869408,-37.17126846206727,-223.18481976801263,-8.466482396904944,-7.120787935164744,-0.08304314995083292,4.894326489828183,-623.2816891131439,119015.25609047603,-3.0282930445464626e7,9.639561727553093e9,5.6427539540807805,-765.2436962382413,146156.39458049985,-3.7204086860729635e7,1.1847380351077961e10,-1400.5956265761054,269190.2629036923,-6.854687872761755e7,2.183603256957604e10,495385.44188595697,-1.2624772754102066e8,4.0219760265881256e10,-2.3246209898938555e8,7.405824725320566e10,1.3634232813354916e11
0.8672185132309003,-3.138196573795753,0.4892789798201028,6.769442499584685,6.107239665628443,0.01459074910621843,5.703917467055405,34.41655442275012,5.666013269306133,32.071503943415046,5.661603597292685,10.859167056911048,1.0460242727986656e-6,0.009008705521115861,3460.896710092313,6.228400226197571,65.35224467902371,-7529.9409876530035,1.3791887271385894e6,-3.440485825151156e8,69.29082821753887,71.90652635578776,-8636.021630797024,1.6115336334527128e6,-4.0633324715184593e8,119.14358807897275,-14916.020588029876,2.830487360926635e6,-7.207577987687771e8,-25837.84779443418,4.980516801584399e6,-1.2796764369205081e9,8.778563409432622e6,-2.274362427379153e9,-4.046344103150286e9,0.2501277174481344,0.4684345457650673,0.9996474483306382,664622.44224534,75208.38691866376,-0.35789791025035417,-0.7942159697239144,-0.07078100670575047,4.956208490965959,6.072469498785294,-0.08178039646941929,0.7838057089173204,1.2348249776340559,2.448611492402615,1.9929848749639516,1.1375467540025926e-5,1.715415187236344,1.7136944971862476,2.217209891688581,2.217167955537667,0.8388117201790447,6.228400226197571,6.2285369462660025,69.29082821753887,6.705801214139707e-5,3.4547877361750094,-3.57729827300782,1.0,10.0,0.0,0.0,-0.13405279135605602,-2.424114107536279,-0.07096219501026353,0.18972016214894416,-11.240769419740575,-37.108390244782655,-221.33462626922645,-8.516263734233545,-7.098415147083459,-0.08220759093255404,4.929392053601337,-632.5163543393558,121703.57614971051,-3.120758551653603e7,1.0010813916979458e10,5.676420209008056,-775.9782808954515,149335.16586024343,-3.8305511426580355e7,1.229123206377856e10,-1419.1818683738122,274826.473710175,-7.051533985972688e7,2.263244684419919e10,505377.33178373834,-1.2977007200728402e8,4.165225328072881e10,-2.387661839655356e8,7.663710846028209e10,1.4098627640744595e11
0.8798836125120535,-3.123697912319834,0.47276492127992725,6.687869953476707,6.061870242689249,0.013768308912516751,5.696603952219351,34.17018432101323,5.623155728080974,31.646370875313476,5.6801734709190725,10.89135107737107,9.245178990920673e-7,0.008941767305327263,3265.8913319363755,6.575831923051267,65.5581434940137,-7603.709028997478,1.4023634669153737e6,-3.522337119706258e8,73.60800358977421,72.1367950451172,-8719.050000183819,1.6380268715113564e6,-4.157946732739029e8,119.51900080942784,-15055.978762239132,2.8759420778996767e6,-7.371773114620441e8,-26073.581369328676,5.058619596508324e6,-1.3082437912245803e9,8.912840026353288e6,-2.3241265702577257e9,-4.1330942976989026e9,0.25045594998991744,0.47383728680792664,1.0006561005437502,618404.9024146164,68853.40980248971,-0.3925635170478268,-0.7875796343259756,-0.06836691224249092,4.985959367571891,6.105354801031451,-0.09949897349888812,0.8083917919522159,1.2536335159808802,2.416753430334985,1.985500387655174,1.0242781477469316e-5,1.7085076456294828,1.7099390007701758,2.129427912772364,2.129393840778343,0.7949653638305614,6.575831923051267,6.57595314240545,73.60800358977421,5.965797635572786e-5,3.426330667014689,-3.4427942002337977,1.0,10.0,0.0,0.0,-0.13303515807774147,-2.4376114476158413,-0.06761363346156514,0.34843694083221505,-10.340223469615902,-37.030935982529314,-219.5126131677158,-8.557713028749495,-7.0762274429652905,-0.08140868144487039,4.959988611843312,-640.6662062303321,124095.51621453097,-3.203623838292654e7,1.0345772430130745e10,5.705448008919644,-785.4373567393939,152160.71094208662,-3.929199390625504e7,1.26916184399552e10,-1435.5311828862114,279830.71856007323,-7.227706251746991e7,2.335060897888764e10,514237.1690680488,-1.3291929558056748e8,4.29430021080813e10,-2.443960287712152e8,7.895856551632373e10,1.4516223881141653e11
0.8937620304724924,-3.1080479979499818,0.4553656803453715,6.600602907752795,6.012061898942143,0.012920635138745496,5.688659847481545,33.89830354835363,5.576097478828268,31.182907145617552,5.699106653289992,10.924030410161532,8.097313940721596e-7,0.008872149974541705,3067.714014672749,6.971775404153279,65.74317961647299,-7675.267496332121,1.4254525860294509e6,-3.6051865145113766e8,78.6053995595039,72.34471730980214,-8799.58167820397,1.6644104761136184e6,-4.253684334646173e8,119.85746822377804,-15191.602274555875,2.9211737104253513e6,-7.537828401974137e8,-26301.635553227956,5.136248266235335e6,-1.337108348225221e9,9.046105236434408e6,-2.374350742183659e9,-4.2205304951550035e9,0.25088911247622014,0.4796872942959401,1.0017054688677076,571849.6687110923,62562.76883652899,-0.4313343557198626,-0.7804400421453301,-0.06561097768797819,5.015993632107098,6.138351142514507,-0.1218267755214444,0.8353984780240161,1.2735729945502532,2.3822383915147163,1.976354710857902,9.128212298850186e-6,1.700116652132069,1.705040141877907,2.0371761553458176,2.0371489478011147,0.7495375174473663,6.971775404153279,6.971881872786242,78.6053995595039,5.259985442325796e-5,3.3941567405643234,-3.3001770691286447,1.0,10.0,0.0,0.0,-0.13199054015941122,-2.4525909041125873,-0.0641666916675736,0.5222804012370621,-9.377190192529195,-36.9238810445333,-217.40335638872077,-8.597217657277056,-7.050319566957836,-0.0805110502736132,4.990936060297862,-649.0075678304399,126563.46097450404,-3.2897232382170744e7,1.069609043232735e10,5.734312723964005,-795.0947398931969,155071.35314629617,-4.031585054207528e7,1.311008753400238e10,-1452.1762429158416,284976.4681295777,-7.410323879246265e7,2.4100586999854107e10,523329.3495102802,-1.361788300067931e8,4.4289351015338524e10,-2.5021348494608104e8,8.137675568326523e10,1.4950586758583487e11
0.9077691948520595,-3.0924973969383287,0.4384879376936649,6.514519285560437,5.961574667462127,0.01211747603627538,5.680311898573446,33.61869879964983,5.528411969763624,30.716448773426833,5.716643923244233,10.954101919202838,7.103024228952158e-7,0.008805479934274794,2882.7071661581545,7.387821366296514,65.88626088215184,-7737.184657432317,1.446119024443851e6,-3.680743749346368e8,83.94234787074298,72.5064620943786,-8869.196410732586,1.6879987635495893e6,-4.340915540195321e8,120.11956230686576,-15308.593525156719,2.961549753718361e6,-7.688952287182112e8,-26497.742004587904,5.205402098285579e6,-1.3633367133904936e9,9.164531503464174e6,-2.419905087483601e9,-4.299675277135461e9,0.25141427835761526,0.48551805628947275,1.0027051441088222,528825.4140261541,56853.614149655776,-0.47126429884844984,-0.7733583887736154,-0.06271053589835332,5.043437475669393,6.168219554201308,-0.14762488217219608,0.862612661143796,1.292881101230037,2.3477327577500002,1.9661012848929889,8.122846578846516e-6,1.6907706825503932,1.6992407542735128,1.9480638009849285,1.9480420631006872,0.7063165585272912,7.387821366296514,7.387914964637994,83.94234787074298,4.642539156929901e-5,3.360549196683569,-3.1611359036522444,1.0,10.0,0.0,0.0,-0.13100098467329985,-2.4676969062936887,-0.06089861864304086,0.6973912828322282,-8.4300377710481,-36.79077513113228,-215.1433521908634,-8.630552544287328,-7.022260310474806,-0.07957853490678576,5.019295900307297,-656.7520044345772,128873.95346174022,-3.370902571225293e7,1.102856323771526e10,5.760110995047561,-804.0266710640888,157789.52446783983,-4.1279482216308296e7,1.3506741414665146e10,-1467.503543712251,289768.8604706352,-7.581863572906291e7,2.48104586236904e10,531771.8770644742,-1.3923385405798462e8,4.5561480948751526e10,-2.5565292583092368e8,8.365725300492519e10,1.5359379089142252e11
0.9219399445281766,-3.0770074671875576,0.4220572098418198,6.429213345911465,5.910156246128115,0.011354352953481566,5.671097859037316,33.327241519592846,5.479884472179682,30.244654731432867,5.732705640026933,10.981376975009852,6.238370541524743e-7,0.008741333632959716,2709.5150849012184,7.825770634888271,65.98596117084247,-7788.860590379243,1.4641438170117028e6,-3.74813071162227e8,89.6519765171467,72.62014854578531,-8927.16181855877,1.7085275856659568e6,-4.418579890306567e8,120.30166451678326,-15405.615535986974,2.9965930550738126e6,-7.823227559248126e8,-26659.47049775108,5.26522229839529e6,-1.3865840938106954e9,9.266574591602264e6,-2.460170578541631e9,-4.369417721244025e9,0.25204650360571496,0.4913427509379753,1.0036555842633434,488989.84795049956,51662.1630927106,-0.5124167019630171,-0.7663003147284382,-0.05965451423633911,5.068117318120841,6.194711703763124,-0.17718834777426704,0.8899655857544161,1.3114609622831293,2.3130698220354957,1.954658949450255,7.214360630288212e-6,1.680412381614118,1.692472802536071,1.8618157943426452,1.861798427026641,0.6651298084471479,7.825770634888271,7.825852963863536,89.6519765171467,4.100345453946049e-5,3.3252835280564774,-3.0253103200001243,1.0,10.0,0.0,0.0,-0.1300548489859234,-2.4827209076879098,-0.057784618518253394,0.8738044234331859,-7.4972868223057425,-36.62899329742427,-212.71163739232264,-8.657292904676371,-6.991676183290051,-0.07860523820457468,5.044904245028901,-663.8458673057935,131008.1518391697,-3.446406472574466e7,1.1339737229453484e10,5.7825894661325705,-812.1628555547536,160291.30364266032,-4.217340316609954e7,1.3877255269498028e10,-1481.37609074802,294162.5075795087,-7.740544319491427e7,2.5472128894030075e10,539479.0197551217,-1.4205108529911393e8,4.67443357437609e10,-2.606522888361675e8,8.57721298654195e10,1.573742783112296e11
0.9355073119697694,-3.062398590743743,0.4068877189784075,6.348999670967708,5.8605015773104485,0.010666888361319035,5.661153804634445,33.03720332522248,5.433077679400593,29.79202293841256,5.746433356522194,11.004371795097443,5.523078401185586e-7,0.008682699099600419,2555.719385349187,8.261314370386266,66.03886454108152,-7827.6812085150395,1.4785303089249944e6,-3.803421659389743e8,95.42034702252214,72.68154363882525,-8970.504512111625,1.724852566590393e6,-4.4821222170063555e8,120.39670444933103,-15477.6279352736,3.0243351535987374e6,-7.932728880351641e8,-26778.322519205034,5.312326525206438e6,-1.4054718033995411e9,9.346428993737034e6,-2.492749349737412e9,-4.425588384725067e9,0.25275729031794647,0.4968503261351499,1.0045080251641756,454023.5786106758,47184.53856611785,-0.5524419801186999,-0.759620277829145,-0.056616133947868214,5.088706593487952,6.216379136099349,-0.20880846881015405,0.9158444721512375,1.3282338222498729,2.2800339119818105,1.9426755384307235,6.4358542021315e-6,1.6696387908619506,1.6851194489061654,1.7827653410060544,1.7827512990076055,0.6279598890826982,8.261314370386266,8.261387317951543,95.42034702252214,3.647606262101467e-5,3.2902138439458795,-2.8996734909873205,1.0,10.0,0.0,0.0,-0.12918886461497273,-2.4966113164800143,-0.05496522691336171,1.0415230161273925,-6.628861944123755,-36.447305493932056,-210.23754346190685,-8.676008917213935,-6.9600848742984835,-0.07764328030949696,5.066389674506439,-669.8929928996117,132842.78119631877,-3.511742163275489e7,1.1610581661180222e10,5.800517988052039,-819.0448159234517,162431.28187024753,-4.294413159948688e7,1.4198843060117855e10,-1493.004337858275,297900.4356899903,-7.876822813342111e7,2.6044695381658974e10,545997.2435169868,-1.4446032243530184e8,4.7764511017442184e10,-2.6490822071689016e8,8.758969866760602e10,1.6061117549779694e11
0.9502602178470594,-3.046751691925781,0.3909706725000042,6.263171539302305,5.805931597879292,0.009963881768697131,5.648661469465866,32.70661443618136,5.381721796842245,29.29780458129177,5.759459034048519,11.025755548393699,4.850995132883317e-7,0.008621669207589326,2400.6647097997106,8.7530808255422,66.04941564148008,-7857.811840213344,1.4908451138092966e6,-3.852621667865031e8,102.03764005475023,72.69563664638136,-9003.807702913333,1.7387345950607287e6,-4.538391244395718e8,120.4116249987348,-15532.112293106633,3.0477375369319785e6,-8.029164595426275e8,-26866.39218842058,5.35168830833693e6,-1.422003839667693e9,9.412425234205233e6,-2.521070550500667e9,-4.474049794262004e9,0.25365882582712346,0.5027631444154459,1.0053710161605989,419211.34373197146,42804.523033872836,-0.5965203167231459,-0.7524131668891684,-0.05319332529231823,5.107586658060816,6.2356500257155565,-0.24683549833484714,0.9434682973940915,1.34520905053331,2.244195957726578,1.9284837889065676,5.679750961859218e-6,1.6569700164276282,1.6761282293868593,1.7005586790367897,1.7005475058579027,0.5899169801688905,8.7530808255422,8.753144906620962,102.03764005475023,3.218282929782551e-5,3.250488325203997,-2.7677768509615395,1.0,10.0,0.0,0.0,-0.12827546175920812,-2.5108608666404724,-0.05206035795845656,1.221893572602374,-5.7131720144062115,-36.218867874183616,-207.37737282311116,-8.68835134033258,-6.922887573591788,-0.07656259552793444,5.08625640351649,-675.5935110748264,134587.95287535153,-3.574307959288296e7,1.1871411139594786e10,5.815850554469929,-825.4586498527649,164452.3352791462,-4.367831052630748e7,1.4507265845904919e10,-1503.6957542293317,301402.75745842874,-8.00590368551292e7,2.6591409303600586e10,552051.5393309903,-1.4672831306953633e8,4.873400074273935e10,-2.6888816336552423e8,8.930823583049612e10,1.636553018988786e11
0.9646847567025241,-3.0316861815598974,0.37594990009684903,6.180456165746352,5.751907629609245,0.009318352400194449,5.634344653856748,32.36538914754906,5.330984997511532,28.811712865384038,5.770216835832338,11.04287625261743,4.284186878345074e-7,0.008564399037967277,2260.2674075959885,9.252257110036489,66.0130870175812,-7874.972883347742,1.4994286124258998e6,-3.8891758321550405e8,108.86395273139298,72.65685923673158,-9022.255234619652,1.74828170582368e6,-4.579826306575757e8,120.33763220717884,-15561.006574215886,3.0635706082251715e6,-8.099459647646312e8,-26910.279302913706,5.377801456844484e6,-1.4339183409784203e9,9.455191141074697e6,-2.541222297829122e9,-4.5080396407608385e9,0.25468107436308707,0.5084682761376099,1.006150451274003,388118.8553629551,38962.03994081112,-0.6399931445194413,-0.7453901497120858,-0.04973704911867026,5.122399706225368,6.2500147845605305,-0.2875415546689026,0.9697707738104927,1.360397192750123,2.2091671470036576,1.913424458484979,5.021873583840162e-6,1.6436238541448163,1.6663130398670274,1.6238085955491879,1.6237996369234327,0.5549824766910937,9.252257110036489,9.252313672516728,108.86395273139298,2.852874515644297e-5,3.209889592443757,-2.643399921583731,1.0,10.0,0.0,0.0,-0.127391515240241,-2.523600240876502,-0.04936542748061727,1.3953827915640975,-4.84860018588302,-35.96361391828725,-204.40450984508584,-8.691967363103624,-6.883357565028723,-0.07547092108607895,5.102048632245072,-680.2427720702752,136026.30302957896,-3.6262427265262365e7,1.2089144851431736e10,5.826511002450685,-830.5979077335259,166099.9606496889,-4.4282915020038374e7,1.4763128153439253e10,-1512.0793588604517,304223.1797217635,-8.111287101755956e7,2.704192821360489e10,556860.5670700119,-1.4856251692579502e8,4.95271755481134e10,-2.7207385351953006e8,9.070342788057317e10,1.6610632500926068e11
0.9797945806399876,-3.01614461443494,0.3607525700631064,6.09489657279787,5.694534900895931,0.0086835835147182,5.6167119524981075,31.986446216906767,5.277234356553944,28.298828486513735,5.779332131436385,11.056668953297278,3.771456297046906e-7,0.008506591804684637,2124.0323383963655,9.794585366044553,65.92678646854051,-7879.924702150832,1.504690600387786e6,-3.914803962811947e8,116.40090619505645,72.56162300010406,-9026.594431454108,1.7539331203108719e6,-4.608326575503579e8,120.16775865739643,-15565.335372032692,3.072531676660631e6,-8.146744466025833e8,-26911.240781697623,5.391758929831188e6,-1.4417302191215448e9,9.476408293758025e6,-2.5540471465263495e9,-4.52892654981458e9,0.25591253841140416,0.5143640493371283,1.0068989585899297,358384.84977238264,35352.475113609005,-0.6856768150322534,-0.7380186620726817,-0.04601648726556389,5.1339579913997975,6.2601880237375624,-0.3336321551992733,0.9963615289571627,1.3746679297314601,2.1724193040607305,1.8963892761288026,4.409698975361022e-6,1.628634892644158,1.6549292415187307,1.5471036139532561,1.5470964868603396,0.5206516447191261,9.794585366044553,9.794635094043347,116.40090619505645,2.5193840895927947e-5,3.16532455959328,-2.517797612981804,1.0,10.0,0.0,0.0,-0.12645034855290455,-2.535296169462567,-0.0466805865087641,1.572985512883134,-3.9782312579460157,-35.66197894859563,-201.1012524642282,-8.686368839035236,-6.838271836478484,-0.07429154157965528,5.114647998950595,-684.0943502807029,137233.7746759655,-3.6701959700356856e7,1.2274488728935843e10,5.832985844310888,-834.7328649834897,167459.07705215726,-4.478819828748785e7,1.497879476759814e10,-1518.5765196696411,306503.1230945257,-8.198136450705965e7,2.7417629740825268e10,560658.0474634524,-1.5005081417789984e8,5.018099558833368e10,-2.7461421163219047e8,9.183906306806168e10,1.680740411764828e11
0.994249381757051,-3.001499490266926,0.3466987304112648,6.013939864048367,5.638856644986198,0.008113557914396049,5.596989121077975,31.601612371300654,5.2252123591728035,27.804285442156097,5.785951172313404,11.065810984209296,3.346854368889492e-7,0.008453055636708794,2003.1787791700103,10.331903041081066,65.79963696459187,-7872.36470752616,1.5061463777391978e6,-3.9270049801450855e8,123.98788194237127,72.41982165221846,-9016.567107988209,1.7551617641638112e6,-4.621086722102688e8,119.9192768919172,-15544.888347046714,3.073773638631475e6,-8.166322387410449e8,-26869.4271396535,5.392221836512914e6,-1.4446567106411622e9,9.474005209919387e6,-2.5582480111323714e9,-4.53457597942162e9,0.2572540337614772,0.5199272159958787,1.0075504598341496,332408.09719940973,32254.12607228629,-0.7292317643834161,-0.7309124892266581,-0.04238170769359095,5.1411740691539904,6.265182473495187,-0.3806318110577735,1.0206755451453917,1.386623244794216,2.1371639875759456,1.8788918943642272,3.889935195741903e-6,1.6133462208450002,1.6429767725056705,1.4771232688250482,1.477117527627141,0.48985626889120953,10.331903041081066,10.331947085441556,123.98788194237127,2.2408683344978987e-5,3.1205795871762136,-2.40196877101041,1.0,10.0,0.0,0.0,-0.12550850062468968,-2.544531308635266,-0.044231514580149456,1.7377693210541834,-3.1823861994866993,-35.34069997477994,-197.76178266263457,-8.671635186716381,-6.791315074692277,-0.07313171123508375,5.1228725602605465,-686.7773631480109,138091.54522275657,-3.701755003718865e7,1.2408464935328999e10,5.8346480439394135,-837.4604342616813,168394.87349095783,-4.514311522578642e7,1.5132062112027653e10,-1522.5445897049942,308014.40318908327,-8.257619252964196e7,2.7679614912469826e10,563060.0911469825,-1.5104079847015798e8,5.0627402623233376e10,-2.7624713984164226e8,9.259627987726526e10,1.6935130037634235e11
1.0099980377140068,-2.9857838855601293,0.3318992997730862,5.926607113553696,5.577295771866646,0.007531468155776832,5.5720234559703234,31.156281489186508,5.16786515159708,27.261077740230057,5.790800176470132,11.071205286099481,2.9464583247908313e-7,0.008396340869935952,1881.1293276040215,10.937672421643512,65.61384072716695,-7850.830895448757,1.5038075692224475e6,-3.926629231467129e8,132.67943642874556,72.21137570278871,-8990.28186832815,1.7519135652298613e6,-4.6188854241749483e8,119.55683818048139,-15495.930974731544,3.067072724244192e6,-8.159161050505961e8,-26777.443435754903,5.378558091156454e6,-1.442796235319257e9,9.44642733590977e6,-2.5538673841343145e9,-4.52482359542745e9,0.25890660850579694,0.5259022433240034,1.0081893897192764,306596.8748413329,29229.47246912647,-0.7761413221198871,-0.7230632264987141,-0.038366266710926855,5.144751656162956,6.265335251581387,-0.43448305486400784,1.0456873063101308,1.3976324443495054,2.0986065368773286,1.8585151175395895,3.3890504488381485e-6,1.5956626921282657,1.6287775198580077,1.4045188304166378,1.4045142812455333,0.45845349840671556,10.937672421643512,10.937711087332959,132.67943642874556,1.9760933484753042e-5,3.0693136697784524,-2.2804277256840937,1.0,10.0,0.0,0.0,-0.1244025943026362,-2.5519901958532327,-0.041683789830485096,1.9101576590909743,-2.3600467159272984,-34.95495709476779,-193.93034559894141,-8.644742621774148,-6.735572349319323,-0.07183781938351881,5.127557940224947,-688.5697114683935,138687.52751209956,-3.724103412214407e7,1.2504326970933857e10,5.8314418118330185,-839.0458477928883,168999.82721676945,-4.538253098678079e7,1.52377668463213e10,-1524.332787260416,308899.45371986995,-8.295396234446868e7,2.7852624152117233e10,564279.1507872324,-1.5162315211684048e8,5.090740200852658e10,-2.7711524580369776e8,9.30424338578613e10,1.7004744923983777e11
1.0249596337340316,-2.971079043461996,0.31831452572156405,5.8444020745317635,5.517961649529702,0.007013987895290669,5.5447440128544105,30.707674768685532,5.112767052780633,26.74103954554314,5.793124372077951,11.07191425428169,2.6172217419864436e-7,0.00834370427330955,1773.6726864651555,11.532504835990757,65.39441723561245,-7818.082504944026,1.4979135331238243e6,-3.913362507855289e8,141.35179609784566,71.96418265305485,-8951.089972292964,1.7445336185448384e6,-4.601583338824591e8,119.12877758025681,-15424.689111136671,3.053163403783703e6,-8.125446450740447e8,-26646.980471613988,5.352304720516372e6,-1.4362610422069547e9,9.396844504559347e6,-2.541250262899778e9,-4.500549939369506e9,0.26066771098932906,0.5314948048864103,1.0087292578810307,284257.96996791457,26657.6962142595,-0.8197786408137184,-0.7154592618985253,-0.034530204394406024,5.144054250863457,6.260424450534171,-0.4875150332944823,1.0678150196531477,1.4060442657463705,2.061822483344606,1.837927830984491,2.9696216633781975e-6,1.5779132043326078,1.6141704214172967,1.338930078944226,1.338926421901498,0.43057873531379937,11.532504835990757,11.532539066328876,141.35179609784566,1.7566944126029903e-5,3.01805318829197,-2.1693219372395283,1.0,10.0,0.0,0.0,-0.12324145855333213,-2.5561669580700705,-0.039370247200269076,2.0655834673914377,-1.6257707305711677,-34.55530582090191,-190.1148400821565,-8.60840834726967,-6.677915908601231,-0.07058570614345808,5.127914975010583,-689.1798072126951,138924.57046278717,-3.733571395980403e7,1.2546169490659878e10,5.823647295295034,-839.2134772721188,169171.90600890393,-4.5466213777744696e7,1.527805656389692e10,-1523.5870799743436,309001.5905513758,-8.304931440632951e7,2.790681501915924e10,564082.8862656446,-1.5169324289757758e8,5.097147957386545e10,-2.7705427489915454e8,9.309616946100275e10,1.700304547783038e11
1.0405126920654326,-2.956018708732209,0.3046682071036109,5.759697399308294,5.455460426274074,0.006510733936962046,5.512592483723796,30.215433677274337,5.0549143368823515,26.196964920114688,5.7932085371595265,11.0681391812335,2.319888834183464e-7,0.008289964828582587,1669.9779287703186,12.170378999257847,65.12533457151561,-7772.105195827012,1.4881840341286836e6,-3.886811893329804e8,150.79842221089595,71.6600964982225,-8896.522572436837,1.7326477563080057e6,-4.568565897890368e8,118.603418990627,-15326.561306410842,3.0313000167945134e6,-8.063812936079229e8,-26469.408853923083,5.311986213339937e6,-1.424759601823907e9,9.322354968951738e6,-2.519789991165912e9,-4.460515570093642e9,0.26270025943513525,0.5372207899983524,1.0092230203911299,263076.0778917102,24260.88131137801,-0.8637323486897825,-0.7073604508455759,-0.030557939574487228,5.139199048094733,6.250226214393644,-0.5437631549282069,1.0889342933291637,1.4125987226682728,2.0234356206394994,1.8153186777984869,2.58553221231307e-6,1.5585389380733297,1.5978684995694536,1.2741194422426367,1.2741165190460026,0.40350794642898735,12.170378999257847,12.170409215965147,150.79842221089595,1.5571680858839374e-5,2.962041380377549,-2.0582080470175006,1.0,10.0,0.0,0.0,-0.12188577440454672,-2.5571228462785767,-0.03706767589567394,2.217018402840486,-0.9147694876461998,-34.10760071055735,-185.98331844958702,-8.559274825032153,-6.612900138992916,-0.06926864191825136,5.124149230471309,-688.7018922401601,138834.62566103548,-3.731354822465378e7,1.2539054082839687e10,5.810818866172978,-838.0270608894998,168939.9353555311,-4.5406053286956295e7,1.5258212919804304e10,-1520.3316656608458,308355.16357329866,-8.28791218954234e7,2.7850237176669277e10,562501.164400747,-1.5127318160493046e8,5.083149859769648e10,-2.760888546647053e8,9.277403578908014e10,1.6932126574252545e11
1.0565850470539584,-2.9406902198519558,0.2910646273662841,5.672972230573039,5.390092177115673,0.006025863417796663,5.4752920280582495,29.680443386526925,4.994609280721138,25.632029132679794,5.79085554176987,11.059519856831171,2.0536100367052546e-7,0.008235178234987484,1570.659830603158,12.849878348275464,64.80736986628268,-7712.800035721151,1.4745407268348713e6,-3.846596765308988e8,161.02328272460156,71.29983380998345,-8826.456905844732,1.7161663163142481e6,-4.519399211647978e8,117.98192861521174,-15201.332069515738,3.0013304116101097e6,-7.973522982418201e8,-26244.36959088813,5.257347597736219e6,-1.408167464433765e9,9.22253687426848e6,-2.4892781032647433e9,-4.404374056105936e9,0.2650185462339349,0.5430426474131083,1.0096635913286605,243163.42925418922,22046.94672094915,-0.9071532346831214,-0.6987441041773282,-0.026511926620328703,5.129927437734917,6.234450054037421,-0.602150012442245,1.10856398093702,1.4169827245103384,1.9836427936391205,1.7907482603589635,2.2381063579662917e-6,1.5376064536039413,1.5798837840764743,1.2106249924318344,1.2106226657594408,0.3774551033254076,12.849878348275464,12.849904966088506,161.02328272460156,1.3773155041197932e-5,2.901219949386203,-1.9479765028229412,1.0,10.0,0.0,0.0,-0.12029195185246414,-2.5541355106123094,-0.03479158407556514,2.361126261798425,-0.2396250765412256,-33.613241425716495,-181.55885574211925,-8.496248485719326,-6.540119783455074,-0.06790115324250492,5.1159857482967315,-687.0534104002612,138391.85783128822,-3.7165124064696856e7,1.2478990674970043e10,5.792771555709333,-835.3908459875652,168273.70580216637,-4.519099883404413e7,1.5173539553434444e10,-1514.4033698340486,306907.3304592883,-8.242396693637948e7,2.767461475978968e10,559441.910115493,-1.50328935186923e8,5.047291013886664e10,-2.741594919934987e8,9.205051378689603e10,1.6787522629789948e11
1.0728783103960058,-2.925387226965041,0.27778415343984236,5.585940938246944,5.3231600021778664,0.0055689057435744415,5.433353368604507,29.11321059716189,4.933067911624547,25.057953093715714,5.78603177679819,11.04607318812021,1.8198249542327797e-7,0.00818012739486027,1477.3990728871584,13.55908119745693,64.44821913754942,-7641.645540938401,1.457330941096717e6,-3.7937628002789223e8,171.86754034233385,70.89201206604012,-8742.62176721081,1.6955062028699592e6,-4.455358955195037e8,117.27908397386203,-15052.063661523067,2.9640089258267884e6,-7.856916781221652e8,-25977.3266668123,5.189759460385153e6,-1.386914858155291e9,9.099888592442246e6,-2.450506821659452e9,-4.333585973716997e9,0.26759322857499457,0.5488438852586847,1.010041186957182,224826.81021555932,20043.902025872863,-0.9485897335881793,-0.6897208921015263,-0.022516416890358368,5.1163554040557555,6.213332625936341,-0.6605931710475151,1.1260392907979584,1.4189439549898095,1.9432349686666435,1.7647032221091012,1.931400647684037e-6,1.5155379876347939,1.5605519476406096,1.149735346761724,1.1497334943659518,0.3529170943611709,13.55908119745693,13.559104654352419,171.86754034233385,1.2184879552680331e-5,2.836577015763862,-1.8409114522191734,1.0,10.0,0.0,0.0,-0.1184467176209272,-2.546698507729664,-0.03258675007198539,2.492941084904761,0.38001016749191496,-33.08282849380274,-176.94010938090167,-8.419755977611288,-6.460489253506012,-0.06651980818311161,5.103506999196897,-684.2423702677817,137597.83579863503,-3.689100586785653e7,1.2366273104828587e10,5.769867893109945,-831.329355156038,167178.4274962276,-4.482270958088325e7,1.5024747681765106e10,-1505.8756005626594,304673.6592548648,-8.168866213720632e7,2.7381895053441437e10,554944.6214608015,-1.488725644872288e8,4.99004622761488e10,-2.7129420279965985e8,9.093645977695662e10,1.6571616424894492e11
1.088997711687833,-2.910474530902131,0.2651472395005585,5.500801886395684,5.25645960766316,0.00514927022214241,5.387987273559652,28.530564293584423,4.8719378434236695,24.490326770173883,5.7789670417683405,11.028352019963407,1.6190168563426816e-7,0.00812589697726016,1391.847066124315,14.280079618626008,64.06120620490012,-7561.626946535839,1.4373462127417973e6,-3.730923578393939e8,183.0671941605811,70.45174146234585,-8648.507232407641,1.6716081968680308e6,-4.3795801818345565e8,116.52082604771253,-14884.915113376048,2.9210179776303084e6,-7.719644940638937e8,-25679.19741115563,5.112238726348864e6,-1.3620218879467552e9,8.959832284819055e6,-2.405320258962415e9,-4.251488971804494e9,0.2703580004244833,0.5544815660328793,1.0103501526664254,208337.09299519175,18273.54579206788,-0.9865645947997945,-0.6804879714504011,-0.01871143900784301,5.09908866513465,6.187741358893755,-0.7166905827477468,1.140827658625839,1.4184641141234846,1.9032729339833447,1.7379437929435535,1.667786408293004e-6,1.4929750208586914,1.540435943624894,1.0928113370755266,1.0928098535483912,0.33038124713682865,14.280079618626008,14.280100361860544,183.0671941605811,1.0813886359050778e-5,2.7698247201825508,-1.7395681804029486,1.0,10.0,0.0,0.0,-0.11637331160417055,-2.534794698179259,-0.030504097055172458,2.608072306251509,0.9270145233372162,-32.533218027209955,-172.26876028444246,-8.331932621263377,-6.375999407110937,-0.06517004598198245,5.08728068762602,-680.4074612314779,136494.15612039098,-3.650632323445764e7,1.2207408650161373e10,5.743065535433352,-826.0306521597233,165708.88988236565,-4.432079060437408e7,1.48201798273408e10,-1495.1261008176743,301761.7684128223,-8.071117180041505e7,2.6988079571589645e10,549219.4671215396,-1.469773460185535e8,4.9144778564999664e10,-2.6763398435100842e8,8.94903550617761e10,1.6295553541353766e11
1.1046168183709613,-2.8962337694281515,0.25337757291704444,5.419330457600981,5.191562597904051,0.004771820775398033,5.340646089804068,27.949234213218887,4.812640062754121,23.94239633708751,5.77008808632732,11.007272402212648,1.4491537433437304e-7,0.008073369051029204,1314.778176617283,14.99624669460025,63.66068957510867,-7476.24792542864,1.4155665110940041e6,-3.66142839900316e8,194.36143125041602,69.99541087047062,-8548.205236028667,1.6456317232859929e6,-4.296055114771874e8,115.73528467853099,-14707.088119289629,2.8744199725872655e6,-7.56885505689034e8,-25362.696537576496,5.028461872474288e6,-1.334769962404019e9,8.80893341368499e6,-2.356018355725405e9,-4.162215315661761e9,0.27323561863303725,0.5598458185143684,1.0105923433661586,193772.21696716273,16735.61750126073,-1.020126848466448,-0.6712450194808584,-0.015201000789446025,5.079033450979331,6.158892801683068,-0.7685692404094145,1.152741627007595,1.4157814250282026,1.864659270096839,1.7112143219613898,1.4456942837415497e-6,1.4705336963736735,1.5201128569918052,1.0406801325902948,1.0406789322221341,0.31009252065171217,14.99624669460025,14.996265145425571,194.36143125041602,9.649600752258836e-6,2.7027271667360475,-1.6456770307065585,1.0,10.0,0.0,0.0,-0.11411985992373655,-2.5188923558243026,-0.028578220084472722,2.7044132617144845,1.3939226604834523,-31.981288896958567,-167.67599804514734,-8.235846425562773,-6.288929451340372,-0.06388911341853619,5.068184781527513,-675.7764180563602,135150.0577504988,-3.603627600646505e7,1.2013181578212395e10,5.713602619341476,-819.7882078586592,163952.81053089487,-4.371687810690554e7,1.4573297448967712e10,-1482.7174951124373,298338.0553080552,-7.95510051402531e7,2.651835411882447e10,542581.3714613154,-1.4475511133251864e8,4.825295246992501e10,-2.633887723560248e8,8.780019801236678e10,1.597576604137272e11
1.1237581097447402,-2.879053750095813,0.23959198802729986,5.321062258481399,5.11197389792356,0.004346173002609733,5.27863678101917,27.22016258111886,4.740145748494427,23.27642454424048,5.756711696809274,10.976661065489298,1.269156373530808e-7,0.008008787811316555,1227.4600488599367,15.89623308016757,63.14200753029524,-7362.933797406279,1.3862050917861988e6,-3.566807422635339e8,208.7872065987019,69.40361052810842,-8415.20766737548,1.610685139531526e6,-4.1826298892888695e8,114.71694512185495,-14471.626559801838,2.8118727044400205e6,-7.364635770966775e8,-24944.34774196152,4.916278897256089e6,-1.2979614041711113e9,8.607370652294511e6,-2.289607985510168e9,-4.042289367699167e9,0.2770127494128758,0.5662842854230871,1.010819327147734,177623.49805425925,15060.399748670769,-1.0565247876933648,-0.659532401880358,-0.011178569844516824,5.050493576170132,6.118737618533725,-0.8278050523443548,1.1641190960830687,1.4096890610270671,1.8176407729799446,1.6776008235545727,1.2126218652430532e-6,1.4424300661172105,1.4942650725005344,0.9806844013380841,0.980683471082148,0.28716519159110293,15.89623308016757,15.896249107583829,208.7872065987019,8.411899797678135e-6,2.617722867796412,-1.5363565482600192,1.0,10.0,0.0,0.0,-0.11103332780707809,-2.493646914403528,-0.026341049256704337,2.801627653655194,1.8827090915263107,-31.285167503955748,-162.00274635435636,-8.10443669885408,-6.1757498752483695,-0.062369850487052056,5.040743431211513,-669.0093325197703,133178.26864271026,-3.534650101626694e7,1.1728611368871277e10,5.673470044433951,-810.8220092391757,161409.8578917411,-4.283992324733679e7,1.4214757888254498e10,-1465.1573676223898,293436.68799526605,-7.788230193293527e7,2.5841737043943226e10,533174.1996753196,-1.415864519701757e8,4.697796701664499e10,-2.573835862088276e8,8.540078071050412e10,1.5524750375190515e11
1.1399354526580803,-2.8647606332259548,0.22848830901509407,5.239536535695543,5.044922623828389,0.0040162549590132,5.223319568020454,26.594811243272254,4.679252271122889,22.720608823198717,5.743482662771101,10.947122285422372,1.1376237372705768e-7,0.007953866022956502,1159.2506743614372,16.674927365577012,62.684999772866675,-7261.258336396963,1.3595809921220974e6,-3.4805054686005884e8,221.47195599327546,68.88154538273481,-8295.954261034882,1.5790472025971091e6,-4.07938479179957e8,113.81888877135236,-14260.729605807552,2.7553467254726305e6,-7.179130735988994e8,-24570.15925096405,4.81508494299768e6,-1.26459600463328e9,8.42590751511522e6,-2.22953753606208e9,-3.9340444537064033e9,0.2804041348789436,0.5716071458392,1.010957041664344,165284.80131824967,13802.891298037353,-1.0830183130543523,-0.6493301446700701,-0.008044706274012398,5.023415030671513,6.081241768325693,-0.8734625311320801,1.1710360014489885,1.4023131046563613,1.77829928667147,1.6486487113235069,1.0448685509465377e-6,1.418312817694693,1.4717670399193752,0.9331750517327219,0.9331742987285875,0.26933627558016243,16.674927365577012,16.674941627965755,221.47195599327546,7.505493788639688e-6,2.54398100721926,-1.4488656775305868,1.0,10.0,0.0,0.0,-0.10816154177006669,-2.4675909596573278,-0.024555812279042393,2.865991039099609,2.2268462013711248,-30.68521458712416,-157.20613745106422,-7.982814545224551,-6.075113894566522,-0.06113979364594081,5.014520190054652,-662.4769293634039,131273.30906246067,-3.4681266952447034e7,1.1455000619025768e10,5.636664020657548,-802.2693857635046,158974.97898917628,-4.2000276074257486e7,1.387212646800924e10,-1448.5850707812085,288781.3512358021,-7.629525957034905e7,2.519884329384443e10,524304.1398554808,-1.3859149209187627e8,4.577302548551424e10,-2.5174026355460602e8,8.314465084396172e10,1.510269938468369e11
1.157503416411809,-2.8494668150364153,0.21699438230628626,5.152760045581391,4.972602283966216,0.0036869076816438227,5.160801300182247,25.911497166210367,4.613742958690604,22.126598792846863,5.727366085838999,10.91172660825258,1.0129089451081278e-7,0.007893734434560705,1090.4579332747978,17.53809064849317,62.17467454121904,-7146.293897603889,1.329288420969969e6,-3.3820538598276395e8,235.74675266128608,68.29800181583266,-8161.1861518421165,1.543093627610039e6,-3.961784013609842e8,112.8153326192807,-14022.5949854886,2.691196291106607e6,-6.968165365050042e8,-24148.091206534118,4.70040608149259e6,-1.226712134918295e9,8.220572656228451e6,-2.1614434540155883e9,-3.811544230131089e9,0.28427492029631607,0.5772627545295954,1.011056301312089,153098.98611076406,12581.207002419213,-1.107254207327402,-0.6379751635460554,-0.004935854523040505,4.991421592641329,6.037439589104233,-0.9179480189889946,1.175868325905613,1.3922123955971748,1.73612663437654,1.6168473258370217,8.888451129217164e-7,1.3919010205544133,1.4468257302137886,0.8847386132364061,0.884738012113113,0.2514624028201207,17.53809064849317,17.538103243949973,235.74675266128608,6.64523416450883e-6,2.462502529465723,-1.3588951380230472,1.0,10.0,0.0,0.0,-0.10479766156734782,-2.4347563427575016,-0.022726397693596502,2.9179872031570286,2.5332477166466165,-30.027087621246203,-152.03176280769136,-7.841210603194998,-5.961394550379315,-0.0598692608525401,4.983374837064245,-654.6756614749005,129001.20649332785,-3.3890273490612015e7,1.113096295509267e10,5.594294720923388,-792.1398330168659,156088.85606088396,-4.100694343279366e7,1.346808853675879e10,-1429.10644810942,283294.6532323047,-7.442661867256445e7,2.4443820005204445e10,513904.57028233865,-1.3508076100332355e8,4.4363386954197136e10,-2.4515270373470283e8,8.051494796995053e10,1.461249205642359e11
1.1758860544541836,-2.833710321242867,0.20558993159937297,5.064102668710237,4.8977667965376765,0.0033723668558382092,5.093305647659548,25.197400545125028,4.546123976361369,21.518042816202353,5.708826433155778,10.871535568849838,8.996472037385092e-8,0.00783016605581156,1023.8508602428858,18.45949676393048,61.63036751616281,-7022.524243286366,1.2965561375131616e6,-3.275620694364238e8,251.22655712995274,67.67505403471723,-8016.165133065165,1.5042861008666197e6,-3.834819957801849e8,111.74426173224091,-13766.53463859662,2.622035884841648e6,-6.740720886266954e8,-23694.679611915886,4.576928557556706e6,-1.1859272952984805e9,7.999780436740657e6,-2.0882417787630358e9,-3.6800505074876337e9,0.2885119679443849,0.5830399460514655,1.0111106798703977,141559.05122036915,11443.878556479543,-1.1275938739427287,-0.6258432813576654,-0.0020197960461678715,4.955579197910671,5.988822237398288,-0.9584926738267738,1.1781233851996786,1.3795792417382344,1.6927605432400885,1.5833857386661854,7.506891662823338e-7,1.3641843841310022,1.4203431822453658,0.8373984525719893,0.8373979753755176,0.23429395755472002,18.45949676393048,18.45950785304804,251.22655712995274,5.8640262885311385e-6,2.3763582111655506,-1.270303751066935,1.0,10.0,0.0,0.0,-0.10104612271991593,-2.395856538946928,-0.020933427756902698,2.9535580539034627,2.7848027811822362,-29.33666227540133,-146.69218068420673,-7.68414949785843,-5.8383771913206655,-0.05862000044730853,4.948327820734281,-645.8723888576176,126444.65347774609,-3.300416198282552e7,1.0769818666577023e10,5.547905801913192,-780.7859565666176,152857.8878938624,-3.989879066118251e7,1.3019386498182718e10,-1407.4115370494565,277181.273270675,-7.235018075596353e7,2.360819288561966e10,502367.7193936153,-1.3119414629619926e8,4.2808340587525e10,-2.3788559538856518e8,7.762304954419649e10,1.4075029129093634e11
1.1930255737500082,-2.8192396941633535,0.1955209722812115,4.983569723337313,4.8290115086357845,0.0031048059000297326,5.029053102493373,24.537225918564125,4.4841358090879995,20.96452202046415,5.69025156719282,10.831658614085175,8.075853392044694e-8,0.007770237865740563,966.2695161318965,19.334150855269097,61.11783260000702,-6905.267782807182,1.2655064423153652e6,-3.174789684320227e8,266.14597315418223,67.08804281647126,-7878.832434096762,1.4675068874472007e6,-3.7146750130194116e8,110.73518516665932,-13524.203636032425,2.5565560489437007e6,-6.525746061228992e8,-23265.922012583134,4.460148362756459e6,-1.1474251000869105e9,7.791201701141216e6,-2.0192225791692715e9,-3.5562262836169395e9,0.29261239939099,0.5882959083933635,1.011121798724712,131796.50061190655,10497.45866180283,-1.1420861447094435,-0.6143629181012218,0.00039003342518089085,4.920444173438961,5.9415078716238305,-0.9906747083916052,1.1778526994079914,1.3661588485688079,1.6531566722726543,1.5522062140728234,6.416553902685594e-7,1.3384139413377172,1.3954616382634728,0.7961721228331665,0.7961717363175932,0.21958941723807424,19.334150855269097,19.33416072684221,266.14597315418223,5.229755147004416e-6,2.2958528463497427,-1.1927285804764356,1.0,10.0,0.0,0.0,-0.09738039668339024,-2.3559638737805386,-0.019372272868304223,2.9707608974539443,2.962146507067286,-28.69599868875373,-141.81210713721674,-7.531206114428647,-5.720882613185395,-0.05753355349366023,4.913850406564423,-637.2075687132863,123938.39361010332,-3.2140000928378336e7,1.0419652169553267e10,5.503294962269798,-769.6688751747632,149703.0639671078,-3.882164297428503e7,1.2585560600068247e10,-1386.2752792112822,271234.1670978359,-7.033816614528821e7,2.2802484166967445e10,491183.7171262227,-1.2743937093680918e8,4.131292127256863e10,-2.308850540891295e8,7.484911429085577e10,1.3560759087819382e11
1.21139529745924,-2.803959439902677,0.18532018129597316,4.899677684620953,4.756649832335418,0.0028434603985039845,4.959377677195729,23.84026460784107,4.419023821248932,20.38786604562024,5.669227924254155,10.786864895403971,7.212930753565947e-8,0.007705270754192911,908.977963467709,20.286962418151433,60.56734679492646,-6778.878857010613,1.2320572752766635e6,-3.066460607168906e8,282.6417696218324,66.45718609649421,-7730.85955422793,1.4279171167425402e6,-3.5857240591962796e8,109.65093663421088,-13263.245160998289,2.486134637522222e6,-6.29525349460491e8,-22804.531618747806,4.334674119415857e6,-1.1061875544683208e9,7.567319028209879e6,-1.9453805500950327e9,-3.4238970728462925e9,0.2971435481253782,0.5937888865558464,1.0110974791242309,122286.895132245,9590.208591359766,-1.153101760826226,-0.6019492825893296,0.002652225587315506,4.881413369241159,5.889251588450184,-1.0192503651955054,1.175269499194933,1.3502987009428158,1.6117195755294327,1.5189966636162322,5.428112317663053e-7,1.3110134358847887,1.368756607479732,0.7549257103623466,0.7549254004987662,0.2051116873213338,20.286962418151433,20.286971155513,282.6417696218324,4.63649284298648e-6,2.2100250846928846,-1.1148404866336836,1.0,10.0,0.0,0.0,-0.09332447147542239,-2.3099830387184137,-0.017815320014607804,2.9738680556984494,3.0983691338227084,-28.01708940485191,-136.71393746194565,-7.362144030647529,-5.592959869309144,-0.05645525982783699,4.875437807235757,-627.5652825920286,121163.14960679572,-3.1188739747214243e7,1.003664124583795e10,5.454544231424783,-757.3496846711198,146220.97147969605,-3.7639144178262755e7,1.2112167555635826e10,-1362.9493360311972,264690.2068596157,-6.813511215270166e7,2.19253095184764e10,478912.7731806579,-1.2333834502540469e8,3.9688473680497604e10,-2.232573044406731e8,7.184232963356099e10,1.300448795515058e11
1.2304392426411679,-2.788361060079145,0.17537136751298954,4.815470554166332,4.683303778942616,0.0025980172449386273,4.886862662052887,23.13352234304913,4.353145816308603,19.80965636170642,5.646487754614605,10.738718009409768,6.433831754864047e-8,0.007637111252221516,853.9958562649743,21.29017686939027,59.999359998006675,-6648.259791912457,1.1975626161504264e6,-2.955195510204985e8,300.27762569784534,65.80593310968354,-7577.991438508776,1.387120915503959e6,-3.453402520674094e8,108.53182882098467,-12993.800160448136,2.41362782914285e6,-6.05896738086984e8,-22328.45402366897,4.205599849601394e6,-1.0639559750217452e9,7.337230489456697e6,-1.8698365437353954e9,-3.288660513496117e9,0.30196389214640373,0.5993306529560279,1.0110389805128988,113357.88913740207,8752.237668650063,-1.159979723644334,-0.5890403523102098,0.00466655035986791,4.839912331178676,5.83396422342019,-1.0427103109406801,1.1703751261238733,1.332544392971948,1.569974115539213,1.4849768620225887,4.5698199364184936e-7,1.2829846452429292,1.3411951397065764,0.7151766889731765,0.7151764412618767,0.19138510375625814,21.29017686939027,21.290184589906023,300.27762569784534,4.102574504959428e-6,2.122206358757449,-1.039654495905319,1.0,10.0,0.0,0.0,-0.08903888127152709,-2.2595306273471,-0.01632465015623591,2.962455979024064,3.189046320618963,-27.32582883352547,-131.59637908419035,-7.183192909965117,-5.459232573057649,-0.05543133210612437,4.8344888838464755,-617.3139098795726,118230.16189135634,-3.0190243211705763e7,9.63750150739916e9,5.403476900624478,-744.300017000895,142551.43655411148,-3.640092173133403e7,1.161989057601239e10,-1338.3288260474578,257812.63882255187,-6.583360905916038e7,2.101503562598226e10,466049.36685217323,-1.1906366923200513e8,3.800612585886221e10,-2.1532381708589366e8,6.873448895252707e10,1.2430623087298264e11
1.2489118096492464,-2.773459653671084,0.16630793382946707,4.736560428890684,4.61396126488844,0.0023825679701529267,4.816775100317971,22.46672302891102,4.290962450012132,19.26893939764004,5.623759173518636,10.690837371027401,5.773975489722106e-8,0.007570235444733613,804.5794573688312,22.27701108935558,59.45432997558549,-6522.935576374167,1.1645789276730637e6,-2.849334902162696e8,317.88682351198366,65.18073665889509,-7431.3730859253,1.3481389396348528e6,-3.3276162688705564e8,107.4576678658407,-12735.50184075508,2.3443983659635913e6,-5.834551796672803e8,-21872.35005187992,4.082460565456484e6,-1.0238828560053432e9,7.11791085809491e6,-1.7982211578066435e9,-3.1605803931806393e9,0.3067343976456168,0.60455860386099,1.0109555374999162,105502.22512502424,8026.736927717695,-1.1626792929622485,-0.5765560384881164,0.006323071985666722,4.79905351653002,5.779755616912397,-1.0598968572582224,1.1637593534269797,1.3143269328685165,1.5307457799842143,1.452528941659351,3.873178426855082e-7,1.256279676933386,1.3147243812374632,0.6793542848213937,0.6793540844401337,0.17920785876190337,22.27701108935558,22.27701795511246,317.88682351198366,3.6522320295074993e-6,2.038724788766763,-0.9719206159772155,1.0,10.0,0.0,0.0,-0.08485757894649683,-2.208597791292502,-0.014994165475986889,2.939289123643537,3.2357769166836965,-26.67083998400805,-126.81286899391351,-7.007803750422133,-5.32942927588249,-0.05452726425293936,4.794086437597289,-607.2381900451658,115366.39736459106,-2.9222413883596715e7,9.253563419803568e9,5.3538490750943035,-731.5130397093051,138977.17815956037,-3.520322200768634e7,1.1147241069036516e10,-1314.276836628736,251129.13691169134,-6.361190719596189e7,2.014263994492552e10,453576.5112819077,-1.149452624132567e8,3.639663597489375e10,-2.0769482867302853e8,6.576638570876613e10,1.1883489887450107e11
1.2662997130123212,-2.7596332377144157,0.15828254244987564,4.664817729991512,4.550432436528819,0.0021983134559857244,4.7514247671077445,21.85820548770983,4.234067452774594,18.778702829515144,5.60195760840867,10.645088482474367,5.2268832129537214e-8,0.007506641998026884,761.2890443290524,23.217171432699125,58.94897649530776,-6406.901119303007,1.1341680337957314e6,-2.752265283079168e8,334.8988216460007,64.600863229874,-7295.668785029734,1.3122200005076672e6,-3.2123633354152435e8,106.4615171013817,-12496.540298641119,2.2806518928722586e6,-5.629091078976332e8,-21450.62002758644,3.9691559574072617e6,-9.872242399362284e8,6.916261030205525e6,-1.7327624939958894e9,-3.0436109982548094e9,0.3112896980980544,0.6093484012650856,1.0108574420444472,98755.33523999059,7412.873260569541,-1.1620640316890165,-0.564899872630476,0.007639144234982055,4.760361278593949,5.728589577750555,-1.0715137337111582,1.1560971166722303,1.2965092479533473,1.4950130491511353,1.4225939787942954,3.320128263567279e-7,1.2316609440640893,1.2901529940396355,0.6479274084426745,0.6479272435689655,0.16867872879757098,23.217171432699125,23.21717759508744,334.8988216460007,3.2805935624554726e-6,1.9621009584518228,-0.9126261356372096,1.0,10.0,0.0,0.0,-0.08094288733145535,-2.1594502171317393,-0.01384084124047534,2.9084299253791612,3.2491857930254735,-26.070550825515244,-122.48320839163361,-6.84248976825587,-5.207954720458062,-0.05375309396263557,4.755759528635204,-597.723323362582,112680.25339087102,-2.8321239371241167e7,8.898769037026913e9,5.30736008251484,-719.467751532576,135631.31084999378,-3.4089947690225735e7,1.0711155184649494e10,-1291.6758441713255,244884.72481052886,-6.1550306839759015e7,1.9338971492238647e10,441944.54144791374,-1.1112993223834807e8,3.4916176917537994e10,-2.0063860258911833e8,6.304027068030412e10,1.1381694593767323e11
1.2888987639405158,-2.7419440911292554,0.14854803774944753,4.575263596195743,4.4705183073416,0.0019830908564592684,4.667888139184654,21.097489398129863,4.162587657914778,18.16913273643683,5.573294015989498,10.585151743148138,4.6073324099667636e-8,0.0074231414286734,709.2834521374034,24.45389052989529,58.30611201654633,-6259.709201623018,1.0958039777464631e6,-2.630631858287855e8,357.6191861940483,63.862992314821035,-7123.589190755189,1.2669369451197614e6,-3.068059281270068e8,105.19412967880885,-12193.673085064307,2.20034336958253e6,-5.372051837255627e8,-20916.409435267135,3.826520747074323e6,-9.414015314465164e8,6.662611208079684e6,-1.651010854340363e9,-2.8976563689373136e9,0.3172756753043625,0.6153868622739217,1.0107076291323391,90820.25431310394,6702.424882285715,-1.1573365127757147,-0.5499713899163761,0.009036529092944397,4.710136786883895,5.662376104698344,-1.080757287317798,1.144414952943828,1.2726898629562553,1.4503513126769019,1.3847033000560909,2.724747081218701e-7,1.2005154573215697,1.258853435666012,0.6101546289735247,0.6101545001846236,0.1562179842143445,24.45389052989529,24.45389590260808,357.6191861940483,2.862222897973149e-6,1.8658616217247168,-0.8416685751923293,1.0,10.0,0.0,0.0,-0.07594170548451998,-2.094640905026365,-0.012476958408537684,2.8578328301638556,3.2312929701310726,-25.316422752172397,-117.11614610921472,-6.629166973953717,-5.052143940870529,-0.05285141633173804,4.705927853888781,-585.424464529646,109235.56618103433,-2.7175306498126827e7,8.451515306301073e9,5.247645842637484,-703.9348263556618,131348.91743454747,-3.2676727977794014e7,1.0162283223677856e10,-1262.5994372506505,236907.42896660045,-5.89376249427111e7,1.8329000154762962e10,427111.3313656247,-1.0630261736366194e8,3.3058484714790176e10,-1.9172499616799015e8,5.9624589750418785e10,1.0753888975382925e11
1.3080800029472366,-2.7271718580566957,0.14086828196932596,4.502504860114001,4.405115752228448,0.0018197456115704553,4.598578473742558,20.479957197239926,4.104152777247515,17.67624223056725,5.548875095288791,10.534243611120655,4.150779187224233e-8,0.007351608753597221,668.5860968672403,25.51541128536811,57.77473993572197,-6138.5276597826305,1.064423475163204e6,-2.5318891232453123e8,377.42413513863244,63.25295457060504,-6981.972579884461,1.229920943665099e6,-2.9510037412936133e8,104.14646072931018,-11944.544521205811,2.1347421498798146e6,-5.163716970719405e8,-20477.232640009803,3.7100933423391976e6,-9.042922350375408e8,6.45572758586475e6,-1.5848610127216249e9,-2.779658951616581e9,0.322391453738045,0.6203499887032823,1.0105653206729477,84742.33284195377,6167.132919578735,-1.150398363442744,-0.5375595699792828,0.009979855902707026,4.667859808446156,5.606789992513502,-1.0840972949582925,1.1332632916568797,1.2521263880762004,1.414044283206487,1.3535343422825172,2.3098085852933446e-7,1.174902066994309,1.2329474711262625,0.5806062505028918,0.5806061454810097,0.14662172316022928,25.51541128536811,25.51541608157187,377.42413513863244,2.556051054042326e-6,1.7874867492250046,-0.7865183451124037,1.0,10.0,0.0,0.0,-0.07181454586378877,-2.0394407656684717,-0.011431016555762012,2.8077109650300587,3.1918067160070565,-24.700982292765907,-112.79493847869361,-6.450855304261681,-4.922512095878276,-0.052171823205834,4.66392128327433,-575.1267309779495,106376.01359990374,-2.623259926645598e7,8.086972157421071e9,5.197858141374446,-690.956962897603,127800.30371216033,-3.151599270315867e7,9.715574104839863e9,-1238.3574521113046,230308.47758376566,-5.679508098884536e7,1.7508212785022957e10,414861.55426339776,-1.0235002422601265e8,3.1550930403053123e10,-1.8443753428924608e8,5.685661224442067e10,1.0245841434746541e11
1.3246891430647156,-2.7145544506485657,0.1346244700587375,4.441877257749079,4.350307304118445,0.0016911713773819627,4.53994076384932,19.96661009028601,4.055222556847454,17.267404249958812,5.527786839031542,10.490371938521474,3.7995379697858304e-8,0.007289252358818359,635.6795251923994,26.442504916887692,57.326212767984245,-6036.655477210393,1.0382010770269906e6,-2.4499350528034133e8,394.9454115518538,62.73795516344265,-6862.96076848442,1.1990058148900114e6,-2.853912150002211e8,103.26211148637951,-11735.26747685827,2.0799843763678484e6,-4.9910272592467123e8,-20108.478232395762,3.6129691728858505e6,-8.735528986880791e8,6.283253111502326e6,-1.5301038799147627e9,-2.682052589169633e9,0.3268324887417057,0.6245303741283272,1.010433733301472,79913.69158185218,5747.646384961016,-1.1426009219196822,-0.5270416277699215,0.010641092687220369,4.631687029782924,5.559323018914581,-1.0841344517639393,1.122881875131239,1.2342131855601113,1.3837928982446561,1.3273267998375233,2.0059182507036028e-7,1.1533666202232113,1.2110582898871718,0.556735507149491,0.5567354187726811,0.13896860856315035,26.442504916887692,26.442509273150133,394.9454115518538,2.322006117817202e-6,1.722245763218916,-0.7422734064936252,1.0,10.0,0.0,0.0,-0.0683511631504532,-1.991892155050875,-0.010602012816626599,2.7603531246677555,3.14397488876567,-24.186997306467056,-109.22636223950595,-6.299313107390214,-4.812661278969112,-0.05164155594455773,4.627942621015848,-566.3612917490475,103960.21084346098,-2.544241890402777e7,7.783849666205832e9,5.15556117812505,-679.9278607925942,124806.46027479586,-3.0544263919328045e7,9.344558229110634e9,-1217.7883049688994,224748.56861357455,-5.5003595323705226e7,1.6827282274798334e10,404553.8389063033,-9.904901690473789e7,3.03016610783449e10,-1.783585595715772e8,5.456541595995734e10,9.825767265611835e10
1.3475545467749328,-2.697440770590871,0.1266057644286316,4.361930593372,4.2776221108774495,0.0015316682924631638,4.461515122980132,19.292444951753367,3.990380336058287,16.731220281491062,5.498992725093136,10.430584689147556,3.373620859611564e-8,0.007202895276618293,593.6194130473581,27.729623060970948,56.72735005187574,-5901.323311199615,1.0036073855061837e6,-2.3426461834049e8,419.61066180877305,62.050270183648834,-6704.916771645402,1.1582442358516343e6,-2.726890976041957e8,102.08137576091261,-11457.476316908133,2.0078296716096418e6,-4.76525949607689e8,-19619.23833178637,3.4850689931017174e6,-8.333938666864357e8,6.056275969788931e6,-1.4586187823413367e9,-2.554722064084787e9,0.33294431818639164,0.6301126150829008,1.0102434270155187,73854.79606286407,5228.889486633362,-1.1296679834672319,-0.5129533263781019,0.01134935202597924,4.582754692582988,5.495232029169951,-1.0805389513841608,1.1077428811655694,1.20957685371952,1.3439269674191041,1.2924775220256652,1.6570957784367697e-7,1.1247260402966315,1.1818048938836947,0.5262673175445606,0.526267247432187,0.12933234200540347,27.729623060970948,27.729626888502377,419.61066180877305,2.0402930925225203e-6,1.6365584034918543,-0.686302287811611,1.0,10.0,0.0,0.0,-0.06377578029806028,-1.9272928490931984,-0.009567757114191134,2.690908842193447,3.062913527911901,-23.508527242206636,-104.57186166682014,-6.095981020820561,-4.665600008806841,-0.05099168413416934,4.57922598044959,-554.5773068331116,100739.62220566027,-2.4398124715950854e7,7.3867691394495125e9,5.098734205677032,-665.1238008818551,120820.67196916102,-2.926163287272902e7,8.859108004942081e9,-1190.2213063739212,217356.3040177395,-5.264182290809098e7,1.5937360203381693e10,390866.63346124126,-9.4702442669081e7,2.8670833953404808e10,-1.703636283229007e8,5.157782091593891e10,9.278628380636436e10
1.3699939798989627,-2.680925927957946,0.11934024755645621,4.287307098298886,4.2093726413624575,0.0013926675939095088,4.3873025023853485,18.667018605661088,3.9295368185533377,16.234070924608744,5.471147216682457,10.372873028078002,3.011247667800545e-8,0.007117713782697572,555.6716523071432,29.003625180999563,56.16131884750365,-5774.215723680261,971384.64075338,-2.2436086667281362e8,444.40567844272255,61.400244151350684,-6556.5395777915,1.1203000913501042e6,-2.6097249793262592e8,100.96545748714996,-11196.805734914857,1.940706958106018e6,-4.557166273066693e8,-19160.400380487787,3.3661715358872865e6,-7.964075033785944e8,5.845428618819186e6,-1.3928335162334313e9,-2.4376391626814346e9,0.3389206785175443,0.6354027683518454,1.010049823231465,68498.02251199637,4777.6684929143385,-1.1150408323691374,-0.49960492781913174,0.011853087210592606,4.535893995593938,5.433967528980344,-1.0736412308499526,1.0921918623476703,1.1856072785606735,1.306764122150096,1.2596873390326881,1.378868836716435e-7,1.0977684397579777,1.1541319271759598,0.4988306036581661,0.49883054742498417,0.12078484502799475,29.003625180999563,29.003628563312372,444.40567844272255,1.802740742451117e-6,1.5571786604830258,-0.6364850864589244,1.0,10.0,0.0,0.0,-0.059521841289507424,-1.865313853179234,-0.00866238276396446,2.619712833768268,2.971523099895772,-22.87539545783452,-100.28615314984826,-5.903224490509313,-4.526421083728124,-0.050434740817840475,4.532528581497231,-543.3775410654627,97708.24433115657,-2.34249596196739e7,7.020464721852322e9,5.044682331570456,-651.0761087420426,117074.34341569268,-2.8067931725314993e7,8.411841031985741e9,-1164.1034741137887,210417.76953181118,-5.0446647769138366e7,1.5118448194454472e10,378036.79573974136,-9.066763796440558e7,2.717197274032813e10,-1.6295152210100612e8,4.8835313351606766e10,8.77697887911861e10
1.391010832055692,-2.6657015733995175,0.11303513618585306,4.2207185515029275,4.148157179823311,0.001276350763736028,4.320355826023748,18.112861082868562,3.874992184751781,15.79342964932728,5.445545572791021,10.319888541465193,2.7143008948680745e-8,0.007037681033526046,522.841694054981,30.20546923571179,55.65093986376874,-5660.340355752622,942751.0123722511,-2.1563695954633158e8,468.1366014743462,60.81411979109713,-6423.662192783958,1.0866019466113797e6,-2.5065870715357873e8,99.95937947134146,-10963.474707849318,1.881132042534073e6,-4.3741155256114775e8,-18749.894175313573,3.2607118081039013e6,-7.638954146876336e8,5.6585360325485775e6,-1.3350485590810716e9,-2.3348715045760355e9,0.3444831881759543,0.6401950621056045,1.009865062982124,63948.26943214804,4400.1966402133885,-1.1000512962103186,-0.4875547683626828,0.012183665902037802,4.493175222725915,5.3782031457959185,-1.0647811718056974,1.0772153835900633,1.1634813968194435,1.2736615788638446,1.2302451733769744,1.1647195006373963e-7,1.073551600014664,1.129165789715383,0.47514054017670954,0.47514049417738785,0.11350650483327611,30.20546923571179,30.205472256779707,468.1366014743462,1.609795760779738e-6,1.4870379919094423,-0.5940002873287984,1.0,10.0,0.0,0.0,-0.05575996511656337,-1.8088623852059507,-0.007902861710959212,2.5516534880767754,2.87932974116849,-22.3112679470554,-96.51484732680453,-5.7293273061865735,-4.4009685855360186,-0.049977172939652745,4.489927355820802,-533.245176809066,94991.14186210527,-2.2560959644982167e7,6.69837026811912e9,4.99568348684432,-638.3845555298068,113720.54153485817,-2.7009360670756765e7,8.018991796663653e9,-1140.5380864605008,204213.74555684597,-4.85022016282276e7,1.4399963307446793e10,366578.6201531884,-8.709773223401992e7,2.5858361386015106e10,-1.564008057473299e8,4.643437180990169e10,8.338281113194946e10
1.4116757332877246,-2.6509548115027757,0.10727008181714445,4.158222903682821,4.090445289219073,0.0011735487883945577,4.256974728118223,17.596707484764327,3.8235890533480594,15.382626058425297,5.420897535005105,10.268936538705896,2.4566575658741594e-8,0.0069588733159407805,492.8920755026009,31.39435901482408,55.16773176838472,-5553.215007387973,916027.1491984914,-2.0756309773978826e8,491.9304532107022,60.2592115440983,-6298.709459424809,1.0551684179079814e6,-2.4111941961696526e8,99.0070131356816,-10744.156581694771,1.8255925181968538e6,-4.2049199737702596e8,-18364.224439325415,3.162454240659317e6,-7.338640010675136e8,5.484514443122369e6,-1.28170853581878e9,-2.240073987360396e9,0.34990801198192906,0.6447599005466421,1.0096821221331278,59866.44513857206,4066.2910838835687,-1.0844396053584677,-0.4761438478351936,0.012399497271522612,4.452355343357327,5.324985736400421,-1.054297559592751,1.0622618469462883,1.1421270556831165,1.2426593813496314,1.2024796819047252,9.897804449982337e-8,1.0507006226161377,1.1055211439086303,0.4535686306849269,0.453568592733077,0.10696343350477784,31.39435901482408,31.394361725388592,491.9304532107022,1.4438331761027503e-6,1.4219531718151353,-0.5558046011244432,1.0,10.0,0.0,0.0,-0.052273656232452004,-1.7550728153706876,-0.007230939423813944,2.484408484301061,2.7852871214367996,-21.78305446321462,-93.02442615084087,-5.564895229297202,-4.282379883596493,-0.049580548365259464,4.449195886296874,-523.6356235364251,92436.93428494166,-2.175606367208022e7,6.401034456722e9,4.949079813924202,-626.3620767194386,110571.22462584318,-2.602422071024642e7,7.656701134161486e9,-1118.2402270203843,198394.22105417194,-4.669448848959687e7,1.3738023408693054e10,355841.7750009228,-8.378222611550462e7,2.4649322367770992e10,-1.5032301768143812e8,4.4226723529985374e10,7.93529430569901e10
1.4326225198343645,-2.636225578924418,0.10183177646483786,4.09774604444823,4.034367627461247,0.0010797252680433097,4.195192972241639,17.10131471340799,3.7736559804674386,14.987795012607636,5.396496989539855,10.218545350106464,2.2254995367166235e-8,0.006878989122449482,464.69058959094696,32.605875863336166,54.69655065621817,-5449.435069269477,890342.3690711216,-1.9986774607452247e8,516.4973110286012,59.71814470517212,-6177.705705312861,1.0249730747263477e6,-2.3203286315780684e8,98.07853371665506,-10531.862864427012,1.7722703685886527e6,-4.043854799611245e8,-17991.08072165156,3.068174107101864e6,-7.052938896786833e8,5.317636913676528e6,-1.230996938210872e9,-2.1500073423271546e9,0.3553525676494484,0.6492440236054298,1.0094969180940179,56082.98739327607,3760.996936161899,-1.0680123922762779,-0.46502324515910676,0.012527872521619366,4.412224581244567,5.272726161207331,-1.042289350192204,1.0470035195030196,1.120957247034623,1.2127322373713039,1.1755085260879918,8.419792190993065e-8,1.0284885344099866,1.0824618209677694,0.4332899938399997,0.4332899624507841,0.10088813535751931,32.605875863336166,32.60587829787913,516.4973110286012,1.2962279511971618e-6,1.359779648759876,-0.5203775208401512,1.0,10.0,0.0,0.0,-0.04895299754777423,-1.7024235417120772,-0.006617830430909415,2.4166604388050033,2.6886480663299364,-21.273477204946193,-89.69494156960174,-5.40498352841696,-4.167038559906112,-0.049226053165093285,4.409132389896263,-514.2599090739104,89966.54025776146,-2.098446711630265e7,6.118542312703867e9,4.903447442762646,-614.6448020520579,107528.31163494763,-2.5080748366453078e7,7.3128196109035015e9,-1096.5305848838411,192776.90815015975,-4.496489368817778e7,1.3110305275795055e10,345488.0527184178,-8.06130142659792e7,2.350385414006857e10,-1.445188900375939e8,4.21370854658056e10,7.554200215853546e10
1.4543979224518808,-2.6211402575711116,0.09657648257862417,4.0377861043653605,3.978553756203233,0.0009920068941979617,4.133555609475889,16.614517492844982,3.7239684479278643,14.599111730554915,5.3717933644537945,10.167571869025483,2.012889763529809e-8,0.0067960604558247205,437.47906719694055,33.87132922079764,54.22619104781057,-5346.534317921073,865081.0261514756,-1.9236330289328784e8,542.4968540922908,59.178067628071155,-6057.774906929616,995291.3144555689,-2.2317709375750202e8,97.15189474935815,-10321.545586521595,1.7198843257572553e6,-3.886977884251902e8,-17621.58476608185,2.975602667747084e6,-6.774843260774133e8,5.153881396033425e6,-1.1816671642141035e9,-2.0624524045636554e9,0.3609466890559975,0.6537593134950852,1.0093059143658463,52487.644907781636,3474.811787389336,-1.0505408634129374,-0.45393577061407814,0.012583128694557069,4.3718629968894716,5.220221083534987,-1.0287039239846503,1.0311478064761572,1.099512102212803,1.1831446017672131,1.1486869022583954,7.141354449508514e-8,1.0063827721581156,1.0594431093419392,0.41375198568512994,0.41375195978331286,0.09510590969001641,33.87132922079764,33.87133140382454,542.4968540922908,1.1616855406095513e-6,1.2990310029994938,-0.486730094464753,1.0,10.0,0.0,0.0,-0.04572279617871135,-1.6497793851109805,-0.006045329462904205,2.347283313632003,2.588492994277737,-20.770171388211406,-86.4432953071427,-5.245977095442131,-4.052298827871731,-0.04890211782738524,4.36882149129577,-504.9041137151212,87523.05390165283,-2.0228082544473115e7,5.844107065997381e9,4.857718020110912,-602.964359101313,104521.44641945118,-2.4156739966005206e7,6.97905058029279e9,-1074.9098457553027,187231.44837125344,-4.327255309706714e7,1.250160006513008e10,335276.30883764033,-7.751492670914257e7,2.2394085834220642e10,-1.3885021943638632e8,4.011439824226515e10,7.185647464661655e10
1.4776155845566084,-2.60530257649732,0.09138286879265807,3.9769418170785005,3.9217048512325605,0.0009082063845536802,4.070667257169168,16.12534456863998,3.6733669748445728,14.207664081095846,5.346225826406491,10.114856646107294,1.8130274912155787e-8,0.006707896240080881,410.6233258011862,35.22647149050919,53.745910578345416,-5242.2096624947535,839686.132917706,-1.8488545456574014e8,570.7163768887417,58.62666473758433,-5936.235855135664,965469.0058410036,-2.1435818016702518e8,96.2059857734187,-10108.50767140895,1.6672803678574916e6,-3.730853012781539e8,-17247.492008882677,2.882701318544646e6,-6.498259898518411e8,4.989642584754995e6,-1.132637975188426e9,-1.9754892505948732e9,0.36683029214632024,0.6584167884994767,1.0091051124434853,48992.49719850426,3200.453357959189,-1.0317029052174824,-0.44263572081127744,0.012571993398355925,4.3303594131293,5.166284459667285,-1.0133397095713945,1.0143549348142822,1.07732037727592,1.1532181742040022,1.1214058422727704,6.014258694524109e-8,0.983878879513796,1.0359425793429617,0.39449232295198616,0.39449230172971567,0.08947647535890918,35.22647149050919,35.226473439365456,570.7163768887417,1.0364037702325642e-6,1.2383978442073842,-0.45407378018592204,1.0,10.0,0.0,0.0,-0.04251796109366389,-1.5960384096424463,-0.005499625441891389,2.2750127178205646,2.4834952419718794,-20.261770465611747,-83.19640908721705,-5.084455492642887,-3.935655802086375,-0.048600438825515166,4.327354764616677,-495.3628736552428,85053.75094540282,-1.9470733307514776e7,5.571863165285202e9,4.8108501299885145,-591.0642765759114,101485.71151041114,-2.323241317780013e7,6.648248796680449e9,-1052.9028654791691,181638.04832559926,-4.158119597447422e7,1.1898855184103502e10,324985.8160460994,-7.442149111935326e7,2.12961802419535e10,-1.3319524172176543e8,3.8115140585032524e10,6.821692047286214e10
1.4992754141889821,-2.590750339362891,0.08688672963421178,3.9228872946446747,3.8710267393305857,0.0008380133494412911,4.014545047703598,15.695093585421903,3.6282617906633754,13.862522876138884,5.3231066040787685,10.067221525351997,1.648147201417909e-8,0.006625996929194304,387.4030386073448,36.49540888748485,53.31693955510561,-5149.687253219553,817351.3477106607,-1.7836539851920143e8,597.4884417572471,58.134240347826946,-5828.492162519537,939254.4303638346,-2.0667346971007368e8,95.36140640865761,-9919.73858340925,1.6210660415390509e6,-3.5948913678870666e8,-16916.175261296805,2.8011316734145298e6,-6.257548183932276e8,4.845522669793037e6,-1.089994950310451e9,-1.8999023762624722e9,0.37223866977853803,0.6626224631146475,1.0089212369931024,46012.94711157098,2969.7114844389093,-1.0141084809167789,-0.43256639874893865,0.012510184407565114,4.293055738972347,5.117850403433983,-0.9984631696222496,0.9988722506523696,1.0572689380631177,1.126723912852711,1.0971302566769214,5.1417117219639234e-8,0.9638358595768745,1.0149581273314936,0.37785243160587334,0.3778524138952118,0.08467077253597015,36.49540888748485,36.495410644968146,597.4884417572471,9.340203111593533e-7,1.1854631404118685,-0.4263037786619386,1.0,10.0,0.0,0.0,-0.03973977234023386,-1.5481284557715094,-0.005043913344518677,2.2095208222470184,2.3881628076866717,-19.812369366523747,-80.35828128194014,-4.941051068020101,-3.831994504611789,-0.04835444237955472,4.290072863302514,-486.857240900291,82871.98936168048,-1.880757553396107e7,5.3356275984168625e9,4.768846496024148,-580.4657144221392,98805.8914981427,-2.242375891856662e7,6.361450083962778e9,-1033.3195078002418,176704.84742820027,-4.0102800202803545e7,1.1376740394933071e10,315917.8700387491,-7.171992247240089e7,2.0345965613843033e10,-1.2826092101293465e8,3.6386317140282974e10,6.507238787775894e10
1.5233180327994524,-2.5748414014805747,0.08225602716152645,3.865760569883789,3.8172969683396745,0.0007680380467805447,3.9550107258133056,15.245075924244432,3.58044159810714,13.50056216715532,5.2982769085638095,10.016093237937008,1.4861677261327583e-8,0.006535599767232179,363.5176304947581,37.908494560957145,52.86149622593762,-5052.15074906368,794001.6415410077,-1.716075565755491e8,627.6907502132373,57.61151664571321,-5714.958663503429,911863.3797665037,-1.9871326640142334e8,94.4650377347781,-9720.919445189958,1.5728046516801585e6,-3.454141648692974e8,-16567.389280441406,2.715997997512329e6,-6.008514495548462e8,4.695194552755571e6,-1.0459055511459773e9,-1.8218018745443625e9,0.378146839824234,0.6671408585871628,1.008721709758329,42988.92946659921,2738.6293814557366,-0.9947133411282536,-0.42190480770571454,0.012396543009599175,4.2532212355411625,5.066175311675416,-0.981592943573053,0.9819636870324838,1.0357613507433645,1.098828782983095,1.071450267645396,4.337361216764635e-8,0.9426127530495237,0.9926861803013596,0.360740464413272,0.36074044984570375,0.07978655112777618,37.908494560957145,37.908496132178136,627.6907502132373,8.343862265804257e-7,1.1305456203670263,-0.39820915984055716,1.0,10.0,0.0,0.0,-0.03688092613154563,-1.4974273873150303,-0.0045913091860320405,2.139273239535433,2.286045074617607,-19.34003656098364,-77.40811138458172,-4.789820033692676,-3.72254686987548,-0.048116138900999875,4.250251445088937,-477.8491820417259,80581.68398557373,-1.811760761061732e7,5.092033971720475e9,4.724108521419712,-569.2511133964849,95995.19273650862,-2.1583131691327028e7,6.06596825769615e9,-1012.6146140632948,171535.189311585,-3.856726097103748e7,1.0839271666844769e10,306423.31787594286,-6.891631618275303e7,1.9368630565041534e10,-1.2314456295564856e8,3.4609643376703384e10,6.184352844848736e10
1.5459033796987827,-2.560123822302461,0.07822131475554332,3.8146825818558825,3.7691116436161427,0.0007090161640527137,3.90161346251415,14.846978526507133,3.537554824880254,13.179451461780728,5.275745797624376,9.969724214961932,1.3514844911521065e-8,0.006451272223663862,342.7342887682177,39.23962399094106,52.45266944029921,-4965.219836504062,773363.7943135424,-1.6568576044384524e8,656.510271610752,57.142387073349084,-5613.815192948806,887666.6715859979,-1.9174203122983646e8,93.6607471602734,-9543.882845419912,1.5301954207539812e6,-3.3309537375061774e8,-16256.969815011953,2.640878223740319e6,-5.790688776218582e8,4.562627283127631e6,-1.0073655670432304e9,-1.7535752878720434e9,0.38360297202515053,0.6712485201600966,1.0085391036419031,40391.14927675008,2542.7331166030253,-0.976737175918524,-0.41236350436990854,0.012256684543561361,4.2172726096472335,5.0195802174011686,-0.9655958449306387,0.9663954566274706,1.0162776872174615,1.0739870277725065,1.0484801833144857,3.71017586213948e-8,0.9236099046997099,0.9727014383209793,0.3458468198041976,0.34584680761885433,0.07558468445777697,39.23962399094106,39.23962540872045,656.510271610752,7.523307019743094e-7,1.0823903904311718,-0.37416528295627993,1.0,10.0,0.0,0.0,-0.034396917026065434,-1.4521158420390556,-0.004211215327039795,2.0757841111313464,2.1940990968973644,-18.920221794081765,-74.81455753857153,-4.655064639734647,-3.6248920241830316,-0.047921235718420656,4.2143068939528705,-469.78704380035697,78549.83360592573,-1.7510905538920905e7,4.879736497817286e9,4.683828590819519,-559.2228315223111,93503.78810096109,-2.0844570843652524e7,5.808662552885086e9,-994.1143463454293,166956.6721693236,-3.7219288953452915e7,1.0371631158865883e10,298021.40055316,-6.645722244633198e7,1.8518973945419117e10,-1.186606352520256e8,3.3066347131627636e10,5.90411101094817e10
1.566185678276978,-2.5470891145102517,0.07483642524998735,3.770818767070204,3.7276260602638382,0.0006609199390568474,3.855650231336484,14.508452098573287,3.5006286742265518,12.9056591756836,5.256158428058454,9.929432765297031,1.243112621747055e-8,0.006376103483935174,325.3217782868978,40.43757664674051,52.10053326384764,-4890.822662825751,755833.534325291,-1.6069434427411184e8,682.7477697708381,56.738388941467996,-5527.290231900496,867123.5396163048,-1.85869220184567e8,92.96826711326614,-9392.500711131283,1.4940383377262794e6,-3.2272329160583425e8,-15991.653624304312,2.5771668266490987e6,-5.607387809216093e8,4.450252869717104e6,-9.749524132629092e8,-1.6962278121262424e9,0.38842383721308565,0.6748296131322549,1.00837933852248,38238.49781798109,2382.317655619903,-0.9608645868027552,-0.40416938060081004,0.012110351827494705,4.186169460684459,4.979295370009593,-0.9512295852983477,0.9527046119896546,0.9993703594046811,1.0527350431346842,1.028756136220223,3.234040605073246e-8,0.9072768963893116,0.9554939725789426,0.33335925499885666,0.3333592445780839,0.07209796811595152,40.43757664674051,40.43757794207712,682.7477697708381,6.86874455796134e-7,1.0417862588386408,-0.3543166872457983,1.0,10.0,0.0,0.0,-0.032321215626713244,-1.4132747159371002,-0.0039028434481094545,2.020897408011001,2.1150115011068893,-18.561752293361977,-72.62156732584613,-4.539813897637974,-3.5412610613143087,-0.04776706411660899,4.183202177908036,-462.8636680285343,76818.66605744693,-1.699806946437574e7,4.701707417588088e9,4.649044579840438,-550.6175977145948,91382.66360926777,-2.0220739236596484e7,5.593048919699322e9,-978.2501199373263,163061.5387486118,-3.60815551810077e7,9.98005159050389e9,290878.7674607876,-6.438319601861102e7,1.780803379895391e10,-1.1488162146428145e8,3.1775956970815903e10,5.669964705196748e10
1.5949978116967558,-2.52885990929508,0.07038136568465063,3.7115588127362797,3.6714282267740965,0.000599623081864537,3.7934205841360242,14.056183463271198,3.4506014814863573,12.538742003739891,5.229361940501352,9.874340663239334,1.1068973105757074e-8,0.006270343893534495,302.44371304392797,42.142732955124025,51.62350969727909,-4790.756668286265,732450.5442618998,-1.5409319718391517e8,720.5786662430988,56.19124160230967,-5410.966955412422,839736.9445953968,-1.7810709587941375e8,92.03066160741051,-9189.086673397744,1.4458638558204856e6,-3.0902284130324334e8,-15635.328474727768,2.492329564108047e6,-5.365416442164133e8,4.300705862118902e6,-9.32191488017238e8,-1.6206205877668104e9,0.3951427140145063,0.6797502771080592,1.0081594789045012,35442.778227852534,2176.6925147121565,-0.9388438427545901,-0.3931072780168394,0.011877882462214426,4.143836700371342,4.924510629489125,-0.9309845953032382,0.9337626736664186,0.9762936695843994,1.024151698381465,1.0021245030379988,2.6730573745512762e-8,0.885199591878733,0.9321924101195128,0.31692734759300534,0.31692733919771227,0.06756201919213595,42.142732955124025,42.1427340979625,720.5786662430988,6.053892870227603e-7,0.9880791206470778,-0.3286560376791666,1.0,10.0,0.0,0.0,-0.02960538293573823,-1.3609823471918907,-0.0035119409804084947,1.9464175239888402,2.008456067394433,-18.08070966335853,-69.71038896048996,-4.384979170268829,-3.4287271216082273,-0.04757744185745967,4.140860820053966,-453.5191416466829,74502.37840378015,-1.631788651320424e7,4.4676501982328e9,4.601794790741634,-539.0127879571837,88546.95181346781,-1.9394014494035374e7,5.309807550214792e9,-956.8718676300552,157858.44145955762,-3.457501297326207e7,9.466066753264277e9,281345.33910444286,-6.163907780783352e7,1.6875609112033329e10,-1.0988569303515148e8,3.008492161351728e10,5.3633659713353424e10
1.614336419563296,-2.5168082870353596,0.06760411986689494,3.6736670836240064,3.635406043169025,0.000562581722435131,3.7535622643763493,13.770143819956731,3.4185299457826197,12.305972013756847,5.212035794429208,9.838736691652073,1.025676970404011e-8,0.006200092280303899,288.2092441112169,43.28902989778569,51.31786881572856,-4727.079370748653,717689.438333935,-1.4996019639397708e8,746.3260547781716,55.84075859028941,-5336.978921830761,822457.8030450563,-1.7325003792389557e8,91.43022657580316,-9059.768482348443,1.4154858219312448e6,-3.004550295941839e8,-15408.913566681797,2.438863050440304e6,-5.2141865125849384e8,4.206512360393998e6,-9.054825805059148e8,-1.5734246668195682e9,0.3995671499778586,0.6829486396511917,1.008016639998911,33721.77701915319,2051.7040269637264,-0.9244490161574739,-0.3860436045953726,0.011710257495217782,4.116595992830572,4.889285000288397,-0.9175820196020695,0.9213967192524476,0.961408882032565,1.0059571663315614,0.9851123065635166,2.3591259711313774e-8,0.8710812629738198,0.9172671026148315,0.30668220259036466,0.3066821953008189,0.06476474507567605,43.28902989778569,43.289030950496816,746.3260547781716,5.572568033235807e-7,0.9544547625275275,-0.3129332104145044,1.0,10.0,0.0,0.0,-0.02792411363309566,-1.3276968004758034,-0.0032770421614352003,1.8987042225346584,1.9407391635614535,-17.775211419644528,-67.88065660157906,-4.286592357876055,-3.3571031858547338,-0.0474670529933914,4.113611207707097,-447.5543183119886,73036.1458235665,-1.5890927644285198e7,4.321963379039621e9,4.571443633887616,-531.611117304961,86753.33247827695,-1.8875474172457755e7,5.133642895397587e9,-943.2462213405263,154570.00836279686,-3.363081112746997e7,9.146636047588923e9,275324.7059309947,-5.992057988550058e7,1.629657395971025e10,-1.0675942448654324e8,2.9035598857715057e10,5.173261460899661e10
1.64225393574407,-2.4996626242104303,0.06386871765793048,3.621450522888676,3.585656142318556,0.0005142021194812564,3.698564745891935,13.380100161345347,3.3742286148614062,11.987625906818637,5.1879269775355,9.789218449893506,9.209228141529703e-9,0.006099798958835992,269.104878981734,44.94577855126038,50.896106286629696,-4639.77454056171,697603.7230898829,-1.443797799438856e8,783.9802523938072,55.35724158015029,-5235.584039477789,798957.970579121,-1.6669563920683768e8,90.60211230865812,-8882.633868910121,1.3741933935159734e6,-2.888996510614737e8,-15098.932785686722,2.366226439289011e6,-5.01033992588802e8,4.078617367820425e6,-8.695018307544562e8,-1.5098821820598228e9,0.40583431117461066,0.6874257438729714,1.0078171182682505,31433.889037820278,1887.5130241379354,-0.9042536181618781,-0.37632799101880743,0.011457553467484272,4.078858641503015,4.840523092837797,-0.8985879884070527,0.9040500417972496,0.9407482575610779,0.980995938493653,0.9616994671895484,1.9777428443865626e-8,0.8516303010030489,0.8966754484551454,0.292895065083871,0.29289505910797525,0.061039002454880815,44.94577855126038,44.94577948868809,783.9802523938072,4.957251315896544e-7,0.9090654935771073,-0.2921267970718341,1.0,10.0,0.0,0.0,-0.02568027752718602,-1.2820744777386208,-0.0029719684434984417,1.8329758360808204,1.84824853661908,-17.35706548629271,-65.40059758757853,-4.151921086422459,-3.258905659040058,-0.04732830615616826,4.075857861192139,-439.3540742022784,71036.23747962079,-1.5313152903827175e7,4.126371191984708e9,4.5294635626357564,-521.4432899841155,84308.69642686172,-1.8174283871024743e7,4.897304701633198e9,-924.5408816912229,150091.3206395785,-3.2354960721652813e7,8.718407004334663e9,267130.84553292184,-5.760016200689429e7,1.5520882026549118e10,-1.025412264554851e8,2.7630914404216793e10,4.918960560364107e10
1.6639300781091633,-2.486549952404944,0.06117307451100504,3.5828060538283877,3.5487575937111755,0.00048033119078540887,3.657818258430701,13.09458367454383,3.341364352971682,11.753873956447698,5.16991968250534,9.752251075309415,8.485368703025198e-9,0.006022895138951927,255.3533150853552,46.23330553515268,50.583696605051784,-4575.530280109948,682937.5477601291,-1.4033733098514956e8,813.5984066038923,54.99918949367573,-5161.0076686602615,781808.1944715602,-1.6195037887793267e8,89.9890683207975,-8752.417289211611,1.344075657612754e6,-2.80538675864344e8,-14871.175548139949,2.3132770941379727e6,-4.8629327648650414e8,3.985440574370438e6,-8.434987528588418e8,-1.4639882283308241e9,0.4106036269278584,0.6907931767997184,1.0076675660181504,29802.31417370062,1771.8528695619061,-0.8890664175939688,-0.36915528567216854,0.011255900272829165,4.050796746798271,4.804292329485518,-0.8841765446029626,0.8909959232774209,0.9253571547249518,0.9626103186306941,0.9444013162890402,1.730156910886349e-8,0.8372431136861749,0.8814241454014313,0.28293665489850595,0.2829366497562817,0.05837626404337045,46.23330553515268,46.23330639359531,813.5984066038923,4.535950492549294e-7,0.8761980381852691,-0.2773602830447677,1.0,10.0,0.0,0.0,-0.024075501581417524,-1.2485274214604116,-0.0027596888840714013,1.784431352107509,1.780584989213736,-17.049840633494,-63.59656775295924,-4.053008339038786,-3.186657087861027,-0.047235290589759435,4.047781730052099,-433.3040299539741,69572.57723698794,-1.489370951051226e7,3.9855259250124507e9,4.498295275889772,-513.9474940310331,82520.92793959599,-1.766562998141113e7,4.727245696469065e9,-910.7606645107796,146818.54660348073,-3.143013764922631e7,8.4105016213011055e9,261147.7078227009,-5.591943050017175e7,1.4963559654124626e10,-9.948817852380946e7,2.6622422295562374e10,4.73652115878156e10
1.6914321777448296,-2.470156661043065,0.057986927200042844,3.5359983725406288,3.503976800048075,0.00044144201926391377,3.6084242451516513,12.752410354854758,3.3014704478497494,11.472903427237204,5.1479321034376175,9.707135458460682,7.664675757340457e-9,0.005926601054874412,239.1454248894858,47.8678368850347,50.20519646778807,-4498.180611311002,665409.6757752787,-1.3554257222970402e8,851.6406532753587,54.56551522055134,-5071.261384746683,761322.9696954596,-1.5632515546814778e8,89.24678206139562,-8595.791944569859,1.308119834864456e6,-2.7063284552841693e8,-14597.367717137517,2.2500988464739476e6,-4.6883891779991806e8,3.8743259193937834e6,-8.127265355153226e8,-1.4097087265684433e9,0.4165351614233742,0.6949360459023638,1.007484380165181,27895.368885291726,1638.2517593624927,-0.8704274971254393,-0.36049205142810736,0.010996788066779178,4.016674398647623,4.760272065664825,-0.8663604225343863,0.8749523783143419,0.906612728980571,0.9404461815190979,0.923490173347517,1.4657407898787485e-8,0.819831616766106,0.862945110717562,0.2711517888548449,0.27115178458452033,0.055256861862620174,47.8678368850347,47.8678376546478,851.6406532753587,4.0624628611244124e-7,0.837232443848777,-0.2601815353843554,1.0,10.0,0.0,0.0,-0.022196782601853524,-1.2081797723865448,-0.0025174464719584797,1.725840601355395,1.6997111465312744,-16.680406350654827,-61.44784603134343,-3.9341501176488043,-3.0996907345346547,-0.047133278184162096,4.0136398353074085,-426.0025703008178,67819.69425859512,-1.4395240165023867e7,3.8194316900322094e9,4.460450505763054,-504.9081514598976,80381.47368624914,-1.7061580617479436e7,4.526844225065966e9,-894.1538854588998,142904.83956535265,-3.0332662831549913e7,8.04791808684127e9,253997.9927417995,-5.392636761593701e7,1.4307735426278376e10,-9.587038001006055e7,2.5436532801348145e10,4.522142452604184e10
1.7161306635508247,-2.45566013112666,0.05532946519626408,3.4959433987347546,3.465582030852951,0.0004099690810239073,3.566128541318301,12.46283295144143,3.267256550427551,11.234385145416002,5.128972546653137,9.668254482019499,7.009233578085012e-9,0.005841389837205816,225.67203669820654,49.33622618953243,49.88139544545636,-4432.4316661756775,650623.6676693173,-1.3152930946379262e8,886.2319402107014,54.19462857830899,-4995.014210010556,744051.8679968201,-1.5161953591234335e8,88.61218701526298,-8462.796827728585,1.277822747322487e6,-2.6235130930429912e8,-14364.995884879241,2.196894497738915e6,-4.542553385819821e8,3.7808078653571876e6,-7.87031059692108e8,-1.3644117644263945e9,0.42175010152339915,0.6985391296988237,1.007325943427398,26323.06993647983,1529.43248736357,-0.8542893717354159,-0.3531035097067723,0.010763469323634011,3.9873750997599777,4.722506277008764,-0.8508340697182278,0.8610332658103281,0.8904935577504246,0.9215753653600968,0.9056375856416373,1.2673725042093957e-8,0.8049493363986255,0.8471325720819303,0.26130641481931965,0.2613064111893099,0.052677969866275216,49.33622618953243,49.336226888793135,886.2319402107014,3.68774835027517e-7,0.8046369284675744,-0.24608541881661689,1.0,10.0,0.0,0.0,-0.020646587385624526,-1.1739308929175736,-0.002322689212576571,1.675954798377982,1.6315803257913912,-16.366717600972315,-59.64121234335178,-3.8333317514001237,-3.0257891949845197,-0.047054969021664526,3.984322119466948,-419.7817106031242,66338.00783207954,-1.3977221948074635e7,3.681247476281506e9,4.4280027323997775,-497.21279019457165,78574.41713784948,-1.655540438006728e7,4.36024150231407e9,-880.0261132905515,139601.72069615417,-2.9413700933956973e7,7.746709574672021e9,247968.24636612687,-5.225874175330638e7,1.3763326365593973e10,-9.284556954392107e7,2.4452835497257812e10,4.344445935845282e10
1.7441467486311315,-2.439466806749883,0.052527219569104,3.4526197020981377,3.4239789328435974,0.0003777456607951608,3.5203611631964837,12.153035542760358,3.230173120539849,10.9784355927453,5.108326917480223,9.625940210755806,6.346914921070572e-9,0.005746230755241211,211.51713191884429,51.001943529667244,49.53147223116383,-4361.815763094184,634860.1977982345,-1.2728306200147906e8,925.9417957041921,53.79394795114813,-4913.165450532326,725649.2614910627,-1.4664361288639256e8,87.9268648942858,-8320.108426007102,1.2455590736398702e6,-2.5359917518664655e8,-14115.824018446658,2.1402693082209975e6,-4.388521407302068e8,3.6813350025399257e6,-7.599076151777579e8,-1.316626211444786e9,0.4275401112248051,0.7024987435350375,1.0071529731083433,24683.50144969531,1417.3036966843404,-0.8366647109589045,-0.3451415751870375,0.01050050023833548,3.95559898103808,4.681583798390837,-0.8337847738893458,0.8457939422661905,0.8729879156150515,0.9012687002514516,0.8863779988460946,1.0788368404961099e-8,0.7888753715778122,0.8300366297019546,0.25090410731428975,0.2509041042806676,0.049980879367379064,51.001943529667244,51.00194415841133,925.9417957041921,3.3124553918396827e-7,0.7701719429060684,-0.23145433440686253,1.0,10.0,0.0,0.0,-0.019030300274193595,-1.137206387368341,-0.00212461214472475,1.6223339754964587,1.559138437083789,-16.030089605903033,-57.72092435638379,-3.7252824438084673,-2.946442651839441,-0.046979294662010326,3.9525246489908588,-413.085925532444,64755.417601621,-1.3534162563995723e7,3.535910766404163e9,4.392862139496206,-488.9365451924425,76645.76520390801,-1.601930282459288e7,4.1851426928981533e9,-864.8424780203416,136078.99900775135,-2.8441127017066833e7,7.430370154438921e9,241542.36791276222,-5.049512285528052e7,1.319198293513459e10,-8.964897976075284e7,2.3421215060469776e10,4.1582266473133354e10
1.7701710992182682,-2.4246560654151215,0.050108391607474316,3.414251611925956,3.3870710716321093,0.00035073938271734195,3.479818016412702,11.881676325084278,3.1972648018570236,10.753560659050308,5.089931530282101,9.588261062018468,5.799188667187609e-9,0.005659297836575605,199.34951579335086,52.54893681210833,49.22201627187385,-4299.743221020685,621104.9557080672,-1.2360551331084307e8,963.2631673268357,53.43971994717272,-4841.257459839476,709600.1827520474,-1.4233662628935495e8,87.32122983595241,-8194.819674925608,1.2174378346982475e6,-2.4602809482250783e8,-13897.159211606953,2.0909432490381561e6,-4.255354443481972e8,3.5947356261787936e6,-7.364723406279933e8,-1.275363329614658e9,0.43280187057596514,0.706061679713319,1.0069985110532689,23283.831630373672,1322.7172605011772,-0.8209293722685995,-0.3381189745950649,0.010259518915457459,3.927398080594049,4.645298796808274,-0.8184913797865335,0.8321484594569089,0.8574318176294641,0.8833789641054064,0.8693699532300196,9.322342904385557e-9,0.7746637256688972,0.8149074649839293,0.2419039787920212,0.2419039762130395,0.04767098806975054,52.54893681210833,52.548937383003846,963.2631673268357,3.004838355500869e-7,0.7403445674043759,-0.21902066514331503,1.0,10.0,0.0,0.0,-0.01765174852573477,-1.104983521362128,-0.0019597379150416293,1.5751947966234054,1.4961622980003066,-15.734369690590924,-56.049938210863296,-3.63051114808505,-2.8767178508556572,-0.04691986604967659,3.9243038434571953,-407.1880786340091,63372.00264267046,-1.3149808170800759e7,3.4107908303024435e9,4.361719744763343,-481.6525016130551,74961.13345985924,-1.5554579640200876e7,4.0345103351321635e9,-851.4886023212916,133004.32540636038,-2.759866823500171e7,7.158430100723214e9,235937.95300170284,-4.896857316637233e7,1.270118487225938e10,-8.688410777465309e7,2.2535667019958294e10,3.998490107785028e10
1.7997456434973913,-2.408086927805069,0.04755515214502555,3.372688355655362,3.347024003652649,0.00032305784095059163,3.4358935002229747,11.59094236972497,3.161545855285996,10.511899845552906,5.069896744385874,9.547250980460385,5.2453174267859754e-9,0.005562245922055721,186.5648807837873,54.30618576505682,48.88746771205991,-4233.032742562692,606428.3970277258,-1.1971065549846819e8,1006.1665374764333,53.05689637508708,-4764.019083893195,692485.98496246,-1.37777817095362e8,86.66697133068739,-8060.320349417122,1.1874678058800604e6,-2.3801910039018685e8,-13662.554209367045,2.0384054402483888e6,-4.1145693162219167e8,3.5025526579384087e6,-7.117113183563073e8,-1.2317926165346203e9,0.43864877291058246,0.7099831743201103,1.0068299509673952,21822.46815422484,1225.1297736927777,-0.8037705346630946,-0.33054496413643825,0.009991031555100125,3.896802566553527,4.605970457797242,-0.8017470137120101,0.8172197093642405,0.8405336179764505,0.8641033030396864,0.851002611373731,7.928185652647491e-9,0.759297918411368,0.7985359139711721,0.2323777313624503,0.23237772920758742,0.04525071205628536,54.30618576505682,54.30618627791739,1006.1665374764333,2.696497361396139e-7,0.7087790045951787,-0.2060956656415254,1.0,10.0,0.0,0.0,-0.01621474299432093,-1.070420622870624,-0.0017919171710905346,1.5245561837724244,1.4292830779954473,-15.41667280767123,-54.27156598830681,-3.5288772133909028,-2.801803971002596,-0.046863283868743374,3.893685956935175,-400.8370002298341,61893.44919052771,-1.27421060873812e7,3.2790680582667913e9,4.327981619724623,-473.8151975222414,73162.0404798855,-1.5061994005964348e7,3.8760441109930096e9,-837.1308190112279,129723.26243221507,-2.6706361771458834e7,6.872554719973713e9,229961.81617147554,-4.735289109048968e7,1.2185608915874676e10,-8.395994506159076e7,2.160608187628056e10,3.830930428887805e10
1.8281422581291622,-2.3924319818163093,0.04528163866361738,3.3346801313511554,3.310344033414068,0.0002991338412782442,3.395726576996415,11.328043175809977,3.1288186988153517,10.292706599271131,5.051487540463513,9.509595528140084,4.773304326182994e-9,0.005470823928283036,175.23978298747477,55.99228330306634,48.582351926477145,-4172.5460579932,593217.2064168351,-1.1623071715405387e8,1047.8359706600454,52.70787206828643,-4694.0268877876615,677089.6878156604,-1.3370711492862228e8,86.07073649981606,-7938.511741106801,1.1605223859310648e6,-2.3087197220508373e8,-13450.212689585434,1.9911986374680344e6,-3.989011401401637e8,3.41977446539029e6,-6.896420521017547e8,-1.192982539565901e9,0.44413383564924147,0.713627565087925,1.0066747841172812,20535.51626336105,1140.2222309162532,-0.7879941550621505,-0.323651818351687,0.00973968140376489,3.8687976144959935,4.5700089547063065,-0.7862971727648934,0.8034439750089938,0.8250464277439256,0.8465744909688134,0.8342631793716285,6.812208159610185e-9,0.7452768155137829,0.7835855297156623,0.22386825015828585,0.22386824833647334,0.04311084559832298,55.99228330306634,55.99228376686304,1047.8359706600454,2.4360583804473926e-7,0.6805987361727972,-0.1947616002475489,1.0,10.0,0.0,0.0,-0.01495210729602893,-1.0391469524905057,-0.0016479223622569558,1.4786834534728917,1.3694154040831759,-15.128652322686547,-52.67450335897256,-3.436920324667404,-2.733892835351976,-0.04681842945569471,3.8656600063903275,-395.0671968102244,60560.34395816536,-1.2377284641939368e7,3.1620899005037994e9,4.297146316204483,-466.70132386190124,71541.21806439999,-1.4621552582239855e7,3.7354203389389114e9,-824.1081580055393,126769.64551034139,-2.5909117551132917e7,6.619054615935057e9,224586.226366452,-4.591042355745193e7,1.1728757831417744e10,-8.135122981744611e7,2.078298121214058e10,3.682673092407728e10
1.8557634591762806,-2.3774360938764896,0.043222359569787344,3.2993710931869527,3.27622032254629,0.00027806291082502866,3.35841668613063,11.0863795742182,3.0983618531068333,10.090643497355583,5.034319075681532,9.474503626938201,4.363143180582492e-9,0.005383569765780859,165.0366458397815,57.63092830207953,48.29978712951443,-4116.828130445112,581129.0524223193,-1.1306855592694142e8,1088.799233973653,52.38474789644956,-4629.588579821897,663010.1740433961,-1.3001025443767565e8,85.51898212820153,-7826.433030591168,1.13589568624513e6,-2.243849614894464e8,-13254.94551352857,1.9480792128623421e6,-3.8751163570942557e8,3.344207918190109e6,-6.696344574187992e8,-1.1578186809433439e9,0.4493516403005138,0.7170647909417859,1.006529841381209,19381.822940647475,1064.966268498316,-0.7732795646572375,-0.31727860750134773,0.009501942906656133,3.8427727154027527,4.53662395026152,-0.7718457202540042,0.7905487086860538,0.8106364098047376,0.8303775122255405,0.8187653385848694,5.8979268068640265e-9,0.7322805906647908,0.769718831680581,0.21613479864658627,0.21613479709286823,0.04118475213663824,57.63092830207953,57.630928723557304,1088.799233973653,2.2116221766056277e-7,0.6550109591105655,-0.18463951178834884,1.0,10.0,0.0,0.0,-0.013823227952333969,-1.0103954544409848,-0.0015219721419638932,1.4364769884255448,1.3149558756004118,-14.863304909089404,-51.21607082596149,-3.352373526540776,-2.6713407959179003,-0.046782489029991554,3.839615290327839,-389.7427201728992,59338.750643635365,-1.2045324332846202e7,3.056395663523273e9,4.268532710640979,-460.1419629298088,70057.10033252754,-1.4221072796931872e7,3.6084501271334057e9,-812.1093196871205,124067.172163835,-2.518472737217952e7,6.390326712105555e9,219671.31443084212,-4.4600705045047775e7,1.1316835889973488e10,-7.898426592165187e7,2.0041340233992004e10,3.5491800398000175e10
1.8828708911211627,-2.3629345917521825,0.04133463716540888,3.266205950358215,3.2441269283497074,0.00025925489677771594,3.323379219268856,10.861659198159831,3.069707377585389,9.902241565739907,5.018142274093907,9.44146337830116,4.001789757585887e-9,0.005299546492616436,155.7352274976277,59.23747992803972,48.035316057514024,-4064.934120300446,569941.1983477614,-1.1016087496627189e8,1129.4017050441398,52.08240597850451,-4569.6050935872945,649986.4267172508,-1.2661277463323076e8,85.0029316813783,-7722.161017159087,1.1131283124849806e6,-2.184265865680684e8,-13073.381594518733,1.9082377131782507e6,-3.770561055862657e8,3.2744253812004793e6,-6.512778283401698e8,-1.1255745700937388e9,0.4543632283558747,0.7203400724981498,1.006393066919527,18334.554658801102,997.3866297925027,-0.7594183123687834,-0.3113207403176348,0.00927550310978303,3.818332270396586,4.505303331786749,-0.7581999342603306,0.7783572824262206,0.7970869143691308,0.8152427645824393,0.8042581999368642,5.136339925220519e-9,0.7201016029353918,0.7567167347700545,0.20902062314941688,0.20902062181538292,0.039429007295584274,59.23747992803972,59.23748031249419,1129.4017050441398,2.0154415352730418e-7,0.6314985365461021,-0.17548214813599677,1.0,10.0,0.0,0.0,-0.012801532003161557,-0.9836665998857659,-0.0014102929962433886,1.3972196029727608,1.264854227132657,-14.616078874818106,-49.86847670630013,-3.2737612303585344,-2.6130786364814016,-0.046753624868423535,3.8151560740379002,-384.7752637454604,58206.582910932666,-1.1739694770160776e7,2.959727554938191e9,4.241699597731434,-454.0273804454517,68682.63227030484,-1.3852613666677639e7,3.4924004215673704e9,-800.9320576913397,121566.17154460298,-2.4518713843183395e7,6.181410051505199e9,215126.01855784422,-4.3397353843813054e7,1.0940840934104687e10,-7.681100237902719e7,1.9364828532287956e10,3.4274897145538544e10
1.9140881478249139,-2.346490927338701,0.03930992222516476,3.2297149542257095,3.2087697182625736,0.00023962982141087947,3.2848391640761685,10.616963841716178,3.038127222246035,9.696526958750594,5.00029549818246,9.405042681820927,3.6299193707374883e-9,0.005204756894923895,145.82066528183427,61.085335309252486,47.74556766757831,-4008.359438422768,557822.3195538237,-1.0703208588778284e8,1176.6372274600724,51.75126800593763,-4504.248771726908,635887.02954202,-1.2295904360157706e8,84.43798412950464,-7608.616517245081,1.088494962482709e6,-2.1202251600388634e8,-12875.789834339423,1.8651563053946784e6,-3.658250212518447e8,3.1990128973368574e6,-6.315710853785621e8,-1.090979217614862e9,0.46000503360879597,0.7239977939002978,1.0062419398202638,17222.59242040384,926.4303998291531,-0.7441342248933562,-0.30479899911963293,0.009023457907489697,3.7914597024686683,4.470904098111351,-0.7431211305259091,0.7648620894092301,0.7821685099133381,0.7986811806493704,0.7883556118201899,4.396699567141396e-9,0.7067356102828048,0.7424398455683353,0.2013595829897877,0.2013595818655893,0.037556060989643994,61.085335309252486,61.08533565587761,1176.6372274600724,1.8151742186232815e-7,0.606214870082842,-0.1657905472896548,1.0,10.0,0.0,0.0,-0.01172051352024511,-0.9545806314698946,-0.0012945686688777625,1.354486948095517,1.210940051578408,-14.346381527959373,-48.41086014909371,-3.188193203323973,-2.549547372697404,-0.046727203890347194,3.788262791990505,-379.35027858610624,56978.48279383636,-1.141040671501546e7,2.856280098141804e9,4.21224190272887,-447.3553689497063,67192.84836757557,-1.3455919300382266e7,3.368298245208847e9,-788.7450919212228,118857.39857180242,-2.380217707709905e7,5.958151104611429e9,210206.75889153662,-4.2103637543200225e7,1.0539309151009665e10,-7.447618451765096e7,1.8642862294708797e10,3.2977112010913956e10
1.9406474580997575,-2.3327106148694554,0.03770236961125274,3.200009923891402,3.179953308510872,0.00022445803098370123,3.253476807093271,10.419766811391725,3.012379688393984,9.530306432428727,4.985737781258759,9.375359801963237,3.346351255711724e-9,0.0051257675837037865,137.9997340204019,62.65534845095228,47.510820090246554,-3962.733553922782,548108.3657540373,-1.0454005396909647e8,1217.2151403999965,51.483063085038665,-4451.570616319587,624592.0004242172,-1.2005053940023302e8,83.98060799008316,-7517.1516250663635,1.0687725156695426e6,-2.0692752196209526e8,-12716.715200041079,1.8306835760453257e6,-3.5689479096449894e8,3.138704702778634e6,-6.159104872486517e8,-1.0635026108378646e9,0.4646993708909869,0.7270183318886049,1.0061184758471409,16348.327152137557,871.2436274274511,-0.7316756244545076,-0.2995173587676898,0.008816471453407382,3.7696098992907547,4.442965987140161,-0.7308075631097097,0.7538191063463123,0.7700209104015362,0.7852717568140485,0.7754589522424112,3.8635596804614366e-9,0.6958838359105224,0.7308431696410911,0.19525131255220318,0.19525131157687048,0.036076293759540135,62.65534845095228,62.655348768928064,1217.2151403999965,1.663643962822368e-7,0.586088326754112,-0.15819254459390159,1.0,10.0,0.0,0.0,-0.010873760429030587,-0.9311630564911175,-0.0012057095235969502,1.3200780794133686,1.1680116490275485,-14.128686397959825,-47.24385527279035,-3.1192772336684627,-2.4982907103486967,-0.04670972612018298,3.766396158159976,-374.9677273127645,55992.773394126845,-1.1147817773829035e7,2.7743198398360243e9,4.188327696124267,-441.9700316405995,65998.00887015322,-1.3139800893216774e7,3.270039816478974e9,-778.9157853004037,116686.52285360602,-2.323158158009598e7,5.781503395608309e9,206267.2070906871,-4.107413434467304e7,1.0221819507945374e10,-7.26194777599492e7,1.807238458240518e10,3.1952313824819176e10
1.9715433331250056,-2.3169156196857115,0.03595384743695544,3.1669025175179675,3.1478008799272112,0.00020837396367872604,3.218535677528753,10.202105192656061,2.9836408929487135,9.346374203396667,4.969489296409912,9.342259174098624,3.0497711443820894e-9,0.005035784780797972,129.54991605428822,64.47903626036556,47.25054702526425,-3912.3603293534316,537445.6748482393,-1.0182108947316806e8,1264.8569504230281,51.18577005679097,-4393.443820490491,612200.7158298359,-1.1687891443862902e8,83.4738471314088,-7416.284577294972,1.047148044232421e6,-2.0137466025557327e8,-12541.390481929056,1.79290772035435e6,-3.471674078258118e8,3.0726554446198614e6,-5.988613970144291e8,-1.0336064813486493e9,0.4700421979315409,0.7304316947646864,1.0059804584752217,15406.313922688136,812.3987979549163,-0.717781115466001,-0.29366100040586685,0.008584294764628866,3.745296689038708,4.411913713287118,-0.7170538272785663,0.7414563147019753,0.7564829041539766,0.7704050463308897,0.7611394519145899,3.3353132914890278e-9,0.6838216238728236,0.7179478401173083,0.1885780914702884,0.18857809064026043,0.03447380428018015,64.47903626036556,64.47903654857227,1264.8569504230281,1.506332220334475e-7,0.56413913430705,-0.1500261621939687,1.0,10.0,0.0,0.0,-0.009964980787856955,-0.9053471944583467,-0.0011121251017698474,1.2821468769042497,1.121201529434778,-13.888069037801728,-45.96397628485305,-3.0432722892291375,-2.441666862509909,-0.0466944064208699,3.7420642984362953,-370.121104631746,54909.3982827715,-1.0860988071273176e7,2.6853449128403106e9,4.161759722287953,-436.0195065892956,64685.75839644698,-1.279473769006725e7,3.1634415719485044e9,-768.0630891402441,114304.06857450833,-2.2609164664197616e7,5.589986939373253e9,201946.77093029392,-3.99518890454617e7,9.877828256677217e9,-7.059686155078115e7,1.7454683955718178e10,3.0843391959226868e10
2.0024619295611723,-2.3013548852294288,0.03432374337312099,3.1352279667197895,3.117005844074936,0.00019377750954604792,3.1851218926387874,9.995969194498919,2.9561044952167204,9.171727374748908,4.953929249219692,9.310592865184391,2.7845080413825678e-9,0.004947766670241528,121.7314677558854,66.30098410374768,47.00306610229933,-3864.665324784981,527409.9893900714,-9.92779262848218e7,1312.9925528230212,50.90315659292429,-4338.440327595397,600544.9941967485,-1.1391407824287608e8,82.99232917404981,-7320.896320177623,1.026819396417972e6,-1.9618686468636584e8,-12375.692061700995,1.7574169266740086e6,-3.3808484571283615e8,3.010638996049212e6,-5.829517939493998e8,-1.005724829382455e9,0.4752663157262765,0.7337448858816367,1.0058480585855527,14536.739126706221,758.672421130823,-0.704487216596817,-0.2880891877891455,0.008361094100826433,3.7220867992206053,4.382308065716702,-0.7038761688454003,0.7295797437847243,0.7435360956120629,0.7562613239780185,0.7474960031291665,2.8889523702012692e-9,0.6723156262867135,0.7056425793833687,0.18232582256640387,0.18232582185726523,0.032986162022858534,66.30098410374768,66.30098436550851,1312.9925528230212,1.3667153486375565e-7,0.5436166970541609,-0.14250519796840871,1.0,10.0,0.0,0.0,-0.009129804138304935,-0.8809373269785556,-0.0010277841314287623,1.2462882371974457,1.0774548596765334,-13.659905985823805,-44.76011050335829,-2.9713709374044845,-2.3880062981733,-0.04668376143573244,3.7188367385732137,-365.5239611693317,53888.34590081607,-1.059238344991959e7,2.602555316328478e9,4.136442064115039,-430.38046875473395,63449.97784736486,-1.2471835323437082e7,3.0643222243862047e9,-757.78688623213,112062.19741199081,-2.2027141006811213e7,5.412029169742637e9,197884.35263767958,-3.890322350146673e7,9.558407674443962e9,-6.870819163369364e7,1.6881491821520119e10,2.9815063703930176e10
2.0335057499391165,-2.285970999585708,0.03279696910664512,3.104793365849573,3.0873856474172214,0.00018046028063766587,3.1530317102423377,9.79985222422108,2.9296081227086277,9.005152329215392,4.938972976411776,9.28018721913994,2.54598516798627e-9,0.004861411498047262,114.46577929136345,68.12702922995614,46.76686621313629,-3819.3218483090814,517923.3688236297,-9.688825244723125e7,1361.7717761501817,50.63347975785201,-4286.179641779296,589533.4271830118,-1.1112976977457163e8,82.53305661768432,-7230.320255871391,1.0076255674738386e6,-1.9131774066148132e8,-12218.450206012298,1.723927291032081e6,-3.295650910504401e8,2.952154268855048e6,-5.680366187334403e8,-9.796009549788494e8,0.4803926678651052,0.7369734499791021,1.0057205609591475,13730.104120028609,709.3663213686626,-0.6917203510965044,-0.2827652767559393,0.00814599032934428,3.699844793973408,4.353973829854764,-0.6912058599347325,0.7181281461405311,0.7311049987655273,0.7427464499768484,0.7344410502785735,2.5092182526836196e-9,0.6612934839522743,0.6938510420541971,0.17643933167805767,0.17643933107024276,0.031598055996932994,68.12702922995614,68.12702946809164,1361.7717761501817,1.2421074447421663e-7,0.5243370797766496,-0.1355421129783686,1.0,10.0,0.0,0.0,-0.008358647797436057,-0.8577565907193248,-0.0009513562553350417,1.2122458072169007,1.0363889516653477,-13.442606953786333,-43.622459563392,-2.9030524937250872,-2.336932876490553,-0.04667714463511554,3.696577968379664,-361.1456257178203,52921.864921195054,-1.0339696246456694e7,2.5251503539139338e9,4.112224298497441,-425.0147844035175,62281.16626527626,-1.2168286372218851e7,2.971712304499894e9,-748.0168687715715,109943.45549598873,-2.1480390044666633e7,5.245869957608488e9,194047.9342777331,-3.7918802630023e7,9.260363208156517e9,-6.6936458236389354e7,1.6347012078308834e10,2.8856816095752636e10
2.064760597420673,-2.2707179873142556,0.031361511019180846,3.0754455666979528,3.0587953731635467,0.0001682566044285177,3.1221032622173444,9.612556197659258,2.904022880390269,8.845684484064112,4.924553791795164,9.250905525979906,2.3305701018140544e-9,0.00477648450509099,107.6900770552342,69.96201190545534,46.54075987421975,-3776.0715197650366,508923.9662721144,-9.463433154749478e7,1411.324438289476,50.37536705889005,-4236.360682923776,579093.4621796441,-1.0850511019468926e8,82.09366585459294,-7144.028682173676,989438.7331165104,-1.8673039683057985e8,-12068.73853985052,1.6922133643500123e6,-3.2154292063029e8,2.896803257995918e6,-5.540004947446036e8,-9.550306606758262e8,0.485437898117706,0.7401297225154915,1.005597397486225,12978.84534611952,663.9250102365834,-0.6794218672705948,-0.27766012778924987,0.00793826972581459,3.6784637809345346,4.326772734978459,-0.6789879647905956,0.7070528900876372,0.7191296373053861,0.7297856262150128,0.721905025351453,2.184356183266966e-9,0.6506977176745067,0.6825125795507327,0.17087473322290092,0.17087473270053205,0.03029730764889895,69.96201190545534,69.96201212238834,1411.324438289476,1.1303838336549119e-7,0.5061536407191348,-0.12906724673527947,1.0,10.0,0.0,0.0,-0.007643852737451031,-0.8356640336523619,-0.0008817848587213145,1.1798148453006931,0.9976971437993848,-13.234908907499214,-42.543226211549154,-2.8379023576845785,-2.2881472757438646,-0.046674042943248215,3.675181030993193,-356.96179828474646,52003.798432626456,-1.010109068395057e7,2.452492666229452e9,4.088987869971627,-419.89223589095917,61171.775663540364,-1.1881857224835055e7,2.884840067152762e9,-738.6973170494113,107933.9742515558,-2.096483733737862e7,5.090108087786647e9,190412.07054196327,-3.6991197677214205e7,8.981151613699373e9,-6.526812377263747e7,1.5846630183170078e10,2.796027905169696e10
2.0963004842662016,-2.255558156556347,0.030007608008055523,3.0470604765538996,3.0311176061816485,0.00015703211629964286,3.0922052960382582,9.433108862752208,2.879244332686897,8.692541458580605,4.910618177903929,9.22263812657541,2.1353221098646833e-9,0.004692799699810279,101.35319004192702,71.81006528581283,46.323797082104825,-3734.7060504332644,500361.7377977963,-9.25017837158399e7,1461.766738385978,50.12771749013362,-4188.740588683532,569166.3738515085,-1.0602316880014262e8,81.67225738176742,-7061.595693871835,972155.3989024385,-1.8239491274721804e8,-11925.809009848872,1.662092556947469e6,-3.1396542709478515e8,2.844263534775393e6,-5.407498172637275e8,-9.318482581159437e8,0.49041552433917834,0.7432237007834317,1.0054781076090555,12276.817026319377,621.8975498840898,-0.6675440430811477,-0.27275009299103287,0.00773734080747368,3.657857778498399,4.300593563655227,-0.6671776599993846,0.6963145618478706,0.7075613750789843,0.7173182021958235,0.7098315158535877,1.9051390139368998e-9,0.6404817284076448,0.6715780205933766,0.16559640822005278,0.16559640777011053,0.02907403304925394,71.81006528581283,71.81006548364529,1461.766738385978,1.0298304452135948e-7,0.4889470860864411,-0.12302404620042193,1.0,10.0,0.0,0.0,-0.006979173309800226,-0.8145450172247695,-0.0008182140181925366,1.1488284751183926,0.9611287177921553,-13.035788362966269,-41.51607912271862,-2.7755836383824315,-2.241406423670969,-0.04667404102759011,3.654559887899829,-352.95284881081864,51129.15879123244,-9.875077191591125e6,2.384064758996237e9,4.06663756335325,-414.98840696472405,60115.690178867975,-1.161073524092612e7,2.803078864292545e9,-729.7832009335385,106022.51408040144,-2.0477175906574957e7,4.943605723995636e9,186956.1353987987,-3.611437839240135e7,8.718707583454676e9,-6.369219784960681e7,1.5376598617861053e10,2.711865490539351e10
2.1281909487649524,-2.2404599745377514,0.02872719369446783,3.0195358149329112,3.0042555744665593,0.00014667601358105793,3.063229552899319,9.260707765437203,2.85518640110049,8.545077797375267,4.897122536436531,9.1952957223298,1.9578206472211264e-9,0.00461020759008939,95.41267700901753,73.6748111718515,46.11520707245918,-3695.054907473317,492195.53430533246,-9.047875874671714e7,1513.2056041966719,49.889634580327865,-4143.120359428247,559703.8555770563,-1.0366999017689836e8,81.26728085651824,-6982.672054142744,955690.4000150288,-1.7828662082360098e8,-11789.047822740586,1.633414564393741e6,-3.0678898299101615e8,2.794269594313908e6,-5.2820738560588294e8,-9.099170721244739e8,0.4953367301623004,0.7462636322038422,1.0053623115518966,11618.940113243743,582.911667184196,-0.6560473798425172,-0.26801565240613406,0.007542704982592089,3.637956554093451,4.275345460221647,-0.6557377410391,0.6858806673394985,0.696360093787119,0.7052941571784322,0.6981739926709459,1.664209940462616e-9,0.6306070890839612,0.6610068144854527,0.16057495489543552,0.16057495450715067,0.027920074456652885,73.6748111718515,73.67481135242211,1513.2056041966719,9.390416217177856e-8,0.4726187196326146,-0.11736582635983883,1.0,10.0,0.0,0.0,-0.006359430344296258,-0.794304708070262,-0.0007599388766294256,1.1191483575940615,0.9264752377006022,-12.844401966610917,-40.5357899592382,-2.7158179182842055,-2.1965095562992243,-0.04667679703042138,3.6346442556298046,-349.1026651578368,50293.83943149863,-9.660427140654476e6,2.319439492377471e9,4.045095735109524,-410.28325050457806,59107.87296475655,-1.1353425053420678e7,2.725911417273037e9,-721.2375389750249,104199.81594693188,-2.0014677153567158e7,4.805423547990845e9,183663.1331278529,-3.5283368420708165e7,8.471326033520957e9,-6.21996095244714e7,1.4933823322315575e10,2.6326331047269577e10
2.160491376438907,-2.2253965886375506,0.027513505609474246,2.992786050195199,2.9781283554095666,0.00013709562461233752,3.035085438225679,9.094681026697963,2.8317770990828635,8.402753290408794,4.884030920843032,9.168804703769723,1.7960451661416014e-9,0.004528586654571473,89.83281326319239,75.55949690307152,45.91435767337855,-3656.976691042157,484391.0663152745,-8.855535691028011e7,1565.7417666768138,49.66037961538204,-4099.334820207412,550665.6335462386,-1.0143391269395927e8,80.87745471701405,-6906.967617360375,939972.7005659166,-1.743849026681469e8,-11657.944615895967,1.606053963459547e6,-2.999771135777202e8,2.7465997930449587e6,-5.163086416694633e8,-8.89122785996295e8,0.5002109165318138,0.7492564246943098,1.0052496916079214,11000.956287883648,546.6556104994856,-0.6448987085586753,-0.2634404598790223,0.007353935918839981,3.618702019981833,4.250953255413331,-0.6446368767021999,0.6757240264975083,0.6854922197492038,0.6936716393578795,0.6868935214890994,1.4556259394314028e-9,0.6210416507475213,0.6507650334761289,0.15578575336391437,0.15578575302831266,0.02682860204632394,75.55949690307152,75.55949706800004,1565.7417666768138,8.568485362884333e-8,0.45708571072790727,-0.1120534989165031,1.0,10.0,0.0,0.0,-0.0057802675966423574,-0.7748635197071723,-0.0007063708355789556,1.0906581525097798,0.8935609518575822,-12.660044917292511,-39.59797917024876,-2.6583717839035317,-2.1532884588820327,-0.046682025543268314,3.6153760003988444,-345.3978475930187,49494.41313769543,-9.456113110444918e6,2.2582593938178177e9,4.024298283373839,-405.7600867602773,58144.118979674575,-1.1108675912301628e7,2.6529047698111253e9,-713.0295508463223,102458.14734866752,-1.9575058364889875e7,4.674775285661563e9,180518.86566650678,-3.449400380532132e7,8.237579570386102e9,-6.0782767348135e7,1.4515713945765789e10,2.5578608300438763e10
2.193256680184593,-2.2103447657396855,0.02636080363974978,2.96673875803961,2.9526674285610928,0.00012821249514326718,3.00769618769497,8.934459103594456,2.8089554649287547,8.265110172397906,4.871313409306443,9.143103795154989,1.648288556882845e-9,0.004447837236975833,84.58314016411124,77.46709436874866,45.72072614495392,-3620.3529369964144,476919.43951021985,-8.672321185787073e7,1619.4720226545855,49.43933802597663,-4057.2454029418186,542017.7495810026,-9.93050776619932e7,80.50170835055482,-6834.238684839176,924942.3696213133,-1.706723220639991e8,-11532.070271345008,1.5799048810669922e6,-2.934989643881598e8,2.70106694171751e6,-5.049989598767091e8,-8.693686463963726e8,0.5050460973638361,0.7522079413183297,1.0051399786782567,10419.25073397125,512.8650788349405,-0.6340698263260807,-0.2590106562857025,0.007170664598020635,3.6000456452143577,4.227354106121718,-0.6338483512615293,0.6658216187360827,0.674929304413065,0.6824151951101288,0.6759571161295583,1.2745321118434417e-9,0.6117581800336609,0.6408239356332376,0.1512079319569866,0.15120793166654212,0.025793827022359606,77.46709436874866,77.46709451947056,1619.4720226545855,7.822676725050059e-8,0.4422776834709159,-0.10705393521645387,1.0,10.0,0.0,0.0,-0.0052379759566828915,-0.7561538286762136,-0.0006570124646403865,1.0632588041287245,0.8622358576789628,-12.482121041149895,-38.69893289563086,-2.60304712505975,-2.1116004388257696,-0.046689485338708585,3.5967065491866617,-341.8271295954188,48727.986846071624,-9.261265861018986e6,2.2002217490571404e9,4.004191752092137,-401.40488277568403,57220.8770148934,-1.0875429342832116e7,2.5836922355636973e9,-705.1333279474557,100790.97538986694,-1.9156387251886435e7,4.550994929901374e9,177511.33294876062,-3.374275897307533e7,8.016258997957126e9,-5.943524231710102e7,1.4120075896018742e10,2.4871505102010002e10
2.226538553662431,-2.195284112109138,0.02526416236906786,2.9413319392224064,2.9278141366076413,0.00011995950200113908,2.9809960423584396,8.77955397071656,2.786669302675678,8.131756318375254,4.858944909820923,9.11814158659155,1.5130933531372208e-9,0.004367877065997146,79.63739534903726,79.40037381442262,45.533877777563355,-3585.083558713087,469756.07622168324,-8.497518319102839e7,1674.4909636139903,49.2259946613851,-4016.734834100772,533731.2961055732,-9.727506748346695e7,80.13913947205342,-6764.27869303923,910548.3528261163,-1.671339856956835e8,-11411.060568218667,1.5548770647705833e6,-2.8732817116230786e8,2.6575113697774643e6,-4.942316484092158e8,-8.505719263402339e8,0.5098491904898593,0.7551232170613276,1.0050329423532698,9870.72144536047,481.3135839197146,-0.6235364904945437,-0.25471436329905167,0.0069925682161882125,3.5819465535115853,4.204495022540725,-0.6233491358669547,0.6561537325223364,0.6646469784496958,0.6714944641094995,0.6653365251699177,1.116924113806086e-9,0.6027333552338907,0.6311589059631507,0.1468236050876323,0.1468236048359991,0.024810790072074082,79.40037381442262,79.40037395221664,1674.4909636139903,7.144628790954333e-8,0.4281341995155633,-0.1023387584765994,1.0,10.0,0.0,0.0,-0.004729363566852187,-0.7381175519954222,-0.0006114389920581501,1.036865060224505,0.8323705709122386,-12.310120736427141,-37.8354679364089,-2.5496739807131794,-2.071323144172351,-0.04669897032742122,3.5785949869371025,-338.3809515679567,47992.09466851713,-9.075142608726377e6,2.1450676042286034e9,3.9847312004369915,-397.20572176566895,56335.118535353184,-1.0652780547373574e7,2.517960080210826e9,-697.5268540222311,99192.72578835624,-1.875701154552333e7,4.433512557735249e9,174630.29076593707,-3.3026618375914905e7,7.806329420432098e9,-5.815153397975414e7,1.3745030681906261e10,2.420161299769359e10
2.2603864178294213,-2.180196493544988,0.02421931525822575,2.9165120137715776,2.903517787137938,0.0001122786847991406,2.9549281355598764,8.629543522500713,2.764873493125726,8.002352660161089,4.846904270600544,9.093874692538398,1.3892038234661324e-9,0.004288637932780406,74.97270980116049,81.36195955720825,45.35344996260899,-3551.083443323525,462879.9083292931,-8.330512605262437e7,1730.8923205346182,49.019915323453425,-3977.703163766656,525781.4690064468,-9.533663438379855e7,79.78898220636967,-6696.911246670555,896746.8032417379,-1.637570637785924e8,-11294.60394174749,1.5308929381150485e6,-2.814420122369054e8,2.615795726022719e6,-4.839664496823244e8,-8.326612710488534e8,0.5146262340996074,0.7580066204185018,1.0049283834975933,9352.681121021922,451.8052129193233,-0.6132776657645671,-0.2505413043571971,0.006819361839078081,3.56437010529033,4.182331020975727,-0.613119193123898,0.6467033300247162,0.6546241695180621,0.6608832025716579,0.6550073238989256,9.79471509298781e-10,0.5939470151200998,0.6217486642048498,0.14261730169255257,0.14261730147435417,0.02387520261588681,81.36195955720825,81.36195968321863,1730.8923205346182,6.527168887905452e-8,0.4146028684478228,-0.09788343662976641,1.0,10.0,0.0,0.0,-0.004251658123134553,-0.7207043308993983,-0.0005692843938145816,1.0114028600541083,0.8038524646625829,-12.14360445746314,-37.00483049867288,-2.4981051771114418,-2.0323506813500227,-0.04671030275582886,3.5610066380489056,-335.0511422810679,47284.617804811656,-8.8971032429194e6,2.0925735126879122e9,3.9658786116645564,-393.15240626002367,55484.23944335286,-1.043994946122511e7,2.4554375256157794e9,-690.1912721470892,97658.60230071461,-1.8375506187474504e7,4.321836176898284e9,171866.91934947355,-3.234298019038804e7,7.606897285111236e9,-5.692689492032509e7,1.3388956099598965e10,2.356598812085336e10
2.294848157795858,-2.16506559441075,0.023222535418671447,2.89223228998006,2.879734203929012,0.00010511958632336004,2.929442879496242,8.484059650607358,2.743528704754522,7.876603571516663,4.8351736047473475,9.070266349302779,1.2755293235859234e-9,0.004210063171096768,70.56899344504085,83.35437336436473,45.17914011322969,-3518.279860899156,456272.76155848475,-8.1707715105502e7,1788.770053439549,48.82073269698269,-3940.064738924642,518146.8446380765,-9.348349310279626e7,79.45058267684784,-6631.984801814786,883499.8064461092,-1.6053042359586337e8,-11182.432130984904,1.5078853502981912e6,-2.758207603773382e8,2.575801003183006e6,-4.741683933285513e8,-8.155746671979026e8,0.5193825513645076,0.7608619764509157,1.0048261285894342,8862.78209731659,424.16909042932565,-0.6032749486516777,-0.24648251503870688,0.006650791981363147,3.547286819763014,4.160823715694026,-0.6031409450686213,0.6374555622983311,0.6448425049846964,0.6505585371284026,0.6449482207680367,8.593841228136928e-10,0.5853815852645111,0.6125746598559906,0.13857552811704646,0.13857552792770877,0.022983325359824218,83.35437336436473,83.35437347961937,1788.770053439549,5.964095466989201e-8,0.4016379011913057,-0.09366658787050841,1.0,10.0,0.0,0.0,-0.0038024319645715964,-0.7038701414455366,-0.0005302307432029879,0.9868073343379711,0.776582706028252,-11.98219009488501,-36.20461874550263,-2.4482122277219016,-1.9945906470550914,-0.04672332799838866,3.543911988042062,-331.83067613118845,46603.723409367085,-8.726592148885585e6,2.0425452219730961e9,3.947601680535066,-389.23615535947386,54665.985049018665,-1.023625862399805e7,2.395889102307948e9,-683.1103250141875,96184.44873356001,-1.801063294405096e7,4.215537834715459e9,169213.56999422025,-3.1689582650488667e7,7.417185159140694e9,-5.575719645950985e7,1.3050440448085007e10,2.2962068112975136e10
2.3299707259080624,-2.1498765700432654,0.022270542518269473,2.8684517666636724,2.8564245933680836,9.843795939470788e-5,2.9044967026064343,8.342778923129957,2.7226003848440996,7.754249350549979,4.823737765236686,9.047285320033163,1.171115778466784e-9,0.004132105681320373,66.40845574750676,85.38006997192723,45.01069630627492,-3486.610449826387,449918.87594665476,-8.017830733710352e7,1848.2192911126288,48.62813537888357,-3903.7458456566387,510808.81628634775,-9.171015924948643e7,79.12337987287698,-6569.368517489326,870774.3861064399,-1.5744434365089503e8,-11074.312871508793,1.4857958197549847e6,-2.7044717702479476e8,2.53742343321088e6,-4.648069009243487e8,-7.992578574144654e8,0.5241228797610782,0.7636926632488223,1.00472602528566,8398.957796386003,398.2550627218794,-0.5935121161383764,-0.24253011647816172,0.006486631511186072,3.5306715363413224,4.1399402194093895,-0.5933988552500605,0.6283973893933187,0.6352858443460624,0.6405003813531301,0.635140514888891,7.543093552385526e-10,0.577021629218157,0.6036205988421567,0.13468642680099818,0.13468642663661567,0.02213187354185367,85.38006997192723,85.3800700773527,1848.2192911126288,5.4500088567049866e-8,0.3891989795071602,-0.08966943889106616,1.0,10.0,0.0,0.0,-0.003379543541378984,-0.6875762075093172,-0.0004939999132010185,0.9630212388609508,0.7504739339305986,-11.825543110081611,-35.432722276179526,-2.3998821268126855,-1.9579618066104687,-0.04673791051539803,3.527285844599992,-328.7134840343375,45947.81692818261,-8.563124030059563e6,1.994812749142641e9,3.929872866963966,-385.44936856508804,53878.39153499184,-1.004111591383313e7,2.339108682758157e9,-676.2699177883298,94766.64122724254,-1.7661308885408774e7,4.1142427782459297e9,166663.56716541253,-3.1064446535349634e7,7.236512043780195e9,-5.4638823779718824e7,1.2728246791417467e10,2.2387607266931282e10
2.365800626874452,-2.134615777450965,0.021360429697262616,2.845134197548991,2.833554659252196,9.21947499392378e-5,2.880051062927475,8.205415284267021,2.7020579715690993,7.635060335673224,4.812583939008297,9.024905042383411,1.0751232588560857e-9,0.004054726405129127,62.47522925970749,87.44146571991702,44.8479100597959,-3456.0216512277248,443804.5316555579,-7.871283471203983e7,1909.3371333145926,48.44185932993064,-3868.682871749183,503751.1538661634,-9.001182273513713e7,78.80689063020152,-6508.949014795303,858541.7260898283,-1.544902897032358e8,-10970.044174120052,1.46457315869691e6,-2.653061157893378e8,2.500572053505163e6,-4.55855083695256e8,-7.836630958584782e8,0.5288514713414729,0.7665016869388744,1.0046279389596002,7959.3767306758655,373.9303055239641,-0.5839747727552351,-0.23867713806960833,0.0063266756509997545,3.514502764620545,4.119652286032715,-0.5838791018105814,0.6195172840241402,0.6259399139284446,0.6306909793265078,0.6255676718017432,6.622523214147955e-10,0.5688534975962622,0.5948720735085846,0.1309395085370318,0.13093950839425916,0.021317942531274,87.44146571991702,87.44146581635108,1909.3371333145926,4.980178255340019e-8,0.377250368206626,-0.08587539902015529,1.0,10.0,0.0,0.0,-0.002981091330270594,-0.6717881487156536,-0.0004603470479476656,0.9399937255102466,0.7254484309110103,-11.673368812856108,-34.68727466197238,-2.353014837317335,-1.922392275473474,-0.0467539306665368,3.5111066872545016,-325.69430619685454,45315.5048713503,-8.406272808248747e6,1.9492265187295337e9,3.9126686584737502,-381.78544148647984,53119.74018370561,-9.854001020999234e6,2.284914800224119e9,-669.6577763198935,93402.00393585462,-1.7326581676172175e7,4.0176209467230935e9,164211.05343964807,-3.0465830059091344e7,7.064277918763454e9,-5.3568593622211955e7,1.24212848910299e10,2.184062557406195e10
2.402384331296344,-2.1192705579926954,0.020489605074359478,2.822247341674545,2.8110938934891845,8.635528441661112e-5,2.8560716573585303,8.071714207048112,2.681874262455084,7.518832192449799,4.801701325600053,9.003102947710284,9.868080843043383e-10,0.0039778931029183714,58.755068548410186,89.54096304014169,44.690610644826506,-3426.4674672106826,437917.75118034944,-7.730771858359964e7,1972.2233833996129,48.26168105593174,-3834.8208440753037,496959.6529553595,-8.838424677748899e7,78.5006975318105,-6450.62778888745,846776.549502482,-1.5166073591630322e8,-10869.449743192201,1.444172373670987e6,-2.6038420558366746e8,2.465166759168447e6,-4.472891809106133e8,-7.68748152488303e8,0.5335721733238507,0.7692917418605886,1.004531749923885,7542.4057224677845,351.0766133015599,-0.5746500671773712,-0.23491737538545915,0.006170738730763642,3.498762168830261,4.0999356256460935,-0.5745693145465021,0.6108049938601863,0.6167920140383103,0.6211145400131745,0.6162149835844628,5.815129470648887e-10,0.5608650468659494,0.5863162661121188,0.12732543819597505,0.12732543807193877,0.020538948321427233,89.54096304014169,89.5409631283438,1972.2233833996129,4.5504356769031664e-8,0.36576020404039705,-0.08226971959412,1.0,10.0,0.0,0.0,-0.0026053769142356897,-0.6564752974334381,-0.00042905534649472204,0.9176793561146586,0.7014366547859252,-11.525406176547104,-33.96661543463319,-2.307521278213575,-1.8878180618995524,-0.04677128217283636,3.4953561515794984,-322.7685749866779,44705.565138452126,-8.255662764730908e6,1.9056542781326098e9,3.8959689811732945,-378.23861881467195,52388.520841309415,-9.674454644279908e6,2.233146908358006e9,-663.2631738098473,92087.74163978313,-1.7005609826572046e7,3.925380171119526e9,161850.86544697164,-2.989219279444333e7,6.899951383589177e9,-5.254368842902714e7,1.212858875477156e10,2.131936795532306e10
2.439768629827855,-2.103829062585988,0.019655744595369496,2.799762360586133,2.7890150057734076,8.088861470549083e-5,2.8325277855473483,7.941447984650177,2.6620249063948838,7.405382119404213,4.791080883036477,8.981859915767014,9.055084024221474e-10,0.003901579377201058,55.235107601438166,91.68097154800174,44.538660612770094,-3397.9084742534337,432248.06144449336,-7.59598010908795e7,2036.9812256207617,48.08741214806789,-3802.1122604226507,490421.853755665,-8.68236868488447e7,78.20443908767523,-6394.319132505719,835456.6203939267,-1.4894902115949845e8,-10772.375285918197,1.4245537815918666e6,-2.5566959576832408e8,2.431136734217949e6,-4.390881077399321e8,-7.544755106685e8,0.5382884927473278,0.7720652588695771,1.0044373511966807,7146.5802579635565,329.5882143525905,-0.5655264639427324,-0.2312452757959772,0.006018651553758322,3.4834341588742284,4.080769355136617,-0.5654583628930363,0.6022513504087288,0.6078307833745277,0.611756943022971,0.6070692953535768,5.106359197487696e-10,0.5530454130423458,0.577941710246149,0.1238358620832979,0.1238358619755236,0.019792579572049555,91.68097154800174,91.680971628662,2036.9812256207617,4.1570905612400845e-8,0.35469992218456325,-0.07883921927043515,1.0,10.0,0.0,0.0,-0.0022508751607605974,-0.6416101483060759,-0.00039993185640862014,0.8960373068531698,0.6783760513052786,-11.381422858850069,-33.269259453181604,-2.263321703492024,-1.8541818929445377,-0.046789870070797046,3.4800186200093415,-319.93232152309173,44116.92326628883,-8.1109614313131645e6,1.8639786180553925e9,3.8797567276589815,-374.80387658105246,51683.40261357257,-9.502069811697714e6,2.1836623725073967e9,-657.0767111440962,90821.38559776,-1.6697646810427427e7,3.8372607006536384e9,159578.43402186522,-2.9342166632580087e7,6.743059704651788e9,-5.156160328336497e7,1.1849298546855211e10,2.0822271395315857e10
2.478000941028773,-2.088280110593774,0.01885675368271947,2.7776533300529063,2.767293461723862,7.576698484727691e-5,2.8093918344189306,7.814411907810581,2.642487992082546,7.2945457692912425,4.780715126587321,8.961159834860107,8.306324549518561e-10,0.003825763889668891,51.903662566095406,93.86392653908,44.39195227865565,-3370.3110364099116,426786.30265724147,-7.46662897909086e7,2103.717864818936,47.91889487950232,-3770.5161510556636,484126.81455786945,-8.532682514839065e7,77.9178016668977,-6339.948457249347,824562.3409091886,-1.463492326481269e8,-10678.68551201607,1.4056822931712044e6,-2.5115174947640744e8,2.398419176761836e6,-4.3123308808240825e8,-7.4081171474499e8,0.543003648567633,0.7748244443251472,1.0043446466925188,6770.5803698763775,309.3699929191394,-0.5565935582422548,-0.22765584567266411,0.005870259245943954,3.468505565003942,4.062135554364515,-0.5565361837628137,0.5938481143207274,0.5990460081245209,0.602605499977908,0.5981187835055937,4.483704855714421e-10,0.5453848281813422,0.5697380974294974,0.1204632676184317,0.12046326752478415,0.01907675860735149,93.86392653908,93.86392661282679,2103.717864818936,3.7968603437610946e-8,0.34404378960744686,-0.07557206044964158,1.0,10.0,0.0,0.0,-0.001916209906353186,-0.6271679109438426,-0.00037280404879462363,0.8750307211072188,0.6562100855154399,-11.24121116051599,-32.593872003600794,-2.220344385948282,-1.821432260997025,-0.04680960904505732,3.4650808963188986,-317.18210081995863,43548.63329847297,-7.971873844604097e6,1.8240949635869372e9,3.8640173758256613,-371.47682724915285,51003.21019616931,-9.336484854473762e6,2.1363340298248663e9,-651.0901389459564,89600.74969761807,-1.6402028189697541e7,3.753030760251546e9,157389.7031587322,-2.881453220913724e7,6.593180730556732e9,-5.062010278472662e7,1.1582645882417957e10,2.034793820699184e10
2.5171295931661724,-2.072613071572407,0.018090735581015968,2.7558968362990157,2.74590710089143,7.096539184932848e-5,2.786638851789536,7.69042110614465,2.6232437073699466,7.186174704431733,4.770597966918267,8.940989239420691,7.616489251808215e-10,0.003750429712288386,48.75006915845985,96.0923060982366,44.25040492825142,-3343.646669866815,421524.4727231039,-7.342471239326333e7,2172.545160780708,47.75599858643094,-3739.997313361408,478064.9265542786,-8.389071691250773e7,77.64051270877034,-6287.450913065501,814076.4207038856,-1.4385611041055128e8,-10588.261648846015,1.3875268228511116e6,-2.468212736128915e8,2.366958245959807e6,-4.2370735202918285e8,-7.277268316102918e8,0.5477206149886266,0.777571312415185,1.0042535497241332,6413.210754288582,290.33602470124475,-0.5478419223852982,-0.2241445736522663,0.005725419452075746,3.4539653750530315,4.044018900330049,-0.5477936385664555,0.5855878472666769,0.5904284640004926,0.5936487572676997,0.5893527723720945,3.936378588205812e-10,0.5378744685805431,0.5616961171341676,0.1172008675069094,0.11720086742554249,0.018389609249644823,96.0923060982366,96.09230616564315,2172.545160780708,3.466813401579065e-8,0.3337685195976071,-0.0724575649060992,1.0,10.0,0.0,0.0,-0.0016001338735490253,-0.6131261400117571,-0.00034751699792208966,0.854626173707242,0.6348874394391741,-11.1045846845857,-31.93924822496127,-2.178524529615247,-1.7895226352336144,-0.04683042206083147,3.4505319426842815,-314.51493090490294,42999.86215779795,-7.83813783876721e6,1.7859099253593826e9,3.8487386748992223,-368.2536419381149,50346.9044680323,-9.177377639475415e6,2.0910481844196544e9,-645.2962108172267,88423.894387687,-1.6118161026211146e7,3.672482896292638e9,155281.06315521442,-2.8308199486063026e7,6.449936235526951e9,-4.971718547335387e7,1.132794170882526e10,1.989511398097869e10
2.55720407899601,-2.0568177685423685,0.017355965188685738,2.7344716441596395,2.7248358229241174,6.64612221114004e-5,2.7642461957752666,7.569307944179616,2.604274059171648,7.080134300115765,4.760724582268373,8.921337013259116,6.980789485649259e-10,0.0036755638013266363,45.76454830642247,98.36864681251133,44.113962643555766,-3317.891535324487,416455.6013345879,-7.223287985023119e7,2243.5802543881027,47.598616706012585,-3710.5256916195804,472227.76304098935,-8.251274649305673e7,77.37233498409329,-6236.7702560680555,803983.6062431737,-1.414649689020504e8,-10500.999382944174,1.3700598032061912e6,-2.426697789825205e8,2.336704191530075e6,-4.1649588631277955e8,-7.151940055360671e8,0.5524421568030163,0.7803077115875506,1.0041639817716923,6073.384326216256,272.4083650643166,-0.5392629794118491,-0.22070736743827774,0.005584000842587835,3.439804525274096,4.026406367092072,-0.53922239542301,0.5774638067656231,0.5819697863607405,0.5848763336594134,0.5807615833287523,3.4550460966731184e-10,0.5305063298208404,0.5538073251523669,0.11404250407362987,0.1140425040029448,0.017729430228093555,98.36864681251133,98.36864687410139,2243.5802543881027,3.1643218632577557e-8,0.3238529530410135,-0.06948606121573234,1.0,10.0,0.0,0.0,-0.0013015120209801411,-0.5994644299455423,-0.00032393104564334827,0.8347932283227191,0.6143613469057669,-10.971375581558586,-31.304296114566576,-2.137803373205232,-1.7584108111232049,-0.04685223922896528,3.436362670363745,-311.92824374738234,42469.876944611344,-7.709520197671339e6,1.7493399463985744e9,3.8339103880264513,-365.1309870224051,49713.56663218236,-9.02446084062023e6,2.0477029591840131e9,-639.6885625875105,87289.09705947567,-1.5845515177282203e7,3.595430967637849e9,153249.29547961074,-2.7822191749100357e7,6.312986430102936e9,-4.8851054446597874e7,1.1084566298338194e10,1.9462669353443874e10
2.5923449956088374,-2.0431694037632724,0.01674983460848598,2.7163561744034985,2.707011583788618,6.282161690141675e-5,2.7453235912030873,7.467670967000083,2.588220466694521,6.991004307132117,4.752452902259209,8.904897936271139,6.475697206949565e-10,0.0036117583389585948,43.33245590574308,100.35994612750802,44.00104982094825,-3296.524405995656,412259.82952628646,-7.124942764485778e7,2306.3178354879483,47.46804201011167,-3686.078408378232,467397.7286999056,-8.137613353367853e7,77.14956254226576,-6194.7387571644485,795635.2660006577,-1.3949340848019117e8,-10428.649763707195,1.3556174038197738e6,-2.3924809990589485e8,2.311698931001712e6,-4.1055451657273537e8,-7.048725984373468e8,0.55649479951794,0.7826461607838109,1.004088371902483,5795.312647368046,257.86835307665757,-0.5320410914497409,-0.21781730658117932,0.005465415441572348,3.4279630076600762,4.011702770370166,-0.5320061589547745,0.5706041012429149,0.5748401438175277,0.5774966316389027,0.5735301508040412,3.088831699826957e-10,0.5242984330966933,0.5471615803533669,0.1114138747250683,0.11141387466242822,0.017183850888669222,100.35994612750802,100.35994618449551,2306.3178354879483,2.925177151825045e-8,0.3156255136098234,-0.06704618085637865,1.0,10.0,0.0,0.0,-0.001058654161827685,-0.5880427270777244,-0.00030497234876779506,0.8182273524474365,0.5973690183737854,-10.859800940345794,-30.774952893984498,-2.1037333226340573,-1.7323492912086227,-0.04687169045985724,3.4245141863837523,-309.77346775860565,42030.06605511406,-7.603192382456309e6,1.7192227447408304e9,3.821552475524765,-362.53223647123514,49188.36815265713,-8.89812117050223e6,2.0120249100601234e9,-635.0260176850388,86348.72327031684,-1.5620388789283585e7,3.532041609058567e9,151566.77719242265,-2.7421123529269405e7,6.200378167889238e9,-4.813670496800216e7,1.0884550454023209e10,1.910744735359456e10
2.634312347745347,-2.0271100942164866,0.016069015354045202,2.69549620749706,2.6864780780348463,5.88167305332442e-5,2.7235467163367786,7.351507120800253,2.5697183592937725,6.888975033518313,4.743023357685372,8.886185898278839,5.92934998927946e-10,0.003537738856652887,40.63568936990486,102.73235192335515,43.87401774545741,-3272.408783185587,407533.9194090052,-7.014501368618089e7,2381.7846767506003,47.32069057450929,-3658.4873621872207,461959.0819541558,-8.010016919059274e7,76.89777633769498,-6147.308608943687,786238.0711998151,-1.3728092405982938e8,-10347.02450814518,1.3393661481441874e6,-2.354096932302214e8,2.2835720265444955e6,-4.0389200955086184e8,-6.933027522740355e8,0.5612315842285126,0.7853675486337734,1.0040014588406951,5485.495691310074,241.8115938692794,-0.5237625739164096,-0.21450800652889115,0.005330034384991349,3.414488560173284,3.994998709298235,-0.5237332866618578,0.5627171744424802,0.5666567968902271,0.5690420736459096,0.5652408360836676,2.7093723050691537e-10,0.51717554732319,0.5395373802630197,0.10843420722882276,0.10843420717443561,0.016569752343554192,102.73235192335515,102.73235197538403,2381.7846767506003,2.6677652334448402e-8,0.30632800230350116,-0.06431749134493332,1.0,10.0,0.0,0.0,-0.0007897621770815394,-0.5750386193962049,-0.00028421924633083865,0.7993838816785828,0.5782114186350651,-10.732546889509964,-30.17396363313886,-2.064914229514141,-1.7026196540639464,-0.04689520764997331,3.4110318852593307,-307.3306846510709,41533.323865018436,-7.483547386860706e6,1.6854594703377252e9,3.8075395006850883,-359.58891207710474,48595.60440539045,-8.75604137202515e6,1.9720481686050973e9,-629.7500298984659,85288.10307262343,-1.5367360801545225e7,3.461050824749506e9,149670.3797912272,-2.6970603191357676e7,6.074329551499767e9,-4.733472182180056e7,1.066077254365529e10,1.871021890093764e10
2.677375539622495,-2.010895235095752,0.015415278193232948,2.674916541984942,2.666211369489102,5.505529863959069e-5,2.7020757416667927,7.237818681044251,2.5514475288532945,6.788953186533623,4.7338299626930445,8.867971332603972,5.425793059052562e-10,0.0034641680260028194,38.08299869772755,105.16042635639347,43.75205397663852,-3249.1565315878956,402985.8916304063,-6.908539992949039e7,2459.829048259272,47.17866125407232,-3631.8818125435073,456726.57020852563,-7.887638228185421e7,76.65457579790352,-6101.574208273316,777199.7597645026,-1.3515965863892582e8,-10268.327904580086,1.3237405876800471e6,-2.317308621424914e8,2.256537308473571e6,-3.975088213269396e8,-6.822220788764476e8,0.5659799432573097,0.788083023250805,1.0039158867792939,5190.597829855259,226.673996068887,-0.5156360395822168,-0.211262945501057,0.005197749302394827,3.401376912898948,3.9787721064968227,-0.515611522371346,0.554950302130792,0.5586122404922711,0.5607469438780337,0.5571031248253738,2.375443405281602e-10,0.5101756484208348,0.5320460905309929,0.10554378420281313,0.10554378415561103,0.015978541843071233,105.16042635639347,105.16042640387138,2459.829048259272,2.4317477890761564e-8,0.2973392359075864,-0.0617086465419736,1.0,10.0,0.0,0.0,-0.0005355837078862297,-0.5623653700864835,-0.00026483613752689966,0.7810384132538788,0.5597371707792012,-10.608313499182039,-29.590028918244236,-2.0270529236038395,-1.6735865069362745,-0.04691956088306501,3.3979126564780247,-304.96299847498994,41053.73937027843,-7.368487632967252e6,1.6531174045294724e9,3.7939569866157044,-356.7388869233886,48023.73758741177,-8.619490331468914e6,1.933774734317429e9,-624.6461552881331,84265.6093449899,-1.5124325273883268e7,3.3931207780270224e9,147843.42927495475,-2.6538130510869376e7,5.953778533264651e9,-4.656531313628648e7,1.0446865181201538e10,1.8330705290125896e10
2.7152015993054714,-1.996866069036941,0.014875544293408774,2.6574884535622605,2.649041389492884,5.2012930586995974e-5,2.683903267415588,7.142251311507431,2.5359610972022995,6.704745241398209,4.726137299978176,8.8527516681523,5.02571782379092e-10,0.0034014630786397626,36.00412469448536,107.28813920460631,43.651567624401196,-3229.9062312402257,399226.2638128998,-6.821179802379845e7,2528.884530932496,47.06113192156416,-3609.85054931377,452401.9271346139,-7.78677054592702e7,76.45284272250238,-6063.699581608833,769731.2716707909,-1.3341175695162192e8,-10203.156825747525,1.310832102183557e6,-2.2870043620909718e8,2.234209477417151e6,-3.922522821457459e8,-6.73099998589126e8,0.5700608489794549,0.7904069227580984,1.0038435644943424,4949.109008622583,214.38840958015712,-0.5087867227729466,-0.2085303844488301,0.00508675084215562,3.390424920283071,3.965238865652359,-0.5087656976508316,0.5483849053793466,0.5518228613182008,0.5537581373536683,0.5502433929519829,2.121289766530339e-10,0.5042692925390343,0.5257262101449766,0.10313398175706631,0.1031339817152786,0.015489089627495253,107.28813920460631,107.28813924848241,2528.884530932496,2.2451262363236412e-8,0.28986882296204625,-0.05956269467006016,1.0,10.0,0.0,0.0,-0.0003288075675164687,-0.5517548112055359,-0.0002492390362699176,0.7656934290266793,0.5444203411506694,-10.5041444094885,-29.102500340899816,-1.9953310910171025,-1.6492325332867652,-0.04694106255029168,3.3869543640470887,-302.9923424447989,40655.99600404783,-7.27340263263183e6,1.6264852430486283e9,3.7826542127614022,-354.3688616021168,47549.77208564924,-8.506706613591556e6,1.9022734358732166e9,-620.4055131698769,83418.70616620942,-1.4923698859124908e7,3.3372367170001826e9,146331.15997082513,-2.6181311527229413e7,5.854650945998442e9,-4.5930828357134245e7,1.027105278745863e10,1.801892142864194e10
2.7604508123790046,-1.9803382693446216,0.014268881413684611,2.637390197353846,2.6292330835226085,4.866254856376317e-5,2.662958571990368,7.032851796352712,2.5180863156235835,6.608203461797952,4.717381297372585,8.835451271035893,4.5930778671432034e-10,0.003328722768875672,33.7000737060367,109.82740563908898,43.53910360086757,-3208.2358232306647,394999.03140492004,-6.723197129479887e7,2612.103966526714,46.92890890740932,-3585.0400311046506,447539.9325800596,-7.673663292979206e7,76.22521883451351,-6021.037030899948,761336.0011097707,-1.3145222326895157e8,-10129.738639465428,1.2963242830398513e6,-2.2530393333623588e8,2.209120256881717e6,-3.863622641662632e8,-6.628813059597396e8,0.5748364676234667,0.7931150400049073,1.0037603391866086,4679.8905435770885,200.81424920894156,-0.5009264529578499,-0.20539708664441436,0.004959956983072944,3.3779805555525746,3.949883557862285,-0.5009089060624238,0.5408286035181861,0.5440206677814329,0.545740029630947,0.542369440529135,1.857918824638844e-10,0.49748301827335306,0.5184661903637542,0.10039794026015636,0.1003979402239245,0.014937255598097736,109.82740563908898,109.82740567908468,2612.103966526714,2.044258280578554e-8,0.2814142121499532,-0.05715873539816013,1.0,10.0,0.0,0.0,-9.983828074246366e-5,-0.5396580796354455,-0.0002321503075701616,0.7482158936233676,0.527127548811322,-10.38522315640539,-28.54823574502571,-1.9591407562091216,-1.6214151860485184,-0.046966838811673656,3.37450286031966,-300.7609250957065,40207.186115641205,-7.166482207345275e6,1.5966421509847252e9,3.7698608715126936,-351.6874546128597,47015.285758546466,-8.37994979542907e6,1.8669900803358207e9,-615.6116366308879,82464.23967820246,-1.4698330426151574e7,3.274671083305127e9,144627.82369125908,-2.5780687839891475e7,5.74372037128417e9,-4.5218800164581984e7,1.0074392194419048e10,1.7670315438612553e10
2.80023852092832,-1.9660276739551295,0.013767846141238098,2.6203547567954653,2.612437086102724,4.595163520083868e-5,2.6452158328770934,6.940803447388609,2.502922209221131,6.526851850005053,4.710064411853444,8.821012042459481,4.249467216362221e-10,0.003266731781162375,31.824521571391564,112.05499957736495,43.446840543654,-3190.334706122842,391510.1369608749,-6.642513914761138e7,2685.8261003283105,46.819765637700414,-3564.5331715574666,443527.2127494798,-7.580541242242101e7,76.0366550162132,-5985.760505822392,754407.5824453507,-1.2983921510273595e8,-10069.014920379092,1.2843524290533047e6,-2.225086110814404e8,2.1884191663949024e6,-3.8151577209519804e8,-6.544748546224165e8,0.5789437958768996,0.7954345207335806,1.0036899552434466,4459.37421036993,189.79549632740083,-0.49429717864378075,-0.20275647680944003,0.004853531210161816,3.367599157072946,3.9370907266853745,-0.49428217259106005,0.534437378997668,0.5374311773115009,0.5389789549693303,0.535726715490037,1.6575001043807422e-10,0.49175221792829144,0.5123365959527894,0.09811466572812785,0.09811466569608239,0.014479957991648728,112.05499957736495,112.05499961429014,2685.8261003283105,1.8854636819482544e-8,0.2743815997126907,-0.055179397125147814,1.0,10.0,0.0,0.0,8.641268483155226e-5,-0.5295222770107553,-0.00021839339717696807,0.7335856910438947,0.5127785047707489,-10.285457287128693,-28.08511820314502,-1.928796317403585,-1.5980636988061008,-0.04698949383090727,3.364115506281622,-298.9057360415113,39835.316014094366,-7.078192473767376e6,1.5720830059719021e9,3.7592307526529525,-349.45985980500916,46572.682429274224,-8.275330414388289e6,1.8379661615823147e9,-611.6321434500016,81674.29993217524,-1.4512409363445673e7,3.2232263465698824e9,143218.8742727039,-2.545034104407464e7,5.652545023667841e9,-4.463194371777599e7,9.91281999721045e9,1.738402341116639e10
2.840993708414801,-1.951578385251516,0.013283642372450737,2.603488124305258,2.5958019349735895,4.338079953957067e-5,2.627658161204998,6.850281755881375,2.4878961778975985,6.446739955251781,4.702922533948642,8.806932269987035,3.929261370728851e-10,0.003205073879970572,30.036640520951007,114.3319439484109,43.358448352929706,-3173.055199654324,388144.0260129736,-6.5648206471507676e7,2761.8684122162267,46.71449433602795,-3544.7236824744996,439655.3761445801,-7.490877873213193e7,75.85405780414769,-5951.664515093969,747722.1278423385,-1.2828627612115552e8,-10010.299103077426,1.2728003428678073e6,-2.198177038728468e8,2.1684444711639523e6,-3.768509217856577e8,-6.463846183270323e8,0.5830652936995906,0.7977531589229839,1.0036204206144341,4247.890423945094,179.31596869366578,-0.48776436803827733,-0.2001559195070138,0.004749131365462695,3.3574816378340993,3.924636601502188,-0.4877515524715443,0.5281226243350607,0.5309290724905614,0.5323169634846544,0.5291785206042053,1.4779311692033728e-10,0.4860977490107852,0.5062898914977298,0.09588618664392415,0.09588618661559584,0.014036510113496551,114.3319439484109,114.33194398248423,2761.8684122162267,1.7381072239533385e-8,0.2675385879023826,-0.05327138236467793,1.0,10.0,0.0,0.0,0.00026386430742522844,-0.5195935229506143,-0.00020540801671765465,0.7192672208496543,0.4988481640099156,-10.187631732328883,-27.632634694869637,-1.8990536425878495,-1.5751503069879655,-0.04701263976694982,3.3539921666014365,-297.1032208028173,39475.11034237634,-6.992934078477594e6,1.548439755747327e9,3.7489097064497665,-347.29688890339344,46144.1684080971,-8.174343698990392e6,1.8100345646464572e9,-607.77058401696,80909.86566112249,-1.4333015100699613e7,3.1737351235706635e9,141856.0414630366,-2.5131715554109473e7,5.564862330809706e9,-4.4066127553640455e7,9.757490500818398e9,1.7108886408235992e10
2.889819520898187,-1.9345382228959007,0.01273921544831407,2.5840141911123755,2.5765885007425724,4.0548671219017086e-5,2.6073979014193482,6.74652776767179,2.470532050991745,6.354782510076528,4.694813799327464,8.79096075436633,3.5832530138679486e-10,0.0031335655362086383,28.056763555393886,117.05367325917791,43.26030057375225,-3153.6837446011423,384370.8889930093,-6.477896117660817e7,2853.6683495665575,46.59658564260363,-3522.4918860395956,435314.3711427404,-7.390561717348675e7,75.64848196634793,-5913.366634807021,740225.2704164281,-1.2654888330161299e8,-9944.303415179957,1.2598445862581094e6,-2.168073192601911e8,2.1460408476118376e6,-3.7163257155925345e8,-6.373351661564144e8,0.5878932097027281,0.8004581167735858,1.0035403355935353,4012.0758975996882,167.73644002202857,-0.4802607467959529,-0.19717072434836885,0.004629825948706703,3.3460131958181547,3.910533468659075,-0.4802501053109014,0.5208490518303353,0.5234499876793388,0.5246652464394932,0.5216541146085498,1.291950167957747e-10,0.4795937268739406,0.4993363707679091,0.09335277877967892,0.09335277875516321,0.013535897432576986,117.05367325917791,117.05367329018043,2853.6683495665575,1.5795894168710746e-8,0.2597851168994991,-0.05113123784617642,1.0,10.0,0.0,0.0,0.0004602890817577768,-0.5082623631609371,-0.00019117438292448347,0.702942314143909,0.4831037154326555,-10.07588468479743,-27.117691999034115,-1.865088430629388,-1.5489528235738188,-0.04704023181173993,3.3425170845499337,-295.06660147530823,39069.43775503986,-6.897224507177332e6,1.5219841452178364e9,3.737258973582911,-344.8544355539001,45661.78267417754,-8.061020995694771e6,1.7787911060383039e9,-603.4127169167978,80049.7081157486,-1.4131782637159768e7,3.118394281435734e9,140323.21362517122,-2.4774435233003154e7,5.46684854287328e9,-4.343189973621407e7,9.58391662036929e9,1.6801533041560184e10
2.9328151672538922,-1.919769503869034,0.012289473585091151,2.5674892594604546,2.560279058370572,3.82565342886734e-5,2.5902154839476785,6.659125356737925,2.455784328649022,6.277204486853575,4.688057524324582,8.777661958955894,3.3086966005048893e-10,0.0030726429854061295,26.446645790832427,119.4451806107719,43.18052458641248,-3137.759055587794,381268.1319349769,-6.406532887377519e7,2935.1349709111755,46.49974719207831,-3504.1897711400748,431743.23946693033,-7.308196157930191e7,75.47859087523032,-5881.801949714632,734055.9587372653,-1.2512227569479075e8,-9889.859830767062,1.24918016746343e6,-2.1433530832245228e8,2.1275954603850497e6,-3.673473373606207e8,-6.299038040543153e8,0.5920494670021639,0.8027773239965992,1.0034725537762108,3818.903298147445,158.33727582512034,-0.4739270432331803,-0.1946523313662371,0.004529648403996987,3.336472942070012,3.898810233462598,-0.4739179838568372,0.5146924100634519,0.5171277993249535,0.5182062971621666,0.515299858331997,1.1505265987308196e-10,0.4740955319943318,0.49345970147411233,0.09123604425210546,0.09123604423046076,0.013120540330290422,119.4451806107719,119.44518063934615,2935.1349709111755,1.4543629586198371e-8,0.2533287481514171,-0.04936700716467628,1.0,10.0,0.0,0.0,0.0006199837698889401,-0.49875878538058516,-0.0001797120816760559,0.6892639310524018,0.47002618452678663,-9.982088606105766,-26.687026757893534,-1.8365842233707304,-1.526941057755614,-0.047064360652664866,3.332971250679754,-293.377708600908,38734.08971131203,-6.818356348885104e6,1.5002526661331525e9,3.727607788230382,-342.8299353912298,45263.165123178405,-7.967668351575209e6,1.753134038722756e9,-599.802365744313,79339.17434713001,-1.3966063459790869e7,3.07296130901018e9,139057.46325714473,-2.448029769658625e7,5.386405019992517e9,-4.290991849838906e7,9.441497661145851e9,1.6549416164414867e10
2.9769153616706117,-1.9048446226700246,0.011854781054185241,2.551111825053114,2.544110264189696,3.608256539171142e-5,2.573195334543892,6.573082756559751,2.44115614461724,6.200731353129648,4.681483282081982,8.764725814188735,3.0530903461346294e-10,0.0030120680555709703,24.91331588847761,121.89333356503768,43.10485556229193,-3122.4671020578235,378286.4015411311,-6.338040261381546e7,3019.3034762319844,46.40683402669018,-3486.5851143232703,428309.53168456216,-7.22912727510298e7,75.31446335929813,-5851.397790527391,728121.245249341,-1.237525202294534e8,-9837.357440909842,1.2389170717654857e6,-2.1196144085777602e8,2.1098379133074866e6,-3.6323168961699885e8,-6.227657396875901e8,0.5962235766970234,0.8050978384731563,1.0034055440029086,3633.6454027759946,149.39944967303916,-0.46768102482167984,-0.19216990346542834,0.004431347511548034,3.3272032536402034,3.8874240983192903,-0.4676733243054692,0.5086055352160863,0.5108846569244705,0.5118361305891483,0.5090305035720515,1.0239217365422379e-10,0.4686655879906046,0.4876574505124727,0.08916792074141726,0.08916792072231977,0.012717335277721778,121.89333356503768,121.89333359135829,3019.3034762319844,1.3382480071224285e-8,0.2470405707166372,-0.04766459241993305,1.0,10.0,0.0,0.0,0.0007720391433242448,-0.4894414828747795,-0.00016889040551772193,0.6758659303390817,0.4573191149408692,-9.89007938830564,-26.26591364133565,-1.8086240490642052,-1.5053252420899945,-0.047088908640243364,3.323696068314497,-291.7413201564249,38410.08696694298,-6.742372471973164e6,1.479375338667898e9,3.7182668853213148,-340.86892256476744,44878.124270193905,-7.877748918082567e6,1.7284903493486907e9,-596.306381153155,78653.00090134749,-1.3806472736803148e7,3.029331487451948e9,137835.38916399746,-2.419709721894149e7,5.309169440073589e9,-4.240745115195448e7,9.30478503170692e9,1.630744830032803e10
3.022167327869906,-1.889758041325676,0.011434636414234438,2.534875938476796,2.5280764771126885,3.402071342012289e-5,2.5563310848339915,6.488353552113338,2.426642265714292,6.125325489289522,4.6750943478332205,8.752154391105016,2.8152187608216116e-10,0.002951847054044501,23.453663478578566,124.40068722217005,43.03339174805948,-3107.8149868613104,375425.81871681643,-6.2723968522006445e7,3106.30962278792,46.317874626188214,-3469.6811226752293,425012.8381973885,-7.153321401277615e7,75.15603341020999,-5822.151841322628,722419.5132668283,-1.2243888215798151e8,-9786.779746006468,1.2290509946428651e6,-2.0968418753103718e8,2.0927582482544326e6,-3.592825439134618e8,-6.15914890480228e8,0.6004166488366611,0.8074202869079026,1.0033392848402365,3455.9884869047264,140.9012773061639,-0.46152023416951937,-0.18972230255278644,0.004334880622335668,3.318207758166271,3.8763755591853055,-0.46151369922804025,0.5025865620180971,0.504718238702001,0.5055518827554877,0.5028433713413194,9.106241155123208e-11,0.4633016311932092,0.48192725192967795,0.08714668160378879,0.08714668158695048,0.012325809341725774,124.40068722217005,124.40068724639973,3106.30962278792,1.2306169801215844e-8,0.2409146083959596,-0.046021357101463045,1.0,10.0,0.0,0.0,0.0009167794814513852,-0.4803046470608622,-0.00015867350167931595,0.6627395269177262,0.4449689984497973,-9.799815255650273,-25.854051482314993,-1.7811919740093443,-1.484093623176182,-0.04711385553479562,3.3146951490334446,-290.1576631172719,38097.38895288143,-6.669242158254466e6,1.4593375703519068e9,3.7092375479198316,-338.9713069564555,44506.56209047915,-7.791217186396191e6,1.7048407053504186e9,-592.9240030697936,77990.92688430763,-1.365291378297565e7,2.9874669171920834e9,136656.37795543647,-2.3924634560769804e7,5.23506831061474e9,-4.192409610434403e7,9.17363748754742e9,1.607536000967751e10
3.0686203958771903,-1.8745041954078656,0.011028563649569575,2.518775977459951,2.512172365289825,3.206528748671115e-5,2.539616715129488,6.404893953310626,2.412237714412174,6.0509513428640505,4.668894527261407,8.739950198625978,2.5939457696222423e-10,0.002891987045689913,22.064714827625348,126.96993559525147,42.96624345929479,-3093.8116041184417,372686.8334372709,-6.209589022339644e7,3196.2974706767886,46.23290236291471,-3453.482505169379,421853.0709934446,-7.0807529930056e7,75.00323079633478,-5794.063503632945,716949.608431593,-1.2118075385351379e8,-9738.1118287374,1.2195782783258434e6,-2.0750221674560875e8,2.0763473759376756e6,-3.554971212260241e8,-6.093456413819582e8,0.6046297728915866,0.8097452745559023,1.0032737561034724,3285.6351543087494,132.82228524952845,-0.45544234644285597,-0.18730845453803557,0.004240207005376286,3.3094908384010795,3.865665525637689,-0.45543680989992275,0.49663373100925423,0.4986263538306609,0.49935085259055745,0.49673593427012375,8.092766064154717e-11,0.45800151744965484,0.47626686883554387,0.08517069419392168,0.08517069417908625,0.011945515833164423,126.96993559525147,126.96993561754189,3196.2974706767886,1.130886485514819e-8,0.23494521263937346,-0.044434816709781,1.0,10.0,0.0,0.0,0.001054511510692661,-0.47134278401977175,-0.00014902778816542746,0.6498764033256691,0.43296305007739644,-9.711257161952407,-25.45115580813802,-1.754273037865416,-1.4632350917467307,-0.047139182080321154,3.3059728591379702,-288.6271014578406,37795.98391041104,-6.598942057960015e6,1.4401270229824576e9,3.700521430038153,-337.1371218400744,44148.41002347453,-7.708035640824456e6,1.682168301631376e9,-589.6546229251343,77352.73578903843,-1.3505302861397063e7,2.9473339462611938e9,135519.88147206767,-2.366273135144697e7,5.164035272230717e9,-4.145948519829077e7,9.047925753965128e9,1.5852901923400126e10
3.1163261552426826,-1.8590774798926155,0.010636110030613797,2.5028066175475385,2.496392878218146,3.0210928486576144e-5,2.5230465233813186,6.3226625733572295,2.3979377422592427,5.977575245983746,4.662888172981941,8.728116133808287,2.388208538383544e-10,0.00283249579688301,20.74362250204009,129.60392462542717,42.903533580948846,-3080.4676945535384,370070.23064319784,-6.149610921097021e7,3289.4200715495963,46.151955032194735,-3437.9954641916793,418830.462272619,-7.011404543031266e7,74.85597878339749,-5767.133768522053,711710.822978775,-1.1997765111108816e8,-9691.339953698973,1.2104958626593056e6,-2.0541438460037765e8,2.0605969548017245e6,-3.5187292443517166e8,-6.030527939630961e8,0.6088640217306445,0.812073387858343,1.0032089387453509,3122.303028911251,125.14311581500218,-0.4494451579200487,-0.1849273438520264,0.004147287692539482,3.3010576528211804,3.855295275344843,-0.44944047533804077,0.49074537897223747,0.49260693092388985,0.49323048790240254,0.4907058034972717,7.186599951881119e-11,0.4527632107804779,0.47067418166626124,0.08323841187482423,0.08323841186176363,0.011576032150787256,129.60392462542717,129.60392464591968,3289.4200715495963,1.0385137302169757e-8,0.22912703611232035,-0.04290262651575011,1.0,10.0,0.0,0.0,0.0011855257557469557,-0.46255068839939084,-0.0001399217719294939,0.637268671470991,0.4212891514022865,-9.624368502289554,-25.056957295175046,-1.7278531806224957,-1.442739122876794,-0.04716486992544579,3.2975343401940607,-287.1501385449029,37505.88908242037,-6.531456155922135e6,1.421733577514111e9,3.69212051500117,-335.3665208342867,43803.62845116641,-7.628174590811101e6,1.6604587914009972e9,-586.4977682326441,76738.25328173883,-1.3363568664651992e7,2.908902999861219e9,134425.4106408871,-2.3411228787839286e7,5.09601071388887e9,-4.101328074690776e7,8.927531701172525e9,1.5639843033936361e10
3.165338606906052,-1.8434722388758777,0.010256844276819336,2.486962809045085,2.4807332249346103,2.8452583942618955e-5,2.50661510069949,6.241620246826134,2.3837378085981427,5.905165266133622,4.6570802063385015,8.716655431638229,2.197011963234192e-10,0.0027733817368548086,19.48765644194369,132.30566579863395,42.84539817248127,-3067.7959193221473,367577.13973962766,-6.092464607722946e7,3385.8401964116556,46.075074368970824,-3423.2276983961187,415945.5660795089,-6.945266573926166e7,74.71419164536887,-5741.365092969519,706702.8833714876,-1.1882921056689538e8,-9646.45115087332,1.201801238857278e6,-2.034197263024932e8,2.0454992702033462e6,-3.484077165756693e8,-5.970315172333735e8,0.613120454411884,0.8144051963588848,1.0031448147696087,2965.7236162205168,117.84544346176651,-0.4435265769554549,-0.18257800901932794,0.0040560853581179425,3.2929141640485153,3.845266408680004,-0.4435226236868425,0.48491993156559715,0.4866580089529073,0.48718837406600807,0.484750718153761,6.3767848041055e-11,0.4475847741901835,0.46514717876150813,0.08134836722712849,0.0813483672156399,0.011216957921495217,132.30566579863395,132.30566581746032,3385.8401964116556,9.529933116282012e-9,0.22345501017006336,-0.04142257088208639,1.0,10.0,0.0,0.0,0.0013100977264438145,-0.45392342181654477,-0.0001313258873922896,0.6249088408963361,0.40993580199204216,-9.539114856679642,-24.671200430018654,-1.7019191832447835,-1.4225957255017045,-0.047190901547516706,3.2893855373858383,-285.72742101668075,37227.15122375129,-6.466775819495867e6,1.4041493236815586e9,3.6840370731707477,-333.65977584134373,43472.20645562654,-7.551612082983511e6,1.639700242755792e9,-583.4530875908524,76147.3453165546,-1.3227651909815133e7,2.8721484496673403e9,133372.52963131937,-2.316998648727195e7,5.030941448573319e9,-4.058517276143091e7,8.812347609610052e9,1.5435969117480795e10
3.207221213585897,-1.8303273768664303,0.009950566145732606,2.473852076872137,2.467771764696205,2.705719299683011e-5,2.4930245396248325,6.174966455982124,2.371977804733097,5.845539699743462,4.652395741544303,8.707392585855814,2.0481145154487434e-10,0.002724414671254216,18.488873569035945,134.61116867223288,42.800554122144035,-3057.7600651887706,365594.9748130442,-6.047012939188864e7,3468.833911981151,46.014146115891066,-3411.4772691855364,413647.3079277527,-6.892602805611861e7,74.6001403450133,-5720.780818574126,702706.0369667116,-1.1791375286061822e8,-9610.4731456238,1.1948504894994956e6,-2.018281081706055e8,2.033411268414303e6,-3.4564004516403675e8,-5.922179721300737e8,0.6166851835002279,0.8163515930122974,1.0030918954865362,2840.2143103326716,112.04291382379708,-0.4386530370805295,-0.180643844472815,0.0039813691344428755,3.2863541007377464,3.8371711447411156,-0.43864960884296633,0.4801123658785765,0.48175308537663264,0.4822114008999674,0.4798439249272555,5.768401722921417e-11,0.44331381025567385,0.4605901365076514,0.07980458703811794,0.07980458702780063,0.010925406483994244,134.61116867223288,134.61116868976495,3468.833911981151,8.866200133760307e-9,0.21883648741505385,-0.04022750062830827,1.0,10.0,0.0,0.0,0.0014091756156874471,-0.4468565534789385,-0.0001245322396627626,0.6147932038242818,0.40071164322416464,-9.469295639434183,-24.356009260573916,-1.680669672953312,-1.4060720178265709,-0.04721284505644378,3.2828210474839654,-284.58382953994,37003.59979736068,-6.415017634725722e6,1.390109738867577e9,3.67754519212855,-332.2865442338075,43206.23863754571,-7.490319208018644e6,1.623120927644771e9,-581.0013621605194,75672.86035523802,-1.3118797154290047e7,2.842784410349682e9,132526.61727557075,-2.2976699687701948e7,4.978940457778842e9,-4.0242033496884756e7,8.72026972787018e9,1.5272946528337845e10
3.2587781595135663,-1.8143799461248107,0.009594422740236377,2.458226164944501,2.4523201515577195,2.5462680899210896e-5,2.4768343690833325,6.096009085251778,2.3579500979499826,5.7748232429705375,4.646966262144128,8.696625683373544,1.8811964576449057e-10,0.002666016092403935,17.345573359675722,137.4455528726674,42.7512052083626,-3046.3601659510537,363332.45172337565,-5.995090681832262e7,3571.7576909757076,45.9448403142164,-3398.053179952914,411017.4089629098,-6.83235303031793e7,74.46810827506968,-5697.1514763380865,698122.0040002135,-1.1686497690391655e8,-9569.003651172396,1.186861943902718e6,-2.000023263308995e8,2.019491797301485e6,-3.4246128502157557e8,-5.866830459151523e8,0.6209850002602298,0.8186916054038799,1.00302899916909,2695.359583092734,105.40018639047871,-0.43287347882813065,-0.1783504325915082,0.003893222692412119,3.278760021297684,3.8277731778684547,-0.43287059444821163,0.4743984250368249,0.47592865742263063,0.47630689354786393,0.4740209398371517,5.110359446889373e-11,0.43824040141751647,0.45517865585377154,0.0779884059924634,0.07798840598340268,0.010584443618730167,137.4455528726674,137.44555288875208,3571.7576909757076,8.124622417979636e-9,0.21342008579998814,-0.03883766120357235,1.0,10.0,0.0,0.0,0.001522606690171388,-0.4385194586401743,-0.00011680063121965309,0.6028696141535134,0.3899179784327832,-9.386956397143072,-23.98510610207881,-1.6555946755263315,-1.3865506438972788,-0.04723946389873608,3.2752216421120046,-283.26273806898496,36745.905703757446,-6.355483425284092e6,1.3739958438328557e9,3.6700504467280988,-330.6979614768204,42899.37602300883,-7.419772616425199e6,1.6040827533772745e9,-578.1617598963478,75124.95104964142,-1.299343036069879e7,2.8090493973659267e9,131549.0051874767,-2.2753960130819973e7,4.919171289585869e9,-3.984637819839967e7,8.61438928458183e9,1.5085404946787981e10
3.3118093229435193,-1.7982376102633089,0.009250347921049605,2.442712820417045,2.4369760480117693,2.3951343192408274e-5,2.4607690551208212,6.018140513870256,2.3440105324087703,5.704990740042331,4.641752445957558,8.68624263978632,1.7263257016134517e-10,0.0026080219057021308,16.260235135900974,140.35725591166886,42.70689430361365,-3035.6795558852637,361198.63404836226,-5.946051027324869e7,3678.5001148434512,45.8797358978377,-3385.3784118108556,408528.58215193456,-6.775331237247317e7,74.34122354229969,-5674.6969402154955,693770.3109316032,-1.1587047646790543e8,-9529.380466703384,1.1792566587340184e6,-1.9826789055521196e8,2.0062054562444938e6,-3.3943640009418494e8,-5.814075506399978e8,0.6253099466077726,0.8210368486971007,1.0029667503203346,2556.563656747881,99.09200824401786,-0.42716714399473565,-0.1760863334515446,0.0038066954997695223,3.271477226657838,3.8187224336220296,-0.4271647219369101,0.4687433571656631,0.4701697068397499,0.47047445922317543,0.46826721199203447,4.523253996228711e-11,0.43322184314843115,0.4498276757801303,0.07621068405552116,0.07621068404757152,0.010252862546155483,140.35725591166886,140.35725592641407,3678.5001148434512,7.439036368298558e-9,0.20813681815179358,-0.03749429926899957,1.0,10.0,0.0,0.0,0.0016303035322297924,-0.4303344897887126,-0.00010950463289884657,0.5911746255482467,0.3794152688403579,-9.306164359453522,-23.62198511764437,-1.6309722194155611,-1.367356041228328,-0.04726638078835389,3.2679334879464914,-281.99855121981375,36499.8690674778,-6.298771681483047e6,1.358680890551608e9,3.662880741333447,-329.17463504814464,42605.998097875316,-7.352504348326263e6,1.585974716283455e9,-575.4338515409149,74600.44022278252,-1.2873775646436851e7,2.776938798925085e9,130611.98414414687,-2.25411738249209e7,4.86223921318314e9,-3.946806724962039e7,8.51346422086831e9,1.4906519169407047e10
3.3571747562698757,-1.784632499636711,0.008972575578723068,2.4298680090406894,2.424268558954597,2.275248864342273e-5,2.447473440268377,5.954058608872385,2.3324587333762477,5.647453136497394,4.637577642694442,8.677886185472142,1.60590699662928e-10,0.0025600100160981017,15.398367035528253,142.84546974149958,42.67395638966039,-3027.3435822291917,359520.6282937993,-5.907411509783011e7,3770.5187575819546,45.82872855981089,-3375.398245169239,406563.64092512854,-6.730294767088223e7,74.23931125391834,-5656.887107162193,690322.3078122996,-1.1508324674098952e8,-9497.760957364986,1.1732110654704545e6,-1.9689205031446046e8,1.9956123943732292e6,-3.370321607115707e8,-5.772066561214356e8,0.6289340058373347,0.8229955886395928,1.0029153603087602,2445.3667612871864,94.07990198975864,-0.4224665490854783,-0.17422140659424243,0.0037358033491609608,3.2656527830238007,3.8114470688829583,-0.42246445837892976,0.4640748415126878,0.46541943779259975,0.46566772719808625,0.46352400679029127,4.082898527147726e-11,0.4290804343241544,0.4454135346730541,0.07475774883494793,0.07475774882782475,0.00998347354459658,142.84546974149958,142.84546975520567,3770.5187575819546,6.90768895006682e-9,0.20383277882887407,-0.03640903151760033,1.0,10.0,0.0,0.0,0.0017158347163545788,-0.42362694149486657,-0.00010374046035217608,0.581598940816004,0.3708783988638409,-9.239999079326775,-23.32517474233352,-1.6107916524467694,-1.351604121869328,-0.04728902841479091,3.2621045378517706,-280.98942976954754,36303.86459062779,-6.25368306435388e6,1.3465292544260807e9,3.657156366543619,-327.95555607140057,42371.88853935286,-7.2989571939054765e6,1.5715931614199705e9,-573.2458828686904,74181.22398389877,-1.27784150338394e7,2.7514126157766647e9,129861.93058853553,-2.2371397270726185e7,4.816940524597586e9,-3.916589095578351e7,8.433091749119825e9,1.4763941081039494e10
3.4130793453168744,-1.7681173559310384,0.008649694144911072,2.4145503475512946,2.4091114033188012,2.1383223216950967e-5,2.431625570913865,5.878104115893958,2.3186706947275164,5.579173455912666,4.632778897039335,8.668217168100922,1.4711374043456493e-10,0.0025027853145514326,14.413257509934033,145.9089665115587,42.63939797523867,-3018.0380257927195,357629.82303360954,-5.8637540873884186e7,3884.8123566312174,45.77146022872849,-3364.133616981668,404338.4869151707,-6.6792554108217515e7,74.12145647162448,-5636.604463821704,686400.2265128323,-1.1418856522544527e8,-9461.483020174312,1.1663064236169818e6,-1.9532428213050926e8,1.9834696014004948e6,-3.3428574100638044e8,-5.72396694906617e8,0.6333076887660999,0.8253517629410827,1.0028542610570956,2317.1039791432213,88.34661041633548,-0.4168900207399255,-0.17200902951052868,0.0036521626626206186,3.2589658805853805,3.8030389807995846,-0.4168882717059764,0.45852440502897707,0.4597764131413323,0.4599623731805695,0.45789251196527964,3.6074150587810404e-11,0.4241582523430859,0.44016918808881467,0.07304741659686768,0.0730474165906296,0.009668248110486756,145.9089665115587,145.9089665241044,3884.8123566312174,6.314898590874062e-9,0.1987828958709062,-0.035146261913701765,1.0,10.0,0.0,0.0,0.0018136008104997934,-0.41571041207660553,-9.7183240301928e-5,0.5703071348468521,0.3608847416704284,-9.161970676532963,-22.975772610125652,-1.5869722187109705,-1.3329871510688434,-0.04731645334497067,3.255412161234573,-279.83295147892727,36079.66520131542,-6.202207345831107e6,1.332682929795113e9,3.6505900789089427,-326.55379967078846,42103.51371691773,-7.237725533115628e6,1.555185056219065e9,-570.722651985064,73699.64506235032,-1.2669199178292207e7,2.722253538011689e9,128998.58875968028,-2.2176661520092644e7,4.765133092533361e9,-3.881879041498211e7,8.341064548203663e9,1.4600504711708122e10
3.460936432582573,-1.7541930758470994,0.008389102034154175,2.4018631238227375,2.396554496665422,2.0297465501790766e-5,2.4185052833908696,5.81557534246455,2.307239923426571,5.522895083428964,4.628961736897387,8.660461227116057,1.3664696026414003e-10,0.0024554305799464595,13.631786409987816,148.52948486716033,42.61489257282032,-3010.882223407057,356158.80658688216,-5.829667151441554e7,3983.442550938824,45.727055341796685,-3355.35060653807,402596.5422657944,-6.63925269623873e7,74.0268072925915,-5620.615242954285,683312.7882133985,-1.1348486544938387e8,-9432.626407563472,1.1608440307262721e6,-1.940871135365414e8,1.9738199571548118e6,-3.3211180547907734e8,-5.68578410490197e8,0.6369737954266773,0.8273203208749774,1.002803809951779,2214.3892811416536,83.79392077505868,-0.4122953229149181,-0.17018617252700963,0.0035836334259476913,3.2536531980688803,3.7963024364261226,-0.4122938179962898,0.45394139347819407,0.455120644252743,0.4552589593527762,0.4532487455060402,3.251214449132239e-11,0.4200949959470395,0.4358417058120258,0.07164903787414807,0.07164903786856755,0.009412056391509696,148.52948486716033,148.52948487880673,3983.442550938824,5.855947205377796e-9,0.19466786842037953,-0.034125798650929906,1.0,10.0,0.0,0.0,0.0018911543714140327,-0.40922120292928554,-9.200443360037072e-5,0.5610592691032029,0.35275959583411365,-9.098070432103748,-22.690110973380015,-1.5674474210438603,-1.3177055090043386,-0.0473395044621753,3.250094846640876,-278.91568865486613,35902.164442483205,-6.161528464431953e6,1.3217610213563018e9,3.6453725614188963,-325.4372420681185,41890.43730422287,-7.189235466987338e6,1.5422210215611012e9,-568.7052293642182,73316.27152626462,-1.2582536054181013e7,2.699178175577715e9,128309.56357521072,-2.2021840395553596e7,4.724071458157906e9,-3.854232443689975e7,8.268016720881123e9,1.447058793180403e10
3.519953245435274,-1.7372845665789962,0.00808628098670387,2.3867282670068857,2.381572052807165,1.9057871293342522e-5,2.402861051496482,5.741436551043681,2.293590994594502,5.456086434230241,4.624607532781572,8.65151918312532,1.2494698973958584e-10,0.002399014332375819,12.739526639729071,151.75917117905004,42.59085014679169,-3003.038418604189,354522.522212438,-5.7915702624853745e7,4106.0778417452,45.677795412808905,-3345.551594293335,400643.50760709593,-6.594326804134204e7,73.91730080793624,-5602.530787129994,679827.0452864803,-1.1269102488237466e8,-9399.629203357428,1.1546387352564177e6,-1.9268570009567717e8,1.9627971818557542e6,-3.296398238630075e8,-5.642211659976292e8,0.6413996540312767,0.829689113920383,1.0027438155493122,2095.9647397672657,78.58939777466085,-0.40684325624012097,-0.16802309627172385,0.0035027789762526323,3.247600412731817,3.7885447043290723,-0.40684200223511824,0.44849162577936796,0.449588606499477,0.4496746288093501,0.447733801106309,2.8670892393470118e-11,0.4152640937564268,0.4306988113628685,0.07000232917076077,0.07000232916588349,0.009112171063994373,151.75917117905004,151.75917118969323,4106.0778417452,5.3444812477339455e-9,0.189838514154052,-0.03293809762268525,1.0,10.0,0.0,0.0,0.001979689418927793,-0.4015605212724058,-8.611524543473608e-5,0.5501514554040909,0.34324566324309913,-9.022715404503046,-22.353757987008525,-1.5443997587868497,-1.2996400191327444,-0.04736739051596024,3.2440363986011276,-277.8722719854233,35700.59812239601,-6.115414724922599e6,1.309401557676242e9,3.639419122705948,-324.16014382991193,41647.587842487526,-7.134117566932721e6,1.5275191070126758e9,-566.3866214720167,72877.82951594982,-1.2483772253094044e7,2.672955364448306e9,127519.02378053658,-2.1844965652571887e7,4.677316226974368e9,-3.822573147312778e7,8.184680743289358e9,1.4322099935520449e10
3.5705104450749765,-1.7230237061696496,0.00784195818100205,2.374188333983794,2.3691559425674233,1.807536478894579e-5,2.389905050429102,5.680382483784199,2.282271163020714,5.401001789175606,4.62117469035883,8.644374023370679,1.1587184605691305e-10,0.002352350438899461,12.032501792670798,154.5247536432843,42.5754643843142,-2997.142389863676,353269.35485146806,-5.762212158149153e7,4212.020537970666,45.64013283402058,-3338.0161790474876,399132.5882330705,-6.559491635681538e7,73.82925350376202,-5588.384759227893,677106.7250074125,-1.1207201209074764e8,-9373.472550587381,1.149758863070559e6,-1.9158727237614536e8,1.9540700284820371e6,-3.2769307941498363e8,-5.60774689084646e8,0.64511067348754,0.8316688757960032,1.0026942677416029,2001.1753188866219,74.45935154028118,-0.4023501823397093,-0.1662403781225065,0.003436531849118408,3.242834319195139,3.7823530185772496,-0.40234910700811033,0.44399095788449017,0.4450233984174954,0.44506970578005844,0.44318494271981185,2.5797156761116208e-11,0.4112748824827631,0.42645383307265045,0.06865548988109316,0.0686554898767376,0.008868365270753324,154.5247536432843,154.5247536531509,4212.020537970666,4.948945759963893e-9,0.18590223275477938,-0.031978039929452515,1.0,10.0,0.0,0.0,0.0020498240710256368,-0.39527958738280133,-8.146588082862593e-5,0.5412160598656606,0.3355088063659627,-8.9610061183344,-22.07870363269352,-1.525506191594447,-1.2848075427426204,-0.04739080725585793,3.2392654829341074,-277.0518449077309,35542.36657940525,-6.079274892196173e6,1.2997314450373645e9,3.634715890476496,-323.14896568949825,41456.05987047992,-7.090770833543169e6,1.5159845047986207e9,-564.5396470070102,72530.54179313306,-1.2405844870915864e7,2.6523275455505757e9,126890.30517966367,-2.1704970440976463e7,4.640443845439226e9,-3.7974406638252854e7,8.118800553566037e9,1.420444178942374e10
3.6223693892050197,-1.7086039344212496,0.007604745936139948,2.3617121646931323,2.35680080087404,1.713678085233964e-5,2.3770203076075846,5.619974593422227,2.2709985428559016,5.346439406098289,4.617926593587428,8.63750938336492,1.0737404291405984e-10,0.002306012316926543,11.357449861085943,157.3609511367981,42.564480973688774,-2991.849644240685,352119.54902446637,-5.7350780587187625e7,4321.543838407848,45.60557689409791,-3331.0668499035123,397729.8978183833,-6.527063674012086e7,73.743927386273,-5575.083885885341,674555.9337612387,-1.1149204298875548e8,-9348.515677539184,1.1451436165621248e6,-1.9055209451588637e8,1.9457541242711507e6,-3.258486486262448e8,-5.574934294266326e8,0.6488430574767382,0.8336541790764802,1.0026451195936532,1909.8153096723795,70.51009248133829,-0.39790197919547515,-0.16447530995254306,0.003371296720250966,3.238329930687937,3.7764105985293663,-0.3979010585547202,0.4395267450269697,0.44049814045079533,0.4405080656416212,0.43867782923126386,2.319307954350665e-11,0.40731803756524304,0.42224506328187206,0.06733114034253433,0.06733114033864795,0.008629938662479955,157.3609511367981,157.36095114593874,4321.543838407848,4.579555763416607e-9,0.18204403036860445,-0.031044087263290512,1.0,10.0,0.0,0.0,0.0021167589353002073,-0.3890902123777824,-7.704020034350899e-5,0.5324179451543429,0.3279412022576541,-8.900268331176969,-21.80829909189249,-1.5068922113693264,-1.270172562535367,-0.04741437827834475,3.2347561628587376,-276.2773819793602,35393.20669588586,-6.045255207013733e6,1.290641610408743e9,3.630248460484569,-322.1867836528925,41274.54174581052,-7.049802892412721e6,1.5051073716066024e9,-562.7700335546938,72199.7721553322,-1.2331915466589026e7,2.632816313113017e9,126288.74687819142,-2.157168456646186e7,4.60546633001082e9,-3.773432310333359e7,8.056133396240135e9,1.4092227183085636e10
3.6863881685864577,-1.691085110956091,0.0073292374511342035,2.3468222687659557,2.3420525784772517,1.606596829930829e-5,2.3616498229789373,5.548318000435608,2.2575309575954132,5.28163687858292,4.6142825592766945,8.62964406528898,9.789369128199268e-11,0.0022508473483638615,10.588016295738555,160.86208448633818,42.55736170857377,-2986.325103732541,350880.6318012455,-5.7055312894625835e7,4457.943902803516,45.56824208240803,-3323.5196912003366,396192.7897621853,-6.4913897514424525e7,73.64482790634622,-5560.244309423419,671721.4256119311,-1.1084822188521346e8,-9320.120505948187,1.1399543854981004e6,-1.8939363431050333e8,1.9363095393239008e6,-3.237695399066444e8,-5.537703705630615e8,0.653350958072561,0.8360442466098892,1.0025866603044136,1804.5651291291915,66.00019821377423,-0.39262226135506506,-0.16238003111103286,0.0032943290386214566,3.2332831460993323,3.7696096642458867,-0.39262149891465914,0.4342170000875539,0.43511955509850614,0.43508999595170267,0.4333232361176462,2.03907175066685e-11,0.4026114535565768,0.417241248238711,0.06577082116454505,0.06577082116115936,0.008350717866874116,160.86208448633818,160.86208449467037,4457.943902803516,4.168627327068992e-9,0.17751460940665117,-0.029956679109208344,1.0,10.0,0.0,0.0,0.0021930008127484064,-0.38178122282672133,-7.201069230745549e-5,0.5220374489574846,0.3190774479078472,-8.828643489017464,-21.489804089814143,-1.4849185622796646,-1.252865582871489,-0.04744285706097641,3.2297032942263,-275.41065106414266,35226.511830538766,-6.007291410674885e6,1.280512808083246e9,3.625200107551817,-321.0979094794267,41070.15546611995,-7.003826721425601e6,1.492932337392463e9,-560.7483980411419,71824.77486018278,-1.2248511567624573e7,2.610884024014424e9,125602.47934039628,-2.1420578728417173e7,4.565990589010015e9,-3.74608912125614e7,7.985138071530842e9,1.3964641800878098e10
3.741288085052589,-1.6763023136542199,0.007107075017514886,2.3344798044343817,2.3298253130815025,1.5217879079476418e-5,2.3489147954587546,5.489282144941021,2.2463553329037986,5.228181290169261,4.6114660813546955,8.623400988913543,9.055531757743179e-11,0.002205253046524059,9.97940408224273,163.86509492417707,42.556703263391164,-2982.4379147720224,349969.6475433101,-5.683494711319415e7,4575.971892307983,45.54059495547941,-3317.9067870433328,395036.6210479548,-6.464419912802949e7,73.56469919264048,-5548.816774344786,669550.4352603591,-1.1035573276819283e8,-9297.721626191373,1.1359205557993741e6,-1.8849831490025654e8,1.928876489678499e6,-3.2214804579297256e8,-5.508432306128848e8,0.6571324443857167,0.838042710872743,1.002538369050478,1720.3913898155547,62.42541908123262,-0.38827004767751255,-0.16065257094047072,0.0032312673968035903,3.2293879833548633,3.7642175730893137,-0.38826939730208826,0.4298309880250145,0.43067969405510487,0.4306205303112117,0.428905097671881,1.829880574558788e-11,0.3987231015181745,0.4131094480179923,0.06449400453592669,0.06449400453291158,0.008123608246841524,163.86509492417707,163.86509493188456,4575.971892307983,3.851429840024499e-9,0.17382165620409257,-0.029077385379141323,1.0,10.0,0.0,0.0,0.002253251057954663,-0.37578686182572163,-6.804277881600332e-5,0.5135315458030607,0.31186727613437876,-8.769987762833171,-21.22926229959559,-1.4669051574835343,-1.2386509213821586,-0.04746674248034674,3.225802903931095,-274.7423457004586,35098.14662562013,-5.978096456561448e6,1.2727342073747492e9,3.6212542910240426,-320.24625306751466,40911.23594603926,-6.96821145813572e6,1.483527638214859e9,-559.1483358517125,71530.66092408545,-1.2183468825190274e7,2.5938497989164634e9,125060.02290427196,-2.1302008451294456e7,4.535174300694239e9,-3.724510507153085e7,7.92945117644854e9,1.3864117497740753e10
3.797655969532156,-1.6613482472750791,0.006891494110744082,2.3221952630546414,2.31765345924656,1.4408293061502076e-5,2.3362447609398775,5.430848554318229,2.2352207250372977,5.175210413211171,4.60885843278079,8.617441446181568,8.369712430956135e-11,0.0021600095733688646,9.399286579726738,166.94961037562905,42.56105798010387,-2979.2295389077717,349173.160120126,-5.663884441082677e7,4698.175487622244,45.51611222660794,-3312.9246063372584,393996.8413805234,-6.440017853471991e7,73.4864981956766,-5538.245637574489,667555.5015633174,-1.0990386147372276e8,-9276.438574191705,1.1321502974857758e6,-1.8766697263825807e8,1.9218327087571572e6,-3.2062680762213826e8,-5.480722291804096e8,0.6609372120408874,0.8400475940641148,1.0024904576625677,1639.328384913789,59.01082859515474,-0.38396028408517224,-0.15894167752578536,0.003169170548573088,3.2257866478102573,3.7590756839720583,-0.3839597302609336,0.4254796571798869,0.42627757247207954,0.42619164688486016,0.4245261659904827,1.6407126652927472e-11,0.3948646859120571,0.409011459338347,0.06323794679359566,0.06323794679091309,0.007901418680058739,166.94961037562905,166.94961038275352,4698.175487622244,3.5557176629472872e-9,0.17020099475830427,-0.028221741781248477,1.0,10.0,0.0,0.0,0.002310616207276803,-0.3698783651714941,-6.426830276282742e-5,0.5051542160615615,0.30481311640071695,-8.712252105090943,-20.97303886178348,-1.4491586896865476,-1.2246209857274368,-0.04749075981681941,3.2221961793760787,-274.1248786754602,34979.67260354377,-5.951181319292554e6,1.2655712143936625e9,3.617546020363344,-319.4461865932864,40762.889129109055,-6.93509456272842e6,1.4748074758480368e9,-557.62483434954,71253.36813425981,-1.2122517638049584e7,2.577954987951915e9,124544.07526585594,-2.1190110670519922e7,4.506250267322853e9,-3.704014792903707e7,7.876898939706242e9,1.37687715987107e10
3.8555488586652857,-1.6462189008845085,0.006682338796538249,2.3099669454005722,2.3055353994111116,1.3635658569250189e-5,2.3236378963803883,5.373004543682913,2.2241252398727376,5.122713232109241,4.606468326763336,8.611765242837674,7.729188440868784e-11,0.0021151251325485262,8.846638691536613,170.1195087744418,42.570645793740795,-2976.7279064908116,348495.40084531,-5.646779995729959e7,4824.7651427698775,45.4948007926711,-3308.5888656754505,393076.4962009936,-6.418246629492757e7,73.40989692570753,-5528.532573409557,665738.932061525,-1.0949322668064937e8,-9256.23443008801,1.1286428057623853e6,-1.8689989814310077e8,1.9151690073773402e6,-3.192050382919681e8,-5.454538669586217e8,0.6647658668821954,0.8420591664455163,1.0024429204453034,1561.2829945881501,55.750475575226595,-0.37969226715441434,-0.157247037662117,0.003108024565643435,3.2224908615449,3.754183343671194,-0.37969179638137485,0.42116249449333115,0.42191255103793945,0.4218025658980207,0.4201857077367023,1.469771841936258e-11,0.3910354795731256,0.40494657624922725,0.0620021400650078,0.06200214006262339,0.0076840156501735484,170.1195087744418,170.11950878102255,4824.7651427698775,3.2801980804717643e-9,0.16665094707352637,-0.027389039799915853,1.0,10.0,0.0,0.0,0.002365187430528706,-0.3640540787026976,-6.067868160447838e-5,0.49690292735991054,0.2979111262752191,-8.655418944512663,-20.721031227640793,-1.4316757152748252,-1.2107718648939136,-0.04751490241629748,3.2188948245470677,-273.56006848642835,34871.40449818275,-5.926609758834571e6,1.2590387274475265e9,3.6140748815429853,-318.69861833435186,40625.327890832,-6.904524245933885e6,1.4667836799900107e9,-556.1773932235456,70993.00235175157,-1.2065697136658289e7,2.563210697677286e9,124054.36106853196,-2.1084875689165384e7,4.479221342387087e9,-3.684586774064703e7,7.827457698589671e9,1.3678513179251007e10
3.9150264644855692,-1.6309101843676428,0.00647945716081293,2.297793205161012,2.293469565890087,1.289848566427792e-5,2.311092435449981,5.315737871902142,2.2130669928542956,5.070679025608607,4.604305110338405,8.606371429317809,7.131373473114056e-11,0.0020706080841890757,8.320462926513777,173.37892937411104,42.585702236755594,-2974.9633002694586,347941.0119012107,-5.6322698251754194e7,4955.964441312443,45.476659980069826,-3304.9161199047867,392278.8863348608,-6.3991760828093246e7,73.33451986458061,-5519.677880270725,664103.1317022644,-1.0912450777010371e8,-9237.065600327714,1.125396899995595e6,-1.8619739555454317e8,1.9088746838780944e6,-3.178818263092433e8,-5.429841905807178e8,0.6686190195405443,0.844077697206143,1.0023957519094686,1486.1649123476234,52.63862085256913,-0.3754653159537097,-0.1555683489197375,0.0030478158712519284,3.2195132496768126,3.7495392648362094,-0.3754649165015023,0.41687900420401847,0.41758401222841557,0.41745253489320355,0.4158830150056129,1.3154146413473918e-11,0.3872347670660509,0.4009141100775894,0.06078609022674451,0.06078609022462724,0.007471269918968628,173.37892937411104,173.37892938018493,4955.964441312443,3.0236489456143935e-9,0.16316989154175776,-0.0265785962260537,1.0,10.0,0.0,0.0,0.0024170527666621884,-0.3583124020609511,-5.726570974909397e-5,0.48877522848559574,0.2911575913724971,-8.599469587297246,-20.473136337060588,-1.414453024401,-1.1970996519806776,-0.0475391637717724,3.215911445459307,-273.04989304338255,34773.68883009859,-5.904453066688603e6,1.2531537408023705e9,3.6108398214725934,-318.0044981470399,40498.78364620216,-6.876554331631275e6,1.45946984712714e9,-554.805340114955,70749.67045398103,-1.2013050893859766e7,2.5496299757298584e9,123590.55350965186,-2.0986292469005026e7,4.454091825824755e9,-3.666209468398066e7,7.7811030184891205e9,1.3593244374475927e10
3.9761513233942436,-1.615417926280113,0.006282701114253345,2.2856724473545134,2.281454439428694,1.2195343265491989e-5,2.2986066667983978,5.259036725493729,2.202044105024489,5.019097350170121,4.602378810291647,8.60125814902197,6.57381098002882e-11,0.0020264669410432166,7.819788567601783,176.73229583382317,42.60647960684475,-2973.968553649305,347515.082889614,-5.620452130886356e7,5092.01100161914,45.46167992655774,-3301.923751821698,391607.5805296807,-6.3828832844015785e7,73.25993742581016,-5511.6801201954795,662650.5797172325,-1.0879844469504511e8,-9218.880702129325,1.1224109160425863e6,-1.8555977020355508e8,1.902937236006875e6,-3.1665609572690564e8,-5.406586944415877e8,0.6724972856238344,0.8461034545565616,1.0023489467660465,1413.886521822242,49.669727838965244,-0.371278771347082,-0.15390531927643178,0.002988531229696725,3.216867408634248,3.745141395734087,-0.37127843303838154,0.4126287073738883,0.4132913596363796,0.4131408278042806,0.4116174044882101,1.176137743518265e-11,0.38346184335706557,0.3969133883820541,0.05958931606144911,0.059589316059571,0.007263056322566089,176.73229583382317,176.73229583942492,5092.01100161914,2.7849149149932226e-9,0.15975626057256376,-0.025789751940304886,1.0,10.0,0.0,0.0,0.002466297261320298,-0.3526517866419162,-5.402153994452155e-5,0.48076874631165134,0.28454892002969745,-8.54438394715358,-20.229250015936465,-1.397487640587601,-1.1836004252293382,-0.04756353751288812,3.2132596183414748,-272.5965025208968,34686.90658382152,-5.884790717367916e6,1.247935528186173e9,3.607839018232956,-317.36481357343587,40383.506931375116,-6.851244562411268e6,1.4528814533571687e9,-553.5077930557336,70523.47719604909,-1.1964626713671546e7,2.537227841524341e9,123152.26207678708,-2.0894347040696446e7,4.430867243991083e9,-3.648863638811691e7,7.737808859916519e9,1.35128581912161e10
4.0389889599362565,-1.599737870342072,0.0060919261907427524,2.273603125813453,2.2694885468272936,1.1524856376610491e-5,2.286178931368636,5.2028896985878665,2.191054698003467,4.967958019364028,4.600700183128388,8.59642246286887,6.054167881342225e-11,0.0019827103607150064,7.3436708531143955,180.18434207641462,42.633248246845994,-2973.7792706348714,347223.1917356987,-5.611435788938768e7,5233.157450568448,45.44983970628575,-3299.6299527693573,391066.428518256,-6.36945301813035e7,73.18565854143048,-5504.535697694736,661383.8010491314,-1.0851583738070558e8,-9201.619285431467,1.1196825803080003e6,-1.8498731376682404e8,1.8973420292183235e6,-3.155265592986391e8,-5.384722074034001e8,0.676401286232524,0.8481367059882455,1.0023024999165775,1344.3627744649073,46.83845338732148,-0.3671319949752379,-0.152257666628073,0.0029301577311348467,3.2145679808907137,3.7409867694697665,-0.36713170899387865,0.40841114107629156,0.4090340169718976,0.40886674371453363,0.4073882163181925,1.0505664221885534e-11,0.3797160121605877,0.3929437535834596,0.05841134833537139,0.058411348333707175,0.007059253560936124,180.18434207641462,180.1843420815768,5233.157450568448,2.5629038875679997e-9,0.15640853805635263,-0.025021870692801075,1.0,10.0,0.0,0.0,0.002513003101132038,-0.3470707331674766,-5.093866549218385e-5,0.4728811821927292,0.2780816376926192,-8.490140234403002,-19.989266291862883,-1.3807768196633516,-1.1702702261073126,-0.04758801739820452,3.210953964274485,-272.2022335712479,34611.47619498482,-5.867711101146801e6,1.2434058507766294e9,3.6050697309248347,-316.78058484762295,40279.767965532854,-6.828660928701194e6,1.4470359792910562e9,-552.2836169149421,70314.52145214734,-1.1920476350647647e7,2.52602131223746e9,122739.01831503499,-2.080902062278057e7,4.409554081271e9,-3.632527239737924e7,7.697546599448099e9,1.3437235971854198e10
4.0905383115157266,-1.5870556956524606,0.00594351778884655,2.263983694190866,2.2599503199725115,1.1011089084535435e-5,2.276277444727876,5.158363630774783,2.1822860142840286,4.927358352919842,4.599543333617822,8.59275099259577,5.664262745353525e-11,0.0019479878903015597,6.979838720946272,183.0204250562351,42.65917091909924,-2974.2336220162388,347090.2742243393,-5.606320306124306e7,5349.926497894607,45.4426057624719,-3298.3106058409826,390729.99240427656,-6.3608320514262326e7,73.12607962701135,-5499.430470514185,660505.8396643552,-1.0832161483005463e8,-9188.427757080253,1.1176834121255118e6,-1.8457644673760357e8,1.893100849603355e6,-3.1469115679114324e8,-5.368191250197737e8,0.6795434365090693,0.8497688821822538,1.0022655971016712,1290.6715405423827,44.66904700504785,-0.3638427909813325,-0.1509504325311931,0.002884106482869506,3.2129884142028393,3.7378355194780015,-0.3638425413199771,0.4050603529703286,0.4056531912720298,0.4054741096110633,0.40403066102583957,9.591291539443213e-12,0.3767383907404383,0.3897899953548603,0.05748220664649288,0.05748220664498331,0.006899307997684987,183.0204250562351,183.02042506106775,5349.926497894607,2.3966400686374774e-9,0.15377682692549283,-0.02442224546589149,1.0,10.0,0.0,0.0,0.002548593420268758,-0.3426621979314733,-4.8583661437748925e-5,0.4666552531978724,0.27300734894934503,-8.447335510504047,-19.800016377057204,-1.3675897534480388,-1.1597250693755545,-0.04760767361225708,3.2093692283478124,-271.9310848944092,34559.61236778793,-5.855972572316395e6,1.2402942103675783e9,3.603018458458748,-316.35383278789163,40205.2784637367,-6.812605392843144e6,1.4429076140709198e9,-551.3561480182212,70159.82784884043,-1.188827029333418e7,2.5179296485976906e9,122426.08305462451,-2.0745508138691254e7,4.393884545798685e9,-3.620167913306333e7,7.667498176758284e9,1.3380079282371422e10
4.156634266133696,-1.5710265973960538,0.005763155727105278,2.2520032114936006,2.248069477437116,1.0396086428912533e-5,2.2639501487635996,5.103186519921964,2.171352124251008,4.876990330287417,4.598340166344852,8.588403321718875,5.207366883611849e-11,0.0019049457843159433,6.545622261141604,186.66312562356717,42.69746816114737,-2975.593693168634,347055.44571028504,-5.602658924858254e7,5500.941225011607,45.436320676136695,-3297.322530382689,390433.7679485485,-6.35279467990372e7,73.05088057640496,-5493.804180523118,659579.8235082264,-1.08119430272563e8,-9172.641605830528,1.115410591255957e6,-1.8412191569278404e8,1.8880764981470096e6,-3.137306369155737e8,-5.3486718738744676e8,0.6834953428959888,0.8518162951682632,1.002219782918674,1225.8996074439185,42.07260683363193,-0.3597660524828638,-0.14932977789720495,0.002827341508615836,3.2113530891299567,3.7341076506721533,-0.35976584218043545,0.4009005843272616,0.40145801594314084,0.4012660575321044,0.3998654419984707,8.551340049331002e-12,0.3730395940270174,0.3858747032324299,0.056336943179797004,0.05633694317846206,0.006703150695121513,186.66312562356717,186.663125628014,5500.941225011607,2.2021675733187295e-9,0.1505440751218574,-0.023690563151983247,1.0,10.0,0.0,0.0,0.002590928134124587,-0.33722072793982827,-4.577322617514385e-5,0.45897617581553685,0.2667861662709595,-8.394545554931053,-19.566781663261143,-1.3513309762389807,-1.1466889374183407,-0.047632329206674706,3.207727186379474,-271.64978007334065,34505.80241800137,-5.8437963187344745e6,1.2370676019443114e9,3.6006553796319465,-315.8720752438526,40123.05329674376,-6.79511642982479e6,1.4384503877064753e9,-550.2601735520748,69982.11244742398,-1.1851954400174256e7,2.5089245434541464e9,122056.43123811469,-2.067202454486514e7,4.3760300562593975e9,-3.605581457559838e7,7.632608448350714e9,1.3312684448360298e10
4.2246438713415895,-1.554797307104248,0.00558838805056156,2.240070079721389,2.2362339741261055,9.810166287790245e-6,2.2516765018675873,5.0485336220132355,2.1604464183636525,4.827037346846388,4.597419158542615,8.584317414968485,4.7824655029210586e-11,0.0018623132019751163,6.1334490916839615,190.41966691564537,42.74262210518677,-2977.8758493057558,347173.2842910312,-5.602169969333143e7,5657.852000690314,45.43303816201807,-3297.0879502237553,390280.0888897462,-6.347902970347814e7,72.97420719549602,-5489.005188144878,658846.5662836299,-1.0796324750536382e8,-9157.548173604824,1.1133844639303999e6,-1.837331326013112e8,1.8833386016659315e6,-3.1286108208684605e8,-5.3303505135295707e8,0.6874747551162791,0.853871948809009,1.0021743137068642,1163.656914817832,39.59978327646429,-0.3557273986692483,-0.14772375982787747,0.002771453160891772,3.2101114747082846,3.7306082633261073,-0.3557272218789001,0.3967723301854945,0.3972966374854433,0.39709379133761774,0.3957349147442121,7.61592439753467e-12,0.369365974036931,0.38198872588868954,0.055209228897956146,0.055209228896777006,0.006511083563660409,190.41966691564537,190.41966691973366,5657.852000690314,2.0216689654477536e-9,0.14737324175504085,-0.02297817470594911,1.0,10.0,0.0,0.0,0.0026309401402714746,-0.33185486707876144,-4.3104741807314806e-5,0.4514099507770245,0.2606972249196685,-8.342524284191674,-19.337136604716097,-1.3353203219719343,-1.1338103449366788,-0.04765707408785112,3.2064785476344593,-271.4352730715186,34464.745311869156,-5.834505197041223e6,1.2346058375166073e9,3.598509672971718,-315.44874520319394,40053.231667403044,-6.780574762009641e6,1.434796933892933e9,-549.2325856909447,69821.8388365694,-1.1820074797805417e7,2.501173459920916e9,121709.95050550038,-2.0605061382736318e7,4.360107210464725e9,-3.591921916197768e7,7.600646188054564e9,1.3249632516255024e10
4.280482052679343,-1.5416666411717823,0.005452512849961461,2.2305567376676487,2.2267973292528995,9.361572198426897e-6,2.2418952143673887,5.005181993158485,2.1517408545015684,4.787367475487369,4.596894931031424,8.58123106784237,4.4642900245602675e-11,0.0018285081312823996,5.819008024201299,193.51101800776578,42.78391840445219,-2980.3980052556226,347382.761750216,-5.604170059049334e7,5787.839843501516,45.4325171019478,-3297.4568027527857,390263.1567899891,-6.346334332265376e7,72.91126543075663,-5485.750388608244,658400.3046440262,-1.0787209977953576e8,-9145.898758322479,1.1119370963694474e6,-1.8346947927912998e8,1.8797367169994349e6,-3.12229155611111e8,-5.3164955281306386e8,0.6906785232681792,0.8555225843551142,1.0021381837194598,1115.6324863488605,37.707376785862934,-0.35252351454861214,-0.14644931652091717,0.0027273657173404004,3.209414670234645,3.7279677638645277,-0.3525233609088605,0.39349214226999923,0.39399152659255554,0.39378132999509113,0.39245508055167116,6.936272620950388e-12,0.3664447497180781,0.37890063846052685,0.05431940255125763,0.05431940255019086,0.006360301885360866,193.51101800776578,193.51101801158578,5787.839843501516,1.886737804409136e-9,0.14488025372445876,-0.022421779060343774,1.0,10.0,0.0,0.0,0.0026613261359496355,-0.3276157208152769,-4.106787822768433e-5,0.4454368482235336,0.25591921582406485,-8.301439402578865,-19.15592439729577,-1.3226891931860087,-1.1236179900677434,-0.04767693036937211,3.2057758842846527,-271.31390674589943,34441.47961915369,-5.829237034652092e6,1.2332096105247202e9,3.596944265587693,-315.15287072873014,40006.53905858968,-6.7711258550417265e6,1.4324706020703619e9,-548.4580062412215,69706.19800795066,-1.179780722422916e7,2.4958920241347427e9,121448.82433480222,-2.055614525078678e7,4.348764140895187e9,-3.581635349372847e7,7.577150383590178e9,1.320218849647276e10
4.352136853785846,-1.5250653183123608,0.005287483539170903,2.218705385519731,2.215040143375019,8.825046457153995e-6,2.2297144309931096,4.951447659333303,2.1408810183044693,4.738138031466824,4.5965179786810415,8.577591617649691,4.092218135686541e-11,0.0017866358039717106,5.4443796907578905,197.48842545236164,42.842321352124856,-2984.4652519524993,347795.8324805841,-5.6098066803263254e7,5956.1824932731215,45.4344060846918,-3298.6314292779543,390379.0062042507,-6.3474127784831315e7,72.82981800200147,-5482.394080357613,658019.6958081014,-1.0780129664159755e8,-9131.76245647927,1.1103384600311336e6,-1.8319906538722312e8,1.875444043474292e6,-3.1151622395937294e8,-5.3000920335821354e8,0.6947090797767189,0.8575937437643847,1.0020933243445722,1057.7516236855356,35.44537048821364,-0.348551994460675,-0.14486902395926404,0.0026730257547146734,3.208931752594105,3.724857430828286,-0.3485518657885483,0.38941959365319095,0.3898897139974083,0.38967194183037535,0.38838554993332636,6.1650110765451375e-12,0.3628147409037781,0.37506588966213067,0.05322219456776966,0.053222194566829466,0.006175326146345405,197.48842545236164,197.48842545586805,5956.1824932731215,1.729205856236853e-9,0.14181752224672467,-0.021742722237129114,1.0,10.0,0.0,0.0,0.0026973381836150018,-0.32238262828564845,-3.8639068658416104e-5,0.43806864572809623,0.25006062369197507,-8.250718759770576,-18.93243316311402,-1.3071206526274186,-1.1110119223577701,-0.047701821379896925,3.2052853197639273,-271.22790134541583,34424.91567023509,-5.825478146241473e6,1.232212068138309e9,3.5951681641932787,-314.8374068164582,39959.93916556325,-6.762129752859842e6,1.4303326093069422e9,-547.5465061434962,69577.36607152344,-1.1774071307083324e7,2.4904617734863453e9,121141.56357040544,-2.05007522618097e7,4.33633380681766e9,-3.5695401128168516e7,7.550322900088671e9,1.314644458513781e10
4.425935361199141,-1.5082506363699744,0.00512768517909601,2.206897618181798,2.2033247033097823,8.31439926943083e-6,2.2175832546286487,4.898210318587894,2.1300439182458013,4.689297773322949,4.596465286432994,8.574181962898168,3.747021527309878e-11,0.0017451988775995446,5.089464679429985,201.59828492268457,42.90863669312326,-2989.601643509978,348385.69114909176,-5.619108815749312e7,6131.368365271838,45.43899102460896,-3300.6191595211976,390652.41484986275,-6.3519986626136266e7,72.74432872596284,-5479.8032061312015,657837.7319458527,-1.0777943414490823e8,-9117.96254878847,1.1089651095443054e6,-1.8299415199137917e8,1.871351008380196e6,-3.108852600784034e8,-5.284593097289016e8,0.6987689710165379,0.8596738916300228,1.0020487978667711,1002.1916386114938,33.29426282053774,-0.3446170124271101,-0.14330269285265812,0.0026195300613143574,3.208900920653575,3.721947047914062,-0.3446169048974161,0.3853774484564438,0.3858203175715576,0.38559666809474713,0.38434913506594093,5.4730655907234406e-12,0.35920801348990616,0.37125876207518027,0.052141346891082734,0.052141346890255166,0.00599414483744761,201.59828492268457,201.59828492590017,6131.368365271838,1.5833034314778337e-9,0.13881305790258405,-0.021081437883048188,1.0,10.0,0.0,0.0,0.0027312244939339185,-0.3172215167329159,-3.6335082232560385e-5,0.43080772160698333,0.24432589927893922,-8.200667207658451,-18.71217789395562,-1.291795660254937,-1.09855078223098,-0.04772678563658754,3.205246453330412,-271.2183942470026,34422.920106793754,-5.8250069775672555e6,1.2320839464893897e9,3.593581511649025,-314.58333041351807,39926.776214278856,-6.756363016508949e6,1.4290798552047882e9,-546.6945097229359,69465.95578022013,-1.1754948807978325e7,2.486359675851468e9,120854.35900534743,-2.0451656193386048e7,4.325849413115831e9,-3.558242829685064e7,7.526253350407251e9,1.3094419266532246e10
4.486578093401377,-1.4946419796413843,0.005003528864008204,2.197481927511228,2.1939815892541263,7.923798243655029e-6,2.207913109785186,4.855972136381036,2.1213892620732024,4.650499760128231,4.596668130229084,8.57160845383904,3.4891010029500333e-11,0.0017123691634638395,4.819194684338829,204.98667441395605,42.96767510286586,-2994.521716762626,348991.73147878767,-5.6293322315558694e7,6276.698818090444,45.444488671515465,-3302.809516029892,390988.6411766262,-6.358294067889351e7,72.67224721548973,-5478.25854476426,657836.2063597601,-1.0779793250795723e8,-9107.052410504186,1.108021072684007e6,-1.8287708762315086e8,1.8681927079252168e6,-3.104364632821078e8,-5.272752307969889e8,0.7020384542900421,0.8613446618033971,1.0020134136526468,959.3671445695402,31.650357250590936,-0.34149498280043455,-0.14205952762481686,0.00257733392716849,3.209217861328234,3.7197528054081412,-0.3414948898022656,0.3821653712470267,0.38258782783017936,0.3823606342842542,0.38114349061918196,4.97152201858033e-12,0.356338938344702,0.36823255014273426,0.051288171505886174,0.05128817150513962,0.005851864348094875,204.98667441395605,204.98667441695443,6276.698818090444,1.474449276774183e-9,0.136450611229007,-0.020564862426422602,1.0,10.0,0.0,0.0,0.0027568475385936113,-0.3131436298462857,-3.457797193665062e-5,0.42507495601209333,0.23982540658782753,-8.161077974052308,-18.538209004765854,-1.2797102309563488,-1.0886829136196128,-0.04774680604409062,3.2055566655982233,-271.2685842960735,34432.32928253361,-5.827113519565893e6,1.232638135465165e9,3.592438838998138,-314.42493579006396,39910.19547392557,-6.7541534033039715e6,1.428738420499751e9,-546.0527519997781,69389.30550532014,-1.1743014643313766e7,2.484054416665177e9,120638.00872951123,-2.0416827545164898e7,4.318863467565833e9,-3.549737971628584e7,7.508926228419689e9,1.305527949387342e10
4.548698744891279,-1.4808910716278938,0.004882577737028,2.188092677274906,2.184663804359376,7.548552292505135e-6,2.1982731529161086,4.8140416400217285,2.1127468290949656,4.6119405645792675,4.597098912645584,8.569160950349962,3.246514924781814e-11,0.001679829016397676,4.560640653764585,208.46895002664394,43.03228954782533,-3000.199356251735,349723.1916108359,-5.642157371519691e7,6426.857418711435,45.45150158258124,-3305.545561821584,391432.85149775835,-6.3670144553287715e7,72.5961625390126,-5477.15996080879,657963.3215656788,-1.0784905125824252e8,-9096.15155737106,1.1072069975769245e6,-1.8280130541869608e8,1.865111453930066e6,-3.10034449826931e8,-5.2613197975454915e8,0.7053274866562229,0.8630214940145875,1.0019782378993187,917.9474497523977,30.072582967567246,-0.33839574241638337,-0.1408250396313912,0.0025356654637478998,3.209852700042495,3.717668016275963,-0.3383956621015908,0.3789723265812577,0.37937555619219593,0.37914579590354686,0.3779584384012933,4.512343526516599e-12,0.3534839801889434,0.3652233377116545,0.0504449952609259,0.05044499526025301,0.005711898010718259,208.46895002664394,208.46895002943805,6426.857418711435,1.3721926727365096e-9,0.13412405509663022,-0.020059079145931455,1.0,10.0,0.0,0.0,0.0027811854094409857,-0.30911041568643416,-3.289436314984266e-5,0.41940870348209425,0.23540097749421474,-8.121863042586861,-18.366143995433923,-1.2677794460787992,-1.0789019876869024,-0.047766866969640234,3.206184489437865,-271.37257043282466,34451.98508039884,-5.831532868384773e6,1.233804042068283e9,3.591399150944164,-314.30693986991275,39902.696524014245,-6.754150167775112e6,1.4290053842343488e9,-545.4434859056112,69323.6585590354,-1.1734104128970433e7,2.482634576709712e9,120432.59106622796,-2.038586482313144e7,4.313121799182719e9,-3.5416671164534144e7,7.493257184892979e9,1.3018157743616209e10
4.628504706769946,-1.4634984151189445,0.004735802140699633,2.176392349587703,2.173051288087292,7.1003121757757384e-6,2.186264642305986,4.762054479953381,2.101959356083955,4.564070588010203,4.597973200484237,8.566260284448402,2.963672519723038e-11,0.0016395685249984452,4.25333661193863,212.96070118532595,43.12128231620779,-3008.4175579370612,350823.35187806573,-5.6620468746041335e7,6621.675277018053,45.46221113034469,-3309.750050813324,392145.2211030114,-6.3814615779280186e7,72.49428523643267,-5476.37432326509,658303.5265239067,-1.079597150547741e8,-9082.368140758777,1.1063595515829287e6,-1.8276386903965667e8,1.861325976781726e6,-3.095927852961137e8,-5.24746117985017e8,0.7094668020048261,0.8651262692781149,1.001934558392419,868.0957371192874,28.190229130590296,-0.3345533524336851,-0.13929396486374682,0.002484313600841586,3.211114784705547,3.71519978971714,-0.3345532857068222,0.37500750947914924,0.3753883062480151,0.3751566414976907,0.37400569155553925,3.9929433175320204e-12,0.3499346005240259,0.3614852746137315,0.049404772788875576,0.049404772788285395,0.0055401197533171504,212.96070118532595,212.96070118788188,6621.675277018053,1.2531212081520362e-9,0.13126542135833233,-0.019441648574730803,1.0,10.0,0.0,0.0,0.0028098492922689583,-0.3041308117528666,-3.088913667683528e-5,0.4124180260995811,0.22997531933175724,-8.07332736523534,-18.153615097852363,-1.2530828856865628,-1.0667938147367058,-0.04779199588345838,3.207437374088439,-271.5818857544748,34491.67459462682,-5.840471882969415e6,1.2361651707604501e9,3.5902283769893604,-314.2169179879436,39906.442948263226,-6.757353922252357e6,1.4302268784684043e9,-544.722768938236,69256.89116092134,-1.1727262229724936e7,2.4821305859084105e9,120189.56817609697,-2.0352444745974977e7,4.3076886475362835e9,-3.532124085430654e7,7.475908532371481e9,1.2974290819134384e10
4.694137789412291,-1.4494178221860945,0.004621838310222456,2.1670603335219427,2.163788337991529,6.757772936469644e-6,2.1766901856780763,4.720800279008621,2.093340507730188,4.526032409754838,4.598954292033432,8.564049425036279,2.7528136434282673e-11,0.0016076979153673032,4.019745467710415,216.67112824105007,43.19938326087207,-3015.937167736106,351860.37110125215,-5.681219414013418e7,6783.50324642783,45.4721565765258,-3313.7546161003356,392845.21786353487,-6.395973637784065e7,72.4063470187189,-5476.178055105129,658720.6593962284,-1.0808636898616493e8,-9071.061097933014,1.1058058177121493e6,-1.8277893207394058e8,1.8583119949490486e6,-3.092835216373363e8,-5.236590437814119e8,0.7128011071689061,0.8668172466200483,1.0018998446245582,829.7115361335535,26.753799985270945,-0.3315044661635917,-0.13807860281231218,0.0024438125359519942,3.212517664779636,3.7133203302052227,-0.3315044087290077,0.3718566312119827,0.3722207108429119,0.37198851117187515,0.3708660450758431,3.6173848210333382e-12,0.34711012049542717,0.35851322514460776,0.04858334444468428,0.04858334444415344,0.005405182455329387,216.67112824105007,216.67112824342846,6783.50324642783,1.1644611244981974e-9,0.1290174534330699,-0.018959248031447655,1.0,10.0,0.0,0.0,0.0028314116698319775,-0.30019595045054415,-2.9361237166705233e-5,0.40689810364783635,0.2257170671107363,-8.034846430893946,-17.985526775280746,-1.241498878980817,-1.05719803048426,-0.047812137887252325,3.2088325247264953,-271.8159768608388,34536.13862642585,-5.850496926188713e6,1.2388153596702821e9,3.5893798810187825,-314.19134402750376,39920.22579983229,-6.762572839340422e6,1.4319422227365134e9,-544.1744058089369,69215.51194351449,-1.1725257754973024e7,2.482765299781755e9,120004.64802388594,-2.032978658536064e7,4.3047291194056835e9,-3.524866541707247e7,7.463731085368142e9,1.294094870796196e10
4.761420100096625,-1.435186309448863,0.004510882297853707,2.1577527796163882,2.154548826934394,6.428985541178798e-6,2.1671437933557494,4.6798397873310424,2.0847303491260174,4.48821861720403,4.600198076898979,8.561918143204565,2.5548955269848232e-11,0.0015761329528899348,3.7966469453666547,220.49120874629432,43.28393350799885,-3024.3429578839355,353044.79481094214,-5.703460333209263e7,6950.901165407006,45.48314218831314,-3318.3405385664905,393664.97574577254,-6.413223242821521e7,72.31167737531945,-5476.326191140657,659266.1411282019,-1.0824752963223685e8,-9059.349579122878,1.1053500868780084e6,-1.828330520864595e8,1.855271941716551e6,-3.090086493163214e8,-5.225780911854371e8,0.7161561158942595,0.8685147369282296,1.001865333158508,792.6223656964759,25.37700091535874,-0.32847756207473255,-0.1368715702366931,0.002403821682087221,3.2142875485215647,3.7115098338593544,-0.32847751271382447,0.36872421078214457,0.36907262129636126,0.3688407185810858,0.3677461809143247,3.274314475058001e-12,0.34429860860688216,0.35555721256650585,0.047771251975758294,0.04777125197528127,0.005272403484565114,220.49120874629432,220.49120874850604,6950.901165407006,1.081324905128885e-9,0.12680348219761295,-0.018486853004410244,1.0,10.0,0.0,0.0,0.0028517903291021248,-0.2963038706380392,-2.789844635894143e-5,0.40144178426476856,0.22153053569434933,-7.996635909463942,-17.819055896184935,-1.2300687358537736,-1.0476794743334552,-0.04783231151828406,3.2105943276863336,-272.11234235749566,34592.49763290332,-5.863214438281917e6,1.2421797005627663e9,3.588594254318737,-314.2073937560649,39943.86218335814,-6.770237488244805e6,1.434340546290353e9,-543.6465062532911,69184.59868643923,-1.1726361300005116e7,2.4843419972449985e9,119826.63241593054,-2.0310593680351693e7,4.302991386548985e9,-3.517883234347096e7,7.452973326333979e9,1.290888211535397e10
4.847930039577976,-1.4171804556712226,0.00437632746709483,2.1461518530375714,2.1430315541769343,6.0366366331974884e-6,2.155249319127262,4.629046011012733,2.073978138793062,4.441260268836325,4.602140776729074,8.559336454212806,2.3246763746688116e-11,0.0015371142146812654,3.5319833539681427,225.42905473841947,43.39915771039888,-3036.1667445868175,354744.8328714528,-5.735839435884943e7,7168.366799021346,45.49803089652929,-3324.9060254830492,394864.1588592045,-6.438803351727106e7,72.18228054719637,-5476.929090397883,660126.9616332296,-1.0849834259966289e8,-9043.892730006024,1.1048976111637792e6,-1.8295388586746925e8,1.8513726782034955e6,-3.0870553204008275e8,-5.212144227697808e8,0.7203795460034793,0.8706459716984778,1.0018224755941987,748.0328765841462,23.736980786044114,-0.3247244846303494,-0.13537433863332773,0.002354542705684857,3.21704242653171,3.7093180641503585,-0.3247244438741151,0.36483438643579413,0.36516462356077106,0.36493419810494576,0.3638738109026696,2.8872456630798283e-12,0.3408019071784752,0.35188430173654145,0.046768958733091795,0.046768958732675024,0.005109395049072957,225.42905473841947,225.42905474043724,7168.366799021346,9.847189516439265e-10,0.12408298286314623,-0.017910079111936206,1.0,10.0,0.0,0.0,0.002875644082286668,-0.29149808896065454,-2.6157866475765128e-5,0.39470952845743584,0.2163962957032165,-7.949191862179104,-17.613085728098547,-1.2159974566865235,-1.0358846818243217,-0.04785756896202867,3.213338576117739,-272.5750049819609,34680.58747463511,-5.883111008371126e6,1.24744774236452e9,3.587675184388858,-314.2863313388547,39987.65038751152,-6.783385122741231e6,1.438339894446523e9,-543.0078530799867,69160.25163040526,-1.17321376360273e7,2.4876653080563946e9,119611.3118022563,-2.029120338936706e7,4.302514707363898e9,-3.509440916504535e7,7.441367826949048e9,1.2870136699946232e10
4.919137095804412,-1.4025991454635018,0.004271925159270714,2.1368972313236543,2.133842766129666,5.737120861350729e-6,2.1457638085300235,4.588731633620546,2.065383340139814,4.4039354119639915,4.604021152484813,8.557309726352821,2.153465514012853e-11,0.0015062553491837604,3.3311940531129656,229.51688643967523,43.499365345167455,-3046.7398450965297,356291.12304210797,-5.765635993403822e7,7349.237815212817,45.51058220877321,-3330.8365041849997,395968.16393221373,-6.462626064388203e7,72.0684944805065,-5477.683105801707,660956.8420217811,-1.0873911127445556e8,-9030.648659951,1.1046101224494006e6,-1.8309134941444445e8,1.8481171670663254e6,-3.0848808854525566e8,-5.200943485771189e8,0.7237824755705045,0.8723586285201534,1.0017884128379089,713.7403731184588,22.48750959724086,-0.3217461832505327,-0.1341856802928394,0.002315680982029733,3.2197029975018716,3.707598030028452,-0.32174614834722387,0.3617428884651504,0.36205967002766026,0.3618312618467324,0.3607976032354249,2.608115451834096e-12,0.338018253253886,0.3489632998355264,0.045977138047956514,0.04597713804758285,0.004981305760702213,229.51688643967523,229.5168864415487,7349.237815212817,9.129406339759419e-10,0.1219434965867692,-0.017459362146890475,1.0,10.0,0.0,0.0,0.00289346653043396,-0.2877002584857159,-2.483291214266966e-5,0.38939322294653056,0.21236653351351142,-7.911437024995173,-17.44986896474167,-1.2049137383965927,-1.0265270976567145,-0.04787780402280692,3.2159901910977062,-273.02290163828377,34765.967452966026,-5.902415009876708e6,1.2525637264988422e9,3.586966749764401,-314.3967271085092,40034.391730738236,-6.79686506651419e6,1.4423759719420643e9,-542.5069401850692,69151.78383562271,-1.1740289277731813e7,2.491428256431468e9,119442.50590213753,-2.0279111748047195e7,4.303465080629845e9,-3.502825895503479e7,7.433411515547674e9,1.2839793780389618e10
4.99218944113016,-1.3878576942625647,0.004170342388418979,2.127665222544693,2.124675648997782,5.4499033017470925e-6,2.136304376806222,4.548698087735806,2.0567934401909302,4.366820822270899,4.6062065324795425,8.555289315130238,1.9931185905137537e-11,0.0014757185364088524,3.1397610346643616,233.7340394055255,43.60708853446157,-3058.3617289973126,358013.30701913306,-5.799118731533183e7,7536.542910154295,45.523408811398234,-3337.379088844221,397205.445726403,-6.489571188061465e7,71.94417416290604,-5478.613732733786,661909.7435475021,-1.0901604726428625e8,-9016.398421504411,1.1043689326494583e6,-1.8326314593022633e8,1.8446835492217646e6,-3.082853659022349e8,-5.189290598958869e8,0.7272073094138665,0.8740782558066479,1.0017545467278852,680.6402341779229,21.291698616094354,-0.318789112878927,-0.13300503033796213,0.002277312890224972,3.222791083540444,3.7058833817403576,-0.31878908303641507,0.3586693161562733,0.358973564125804,0.35874787336080105,0.357740431347841,2.3537500302876375e-12,0.33524638418496655,0.34605738196169417,0.045194002272888445,0.04519400227255377,0.0048552287253938245,233.7340394055255,233.73403940726377,7536.542910154295,8.457654684148946e-10,0.11983625020675145,-0.01701792037934145,1.0,10.0,0.0,0.0,0.002910198892417562,-0.2839434498969096,-2.356555028184494e-5,0.38413781127220387,0.20840446519783684,-7.8738055666742515,-17.287907436244964,-1.1939843836193238,-1.0172347782969244,-0.047898062128940794,3.2190688911377916,-273.54376901715176,34865.368809023086,-5.924911714771705e6,1.258531570314058e9,3.5862580063499356,-314.5491094310961,40091.82946385472,-6.813079949631456e6,1.447189714379087e9,-542.0078012702425,69152.63352288111,-1.1751581891015522e7,2.496192525394953e9,119274.41266771246,-2.026978577398537e7,4.305570264477865e9,-3.496242075493281e7,7.426484502054995e9,1.2809608530069324e10
5.067153031767527,-1.3729531458649022,0.004071522897509998,2.118455281822217,2.115529681570473,5.174564453965393e-6,2.1268704388682975,4.5089416162340115,2.0482072120328887,4.329912199184449,4.608711743463835,8.553245446427576,1.8430546504876327e-11,0.0014455088843359958,2.9573515822805554,238.0875362065136,43.72270184550574,-3071.0908701222884,359921.79778245493,-5.8365165917941466e7,7730.574125963022,45.53619690166174,-3344.541254959482,398580.49774609774,-6.519773757449777e7,71.80787435628395,-5479.651225380329,662982.4955431081,-1.0932955269642763e8,-9000.907859427987,1.1041527133163263e6,-1.834670879866803e8,1.8410121842587215e6,-3.080893124632517e8,-5.176983690001891e8,0.7306544270558899,0.8758049959169363,1.0017208756177236,648.7022037376921,20.147810258467597,-0.3158530528261542,-0.13183229495318594,0.002239433492860222,3.226328066127218,3.704148332354008,-0.3158530273527288,0.35561351370940064,0.3559061134258936,0.35568380224372287,0.3547020773986928,2.1221353887889783e-12,0.3324859271881435,0.3431662555598874,0.04441935208488099,0.04441935208458157,0.004731120801562798,238.0875362065136,238.08753620812524,7730.574125963022,7.82937869991735e-10,0.11776072861001714,-0.016585539275336958,1.0,10.0,0.0,0.0,0.0029258685190117406,-0.28022714624905487,-2.2353629633117353e-5,0.3789424972326866,0.20450891045366867,-7.836240743612439,-17.12706941920677,-1.1832098310792505,-1.0080034372888265,-0.0479183406958743,3.222596030160494,-274.14144664069613,34979.566014100536,-5.950785794853795e6,1.2654027561565297e9,3.585523297319246,-314.7433146019089,40160.23162653869,-6.832129677818198e6,1.4528150121843538e9,-541.5028882969741,69162.27021206782,-1.1766007714652013e7,2.501975887812967e9,119104.54253399349,-2.0262925085380815e7,4.308795802538741e9,-3.489592164458157e7,7.4204236619128475e9,1.2779135396233881e10
5.144096707191039,-1.3578824867971324,0.003975411181095262,2.1092668758802366,2.106404353669493,4.910697207570471e-6,2.117461422005175,4.46945855725965,2.0396233988122225,4.2932052611896765,4.611552575821183,8.55114417298663,1.7027183489974553e-11,0.0014156315309177742,2.783640785636022,242.58493195759718,43.84660474343295,-3084.990368230493,362027.9239676713,-5.8780803586702205e7,7931.63601999491,45.54858730112248,-3352.3290854405063,400097.9567959727,-6.553377334350341e7,71.65799696115324,-5480.715291565305,664170.978171928,-1.0967994852788152e8,-8983.915279589984,1.1039369818478571e6,-1.8370054240828505e8,1.8370361794420641e6,-3.078907141274391e8,-5.163796077092828e8,0.7341242127043625,0.8775389918895599,1.0016873979057719,617.8966274831336,19.054151469511783,-0.3129377873260214,-0.13066738265276362,0.0022020379287619727,3.2303368127567262,3.7023635049703785,-0.31293776561854975,0.35257532914480283,0.3528571302872708,0.3526388240252246,0.35168232912558195,1.9114078815884417e-12,0.32973650528320503,0.34028962832000026,0.04365298816078169,0.0436529881605141,0.0046089396629138525,242.58493195759718,242.58493195909034,7931.63601999491,7.24214374300445e-10,0.11571642818225839,-0.016162008766127833,1.0,10.0,0.0,0.0,0.0029405021079595512,-0.27655084181838985,-2.1195070505265034e-5,0.37380650176782143,0.20067871550001581,-7.7986792366609965,-16.9672116154793,-1.172590665654102,-0.9988284415855704,-0.047938637161795986,3.2265944462950267,-274.82007355971155,35109.40002987553,-5.9802391195509145e6,1.2732339099264581e9,3.5847333801061465,-314.9790040871545,40239.86738768639,-6.854119529254833e6,1.4592882603725092e9,-540.9836176170437,69180.05667670618,-1.1783547128272668e7,2.508795367733726e9,118930.06954640572,-2.0258178576107524e7,4.313098554064722e9,-3.482765923124196e7,7.415040380428991e9,1.2747870443585464e10
5.223092350843038,-1.342642642685586,0.003881952447782994,2.100099481470871,2.097299164606395,4.657906428302793e-6,2.1080767642521416,4.430245336129503,2.0310407116783593,4.256695739105167,4.614745857744349,8.548946847777628,1.5715789951706615e-11,0.0013860916398198615,2.6183114213310614,247.23436608557904,43.979223597194974,-3100.1283907371076,364344.02621421067,-5.9240851268648915e7,8140.045627102107,45.56016968949566,-3360.746938926341,401762.5894421787,-6.590534417748672e7,71.49277576766609,-5481.713716941336,665469.9611409858,-1.1006745242059334e8,-8965.128531913666,1.1036936929107097e6,-1.8396036023799178e8,1.832680610865551e6,-3.076790454678201e8,-5.14947361112323e8,0.7376170558764333,0.879280387729325,1.0016541120292046,588.1944332646626,18.009072336378573,-0.3100431049946518,-0.12951020405494829,0.0021651214054595473,3.234841800395669,3.7004954824606546,-0.3100430865280275,0.3495546137776506,0.3498264313062168,0.3496127195850573,0.3486809792783549,1.719843815340883e-12,0.3269977368656092,0.3374272076835823,0.04289471075268843,0.042894710752449564,0.004488643759097718,247.23436608557904,247.2343660869614,8140.045627102107,6.693631328236458e-10,0.11370285616834341,-0.01574712298778294,1.0,10.0,0.0,0.0,0.0029541257249004436,-0.2729140412523473,-2.0087862201649377e-5,0.3687290617447042,0.19691275174825953,-7.761050359202795,-16.808177762752884,-1.1621276243401257,-0.9897047683870978,-0.047958948989477355,3.231088585181179,-275.58411631410956,35255.785083158305,-6.013492635427332e6,1.2820873971471784e9,3.5838549768568315,-315.25563240379904,40331.0047245122,-6.879160248202511e6,1.466648525536825e9,-540.4402416935227,69205.23264256484,-1.1804166173640372e7,2.5166668422714086e9,118747.79021409061,-2.0255137064570066e7,4.318425156754526e9,-3.475638601494353e7,7.410116965490238e9,1.2715244395858017e10
5.3042150435993705,-1.3272304778272621,0.0037910926057826634,2.09095258582362,2.088213623649013,4.415808620318339e-6,2.0987159148341283,4.391298466030075,2.022457829995058,4.220379378353582,4.6183095357184625,8.546609532632422,1.4491296634952843e-11,0.0013568944031568339,2.4610538775378785,252.04461905096778,44.1210138524666,-3116.5786620745107,366883.5652202739,-5.974833093618406e7,8356.13220710245,45.57047613526764,-3369.79706051175,403579.2734081671,-6.631406836817397e7,71.31025997688606,-5482.540826056293,666872.9184496294,-1.1049215251430692e8,-8944.221858859619,1.1033907842309987e6,-1.8424279709485275e8,1.827861686795224e6,-3.0744230538062835e8,-5.1337318372089857e8,0.7411333512735877,0.8810293283173009,1.0016210164654926,559.5671193206879,17.010965003502374,-0.30716879893635834,-0.1283606719150449,0.002128679200016535,3.2398692505489888,3.698506303587685,-0.30716878325410885,0.3465512223644773,0.3468138374395199,0.34660527524583984,0.3456978257224647,1.5458497652133305e-12,0.3242692360167835,0.3345787010544167,0.042144319420378086,0.04214431942016511,0.004370192305850902,252.04461905096778,252.04461905224653,8356.13220710245,6.181634416951752e-10,0.11171953050066857,-0.015340680119366849,1.0,10.0,0.0,0.0,0.002966764820079679,-0.26931625954446303,-1.90300608116059e-5,0.3637094298988829,0.1932099153566733,-7.723275184457117,-16.649797136312603,-1.1518216053792267,-0.9806269594095867,-0.047979273663726334,3.2361046348687434,-276.43839991827707,35419.716248854864,-6.050788487583669e6,1.2920320007053113e9,3.5828502710902597,-315.57241007347585,40433.90756608016,-6.907368092573212e6,1.4749377200444124e9,-539.8617065717629,69236.89626616467,-1.182781366692047e7,2.5256045596880436e9,118554.07813668493,-2.0253325014595926e7,4.324710259960422e9,-3.468069228420211e7,7.405402638905269e9,1.2680615086742775e10
5.38754323316496,-1.3116427934389288,0.0037027782409112787,2.0818256863045357,2.0791472497031087,4.184031577974869e-6,2.0893783338000027,4.352614545333491,2.0138734013134667,4.184251939147156,4.622262762765294,8.54408233369082,1.3348863222945225e-11,0.0013280450420146287,2.3115660650283023,257.02517612427755,44.27246242702242,-3134.421011073004,369661.24382412113,-6.030656738881849e7,8580.236791259682,45.57897384933539,-3379.47912829986,405552.97328878153,-6.676166125452703e7,71.10829643232836,-5483.075765235785,668371.8163422988,-1.1095397652612601e8,-8920.832507153606,1.1029916734408955e6,-1.8454342290476078e8,1.8224858553578118e6,-3.0716683653929114e8,-5.1162529983340585e8,0.7446734989559511,0.8827859594698689,1.0015881097309718,531.9867403176256,16.05826253124392,-0.30431466659721906,-0.12721870105817795,0.002092706656600065,3.2454472783956785,3.6963528990972687,-0.3043146533031572,0.3435650129861416,0.3438191738644506,0.34361628260383204,0.3427326712821604,1.3879535016900333e-12,0.3215506127411873,0.33174381584568885,0.04140161268156952,0.04140161268137987,0.004253545266562452,257.02517612427755,257.02517612545955,8580.236791259682,5.704052831875632e-10,0.10976597945679656,-0.014942482185874184,1.0,10.0,0.0,0.0,0.002978444245828062,-0.2657570216938734,-1.8019786984865355e-5,0.3587468743362492,0.18956912646886323,-7.685265571594592,-16.49188287955586,-1.141673677318018,-0.9715890692726091,-0.0479996086906324,3.2416706747688595,-277.3881424566175,35602.27799261134,-6.092392428052267e6,1.3031436956165445e9,3.581676344459928,-315.92826100751523,40548.832325352356,-6.938864828112669e6,1.4842007843532343e9,-539.2354937406785,69273.98312861513,-1.1854417845229182e7,2.535620560398095e9,118344.83412188098,-2.025219123478944e7,4.331874499452539e9,-3.4598987495238334e7,7.400609073334133e9,1.2643259327158356e10
5.473158900886083,-1.295876328214904,0.003616956608541996,2.0727182914409488,2.070099572350458,3.962214084155939e-6,2.0800634930538378,4.314190260712849,2.005286043268491,4.148309203410176,4.626625994430459,8.54130865561524,1.2283870075354015e-11,0.0012995488117082043,2.1695533517946326,262.1862979928839,44.434090319046,-3153.741980123655,372693.1445638572,-6.091922442419252e7,8812.71142321234,45.58505707629537,-3389.789723773271,407688.7089496937,-6.724993855804604e7,70.88451061662106,-5483.1805917642605,669956.8706991527,-1.1145265532205935e8,-8894.557118758976,1.102454703284897e6,-1.8485701982536417e8,1.8164488642113467e6,-3.0683712840174717e8,-5.09668292083294e8,0.7482379039875457,0.8845504277347499,1.0015553903843042,505.42589797503547,15.149437933455474,-0.3014805100438597,-0.12608420848275442,0.002057199189375943,3.2516060564417995,3.6939864619818197,-0.3014804987946719,0.3405958473752352,0.340842270285291,0.34064553880658865,0.3397853240267553,1.2447955309290848e-12,0.318841473813039,0.32892226005596015,0.04066638775556846,0.04066638775539979,0.004138663353394727,262.1862979928839,262.18629799397553,8812.71142321234,5.258888914449021e-10,0.10784174161425344,-0.014552334921556833,1.0,10.0,0.0,0.0,0.0029891882718109395,-0.26223586289784173,-1.7055223936879716e-5,0.353840678779458,0.1859893290097394,-7.6469230902429235,-16.33423018729514,-1.1316850905209193,-0.9625846096236057,-0.0480199515938136,3.24781683910543,-278.4389935624174,35804.653772223435,-6.1385965465390235e6,1.3155065342870653e9,3.580284547588463,-316.3217734669779,40676.02368467403,-6.973777647022996e6,1.4944858744199715e9,-538.5474453651939,69315.2424526535,-1.188388247382243e7,2.546723981521836e9,118115.43167628297,-2.025109846671448e7,4.339822180382195e9,-3.4509480171583645e7,7.395405449799281e9,1.2602364242609987e10
5.56114775521518,-1.2799277558013074,0.0035335756083428073,2.0636299201326884,2.0610701310854793,3.75000557237825e-6,2.0707708755304886,4.276022382551709,1.9966943445806522,4.112546976148587,4.631421094744911,8.53822436429744,1.1291909998656424e-11,0.0012714110017495246,2.0347284678423776,267.5391009535106,44.606455506266954,-3174.635510895889,375996.8860371762,-6.159034628441582e7,9053.918106464926,45.5880380386264,-3400.721718019939,409991.5158458097,-6.778081929394728e7,70.63628640070243,-5482.69815480203,671616.2706417182,-1.1198768025673193e8,-8864.94791611951,1.1017325330503546e6,-1.8517746734557456e8,1.8096347811904072e6,-3.0643560387620765e8,-5.0746278307152003e8,0.7518269767798528,0.8863228805338118,1.0015228570233639,479.8577264950899,14.283003053807532,-0.29866613567118,-0.12495711323599601,0.0020221522781525766,3.2583779963896653,3.6913517445743667,-0.2986661261698557,0.337643590646044,0.3378829606413976,0.3376928462342827,0.33685559696512696,1.1151211544738516e-12,0.3161414233327205,0.32611374241011154,0.0399384401388866,0.039938440138736785,0.004025508007246897,267.5391009535106,267.539100954518,9053.918106464926,4.844243246143748e-10,0.1059463654175189,-0.014170047553318587,1.0,10.0,0.0,0.0,0.002999020602297216,-0.25875232803222165,-1.6134615322703013e-5,0.34899014182251115,0.1824694897615337,-7.608137820577095,-16.17661427353142,-1.1218572876819226,-0.9536064852925797,-0.04804029991473177,3.254575498559219,-279.5970776408088,36028.13691864538,-6.189722389194405e6,1.329213664706211e9,3.5786197979747145,-316.7511438388889,40815.709543705394,-7.012239002561569e6,1.5058445556808963e9,-537.7815716284617,69359.2102539693,-1.1916082346658293e7,2.558920228315813e9,117860.65773557262,-2.024931177609566e7,4.348438636994028e9,-3.441015637864903e7,7.38941301601932e9,1.2557018152969585e10
5.628750563839667,-1.2678447807489697,0.0034726105383258675,2.0568258425574064,2.054309746405678,3.596950044237443e-6,2.0638156918084296,4.247562845506462,1.9902468584314708,4.085841258322189,4.635314842454531,8.535663973362935,1.0593332317726742e-11,0.001250546061334837,1.9381581198077513,271.68671120007787,44.74313395229315,-3191.398746051606,378664.64694206574,-6.213472788464361e7,9240.77612118531,45.58777251514496,-3409.3217456959046,411831.27288211894,-6.820815217738701e7,70.43235911024753,-5481.8443175642005,672901.1942344168,-1.1241233344275045e8,-8840.256654341445,1.1010373301097946e6,-1.8541803901559836e8,1.803937389062059e6,-3.06075469587922e8,-5.05619481109549e8,0.7545352194163109,0.8876575491054192,1.0014985782352204,461.3171714958881,13.660121314300747,-0.2965682229794524,-0.12411659877391032,0.0019961666527940954,3.2638802062574954,3.689162363140396,-0.2965682146186669,0.33544041539544894,0.3356749269881094,0.3354900570446241,0.33466975527799625,1.0260143273887127e-12,0.31412211075817453,0.3240157360159207,0.039397130984898304,0.039397130984761344,0.0039417517718276455,271.68671120007787,271.68671120102584,9240.77612118531,4.5521972064121325e-10,0.1045435075679185,-0.013888377205699435,1.0,10.0,0.0,0.0,0.003005810498843316,-0.2561640992488862,-1.547198046963904e-5,0.345388351482282,0.17986834903197263,-7.578684980328761,-16.058278804916164,-1.1145929333479414,-0.9468855271969643,-0.048055563240576825,3.2600672841253022,-280.5399900537749,36210.44752114028,-6.231508588730684e6,1.3404379908598638e9,3.5771549300838554,-317.095363032971,40928.79785528411,-7.043496244216997e6,1.515101158222042e9,-537.1453286531346,69392.94650514252,-1.1941932829296712e7,2.5687852019870815e9,117649.42631985975,-2.0247012305734783e7,4.355258586934286e9,-3.432787234103961e7,7.3841429841194e9,1.2519478410182568e10
5.7211106287834745,-1.2515693211388008,0.0033933771794525335,2.047769638532279,2.045311142583798,3.4007447061386767e-6,2.054560756419795,4.209836165325311,1.981644093637091,4.05038493057304,4.640922978595659,8.5318557001348,9.71918662836836e-12,0.0012230483367627976,1.8152425860483088,277.4046027904619,44.935754750370904,-3215.2953495762954,382491.76973412343,-6.291921191335692e7,9498.159282922426,45.5833861693133,-3421.3102630551753,414438.4323412603,-6.881852431274089e7,70.13426928846792,-5479.889764937899,674655.0363649294,-1.1300883665071252e8,-8803.587955439434,1.0998576543592366e6,-1.8573256411849773e8,1.7954457311136308e6,-3.0549893168596345e8,-5.028713069611943e8,0.7581684635751729,0.8894443316810136,1.0014663671012947,437.4230953399034,12.864401026433141,-0.29378801518868225,-0.12300226044140518,0.0019619150403913837,3.2718106319594398,3.685903003239502,-0.2937880081502956,0.33251743557680785,0.3327460205803783,0.3325684949320843,0.3317704290979409,9.172061691750853e-13,0.311437009255998,0.3212293392536175,0.03868142021887455,0.0386814202187532,0.003831527333406838,277.4046027904619,277.4046027913354,9498.159282922426,4.186669117863245e-10,0.10269758197677664,-0.013519395569217307,1.0,10.0,0.0,0.0,0.0030141027533089042,-0.25274534044175223,-1.4624240984176019e-5,0.34063357427176993,0.17645101807852576,-7.538820990119614,-15.900118282617374,-1.105050600633932,-0.9379343408978437,-0.04807591516972508,3.267983154616495,-281.90207224807284,36474.355868843995,-6.292122734005483e6,1.3567534000050368e9,3.5748577838052844,-317.581730758247,41090.82465004572,-7.088500992317887e6,1.528473655173545e9,-536.1985102105491,69437.38016537295,-1.1978511971095137e7,2.5828920477022305e9,117335.71354579015,-2.0241902311543033e7,4.364701496158995e9,-3.4205772798472404e7,7.375693088896519e9,1.2463818409142433e10
5.81610039544593,-1.2351022715312614,0.003316444413651131,2.0387311940940562,2.036329565274535,3.213236869055206e-6,2.045326684756472,4.172357455013365,1.973032990520639,4.015097778191159,4.64703135680143,8.527513506559611,8.906986899594338e-12,0.0011959237993555147,1.6987622683197015,283.3499262856462,45.14086498625867,-3241.0676072338615,386648.6385184629,-6.3775656614207804e7,9765.307214839295,45.57349670556217,-3433.875201111747,417226.13691761077,-6.947732346991499e7,69.80312381970595,-5476.796796127355,676437.5713771866,-1.13638613274178e8,-8762.092250197256,1.0983276835531215e6,-1.8603134784433994e8,1.785789804455651e6,-3.0478967156997603e8,-4.997433911761256e8,0.7618275297834554,0.8912395075350199,1.0014343383167579,414.45047557317827,12.107170650700052,-0.2910270808063751,-0.12189510785691143,0.0019281119024561202,3.2804566106478847,3.6821835239098495,-0.2910270748927068,0.3296110128195978,0.3298342747972922,0.3296644688759115,0.32888823573553727,8.189128548625494e-13,0.3087599056983328,0.31845519026146385,0.03797241274067325,0.037972412740565856,0.003722927199686148,283.3499262856462,283.34992628645034,9765.307214839295,3.846909904756278e-10,0.10087932617387611,-0.013157765953713627,1.0,10.0,0.0,0.0,0.0030215457055630677,-0.24936300426889366,-1.3815922382915382e-5,0.3359326038596639,0.17309091914111435,-7.498141420551539,-15.741254611838444,-1.09567412399486,-0.9289862581752011,-0.048096265823737744,3.276613782262891,-283.39109313678836,36763.601085722476,-6.358725628591486e6,1.3747263636427343e9,3.5720963445886698,-318.09641533827414,41265.83216824618,-7.13744281706587e6,1.543080717045779e9,-535.1186556574094,69479.13677129227,-1.2017287341036823e7,2.598078598949706e9,116978.73215172674,-2.0233463785545e7,4.374374104418165e9,-3.406698250080831e7,7.365115395295704e9,1.2400613637898308e10
5.889129338448697,-1.2226241071143276,0.0032602246311728336,2.031963751986269,2.029604303889365,3.078124980722603e-6,2.0384145391168165,4.144409400958976,1.9665683014908406,3.988741020367287,4.651957856234532,8.523845763640791,8.336269783733988e-12,0.0011758285859140734,1.615468279112809,287.96727441842904,45.303329556214095,-3261.7050642550676,389997.73031814024,-6.446877176509278e7,9972.305811775372,45.56181469672004,-3443.660404698421,419438.14118217735,-7.000459254294671e7,69.53084804388237,-5473.579608245949,677779.8656931355,-1.1413164362023926e8,-8727.413924021823,1.0969055582423753e6,-1.8623868200192618e8,1.7776830456968127e6,-3.0415422775956416e8,-4.97114220144084e8,0.7645890329231836,0.8925914875077774,1.0014104356472022,397.81068450079135,11.563692952766297,-0.2889689219567313,-0.12106941512996328,0.0019030512906338132,3.2874362852045866,3.679039968228039,-0.28896891677371317,0.3274419885257688,0.32766163736121456,0.3274978507068197,0.3267377332539843,7.515347046424405e-13,0.3067570910386807,0.316382447205183,0.037444927458041316,0.037444927457943436,0.0036425214792035598,287.96727441842904,287.9672744191844,9972.305811775372,3.608056253572723e-10,0.09953354211875698,-0.012891260658430895,1.0,10.0,0.0,0.0,0.0030265836483160673,-0.24684990215538088,-1.3234621290621977e-5,0.3324417976820857,0.17060783062917276,-7.466997412714405,-15.6214534490135,-1.0887519783436335,-0.9222712240403159,-0.04811152652434356,3.2835813891087535,-284.59617910658847,36998.255927253325,-6.412887665678259e6,1.3893770280630944e9,3.5696687000991867,-318.49867752291755,41405.66889238793,-7.176822059170335e6,1.5548857821958528e9,-534.2065928959252,69507.1692696677,-1.2047639754201088e7,2.610166006879163e9,116677.81361825939,-2.0224218780801833e7,4.381650785946707e9,-3.395010993742479e7,7.355418561999162e9,1.234744239314256e10
5.988968117740074,-1.2058131437555173,0.0031871984722032422,2.0229553442673955,2.020651525946343,2.905089855200208e-6,2.029215856108445,4.107357705359343,1.9579390488449204,3.9537403385632204,4.659010927722107,8.518316630066726,7.623732113987157e-12,0.0011493703200015045,1.5096274389690696,294.3480524549714,45.53208023330873,-3291.07810124395,394793.78317347047,-6.5465880877780944e7,10257.458460284986,45.539576122521375,-3457.160874085961,422552.51691788493,-7.07537737213758e7,69.13269962193475,-5467.868778887378,679555.9498661733,-1.1481468215319453e8,-8675.868275212251,1.0945766012050167e6,-1.864829969712502e8,1.7655745472871873e6,-3.0314468814995784e8,-4.9318173077705383e8,0.7682943213806456,0.8944017114437799,1.0013787230234235,376.3908555254914,10.870590377296836,-0.2862412952690229,-0.11997466375223037,0.0018700227617850776,3.297439452561732,3.6742991443923336,-0.28624129092937206,0.324564253078443,0.32477956785543716,0.3246240909740449,0.323885123526065,6.69464101606108e-13,0.3040930470976189,0.313629061227298,0.03674713339933098,0.036747133399244604,0.0035366781811127274,294.3480524549714,294.34805245566565,10257.458460284986,3.30967295637323e-10,0.09776271368015808,-0.01254206781160043,1.0,10.0,0.0,0.0,0.0030325922798143472,-0.24353030410830645,-1.249160014275609e-5,0.3278334447825506,0.16734561290530647,-7.424479994148295,-15.460567319682083,-1.07967142605804,-0.9133037903388799,-0.0481318691347913,3.2935676809494714,-286.3279779176894,37336.352638505516,-6.4911282114125695e6,1.4105956589242275e9,3.5658791008532043,-319.05299353815224,41603.6000148663,-7.233012297696882e6,1.571814889444312e9,-532.8322211026456,69537.8373250912,-1.2089531419096325e7,2.627190182054441e9,116225.2744109953,-2.0206901341179498e7,4.391183865728081e9,-3.377455477517363e7,7.339588800129337e9,1.2267662643077137e10
6.091727186467909,-1.1888006217845157,0.0031163374535750654,2.013963531787854,2.011714661533486,2.739913414084858e-6,2.0200367818615663,4.070546227440132,1.9492974052711178,3.918898065816386,4.666647077340585,8.511941403840622,6.963448831181982e-12,0.0011233004463748056,1.4095228251280638,301.0015550687329,45.77545719750743,-3322.712138680419,399995.3119498486,-6.655301426403494e7,10553.415224318833,45.50847499872155,-3471.1390275691197,425858.99737012526,-7.155799260595529e7,68.69042000398213,-5460.246583718198,681288.8575679151,-1.15524287286526e8,-8617.552862489569,1.0916683315140503e6,-1.8667783246715102e8,1.7517993281086406e6,-3.019189677518835e8,-4.8870045452520996e8,0.7720266187562174,0.8962207393951749,1.0013471894733816,355.82502674510124,10.212345848323311,-0.28353247086527344,-0.11888690383481149,0.0018374311593321816,3.3082841992626237,3.668831521565404,-0.28353246723916437,0.32170275464244635,0.32191426334974654,0.32176739664132187,0.3210492017898339,5.955421568670034e-13,0.30143594692779346,0.31088716999228994,0.036055445304741286,0.036055445304665174,0.0034323625946665174,301.0015550687329,301.0015550693704,10553.415224318833,3.032943361237898e-10,0.09601843464198974,-0.012199741112896529,1.0,10.0,0.0,0.0,0.0030378101462275,-0.24024600222714454,-1.1783872239194536e-5,0.3232771610803094,0.16413806482819032,-7.38064375928993,-15.298015315891664,-1.0707636934623321,-0.9043093424431132,-0.048152203825200884,3.304394598275179,-288.211665033672,37705.27538378149,-6.57677333719738e6,1.4338959824313397e9,3.561359106403738,-319.622849211872,41814.6404613371,-7.2935525810437435e6,1.5901706658084302e9,-531.2489421562528,69557.80392614096,-1.2132676303086527e7,2.645215665641225e9,115705.16055332884,-2.018245960935986e7,4.400260928867544e9,-3.3573084386179075e7,7.319741975396866e9,1.2176237280700726e10
6.170781926216499,-1.1759067133232755,0.0030645835902304935,2.0072303272296197,2.005022231475834,2.6210147746030756e-6,2.013165089530926,4.0430936797600685,1.9428071751774847,3.8928681097388407,4.672777436576184,8.50652019525949,6.500593738152634e-12,0.0011040063402743823,1.3380634397313058,306.1822831034496,45.968122342582596,-3348.020523277297,404182.40192091104,-6.743225240565664e7,10782.690749640322,45.4784244448693,-3481.9037495508396,428466.9016542524,-7.219882375647287e7,68.32692118322268,-5453.066906831844,682539.5031172737,-1.1607171707992965e8,-8568.875659418121,1.0890457094062364e6,-1.8678205374853936e8,1.7402460403311062e6,-3.0083572644149137e8,-4.8493663759893936e8,0.774843828789145,0.8975908771411978,1.001323656177837,340.94686286252136,9.74078038959128,-0.28151309511163064,-0.11807563249997943,0.0018132717527881348,3.3170017365220312,3.6641819807728275,-0.28151309194688257,0.31956722226234757,0.3197762071910627,0.3196359797646493,0.3189331220683457,5.450046121879989e-13,0.29944746228316105,0.30883814093611955,0.0355405514375336,0.03554055143746446,0.003355108214785194,306.1822831034496,306.18228310404726,10782.690749640322,2.838789649988645e-10,0.09472741385391145,-0.011947398602759094,1.0,10.0,0.0,0.0,0.0030412168882042764,-0.23780570434564727,-1.1275389439401245e-5,0.3198937564892705,0.16176774398507995,-7.346767768453194,-15.174758240635057,-1.0641981508605411,-0.8975379603930697,-0.0481674481854132,3.3130980979061135,-289.73050407273547,38003.628338461654,-6.646241193368036e6,1.452851139379443e9,3.5574180660614494,-320.0566298368267,41981.47122057939,-7.341903700768257e6,1.6049206142840672e9,-529.9041513968785,69563.51071086546,-1.2165571597123396e7,2.659360727738202e9,115264.31490980141,-2.0158413201285765e7,4.406572732045118e9,-3.340256694549253e7,7.301710875284171e9,1.2098967514560925e10
6.27893152060342,-1.1585324475806433,0.002997396125647373,1.998266628519482,1.9961123308572282,2.468903320563636e-6,2.0040193269694155,4.006696340386993,1.9341404191253746,3.858294369823235,4.681518327225583,8.498312877297188,5.92413778215098e-12,0.0010786298981073758,1.2474210707478797,313.3609541922673,46.239283414742545,-3384.0196196549005,410175.6323921416,-6.869688856506358e7,11098.411359530726,45.42803864290051,-3496.579010223461,432116.89217645425,-7.310561120171687e7,67.79579892817625,-5441.233525692345,684109.8970904779,-1.1681833068797639e8,-8496.668109244963,1.0848700074469587e6,-1.868508942134019e8,1.7230289555145984e6,-2.9914047771564084e8,-4.7932027329398704e8,0.7786244421618336,0.8994256676694403,1.0012924334592432,321.8189689382324,9.14053130356967,-0.27883679405042394,-0.11699995174075806,0.0017814350871155917,3.3294492846839123,3.6571440981388967,-0.2788367914156999,0.316733886984314,0.31693992748909533,0.31680877460814727,0.31612605039439257,4.836135917321764e-13,0.29680166437346134,0.30611576023676534,0.03485900608766864,0.034859006087607884,0.0032533857644616157,313.3609541922673,313.36095419281514,11098.411359530726,2.59674080309266e-10,0.09302866540189729,-0.011616675916072246,1.0,10.0,0.0,0.0,0.003045099699154884,-0.23458224109018094,-1.0626068530644726e-5,0.3154271579665111,0.15865373724808807,-7.300071665188404,-15.008260552412121,-1.0556004774876975,-0.8884639793253367,-0.04818776316396376,3.325525984910598,-291.90634514861415,38432.41190446392,-6.746397737186374e6,1.4802674419288197e9,3.551322084816566,-320.63758389399817,42215.1677210721,-7.410419854004624e6,1.6259639694984295e9,-527.8714770956537,69555.36658303623,-1.220969842263851e7,2.679001191937282e9,114599.4495338251,-2.0117177547125645e7,4.414026054745924e9,-3.3145825970188744e7,7.272720139422776e9,1.1982814841366272e10
6.362169306442987,-1.1453628684398296,0.002948343049097089,1.9915540926282418,1.9894397270817494,2.3594855615001116e-6,1.9971721664628945,3.9795515600622977,1.92762978528945,3.8324619270057396,4.688520698233287,8.491327889400717,5.5207063523248934e-12,0.0010598625589807982,1.1827915429533908,318.9607389569565,46.45391715746951,-3412.8165783403883,415000.2234445759,-6.971998773947178e7,11342.891948156835,45.38149056873385,-3507.784575149169,434984.9210201029,-7.382643907836701e7,67.3596408938323,-5430.430247058743,685190.2469097121,-1.1738789595038797e8,-8436.51092106788,1.0811616635809871e6,-1.8683905844957772e8,1.7086235438357492e6,-2.976569078333204e8,-4.7461581346381074e8,0.7814783909852693,0.90080779500144,1.0012691321611467,307.9928207295638,8.711066336464427,-0.27684163776095805,-0.11619766916548176,0.0017578373708478263,3.339436381696329,3.65115644472298,-0.2768416354678648,0.31461936494785486,0.31482349901183454,0.3146993053877079,0.31403144890256696,4.4171914100799217e-13,0.2948212799720306,0.3040810945657024,0.034351454792946476,0.03435145479289141,0.0031780389332785102,318.9607389569565,318.9607389574694,11342.891948156835,2.427148331622519e-10,0.09177136013884371,-0.011372842785294305,1.0,10.0,0.0,0.0,0.0030475278923870006,-0.2321871426920437,-1.0159845961911315e-5,0.3121103532089102,0.15635258194553897,-7.26375677342541,-14.881501492543677,-1.049271527198644,-0.8816159260414683,-0.04820298992457352,3.3354975862623806,-293.65813701485064,38778.7999001865,-6.827581405898856e6,1.502565190403254e9,3.546038922459588,-321.0705678859821,42398.72616680793,-7.464922881384755e6,1.6428262149125333e9,-526.1449529698721,69534.8463414656,-1.2242638158412192e7,2.694270425445464e9,114036.03504161845,-2.007819610279622e7,4.4186615729471035e9,-3.292866024805719e7,7.246700192507919e9,1.1884744181460754e10
6.476091086339553,-1.1276151726214028,0.0028846850041712377,1.9826174361707998,1.9805557718055118,2.2196033962711377e-6,1.988058551142361,3.943560995072538,1.9189338519976231,3.798146754852699,4.698486293906885,8.480753859866237,5.019099595391676e-12,0.0010351975918498483,1.100909389409689,326.7347664924032,46.75598749082503,-3453.779553878113,421907.7744029989,-7.119237205781357e7,11679.350678542067,45.306095215689105,-3522.916953153796,438983.5678571573,-7.484405697963816e7,66.72301996572789,-5413.079170713391,686459.9146321004,-1.1815503496862148e8,-8347.482618707536,1.075340600633578e6,-1.867208562654822e8,1.6872200410025516e6,-2.953580313775671e8,-4.6761987726384455e8,0.7853086549585719,0.9026587908245468,1.0012382174050194,290.2330259965985,8.165134382923323,-0.2741974111362932,-0.11513388469821048,0.0017267437634121865,3.3536735749912703,3.6420972189514824,-0.2741974092344426,0.3118139061867259,0.31201588139552566,0.3119011523064535,0.31125281628072965,3.9092180740307775e-13,0.292185826656523,0.30137753605277856,0.03367934023274355,0.033679340232695316,0.003078811495501115,326.7347664924032,326.73476649287255,11679.350678542067,2.216010112221692e-10,0.09011700421589092,-0.011053211146780512,1.0,10.0,0.0,0.0,0.00305013568239741,-0.22902339203704702,-9.564876968721429e-6,0.30773169757192104,0.15332950816399438,-7.213377582186514,-14.709546064843948,-1.0409952320728362,-0.8724149299100019,-0.04822327763385696,3.3497130535576014,-296.1646818531416,39276.23473766471,-6.944590223855989e6,1.5348193903318415e9,3.5379166517039224,-321.6363740674286,42654.19256948432,-7.541860543618031e6,1.6668212134776263e9,-523.5377967264687,69484.00622487697,-1.2285748500277866e7,2.715263736609254e9,113187.40193903513,-2.00135778027522e7,4.423184108932358e9,-3.2602248000348635e7,7.205398620354176e9,1.1737645731778076e10
6.563809678061268,-1.114161095557402,0.002838225883598295,1.9759248274666152,1.9739022918684326,2.1190566737821325e-6,1.981235113006329,3.9167187650366957,1.9123999677276513,3.7725049879732384,4.706456711540989,8.471761085933311,4.668658891778957e-12,0.0010169708548552724,1.0425967613909186,332.8108197822153,46.99509797752724,-3486.5533788922585,427470.9329443316,-7.238448080199108e7,11939.693018487014,45.23830720155278,-3534.3508300021826,442113.2086554092,-7.565116361853841e7,66.20087219134487,-5397.574916977167,687252.604859161,-1.1873209371471368e8,-8273.507930719836,1.0702374930730504e6,-1.8654189970231092e8,1.6693728595932373e6,-2.933654992908292e8,-4.617830834144203e8,0.7882003358616799,0.9040532322825825,1.001215146162055,277.4074587124685,7.775074527379208,-0.27222615704722053,-0.11434046208889495,0.0017036990641945125,3.3650807366860267,3.6343984081010623,-0.2722261553967317,0.30972019842786014,0.30992082886613226,0.309813324768614,0.309179406135122,3.563234462365148e-13,0.2902128989878124,0.29935676621508406,0.03317858783564345,0.03317858783559984,0.0030053006318933187,332.8108197822153,332.8108197826541,11939.693018487014,2.0682844975784533e-10,0.08889258313096485,-0.01081750749901041,1.0,10.0,0.0,0.0,0.0030516294890606923,-0.22667267772749472,-9.137965297483874e-6,0.3044802288423502,0.1510956102265668,-7.173948135531239,-14.578055134426481,-1.0349121436056636,-0.865451481183438,-0.04823848104312291,3.361103074027891,-298.1808169416171,39677.88274722328,-7.039429718413486e6,1.5610625714990337e9,3.530918934208773,-322.04596235679696,42853.533361289454,-7.602835932562917e6,1.6860029331530511e9,-521.3270057426727,69425.0226157777,-1.2317001952242253e7,2.7314144289015303e9,112469.73652115266,-1.9954203285201162e7,4.425036625097865e9,-3.23268568227155e7,7.168794618111222e9,1.1613828194772709e10
6.653545700272886,-1.100582372969489,0.002792846399349452,1.9692405694966566,1.9672568299368351,2.0221333223126492e-6,1.9744216322369739,3.8900047774790054,1.9058553890518548,3.7469432509833593,4.7148747051333695,8.461748011503296,4.339101923059342e-12,0.0009989802197067578,0.9868409978306069,339.11106863633273,47.24555607845881,-3521.203014554179,433386.744150817,-7.365814246474458e7,12206.983720871518,45.15971845317723,-3545.798687140964,445353.9312107099,-7.649718133382685e7,65.63737662923734,-5379.674008475102,687878.4330960218,-1.1930656043095168e8,-8192.829431143153,1.0644288295805494e6,-1.8627283163643157e8,1.6498566503387913e6,-2.9111763312202674e8,-4.553992614250352e8,0.7911084845979734,0.9054530452798355,1.0011921730442157,264.99542947222426,7.401108147701024,-0.27026506099053704,-0.11355080202328698,0.001680888850839713,3.377148278702861,3.6258330357553405,-0.2702650595599938,0.3076353623408591,0.30783487235450013,0.3077346912697615,0.30711500263408625,3.244878804081855e-13,0.28824301897455756,0.29734183985260065,0.03268057772236898,0.03268057772232958,0.002932555790012674,339.11106863633273,339.11106863674274,12206.983720871518,1.9291684887183664e-10,0.08768201248826968,-0.01058517396428654,1.0,10.0,0.0,0.0,0.0030527359548516864,-0.22434075176389986,-8.727042496700425e-6,0.3012563980689398,0.14888997773757917,-7.132945473908489,-14.444108328482848,-1.0289376872816263,-0.8584250233754603,-0.04825367262561152,3.3731527051603374,-300.3212385202217,40105.784117293966,-7.140821480520839e6,1.5892168383617444e9,3.523053399184202,-322.4369471926326,43059.17996678941,-7.666672537504975e6,1.7062465015175202e9,-518.8726723281999,69345.09464054703,-1.234687076461919e7,2.747841312055604e9,111675.04087726129,-1.9884143176700607e7,4.425287799016848e9,-3.202259859963187e7,7.126747802554209e9,1.147734010392166e10
6.776437777998546,-1.0822807111485466,0.0027339871862605935,1.9603410617535515,1.958408544303206,1.8983601362064284e-6,1.9653523069596035,3.8545843286697634,1.8971120650217592,3.7129841360063205,4.726831930457069,8.44662152747943,3.930397868177984e-12,0.0009753647486188521,0.9163269004318494,347.8834751457896,47.59812595023873,-3570.5196112751264,441865.67161770264,-7.549410973603982e7,12574.276229976067,45.03614045854358,-3560.9784354790345,449844.97520518,-7.768770683715552e7,64.81673779260859,-5351.634813056727,688400.7935397925,-1.2006114142384374e8,-8073.9705987926645,1.0554633877524475e6,-1.8575211597905517e8,1.6210296499542976e6,-2.876816274248438e8,-4.459715934864566e8,0.7950119292956667,0.9073279088268597,1.0011616945124395,249.07388017393967,6.926721940841457,-0.2676659911957703,-0.11250374418683237,0.0016508375163350039,3.3943247185927126,3.612908615068066,-0.26766599001593555,0.30486934346305977,0.3050676921285434,0.3049774116733939,0.30437641047314795,2.859970882875879e-13,0.2856211560481087,0.29466428106491793,0.03202064782770431,0.03202064782766997,0.0028367337259439965,347.8834751457896,347.88347514616373,12574.276229976067,1.7563328826621348e-10,0.0860892229149331,-0.010280522186149065,1.0,10.0,0.0,0.0,0.0030536219875209065,-0.2212605182003604,-8.203162452197217e-6,0.2970005969995305,0.14599254644145643,-7.075551625711029,-14.261201712222242,-1.021144515170554,-0.8489427563052178,-0.048273907709135755,3.3903039931536396,-303.3812198452663,40720.17808847902,-7.287034801185729e6,1.62999322526784e9,3.511060358526685,-322.9187964473301,43342.533132568235,-7.756315385858662e6,1.734963328900504e9,-515.1799511836247,69200.64763377787,-1.2383725796776801e7,2.770040117567472e9,110483.28345448617,-1.977184447183592e7,4.42264229858018e9,-3.1567686951455683e7,7.061184677705468e9,1.1273877611715067e10
6.871122022953877,-1.06840485853687,0.0026910536742697807,1.9536759712919647,1.9517814994885068,1.8094934029719678e-6,1.9585616988133954,3.828166798307387,1.8905413417429076,3.68760654188922,4.736379329540505,8.4337900003525,3.645621234987711e-12,0.000957935881335315,0.8662016100452831,354.7608366462023,47.87730245927989,-3610.0070731830374,448703.35383609124,-7.698345587261726e7,12857.95564309768,44.92773486783346,-3572.2093453017715,453337.7139418263,-7.862891618328686e7,64.14537074090443,-5327.118446860744,688514.8358437674,-1.2061223240135427e8,-7975.696126802063,1.0477258043112749e6,-1.852223132667224e8,1.5971465026229064e6,-2.847428206014753e8,-4.3816568992787635e8,0.7979591608096807,0.908740453877238,1.00113894966516,237.59219952054718,6.588523157482481,-0.26572843340596813,-0.11172279797293913,0.001628568964244102,3.4080693771802824,3.6019601478273424,-0.26572843238642885,0.3028051313164313,0.30300284634263314,0.30292008221834094,0.30233288626420823,2.598585460270963e-13,0.2836582071040638,0.2926628332670544,0.031528624196117815,0.03152862419608688,0.0027657307124047386,354.7608366462023,354.76083664655135,12857.95564309768,1.6356655061576945e-10,0.0849104355087926,-0.010055792087627038,1.0,10.0,0.0,0.0,0.0030538543678177185,-0.2189719354147259,-7.827642871077422e-6,0.2938404769477939,0.14385162829668885,-7.030239601860645,-14.120394326919861,-1.0154322893706063,-0.8417331676035964,-0.048289067225494114,3.404028775753653,-305.8411424327977,41216.3487914757,-7.405652436491598e6,1.6632245572098851e9,3.5008092916564735,-323.24171093818245,43561.31643465355,-7.826990386453424e6,1.7578517744941232e9,-512.0618921807984,69059.54668680776,-1.240844974470292e7,2.78679404293219e9,109480.58377931797,-1.967162529076882e7,4.418018119895496e9,-3.118621596624148e7,7.0040640766754675e9,1.1103827834551811e10
6.968034944364816,-1.0543990190386352,0.0026491376478578786,1.947019013697975,1.9451622767050334,1.7239149365021731e-6,1.9517807937695555,3.80187535766578,1.8839591353784084,3.662307336187666,4.746450411006438,8.419539048629243,3.378441704723154e-12,0.000940752658852977,0.8183505502808439,361.9113820756639,48.16983488457717,-3651.788523875011,455984.26001642906,-7.857774054837517e7,13148.656952702278,44.804337354402335,-3583.2195497334546,456933.4001164573,-7.961271669613615e7,63.422633412486185,-5299.283279194339,688349.4766961944,-1.2114442441221803e8,-7869.013792282059,1.039030729178015e6,-1.8455661001643863e8,1.5711878145852813e6,-2.814649167017246e8,-4.296896160611661e8,0.800923405643542,0.9101585304871258,1.0011163025292966,226.49478041521198,6.26491124346356,-0.2638009086618215,-0.11094556466953417,0.0016065303768704898,3.4225968860707683,3.5898175260121805,-0.26380090778195725,0.30074974116794434,0.30094701593088724,0.30087183631708886,0.3002982687282287,2.3587005940289575e-13,0.2816982234359512,0.2906671405729025,0.031038985779056928,0.03103898577902909,0.0026954558332137413,361.9113820756639,361.91138207598937,13148.656952702278,1.5222441754922004e-10,0.0837450526059879,-0.009834211115820547,1.0,10.0,0.0,0.0,0.0030537246084459437,-0.21670173516801194,-7.4665116513619825e-6,0.29070735606989123,0.1417379387279767,-6.982777962071964,-13.976116548665578,-1.009836622139258,-0.8344280080313535,-0.04830421097725865,3.4185354869401,-308.45209064507026,41745.17344362126,-7.532602011767736e6,1.6989378849674163e9,3.4893632445064786,-323.5231227532225,43784.85013716284,-7.90064622174231e6,1.7819478380207763e9,-508.6146350127558,68886.27704273383,-1.243000948068052e7,2.803520472866518e9,108375.79924204029,-1.955601205519962e7,4.410750320668905e9,-3.076726260983158e7,6.939388715304754e9,1.0917669617327845e10
7.067244182575081,-1.04026165993405,0.0026082210106918016,1.9403701820314108,1.938550875209745,1.6415295338430906e-6,1.9450095750463603,3.7757095987403266,1.8773654576453922,3.6370866373918513,4.75707105104928,8.403726099775234,3.1279588868568248e-12,0.0009238181825498299,0.772693391349926,369.3524548515855,48.4764094713389,-3696.011925618441,463741.1897929455,-8.028559345523643e7,13446.32120469735,44.664469358370965,-3593.9183052464623,460627.56455343333,-8.064009790815087e7,62.645319973340726,-5267.81195733234,687863.774428276,-1.2165140684356761e8,-7753.395211487326,1.0292944501865831e6,-1.8373898181619528e8,1.5430337120716448e6,-2.778212350171875e8,-4.2050944519220245e8,0.8039048060120253,0.911582175311484,1.0010937531691815,215.77316563295562,5.955454216029691,-0.2618833958507436,-0.11017203620023641,0.0015847205754238817,3.4379494656280585,3.5763655291471252,-0.26188339509242875,0.29870317525700896,0.2989001942626931,0.2988326588180734,0.29827254567486494,2.1387315509233093e-13,0.2797412559187162,0.28867722439522076,0.03055162231681192,0.030551622316786903,0.0026258988792469094,369.3524548515855,369.35245485188875,13446.32120469735,1.4156969874623117e-10,0.08259295261839013,-0.009615714922725779,1.0,10.0,0.0,0.0,0.0030532400462732817,-0.2144498160544978,-7.119316729616472e-6,0.2876010715717039,0.1396511909426577,-6.932966771176991,-13.828022028116603,-1.0043602975628767,-0.827015997083537,-0.04831933766521281,3.4338662947322147,-311.22350274934786,42308.95696859263,-7.668535855129986e6,1.7373458721075218e9,3.4766071306283397,-323.7544569515127,44012.463603606666,-7.977297859966693e6,1.8072970494148939e9,-504.8090701464011,68676.83745973457,-1.244773733608057e7,2.8200970298607183e9,107160.74848071666,-1.9423389306960955e7,4.400464892395889e9,-3.0308144108665653e7,6.866462752569648e9,1.0714392899055086e10
7.203215717231558,-1.0212047198470364,0.0025551893450489263,1.9315177694680554,1.9297479059870402,1.5364892773652345e-6,1.9359963911576028,3.7410169871841923,1.8685563561245704,3.6035820629107977,4.772134447037716,8.37994387464557,2.818468013081309e-12,0.0009016314399489056,0.7150948764227335,379.7584920131652,48.908286545299205,-3759.053660691129,474886.80088919244,-8.27560233266677e7,13853.843025010754,44.449596336557846,-3607.521328938596,465696.3463361264,-8.207927398632155e7,61.51836946307237,-5219.6111943634305,686640.3414477349,-1.2227583630996963e8,-7584.429376442115,1.0145429754120687e6,-1.8238285825805852e8,1.5018819206918706e6,-2.7234755839432985e8,-4.071210431293283e8,0.8079069108530924,0.9134890793422387,1.0010638397793006,202.04793065906358,5.564133787759227,-0.25934226837337077,-0.10914642174213766,0.0015559948885130574,3.459781396703755,3.556177868242732,-0.25934226775271374,0.29598817090833635,0.2961851209297739,0.2961278561260389,0.29558541663562754,1.8738762820734988e-13,0.2771368320965183,0.2860330803954136,0.029905150339202484,0.02990515033918083,0.0025342566055077307,379.7584920131652,379.7584920134409,13853.843025010754,1.2837145020377327e-10,0.0810772841221011,-0.009329075899261938,1.0,10.0,0.0,0.0,0.003052054566055686,-0.21147554161350846,-6.677311030541963e-6,0.28350085440725026,0.13691029891165665,-6.862526936853298,-13.623989884038957,-0.9972493879942075,-0.8169461946949845,-0.04833947765045314,3.45566758446985,-315.1860801826282,43119.431665253585,-7.865009082532443e6,1.7931602180890365e9,3.4573464705901684,-323.9684873562709,44320.91910794946,-8.0841610059014745e6,1.843124720292809e9,-499.1245408724023,68333.82598277388,-1.2464128916680878e7,2.841722143408132e9,105354.63781049332,-1.9217146570054073e7,4.381355538444031e9,-2.9628905322486058e7,6.755155970672596e9,1.0415071523605482e10
7.308056706153703,-1.0067548756055953,0.0025165358500870206,1.924888087597607,1.9231549663658882,1.4611976362290218e-6,1.9292479284842918,3.7151437450454234,1.8619368803168632,3.5785471988684883,4.784147011851879,8.35986454468903,2.60365034633559e-12,0.0008852902472751028,0.6742558304406511,387.95321176501415,49.25054350560647,-3809.6206760021364,483900.12364096794,-8.476774510835788e7,14167.233144042215,44.26492467195697,-3617.077055717329,469595.96413793886,-8.321164900939189e7,60.60100795607949,-5178.3201262583025,685227.5322519563,-1.2269509492337206e8,-7445.936731630019,1.0020365425907567e6,-1.8114272678334138e8,1.4681712290411482e6,-2.677462847789911e8,-3.961849594078865e8,0.8109288038639527,0.9149258139695969,1.0010415195016378,192.17116179194332,5.286075420447279,-0.2574480937731618,-0.1083815309396605,0.0015347149580146242,3.4772398746061537,3.5391751528262274,-0.2574480932399335,0.2939622663083306,0.29415935762496054,0.2941098440595064,0.29358046414876443,1.6947924209908795e-13,0.27518737139255867,0.28405689852518473,0.02942265999730396,0.029422659997284557,0.0024663388575051157,387.95321176501415,387.9532117652706,14167.233144042215,1.191850243923663e-10,0.07995574434085373,-0.009117533226495507,1.0,10.0,0.0,0.0,0.0030507701913986295,-0.20926595457352565,-6.3609464984157105e-6,0.28045665394743546,0.1348853765567421,-6.806382346598589,-13.46553218716295,-0.9920635839000858,-0.8092367319802656,-0.04835455901365322,3.473101793928029,-318.3730321186222,43774.98086222038,-8.024830319816569e6,1.8388207374408698e9,3.4410385467586857,-324.0444422189572,44554.77551755943,-8.1677822173818825e6,1.8715765318397272e9,-494.36162443931585,68022.69033488183,-1.2469920725796152e7,2.857373729504669e9,103849.48600201645,-1.903808355356598e7,4.362410221610963e9,-2.9065814688835904e7,6.660179835213977e9,1.016823094054336e10
7.415432816849316,-0.992168929222632,0.002478823567823848,1.9182668124317512,1.9165701478254034,1.3887990457817023e-6,1.9225094050705775,3.689396004046964,1.855307256282844,3.5535942692449396,4.796807264622242,8.33765944902414,2.4027914512798246e-12,0.0008692092573244521,0.6353575506622031,396.50740838658555,49.609458773268244,-3863.2170711200592,493523.2656966748,-8.692902240974848e7,14486.987519901832,44.05804593196494,-3625.934254425887,473569.68507612485,-8.439011792781629e7,59.618197378436065,-5132.208960798321,683331.3877643378,-1.2306232466283292e8,-7296.817812536865,988193.22993014,-1.7969018096084127e8,1.4319169544474715e6,-2.6269135880619165e8,-3.8445995190903306e8,0.8139681969048368,0.9163681744908191,1.001019298179547,182.6431182639765,5.020796691937753,-0.25556394339908595,-0.10762035220931596,0.0015136607470676788,3.495686131782249,3.520417528708546,-0.2555639429416006,0.29194528131050373,0.29214267017180234,0.29210094034966017,0.2915844552065928,1.5310654190097299e-13,0.27324147115638053,0.28208680343016707,0.02894206996983444,0.02894206996981708,0.0023991101084462466,396.50740838658555,396.50740838682395,14486.987519901832,1.1057338669734808e-10,0.07884713629530701,-0.00890886891683759,1.0,10.0,0.0,0.0,0.0030491549029159643,-0.20707440832283014,-6.057101393523755e-6,0.27743888404288053,0.13288654402340375,-6.747127158134518,-13.301962668033688,-0.9870080362633448,-0.8013772758824584,-0.048369618335741424,3.4915226071457264,-321.7578295543307,44474.83240435959,-8.196335352972108e6,1.8880727962073889e9,3.422975465970004,-324.03486511864685,44789.57378698258,-8.254339456001302e6,1.901433983450718e9,-489.13344694745876,67659.81239951421,-1.2469130873781083e7,2.8723345824906335e9,102205.83668543275,-1.8836058666014824e7,4.338991514042913e9,-2.845401941344439e7,6.554545361963825e9,9.901393896241207e9
7.525419196705901,-0.9774457572671983,0.0024420357812883317,1.9116541527346298,1.9099936642092,1.3192086421273944e-6,1.915781023229557,3.663774181254974,1.8486683916482587,3.528725487399423,4.810148590036208,8.313130612047079,2.2151445912045122e-12,0.0008533923311109892,0.5983284403181297,405.44569940818377,49.98592681288743,-3920.0521885851963,503805.2175098478,-8.925332273499642e7,14812.771314091457,43.82699140397827,-3633.9477617654697,477606.6673106054,-8.561508431092659e7,58.566782117043765,-5080.891218544056,680894.8935075596,-1.2336754283207682e8,-7136.62768132221,972923.3662615559,-1.7800535377538633e8,1.3930432862175202e6,-2.571588103519996e8,-3.719341654560057e8,0.8170251363201742,0.9178161505948246,1.0009971765588208,173.45601860767718,4.767904070050929,-0.2536898542344529,-0.10686290144214998,0.0014928316756389849,3.5151764495683224,3.4997526204318126,-0.2536898538424956,0.28993728021540927,0.29013511476426856,0.29010119337003737,0.2895974406464078,1.3815221157023845e-13,0.27129944023558406,0.2801229817224605,0.02846326709599409,0.028463267095978583,0.0023325635724740167,405.44569940818377,405.44569940840523,14812.771314091457,1.0250594646645465e-10,0.07775137494321896,-0.008703024024453235,1.0,10.0,0.0,0.0,0.0030472157491974365,-0.20490086909281452,-5.765377049346423e-6,0.27444747627111693,0.1309135839372232,-6.684505294088784,-13.132853600864301,-0.9820865779805028,-0.793353171639671,-0.048384653853112,3.510986235859669,-325.3537663673111,45222.38703593961,-8.380526999266408e6,1.9412558118689556e9,3.4030049779812597,-323.92682011674697,45024.04853666143,-8.343771216038521e6,1.9327413649003322e9,-483.4056911557915,67239.86851877565,-1.2460764771280197e7,2.8863963924044924e9,100415.382791189,-1.8609169913932003e7,4.310604746328931e9,-2.7791311639140703e7,6.43754727800073e9,9.61396755751278e9
7.638092242206319,-0.9625844080749228,0.0024061561616769826,1.9050503939279073,1.9034258056524813,1.2523439072958783e-6,1.9090630630346797,3.638278977995124,1.842021498459879,3.5039437638891107,4.824206373414667,8.286065936006727,2.0399955106733118e-12,0.0008378435722193621,0.5630988819622698,414.7948336251903,50.380897858081205,-3980.353216186028,514799.887872634,-9.175563202810001e7,15144.159673977549,43.569680956292835,-3640.957388578712,481694.08594464575,-8.688672499006133e7,57.4437575898278,-5023.971198643873,677857.4341211052,-1.2359979974788356e8,-6964.974423522426,956139.5069825465,-1.7606791064026296e8,1.3514951761528202e6,-2.5112704627377036e8,-3.586048007725627e8,0.8200996314623331,0.919269714391253,1.0009751556242277,164.60224310968417,4.527012615679073,-0.25182588344829904,-0.1061092028344058,0.0014722273655391849,3.5357709932691654,3.477019716738858,-0.25182588311295234,0.28793834909604954,0.28813676952778483,0.2881106735501133,0.28761949321471125,1.24506958835513e-13,0.26936167251686227,0.2781656751163383,0.02798613873564442,0.02798613873563059,0.0022666935368623473,414.7948336251903,414.7948336253958,15144.159673977549,9.495349694393742e-11,0.07666838688965613,-0.008499941305534407,1.0,10.0,0.0,0.0,0.0030449597551962747,-0.20274532588866553,-5.485386711079486e-6,0.27148239371400684,0.12896630045452162,-6.618248974395883,-12.957762099287033,-0.9773033342922854,-0.7851489816295574,-0.0483996636338024,3.531552771011581,-329.1752566427825,46021.37592721562,-8.57851704156277e6,1.9987496768424053e9,3.380966488878503,-323.7062148104956,45256.758665381654,-8.435990115091242e6,1.9655412796162062e9,-477.1435638057872,66757.26627988696,-1.244374660267715e7,2.899326937593315e9,98470.18152723642,-1.8355501263000466e7,4.276733715557276e9,-2.707578639697432e7,6.308516297337284e9,9.305554141337414e9
7.753529323898034,-0.9475841372183069,0.002371168788509097,1.8984559093846767,1.8968669498323714,1.1881246349804289e-6,1.9023558937295155,3.6129114179439763,1.8353681361414615,3.479252797086767,4.839018103601519,8.256238964902359,1.8766613025838196e-12,0.0008225673520381199,0.5296012105096591,424.58389910213054,50.79538087797066,-4044.366843597006,526566.6645029868,-9.445265197041787e7,15480.626243673401,43.28392886996403,-3646.787125013652,485816.9178685219,-8.820494654749508e7,56.24634492926212,-4961.048484262603,674155.0494405259,-1.2374715772128165e8,-6781.53620321783,937758.4756238831,-1.738573331708304e8,1.30724335187851e6,-2.4457775691650745e8,-3.444798610353847e8,0.8231916480595708,0.9207288174488625,1.0009532366327243,156.07433313970324,4.297745785210677,-0.24997211113013845,-0.10535929001236671,0.0014518476643979406,3.557534079273431,3.4520502719089228,-0.24997211084362841,0.2859485988283007,0.2861477375422481,0.2861294763842436,0.28565071056414076,1.1206901916985864e-13,0.26742865783436104,0.2762151876295118,0.027510573289900146,0.027510573289887822,0.0022014954760012258,424.58389910213054,424.5838991023212,15480.626243673401,8.78881632184504e-11,0.0755981115911497,-0.008299565388909441,1.0,10.0,0.0,0.0,0.0030423939434707217,-0.20060779328984463,-5.216755306438171e-6,0.268543634736053,0.12704452128921795,-6.548079952849168,-12.77623287351083,-0.9726627420403017,-0.7767485114743847,-0.04841464555213232,3.5532864495363166,-333.2379387198112,46875.89724259835,-8.79153990173994e6,2.0609803688304965e9,3.3566915594573548,-323.35776255674716,45486.072396404605,-8.53087921455396e6,1.999873930374298e9,-470.31225319615567,66206.18051513765,-1.2416920125507865e7,2.910868872709705e9,96362.86953636404,-1.8073155102907375e7,4.2368458511872406e9,-2.6305938725950945e7,6.166840046111315e9,8.975996953959627e9
7.871808412727161,-0.9324444519143391,0.002337058179335319,1.8918711747059327,1.8903175761863802,1.126472910501234e-6,1.8956599881573852,3.587672895720593,1.8287102594904763,3.4546571766948158,4.854623469156204,8.223408866746947,1.7244893347971018e-12,0.0008075683402068058,0.4977696926537578,434.8445490181705,51.230446346507996,-4112.361042881103,539171.0384649993,-9.736302450623794e7,15821.530985120138,42.967453342887744,-3651.2444854704104,489957.7196832358,-8.95693368441427e7,54.97207822351327,-4891.723686462106,669720.8403464056,-1.2379668973073986e8,-6586.0804973025915,917703.7935110953,-1.713532808359687e8,1.2602897440731896e6,-2.3749694492528307e8,-3.295799532044318e8,0.8263010999069947,0.9221933870803182,1.0009314211557605,147.8649921513117,4.079735274157272,-0.24812864378147792,-0.10461320746692482,0.0014316926768771145,3.5805344457791444,3.42466869690751,-0.2481286435370367,0.28396816894919885,0.2841681506923712,0.284157726265329,0.2836912190706573,1.0074368981199399e-13,0.2655009940653861,0.274271893806653,0.027036460939578226,0.027036460939567266,0.0021369661925478476,434.8445490181705,434.84454901834715,15821.530985120138,8.128335307355146e-11,0.07454050293835515,-0.0081018430198871,1.0,10.0,0.0,0.0,0.0030395253589454185,-0.19848831506590528,-4.959119279313724e-6,0.26563123787025694,0.12514810040017477,-6.4737112855719605,-12.58780195297114,-0.9681695704385754,-0.7681348585529166,-0.048429597256811244,3.5762559247564494,-337.558787282769,47790.45672818044,-9.020968127586145e6,2.1284264074149704e9,3.3300046927254376,-322.86496079775725,45710.152672485725,-8.62828806538499e6,2.0357762932317846e9,-462.8775005721143,65580.60424156992,-1.2379051708390273e7,2.920738837540349e9,94086.91503456411,-1.7760292418350577e7,4.190399189752793e9,-2.548077228113661e7,6.011987485260386e9,8.625429516831928e9
7.99300765532517,-0.917165157156887,0.0023038093102928,1.8852967816340673,1.8837782797716218,1.0673130700522203e-6,1.8889759368061765,3.5625652229444937,1.8220502678684631,3.430162486479944,4.87106445253848,8.1873206801331,1.5828561469581398e-12,0.000792851532042319,0.46754049445304857,445.6112517739253,51.68722893623634,-4184.627008768368,552685.3054782947,-1.0050758893964532e8,16166.107685404304,42.61789027641115,-3654.1200582215147,494096.40593258775,-9.097911239590462e7,53.61890415869858,-4815.605550109449,664485.552799399,-1.2373450398405027e8,-6378.485266258144,895908.5040990945,-1.6853603817001408e8,1.2106731829666407e6,-2.2987606313379404e8,-3.139400656945969e8,0.8294278403988776,0.9236633225969553,1.0009097111194283,139.96708369379172,3.872620776458595,-0.2462956176099914,-0.10387101191244107,0.0014117627924595344,3.604845535188347,3.394693485837684,-0.24629561740173558,0.28199723132143656,0.2821981733240036,0.2821955801259554,0.2817411774601835,9.044288567207874e-14,0.26357939927047275,0.2723362468847316,0.026563694366442347,0.026563694366432612,0.0020731039518484154,445.6112517739253,445.61125177408894,16166.107685404304,7.511370686026933e-11,0.07349553065694542,-0.007906723273869796,1.0,10.0,0.0,0.0,0.0030363610962772488,-0.19638696749819068,-4.712126340313974e-6,0.26274528628392635,0.12327692033005815,-6.3948496908445644,-12.392001434740678,-0.9638289405858927,-0.7592904830952882,-0.04844451614017503,3.6005345484309705,-342.15623590440043,48770.01318631217,-9.268330056411747e6,2.2016263272293463e9,3.300724456325397,-322.21009068580116,45926.94358927004,-8.728028576944524e6,2.0732811940089595e9,-454.80629445542854,64874.4168669217,-1.2328836164651785e7,2.928627025081148e9,91636.90650331262,-1.741518120096299e7,4.1368514079117336e9,-2.459991756835192e7,5.843536714314403e9,8.25432613719092e9
8.117204871366368,-0.9017464063045868,0.002271407634066758,1.8787334527430728,1.8772497858980859,1.0105716523904748e-6,1.882304462627531,3.5375906761354545,1.8153910560053457,3.405775409029535,4.888385417671871,8.147705895057895,1.4511663587199216e-12,0.000778422275505413,0.43885164456721065,456.92156593689765,52.16692999076788,-4261.481255761588,567189.3511463233,-1.0390967603883648e8,16513.451391607206,42.232812156738305,-3655.18733009173,498210.0338387555,-9.243306182980706e7,52.18529409884191,-4732.319560710796,658378.3712089673,-1.2354580114726971e8,-6158.761759626527,872318.3910689245,-1.6538705445260224e8,1.1584751854461874e6,-2.2171324147667918e8,-2.976112289774585e8,0.8325716533537002,0.9251384912772572,1.0008881088462256,132.3736281205062,3.676049709600743,-0.24447320194581468,-0.1031327736991387,0.0013920587133386861,3.630545782666241,3.361938740399329,-0.24447320176863704,0.28003599394644346,0.28023800604890653,0.2802432312283436,0.2798007805838054,8.108471939493237e-14,0.261664723991919,0.2704087871205517,0.026092169548808945,0.026092169548800316,0.0020099086209991414,456.92156593689765,456.9215659370491,16513.451391607206,6.935504811968126e-11,0.0724631817136815,-0.007714157777010903,1.0,10.0,0.0,0.0,0.003032908330090911,-0.19430386277745837,-4.475435189911027e-6,0.25988591233345903,0.1214308945329517,-6.311198605250928,-12.18836543372166,-0.9596463442686742,-0.7501973078578561,-0.04845939930601703,3.6262006589607045,-347.050310038116,49820.029260017924,-9.535329936639618e6,2.281187328179457e9,3.268665002431427,-321.374244051854,46134.15854021844,-8.829870771768041e6,2.1124162847435637e9,-446.0676986552302,64081.472258105634,-1.226490599658004e7,2.934197360449636e9,89008.87677751595,-1.7036253544603437e7,4.0756711584043665e9,-2.3663757250404943e7,5.661205885674392e9,7.863551851720464e9
8.244477062522206,-0.886188744354084,0.0022398390713598147,1.8721820518754897,1.8707329605322196,9.561773026009092e-7,1.8756464315187775,3.5127520273583794,1.80873606031033,3.38150381194453,4.906633202176254,8.104283407392398,1.3288515040283395e-12,0.000764286286710995,0.4116429734504523,468.81645145267015,52.67082006480451,-4343.267940520457,582771.5417918527,-1.0759544756419523e8,16862.506436888787,41.809752500889914,-3654.202868072424,502272.6064441992,-9.39294873130196e7,50.67036660479833,-4641.518077878402,651327.9459802291,-1.2321497146542583e8,-5927.078243058635,846895.542799825,-1.6188957664870268e8,1.103825537047527e6,-2.1301456226002926e8,-2.806619263554444e8,0.8357322455394134,0.9266187251798624,1.0008666170819247,125.07779253196354,3.489676770123452,-0.24266160138692622,-0.1023985777144516,0.0013725814674329273,3.6577189289909287,3.3262161254286817,-0.2426616012363998,0.278084703425317,0.27828788819825556,0.2783009116094969,0.27787026185689906,7.259309864537653e-14,0.25975796195648804,0.2684901486523028,0.025621786280603853,0.025621786280596217,0.001947381764427611,468.81645145267015,468.81645145281016,16862.506436888787,6.398433115819522e-11,0.07144346094444315,-0.007524100790322686,1.0,10.0,0.0,0.0,0.0030291743451350607,-0.1922391508899153,-4.2487150464628275e-6,0.2570533000301824,0.1196099682932129,-6.222461961635771,-11.976437212916371,-0.9556276586291091,-0.7408368441073812,-0.04847424354746532,3.6533378938523136,-352.2627750666222,50946.529004796896,-9.823871089696899e6,2.3677953694469976e9,3.2336380187019556,-320.3373836737692,46329.27108843939,-8.9335386136704e6,2.153202959594078e9,-436.6338127809231,63195.708336896096,-1.2185844635590805e7,2.937088468269331e9,86200.65633792848,-1.6622171139971616e7,4.006351844343795e9,-2.267355372721967e7,5.464886486060214e9,7.45440862514521e9
8.374899855566634,-0.8704931534586353,0.0022090899996858927,1.8656435945639211,1.8642288206853503,9.040606731707641e-7,1.8690028627792505,3.4880525740182913,1.8020893036637398,3.3573568289954867,4.925857203235071,8.056760937123384,1.2153689120826079e-12,0.0007504496640662674,0.3858560526959013,481.34061445464573,53.20024119090537,-4430.361381861263,599529.7262255661,-1.1159428653582814e8,17212.05534246639,41.34623675854624,-3650.906942064081,506254.90208426706,-9.54661442606572e7,49.07401931688298,-4542.8920641342,643263.6833287549,-1.2272573923478864e8,-5683.783971147689,819622.2127497141,-1.5802937526066473e8,1.0469073676092256e6,-2.0379533810918015e8,-2.631791211911323e8,0.8389092389269431,0.92810381786936,1.0008452390216864,118.07287992521847,3.313163485667329,-0.24086105787334938,-0.10166852425827062,0.0013533324198579649,3.686454342982354,3.2873373248853834,-0.2408610577456428,0.2761436473529252,0.27634810021004036,0.2763688944618277,0.2759498956342795,6.489734861328502e-14,0.2578602600680723,0.26658106596205905,0.025152448730428014,0.02515244873042127,0.001885526738426202,481.34061445464573,481.34061445477505,17212.05534246639,5.897959074018308e-11,0.07043639160667595,-0.0073365092911825,1.0,10.0,0.0,0.0,0.003025166567517999,-0.19019302138379746,-4.03164516869514e-6,0.2542476873330015,0.117814119500805,-6.128348812093503,-11.755777720090311,-0.951779159543746,-0.7311903538485525,-0.04848904532531127,3.6820355117493184,-357.8172979848535,52156.162530891255,-1.0136082436057223e7,2.462226919096158e9,3.195455179203783,-319.0784439843036,46509.50940388326,-9.038705990087043e6,2.1956552054464855e9,-426.48086905672454,62211.28032164755,-1.2090204311182268e7,2.9369156078995275e9,83212.24961361379,-1.6171898809049597e7,3.928427945443205e9,-2.163157381926392e7,5.254678092040974e9,7.028674499264292e9
8.508546981965292,-0.8546610879716156,0.0021791472162410474,1.8591192531948688,1.8577385395716042,8.541542844809225e-7,1.86237493421685,3.4634961481285558,1.795455431741213,3.333344914037241,4.946109471018442,8.004836943895985,1.1102005566992822e-12,0.0007369188902948695,0.36143411633148875,494.54290001176855,53.756609213882406,-4523.168863162918,617572.3768078494,-1.1593924979835181e8,17560.70948469542,40.83981991605162,-3645.0246796704646,510124.34581727907,-9.704018210616389e7,47.3970659835939,-4436.184278533411,634117.3103417717,-1.2206136163251203e8,-5429.432148199635,790504.8526064346,-1.5379555177647352e8,987961.2741064671,-1.9408131869179222e8,-2.452687265659758e8,0.8421021652411277,0.9295935222539062,1.000823978318399,111.35231243755777,3.146177640388918,-0.23907185125718752,-0.10094272931047783,0.0013343132677098328,3.7168473759615788,3.2451170130219698,-0.23907185114899002,0.2742131550975635,0.2744189644039118,0.2744474949090312,0.27403999799020484,5.793185318331174e-14,0.2559729257371592,0.26468237818202445,0.024684065675347314,0.024684065675341368,0.00182434873555112,494.54290001176855,494.5429000118879,17560.70948469542,5.4319890394183273e-11,0.06944201506551653,-0.0071513429072612225,1.0,10.0,0.0,0.0,0.003020892593336308,-0.1881657033977911,-3.8239142150116335e-6,0.251469366050583,0.11604335787750475,-6.028578782541828,-11.525975430428064,-0.9481075305010342,-0.7212390448485506,-0.04850380075867461,3.7123887464517393,-363.7396285575077,53456.279659335676,-1.0474349182553563e7,2.5653627384098134e9,3.1539311106166683,-317.57547830215753,46671.855520870864,-9.14499310868454e6,2.239778446808048e9,-415.59044896166506,61122.717847004504,-1.1976529031475227e7,2.933273770860573e9,80046.22045409738,-1.568478449343763e7,3.84149379081793e9,-2.0541202400818586e7,5.030923016575484e9,6.588631215018051e9
8.645489849192753,-0.8386944933065122,0.0021499978707882864,1.8526103549694128,1.8512634445985954,8.063923432542849e-7,1.855763979936887,3.439087098292776,1.7888397369473332,3.3094798575758753,4.9674448193208205,7.948203071783667,1.012851889442857e-12,0.0007237008200414731,0.3383219650465756,508.4767452257717,54.341416397355204,-4622.133789548837,637019.8988073551,-1.2066759579836139e8,17906.902343893045,40.28813090681915,-3636.267834282439,513844.9375743714,-9.86480887671026e7,45.641373551747996,-4321.203709112916,623824.716934025,-1.2120488752548307e8,-5164.800406829281,759578.154539891,-1.4918140828027737e8,927288.0015754945,-1.8390973768057644e8,-2.2705534205235744e8,0.8453104638965606,0.9310875500259466,1.000802839067359,104.90960843151561,2.9883925835973435,-0.2372942978819791,-0.10022132399117886,0.0013155260136933056,3.748999765058141,3.1993763453616446,-0.23729429779043418,0.2722935964303931,0.27250084360868115,0.27253706864458754,0.2721409253732006,5.163571523189164e-14,0.2540974305096058,0.2627950304422267,0.02421655027991113,0.024216550279905897,0.001763854763646021,508.4767452257717,508.4767452258818,17906.902343893045,4.998526986836734e-11,0.06846038938436184,-0.00696856366254367,1.0,10.0,0.0,0.0,0.0030163602116452483,-0.18615746343835315,-3.6252194341347058e-6,0.24871867865948966,0.11429772226176518,-5.922888338557065,-11.286657409616636,-0.9446198665630758,-0.7109642976925588,-0.0485185056323433,3.7444992097208782,-370.057805147202,54855.01456579874,-1.0841348550647173e7,2.678204141236052e9,3.1088868786038995,-315.80585786377947,46813.050587220554,-9.251963555199817e6,2.2855684411093965e9,-403.95079471580965,59925.105079826055,-1.184338299852361e7,2.9257421139252276e9,76708.06915996729,-1.516064331495658e7,3.745224490450369e9,-1.940703550654465e7,4.794238836766054e9,6.137075525937424e9
8.785797238277183,-0.8225958060862787,0.0021216293721277885,1.846118372179851,1.8448050077109595,7.607105306453247e-7,1.8491714803351549,3.4148302433125424,1.7822481672955937,3.285774761104693,4.98992096161306,7.886547145631715,9.22850696802564e-13,0.000710802654429003,0.31646586064312865,523.2007054629472,54.9562344494194,-4727.739272568968,658006.1405848968,-1.2582140278673178e8,18248.88613885409,39.68892369207805,-3624.3372355496986,517377.251406039,-1.0028564151926275e8,43.80999313199392,-4197.8408964723085,612328.0613125748,-1.201394799228687e8,-4890.907124091589,726908.8943726808,-1.4418535024295947e8,865249.1686844385,-1.7333009837963998e8,-2.0868109397312227e8,0.8485334837367463,0.9325855728788321,1.0007818257663081,98.73835498111765,2.83948647656739,-0.23552874709972468,-0.09950445318179907,0.001296972918703123,3.7830201007177204,3.149946955721279,-0.23552874702237203,0.2703853779142236,0.2705941375527105,0.27063800834338586,0.27025307104605145,4.595243789093832e-14,0.25223540934757066,0.26092007186994476,0.023749819392282136,0.023749819392277542,0.0017040535587398338,523.2007054629472,523.2007054630486,18248.88613885409,4.595669338745325e-11,0.06749158683059728,-0.006788135538699833,1.0,10.0,0.0,0.0,0.0030115774193301774,-0.18416860087248824,-3.4352657357701874e-6,0.24599601200404728,0.1125772759902704,-5.811037814193361,-11.037501474105156,-0.9413236742502509,-0.7003479244814111,-0.048533155421754515,3.778475358202646,-376.8023905999747,56361.38362486947,-1.1240091577007499e7,2.801892259533823e9,3.0601539807266747,-313.7465267348258,46929.60720051368,-9.35912226070361e6,2.333010283479048e9,-391.5581797053832,58614.28147489773,-1.1689384560243774e7,2.9138898698662634e9,73206.57938053226,-1.4599842407869332e7,3.6393985137897677e9,-1.8234942332852274e7,4.545546373006361e9,5.677309400840077e9
8.881237454680548,-0.811791373254074,0.002103144682051763,1.841800563657115,1.8405094197856897,7.313804044003143e-7,1.8447875200772672,3.398746109970105,1.777870418257903,3.2700672535412396,5.005568726091524,7.842498731724852,8.66708253304827e-13,0.0007023852943022319,0.30256699717086494,533.4871293746555,55.38359977448752,-4802.09044354378,672924.7395842152,-1.2951690942691822e8,18473.592204063465,39.26202441511951,-3614.4689433477865,519606.5428718143,-1.0139139009426591e8,42.54911594144831,-4110.931665702962,603969.9510665585,-1.1930503253942007e8,-4703.782582658996,704210.2295507422,-1.4064437016595268e8,823336.7393384671,-1.6608048729338235e8,-1.964194384358211e8,0.8506899833492184,0.9335862959870401,1.0007678892382212,94.77184064260972,2.744991349132694,-0.23435856572476724,-0.09902913501552889,0.0012847354740453253,3.8067950463537006,3.1148681893837735,-0.23435856565568142,0.2691197464626508,0.2693295525226272,0.26937848995560204,0.26900094150308546,4.247802845750722e-14,0.25100242576198045,0.25967754437551155,0.02343906120214085,0.023439061202136645,0.0016645759664394894,533.4871293746555,533.4871293747515,18473.592204063465,4.343199563699679e-11,0.0668528826382018,-0.006669139064293519,1.0,10.0,0.0,0.0,0.0030082538171846314,-0.18285361673505302,-3.313343335420033e-6,0.2441966739974526,0.11144434481973295,-5.732944165851201,-10.865801259190203,-0.9392364764164127,-0.693071879962365,-0.04854288899561856,3.8022195192143258,-381.5520276698856,57430.32666722297,-1.152521443051306e7,2.8910134228944273e9,3.0255394839542493,-312.20123968565235,46991.80640080513,-9.430394605901629e6,2.365543355846117e9,-382.880498073382,57675.882289542904,-1.1574492879302394e7,2.9033739461207833e9,70787.4562958382,-1.4206074058440246e7,3.563485841783865e9,-1.7435960396048136e7,4.373680954868702e9,5.368082133952839e9
9.027298247112638,-0.795479148334042,0.0020760498515417863,1.8353403572408238,1.8340823285342611,6.890256714414613e-7,1.838229381909103,3.374754565795261,1.7713339968286672,3.246661101692889,5.030082969861119,7.771779831462896,7.879604866873426e-13,0.0006900370856340729,0.2826884458296599,549.6740247514958,56.052158589125334,-4919.958628401864,696815.2233495815,-1.3548879837275305e8,18804.190504868548,38.579149707729954,-3596.5645987182797,522728.46032853134,-1.0306692409755234e8,40.601941279566184,-3973.625924092208,590362.4397166698,-1.1785554363609715e8,-4417.398629089039,668882.5399523153,-1.35024902270415e8,759983.9560883592,-1.5496515165972504e8,-1.7813304900519332e8,0.8539358772826541,0.9350901550775811,1.0007470966539582,89.03882411131895,2.610178519524791,-0.23261386074489637,-0.098320171197071,0.001266578084435509,3.8441904748764557,3.0589593380160474,-0.23261386068664566,0.2672314054862101,0.26744283345070496,0.26749932002211624,0.267132732442549,3.7701641507611003e-14,0.24916691186296266,0.2578258221794417,0.02297345739290279,0.022973457392899105,0.001605952770373983,549.6740247514958,549.6740247515842,18804.190504868548,3.987353435078382e-11,0.0659056362567138,-0.006492552122433126,1.0,10.0,0.0,0.0,0.003003071999854845,-0.18089777525259443,-3.137319387431979e-6,0.24152164859371078,0.10976606122853905,-5.610383232965996,-10.599711327707052,-0.9362771823586783,-0.6818477691725349,-0.04855743627771464,3.839566668997006,-389.08297821902306,59138.89324350051,-1.1984622561985888e7,3.035770088208323e9,2.97032678090158,-309.6076681511041,47058.99693270087,-9.536605829122335e6,2.4156738873775897e9,-369.2507836463357,56169.866662930406,-1.1382942947647575e7,2.883360807412342e9,67043.04637994678,-1.3586740538429003e7,3.44159432128879e9,-1.6217193129634924e7,4.107904717325747e9,4.903216128334833e9
9.176895165370349,-0.7790433434098741,0.0020497023866186317,1.82890148140699,1.8276763080863545,6.485846342042786e-7,1.8316941368968482,3.3509294833691996,1.7648405755166228,3.2234553329389226,5.055907802377738,7.695215585227485,7.154015547856409e-13,0.0006780292683716553,0.26392880813302,566.8374083483455,56.75534503068085,-5045.984290307234,722681.6033196894,-1.4202795307142085e8,19125.058230068338,37.843822310522874,-3574.6616521192354,525541.191866125,-1.047571237145005e8,38.59380332707636,-3828.1616657496425,575445.3928082292,-1.1615589641786861e8,-4125.695301947271,632170.140575149,-1.2905076695367755e8,696504.3486648161,-1.4363520773049724e8,-1.6013012765656528e8,0.8571944027136229,0.936596982547827,1.0007264432177527,83.56020972235858,2.483403196207299,-0.23088218651959858,-0.09761616939283171,0.0012486614053044214,3.8837818595078737,2.9989984988485396,-0.23088218647054437,0.2653555994330122,0.2655687062647447,0.2656326751262134,0.26527690193395187,3.34067466534735e-14,0.2473499533411531,0.25598972229184896,0.022508419181651654,0.022508419181648434,0.0015480521999658462,566.8374083483455,566.8374083484267,19125.058230068338,3.6574480550245504e-11,0.06497143659709075,-0.006318223010233808,1.0,10.0,0.0,0.0,0.002997662054164363,-0.17896219398222846,-2.9692779258167265e-6,0.2388757875143829,0.10811318633123028,-5.481198525601357,-10.32327060917836,-0.9335313398559344,-0.6702377982305109,-0.04857191541780792,3.879107109334096,-397.1364813377752,60984.39770514071,-1.2485843928208144e7,3.195290847114098e9,2.911061539006578,-306.66334447119357,47091.31518622639,-9.641397335161686e6,2.467359508376118e9,-354.9075872224299,54544.900596091145,-1.1167431970668111e7,2.857891456458149e9,63176.66713605377,-1.2935006354341282e7,3.310236525222948e9,-1.498233989311322e7,3.834178453473338e9,4.44104943763259e9
9.330090064871131,-0.7624876054861185,0.002024089208605338,1.8224856393722644,1.8212930608817186,6.099959213942482e-7,1.8251834954738337,3.3272762277520966,1.7583981843895615,3.2004665389463387,5.0831138678905585,7.612512607226412,6.486317946640876e-13,0.0006663698010220153,0.2462386080146621,585.0610588456566,57.495071487960985,-5180.838605970885,750724.8740105578,-1.4920157586483648e8,19433.83411077904,37.054766255067925,-3548.453275647901,527994.2615495337,-1.0645494813552696e8,36.532871482409696,-3674.8559693649786,559204.7183319725,-1.1419338833478539e8,-3830.5914208782715,594279.230348942,-1.2274602377191785e8,633443.8973622746,-1.3218452234824334e8,-1.4258965744027236e8,0.8604647067852514,0.9381063667168946,1.0007059338826907,78.32950750461089,2.364353738799105,-0.22916392714851863,-0.09691729007440217,0.0012309876881425024,3.925709191379246,2.9348953962221103,-0.2291639271072584,0.2634927771481204,0.2637076134766087,0.26377899146338346,0.26343388671206797,2.9550568207890694e-14,0.24555366861559152,0.25417057102679946,0.022043856176246882,0.02204385617624408,0.0014908867987287226,585.0610588456566,585.0610588457312,19433.83411077904,3.351875706568494e-11,0.06405035826653332,-0.006146114077081852,1.0,10.0,0.0,0.0,0.002992032592596178,-0.17704719297137805,-2.808941391134378e-6,0.2362595031285382,0.10648578439108608,-5.345304702903088,-10.036453322811326,-0.9310079083881653,-0.6582278193313864,-0.04858632146031276,3.92098065877625,-405.75520288715575,62980.25845445141,-1.3033617982093224e7,3.3714665103888664e9,2.8476531633595257,-303.3466894015979,47084.677231638765,-9.744064389762796e6,2.5205421790454574e9,-339.88755890105654,52801.46970855916,-1.092714128110458e7,2.826573920504468e9,59210.83301140969,-1.2253861518284993e7,3.169762515553924e9,-1.3741654546550393e7,3.554619366347061e9,3.9862035251603484e9
9.434249704941854,-0.7513856204242467,0.002007414954869169,1.8182220163812457,1.8170510228927148,5.852689314949867e-7,1.820857547542636,3.3116053398492626,1.7541357394903834,3.185269552895636,5.102055561646477,7.553828769081897,6.071454863435684e-13,0.0006587942947819853,0.2350152454942716,597.8447864379093,58.00951912016548,-5276.008054007606,770740.2813568693,-1.543740164464904e8,19631.742373835947,36.49843377856489,-3528.4417238163815,529403.9153722047,-1.075872496832879e8,35.13427783097216,-3568.5173663533483,547643.2294548335,-1.1273378103934334e8,-3633.007562175194,568483.3041574938,-1.183747944157401e8,591918.0391228325,-1.2453425674237381e8,-1.3124057195526382e8,0.8626510371385095,0.9391138436620519,1.0006923433540036,74.97684582273541,2.2891261894509625,-0.22802605105999407,-0.09645429081151016,0.001219341129666812,3.955032659532651,2.889828752458924,-0.22802605102325277,0.2622583177946262,0.2624743322070781,0.2625506060136041,0.2622125328354885,2.720383560817163e-14,0.2443687092488972,0.2529678856948804,0.021734361721109395,0.021734361721106838,0.0014531911364992895,597.8447864379093,597.8447864379798,19631.742373835947,3.1609173039878386e-11,0.06344362400306847,-0.006032587849750185,1.0,10.0,0.0,0.0,0.002988161935490159,-0.17578210131324423,-2.706194663846686e-6,0.2345319267054748,0.10541501776421039,-5.250966419853552,-9.8395133949821,-0.9294537838130813,-0.649992747008757,-0.04859588251776393,3.950266603773964,-411.8380744852338,64401.72891196011,-1.342730228867152e7,3.499236603176311e9,2.803049008830701,-300.9187065198353,47056.5642952569,-9.810958836182902e6,2.556795300885626e9,-329.52225158557314,51574.396938381185,-1.0752894788613971e7,2.80226930202699e9,56524.46781461346,-1.1785264561158713e7,3.071310882475526e9,-1.291673975649778e7,3.3661827305719852e9,3.6893646723624105e9
9.593581682920103,-0.7346379733717507,0.001982994698966743,1.8118481024722795,1.8107092695849,5.496312258528945e-7,1.8143914598296513,3.2882492451479064,1.7477971584606722,3.1626798533644154,5.131733620638169,7.460285988293194,5.491839364831433e-13,0.0006477331361306959,0.21899987292318882,618.0479982508845,58.81471885452543,-5427.256321588448,802928.420468576,-1.6278165683110875e8,19914.78409826629,35.61813718216838,-3494.404166537858,531139.8015569437,-1.0928012091643995e8,33.007407670463124,-3403.2410347541277,529214.1655753887,-1.1031151588978106e8,-3337.037431532621,529190.2588645126,-1.1159489013966393e8,530830.8675717347,-1.1311486594105741e8,-1.1485995836997776e8,0.8659391345575365,0.9406266089060459,1.0006720841913848,70.14458196406213,2.1822634286285,-0.22633091687123102,-0.09576427146831284,0.0012020761978533637,4.001195597325955,2.818711664578472,-0.22633091684038636,0.26041804205095936,0.2606358568068909,0.2607194048347399,0.2603917586934075,2.3992338558941225e-14,0.24261175697231918,0.2511799774762268,0.02127035532108248,0.02127035532108026,0.0013972784145724945,618.0479982508845,618.047998250949,19914.78409826629,2.8925177389109888e-11,0.06254452265314649,-0.005864083667187178,1.0,10.0,0.0,0.0,0.002982185793897193,-0.17390200261831426,-2.5580872750046077e-6,0.23196570198487432,0.10383010979766533,-5.103867543897062,-9.535645264955221,-0.9273220190705591,-0.6372895696171099,-0.04861015634862724,3.9963706066517335,-421.505926399533,66682.6052482406,-1.4065061689391868e7,3.7082073472410626e9,2.732624365570319,-296.93761250192244,46975.78903738603,-9.90839164465387e6,2.612314731523052e9,-313.4916405281758,49639.43878621443,-1.0470223284700874e7,2.760439593589957e9,52452.64434377457,-1.1063912167531177e7,2.916963507462591e9,-1.1691254175221734e7,3.0823627218121796e9,3.2571403938014956e9
9.756686166080087,-0.7177794629470111,0.0019592701536196217,1.805501165292681,1.8043942342837196,5.156820944885502e-7,1.8079539237195426,3.2650766804799134,1.7415323952782427,3.140351676486921,5.163006174330842,7.359908352680301,4.960306183057659e-13,0.0006370415053726071,0.20392615897548885,639.5853223920304,59.66217286664045,-5589.481249736844,837963.7828343493,-1.7205554036125946e8,20178.893066313383,34.682873210882896,-3455.3050318038436,532372.4744416104,-1.1095831133331376e8,30.85637602408562,-3231.686479000991,509515.84718172083,-1.0760536154270029e8,-3043.667534123794,489449.11113437,-1.0458874060587695e8,471696.55988341727,-1.0186299599020852e8,-9.939083989495267e7,0.8692369232849707,0.9421409336585894,1.0006519800524298,65.54228147629877,2.082300035590664,-0.2246500262578133,-0.09507972482509396,0.0011850577707129468,4.050127552614541,2.74338240070698,-0.2246500262319474,0.2585917403876903,0.25881139026199745,0.2589021246104487,0.2585847623798716,2.1120498886721266e-14,0.2408813536852463,0.24941257955684404,0.020806509685852313,0.020806509685850388,0.001342132318442297,639.5853223920304,639.5853223920897,20178.893066313383,2.6445012055993807e-11,0.06165861796174661,-0.005697674238168473,1.0,10.0,0.0,0.0,0.0029760129711093428,-0.17204309783770325,-2.4169507402156312e-6,0.22942982309743407,0.10227062513469914,-4.950143673798298,-9.221890238607203,-0.9254385307989641,-0.6241579715938501,-0.048624345347058916,4.045240254593837,-431.876256416215,69158.45479809551,-1.4765611688439779e7,3.9404958628395395e9,2.6579856149301406,-292.53486452813286,46845.03672691586,-1.000160604977734e7,2.669126432607859e9,-296.947198968257,47596.29431623842,-1.0162002597972013e7,2.711931249191515e9,48358.15123711592,-1.0324971372336231e7,2.755422524619184e9,-1.049054341679815e7,2.799611268778632e9,2.844508575485042e9
9.923639108137124,-0.700812573950258,0.001936224907516569,1.7991822253382743,1.79810694073987,4.833596181298869e-7,1.8015459534769194,3.242090238063792,1.7353500777278854,3.118300649176136,5.195965169321557,7.252478929684541,4.4734817285954987e-13,0.0006267272073576869,0.18974763285792165,662.5836528706852,60.55430802526229,-5763.65563884406,876161.9598879365,-1.823083116932695e8,20421.392580056607,33.69313784194636,-3410.900597753807,533046.4851134879,-1.1261230459619842e8,28.69414427489047,-3054.714650864674,488608.12394362123,-1.0461371741088952e8,-2755.3367666853105,449588.9150652343,-9.740984786988023e7,415067.2375953844,-9.089233050419548e7,-8.497197847050136e7,0.8725438191082617,0.9436565399377732,1.000632033462689,61.162912517981056,1.988927667617359,-0.22298355754602509,-0.09440072885454193,0.0011682856990846795,4.102019184433059,2.663890035306657,-0.22298355752435764,0.2567796417909798,0.2570011561006852,0.2570989843859207,0.25679176484752453,1.8556274436547737e-14,0.23917966671140367,0.24766694227911482,0.02034266217433171,0.020342662174330048,0.0012877622599594392,662.5836528706852,662.5836528707395,20421.392580056607,2.4155060291833035e-11,0.06078586321328492,-0.005533297808754879,1.0,10.0,0.0,0.0,0.002969651647440108,-0.1702054641292256,-2.2825099120633095e-6,0.22692436917707207,0.10073641298880179,-4.78995953966987,-8.898663527397755,-0.923813862525167,-0.6105914260375939,-0.04863844618348494,4.0970659712163116,-443.01164063697496,71850.24685838213,-1.5536800886315802e7,4.1994091667356586e9,2.5791813725242543,-287.69638502908936,46660.30028459572,-1.0089760643499404e7,2.72713996123251e9,-279.9744400064109,45452.528685658806,-9.82859373121436e6,2.6565495543003616e9,44274.6014241676,-9.574186898470856e6,2.5877863362084446e9,-9.32635524648342e6,2.520803012339177e9,2.455553422867536e9
10.037121087064202,-0.6894419447257345,0.0019212301319385297,1.7949854927288844,1.7939311662856785,4.62684280636635e-7,1.797290733195272,3.2268700087303808,1.7312785070607521,3.103761107182802,5.218923895429138,7.1768479191436985,4.172178238618319e-13,0.0006200644706803791,0.1807700365049388,678.7977946167604,61.17517138704123,-5886.9420040032155,903560.447690621,-1.8975116936571664e8,20569.729972522524,33.00356242359746,-3378.243595187169,533158.1297707368,-1.136965932731113e8,27.253252208704367,-2934.2136319201127,474037.75342456007,-1.0246174648537911e8,-2567.123920791091,423120.7969429396,-9.255741574522431e7,378959.5550753535,-8.378980908697079e7,-7.599988630285084e7,0.8747532661545173,0.9446675557996873,1.0006188239730194,58.36363751481384,1.9301895706393226,-0.22188063359810067,-0.09395116883293417,0.001157240635758988,4.1383607491998475,2.608627191119526,-0.22188063357885768,0.25557953092181823,0.2558023019233372,0.25590480626735496,0.2556042712864116,1.7003019255431775e-14,0.23806219404815285,0.24651584751800654,0.02003333413184129,0.020033334131839785,0.001251950435429937,678.7977946167604,678.7977946168114,20569.729972522524,2.2727662775958354e-11,0.060211285111925625,-0.005424807753569623,1.0,10.0,0.0,0.0,0.002965309900171445,-0.1689921798433851,-2.1964665791159445e-6,0.2252709395826138,0.09972752869645354,-4.679698061277696,-8.678182429866553,-0.9228800031737021,-0.6013033443451681,-0.04864779649223099,4.133361461076355,-450.89459757634916,73776.427902945,-1.609460878647672e7,4.388705840609309e9,2.524375712250572,-284.2230966381369,46505.247153727614,-1.0145296796828065e7,2.7664369577095675e9,-268.4691198123576,43972.13426339063,-9.592688567871395e6,2.6157506509816046e9,41575.60040136345,-9.070180526697382e6,2.4732721430099277e9,-8.576123401991576e6,2.3385543605273676e9,2.211174494787323e9
10.210685428807622,-0.6722975105447844,0.0018992772147731157,1.7887144682988543,1.7876913750563466,4.3293457866919566e-7,1.790933263609618,3.204195740859171,1.7252521403168033,3.082203233788252,5.254921272536663,7.0572659601187535,3.7528154382045245e-13,0.0006103963475369085,0.16798255220644812,704.5605545205221,62.14769443388948,-6083.511854664781,947856.7378349219,-2.0193737814269575e8,20770.280391262444,31.92575364120707,-3324.5410426486933,532778.581227624,-1.1528777750887868e8,25.10349662811494,-2750.506726156491,451310.1845847192,-9.900207641468638e7,-2292.588488216642,383841.68275386957,-8.52269935783861e7,327605.2172583362,-7.35312584292489e7,-6.356759768109628e7,0.8780745357099188,0.9461849110323605,1.0005991422681682,54.3397698309944,1.8471221808206397,-0.22023832073716584,-0.09328148493514893,0.0011408759412748276,4.195663167677653,2.522430779693264,-0.22023832072107463,0.2537913125063329,0.2540159855486218,0.2541254217489397,0.2538348000183049,1.4887117688344263e-14,0.23641292831665467,0.24480898001789272,0.01956902927188078,0.01956902927187949,0.0011988891861476096,704.5605545205221,704.5605545205688,20770.280391262444,2.0726197398789875e-11,0.05936019637351603,-0.0052636535721156605,1.0,10.0,0.0,0.0,0.0029586514229048323,-0.16718985996773622,-2.0725737974521826e-6,0.22281594851700687,0.09823484640623108,-4.5093282926448275,-8.340455909192784,-0.9217117488926996,-0.5870043476860245,-0.04866174530117215,4.190591360759877,-463.4655511406641,76883.04070733092,-1.700449945581214e7,4.701001472149258e9,2.438862362708493,-278.63570895608086,46222.12031383936,-1.0223113066597028e7,2.826244136731554e9,-251.00518753154455,41683.140472421765,-9.219210520745859e6,2.5487088123219175e9,37588.51637512776,-8.313890459208769e6,2.2984272735812616e9,-7.497462689634366e6,2.0727232175453773e9,1.869183068156489e9
10.388356782621068,-0.6550466346924335,0.0018779538639027904,1.7824722632024752,1.7814801662863156,4.046455704690908e-7,1.7846061373039306,3.1817074698249237,1.7193298174828087,3.0609573254904405,5.292894867242169,6.930208677411489,3.369965967404928e-13,0.0006011265380917774,0.15597077808798362,732.2141982280014,63.17236000029854,-6295.232842245695,996399.3634849434,-2.1550327594599882e8,20942.18945862863,30.797746454344896,-3265.047606109672,531695.1902936485,-1.168271488356769e8,22.980797463305283,-2564.337846537736,427645.8541698325,-9.527366850706865e7,-2029.416726088316,345390.09915210726,-7.789539215622321e7,279964.4586751696,-6.383297961979398e7,-5.241740577563192e7,0.8814042951888899,0.9477032443335591,1.0005796187004499,50.519388285815666,1.769835240178398,-0.2186103917259202,-0.09261735109867103,0.0011247519235681506,4.256537515753937,2.4324316241826427,-0.21861039171247867,0.2520173496356006,0.25224394108848575,0.2523602081809799,0.2520793666615088,1.3005435428366983e-14,0.23479762833010417,0.2431266638148467,0.019104114687443524,0.01910411468744241,0.001146619019385584,732.2141982280014,732.214198228044,20942.18945862863,1.8881741432173527e-11,0.058521864330423126,-0.005104314584656068,1.0,10.0,0.0,0.0,0.0029518239610891992,-0.16540844655263554,-1.954644609347663e-6,0.22039081773670924,0.09676656721573178,-4.333329345956685,-7.995022287788249,-0.9208335846107132,-0.5722658695925174,-0.048675601369311775,4.251388825647052,-477.0095560409402,80277.5812869024,-1.8012819115951966e7,5.051988077883314e9,2.3495425616201504,-272.5912670389613,45875.32312781634,-1.0293582374797178e7,2.8870024434414454e9,-233.3970331884236,39323.7792680407,-8.823535911902584e6,2.4747039122489305e9,33706.53358066212,-7.563429599825414e6,2.1212865488361917e9,-6.483272277499665e6,1.818341417979838e9,1.5586603997423186e9
10.509146542024387,-0.6434862963368486,0.0018640779299988052,1.7783265927992773,1.7773550338008846,3.865672479358479e-7,1.78040468626123,3.166817288130825,1.715442986781606,3.046971616091326,5.3193718247989885,6.841304251611882,3.133643765923655e-13,0.0005951721060839844,0.14837274137715947,751.800757634074,63.88602117550005,-6445.523191518938,1.0313756128368925e6,-2.2541132747437948e8,21039.654466607,30.019197524775137,-3222.1140301169507,530556.3734467902,-1.1781920585908446e8,21.588060606135222,-2439.50105923277,411419.21598696633,-9.264592217073062e7,-1861.3280628395341,320390.30845880834,-7.304193641446544e7,250422.076559051,-5.77211475770677e7,-4.57102810338418e7,0.8836289277596359,0.9487160410469886,1.0005666898069723,48.08185351845018,1.7213757943355021,-0.21753299459008152,-0.09217763969725959,0.0011141343016714236,4.299240843002117,2.370429067141852,-0.21753299457816644,0.2508425332085412,0.2510704105988193,0.2511911745321695,0.25091678131170025,1.1869473134009047e-14,0.23374046748128682,0.242019154516247,0.018793686153173412,0.018793686153172413,0.0011122128451986112,751.800757634074,751.800757634114,21039.654466607,1.7733739191745413e-11,0.05796994307573558,-0.004999047040455413,1.0,10.0,0.0,0.0,0.0029471815333105347,-0.16423228141204108,-1.8792044823424077e-6,0.21879040836542266,0.09580102902733016,-4.213094761684962,-7.760895488136449,-0.9204158353241593,-0.5621977410887105,-0.0486847871852155,4.294038304617931,-486.6271421488364,82717.55518385817,-1.874645961654587e7,5.310483249786825e9,2.287990592789253,-268.3071277054352,45607.2167911666,-1.0336062815329637e7,2.9279921104289894e9,-221.6385480714361,37719.04655906426,-8.54834962368799e6,2.4215699573144693e9,31193.882870254965,-7.069837158604413e6,2.0027379972008815e9,-5.8470373954927195e6,1.6563467316680942e9,1.3698668226242633e9
10.693945933829907,-0.6260544927883231,0.0018437578555279934,1.7721312193484606,1.7711902869897238,3.605762798776932e-7,1.774126869413358,3.14463213823674,1.7097097765003864,3.0262664973420876,5.360932995239188,6.701607323949219,2.805579667351696e-13,0.0005865853762433527,0.13755969747644445,783.077834410854,65.00488121862946,-6685.88853114616,1.0881994926285516e6,-2.417401442960991e8,21158.397119418605,28.81402544288562,-3152.7587417104965,528186.740636401,-1.1924773231216946e8,19.543495136020578,-2252.1792382181607,386522.7541500311,-8.850514533402716e7,-1621.6352023577358,284093.8623120968,-6.58662023771262e7,209601.5026680907,-4.913688468511112e7,-3.6736548440410055e7,0.8869733194482313,0.9502362073786299,1.0005474243723897,44.584167227913795,1.6530700688386772,-0.21592851553413267,-0.0915225550606763,0.0010984018840872211,4.3667018118172205,2.2746196612448832,-0.21592851552419748,0.2490918355766893,0.24932164944881452,0.2494490719155027,0.2491842468405907,1.0327244207090904e-14,0.23218541181051985,0.2403794346118218,0.018327069298843302,0.01832706929884245,0.0010612654214508434,783.077834410854,783.0778344108905,21158.397119418605,1.6126248928931407e-11,0.057152301151050314,-0.004842501941214746,1.0,10.0,0.0,0.0,0.0029400859212016985,-0.16248487583579574,-1.7706160306703884e-6,0.21641385371168645,0.09437227924215297,-4.028785095082511,-7.404706543991496,-0.9200513095188769,-0.5467365971319449,-0.04869848904928984,4.3614143332012905,-502.0163032807202,86672.08487999788,-1.9950825744082134e7,5.740314764283339e9,2.192853205805017,-261.5012584736312,45147.6556777311,-1.0392423478118863e7,2.9901408677733335e9,-204.06587113941376,35276.250782566596,-8.12015001225077e6,2.3363550890405917e9,27561.905122736905,-6.344702570700096e6,1.8255177066827755e9,-4.957442785227582e6,1.4263734619101129e9,1.1145008923770385e9
10.819619815203481,-0.6143711379800174,0.0018305311537933876,1.768015959353177,1.7670953304863994,3.4397430713408736e-7,1.7699574512207674,3.1299400968879096,1.7059549892695756,3.0126483091758818,5.389936557298215,6.604242297500582,2.6034086446508884e-13,0.0005810951863680778,0.13072303923797673,805.3063224497506,65.78460250457302,-6856.868676389961,1.1292770371745043e6,-2.5371838676860306e8,21218.305642170428,27.987361932796638,-3103.209810903876,526145.8308456069,-1.201554750149379e8,18.21637374838614,-2127.8693091860573,369630.4712495726,-8.56218139679365e7,-1470.8433688041457,260835.95106136327,-6.118264695663515e7,184775.6998904399,-4.3827459366626404e7,-3.146517520880135e7,0.8892080825088374,0.9512503892581182,1.0005346643613011,42.35497868177,1.6103334336772632,-0.21486645596392767,-0.09108876089469503,0.0010880406473660134,4.4140902104546,2.2090112922438587,-0.21486645595513143,0.24793223765552813,0.24816334597182174,0.24829514916960374,0.24803663547654528,9.398269234332432e-15,0.23116975346350518,0.2393008873719264,0.018015186817041742,0.018015186817040976,0.0010277421962933222,805.3063224497506,805.3063224497848,21218.305642170428,1.5126541558496204e-11,0.05661389961610565,-0.004738992564869813,1.0,10.0,0.0,0.0,0.002935269781616403,-0.1613309523814468,-1.7011591061413836e-6,0.21484522238731013,0.09343255788801105,-3.9035344652378083,-7.16440542244233,-0.919989643297297,-0.5361939575111008,-0.04870757288341361,4.408743148727932,-512.9698271187854,89524.06442773216,-2.083089698873917e7,6.058559030809782e9,2.1276900392511577,-256.7138353483192,44801.98378153504,-1.042474460593519e7,3.031983122780662e9,-192.45068755718597,33631.478073535356,-7.825536728747396e6,2.276016857101091e9,25244.843863591894,-5.87439090158426e6,1.708536136879838e9,-4.409716790374579e6,1.2825457427002099e9,9.6276772779827e8
11.011959812870307,-0.5967503356745585,0.001811155495808985,1.7618647193581496,1.7609743849118642,3.20116740897439e-7,1.763726154843671,3.1080453624992583,1.7004280099302742,2.9925029550833733,5.435507460265549,6.4518650463330935,2.3232232281087407e-13,0.0005732197713183091,0.12099763358363239,840.9316400035864,67.00772701148232,-7130.926425633162,1.1962457679284548e6,-2.735509626034235e8,21277.799046095563,26.715857208361083,-3023.9391230274214,522360.35454090923,-1.214416485583915e8,16.289812167946142,-1943.3380417764738,343991.4768383893,-8.113263891830851e7,-1259.1669615412088,227573.70222662546,-5.435860134750865e7,151155.03749910978,-3.6513277442632504e7,-2.458271888870451e7,0.8925683933841432,0.9527729488225216,1.0005156466589848,39.159847956606704,1.5502270893067374,-0.21328447605707856,-0.09044235257870223,0.001072685254428542,4.489063511433162,2.1082597698592114,-0.2132844760497577,0.24620385928877328,0.2464369118800402,0.2465751981144468,0.24632605421513917,8.13993704419277e-15,0.22967872727996366,0.23770529750335537,0.017545875224638956,0.017545875224638307,0.0009781215271356645,840.9316400035864,840.9316400036175,21277.799046095563,1.3727805874836877e-11,0.05581610074483956,-0.004584921178245108,1.0,10.0,0.0,0.0,0.002927920557342287,-0.1596161999196527,-1.6011900546119035e-6,0.21251534083524604,0.09204168743288857,-3.7125925029594296,-6.800615575187592,-0.9201813955386,-0.5200367224744856,-0.04872112355738817,4.4836223079588935,-530.5409727864617,94162.89131451855,-2.2282342785940245e7,6.590753943252041e9,2.0276016872572793,-249.1655802099728,44223.07154309179,-1.0464776773839677e7,3.095310356769272e9,-175.275753019646,31153.674551578224,-7.372085169014672e6,2.1805425342207537e9,21945.469822924773,-5.193387372946624e6,1.536119223551214e9,-3.6585592378175724e6,1.0821445725075426e9,7.623345550659928e8
11.209041544825983,-0.5790115401407806,0.001792319035281619,1.7557384881146716,1.754878267728462,2.974648958822724e-7,1.7575212552083734,3.0863182626375236,1.6950317934882548,2.97269992464805,5.483714291381317,6.291966508778571,2.0687781143483353e-13,0.000565787970618619,0.11187531081876029,879.5929810845944,68.29861507747532,-7428.066751151379,1.2704071125795778e6,-2.959407175620832e8,21299.27977450404,25.411095232113073,-2938.8083891742804,517670.60978654854,-1.226268836228036e8,14.451675595583453,-1762.4266849582798,318173.3036540178,-7.647430383595288e7,-1065.806296946854,196485.36012905007,-4.783356249592722e7,121834.86796452155,-2.999827095110917e7,-1.8857652926042445e7,0.8959389969062003,0.9542972659157617,1.0004967721332798,36.13705317546466,1.4946864570413578,-0.2117155026100139,-0.08980095573675861,0.0010575488737560902,4.569059696471698,2.0050628061054665,-0.21171550260392805,0.24448837579678498,0.24472337285647394,0.24486803578481425,0.24462814940502686,7.028843628172866e-15,0.22822758547683833,0.23613671134564743,0.01707443177330445,0.0170744317733039,0.0009293020751905037,879.5929810845944,879.5929810846227,21299.27977450404,1.2442095991207666e-11,0.055029792798346674,-0.004432175397844988,1.0,10.0,0.0,0.0,0.002920425432254659,-0.1579203575496561,-1.5060667192635102e-6,0.21021251053230225,0.09067274378357411,-3.518642325400342,-6.434040247465621,-0.9207301661206018,-0.5034828271764495,-0.04873458528464099,4.563518193120956,-549.6157129995895,99286.3264800164,-2.391332435517963e7,7.199190037307014e9,1.9250618011591327,-241.19098218709243,43570.38197742398,-1.0494019794829797e7,3.1592613115257406e9,-158.5151338974378,28680.356774280444,-6.907725341147787e6,2.0795947840056653e9,18877.718628844425,-4.54703442348542e6,1.3689005238735952e9,-2.9930931504457057e6,9.010835468450729e8,5.931413193338506e8
11.343144948405289,-0.5671186813930096,0.0017800515108568075,1.7516677950586468,1.7508275570418974,2.83007902229063e-7,1.7533988732025825,3.071924640879026,1.6915092532358813,2.95969006001053,5.517409435964896,6.181258980475973,1.9124367168034737e-13,0.0005610874681694752,0.10611176915324037,907.23967534317,69.19883309492845,-7640.188164533212,1.3243271208607666e6,-3.12492727695541e8,21291.73934715818,24.52560612323753,-2878.870142674496,514024.1792324764,-1.2335507575124414e8,13.28123963639375,-1644.5450403342186,300967.28355330945,-7.329207141887583e7,-947.4120476064317,177072.3909012926,-4.367904505733074e7,104614.02254365374,-2.6101183868006006e7,-1.5634946395361975e7,0.898192005132292,0.9553145476623498,1.0004842670031289,34.21440552631077,1.4600721912696826,-0.21067659485393364,-0.08937608272673823,0.0010475773051407424,4.625393628411692,1.9351298382098987,-0.2106765948485567,0.24335173351380926,0.24358802540657384,0.24373687995438284,0.24350310517721926,6.362310805755472e-15,0.22728276935132435,0.2351061504769439,0.01675876145128363,0.016758761451283143,0.000897205187531646,907.23967534317,907.2396753431965,21291.73934715818,1.1643605842188953e-11,0.05451183629836948,-0.004331025059508303,1.0,10.0,0.0,0.0,0.002915349943014043,-0.1568000852957465,-1.4452306345988234e-6,0.2086920162662273,0.08977203371298542,-3.3880799175323766,-6.1888434137486215,-0.921303847001238,-0.49223724001809455,-0.04874351073816267,4.619781574477885,-563.2504973178932,103003.66400496163,-2.5114467444203354e7,7.653999644483273e9,1.8555631822843632,-235.64802041725625,43093.80922593202,-1.0507180286414769e7,3.202216098484024e9,-147.63520017486525,27043.83971514159,-6.593858947053633e6,2.0095744219370315e9,16970.351632104925,-4.138025094339516e6,1.2611233071292083e9,-2.59684028776579e6,7.914272684835644e8,4.96665973578525e8
11.548488156378172,-0.5491777407054323,0.0017620727113480832,1.7455816603946546,1.7447712635402142,2.6225320951560653e-7,1.74723632337607,3.05046915528575,1.6863409792963004,2.9404664575002246,5.57043502547286,6.009194920621789,1.6964516635321232e-13,0.0005544311754322191,0.09791962532673018,951.8355028774336,70.61152289922005,-7981.396345370194,1.4127527342044504e6,-3.4011931119813615e8,21246.771410075322,23.178646244865863,-2784.3444364416728,507752.2490209199,-1.2434536928146064e8,11.61584482380909,-1472.8532152096238,275331.56652917503,-6.843246490756188e7,-785.818130034869,150042.7665861204,-3.777935424149318e7,82116.44631202065,-2.091486770155189e7,-1.1607453467659796e7,0.901580563976998,0.9568421283722179,1.0004656247828694,31.46479757510671,1.4115942548951068,-0.209128712652204,-0.08874281021266481,0.00103279644225188,4.714743761982689,1.8289017182345824,-0.2091287126477432,0.24165716723627242,0.24189539679009814,0.24205044857897287,0.24182575397650946,5.463452539349197e-15,0.22590005599397003,0.2335832951034092,0.01628292639769592,0.01628292639769551,0.0008497451077779249,951.8355028774336,951.8355028774575,21246.771410075322,1.0528092970696173e-11,0.05374412196443122,-0.004180243767558708,1.0,10.0,0.0,0.0,0.002907622389199749,-0.15513489043790823,-1.3576888584493787e-6,0.2064330521698613,0.08843854158704612,-3.191016568142655,-5.821022538797885,-0.9224913857482957,-0.4750747013661648,-0.048756825124028756,4.70901993046872,-585.2190687764654,109088.09489012812,-2.7111681640072167e7,8.422261283408663e9,1.7499805065225145,-227.01344674032686,42316.57118928883,-1.0516944185943166e7,3.2670953763964915e9,-131.84761719362706,24622.652814029447,-6.119471830697827e6,1.9010177621017914e9,14325.943381295432,-3.5607239837467265e6,1.1061411176335e9,-2.071863002337589e6,6.436279536022534e8,3.74506347274839e8
11.688234364944368,-0.5371495475488948,0.0017503621270467985,1.7415376393645687,1.740747051687949,2.490182334526276e-7,1.7431420984873165,3.036255519134363,1.682974181507176,2.927846808243657,5.607529366800974,5.890610803610444,1.5640495532235206e-13,0.0005502656858743352,0.09274735216304922,983.8574516895154,71.59650526826164,-8225.469477762355,1.477275394031682e6,-3.60645352435922e8,21194.00182010805,22.271226071562783,-2718.3705583566143,503025.47654136235,-1.2493214386958855e8,10.569664175175348,-1362.3933660974203,258454.07234378048,-6.5153328406386286e7,-688.7392001096043,133465.98779285705,-3.408693821096938e7,69222.26230098442,-1.7884328241819277e7,-9.407192742874023e6,0.9038455481939986,0.9578615765340636,1.0004532737447074,29.718897684227834,1.381474034215778,-0.208103776642372,-0.08832332176433111,0.0010230594505093273,4.7777567471589,1.7574357806088634,-0.20810377663843613,0.2405343995598224,0.24077391641587303,0.24093303878972686,0.2407143407240166,4.9259831694829126e-15,0.22500156295653767,0.23258354065296993,0.015964012230863,0.015964012230862634,0.0008185716657656547,983.8574516895154,983.8574516895378,21194.00182010805,9.836115449668268e-12,0.05323840887873612,-0.004080314953384796,1.0,10.0,0.0,0.0,0.0029023970139664098,-0.1540348568935052,-1.301718218373262e-6,0.20494152503275576,0.08756115165575756,-3.059252652232648,-5.576536704924029,-0.9235104761508892,-0.4634513605296013,-0.048765651373560426,4.771954165814642,-600.9648774260728,113520.12661880552,-2.8590177590598725e7,9.000237894527866e9,1.6789404736677283,-221.0575703302513,41756.98828083952,-1.0516546672035057e7,3.310627209622232e9,-121.72789076083183,23039.695032363015,-5.802574325999254e6,1.8266604698119528e9,12711.13282057098,-3.2016088348386036e6,1.0078720013123102e9,-1.7665011801985675e6,5.561000458041427e8,3.068318152951299e8
11.902207210482237,-0.5190084107633153,0.0017332003814225212,1.7354926420124839,1.7347316430995097,2.3003845642265054e-7,1.7370229030581148,3.0150726501700915,1.6780447845991682,2.9092155977132172,5.665941095599587,5.707206779196812,1.381611342928809e-13,0.0005444433802615636,0.08540211826638096,1035.7257621629292,73.14121600182271,-8618.771430099243,1.5834566637929194e6,-3.950763534707525e8,21080.35637521393,20.901586785469767,-2615.239220681535,495103.6439339244,-1.2569255026764688e8,9.102006363848766,-1203.636563054734,233624.53176178137,-6.02084936990087e7,-558.8247828412982,110813.25209209826,-2.893600740826372e7,52795.83448593843,-1.394730097114631e7,-6.74026223532578e6,0.9072513923524252,0.9593920841256286,1.0004348651928767,27.22704709603334,1.3394335092113052,-0.2065770262119761,-0.08769820464445366,0.0010086297266169008,4.877829221129595,1.6497096876445798,-0.20657702620871723,0.23886087675373582,0.23910231532022655,0.23926745028533572,0.2390576627651824,4.203770108356702e-15,0.22368927547878265,0.2311074659000032,0.015482916792534442,0.01548291679253414,0.0007725351076206232,1035.7257621629292,1035.7257621629494,21080.35637521393,8.870742978145352e-12,0.05248898437202998,-0.003931262014372544,1.0,10.0,0.0,0.0,0.0028944536780220213,-0.15240006122892247,-1.2212166158461993e-6,0.2027260454180368,0.0862624358297875,-2.861805236138563,-5.212256379611301,-0.9253969022385238,-0.445773703057061,-0.04877881279715256,4.871901694006676,-626.4008526769271,120802.83117828012,-3.1061476470688388e7,9.982980436402325e9,1.571846005493212,-211.85279565901013,40856.2941363906,-1.0505191028534237e7,3.376308101220752e9,-107.23599470518333,20726.79195393881,-5.3293847007244015e6,1.7128336271729014e9,10513.752231957733,-2.7036482401914485e6,8.689370004130213e8,-1.3715793054201382e6,4.4082011156851983e8,2.2363222678122056e8
12.047784640073116,-0.5068514778161497,0.001722024909617623,1.7314777147882472,1.7307363573909589,2.1795166602706183e-7,1.7329592537671474,3.0010456920912363,1.6748405475914545,2.896996671028463,5.706818402042284,5.581461075094901,1.270102401489412e-13,0.0005408576374990273,0.08076969533553144,1073.1207693886788,74.21699004193478,-8900.511106786451,1.661182667855567e6,-4.2077959463286054e8,20981.61793749883,19.986375517796624,-2543.892961256725,489263.24968549673,-1.2611379848359238e8,8.193734229645573,-1102.9149178520834,217491.9478291231,-5.691462185739778e7,-482.3895491590622,97192.22596646134,-2.577190365122947e7,43629.93714476959,-1.1704817260058481e7,-5.330147123495508e6,0.9095269183274397,0.9604130320886406,1.0004226743702405,25.64849690820948,1.3134124888269452,-0.20556652236988265,-0.08728429909776653,0.000999128464494082,4.948477655097676,1.5778186823774376,-0.20556652236701095,0.23775254294012454,0.23799525491188214,0.2381643345523554,0.23796043115785218,3.77366461441449e-15,0.22283830497204515,0.23013936443922473,0.015160297787354839,0.015160297787354574,0.0007423448924754387,1073.1207693886788,1073.1207693886977,20981.61793749883,8.272882171327122e-12,0.05199552517840427,-0.003832437470913,1.0,10.0,0.0,0.0,0.002889091674937564,-0.15132056384196305,-1.169782921517416e-6,0.20126385932019975,0.08540828648167761,-2.730789892759633,-4.971867488227678,-0.9269029535565885,-0.43384744523700225,-0.04878753230051394,4.942461997600108,-644.6754880286524,126127.54004275051,-3.2900227700490266e7,1.0727067625259527e10,1.5003708441089505,-205.55479174077539,40215.76853282621,-1.0490238220969595e7,3.42032566024102e9,-98.07478609656448,19234.197793635438,-5.017218972052267e6,1.6358563258461661e9,9198.101857335198,-2.39961053725674e6,7.823892179581814e8,-1.1476664070511726e6,3.7419721931912714e8,1.7896912144595063e8
12.270548260547042,-0.48853033281825825,0.0017056563845591999,1.7254807285421025,1.724768700478897,2.0064766671681766e-7,1.7268903186679843,2.980156634597833,1.670159622614612,2.8789775713787797,5.771186216400536,5.388066300220617,1.1169590145864071e-13,0.0005359454281467389,0.07420021528911376,1133.931849941709,75.90082390941816,-9354.937413526155,1.789453938570359e6,-4.640889575806601e8,20799.457633394915,18.616854239151266,-2433.368263737841,479661.69850130024,-1.26606578810574e8,6.939282829289351,-960.2494537183738,194082.01368474666,-5.201320164130515e7,-382.2787863784151,78954.30727954763,-2.144245397324807e7,32268.110628933544,-8.866809007715605e6,-3.676614863661552e6,0.9129459991842676,0.961944622630297,1.0004045183375616,23.401628381988473,1.277247649800463,-0.20406239546574795,-0.08666796374959551,0.0009850589636241141,5.060753727310001,1.4703766693014257,-0.20406239546337446,0.23610178315435262,0.2363463907375425,0.23652128842206516,0.23632612536454267,3.1982929255164905e-15,0.22159806815831953,0.2287116522778855,0.014673490213173112,0.014673490213172892,0.0006978508781116607,1133.931849941709,1133.931849941726,20799.457633394915,7.440419266056474e-12,0.051264790517124556,-0.003685012591868251,1.0,10.0,0.0,0.0,0.0028809568511169578,-0.14971746053297516,-1.0958782795891517e-6,0.19909357158448787,0.08414489219081486,-2.5360615342983728,-4.616463336552367,-0.9295514880965865,-0.41578748778622837,-0.0488005224177769,5.054598126530275,-674.25863945569,134907.892107038,-3.598888601853569e7,1.2000313196174706e10,1.393543950708273,-195.9029419107502,39196.906629012956,-1.0456415724981725e7,3.4866392348961773e9,-85.14417885667515,17082.738404563584,-4.557099777870368e6,1.5195419846882095e9,7443.860640959807,-1.9860685443845848e6,6.62244553408468e8,-865558.2786946713,2.886184474772896e8,1.2578520795532118e8
12.421963323592301,-0.4762661319576818,0.001695006339974139,1.721501922681204,1.7208093521824057,1.896503296220022e-7,1.7228643207193624,2.9663388076945925,1.667123885007926,2.8671755283014972,5.816212944335481,5.256256433356324,1.0237009859641182e-13,0.000532996124905076,0.0700639212199117,1177.9381645692456,77.07029615422438,-9680.590590045713,1.8835699549993773e6,-4.965506037978473e8,20655.79180508515,17.709987731120002,-2357.6059268060326,472702.3697604361,-1.2683582470460856e8,6.175636646221146,-871.1112865397623,179087.88191498743,-4.87925900802586e7,-324.70296038675843,68220.91602168522,-1.8836339985222388e7,26109.71014564614,-7.294486491753804e6,-2.8327043350703334e6,0.9152279063582336,0.9629651945387995,1.0003925075120461,21.982722010162895,1.254969220926728,-0.2030679149627181,-0.08626030397564648,0.0009758048551600367,5.14004150173052,1.3993191403888807,-0.2030679149606288,0.23500968702537303,0.23525554687788877,0.23543425485594655,0.23524485974902462,2.8573394081528835e-15,0.22079557973195904,0.22777649641512915,0.014347056829944825,0.014347056829944634,0.000668744026716759,1177.9381645692456,1177.9381645692613,20655.79180508515,6.926019571961302e-12,0.050784132334770526,-0.003587282681063993,1.0,10.0,0.0,0.0,0.002875477941772157,-0.1486599866720322,-1.0487177983481274e-6,0.1976627093150917,0.08331482947700844,-2.407963436823013,-4.383864063305259,-0.9315862021208179,-0.40366120414258977,-0.048809117699082166,5.133787150368808,-695.5497002518294,141347.9212730309,-3.829754143498345e7,1.2970164636333935e10,1.322890241644664,-189.35614802185634,38480.496620275124,-1.0426106023007559e7,3.530991940912224e9,-77.09334263789799,15713.870473770618,-4.257597848070297e6,1.4419135496075823e9,6415.806278174613,-1.7386298753881785e6,5.888188699297413e8,-709978.6756139996,2.4044968692155856e8,9.81898179829323e7
12.653348523050102,-0.4578103880292947,0.0016794254382725019,1.7155673608127548,1.7149038173245692,1.739434831326278e-7,1.7168601714974516,2.9457902368452484,1.6626994042195258,2.8497971594549885,5.88704805778969,5.054824039459048,8.961402892150715e-14,0.0005290873366233235,0.06420941943734268,1249.753517385361,78.89380684201853,-10205.664405129943,2.039158666254645e6,-5.514406159225664e8,20408.19726152504,16.365852018579456,-2241.3395379977114,461436.18628574663,-1.2701869299899597e8,5.138727156126461,-746.8367080140974,157649.5430861572,-4.406703655950284e7,-251.0215602852861,54161.52774638059,-1.5343669408015603e7,18696.331639728316,-5.35961877973876e6,-1.877483394145086e6,0.9186516062074424,0.9644940100365901,1.0003746449392195,19.970248559665,1.2241660163564192,-0.20158972782600101,-0.08565412751488186,0.0009621208585041299,5.266022004513607,1.2941277575020917,-0.20158972782427645,0.23338542314328947,0.23363314091750356,0.23381745692505113,0.23363662106795371,2.4036858521892095e-15,0.21962858567344107,0.22639943140394161,0.013854696654749215,0.013854696654749058,0.0006259734645612967,1249.753517385361,1249.753517385375,20408.19726152504,6.2115668124428726e-12,0.05007333402893861,-0.0034415625635402635,1.0,10.0,0.0,0.0,0.0028671871497759124,-0.1470917699137582,-9.8105619324036e-7,0.19554188497499084,0.08208875411507048,-2.2193067495635033,-4.042986249351566,-0.9350565049589744,-0.3853946473114792,-0.048821902104243795,5.2596108589918895,-730.059886902749,151996.7525926569,-4.219202235854666e7,1.4639272512184711e10,1.2182943057043731,-179.41310330032758,37353.38641907642,-1.0368740698384669e7,3.597618955966901e9,-65.90731911345685,13769.460052025157,-3.82219591134059e6,1.326178825623228e9,5074.71272995232,-1.408963923099831e6,4.888650796424115e8,-519374.9773220955,1.8020877838581818e8,6.642973196006501e7
12.810360763448275,-0.44547799539957583,0.0016693022404651627,1.7116367576519633,1.710992447325669,1.639880314575632e-7,1.7128840049616607,2.932220825797124,1.6598365879257484,2.838433333458311,5.936528717045756,4.918451438930343,8.18802373482851e-14,0.0005268415152128619,0.06053131618990245,1301.8934614826712,80.1541168134989,-10581.54181371222,2.153440536424907e6,-5.927009615945667e8,20222.710617754805,15.484593831610654,-2162.39587602801,453383.28406456765,-1.2702556511695695e8,4.518645556512553,-670.4590334844424,144126.84318697316,-4.1006289464901425e7,-209.66428593530722,46075.159808495686,-1.3286257000021528e7,14800.44148628957,-4.318819847953622e6,-1.407937145625444e6,0.9209325862917083,0.9655109523995722,1.0003628484881886,18.70436134228348,1.2052971431329715,-0.20061406412761904,-0.08525387205496021,0.000953135710649961,5.354927857838536,1.2252444422357782,-0.20061406412610192,0.2323126991906432,0.23256163994879814,0.23274961997285334,0.23257442537308273,2.1364369313017e-15,0.21887514094048924,0.22549892197267665,0.013524775918194998,0.013524775918194863,0.0005980888939426469,1301.8934614826712,1301.8934614826844,20222.710617754805,5.771307766026358e-12,0.04960656725101911,-0.003345037108581152,1.0,10.0,0.0,0.0,0.002861619029314968,-0.14605904519180965,-9.379549695046838e-7,0.19414599476106298,0.08128455032076792,-2.0963862015200063,-3.821943660630481,-0.9376562285495187,-0.3731986386854215,-0.048830345078539616,5.348406132641344,-754.9170512201971,159825.1205586734,-4.511397113223207e7,1.591732888785998e10,1.1498005713035124,-172.73073182784216,36569.196557961375,-1.0322417851508325e7,3.642005228583767e9,-59.055837091779416,12550.963179669448,-3.5427709269446875e6,1.249977509886776e9,4306.566415002035,-1.2159191782813338e6,4.290064613007364e8,-417310.4554724508,1.472398842201479e8,5.053434323272426e7
13.049819534551755,-0.4269579686508874,0.0016545163838887174,1.7057857944082222,1.7051701332988347,1.4981092149677722e-7,1.706965989891288,2.9120814674652467,1.6556731823703748,2.8217288487619214,6.014217066701285,4.711498939360572,7.13503840818464e-14,0.0005240423218089745,0.0553374458373696,1387.2451229537405,82.10688543899992,-11186.380800367275,2.342417548576556e6,-6.626198833901677e8,19915.915192851557,14.19171401293694,-2042.404181575548,440511.4347500378,-1.2684860016258118e8,3.6917356596514947,-565.7441606959787,125090.86619303281,-3.658012303263592e7,-158.0116771702649,35724.59019439083,-1.058836645554736e7,10252.1267392406,-3.0750447942225924e6,-895682.9436854542,0.9243479120070629,0.9670312386881362,1.0003453394394073,16.916529377873044,1.1793626665324328,-0.1991667024385653,-0.08465988044346703,0.0009398755067838553,5.496017526022169,1.1243084305242195,-0.19916670243731371,0.23072040832678545,0.23097115672458898,0.23116451540434654,0.230997679311312,1.7830319823417432e-15,0.21778171384950262,0.22417514572127498,0.013027655552565354,0.013027655552565243,0.0005572704148145735,1387.2451229537405,1387.2451229537523,19915.915192851557,5.161601933355344e-12,0.04891763443736334,-0.0032012601698887607,1.0,10.0,0.0,0.0,0.0028532192119137367,-0.14453049857615485,-8.762349387488625e-7,0.19208103439550114,0.0800989448304153,-1.9171395157741802,-3.501085023767683,-0.9419949343010809,-0.35493683114351804,-0.048842875472541375,5.489320419868491,-795.2185264723432,172792.68220053977,-5.005925864035717e7,1.812744483921466e10,1.049436978401848,-162.67665540221435,35347.93855746737,-1.024054708758356e7,3.7083040505090747e9,-49.69317727931065,10846.611761727738,-3.142339922071672e6,1.13790324997926e9,3327.2648762482095,-964235.6112896593,3.491687274397658e8,-295871.69576107414,1.0714337991590358e8,3.2877185726598963e7
13.211953901777981,-0.41461025514915645,0.0016449265563003195,1.7019188880490501,1.701322178566647,1.4085279151521621e-7,1.70305527364759,2.8988104756257607,1.6529845735159996,2.81082425188472,6.0683541305746544,4.572383966665828,6.499682250452534e-14,0.0005225734403904125,0.05208218255698407,1449.3933765102267,83.44620026804884,-11618.127649339674,2.4811556431606077e6,-7.152516834435773e8,19693.754036866612,13.352842234136473,-1961.7017049756555,431415.682448539,-1.2659603964146811e8,3.2063521541463817,-502.48391136971145,113272.393267598,-3.3755001437537126e7,-129.74189131224082,29911.607216605265,-9.03437425058991e6,7937.172725311905,-2.4261243497987734e6,-653465.2671000037,0.9266183003669342,0.968040293196212,1.0003338010347556,15.796979784666659,1.1635748405687454,-0.19821340674329863,-0.08426850273965084,0.000931186918216871,5.595419917890844,1.0588964690864429,-0.19821340674219773,0.2296710395165429,0.2299229732103709,0.23011983643342895,0.2299585001705629,1.576185244229214e-15,0.21707706519147588,0.22331095680185975,0.01269493630162981,0.012694936301629715,0.0005307679982078174,1449.3933765102267,1449.3933765102377,19693.754036866612,4.787005818983028e-12,0.048466155754702415,-0.003106132534032721,1.0,10.0,0.0,0.0,0.002847595958505399,-0.14352599201802674,-8.369956847379534e-7,0.19072475256345173,0.07932288078842578,-1.801526503227454,-3.295050820132973,-0.9451838926419434,-0.3428191809028046,-0.04885113130835025,5.588599316431242,-824.2415750478594,182337.92548338656,-5.377986564371778e7,1.982693235285565e10,0.9843981928867092,-155.98283740377843,34506.372695613594,-1.0177521118355907e7,3.75212953063303e9,-44.055402824876936,9795.190053202816,-2.889053407844664e6,1.0651024397532238e9,2779.4871403537254,-820104.374457814,3.0234649360671616e8,-232793.3052342329,8.582592507860893e7,2.4363019389549684e7
13.458656448052494,-0.39610977244345574,0.0016309440164890678,1.6961753368286359,1.6956068098263861,1.2813530906733797e-7,1.6972473886578958,2.8791564019463394,1.6490806543674,2.7948197741732095,6.153108049047064,4.362772228219581,5.638705235045481e-14,0.0005209963737204175,0.04749590270509284,1551.422217274561,85.50164882052772,-12310.141166435738,2.7102474680195376e6,-8.044896970942934e8,19336.761610323083,12.134854910448063,-1840.1680324788158,417024.59136895713,-1.2599598592907862e8,2.570885805103078,-417.2181354491504,96894.97389665176,-2.9728232210333586e7,-95.29683010981415,22643.233567269755,-7.041146411324408e6,5317.150423070548,-1.6733709301096848e6,-398888.953339298,0.9300100938373775,0.9695454086377338,1.0003167119365282,14.223005639932321,1.1420106633084044,-0.1968022631664682,-0.08368893653227084,0.0009183915124948601,5.752827029180599,0.9640385675139111,-0.19680226316555977,0.22811678137761832,0.22837046032012578,0.2285724540706383,0.22841925312387304,1.3044277957327648e-15,0.21605593304816942,0.2220425520835938,0.012194223858029379,0.012194223858029304,0.0004921401948375013,1551.422217274561,1551.4222172745706,19336.761610323083,4.2697109060628806e-12,0.04780116807299175,-0.0029646066081485626,1.0,10.0,0.0,0.0,0.0028391403215335537,-0.14204233998672666,-7.80910538436187e-7,0.18872262403128487,0.07818112371987726,-1.6346329590123303,-2.99889003411095,-0.9504144063492949,-0.32478760972716264,-0.04886335478763855,5.745810963188837,-871.2647131355741,198161.76690173557,-6.009105345562663e7,2.2776808696260303e10,0.8900867193838327,-146.00403839320055,33207.37978356061,-1.0069886158266576e7,3.816872179979026e9,-36.480137657274724,8347.195998416297,-2.5312239024736267e6,9.594307151980817e8,2097.1810269363423,-636262.8477110206,2.411679652477024e8,-159928.2601124915,6.062135237081751e7,1.5238076967184102e7
13.625318676433851,-0.3838025441821415,0.0016218898060101105,1.692387407978766,1.691837494199448,1.2012368832329472e-7,1.693417511184854,2.8662319122742486,1.6465624480900605,2.7843860248399603,6.211978366458124,4.222852267487008,5.121631183078372e-14,0.0005203803359677114,0.04462749030603193,1625.9295676807951,86.89536409379038,-12801.699517231064,2.8780554703762806e6,-8.71645450494745e8,19084.61367202307,11.352646161813203,-1759.1511377206496,406945.31699439493,-1.2543519505973858e8,2.2047826009467126,-366.58392153599,86885.69712420876,-2.7194512695377782e7,-76.91575765432941,18657.60541345096,-5.918520526795798e6,4025.769018718666,-1.2924939254895821e6,-283114.2803433058,0.9322599157988903,0.9705422325811889,1.0003054735716652,13.241868202556184,1.1289659554302145,-0.1958747345038424,-0.08330785195023521,0.0009100243883305056,5.863447041243237,0.9031957411024993,-0.1958747345030429,0.22709459986342917,0.22734941898430416,0.22755474687705407,0.22740689047030563,1.1464197142202826e-15,0.21539853337177628,0.2212156123180873,0.011859499099344103,0.011859499099344039,0.0004671707463621335,1625.9295676807951,1625.929567680804,19084.61367202307,3.952739246956086e-12,0.04736624119839408,-0.0028710716011774427,1.0,10.0,0.0,0.0,0.002833497325814168,-0.14106929677182345,-7.453132755199839e-7,0.18741026485688173,0.07743523052574539,-1.528063113386633,-2.81055418946979,-0.9541981042991982,-0.31289611875424894,-0.048871389889494084,5.856293668888562,-905.0913702042851,209813.26919096927,-6.484756727860448e7,2.505229567127585e10,0.8295989828457087,-139.41935754118464,32319.42338240418,-9.989053553376755e6,3.859030236208164e9,-31.99542459473899,7467.676842056155,-2.3080555309670977e6,8.91661660034409e8,1724.4638580569124,-533295.8027539916,2.0602598769805157e8,-123216.22228658263,4.760405152466947e7,1.0999269536864143e7
13.79363105150514,-0.3715253059299203,0.001613047930420324,1.6886345469067725,1.6881030986802312,1.1247393072447399e-7,1.6896234644597325,2.8534565105913297,1.6441099807957558,2.7741402440033376,6.272731806990882,4.083132575398407,4.646628508604479e-14,0.0005201269667377838,0.04190326351835489,1706.182160815908,88.30012905661131,-13317.61158080576,3.05878062589359e6,-9.456190706403304e8,18822.52746034721,10.596216702683996,-1678.3824642155412,396486.5091232763,-1.2473334922580291e8,1.8810674677344512,-320.69631675414973,77599.92458983655,-2.4787404408317145e7,-61.65440229313191,15274.919172203668,-4.944843981402979e6,3020.9945779511986,-989834.4433521738,-198743.65833807082,0.9344991023569842,0.9715331299311132,1.0002943643933708,12.313475550551388,1.1169214482109064,-0.194958247959893,-0.08293119286073797,0.0009017906129332798,5.978709701996529,0.8444186420821544,-0.1949582479591892,0.2260841309739875,0.22634007059471548,0.22654866255050135,0.2264060858880159,1.005064442633624e-15,0.21475925767772827,0.2204035448497667,0.01152415558665465,0.011524155586654596,0.0004428493104346238,1706.182160815908,1706.1821608159162,18822.52746034721,3.656633109467439e-12,0.04693817575677811,-0.0027782112577074483,1.0,10.0,0.0,0.0,0.002827855435276593,-0.14010950824556107,-7.111009990922929e-7,0.18611635585620606,0.07670177635763724,-1.425468514678753,-2.6298168789305265,-0.9582157842992187,-0.3011326971504514,-0.04887932917585304,5.971413304206488,-941.0230858939401,222430.5183802665,-7.009849291502598e7,2.7613158684259045e10,0.77116944884812,-132.90843580870248,31415.692895312073,-9.900587122079697e6,3.900033679507472e9,-27.94066031216411,6655.64532670249,-2.097512113777736e6,8.262507854612852e8,1409.0523323350812,-444373.350099816,1.7504729870978677e8,-94137.55619126066,3.708505616545622e7,7.856692262874745e6
14.049019690325188,-0.3531796531390719,0.0016001777897521304,1.6830741642514184,1.6825701275295912,1.0165441005215372e-7,1.6840027419991002,2.8345818344462157,1.6405502419257738,2.7591195279171146,6.367339407569512,3.874530376607492,4.006797772733972e-14,0.0005204544150705291,0.038073687904436965,1838.522661699158,90.40943984463972,-14136.56838209759,3.355561289723514e6,-1.070717836556173e9,18413.36972765849,9.512773536138786,-1558.1085605889223,380097.20780814235,-1.233880436490168e8,1.4678089095201432,-260.2586099404667,65000.93868229995,-2.1420953523795336e7,-43.67781002796913,11178.794984829274,-3.733111676428676e6,1931.2596979356344,-652814.9266438641,-114504.89439644698,0.9378355670218237,0.9730073618302368,1.000277950642873,11.016141497691558,1.1006082830506305,-0.19360483630037656,-0.08237476259155468,0.0008896930149655221,6.160434377248243,0.7603438675781544,-0.19360483629979472,0.22459110180925182,0.22484868379501616,0.22506203943353584,0.22492725922136766,8.210095173533418e-16,0.21383304158419816,0.21921297598928924,0.01102013398337664,0.011020133983376595,0.0004076161130789714,1838.522661699158,1838.5226616991654,18413.36972765849,3.248952934007427e-12,0.04630909378987669,-0.0026402070347448844,1.0,10.0,0.0,0.0,0.002819404285875974,-0.1386951872539739,-6.622791608994488e-7,0.18421074337867258,0.07562512246381711,-1.2793348070863844,-2.373353616156497,-0.9646689838563371,-0.2837687480369716,-0.0488910517242795,6.1529125581933855,-999.094229252732,243334.17481390608,-7.90168977476854e7,3.2072287862833336e10,0.6876017545251283,-123.31256599203994,30033.36483354655,-9.752610047100902e6,3.9585016124582314e9,-22.615075309886247,5560.273258441457,-1.805564482850582e6,7.328632938287807e8,1028.4309682601606,-334275.96164572757,1.3567977483031386e8,-61880.62673297964,2.5119284118962914e7,4.65044936724705e6
14.221121859989516,-0.3410039591832328,0.0015918547398065751,1.6794148047839,1.6789288467298351,9.486189167703744e-8,1.6803041147639808,2.822195238501207,1.6382531134004377,2.749333273536653,6.43266687540128,3.7364892161492618,3.624748295756687e-14,0.0005211631598814196,0.03568275705026459,1935.6185859849995,91.80161650285199,-14711.444751248948,3.571367669368551e6,-1.1644560825965302e9,18131.62589735476,8.826067913203385,-1478.760649237683,368706.632726153,-1.222740605519362e8,1.235693410587121,-225.18636310678068,57460.16183116237,-1.9341613988137912e7,-34.40976453921933,9004.635862966721,-3.071173442801003e6,1417.2568107959548,-489322.0328216813,-78196.48559945267,0.94004368231773,0.9739815593621415,1.000267178547762,10.212227058275582,1.0908218246693115,-0.1927170618553389,-0.0820096385479592,0.0008817975485994043,6.2875045343644675,0.7071312561275263,-0.19271706185482612,0.22361120687521358,0.22386985741512927,0.22408630042838804,0.22395663527722587,7.149619239115042e-16,0.21323640687938086,0.21843726994168308,0.010683520073104295,0.010683520073104259,0.0003849788310652326,1935.6185859849995,1935.6185859850061,18131.62589735476,2.999783920496399e-12,0.045898425708693506,-0.002549065849405862,1.0,10.0,0.0,0.0,0.002813783669961068,-0.13776942490621236,-6.313257774973022e-7,0.18296409891974186,0.07492307411410944,-1.1872260860293506,-2.212296733428815,-0.9692431904865169,-0.2724048589429512,-0.048898739092525415,6.279825134114585,-1040.7331296096281,258703.4128803836,-8.574032937485886e7,3.5519041224760605e10,0.6347176603922497,-117.04785727648952,29095.52822602196,-9.642934917996176e6,3.9947106093059273e9,-19.532943668709592,4908.418603081319,-1.6267641120232563e6,6.739080913453832e8,827.082421133219,-274435.27298334637,1.1368836444012696e8,-46291.27670367756,1.9179238793987293e7,3.2354924172675037e6
14.481863145599885,-0.3228352245974956,0.0015797469145743001,1.673999518321883,1.6735403785949428,8.527609224426171e-8,1.6748313595467874,2.8039160569621857,1.6349155727525198,2.734986713275153,6.533857065289987,3.531578147340268,3.112115440177478e-14,0.0005229949166257106,0.03232448839252073,2096.3057264555277,93.83481413689569,-15613.038311737122,3.9228607073110472e6,-1.3220484033685892e9,17698.430878223964,7.851155839006519,-1361.3738561679409,350922.34754369606,-1.202322313828553e8,0.9445194034974997,-179.71948355332063,47374.51424163033,-1.6469928338745914e7,-23.74605189330934,6430.012566263026,-2.264541216290942e6,876.1167835905413,-312408.2392179715,-43224.35548706902,0.9433294931357002,0.9754290693465264,1.000251281239425,9.093466206029065,1.0776429815447712,-0.19140754732730897,-0.08147086963159511,0.0008702093551344566,6.486892486567106,0.6317003622810264,-0.1914075473268843,0.22216503118449443,0.2224252439698557,0.22264618569773992,0.22252406894836033,5.77775581534373e-16,0.21237102495171764,0.21730004827340163,0.010177810225764626,0.010177810225764597,0.0003523290503785225,2096.3057264555277,2096.3057264555337,17698.430878223964,2.657204340231201e-12,0.04529552998337238,-0.0024136479585664854,1.0,10.0,0.0,0.0,0.0028053821333757657,-0.13640671699427628,-5.871677107004901e-7,0.18113008973887118,0.07389356550866841,-1.0571792232295765,-1.985692246228611,-0.9764801906619115,-0.2557156520795674,-0.048910073686198804,6.478965876415355,-1107.7828999702583,284102.18303567835,-9.714371229760942e7,4.151909863324745e10,0.5597652904565567,-107.87772613297966,27666.339222843297,-9.460014946437044e6,4.043198321243087e9,-15.547178862145767,4041.2906269580326,-1.3818477907157906e6,5.905999842149063e8,589.3682536178968,-201849.92602496973,8.627040121304019e7,-29478.86084673969,1.2601730992906421e7,1.8407201111185336e6
14.745422627172166,-0.30479956929180213,0.0015680832293818111,1.6686767081530693,1.6682440138374084,7.638344888439613e-8,1.6694528042944283,2.7860084018599696,1.6317015027015769,2.721032504477778,6.638497849119775,3.3299918455236766,2.6651370163755585e-14,0.0005257881538675188,0.0292234876953937,2277.382759781551,95.74827515336376,-16552.770810026486,4.30739216591894e6,-1.5013925385138116e9,17255.98935856632,6.943871448760859,-1246.3839524915234,332293.5568075574,-1.1768111726035447e8,0.71256898086144,-141.98121072598138,38672.41983127507,-1.3891217915235903e7,-16.128531649432155,4523.767329949552,-1.645636411926584e6,530.8346363669324,-195585.9276963649,-23309.51749418824,0.9465804785798316,0.9768587104735553,1.0002357062861165,8.074322370236533,1.0661160178109519,-0.19012533958709915,-0.08094311345556483,0.0008589300635525915,6.696352352768048,0.5616433760233627,-0.19012533958674688,0.22074811228433017,0.22100983724936776,0.2212351185710777,0.2211203992050686,4.635623834567109e-16,0.2115393114713971,0.21619387670831774,0.0096714199729249,0.009671419972924877,0.00032128573602140413,2277.382759781551,2277.382759781556,17255.98935856632,2.3490333071089497e-12,0.044708508403422234,-0.002279816997541389,1.0,10.0,0.0,0.0,0.0027970284979942296,-0.13507570274244424,-5.456051342326792e-7,0.17933995328089825,0.07289250798018693,-0.936961496429092,-1.7770472492960285,-0.9841076313174806,-0.23950041321601273,-0.04892116445496521,6.6881660914598315,-1180.4739061105117,312519.18501704006,-1.1031058447583818e8,4.866881623545006e10,0.49016976424156183,-99.01063321377893,26212.118912670347,-9.25214929599502e6,4.082030361614496e9,-12.247965708138322,3297.758399082973,-1.1640170392334852e6,5.1356206587930584e8,413.95405402294085,-146445.50413543562,6.461147324938393e7,-18418.636519912667,8.128798353375325e6,1.0226430031750451e6
14.922425096766325,-0.2928671519888274,0.0015605538413099008,1.665183626784079,1.6647683385132588,7.082652436148883e-8,1.6659235381234625,2.774288524875279,1.6296250903546512,2.711948873344886,6.70982359477528,3.1979162295967574,2.4002179892789534e-14,0.000528203821819049,0.027291344222881833,2410.8000853984777,96.91937615714468,-17192.438132749605,4.580804208472034e6,-1.6333553327043679e9,16957.90135593301,6.377267632453704,-1171.3129480435696,319405.48237947776,-1.1565748758406055e8,0.5861127613208376,-120.65806828083319,33588.35585289443,-1.2331633845772343e7,-12.353686131047139,3549.424086100392,-1.3193951607024767e6,375.9841148535959,-141611.38183837605,-15238.324760556648,0.9487254983806904,0.9778006255228533,1.0002255126734327,7.447859968776758,1.0592732471135307,-0.18928655550019974,-0.08059775103162337,0.0008515875921060363,6.84103257257499,0.5179751790276418,-0.1892865554998885,0.219820721991005,0.2200834261010961,0.22031151057437612,0.22020163515177343,3.985701637696765e-16,0.21100285400234733,0.21547377587402575,0.00933379905093131,0.009333799050931292,0.00030151338716246306,2410.8000853984777,2410.800085398482,16957.90135593301,2.161239453404999e-12,0.04432626178132067,-0.0021915477301581348,1.0,10.0,0.0,0.0,0.002791496014605174,-0.13420674336050742,-5.192814860146698e-7,0.17817191994522008,0.07224138065966013,-0.8623120649665522,-1.6478967534576725,-0.9893599680366729,-0.2289828992501902,-0.04892841455848952,6.832666975935048,-1232.0324939704205,333215.3658424042,-1.2015672684598729e8,5.415820388399379e10,0.4467996227001436,-93.28522588391999,25229.911404728475,-9.097850470862782e6,4.1006713066327057e9,-10.387657919467106,2865.482035125126,-1.033286509124655e6,4.6573290727389646e8,324.5175964703281,-117355.30427346771,5.289551995278236e7,-13322.943672467632,6.007597890099641e6,682267.6969701211
15.189096019505717,-0.27515447027046963,0.001549641933828267,1.6600396815704013,1.659650107850815,6.30371078712074e-8,1.6607268772977426,2.7570758418801953,1.626610361238799,2.6986707014535622,6.8182817339861845,3.0041870876372623,2.048079243250087e-14,0.0005326748742566521,0.024587883102513183,2631.9269802953877,98.44607477986933,-18152.72433293509,5.01159474202975e6,-1.8489936632318826e9,16509.528944682104,5.585952249514453,-1061.5702841479313,299395.0953935034,-1.1207563315087765e8,0.4323166822756619,-93.77563564102033,26960.84979625487,-1.02261786967226e7,-8.178687874227885,2438.747950984232,-936095.9054932528,220.76608498285069,-85943.65888282562,-7907.544703572928,0.9519011086314374,0.9791930974779335,1.000210540984764,6.584988751672941,1.0501723461793766,-0.1880551907070021,-0.0800905753967673,0.0008408604961110214,7.063996861568456,0.45711907917385786,-0.18805519070674306,0.21845858918996217,0.21872271533554316,0.21895486284025653,0.21885210740325564,3.1572590381463586e-16,0.21022517596402826,0.21442111500549274,0.008828539281140503,0.00882853928114049,0.00027331478252081614,2631.9269802953877,2631.926980295392,16509.528944682104,1.9042617180671052e-12,0.043767638671412895,-0.0020608453771156364,1.0,10.0,0.0,0.0,0.0027832775501073484,-0.13293358754811874,-4.818322741850604e-7,0.1764615516814448,0.0712908529405202,-0.7586612499056022,-1.469096363841421,-0.9973769848235782,-0.2137047660097799,-0.04893904880788569,7.055354891791127,-1313.6463141001932,366867.2874754489,-1.3660284264520407e8,6.3577519422551865e10,0.38637560432706186,-85.00828623992851,23740.60586215806,-8.839802178063191e6,4.1142093782405567e9,-8.046411426936634,2304.442449039779,-858057.9407760911,3.993562259532852e8,222.7713618378756,-83289.5821777189,3.876453056875162e7,-8079.16549982598,3.7627780226427214e6,365200.7095997025
15.366874000148956,-0.2635181198930172,0.0015426400615985163,1.656686856514928,1.6563141010847717,5.820802498537608e-8,1.657340055804597,2.745886173874567,1.6246705517927054,2.6900747585030773,6.89078896398636,2.87866945300209,1.8413399827770732e-14,0.0005362173930351127,0.022913193055911975,2794.2091295013793,99.25904052192504,-18777.591897757993,5.307409895838844e6,-2.0028190847797635e9,16212.214005754568,5.098444486119874,-990.6884248949235,285644.50736929884,-1.0929148957816583e8,0.35037370615194774,-78.89951053755789,23164.12283757273,-8.975412021943806e6,-6.166706022003827,1886.2940897105316,-739336.566578446,153.47404658786445,-61072.61177438691,-5053.537964869449,0.953981846082926,0.9801041933781701,1.0002008077390294,6.060047819688007,1.0448304960109622,-0.18725504495516188,-0.0797609011599821,0.0008339231701013549,7.215048609890628,0.4197196724839577,-0.18725504495493223,0.2175730290910726,0.21783806900791966,0.21807282298416703,0.2179747010201825,2.692070442492796e-16,0.20972553429704038,0.21373962424414064,0.00849378713229825,0.00849378713229824,0.0002555551540240354,2794.2091295013793,2794.209129501383,16212.214005754568,1.7486459170083432e-12,0.043406254121205634,-0.0019751501861556783,1.0,10.0,0.0,0.0,0.0027778758484817223,-0.132107882335988,-4.5823388584274543e-7,0.17535292676446732,0.07067660623716734,-0.6951912210677751,-1.3599132132151914,-1.0027209882776624,-0.20389902904298507,-0.04894595211563403,7.206219387566577,-1370.424393933761,390907.16526751826,-1.4866625202973443e8,7.067149009211803e10,0.34925348851124915,-79.72224576646676,22740.398695838303,-8.648421272689093e6,4.1112008389675016e9,-6.752763141623495,1984.3294483148359,-754662.0989878315,3.5874379434332144e8,172.24637275700465,-65851.88970981335,3.1304019195818085e7,-5740.763133479362,2.731591830348285e6,238316.72251799557
15.631479668947751,-0.24644546508265702,0.0015325976719562544,1.6518051394043358,1.651456960662498,5.1520401183509886e-8,1.6524093488431468,2.7296357058755314,1.6218780000868602,2.677635226798324,6.997974109603995,2.6974199253949758,1.5701285066102935e-14,0.0005423298205650548,0.020592841514043034,3060.4189899982352,100.07195185838775,-19655.84962122883,5.750274639916588e6,-2.2427936232456255e9,15773.676402949171,4.429272302519589,-888.603767022511,264546.1234390728,-1.0448799859020278e8,0.25320219336004846,-60.57813502521449,18326.202929846448,-7.3229687194457585e6,-4.003785132877702,1274.1103728144326,-514606.8726417089,88.1871341204036,-36253.70821592955,-2555.7553683946494,0.9570268728825464,0.9814356961755838,1.000186671721858,5.347410393747658,1.037830121642148,-0.18609349714420959,-0.07928216913271859,0.0008238990938563265,7.441270783399981,0.368530302585493,-0.18609349714401716,0.21628686974413572,0.21655322113772094,0.21679171093543462,0.21670032689984733,2.1090336989865548e-16,0.20900727957069057,0.2127533757426068,0.007998330246213938,0.00799833024621393,0.00023062523217594102,3060.4189899982352,3060.4189899982384,15773.676402949171,1.537835411048148e-12,0.04288389886071683,-0.0018495953606663539,1.0,10.0,0.0,0.0,0.002769948828026427,-0.13091146433660555,-4.2496689440609474e-7,0.17374747709322408,0.06978969987735104,-0.6086156721364432,-1.2113582467603972,-1.010522801625847,-0.18986631908808446,-0.04895596209628302,7.432161062310249,-1457.7044390805684,428839.5085254133,-1.6820554719235522e8,8.246676014323512e10,0.29846182163866725,-72.19392934718535,21238.605267659248,-8.3305086158521455e6,4.084229499588798e9,-5.161293820285104,1577.787301274122,-618862.2341564036,3.034118942535056e8,116.31792324922964,-45974.43957259065,2.254005990222395e7,-3410.0011054626893,1.6744706124581532e6,124352.88133080886
15.890459051551497,-0.2300134040865005,0.0015231821103083856,1.6471481371528716,1.646823511524955,4.5513893138931246e-8,1.6477061693298831,2.7141793434928,1.61924525080545,2.6658454859735787,7.100440742895841,2.5266795203807275,1.3419664111550598e-14,0.0005492853788723812,0.018504175762727764,3352.8352840176995,100.27815167192182,-20411.3866660662,6.169388609225975e6,-2.4826334017028093e9,15350.6489711506,3.8362853568163553,-792.6800347195247,243144.59048346442,-9.893859924824472e7,0.18134612160046396,-46.376042122717514,14419.06842449856,-5.928690917304666e6,-2.585430356992519,857.6518035079612,-356075.6315501942,50.494315758004284,-21431.925900958846,-1288.4685743718555,0.9599489642540148,0.9827114078705352,1.0001732255883793,4.723416995851836,1.0319529035224917,-0.18498924312941264,-0.07882688177106606,0.0008144207758575441,7.660799301928757,0.3233527598856926,-0.18498924312925039,0.21506347193037717,0.21533105307564465,0.21557304118322604,0.21548807780163895,1.6459517526057346e-16,0.2083312374967538,0.21181860499619481,0.007516325584116018,0.0075163255841160116,0.0002079291775244416,3352.8352840176995,3352.835284017702,15350.6489711506,1.3531385161942435e-12,0.04238978356520135,-0.0017288750469527923,1.0,10.0,0.0,0.0,0.0027623193130779213,-0.1297765077592498,-3.9438082217552855e-7,0.17222552149049963,0.06895178336562198,-0.5325087915872034,-1.0811230898042394,-1.0177562439917947,-0.17678256851787835,-0.04896546392728793,7.651417260809767,-1544.9776489664973,467922.0005916585,-1.8894914919823152e8,9.53695011102176e10,0.25365712668735296,-65.21247014347131,19750.673747228422,-7.9754168340433175e6,4.0254826753322034e9,-3.92877018798837,1250.494034608633,-504955.49171833065,2.548693856124785e8,78.29188453015118,-31970.74886284533,1.6136798729984095e7,-2018.9126572006105,1.0216851766134293e6,64646.59544802678
16.1405860558559,-0.21439530059966744,0.0015144516614872734,1.6427590409527144,1.6424567189382402,4.0181028614374414e-8,1.6432740458459243,2.699653304737167,1.616788238740655,2.654796452838784,7.194940174769367,2.3682290585182297,1.1520835947838528e-14,0.0005569041293060231,0.01664212425389911,3668.794987303071,99.76554891338255,-20985.102505405994,6.535651189444702e6,-2.7063378906844487e9,14949.241813775498,3.318136991660919,-703.8176466704434,221766.00967880632,-9.270238258561462e7,0.12906521233238333,-35.533344407607956,11314.78405353738,-4.772255211797331e6,-1.6686772969776478,578.678338472988,-246124.10324065186,29.029075528882437,-12715.997984438269,-654.1039474064975,0.9627184914031425,0.9839186812488336,1.0001605878356745,4.184025788336883,1.027074255465862,-0.18395192957745926,-0.0783990440039681,0.0008055626898853501,7.866088020309738,0.2840688645830336,-0.18395192957732118,0.2139136344484381,0.21418235515349465,0.21442758164037953,0.2143486653638671,1.2828474524259674e-16,0.2077012919903753,0.21094252692568022,0.007053233507460668,0.007053233507460664,0.0001875725689636512,3668.794987303071,3668.7949873030734,14949.241813775498,1.1928020105883792e-12,0.041927816216880145,-0.0016141740235999836,1.0,10.0,0.0,0.0,0.0027550697075409106,-0.12871252038437875,-3.6652367849947556e-7,0.17079966246033113,0.06816931396571031,-0.4665747992350482,-0.9685608805693144,-1.0240611864678155,-0.16475649185075902,-0.048974374968216175,7.856451139087412,-1628.8852368741736,506553.721306785,-2.1002971568767884e8,1.0885016052315955e11,0.21471890854941256,-58.825045049063036,18293.520500598934,-7.584946567241136e6,3.9309801980749903e9,-2.988174963832436,990.969600034467,-410880.5336453476,2.1294325947801322e8,52.810490993789706,-22257.61400774499,1.1535248073635131e7,-1200.5111711702493,624870.4394157444,33810.02018307955
16.37997738442098,-0.19967257581250072,0.0015064098946244277,1.6386543295572595,1.638372966357238,3.54778141125754e-8,1.6391295251037454,2.6861045857840606,1.6145088412142685,2.644513051392839,7.278699058148727,2.2227061838643953,9.948965400847072e-15,0.0005649944957595415,0.014990077664531297,4005.3480328214555,98.45649302974373,-21325.763681233086,6.820595017337179e6,-2.8966279270036573e9,14572.624666554493,2.869210982470573,-622.2974797319335,200680.30217517805,-8.587375883678406e7,0.09136814964279129,-27.321679243856078,8872.758705508446,-3.824190961089264e6,-1.0792672860146013,393.0279393527336,-170538.69755640253,16.836518993046447,-7615.528477687901,-336.7093700810904,0.9653223260945997,0.9850521065308581,1.0001487994517684,3.7213696059552146,1.0230463737783833,-0.18298482321785425,-0.07800003183873087,0.000797344027904938,8.050314419981612,0.2502304219490812,-0.18298482321773568,0.2128410940405745,0.21311086301302873,0.21335906639396054,0.21328580355288154,1.0001153903831746e-16,0.20711772062328077,0.2101271245205941,0.006612008896981188,0.006612008896981185,0.0001694988099108146,4005.3480328214555,4005.3480328214573,14572.624666554493,1.05418162857516e-12,0.04149902793748386,-0.0015060222280885353,1.0,10.0,0.0,0.0,0.0027482390839073476,-0.1277224313928041,-3.4127140208146285e-7,0.16947366492880744,0.06744386059617269,-0.40997485643879417,-0.8721215500543937,-1.0291155294597782,-0.15380875952981016,-0.04898266822893953,8.040448585124839,-1706.0725854399227,542982.308313826,-2.3040614931144696e8,1.2220684940992477e11,0.18119884249843837,-53.03136883248394,16878.001150496242,-7.161918894009798e6,3.7986640036464925e9,-2.275783138502195,786.9508413183926,-333930.4250848866,1.7711586890115377e8,35.831572487371176,-15569.783805975376,8.2581747126407325e6,-720.8392884417595,385044.265134137,17914.233849186272
16.60790078555212,-0.1858537404833399,0.0014990223716155435,1.6348301749518968,1.634568431696827,3.13404166370609e-8,1.635268653952629,2.6735133306575722,1.6123990056246538,2.6349718199002434,7.349437726101875,2.089901944350773,8.648813922028069e-15,0.000573373290038348,0.013525410364114152,4359.575300657552,96.30794047734327,-21393.640954794086,6.999124201318941e6,-3.0368139202662325e9,14221.596152387394,2.48170179687389,-547.9588864868957,180100.1006177367,-7.857290487485479e7,0.06427832732884475,-21.11565452799926,6960.5613759514345,-3.0524477236654414e6,-0.6996524485025888,269.42002660940614,-118700.6590826616,9.869333947392006,-4620.606359324915,-176.38743563282793,0.9677602432736385,0.9861118908692121,1.0001378433207921,3.3258883091659626,1.0197223527643837,-0.18208642176121656,-0.07762925255839564,0.0007897437605398174,8.207565660211841,0.2212215223015434,-0.18208642176111375,0.2118442939931332,0.21211502402846807,0.21236595575907974,0.21229795981962116,7.804572828329035e-17,0.20657827642479876,0.20937054389323229,0.006193524894647733,0.006193524894647731,0.00015354760484194175,4359.575300657552,4359.575300657554,14221.596152387394,9.34318133406049e-13,0.04110235250697786,-0.0014044355168755707,1.0,10.0,0.0,0.0,0.0027418320950281846,-0.12680430525142994,-3.183956104898929e-7,0.16824477932180743,0.066773450363523,-0.36160592218521836,-0.7898332243260021,-1.0326408604200596,-0.1438981716326096,-0.04899035811450313,8.197504041486841,-1773.3708497911605,575424.6219649985,-2.4894162958159763e8,1.3461693911478607e11,0.15248240076337635,-47.79934013298991,15509.963540729117,-6.7099589608389465e6,3.628457562714431e9,-1.7371644705282465,627.0820535613614,-271289.7959568235,1.4670186795582998e8,24.502217764015427,-10968.495311080806,5.9312911036760155e6,-438.4254556495244,239807.5406046958,9657.561845068501
16.893383159907906,-0.1688102572919864,0.0014901176099334458,1.6301512201487194,1.6299136142472117,2.659596418778451e-8,1.6305452606366941,2.658148796544618,1.6098327837226676,2.6233444865869444,7.420115401989954,1.9317655236187699,7.257007678553274e-15,0.0005846770513589428,0.01182683817988138,4853.133733283258,92.13545448691606,-21017.859487388854,7.038811187650434e6,-3.121411211300147e9,13793.055457982371,2.047313846742266,-459.52413084363246,153805.1381225942,-6.837412512241507e7,0.03966845844233488,-15.127775636125133,5046.313108293279,-2.2478617761297887e6,-0.39296732731744916,165.81498658114293,-73946.08316871508,4.9219528110626705,-2434.3442831266707,-76.76187513486742,0.9707590417865917,0.9874136206354708,1.0001244729723477,2.887613982508486,1.0161693452122837,-0.18099061634248292,-0.07717685426607092,0.000780518552868298,8.366204065253402,0.18900943522798924,-0.18099061634239677,0.21062787603338867,0.21089976103375208,0.2111539716363132,0.2110924217963355,5.620499930622987e-17,0.2059230692192684,0.20844850844339544,0.005671286858818179,0.005671286858818178,0.0001352654690638572,4853.133733283258,4853.133733283259,13793.055457982371,7.991142915027089e-13,0.0406206656135305,-0.0012789729178904058,1.0,10.0,0.0,0.0,0.002733937453404614,-0.12568655223412914,-2.911929941180061e-7,0.16674967974503752,0.06596030039082502,-0.30807339123199606,-0.6988741611618785,-1.0345480872823156,-0.13219587405292815,-0.04899971697676611,8.3559441748241,-1842.5808172452303,609436.5698941743,-2.687513706417786e8,1.4813782427495627e11,0.12062283900244579,-41.628694612104226,13768.757719940071,-6.071792688419681e6,3.3468188737161846e9,-1.2170938601421577,466.6080898354984,-205766.39125566988,1.134200191101104e8,14.972889299306537,-6973.197199971406,3.843679989972195e6,-231.36217039000286,130258.09712645365,4377.0642604070545
17.157298830730358,-0.1533086026811536,0.0014822096476257154,1.6259310978989168,1.6257153957139325,2.2614908718288163e-8,1.6262855128900073,2.644329834616968,1.6075300564737147,2.6128970095524635,7.460394865791955,1.7940542092293708,6.1745516634584575e-15,0.0005957333210592453,0.01037919756309908,5360.856472083761,86.58122462627794,-20104.17961148258,6.833339944250159e6,-3.071113190832827e9,13408.469827887895,1.6923011851458634,-382.6696011232761,129286.27589307626,-5.80588159614507e7,0.02388560692597184,-10.989790779550352,3673.8155300738067,-1.647100339748603e6,-0.21948599448936323,104.6309414235947,-46754.20403179156,2.490868358198454,-1328.3372325824423,-34.55410823902426,0.9734789375726908,0.9885925013985231,1.0001124465491504,2.534391770348258,1.0134045265383025,-0.1800054871379393,-0.07677000869714791,0.0007722673643602977,8.457298414036703,0.16302137674729264,-0.1800054871378659,0.20953375980300304,0.2098066663086558,0.21006377808549065,0.21000804606781934,4.063839762382368e-17,0.20533600147245998,0.20762000106153944,0.005190142445215232,0.005190142445215231,0.00012001335879546502,5360.856472083761,5360.856472083762,13408.469827887895,6.873201141116088e-13,0.040189641728151704,-0.001164627725946518,1.0,10.0,0.0,0.0,0.0027267657314784008,-0.12468366427773457,-2.6732808217199806e-7,0.16540916682657275,0.06523356114946485,-0.26503082498051,-0.6257965997699347,-1.0328641143496626,-0.12209102001940217,-0.049008108961492367,8.446923376460184,-1882.9200455909888,629558.5887406282,-2.806471516185671e8,1.5637892461182303e11,0.09494787754584558,-36.29594581145439,12135.631820573686,-5.409870605119046e6,3.0144248518714476e9,-0.8573919505635378,350.89718969618593,-156424.35597617982,8.716095097343604e7,9.316213087781394,-4522.950903926003,2.520225830107391e6,-125.90657135776672,72871.3737494782,2070.5481122726987
17.40005537363668,-0.13925888494565888,0.0014751942081299178,1.6221351136981996,1.621939229314682,1.9274957477314036e-8,1.6224542525800334,2.631931222227098,1.6054664794520859,2.6035284398871155,7.468079866935671,1.6749543301847027,5.329530066515995e-15,0.0006061695025410387,0.0091423734795362,5871.304794649114,79.88065789037975,-18705.52277066678,6.394899258650692e6,-2.8869463541375346e9,13064.880658189859,1.4020776560964694,-316.4827426603142,106947.72806999023,-4.807816320839612e7,0.013755781195778615,-8.106205707179651,2688.844226991062,-1.2018447074847207e6,-0.11991358408963759,67.87719422899045,-30073.77020404358,1.2618350297018028,-753.8408378196708,-15.92294324538072,0.9759378621888035,0.9896568164558284,1.0001016553847248,2.2499821860696954,1.0112376273944388,-0.1791219720901681,-0.07640501597185093,0.0007649013051488579,8.474746758502079,0.14209468871349645,-0.1791219720901046,0.20855205150813666,0.20882586010259696,0.20908553584095751,0.20903504175073706,2.952138962185178e-17,0.20481059727817796,0.20687702655281662,0.00474874924116422,0.004748749241164219,0.00010735871780903733,5871.304794649114,5871.304794649115,13064.880658189859,5.944794136781969e-13,0.039804694996135204,-0.0010607440153064139,1.0,10.0,0.0,0.0,0.002720274215894912,-0.1237858031107258,-2.4633664356031904e-7,0.164209818557368,0.06458523052607287,-0.23047352609774363,-0.56713029868113,-1.027334007196981,-0.11341474592994019,-0.04901561600926273,8.464347244661692,-1890.6932504579574,633460.6262979105,-2.8296869328255534e8,1.5799751313363614e11,0.07429900518039889,-31.7020868169349,10621.513439196504,-4.744660762985812e6,2.6492139223176117e9,-0.6066509198524395,267.14339390057654,-119333.72643718583,6.6630805767157406e7,5.898108591571837,-3001.3817587663416,1.67584212048101e6,-70.68542370980717,42149.374909164704,1024.2589634549927
17.676679523459253,-0.12348604374204691,0.001467484521810103,1.6179058537909978,1.6177321862006764,1.582319113418495e-8,1.6181860979568679,2.618152543003555,1.6031741392458767,2.593119641659665,7.43062383055395,1.5486173800997167,4.519960727046086e-15,0.0006179617918913044,0.007834090312493967,6499.490230874623,70.33579439511449,-16425.16235240818,5.583266517669793e6,-2.502379674088369e9,12685.464496031918,1.1104261617777231,-246.89663232319353,82379.70177894997,-3.660664625940697e7,0.005993114369009417,-5.652604780748516,1831.4094421544967,-804602.0301334052,-0.05132917178589177,41.04558228715323,-17728.039244710882,0.5124463992181402,-392.23769215565795,-5.965426133592587,0.9786913746961372,0.9908470083538624,1.0000896621831892,1.9694440595495015,1.0091418381723907,-0.17814051518864696,-0.07599943710019594,0.0007567563822094051,8.389967029993626,0.12146688444980014,-0.178140515188593,0.20746101949313275,0.2077358139493001,0.20799829520173832,0.20795364411908296,1.9894884901657244e-17,0.20422771582315455,0.20605152707273544,0.004246915089290565,0.004246915089290565,9.45186918256271e-5,6499.490230874623,6499.490230874624,12685.464496031918,4.991317645740663e-13,0.03937886515382122,-0.0009437748985439967,1.0,10.0,0.0,0.0,0.002712997557624149,-0.12279015344859462,-2.233903799930305e-7,0.16288073390063296,0.06386884836984501,-0.1965055935177933,-0.509422379905335,-1.0148464463847695,-0.10427249308844441,-0.049023931656509985,8.379668189151145,-1853.0497009833987,614636.381374988,-2.7181265354409504e8,1.5024989479618964e11,0.05397660553241312,-26.82894028326701,8898.866966471665,-3.9353749907104704e6,2.1753574417678547e9,-0.39350859026734475,193.2601998991062,-85466.08913663609,4.724309463783698e7,3.386159210293571,-1856.1007297874664,1.0259968996850917e6,-35.58376981041495,22281.97890577272,448.7745486202086
17.9760238494003,-0.1066934119361789,0.0014594628105911328,1.6134401853841323,1.6132901428947293,1.2489219549066887e-8,1.6136798264225365,2.603643823965076,1.6007594968617886,2.582159062825053,7.316008098969786,1.423977258879045,3.803289436766893e-15,0.0006298957417359254,0.006528880819482763,7222.2744194669895,57.92849940760597,-13218.212271947,4.376481350853992e6,-1.9074616066513004e9,12289.549638577962,0.8379538858705955,-179.54208826392573,57875.99308656732,-2.4878618772269234e7,0.0008572878110988316,-3.7510348586082642,1158.168554609378,-488621.0999092789,-0.010625781300037112,23.545055466150362,-9651.248642490318,0.11999232373311429,-192.49460687060176,-1.4210107624157418,0.9816148596700048,0.9921087903478414,1.0000770326486368,1.7138462887356805,1.007248778535186,-0.177107514755312,-0.0755724158469358,0.000748226502309732,8.133153689386534,0.10270050553776763,-0.17710751475526665,0.20631212467650176,0.20658793745484444,0.2068533222921347,0.20681485127280574,1.2394452908636311e-17,0.2036146093983317,0.20518223350986992,0.0037049539586893067,0.0037049539586893067,8.249067277536755e-5,7222.2744194669895,7222.2744194669895,12289.549638577962,4.0713433369114406e-13,0.03893270229953736,-0.0008187668085869963,1.0,10.0,0.0,0.0,0.0027052648726981557,-0.12174418563070623,-1.9953536411014485e-7,0.16148551734949562,0.06311918248602404,-0.16569055748222233,-0.4569630031855094,-0.9915367057037505,-0.09531016494180966,-0.04903265449984446,8.12316667960724,-1741.339342941687,559902.5043932344,-2.4002784128191078e8,1.2861864452211353e11,0.03552814268488094,-21.98973064134396,7070.480148909684,-3.031085007892765e6,1.6242034389883633e9,-0.22900757127480498,133.92962830974702,-57415.06657675408,3.0765797847852327e7,1.736304905060564,-1087.5610091325739,582768.32476397,-15.954753749981196,11038.84651481434,174.7070780340759
18.2475186071551,-0.09170316950103184,0.0014524587738699015,1.6094856583897066,1.6093566883303863,9.807644431209162e-9,1.609689742748042,2.5908302121630085,1.5986247749788864,2.5724763429796,7.124463243238385,1.3226921856924891,3.27668648835178e-15,0.0006391213996616082,0.005435441870374905,7894.977856664033,45.37355858415158,-9889.66527631202,3.118943040956288e6,-1.2929189767771351e9,11943.648835290478,0.6267005893601472,-126.65617506105612,38589.90635817615,-1.569709529743355e7,-0.0017472974272884475,-2.52514750072615,726.7825916362846,-287935.0185871157,0.008131297832253703,14.055426196864987,-5338.482425348006,-0.041938945105561384,-100.83934053828213,0.23570956977460078,0.9842176007417222,0.9932305161910582,1.0000658780415486,1.5215331444046107,1.0058086070703083,-0.1761955949403493,-0.0751953250871275,0.0007407328204922804,7.712865076130944,0.08860954914172603,-0.17619559494031045,0.20529741347795918,0.20557410796854514,0.20584201339223016,0.20580902596808096,7.643446387137888e-18,0.20307332385110574,0.2044142597010757,0.003214153674316761,0.003214153674316761,7.323424809441179e-5,7894.977856664033,7894.977856664033,11943.648835290478,3.326359515751377e-13,0.038540561582283535,-0.0007066935353394983,1.0,10.0,0.0,0.0,0.0026983761584551506,-0.12082248702200649,-1.785808019715841e-7,0.16025697332193897,0.06246108220558967,-0.14260934108081563,-0.4175188402131385,-0.9589471870538273,-0.08806254759945535,-0.04904032726455844,7.703391312849658,-1566.0151226135288,477508.2658014392,-1.94127046630074e8,9.864709521448138e10,0.021714934897481483,-17.992353369786247,5486.216148967937,-2.2303759210927365e6,1.1333820284420247e9,-0.1239816712377241,94.54883754408858,-38438.04999639113,1.953257953925125e7,0.8379096377753781,-662.4370688034991,336622.2984686465,-6.840255291360714,5801.311168277177,66.2310051242113
18.49858083004744,-0.0780382563015469,0.001446198425403941,1.6059065904248884,1.605796821687556,7.605477353999665e-9,1.6060788170778808,2.579261056331243,1.596694626812637,2.5637301901772047,6.852947332128479,1.2398369523101425,2.880012786448475e-15,0.000645445872395144,0.004494122837772871,8504.477217539412,33.47789738361315,-6796.800286212617,1.991513539517187e6,-7.659665343931386e8,11634.851047898323,0.45990234533367413,-85.61284781353048,24062.303593961664,-9.037459538444443e6,-0.002947769857421959,-1.7016140144332044,445.7494813663705,-161807.74374291062,0.016184475423502934,8.592315056310568,-2947.9470568251727,-0.10601153546859181,-55.39123974214858,0.832755364176361,0.9865845507596448,0.9942492993884011,1.000055806391684,1.374424542878983,1.0046675179848064,-0.17537255702504922,-0.07485488982343765,0.0007339987400757075,7.1361989583354895,0.07785532612765313,-0.17537255702501547,0.2043812153859186,0.20465869112448898,0.20492883658128988,0.2049008224851097,4.596375157941298e-18,0.20258451280676348,0.20372054592757063,0.002760731911681797,0.002760731911681797,6.605429050278071e-5,8504.477217539412,8504.477217539412,11634.851047898323,2.7050743088577185e-13,0.038188027772402405,-0.00060407902666532,1.0,10.0,0.0,0.0,0.0026921090893934907,-0.11999195754497974,-1.5959130201341245e-7,0.15915070299496675,0.061870097845701646,-0.12502492263623777,-0.38729352754437474,-0.9166071242322384,-0.0821491762760316,-0.049047227891675496,7.12743115560547,-1340.5947377996706,378209.94080682646,-1.4226189204255706e8,6.6886323021503006e10,0.011209128674279114,-14.626843659070996,4126.539899410645,-1.5521785927294197e6,7.297774355191104e8,-0.054571730007727526,67.53523521216059,-25403.06137988317,1.1943587597608488e7,0.3218821264891896,-415.7482460363103,195469.57436452011,-2.290426625203968,3199.068470004603,19.18098979522971
18.805357675059515,-0.06159046160201666,0.0014388153119393157,1.6016308970223834,1.6015442376554705,5.265565891477558e-9,1.6017654662764278,2.5654748104350693,1.5943901545693502,2.5533015202248226,6.367500516390629,1.1539014687374476,2.496977080555664e-15,0.0006490402407626194,0.0034271452595911666,9184.369511520128,20.027481205169614,-3539.441023017023,899988.0116338452,-2.9989453466497344e8,11271.761096241044,0.29181113869893177,-46.710768370088495,11299.837521378397,-3.6559730248127454e6,-0.0033410524845255466,-0.9908932644065068,219.8610900817315,-68093.55288565971,0.01874223840660198,4.539810405063197,-1304.516336896674,-0.12547505058267133,-26.2927089762928,1.0023791201556214,0.9894264117111853,0.9954708366428574,1.0000438042285165,1.2315107022826062,1.00347150440186,-0.17439218684529123,-0.07444925485659201,0.0007260134223571932,6.16099707000218,0.06743595677655731,-0.17439218684526275,0.20328939664776058,0.2035677844148846,0.20384055442533855,0.20381849663969123,2.203209619135089e-18,0.2020016530099427,0.20289335301091294,0.0022070370019833486,0.0022070370019833486,5.905778808054414e-5,9184.369511520128,9184.369511520128,11271.761096241044,2.0248018521359614e-13,0.03776981531949925,-0.00047993043863573407,1.0,10.0,0.0,0.0,0.00268458288639587,-0.1190043035664966,-1.3657329119207365e-7,0.1578361005558508,0.061169819092859685,-0.10800689836891122,-0.3577496109656522,-0.8452167555825132,-0.07601419832409273,-0.04905541490931599,6.153425019364719,-999.2279672120542,243379.05411905624,-7.903546785730869e7,3.208144778121048e10,0.0010829556531704598,-10.938122950445457,2664.1668416748867,-865167.6026269856,3.511819442394432e8,0.003684303834476074,43.745249479049455,-14205.931860631032,5.766358744197321e6,-0.05549248742863343,-233.25942790185763,94682.80961537652,0.6101164887341894,1554.6785821612207,-6.97461153013814
19.077382401649693,-0.0472288076345734,0.0014325001182546517,1.5979259674400212,1.597859491622042,3.508841285854723e-9,1.5980282568020936,2.553559450061016,1.5923937950125049,2.5442812646659054,5.763003791423301,1.0928669891118004,2.237973480564837e-15,0.0006472901087202535,0.002551102557695738,9675.123219816534,10.483870836277315,-1528.8949903393539,319933.90661713236,-8.760715403959733e7,10962.644546165313,0.17492786350296288,-22.905422781839178,4531.619974974843,-1.1994227710708568e6,-0.0030351821195551913,-0.5607399050776273,100.49134464969309,-25260.182725493687,0.017020727858537005,2.409375737550518,-553.2283245075283,-0.11390333298020139,-13.007556911509294,0.9082323413324234,0.9919015151805357,0.996533259609872,1.00003343044763,1.1359530316250206,1.0025524703754627,-0.17354520447295269,-0.07409870322558126,0.0007191460118302367,5.046747508767528,0.060490061957922,-0.17354520447292815,0.20234570922776526,0.20262486838457555,0.20289986733052626,0.20288298587998901,9.783537252639594e-19,0.20149738184245466,0.20217785014959108,0.0017161891064656994,0.0017161891064656994,5.4469036228703756e-5,9675.123219816534,9675.123219816534,10962.644546165313,1.486561025067754e-13,0.03740999894644823,-0.0003708998080572643,1.0,10.0,0.0,0.0,0.00267802757301794,-0.11815245312033537,-1.1590670124474422e-7,0.1567031200376796,0.060568037167247166,-0.09665997705792854,-0.3377084569291664,-0.7598856677819195,-0.07163180297287328,-0.04906245693161266,5.04054320166803,-670.4784775050632,133771.40598013197,-3.558458894801131e7,1.1831878911251469e10,-0.005611930722149573,-8.037118877894553,1603.5364719366225,-426557.4230830676,1.4183038016780287e8,0.03745949819292632,28.832722486475607,-7669.804846708223,2.5502107766773803e6,-0.2470935076017003,-137.9085281445068,45854.59756779118,1.897638345707629,824.4981698507174,-17.103939461673992
19.377624626127126,-0.031613242914773965,0.0014257679104098667,1.593927281189209,1.5938827654827143,1.921293261267946e-9,1.5939950914736094,2.5407311633185756,1.590239061159579,2.534561807808388,4.854882914841204,1.0430690625101333,2.027186390198331e-15,0.0006389245950672389,0.0016538701510708952,10034.315860326777,3.6251060496685765,-378.2517232027624,56466.55388482436,-1.1012950173666583e7,10635.1234772913,0.08075244012111413,-7.519199841215976,1055.7704484898638,-198256.6750031591,-0.002258046936158027,-0.24800364997122631,31.228531397984675,-5530.109889062802,0.012654851320496827,1.0171008182782566,-162.30486952833155,-0.08471035903426899,-5.222010330800776,0.6757774770292195,0.9945860969503987,0.9976840593233095,1.0000222612276601,1.0616187535986368,1.0016509221612262,-0.17263368616878672,-0.07372133092481743,0.0007117877304287468,3.581558778303246,0.055102436803164415,-0.17263368616876576,0.20132968265234494,0.20160965486725332,0.20188701263781975,0.2018757360662875,2.93331493105412e-19,0.20095379284061915,0.20140686070339037,0.0011743454800851969,0.0011743454800851969,5.1146129256976624e-5,10034.315860326777,10034.315860326777,10635.1234772913,9.556111281781768e-14,0.037024310143846315,-0.0002516186074116722,1.0,10.0,0.0,0.0,0.002670918086332772,-0.1172371593175563,-9.196454167495764e-8,0.15548667765360885,0.059923732610117034,-0.08783232227153207,-0.32163198192248993,-0.6354924199285055,-0.06799545445938614,-0.04907000055822454,3.5771544321135944,-337.67965822637063,47812.67691577146,-9.026126815710552e6,2.1298690548082817e9,-0.010731724349426652,-5.195797931191621,735.6824782072139,-138882.90245909622,3.2771797054178476e7,0.060642216445931756,16.979661367671465,-3205.4381113805457,756377.9658676748,-0.3648025749643429,-73.9819898917729,17457.316310860515,2.602822691703253,402.91746524878613,-22.02105402983132
19.687527216942343,-0.015746974521229706,0.001419066182968484,1.5898957057075465,1.5898735274065157,6.961276181582644e-10,1.5899291262555881,2.5278307910121924,1.5880660785773713,2.5247785185318463,3.53364214169053,1.011567059338499,1.8799660677879456e-15,0.0006226687037129533,0.0007977428882079198,10154.698532832923,0.5341005574635123,-29.78482917382038,2368.579508856818,-245674.10810717975,10311.656093755597,0.021591876673099513,-1.0750873940578456,80.20181404173515,-7990.329360327028,-0.0011871205183404334,-0.06487080104893089,4.3285853519498305,-404.95832616628525,0.006681323159066439,0.2599090132270407,-21.78766841327415,-0.04496214386142619,-1.301904371948942,0.36083529736239656,0.9973067717350135,0.9988487005456447,1.000011028330277,1.0162719100697961,1.0008044727600518,-0.17171741974374222,-0.0733418780105071,0.0007044247282380976,1.8974069581395194,0.05182392280145898,-0.17171741974372443,0.20030790993789957,0.20058868167980368,0.20086836883748638,0.2008627648370936,3.850809271854274e-20,0.2004063224892991,0.20063078235977863,0.0006147594209852599,0.0006147594209852599,4.961223919368891e-5,10154.698532832923,10154.698532832923,10311.656093755597,4.6948869315861585e-14,0.036638220941231904,-0.00012957162058551352,1.0,10.0,0.0,0.0,0.002663714750577157,-0.1163186138785199,-6.377629887162259e-8,0.15426690206423893,0.059279549052281305,-0.08239912625547846,-0.31101745947470727,-0.45910942246388875,-0.06557804398627304,-0.04907754391337222,1.8950729759600975,-94.77215538915935,7108.967475216648,-710972.017973812,8.88774509975794e7,-0.013743346096059043,-2.5888311701128206,194.191178955481,-19421.17401100407,2.427809249654509e6,0.07307167030173616,7.9568968592597775,-795.7739343398338,99478.40008713558,-0.42184625350726274,-32.60648167892996,4076.0830305364652,2.9076511315926403,167.01568237199558,-23.873931224684622
19.9980931750289,-9.53457938207797e-5,0.0014125872862946057,1.5859491897930318,1.5859490799226192,1.69065668659746e-12,1.585949305964971,2.5152350941382746,1.5859381711864127,2.515216894488519,1.0340016247750212,1.0000111980905801,1.7928765407575115e-15,0.0005989168006275624,4.681765435772313e-6,10001.757160186082,6.205522881789675e-5,-0.0003859235857434229,0.0032011553787280075,-0.03320222916447135,10001.85880047444,1.9986660615417348e-5,-0.0001242513654946836,0.001030255282963329,-0.010681786956855711,-7.287908289983111e-6,-6.0027984115514604e-5,0.0004975485120846368,-0.005156710387328804,4.146272302621707e-5,0.00024037400169957487,-0.002490363809329729,-0.00028216491170355174,-0.0012031349178281989,0.002290620283461158,0.9999837776175483,0.9999930519950357,1.0000000597887244,1.0000149896206596,1.0000048289651242,-0.1708230604895634,-0.07297141204701268,0.0006972609017006116,0.16246453588358684,0.05064640964948611,-0.17082306048954826,0.19931023466121683,0.1995917692777125,0.19987368929065788,0.19987366159720582,2.271370301296473e-25,0.19987091199877555,0.19987226383427176,5.344323321359926e-5,5.344323321359926e-5,4.998682984241759e-5,10001.757160186082,10001.757160186082,10001.85880047444,3.833741469884679e-15,0.036262952638406024,-8.263146477645965e-6,1.0,10.0,0.0,0.0,0.0026566305880797426,-0.11542357524321253,-1.803019020483128e-8,0.15307932497105328,0.05865418992413449,-0.08032841618436118,-0.30583053579856573,-0.13333693205046057,-0.06447695679066617,-0.049084865904233985,0.16226463265230223,-0.6948259032198651,4.462714259459629,-38.21574867298091,409.0522301864744,-0.014662567385982234,-0.21663171108234003,1.3913779287994954,-11.914845124449556,127.53365143225442,0.07645967812852009,0.6507023847583842,-5.572187093118243,59.64335742734781,-0.43501186084111226,-2.605931397043485,27.893266171368214,2.9605893582334244,13.044777008982525,-24.036274903574785


==> anc/data/qcd_taylor_csc_gluon_flat_few_m2gapUV.csv <==
Δm2gap,m2gap_UVs,m2gap_IRs,m2q_IRs,m2π_IRs,m2σ_IRs,m2Δ_IRs
0.0,0.0014125371699912313,30838.496865207555,1223.8114316720003,190.05143381346906,1894.7067691942862,10602.911293268282
2.328467388519606e-11,0.0014125371932759052,30792.765904305175,1223.8102675865741,190.0514443517677,1894.7055080340947,10602.906476471577
5.19911082502017e-11,0.0014125372219823396,30736.959309935515,1223.8088320084798,190.05145734818294,1894.7039527308264,10602.900536217803
8.738174224996731e-11,0.0014125372573729736,30669.02515903195,1223.8070619643656,190.05147337263188,1894.7020350418627,10602.893211851951
1.310129700039797e-10,0.0014125373010042013,30586.576938927476,1223.8048801933076,190.05149312427994,1894.699671231745,10602.884183571698
1.8480358671309205e-10,0.001412537354794818,30486.82490590691,1223.802190318894,190.05151747496828,1894.6967568644443,10602.873052499739
2.5111917341565093e-10,0.0014125374211104047,30366.6281510162,1223.798874535429,190.05154749197877,1894.6931642577636,10602.859330928784
3.3287612813751033e-10,0.0014125375028673595,30222.44105576615,1223.7947862230155,190.05158450198317,1894.6887345074829,10602.842411910835
4.336699231059088e-10,0.0014125376036611544,30050.480019815164,1223.78974720221,190.05163011794906,1894.6832745260228,10602.821558028405
5.579332245774643e-10,0.001412537727924456,29846.612627389695,1223.7835337101285,190.05168636643876,1894.6765418184527,10602.795842988584
7.111308306540637e-10,0.001412537881122062,29606.763359585682,1223.7758736101362,190.05175571321539,1894.6682417256939,10602.764141555235
8.999999998732244e-10,0.0014125380699912312,29326.940366922165,1223.7664300989868,190.05184121053966,1894.6580096759817,10602.725061562303
1.1328467393757063e-9,0.0014125383028379707,29003.40840099098,1223.7547859363408,190.0519466410959,1894.6453938362492,10602.67687736738
1.4199110830257627e-9,0.0014125385899023144,28633.02701784243,1223.7404310724248,190.05207662070828,1894.6298410070083,10602.617475943276
1.7738174228065784e-9,0.0014125389438086541,28213.38609098873,1223.7227362126769,190.05223683628626,1894.6106674790851,10602.544245136063
2.210129700129862e-9,0.0014125393801209315,27743.375975601724,1223.7009246932348,190.05243432016715,1894.5870307599373,10602.45396677335
2.7480358683051875e-9,0.0014125399180270996,27223.762408454208,1223.674029910336,190.0526778751499,1894.5578889454532,10602.342664700078
3.411191734246574e-9,0.0014125405811829656,26656.038474498433,1223.6408695017185,190.05297819563953,1894.5219593173633,10602.205440227504
4.228761281031487e-9,0.0014125413987525124,26042.89222204477,1223.5999940384304,190.05334841284122,1894.477666435109,10602.036273178805
5.236699231149153e-9,0.0014125424066904625,25388.847888477518,1223.5496017392757,190.05380488686092,1894.4230602031096,10601.827718254945
6.479332246515229e-9,0.0014125436493234778,24699.1994815722,1223.4874779866684,190.05436771545178,1894.3557397046416,10601.570606735142
8.011308307931744e-9,0.0014125451812995393,23979.916553413965,1223.4108946626286,190.05506164905538,1894.2727453943805,10601.253636754394
9.899999999906511e-9,0.0014125470699912312,23237.477082252135,1223.3164852701764,190.05591730194024,1894.170428305054,10600.862874735381
1.222846739428081e-8,0.0014125493984586256,22478.446055144163,1223.200099204186,190.05697243914923,1894.0442892377007,10600.38114256313
1.509911082948033e-8,0.0014125522691020608,21709.073083293166,1223.056627526686,190.0582735605092,1893.888784275882,10599.787272022775
1.863817422858953e-8,0.00141255580816546,20935.273958305686,1222.8797696918389,190.05987810074785,1893.6970768411632,10599.05516224396
2.3001297000738163e-8,0.001412560171288232,20162.50423594293,1222.6617566136,190.06185703034424,1893.4607396941312,10598.152645541148
2.8380358684226142e-8,0.0014125655503499156,19395.450983687882,1222.3930243940567,190.0642978055909,1893.169386792096,10597.040078572885
3.5011917342122126e-8,0.0014125721819085735,18638.23615856445,1222.0617756489912,190.0673086709389,1892.8102120594176,10595.668591674998
4.318761281083862e-8,0.0014125803576040422,17894.205938011055,1221.6534897930974,190.07102319638156,1892.3674365755392,10593.97797576511
5.3266992312015274e-8,0.0014125904369835433,17166.126609894545,1221.150270064327,190.0756066424505,1891.8216083353839,10591.894026410688
6.569332246567604e-8,0.001412602863313697,16456.16248434538,1220.5300740258383,190.08126329816866,1891.148748507033,10589.325300335377
8.101308307897383e-8,0.0014126181830743103,15765.981772337927,1219.7657466646401,190.08824649043012,1890.319308372464,10586.15914964641
9.990000000002254e-8,0.0014126370699912314,15096.74371645761,1218.8238672455088,190.09686989064403,1889.2968740194078,10582.25681155974
1.231846739441992e-7,0.0014126603546651755,14449.232471547195,1217.6632983264258,190.10752277743347,1888.036578174972,10577.447401804804
1.5189110829532705e-7,0.0014126890610995267,13823.90739992514,1216.2334151607959,190.1206891384553,1886.4831405783975,10571.520511710463
1.8728174228598536e-7,0.0014127244517335173,13220.954786355987,1214.4719632381907,190.13697137158127,1884.56847440592,10564.217197368016
2.3091297000833906e-7,0.0014127680829612397,12640.344716556274,1212.3024386683326,190.1571207754901,1882.2087536672195,10555.218975352152
2.8470358684365253e-7,0.001412821873578075,12081.90145822196,1209.6310419694398,190.18207521149586,1879.3009826686098,10544.13501759833
3.5101917342152816e-7,0.0014128881891646529,11544.98209579574,1206.341147460319,190.21303105440109,1875.716684456053,10530.478253617597
4.327761281082594e-7,0.0014129699461193396,11029.299466493936,1202.2915318931007,190.25147226803122,1871.2998561602333,10513.65863457724
5.335699231206765e-7,0.001413070739914352,10534.400065564227,1197.3092729540679,190.29927708706435,1865.8587240924498,10492.952388609527
6.57833224657501e-7,0.0014131950032158888,10059.670844131244,1191.1824164222794,190.35884324152207,1859.1570884225478,10467.470296966716
8.110308307896115e-7,0.001413348200822021,9604.225995712699,1183.649158129686,190.43328573274943,1850.9014071285233,10436.110027343968
9.998999999998818e-7,0.0014135370699912312,9167.675939738278,1174.3967706063456,190.52654388686167,1840.7387206890292,10397.552378754557
1.232746739442082e-6,0.0014137699167306734,8749.136377339013,1163.0382995824514,190.64385615139176,1828.2284497288276,10350.156065207995
1.519811082952927e-6,0.0014140569810741843,8348.066886948835,1149.1111178531635,190.7920461566191,1812.8384608870947,10291.950031771352
1.8737174228603774e-6,0.0014144108874140917,7963.800979866786,1132.0550634763033,190.98026527102587,1793.916406053906,10220.530672025327
2.310029700083047e-6,0.0014148471996913144,7595.743924561262,1111.2002418738396,191.22089026909094,1770.670431875241,10132.998215406042
2.847935868435748e-6,0.001415385105859667,7243.341714560962,1085.7502095408279,191.53095823388614,1742.1422449050444,10025.864581594169
3.511091734215155e-6,0.0014160482617254465,6906.156102026601,1054.771511328702,191.93428681048826,1707.1845826817275,9894.976947722169
4.328661281083118e-6,0.0014168658312723144,6583.81645157789,1017.1822081339499,192.46492770707493,1664.4343255474478,9735.415797991074
5.336599231206204e-6,0.0014178737692224375,6276.126627255351,971.7605353546144,193.17254037757286,1612.3064127649238,9541.449815557475
6.57923224657575e-6,0.001419116402237807,5983.0271133338365,917.1647344495909,194.13152883941757,1549.0005130982474,9306.48450127594
8.111208307896856e-6,0.0014206483782991282,5704.723847775197,852.0042082026512,195.4563428737093,1472.5739420339294,9023.154025467058
9.999899999999992e-6,0.0014225370699912313,5441.727965825161,774.9715140614326,197.32880843538766,1381.1027446876742,8683.543249921466
1.2328367394420694e-5,0.001424865537385652,5194.951639957382,685.0952569189236,200.04854827023595,1273.0143221519977,8279.734044769746
1.5199010829529359e-5,0.0014277361808207607,4965.885050410634,582.2080531504139,204.130142047099,1147.6969801815512,7805.018277940535
1.8738074228603864e-5,0.0014312752442198352,4756.806140816775,467.7627796878012,210.50066385272865,1006.46048366957,7256.412012373828
2.3101197000831644e-5,0.001435638366992063,4571.111271776345,346.1890981988645,220.9214579353923,853.8841219862395,6640.112389277766
2.8480258684358004e-5,0.0014410174286755893,4413.782724499737,226.77167275619692,238.91833384306042,699.8752042269002,5983.729976540906
3.5111817342151205e-5,0.0014476489873333825,4291.718940105236,124.70241224280554,271.69047614087333,564.6949451383311,5363.055981275109
4.328751281083062e-5,0.001455824682802062,4212.4654660908445,56.05012620885266,332.21075747001555,486.97632143373994,4944.57376515081
5.3366892312063e-5,0.0014659040623032943,4179.32755356278,22.614083464202356,435.4872613017545,506.3206181116284,4969.171254090172
6.579322246575673e-5,0.001478330392456988,4189.227303578666,9.623764357403084,591.8121775340389,624.1633732504527,5597.258397091236
8.111298307896865e-5,0.0014936501530702,4239.664075226715,4.5911206590624785,812.5736855518411,828.572750866721,6897.973880690326
9.999990000000001e-5,0.0015125370699912313,4332.1941983666375,2.4196093248701183,1116.939944698123,1125.5338679200977,9007.191580180364
0.0001232845739442066,0.001535821743935438,4471.125057854697,1.3722736001548603,1535.346553883849,1540.270266535648,12216.562335164706
0.00015199100829529346,0.0015645281782865248,4662.454013775312,0.8205821305736923,2114.233611671875,2117.1929862876264,17033.643920154973
0.0001873816422860383,0.0015999188122772696,4913.563009043634,0.5101265704406373,2921.473556858471,2923.3177516429414,24264.517300494736
0.00023101287000831588,0.0016435500399995472,5233.260504692895,0.32657833204474135,4051.8270640078485,4053.009067553216,35128.446603674034
0.00028480348684358013,0.0016973406568348115,5631.993668409258,0.21392278963652853,5633.476867316722,5634.251674327938,51416.79714942286
0.0003511190734215132,0.0017636562434127446,6122.18036957393,0.1427479494489878,7836.99795756371,7837.515303661276,75713.63498775265
0.00043287602810830584,0.0018454131980995372,6718.641274915607,0.09673561036394772,10887.52685837119,10887.87769673607,111696.7990744399
0.000533669823120631,0.0019462069931118623,7439.141368590904,0.06642747480534189,15080.61113234564,15080.852250128288,164541.84933819642
0.000657933124657568,0.0020704702946487993,8305.045539069773,0.04614717099921041,20802.435099479313,20802.602762293158,241459.37785416533
0.0008111307307896872,0.0022236679007809185,9342.104186061955,0.03239164088822831,28555.49400994886,28555.61181845681,352407.62624360877
0.0009999999,0.0024125370699912313,10581.395215965113,0.022949486097139267,38991.19191979036,38991.27548061663,511037.14500785875
0.0012328466394420663,0.0026453838094332976,12060.448766852876,0.016398247871592234,52951.31255597802,52951.37233387065,735944.0023161068
0.0015199109829529336,0.002932448152944165,13824.598836775142,0.011808280037477704,71520.82125829524,71520.86435709712,1.0523333270286508e6
0.001873817322860384,0.0032863544928516154,15928.607567511686,0.008563568240270646,96095.14332073418,96095.17461656823,1.4942297236899561e6
0.00231012960008316,0.0037226667700743913,18438.623778070338,0.006250886914624262,128465.90078786206,128465.92366181254,2.107417755844119e6
0.0028480357684358016,0.004260572938427033,21434.54970983562,0.004589948854063952,170930.2051579184,170930.22197641755,2.953360606914563e6
0.003511191634215132,0.0049237288042063634,25012.90890429459,0.0033886887459060443,226430.06762257178,226430.08005629774,4.114435703360321e6
0.004328761181083059,0.00574129835107429,29290.3306881028,0.002514242322460016,298730.4566418046,298730.4658797693,5.700954616607645e6
0.00533669913120631,0.006749236301197541,34407.79375914112,0.0018738813897177344,392647.21416275244,392647.2210575226,7.860619009931135e6
0.006579332146575681,0.007991869316566912,40535.81251714649,0.0014023507868031462,514339.54264414497,514339.5478113074,1.0791326421707889e7
0.008111308207896871,0.009523845377888102,47880.794608447955,0.0010533708276011203,671686.6305199348,671686.6344068452,1.4758621205188522e7
0.0099999999,0.011412537069991232,56692.83487994601,0.0007938793557043538,874775.2701285597,874775.2730622672,2.0119663899741948e7
0.012328467294420662,0.013741004464411894,67275.30178481118,0.0006000955252649801,1.1365346294967267e6,1.1365346317176553e6,2.735642418843709e7
0.015199110729529338,0.01661164789952057,79996.6604723525,0.0004548055341117164,1.4735680030289053e6,1.4735680047147074e6,3.7122058289412394e7
0.01873817412860384,0.02015071129859507,95305.08943656983,0.00034547536773341765,1.9072511969665973e6,1.9072511982491673e6,5.030633456880754e7
0.023101296900831597,0.02451383407082283,113746.60139044942,0.00026292828186838123,2.465195916217093e6,2.4651959171947865e6,6.812886392635426e7
0.028480358584358018,0.02989289575434925,135987.57636741683,0.00020041116409079453,3.183218806006319e6,3.183218806752783e6,9.227332521464007e7
0.03511191724215132,0.03652445441214255,162842.8645021116,0.00015293081459937763,4.1080197356441733e6,4.1080197362147635e6,1.2508270311896138e8
0.04328761271083059,0.04470014988082182,195310.9399392735,0.00011677900913520873,5.300867138999762e6,5.300867139436235e6,1.698460674185971e8
0.053366992212063105,0.05477952938205433,234618.01208267783,8.919054703195073e-5,6.842730326479627e6,6.842730326813588e6,2.3122352435068536e8
0.0657933223657568,0.06720585953574804,282273.5069921052,6.809560356484917e-5,8.841515528336192e6,8.841515528591637e6,3.1588034904875636e8
0.0811130829789687,0.08252562014895994,340139.9853071765,5.193940269272237e-5,1.1442392312953044e7,1.1442392313148249e7,4.33436959300785e8
0.0999999999,0.10141253706999123,410521.3763084062,3.955022708141857e-5,1.4842702920568751e7,1.4842702920717677e7,5.978902628099715e8


==> anc/data/qcd_taylor_csc_gluon_flat_kUV10.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqϕq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5
0.009999999999999995,-6.91146049727898,31457.040751784294,1462.939983528986,8.561129604309725,0.035775416707299106,-1.5842298349798282e6,74.33987778405805,9.650806976681409,119.94509226165287,4.85517717220534,10.250680102916368,25.895628443205464,1360.199358786385,1.2283044503512043e10,189.00545570582523,32.95184123763939,0.662901375081978,-0.09986739844853955,0.07132014879032432,10650.513306230845,38.00304664665365,0.06825258618994226,-0.16890913032853389,0.09072381344970723,73.26141794056505,-1.8417063915787146,-0.21575313655704445,0.1199859050356835,-5.996238660511822,-0.23131454569591797,0.16215635776694654,-0.12389961565828247,0.21225358679304254,0.24544075071953303,0.2854576109483001,0.0023045478388099235,1.0963846472136252,3.113274051893279e6,766175.0031434743,-6748.5087879059665,-1.1539078972289154,2.6219182209188064e-8,-1.1981629025961739e-6,-1.7842913602641201e-6,-6.7485087879059355e-15,0.006415514629280575,5.977899884289649e-9,5.41391564623199,0.00018540464428440593,3.2376348592772524e-9,0.00023560566265406102,0.00030341772527541665,0.062031446874468564,0.006214379386983891,0.004932454396584079,189.00545570582523,1895.6227301246358,10650.513306230845,1220.8621111570922,8.113650373310918e-10,4.426780548399692e-14,1.0,10.0,0.0,0.0,-15468.844856122221,-6.520918599145473e-7,5.923123159014429e-8,5.666919673938055e6,-4.911356965010934e-6,-2.4914475927218423e-8,-3.561241049354593e-5,-5.6939585959358703e-8,-1.2122082061319625e-7,-0.06024221069076707,-6.3687797885778805e-6,2.655276682554995e-6,-1.3368865683253054e-6,8.405018185874136e-7,-6.519005679204168e-7,-6.4494476116503575e-6,3.1744073107307685e-6,-1.6459007345527226e-6,1.045843746187086e-6,-8.163824205751461e-7,3.866735772503132e-6,-2.105761945404164e-6,1.3500677084433448e-6,-1.0560653238727985e-6,-2.759685047780184e-6,1.7919486219472327e-6,-1.4025165811038458e-6,2.4305366186436056e-6,-1.904064871836802e-6,-2.633137250440355e-6
0.009999999999999995,-6.91146049727898,31457.040751784294,1462.939983528986,8.561129604309725,0.035775416707299106,-1.5842298349798282e6,74.33987778405805,9.650806976681409,119.94509226165287,4.85517717220534,10.250680102916368,25.895628443205464,1360.199358786385,1.2283044503512043e10,189.00545570582523,32.95184123763939,0.662901375081978,-0.09986739844853955,0.07132014879032432,10650.513306230845,38.00304664665365,0.06825258618994226,-0.16890913032853389,0.09072381344970723,73.26141794056505,-1.8417063915787146,-0.21575313655704445,0.1199859050356835,-5.996238660511822,-0.23131454569591797,0.16215635776694654,-0.12389961565828247,0.21225358679304254,0.24544075071953303,0.2854576109483001,0.0023045478388099235,1.0963846472136252,3.113274051893279e6,766175.0031434743,-6748.5087879059665,-1.1539078972289154,2.6219182209188064e-8,-1.1981629025961739e-6,-1.7842913602641201e-6,-6.7485087879059355e-15,0.006415514629280575,5.977899884289649e-9,5.41391564623199,0.00018540464428440593,3.2376348592772524e-9,0.00023560566265406102,0.00030341772527541665,0.062031446874468564,0.006214379386983891,0.004932454396584079,189.00545570582523,1895.6227301246358,10650.513306230845,1220.8621111570922,8.113650373310918e-10,4.426780548399692e-14,1.0,10.0,0.0,0.0,-15468.844856122221,-6.520918599145473e-7,5.923123159014429e-8,5.666919673938055e6,-4.911356965010934e-6,-2.4914475927218423e-8,-3.561241049354593e-5,-5.6939585959358703e-8,-1.2122082061319625e-7,-0.06024221069076707,-6.3687797885778805e-6,2.655276682554995e-6,-1.3368865683253054e-6,8.405018185874136e-7,-6.519005679204168e-7,-6.4494476116503575e-6,3.1744073107307685e-6,-1.6459007345527226e-6,1.045843746187086e-6,-8.163824205751461e-7,3.866735772503132e-6,-2.105761945404164e-6,1.3500677084433448e-6,-1.0560653238727985e-6,-2.759685047780184e-6,1.7919486219472327e-6,-1.4025165811038458e-6,2.4305366186436056e-6,-1.904064871836802e-6,-2.633137250440355e-6
0.010149837906747566,-6.896587854691312,30312.270774946857,1438.0078677432346,8.561129597797104,0.036311468993873136,-1.502066408719626e6,74.33987770942008,9.650806712434267,119.94508844108779,4.855177128227273,10.250679965053264,25.136699299722103,1300.8440713223474,1.1573630126634428e10,183.46622254465075,32.95184007081531,0.6829156972860567,-0.1059888240067556,0.07797704595943225,10338.37578767616,38.0030449594881,0.07031324343592875,-0.17926251041494692,0.09919181385676913,73.2614139896858,-1.8973112622844597,-0.22897784403345348,0.1311851765784384,-6.177277207970048,-0.245493090339797,0.17729174339233997,-0.1314940808313703,0.23206495530501925,0.26834973975292176,0.28545761094830013,0.0023445039856711614,1.096384646769565,3.113274109049299e6,766175.0240912165,-6520.359780883506,-1.1576161059887085,2.8272587755079122e-8,-1.2713625754243272e-6,-1.8934271513926577e-6,-7.454242540447509e-15,0.006445698794372264,6.437931931280839e-9,5.428500241614694,0.00019240638497563747,3.4613456867242422e-9,0.0002445032139973339,0.00031487617860047877,0.06389319168106408,0.006401829813404775,0.005081315883338664,183.46622254465075,1840.0672130098865,10338.37578767616,1185.0820027764794,9.134316292940274e-10,7.093373092559975e-14,1.0,10.0,0.0,0.0,-14952.110049808944,-6.903591341677255e-7,6.316796521044725e-8,5.384261847059362e6,-5.127072743745874e-6,-2.7237889592940576e-8,-3.7174248450446286e-5,-6.223562299577598e-8,-1.324946261072414e-7,-0.06027358065853946,-6.756372425099516e-6,2.9016320190418583e-6,-1.5047949587351398e-6,9.744498054227184e-7,-7.784607127249044e-7,-6.841650930353565e-6,3.4689322461835243e-6,-1.8526366214518531e-6,1.212530531577822e-6,-9.748886078917432e-7,4.225460098282139e-6,-2.3702865353831206e-6,1.5652688916072402e-6,-1.261133038514295e-6,-3.106387538929564e-6,2.0776276571922893e-6,-1.6748990811532247e-6,2.818080953979929e-6,-2.27391360249815e-6,-3.1446895239681192e-6
0.010377144131769687,-6.874439882205079,28683.078024872575,1401.5243517598428,8.56112958751112,0.037124668015604205,-1.387260452100306e6,74.33987759215867,9.650806288649239,119.94508233192106,4.855177057688936,10.250679743990696,24.047546781223545,1217.2198017948888,1.0592406276944613e10,175.51677154943508,32.95183820237159,0.713845980682638,-0.11580702243618612,0.08905925652355265,9890.421736337357,38.00304225692332,0.07349779260316533,-0.1958683726418835,0.11328909670415706,73.26140765717663,-1.9832434623510997,-0.25018904874104253,0.14982940062424743,-6.457055562849807,-0.26823415913730797,0.20248869622814175,-0.14367488984843413,0.265046348311145,0.30648795825677017,0.2854576109483002,0.0024055344975775213,1.0963846460429332,3.1132742006999943e6,766175.0576841828,-6193.584345060304,-1.1629427699567707,3.163963566265205e-8,-1.3887252806909571e-6,-2.068429565689822e-6,-8.64256582230935e-15,0.006489084980781212,7.190021470907316e-9,5.449423208554847,0.00020333464535700197,3.823617126470336e-9,0.000258390437855333,0.00033276043831941156,0.06677069969015613,0.0066916202932090245,0.005311437389749005,175.51677154943508,1760.338512947115,9890.421736337357,1133.7333407809126,1.0896744111983209e-9,1.225513660436656e-13,1.0,10.0,0.0,0.0,-14211.262126955171,-7.517606192762059e-7,6.950339923191093e-8,4.987643251510634e6,-5.465308174820634e-6,-3.110534527080986e-8,-3.962273558814895e-5,-7.104776594985765e-8,-1.5125303617712167e-7,-0.06031866094748186,-7.3775443648559265e-6,3.3113999146867287e-6,-1.7946470442895776e-6,1.2144364887350963e-6,-1.01381846887053e-6,-7.470158019781191e-6,3.958822794676823e-6,-2.2095197875353634e-6,1.5111787637904975e-6,-1.2696610138850025e-6,4.822126399588803e-6,-2.826937324978675e-6,1.950849389684042e-6,-1.642507062590536e-6,-3.704912672728256e-6,2.5895007596236105e-6,-2.1814800445489885e-6,3.5124965001102738e-6,-2.9617913104155825e-6,-4.096159917113022e-6
0.010377144131769687,-6.874439882205079,28683.078024872575,1401.5243517598428,8.56112958751112,0.037124668015604205,-1.387260452100306e6,74.33987759215867,9.650806288649239,119.94508233192106,4.855177057688936,10.250679743990696,24.047546781223545,1217.2198017948888,1.0592406276944613e10,175.51677154943508,32.95183820237159,0.713845980682638,-0.11580702243618612,0.08905925652355265,9890.421736337357,38.00304225692332,0.07349779260316533,-0.1958683726418835,0.11328909670415706,73.26140765717663,-1.9832434623510997,-0.25018904874104253,0.14982940062424743,-6.457055562849807,-0.26823415913730797,0.20248869622814175,-0.14367488984843413,0.265046348311145,0.30648795825677017,0.2854576109483002,0.0024055344975775213,1.0963846460429332,3.1132742006999943e6,766175.0576841828,-6193.584345060304,-1.1629427699567707,3.163963566265205e-8,-1.3887252806909571e-6,-2.068429565689822e-6,-8.64256582230935e-15,0.006489084980781212,7.190021470907316e-9,5.449423208554847,0.00020333464535700197,3.823617126470336e-9,0.000258390437855333,0.00033276043831941156,0.06677069969015613,0.0066916202932090245,0.005311437389749005,175.51677154943508,1760.338512947115,9890.421736337357,1133.7333407809126,1.0896744111983209e-9,1.225513660436656e-13,1.0,10.0,0.0,0.0,-14211.262126955171,-7.517606192762059e-7,6.950339923191093e-8,4.987643251510634e6,-5.465308174820634e-6,-3.110534527080986e-8,-3.962273558814895e-5,-7.104776594985765e-8,-1.5125303617712167e-7,-0.06031866094748186,-7.3775443648559265e-6,3.3113999146867287e-6,-1.7946470442895776e-6,1.2144364887350963e-6,-1.01381846887053e-6,-7.470158019781191e-6,3.958822794676823e-6,-2.2095197875353634e-6,1.5111787637904975e-6,-1.2696610138850025e-6,4.822126399588803e-6,-2.826937324978675e-6,1.950849389684042e-6,-1.642507062590536e-6,-3.704912672728256e-6,2.5895007596236105e-6,-2.1814800445489885e-6,3.5124965001102738e-6,-2.9617913104155825e-6,-4.096159917113022e-6
0.010605612260490407,-6.85266227073189,27165.278112833155,1366.3997246872723,8.561129576669988,0.03794202395232615,-1.2826426544330423e6,74.33987746932618,9.650805833748977,119.94507579671267,4.855176981959457,10.250679506741754,23.022633453514867,1140.2374805754064,9.708743871512482e9,168.03618583476168,32.95183620050816,0.7456246285623558,-0.1263474028345601,0.10149070294470772,9468.888384066107,38.003039360172785,0.0767696803053622,-0.21369568868329863,0.12910269385317896,73.26140086453604,-2.0715326578361744,-0.2729604551077172,0.17074351912530883,-6.744507796869162,-0.29264795632548546,0.23075332378143956,-0.15675165200667548,0.302043153279271,0.3492694157008646,0.28545761094830024,0.0024673710894718816,1.0963846452440185,3.1132742990627796e6,766175.0937411536,-5886.92499009318,-1.167958541360309,3.535063178865739e-8,-1.5146643058568122e-6,-2.256249987464854e-6,-9.993329568486945e-15,0.006529968185069805,8.015888951342012e-9,5.469095729644371,0.00021469510080047665,4.216974562378316e-9,0.0002728268756884804,0.0003513519892804338,0.06972566135812336,0.0069893443663623005,0.005547868647516924,168.03618583476168,1685.3122787638845,9468.888384066107,1085.4132673924853,1.2960500546342561e-9,1.9074973948368288e-13,1.0,10.0,0.0,0.0,-13515.23099460587,-8.177461062173799e-7,7.632976415281699e-8,4.62448103298824e6,-5.818895274456451e-6,-3.5442974079017884e-8,-4.218179575888905e-5,-8.092651713744376e-8,-1.722816463351387e-7,-0.0603611329927463,-8.043760713983692e-6,3.7705657587347215e-6,-2.133938076908133e-6,1.5078777007335492e-6,-1.3144208919328316e-6,-8.144169953408113e-6,4.507771761512565e-6,-2.627282372259682e-6,1.8763557915613247e-6,-1.6461582560898704e-6,5.490711480749912e-6,-3.3614985191541153e-6,2.4223396594787977e-6,-2.129634002761065e-6,-4.405568086426917e-6,3.215446197811674e-6,-2.828561829423201e-6,4.361698078651651e-6,-3.840495609044938e-6,-5.311642870010383e-6
0.010835302866612497,-6.831236003057696,25749.267183028238,1332.56192316419,8.561129565252562,0.038763753519135566,-1.1871658081110397e6,74.33987734072936,9.65080534586255,119.94506881092491,4.855176900724663,10.250679252336814,22.0568959390911,1069.2502875390178,8.911315189257826e9,160.98750909987447,32.95183405762686,0.7782708985039657,-0.13765353837300393,0.11541384698878907,9071.693232042975,38.00303625803876,0.08013088784099744,-0.23281815599449535,0.14681382572831575,73.2613935846414,-2.1622323556378564,-0.2973861990935808,0.19416720330287132,-7.039808112431928,-0.31883540659478343,0.2624095323632676,-0.17077842262387566,0.34347934479790887,0.3971843755994632,0.2854576109483003,0.0025300251483641296,1.0963846443664835,3.1132744045393034e6,766175.1324100064,-5598.870616252496,-1.172685504733625,3.943649276960587e-8,-1.6496907160480732e-6,-2.457655608294463e-6,-1.1525769444382066e-14,0.006568522273304916,8.921718104995726e-9,5.487609450966238,0.00022650121495033858,4.643656035396798e-9,0.000287829636079,0.0003706728645778512,0.07275974784698196,0.007295181244879503,0.0057907527713297715,160.98750909987447,1614.6178587224217,9071.693232042975,1039.8830671125218,1.537152611305995e-9,2.7945142829883637e-13,1.0,10.0,0.0,0.0,-12860.728981384835,-8.886411737106211e-7,8.367584545803634e-8,4.2915526878631e6,-6.188464277877849e-6,-4.030030849780571e-8,-4.485591101513741e-5,-9.198345953345894e-8,-1.9581791718857286e-7,-0.06040118271921129,-8.757666169954824e-6,4.284265138135156e-6,-2.5301800325015065e-6,1.865587622702731e-6,-1.696907416537793e-6,-8.86635008518662e-6,5.1219193284653225e-6,-3.115176229249807e-6,2.321522959550161e-6,-2.1252258294371105e-6,6.238690606854332e-6,-3.985812753836002e-6,2.997126707719614e-6,-2.749494034112065e-6,-5.223880993230516e-6,3.978557109893228e-6,-3.6519989873829256e-6,5.397030072286218e-6,-4.958737677794379e-6,-6.858551390141929e-6
0.010835302866612497,-6.831236003057696,25749.267183028238,1332.56192316419,8.561129565252562,0.038763753519135566,-1.1871658081110397e6,74.33987734072936,9.65080534586255,119.94506881092491,4.855176900724663,10.250679252336814,22.0568959390911,1069.2502875390178,8.911315189257826e9,160.98750909987447,32.95183405762686,0.7782708985039657,-0.13765353837300393,0.11541384698878907,9071.693232042975,38.00303625803876,0.08013088784099744,-0.23281815599449535,0.14681382572831575,73.2613935846414,-2.1622323556378564,-0.2973861990935808,0.19416720330287132,-7.039808112431928,-0.31883540659478343,0.2624095323632676,-0.17077842262387566,0.34347934479790887,0.3971843755994632,0.2854576109483003,0.0025300251483641296,1.0963846443664835,3.1132744045393034e6,766175.1324100064,-5598.870616252496,-1.172685504733625,3.943649276960587e-8,-1.6496907160480732e-6,-2.457655608294463e-6,-1.1525769444382066e-14,0.006568522273304916,8.921718104995726e-9,5.487609450966238,0.00022650121495033858,4.643656035396798e-9,0.000287829636079,0.0003706728645778512,0.07275974784698196,0.007295181244879503,0.0057907527713297715,160.98750909987447,1614.6178587224217,9071.693232042975,1039.8830671125218,1.537152611305995e-9,2.7945142829883637e-13,1.0,10.0,0.0,0.0,-12860.728981384835,-8.886411737106211e-7,8.367584545803634e-8,4.2915526878631e6,-6.188464277877849e-6,-4.030030849780571e-8,-4.485591101513741e-5,-9.198345953345894e-8,-1.9581791718857286e-7,-0.06040118271921129,-8.757666169954824e-6,4.284265138135156e-6,-2.5301800325015065e-6,1.865587622702731e-6,-1.696907416537793e-6,-8.86635008518662e-6,5.1219193284653225e-6,-3.115176229249807e-6,2.321522959550161e-6,-2.1252258294371105e-6,6.238690606854332e-6,-3.985812753836002e-6,2.997126707719614e-6,-2.749494034112065e-6,-5.223880993230516e-6,3.978557109893228e-6,-3.6519989873829256e-6,5.397030072286218e-6,-4.958737677794379e-6,-6.858551390141929e-6
0.011066287681396305,-6.810142249262048,24426.38076087483,1299.9420011194065,8.561129553236233,0.039590113348422454,-1.0999012710382505e6,74.33987720615809,9.650804822988432,119.94506134828671,4.85517681364825,10.25067897973871,21.145726386182886,1003.6832239608619,8.190269666374546e9,154.33710980945523,32.95183176562848,0.8118064801662872,-0.14977205393421425,0.13098546315113127,8696.94113298551,38.0030329385749,0.08358364670966263,-0.253314633628529,0.1666219194476332,73.26138578851429,-2.255402820264238,-0.3235670097042659,0.22036420344762556,-7.34315271267803,-0.3469045030419855,0.2978137701941069,-0.18581304246761474,0.38982149285040124,0.45077235639998164,0.28545761094830036,0.00259351199857885,1.0963846434034241,3.113274517559112e6,766175.1738489198,-5328.030059309334,-1.1771441359589596,4.393094037515037e-8,-1.7943509242995314e-6,-2.6734669166548833e-6,-1.3261244143110188e-14,0.006604908989937369,9.914211314622478e-9,5.5050489631137,0.00023876758801830888,5.106069529266069e-9,0.00030341727185824956,0.0003907469572754307,0.07587484943414319,0.007609332858311304,0.006040250964021282,154.33710980945523,1547.9179466884743,8696.94113298551,996.9255004317025,1.8182248476081138e-9,3.9334648032814646e-13,1.0,10.0,0.0,0.0,-12244.7191955071,-9.648001717603151e-7,9.15720941245332e-8,3.9859696362221977e6,-6.574704574505012e-6,-4.5731842420806343e-8,-4.7649983487956483e-5,-1.0434124606093427e-7,-2.2212286410405005e-7,-0.060438982543480735,-9.522085596454014e-6,4.85813889793959e-6,-2.9919408159122948e-6,2.300407600326477e-6,-2.1818703240784638e-6,-9.639542593074763e-6,5.808009804788521e-6,-3.6837540040124554e-6,2.862665524149929e-6,-2.7326621890566916e-6,7.074274256711537e-6,-4.713388202805019e-6,3.695858496310686e-6,-3.5354796621642367e-6,-6.177562919192564e-6,4.9062593387405664e-6,-4.696170345624875e-6,6.655719856720099e-6,-6.376813749366808e-6,-8.8203374210662e-6
0.011298647602776076,-6.789362552887352,23188.804166121052,1268.4743873945788,8.561129540596852,0.04042139286745322,-1.0200254109068435e6,74.3398770653848,9.650804262985046,119.94505338067248,4.855176720370164,10.25067868783785,20.28493453418099,943.0248439335368,7.537028740533684e9,148.0544043188782,32.95182931587938,0.8462553789283231,-0.16275284849482102,0.1483781323917218,8342.908689172533,38.003029389035284,0.08713042660295653,-0.2752695183841416,0.1887465089470193,73.26137744518982,-2.3511107506542857,-0.3516106894521837,0.24962486190825406,-7.654758749179296,-0.3769708222555048,0.3373584236067121,-0.2019174135398515,0.4415832082243568,0.5106272718438915,0.28545761094830047,0.0026578504153215946,1.096384642347315,3.1132746385816587e6,766175.2182271191,-5073.125327144482,-1.18135336650993,4.887077236457314e-8,-1.949229221739415e-6,-2.904561536999667e-6,-1.5223473754235118e-14,0.006639278320071277,1.1000636450350097e-8,5.521492160748891,0.000251509962174587,5.6068069649212975e-9,0.00031960978695047185,0.0004116000292241456,0.0790730638607478,0.00793202275466286,0.006296541649447605,148.0544043188782,1484.9058052271166,8342.908689172533,956.3430153854191,2.145247751402549e-9,5.380270114021257e-13,1.0,10.0,0.0,0.0,-11664.403328546749,-1.0466087752411251e-6,1.0005071396781049e-7,3.7051444516495536e6,-6.9783674053420745e-6,-5.179754717372185e-8,-5.0569353990165126e-5,-1.181347381570055e-7,-2.514834796013249e-7,-0.060474691913149706,-1.0340036635257898e-5,5.498384613677982e-6,-3.5289891406854627e-6,2.8275693663437004e-6,-2.7947468261532917e-6,-1.0466785072661773e-5,6.573453175567629e-6,-4.345047660162783e-6,3.5187449986190128e-6,-3.5003367961368897e-6,8.006482993133804e-6,-5.559627245216874e-6,4.543028606729165e-6,-4.5288436795101505e-6,-7.2868096923036125e-6,6.031088598109425e-6,-6.01590462776066e-6,8.181933532810143e-6,-8.169223305831236e-6,-1.1300118262075161e-5
0.011298647602776076,-6.789362552887352,23188.804166121052,1268.4743873945788,8.561129540596852,0.04042139286745322,-1.0200254109068435e6,74.3398770653848,9.650804262985046,119.94505338067248,4.855176720370164,10.25067868783785,20.28493453418099,943.0248439335368,7.537028740533684e9,148.0544043188782,32.95182931587938,0.8462553789283231,-0.16275284849482102,0.1483781323917218,8342.908689172533,38.003029389035284,0.08713042660295653,-0.2752695183841416,0.1887465089470193,73.26137744518982,-2.3511107506542857,-0.3516106894521837,0.24962486190825406,-7.654758749179296,-0.3769708222555048,0.3373584236067121,-0.2019174135398515,0.4415832082243568,0.5106272718438915,0.28545761094830047,0.0026578504153215946,1.096384642347315,3.1132746385816587e6,766175.2182271191,-5073.125327144482,-1.18135336650993,4.887077236457314e-8,-1.949229221739415e-6,-2.904561536999667e-6,-1.5223473754235118e-14,0.006639278320071277,1.1000636450350097e-8,5.521492160748891,0.000251509962174587,5.6068069649212975e-9,0.00031960978695047185,0.0004116000292241456,0.0790730638607478,0.00793202275466286,0.006296541649447605,148.0544043188782,1484.9058052271166,8342.908689172533,956.3430153854191,2.145247751402549e-9,5.380270114021257e-13,1.0,10.0,0.0,0.0,-11664.403328546749,-1.0466087752411251e-6,1.0005071396781049e-7,3.7051444516495536e6,-6.9783674053420745e-6,-5.179754717372185e-8,-5.0569353990165126e-5,-1.181347381570055e-7,-2.514834796013249e-7,-0.060474691913149706,-1.0340036635257898e-5,5.498384613677982e-6,-3.5289891406854627e-6,2.8275693663437004e-6,-2.7947468261532917e-6,-1.0466785072661773e-5,6.573453175567629e-6,-4.345047660162783e-6,3.5187449986190128e-6,-3.5003367961368897e-6,8.006482993133804e-6,-5.559627245216874e-6,4.543028606729165e-6,-4.5288436795101505e-6,-7.2868096923036125e-6,6.031088598109425e-6,-6.01590462776066e-6,8.181933532810143e-6,-8.169223305831236e-6,-1.1300118262075161e-5
0.011532471046339443,-6.768878964440737,22029.488450399567,1238.0970097096967,8.561129527308657,0.04125790839898525,-946807.3536500016,74.33987691816368,9.65080366356072,119.94504487797342,4.8551766205048725,10.250678375447036,19.47071095960925,886.8198326496293,6.944109069993514e9,142.11158861598304,32.951826699176586,0.8816438184397012,-0.17664933100205477,0.1677818923803089,8008.029136011788,38.003025595820965,0.09077392533844783,-0.29877314378162173,0.21342933419463042,73.26136852157859,-2.449429009550332,-0.38163262397590136,0.282268889384555,-7.974863440720247,-0.4091580706567188,0.3814755690942559,-0.21915779158341855,0.49933005369654604,0.5774031099047818,0.2854576109483006,0.0027230622083107424,1.0963846411899498,3.113274768098431e6,766175.2657256653,-4832.98414841569,-1.1853306643386676,5.4296159121051913e-8,-2.114950454701188e-6,-3.1518782953073984e-6,-1.7438805227514194e-14,0.006671769012765729,1.2188877748556744e-8,5.53701065308809,0.0002647452308505499,6.148659230455987e-9,0.0003364286481865551,0.0004332597262808864,0.08235668641975316,0.008263495178392045,0.006559819746127246,142.11158861598304,1425.3025751175874,8008.029136011788,917.9560147666715,2.5250424309868844e-9,7.201443580712539e-13,1.0,10.0,0.0,0.0,-11117.207466065891,-1.134486777121202e-6,1.0914574768136299e-7,3.4467600299470215e6,-7.4002689271571955e-6,-5.856344135141987e-8,-5.361982317997181e-5,-1.3351226128799896e-7,-2.84215404534976e-7,-0.06050845798628478,-1.1214743008751033e-5,6.21181328155769e-6,-4.152459333132842e-6,3.4651222019909477e-6,-3.5669064594059773e-6,-1.1351321810705942e-5,7.426392889829306e-6,-5.112771565341831e-6,4.312231149803828e-6,-4.467553013459307e-6,9.045229918763348e-6,-6.542086604233029e-6,5.567663902421073e-6,-5.780464347444404e-6,-8.574642734503301e-6,7.3916046214096245e-6,-7.678828148624465e-6,1.0028017843250355e-5,-1.042786145228184e-5,-1.4425098702154326e-5
0.011767852618939385,-6.748674130935778,20942.07255884145,1208.751316338373,8.561129513344197,0.04209999841611475,-879598.0089869057,74.33987676422993,9.650803022262924,119.9450358079594,4.855176513639516,10.250678041295926,18.699592126186076,834.66238939608,6.404970632779334e9,136.48338323042475,32.951823905710654,0.9180001661092526,-0.1915186734696062,0.18940606423354986,7690.877967604513,38.00302154442296,0.09451706115084552,-0.3239222081674419,0.240936664914054,73.26135898231904,-2.5504364166143962,-0.4137563288658141,0.31864843814213256,-8.303723399602086,-0.4435986707250883,0.4306411266357702,-0.2376050999282101,0.5636849804599134,0.651820219062809,0.2854576109483007,0.0027891718766249575,1.0963846399223776,3.1132749066352313e6,766175.3165383016,-4606.532234927774,-1.1890921245134982,6.025096959809269e-8,-2.2921828917114786e-6,-3.4164215759438505e-6,-1.99365084089932e-14,0.00670250920562038,1.3487491315271147e-8,5.551670199657445,0.00027849145416162537,6.734632434365896e-9,0.000353896804894196,0.00045575560354232854,0.08572820215271791,0.00860401436328869,0.0068302961116913094,136.48338323042475,1368.854716931819,7690.877967604513,881.6012083936153,2.96538619335692e-9,9.475925263299047e-13,1.0,10.0,0.0,0.0,-10600.766861081811,-1.2288911620148234e-6,1.1889316257147128e-7,3.2087410476837587e6,-7.841293747654048e-6,-6.610222132678846e-8,-5.6807676028533724e-5,-1.5063699217458183e-7,-3.206658794658792e-7,-0.06054041639316854,-1.2149648730928994e-5,7.005911880348417e-6,-4.875038913072226e-6,4.234435356967064e-6,-4.536976074522906e-6,-1.229661795692834e-5,8.375780670361602e-6,-6.002553654098946e-6,5.269727752934839e-6,-5.68270887444413e-6,1.0201411667686948e-5,-7.680773465946796e-6,6.804133439890618e-6,-7.352996531167854e-6,-1.0067297576972006e-5,9.03346658036501e-6,-9.768226077806356e-6,1.2255961305385768e-5,-1.3265910009736564e-5,-1.8351961569812704e-5
0.011767852618939385,-6.748674130935778,20942.07255884145,1208.751316338373,8.561129513344197,0.04209999841611475,-879598.0089869057,74.33987676422993,9.650803022262924,119.9450358079594,4.855176513639516,10.250678041295926,18.699592126186076,834.66238939608,6.404970632779334e9,136.48338323042475,32.951823905710654,0.9180001661092526,-0.1915186734696062,0.18940606423354986,7690.877967604513,38.00302154442296,0.09451706115084552,-0.3239222081674419,0.240936664914054,73.26135898231904,-2.5504364166143962,-0.4137563288658141,0.31864843814213256,-8.303723399602086,-0.4435986707250883,0.4306411266357702,-0.2376050999282101,0.5636849804599134,0.651820219062809,0.2854576109483007,0.0027891718766249575,1.0963846399223776,3.1132749066352313e6,766175.3165383016,-4606.532234927774,-1.1890921245134982,6.025096959809269e-8,-2.2921828917114786e-6,-3.4164215759438505e-6,-1.99365084089932e-14,0.00670250920562038,1.3487491315271147e-8,5.551670199657445,0.00027849145416162537,6.734632434365896e-9,0.000353896804894196,0.00045575560354232854,0.08572820215271791,0.00860401436328869,0.0068302961116913094,136.48338323042475,1368.854716931819,7690.877967604513,881.6012083936153,2.96538619335692e-9,9.475925263299047e-13,1.0,10.0,0.0,0.0,-10600.766861081811,-1.2288911620148234e-6,1.1889316257147128e-7,3.2087410476837587e6,-7.841293747654048e-6,-6.610222132678846e-8,-5.6807676028533724e-5,-1.5063699217458183e-7,-3.206658794658792e-7,-0.06054041639316854,-1.2149648730928994e-5,7.005911880348417e-6,-4.875038913072226e-6,4.234435356967064e-6,-4.536976074522906e-6,-1.229661795692834e-5,8.375780670361602e-6,-6.002553654098946e-6,5.269727752934839e-6,-5.68270887444413e-6,1.0201411667686948e-5,-7.680773465946796e-6,6.804133439890618e-6,-7.352996531167854e-6,-1.0067297576972006e-5,9.03346658036501e-6,-9.768226077806356e-6,1.2255961305385768e-5,-1.3265910009736564e-5,-1.8351961569812704e-5
0.012004891979262319,-6.728731358619273,19920.812464578226,1180.3822346564175,8.56112949867425,0.04294801946597002,-817820.3359090919,74.33987660329883,9.650802336466933,119.94502613613358,4.8551763993319526,10.250677684025193,17.968427958149892,786.1903811269352,5.913886686415013e9,131.14679655968047,32.951820925027235,0.9553548666530711,-0.2074220775977433,0.21348126716533777,7390.159600094181,38.003017219362945,0.09836296580787608,-0.350820225699256,0.27156186334454624,73.26134878962294,-2.654217563953853,-0.4481140257146827,0.3591514913629898,-8.641614030891047,-0.4804343785489282,0.48537944026622043,-0.2573352600889838,0.6353343237809924,0.7346722412115692,0.2854576109483008,0.002856206301975539,1.0963846385348301,3.1132750547545734e6,766175.3708723441,-4392.785646509567,-1.1926525627943247,6.678312746437869e-8,-2.4816412346430356e-6,-3.699265902458441e-6,-2.2749105305908393e-14,0.006731617091826943,1.4905765234355884e-8,5.565531146101308,0.0002927678755086198,7.367965285871051e-9,0.00037203870998462024,0.0004791191525066994,0.08919027876508163,0.008953863900572156,0.007108197047298596,131.14679655968047,1315.3316373220966,7390.159600094181,847.1300843376594,3.475144626393254e-9,1.2297221806426889e-12,1.0,10.0,0.0,0.0,-10112.910599660088,-1.3303194557616617e-6,1.2933093194256704e-7,2.9892279634587895e6,-8.302398809602895e-6,-7.449395628255499e-8,-6.013970869797748e-5,-1.696884855430406e-7,-3.6121699283955846e-7,-0.06057069202286796,-1.3148432975723434e-5,7.888912132079668e-6,-5.711181849852175e-6,5.160788670502429e-6,-5.752453328166147e-6,-1.3306374337886072e-5,9.431458736602556e-6,-7.0321982428696356e-6,6.422708234996059e-6,-7.2053195716473596e-6,1.1487008407084989e-5,-8.998482163355218e-6,8.293099500977861e-6,-9.32349155369728e-6,-1.179466561990957e-5,1.1010697554700052e-5,-1.2386527467314517e-5,1.4939112350403793e-5,-1.68225773457856e-5,-2.3273434760294445e-5
0.012243692913241885,-6.709034650095538,18960.516840689957,1152.9380781043126,8.561129483267734,0.04380234286202608,-760960.7319792991,74.3398764350649,9.65080160336372,119.94501582557676,4.855176277108666,10.250677302180295,17.274351855406096,741.0801820061641,5.4658324117962265e9,126.08090601728438,32.95181774598641,0.9937403920537952,-0.2244250599433871,0.24026164597883548,7104.6950393031775,38.00301260413042,0.10231497941003491,-0.3795780087125345,0.30562821774896004,73.26133790311071,-2.760862677262301,-0.48484725825184005,0.4042056105705973,-8.988829080162585,-0.519816944342598,0.5462683425694669,-0.278429545345086,0.7150344320745551,0.8268337769758344,0.2854576109483009,0.0029241944917892866,1.0963846370166452,3.1132752130582426e6,766175.4289496327,-4190.843375634289,-1.1960256097645705,7.394500189661599e-8,-2.684089832194405e-6,-4.001560830012384e-6,-2.591273693296058e-14,0.006759201607407657,1.645378502048967e-8,5.578648852125483,0.00030759494293344705,8.052147847230227e-9,0.00039088034707991735,0.0005033838360154506,0.0927457610314658,0.009313346260523927,0.007393763924233718,126.08090601728438,1264.5234940560522,7104.6950393031775,814.4074952724596,4.064421995035606e-9,1.5775902025230282e-12,1.0,10.0,0.0,0.0,-9651.646468484452,-1.4393134037383226e-6,1.404991135686268e-7,2.7865534771036752e6,-8.784617773742809e-6,-8.382685630875925e-8,-6.362325890127228e-5,-1.9086435874952416e-7,-4.0628926500186654e-7,-0.06059939981466905,-1.4215025899012432e-5,8.869866272371127e-6,-6.677351171186186e-6,6.274066971240329e-6,-7.271670916772963e-6,-1.4384543210262556e-5,1.0604250410268634e-5,-8.221985032396028e-6,7.808380621996308e-6,-9.108479724648826e-6,1.2915194027122308e-5,-1.0521177240702151e-5,1.0082635870541874e-5,-1.1786586968247746e-5,-1.3790796773177425e-5,1.3387171494901177e-5,-1.565954879689046e-5,1.816419996227947e-5,-2.126887041524533e-5,-2.9426289228597966e-5
0.012243692913241885,-6.709034650095538,18960.516840689957,1152.9380781043126,8.561129483267734,0.04380234286202608,-760960.7319792991,74.3398764350649,9.65080160336372,119.94501582557676,4.855176277108666,10.250677302180295,17.274351855406096,741.0801820061641,5.4658324117962265e9,126.08090601728438,32.95181774598641,0.9937403920537952,-0.2244250599433871,0.24026164597883548,7104.6950393031775,38.00301260413042,0.10231497941003491,-0.3795780087125345,0.30562821774896004,73.26133790311071,-2.760862677262301,-0.48484725825184005,0.4042056105705973,-8.988829080162585,-0.519816944342598,0.5462683425694669,-0.278429545345086,0.7150344320745551,0.8268337769758344,0.2854576109483009,0.0029241944917892866,1.0963846370166452,3.1132752130582426e6,766175.4289496327,-4190.843375634289,-1.1960256097645705,7.394500189661599e-8,-2.684089832194405e-6,-4.001560830012384e-6,-2.591273693296058e-14,0.006759201607407657,1.645378502048967e-8,5.578648852125483,0.00030759494293344705,8.052147847230227e-9,0.00039088034707991735,0.0005033838360154506,0.0927457610314658,0.009313346260523927,0.007393763924233718,126.08090601728438,1264.5234940560522,7104.6950393031775,814.4074952724596,4.064421995035606e-9,1.5775902025230282e-12,1.0,10.0,0.0,0.0,-9651.646468484452,-1.4393134037383226e-6,1.404991135686268e-7,2.7865534771036752e6,-8.784617773742809e-6,-8.382685630875925e-8,-6.362325890127228e-5,-1.9086435874952416e-7,-4.0628926500186654e-7,-0.06059939981466905,-1.4215025899012432e-5,8.869866272371127e-6,-6.677351171186186e-6,6.274066971240329e-6,-7.271670916772963e-6,-1.4384543210262556e-5,1.0604250410268634e-5,-8.221985032396028e-6,7.808380621996308e-6,-9.108479724648826e-6,1.2915194027122308e-5,-1.0521177240702151e-5,1.0082635870541874e-5,-1.1786586968247746e-5,-1.3790796773177425e-5,1.3387171494901177e-5,-1.565954879689046e-5,1.816419996227947e-5,-2.126887041524533e-5,-2.9426289228597966e-5
0.01248436254044475,-6.689568725878855,18056.489215116148,1126.3704235316898,8.56112946709162,0.044663351844979736,-708561.4573073995,74.33987625920074,9.650800819947143,119.94500483678283,4.855176146462552,10.25067689420487,16.614753340121112,699.0421406456946,5.056389697120852e9,121.26665838732079,32.95181435672038,1.0331911985417066,-0.24259775365397585,0.2700273284321292,6833.410630647961,38.00300768111693,0.10637664590670404,-0.41031417811088156,0.3434920683349722,73.26132627963815,-2.8704674964923176,-0.5241075442716745,0.45428206978309765,-9.345680244816903,-0.5619088113299171,0.6139447418183116,-0.30097495483246195,0.8036189800811174,0.9292688420411714,0.2854576109483011,0.0029931673514622726,1.096384635356181,3.1132753821900003e6,766175.4910075368,-3999.880320232231,-1.1992238022790063,8.17938349808401e-8,-2.9003460700570947e-6,-4.3245361121652514e-6,-2.9467571376644146e-14,0.00678536310970477,1.8142504586507013e-8,5.591074100226545,0.0003229943321035181,8.79094163390965e-9,0.00041044925970880206,0.0005285851258594396,0.09639766581269205,0.009682782379503258,0.0076872528627341934,121.26665838732079,1216.2391936800623,6833.410630647961,783.3103688838124,4.744732365817313e-9,2.00425054443784e-12,1.0,10.0,0.0,0.0,-9215.146448024425,-1.5564629884512261e-6,1.5243992185539609e-7,2.5992214034809917e6,-9.289065839026195e-6,-9.419811933353245e-8,-6.726623928683433e-5,-2.143821461623431e-7,-4.563455933258395e-7,-0.060626645527034756,-1.5353625267287484e-5,9.95873033571683e-6,-7.79229475220931e-6,7.609576166877991e-6,-9.166186595769921e-6,-1.5535344802295507e-5,1.1906059708194066e-5,-9.595009018795092e-6,9.470704115760943e-6,-1.1481859554141999e-5,1.4500457252137809e-5,-1.2278428953475015e-5,1.2229542254118705e-5,-1.4858388292448124e-5,-1.6094470931210886e-5,1.623836114536186e-5,-1.974165856716647e-5,2.2033709155432033e-5,-2.6814620335237694e-5,-3.7101074987914474e-5
0.012727010679553293,-6.670319030137727,17204.47595986328,1100.6339640476276,8.561129450110826,0.04553143931280292,-660213.9732324833,74.33987607535599,9.650799983000237,119.94499312748222,4.855176006850537,10.250676458433695,15.987253094711505,659.816595783218,4.68166561416802e9,116.6866876330958,32.951810744588606,1.0737436980267179,-0.262015231843527,0.30308714229889344,6575.327792602428,38.003002431546264,0.11055171009258744,-0.4431557103708993,0.38554626352424787,73.26131387311156,-2.9831331967033416,-0.5660570743295751,0.5099004265647651,-9.712496916173237,-0.6068838647567367,0.6891107995644842,-0.32506461444183093,0.9020070548947835,1.0430402171074238,0.28545761094830124,0.003063157496040017,1.0963846335407224,3.1132755628384757e6,766175.5573000321,-3819.1406635459575,-1.2022586714846772,9.039221085539544e-8,-3.131283996092415e-6,-4.669507230193235e-6,-3.345825841342864e-14,0.00681019403894265,1.9983823555631384e-8,5.602853483484332,0.0003389889741482138,9.588401324232832e-9,0.0004307745866668538,0.0005547605483246946,0.10014917836947512,0.010062511382029666,0.00798893451841304,116.6866876330958,1170.3045642386398,6575.327792602428,753.7265310230645,5.529194438879511e-9,2.5250931461252375e-12,1.0,10.0,0.0,0.0,-8801.732910052291,-1.6824108445007563e-6,1.6519779465673383e-7,2.4258877616060236e6,-9.816945146633933e-6,-1.0571486708823481e-7,-7.10771748914947e-5,-2.4048134507621915e-7,-5.118956047692628e-7,-0.06065252647790201,-1.6568714187390428e-5,1.1166455912878428e-5,-9.077359013651698e-6,9.209002468653226e-6,-1.1523690581968185e-5,-1.6763284938087334e-5,1.3349981067091054e-5,-1.1177567146083565e-5,1.146158403224515e-5,-1.4435349860293073e-5,1.625873506363898e-5,-1.4303908684395509e-5,1.4800889435230518e-5,-1.8681191693400444e-5,-1.874984810659294e-5,1.965339299384772e-5,-2.4822061377757756e-5,2.6668673973634148e-5,-3.3717031748381657e-5,-4.665397007972364e-5
0.012971749273090132,-6.651271730330341,16400.61993833,1075.6863546881987,8.561129432288125,0.04640700576273798,-615553.1108131134,74.33987588315611,9.650799089080772,119.9449806524562,4.855175857691077,10.250675993085249,15.389680479308618,623.1703901444347,4.338222698836148e9,112.32515080286669,32.95180689613158,1.1154362301648737,-0.28275784816551325,0.3397816090891547,6329.553769935999,38.00299683540196,0.11484411466095983,-0.4782385136447881,0.4322239681501323,73.26130063429429,-3.098966310702883,-0.6108694476036509,0.5716335585169805,-10.089625927376392,-0.654928220736504,0.7725407372508415,-0.3507981990003637,1.0112120653272079,1.1693197498315082,0.2854576109483014,0.003134199074549798,1.0963846315563799,3.113275755740208e6,766175.6280988328,-3647.931756081647,-1.2051408254228364,9.980856798697994e-8,-3.377838125242005e-6,-5.037881203588849e-6,-3.793443471847813e-14,0.006833779544778228,2.1990670911309753e-8,5.614029765719451,0.0003556030832936988,1.044889796079828e-8,0.00045188709711899193,0.000581949729407151,0.10400364868538427,0.010452890308280777,0.008299093873356056,112.32515080286669,1126.5607094975533,6329.553769935999,725.5536457566495,6.43275311097416e-9,3.158238531311236e-12,1.0,10.0,0.0,0.0,-8409.865768476235,-1.8178570705400861e-6,1.7881944914589957e-7,2.2653439649471045e6,-1.0369550647975285e-5,-1.1849517580019842e-7,-7.506524378108079e-5,-2.6942566450734853e-7,-5.735004399903411e-7,-0.06067713223944042,-1.786507963205331e-5,1.2505090847384011e-5,-1.0556845301826345e-5,1.1121539196608218e-5,-1.4451540408363686e-5,-1.807317343308314e-5,1.4950419758974423e-5,-1.2999597588657305e-5,1.3842275577680471e-5,-1.8103493885614805e-5,1.82075591115329e-5,-1.663595182988026e-5,1.787583462537217e-5,-2.342922669582437e-5,-2.1807207147233574e-5,2.3737461785798148e-5,-3.1132440031249915e-5,3.221195951531766e-5,-4.229108089990494e-5,-5.852119341517262e-5
0.012971749273090132,-6.651271730330341,16400.61993833,1075.6863546881987,8.561129432288125,0.04640700576273798,-615553.1108131134,74.33987588315611,9.650799089080772,119.9449806524562,4.855175857691077,10.250675993085249,15.389680479308618,623.1703901444347,4.338222698836148e9,112.32515080286669,32.95180689613158,1.1154362301648737,-0.28275784816551325,0.3397816090891547,6329.553769935999,38.00299683540196,0.11484411466095983,-0.4782385136447881,0.4322239681501323,73.26130063429429,-3.098966310702883,-0.6108694476036509,0.5716335585169805,-10.089625927376392,-0.654928220736504,0.7725407372508415,-0.3507981990003637,1.0112120653272079,1.1693197498315082,0.2854576109483014,0.003134199074549798,1.0963846315563799,3.113275755740208e6,766175.6280988328,-3647.931756081647,-1.2051408254228364,9.980856798697994e-8,-3.377838125242005e-6,-5.037881203588849e-6,-3.793443471847813e-14,0.006833779544778228,2.1990670911309753e-8,5.614029765719451,0.0003556030832936988,1.044889796079828e-8,0.00045188709711899193,0.000581949729407151,0.10400364868538427,0.010452890308280777,0.008299093873356056,112.32515080286669,1126.5607094975533,6329.553769935999,725.5536457566495,6.43275311097416e-9,3.158238531311236e-12,1.0,10.0,0.0,0.0,-8409.865768476235,-1.8178570705400861e-6,1.7881944914589957e-7,2.2653439649471045e6,-1.0369550647975285e-5,-1.1849517580019842e-7,-7.506524378108079e-5,-2.6942566450734853e-7,-5.735004399903411e-7,-0.06067713223944042,-1.786507963205331e-5,1.2505090847384011e-5,-1.0556845301826345e-5,1.1121539196608218e-5,-1.4451540408363686e-5,-1.807317343308314e-5,1.4950419758974423e-5,-1.2999597588657305e-5,1.3842275577680471e-5,-1.8103493885614805e-5,1.82075591115329e-5,-1.663595182988026e-5,1.787583462537217e-5,-2.342922669582437e-5,-2.1807207147233574e-5,2.3737461785798148e-5,-3.1132440031249915e-5,3.221195951531766e-5,-4.229108089990494e-5,-5.852119341517262e-5
0.013218691933583241,-6.632413706767413,15641.419005865622,1051.4880481754687,8.561129413584023,0.04729045766775472,-574251.9551880062,74.33987568220097,9.650798134505795,119.9449673633377,4.855175698361459,10.250675496253772,14.820053142327104,588.8938089900632,4.0230191520034294e9,108.16757921259911,32.95180279702179,1.1583090470972377,-0.30491160183282956,0.3804862527642077,6095.273247816822,38.0029908713503,0.11925799855192169,-0.5157080452255074,0.4840028723471474,73.26128651060024,-3.2180786869297147,-0.6587304605882096,0.640113229700205,-10.477431416014053,-0.7062410717223817,0.865088359003384,-0.3782823847227522,1.1323515886882423,1.309399740660057,0.28545761094830163,0.0032063276260918478,1.0963846293879773,3.1132759616828994e6,766175.7036946038,-3485.6184417123104,-1.2078800268111514,1.1011776129123382e-7,-3.6410075078699128e-6,-5.431162808048724e-6,-4.2951286492438025e-14,0.00685619808122593,2.417709609119902e-8,5.624642217269887,0.0003728621892438303,1.1377144004534943e-8,0.00047381923173141905,0.0006101944477933021,0.10796458890949315,0.010854293959762581,0.008618030121494855,108.16757921259911,1084.862516387291,6095.273247816822,698.6982540960547,7.472431649273694e-9,3.924997178442305e-12,1.0,10.0,0.0,0.0,-8038.130479016007,-1.9635645160130856e-6,1.93353928481636e-7,2.1165018614664343e6,-1.094827664744991e-5,-1.3266921472101378e-7,-7.9240322383886e-5,-3.015055048092302e-7,-6.417780284591972e-7,-0.06070054529241818,-1.9247832186469827e-5,1.3987890098162297e-5,-1.2258415092609308e-5,1.3405210697685534e-5,-1.8081057882566387e-5,-1.9470143687048064e-5,1.6723224464719316e-5,-1.5095179240746955e-5,1.668503328078372e-5,-2.265087499124611e-5,2.0366216896043956e-5,-1.931819787583731e-5,2.1547754671803438e-5,-2.931563801286563e-5,-2.5323785803442967e-5,2.8614668081194676e-5,-3.895624755710371e-5,3.883211938349964e-5,-5.292216007792156e-5,-7.32365333764699e-5
0.013467953615646846,-6.6137325330217935,14923.688877775265,1028.0021245411876,8.561129393956643,0.04818220630347972,-536017.3593840322,74.3398754720634,9.650797115334955,119.9449532083961,4.8551755281949,10.25067496590069,14.276558543786697,556.7978905645537,3.7333574842076907e9,104.2007435894184,32.95179843201148,1.2024043142371184,-0.3285685315727024,0.42561526236874964,5871.740752604301,38.00298451665795,0.12379769694185672,-0.5557199779675304,0.5414098506448218,73.26127144587198,-3.3405874919633463,-0.7098389583175073,0.716036252469385,-10.87629483199405,-0.7610355990011901,0.9676953790999189,-0.40763133748878194,1.2666582708159935,1.4647055464748655,0.28545761094830185,0.003279579970591849,1.0963846270189292,3.1132761815089206e6,766175.7843982677,-3331.617818734845,-1.2104852658344316,1.2140168035762061e-7,-3.9218601118569715e-6,-5.8509612776656895e-6,-4.85701767671156e-14,0.006877521967280905,2.655836848143548e-8,5.634726926516275,0.0003907931761002013,1.2378220509888864e-8,0.000496605152111351,0.0006395386985409621,0.11203567222552194,0.011267114894914446,0.008946056673511194,104.2007435894184,1045.0773024647597,5871.740752604301,673.0749029054977,8.667618855526523e-9,4.850404232645318e-12,1.0,10.0,0.0,0.0,-7685.226890709091,-2.120364607451656e-6,2.0885263879070145e-7,1.9783804417376178e6,-1.1554624138838548e-5,-1.483805057629172e-7,-8.361303635461253e-5,-3.370406961309164e-7,-7.174089141720251e-7,-0.06072284163875957,-2.0722427262348978e-5,1.5629437988343804e-5,-1.4213550939042317e-5,1.6128428058647602e-5,-2.2572751616288295e-5,-2.095967371951469e-5,1.868583346492693e-5,-1.7503099949786564e-5,2.0075049323279646e-5,-2.8278665243432517e-5,2.275592949192075e-5,-2.2400318614302312e-5,2.5926753111563172e-5,-3.660097253910361e-5,-2.936473653192973e-5,3.4431353426559214e-5,-4.864000363350464e-5,4.672793007407403e-5,-6.608145139728516e-5,-9.145266260065135e-5
0.01371965023299297,-6.59521646152233,14244.530406251764,1005.1941341732934,8.561129373361595,0.049082666378113385,-500586.0357667764,74.33987525228761,9.650796027353202,119.94493813231422,4.855175346477519,10.250674399845723,13.757537595386786,526.7120836098863,3.4668405420904956e9,100.41253466470077,32.95179378487982,1.2477660969298492,-0.35382712476612094,0.47562551570634753,5658.273923233556,38.00297774710807,0.12846773976589285,-0.5984408924095388,0.605026080330635,73.26125538015228,-3.4666151738287283,-0.7644077184167912,0.8001712567115108,-11.286614817740364,-0.8195399203607775,1.0814005703175116,-0.43896721987615395,1.415491800558496,1.6368094265435116,0.28545761094830213,0.003353994082093018,1.096384624431107,3.113276416118944e6,766175.8705423607,-3185.3945252366084,-1.2129648261323682,1.337499217059473e-7,-4.2215373519676214e-6,-6.29899724412144e-6,-5.485934099432953e-14,0.0068978178973419565,2.9151084469800413e-8,5.644317080843825,0.0004094243158704586,1.3457605922567475e-8,0.0005202807833676739,0.0006700287479022772,0.11622073034657183,0.01169176329147797,0.009283501056421263,100.41253466470077,1007.0836183265342,5658.273923233556,648.6053736049876,1.0040395239895043e-8,5.963841049708723e-12,1.0,10.0,0.0,0.0,-7349.959175071363,-2.289163661906435e-6,2.253693635862803e-7,1.8500941355047505e6,-1.2190208593715982e-5,-1.6578730640536583e-7,-8.819481448403886e-5,-3.7638349831696213e-7,-8.011426374637315e-7,-0.06074409135679528,-2.2294686885964283e-5,1.7445781875194146e-5,-1.6458079446786095e-5,1.937181508978341e-5,-2.8122659627210173e-5,-2.2547607740810916e-5,2.0857434490497035e-5,-2.0267501250862426e-5,2.411272874992139e-5,-3.52325789708253e-5,2.540004586068072e-5,-2.593884445887271e-5,3.114260321228463e-5,-4.56034881374539e-5,-3.400421112645854e-5,4.13600159341398e-5,-6.060701737612924e-5,5.613371504077674e-5,-8.2344604985058e-5,-0.00011396703735372756
0.01371965023299297,-6.59521646152233,14244.530406251764,1005.1941341732934,8.561129373361595,0.049082666378113385,-500586.0357667764,74.33987525228761,9.650796027353202,119.94493813231422,4.855175346477519,10.250674399845723,13.757537595386786,526.7120836098863,3.4668405420904956e9,100.41253466470077,32.95179378487982,1.2477660969298492,-0.35382712476612094,0.47562551570634753,5658.273923233556,38.00297774710807,0.12846773976589285,-0.5984408924095388,0.605026080330635,73.26125538015228,-3.4666151738287283,-0.7644077184167912,0.8001712567115108,-11.286614817740364,-0.8195399203607775,1.0814005703175116,-0.43896721987615395,1.415491800558496,1.6368094265435116,0.28545761094830213,0.003353994082093018,1.096384624431107,3.113276416118944e6,766175.8705423607,-3185.3945252366084,-1.2129648261323682,1.337499217059473e-7,-4.2215373519676214e-6,-6.29899724412144e-6,-5.485934099432953e-14,0.0068978178973419565,2.9151084469800413e-8,5.644317080843825,0.0004094243158704586,1.3457605922567475e-8,0.0005202807833676739,0.0006700287479022772,0.11622073034657183,0.01169176329147797,0.009283501056421263,100.41253466470077,1007.0836183265342,5658.273923233556,648.6053736049876,1.0040395239895043e-8,5.963841049708723e-12,1.0,10.0,0.0,0.0,-7349.959175071363,-2.289163661906435e-6,2.253693635862803e-7,1.8500941355047505e6,-1.2190208593715982e-5,-1.6578730640536583e-7,-8.819481448403886e-5,-3.7638349831696213e-7,-8.011426374637315e-7,-0.06074409135679528,-2.2294686885964283e-5,1.7445781875194146e-5,-1.6458079446786095e-5,1.937181508978341e-5,-2.8122659627210173e-5,-2.2547607740810916e-5,2.0857434490497035e-5,-2.0267501250862426e-5,2.411272874992139e-5,-3.52325789708253e-5,2.540004586068072e-5,-2.593884445887271e-5,3.114260321228463e-5,-4.56034881374539e-5,-3.400421112645854e-5,4.13600159341398e-5,-6.060701737612924e-5,5.613371504077674e-5,-8.2344604985058e-5,-0.00011396703735372756
0.013973898508647992,-6.576854393039615,13601.299958457059,983.0319281439504,8.561129351751836,0.04999225549665333,-467721.10773921164,74.33987502238735,9.650794866051589,119.94492207593999,4.855175152444978,10.250673795757029,13.261469584053835,498.48217060811453,3.221333481946224e9,96.79185313489806,32.95178883837432,1.2944403849468675,-0.3807927715343867,0.5310210566738723,5454.247310474428,38.0029705369072,0.133272854121217,-0.6440490449412629,0.6754927368949721,73.26123824943053,-3.59628953046652,-0.822664432283903,0.8933662222978459,-11.708807430742713,-0.8819981418680231,1.207349943733156,-0.4724207538577614,1.580352234330207,1.8274459494624697,0.28545761094830246,0.003429609029828783,1.096384621604692,3.113276666475971e6,766175.9624825353,-3046.456336038185,-1.2153263473121168,1.4726053402467287e-7,-4.5412591163724924e-6,-6.7771104376055815e-6,-6.189466547538943e-14,0.00691714742777394,3.1973285616194876e-8,5.653443230534928,0.0004287853178624317,1.4621207843206726e-8,0.0005448838768562843,0.00070171321414248,0.12052375443950639,0.012128667162957569,0.009630705094953285,96.79185313489806,970.7701439754294,5454.247310474428,625.2179713833424,1.1615905012441563e-8,7.299758591675281e-12,1.0,10.0,0.0,0.0,-7031.226363698622,-2.470949926831595e-6,2.429602707627728e-7,1.7308423609538919e6,-1.285676898718292e-5,-1.8506414775192642e-7,-9.299795129536065e-5,-4.199219317423762e-7,-8.938048207845156e-7,-0.06076435912764935,-2.397082387656376e-5,1.9454580354703328e-5,-1.9032767069384167e-5,2.3230354795905294e-5,-3.497005614102813e-5,-2.4240180088776277e-5,2.3259141956057212e-5,-2.343861291432838e-5,2.891636417402956e-5,-4.381253763427612e-5,2.8324258277565983e-5,-2.999810593247339e-5,3.7348208082285406e-5,-5.671168167029658e-5,-3.932659660031754e-5,4.9603914279220263e-5,-7.53740661976575e-5,6.732560549034029e-5,-0.00010241444349042846,-0.00014175338387312716
0.014230815633130306,-6.558635861955099,12991.583668410223,961.4855159829292,8.56112932907752,0.05091139293808832,-437209.12126938085,74.33987478184406,9.650793626607845,119.94490497603584,4.855174945279072,10.250673151141223,12.786959103828899,471.9684718957899,2.994931243820933e9,93.32851428072969,32.95178357415382,1.3424750799294811,-0.40957822502565583,0.5923579908373492,5259.087002194016,38.00296285859369,0.13821796283980117,-0.6927351464839762,0.753517221504619,73.26121998538923,-3.729743675325877,-0.884852699696819,0.9965567151661459,-12.143306031108754,-0.9486714240115877,1.3468078794511407,-0.508131791076547,1.762894565330778,2.038528839162197,0.2854576109483028,0.003506464862267317,1.0963846185180142,3.113276933609401e6,766176.0605990811,-2914.3502939243353,-1.217576879977929,1.6204082294650313e-7,-4.882328826638163e-6,-7.287267458229692e-6,-6.976054758630038e-14,0.006935567406056168,3.5044584623787356e-8,5.662133520607453,0.0004489073635625866,1.58753962020166e-8,0.0005704540544769607,0.0007346431246018528,0.12494889254670383,0.012578272226934938,0.009988024816949688,93.32851428072969,936.0347322025813,5259.087002194016,602.8469090954319,1.3422777897129638e-8,8.898517097487676e-12,1.0,10.0,0.0,0.0,-6728.014020372082,-2.6668011351112493e-6,2.6168388189787297e-7,1.6199003975975914e6,-1.3556177101110375e-5,-2.0640351499400458e-7,-9.803567138204247e-5,-4.680834072867254e-7,-9.963048907246738e-7,-0.06078370469840372,-2.5757465958564516e-5,2.1675264422299044e-5,-2.1983994866399592e-5,2.7815906479459505e-5,-4.340680356473576e-5,-2.604403904473726e-5,2.591418968973289e-5,-2.707358489696984e-5,3.4625272529245415e-5,-5.438439864316728e-5,3.155683656850137e-5,-3.46513000834898e-5,4.472365889399303e-5,-7.03994938987415e-5,-4.542791515911528e-5,5.940246814653076e-5,-9.35716408193297e-5,8.062888508893202e-5,-0.00012714852465681061,-0.0001759999269207777
0.014490519199718591,-6.5405510029937854,12413.173919575296,940.5269087711539,8.561129305285835,0.05184049942390248,-408857.39457703684,74.33987453010474,9.650792303864577,119.94488676499637,4.855174724103891,10.250672463332187,12.332723862942743,447.04424144486063,2.785930248094312e9,90.01315897413684,32.951777972724166,1.3919200312129465,-0.4403041178346889,0.660249942646827,5072.265608571455,38.0029546829345,0.1433081880234786,-0.7447032361436369,0.8398801029156026,73.26120051511894,-3.8671161374380203,-0.9512331447286844,1.1107750682788844,-12.590561606901517,-1.0198391778663776,1.5011695342916083,-0.5462499526252396,1.96494496417681,2.2721697534036585,0.2854576109483032,0.0035846025732305755,1.0963846151473766,3.1132772186195916e6,766176.1652986305,-2788.6590690638072,-1.2197229382600794,1.7820824562133572e-7,-5.246139119348083e-6,-7.83157049942816e-6,-7.855085963674888e-14,0.006953130382670911,3.8386304924883105e-8,5.670413910318927,0.000469823162283731,1.722704008058022e-8,0.0005970328793600051,0.000768872006744848,0.12950045139448907,0.01304104222599728,0.010355830718978458,90.01315897413684,902.7835160353495,5072.265608571455,581.4317324205565,1.5493610368086903e-8,1.0807362817368784e-11,1.0,10.0,0.0,0.0,-6439.386359190969,-2.8778929607495097e-6,2.8160103096317494e-7,1.5166112019022077e6,-1.4290448389655241e-5,-2.3001771971883067e-7,-0.00010332220472114482,-5.213387637699886e-7,-1.109644666783287e-6,-0.06080218332468969,-2.7661682867857758e-5,2.412921646481026e-5,-2.5364527440110288e-5,3.3260164301316804e-5,-5.378871084367658e-5,-2.796627361382411e-5,2.8848144988761508e-5,-3.1237435465624415e-5,4.140348219262389e-5,-6.739420145636851e-5,3.51288882461808e-5,-3.998170590257448e-5,5.348100561590251e-5,-8.724477955445791e-5,-5.241741988157346e-5,7.103760754630458e-5,-0.00011596854072294096,9.64266261426174e-5,-0.00015759263118027343,-0.00021815584562605953
0.014490519199718591,-6.5405510029937854,12413.173919575296,940.5269087711539,8.561129305285835,0.05184049942390248,-408857.39457703684,74.33987453010474,9.650792303864577,119.94488676499637,4.855174724103891,10.250672463332187,12.332723862942743,447.04424144486063,2.785930248094312e9,90.01315897413684,32.951777972724166,1.3919200312129465,-0.4403041178346889,0.660249942646827,5072.265608571455,38.0029546829345,0.1433081880234786,-0.7447032361436369,0.8398801029156026,73.26120051511894,-3.8671161374380203,-0.9512331447286844,1.1107750682788844,-12.590561606901517,-1.0198391778663776,1.5011695342916083,-0.5462499526252396,1.96494496417681,2.2721697534036585,0.2854576109483032,0.0035846025732305755,1.0963846151473766,3.1132772186195916e6,766176.1652986305,-2788.6590690638072,-1.2197229382600794,1.7820824562133572e-7,-5.246139119348083e-6,-7.83157049942816e-6,-7.855085963674888e-14,0.006953130382670911,3.8386304924883105e-8,5.670413910318927,0.000469823162283731,1.722704008058022e-8,0.0005970328793600051,0.000768872006744848,0.12950045139448907,0.01304104222599728,0.010355830718978458,90.01315897413684,902.7835160353495,5072.265608571455,581.4317324205565,1.5493610368086903e-8,1.0807362817368784e-11,1.0,10.0,0.0,0.0,-6439.386359190969,-2.8778929607495097e-6,2.8160103096317494e-7,1.5166112019022077e6,-1.4290448389655241e-5,-2.3001771971883067e-7,-0.00010332220472114482,-5.213387637699886e-7,-1.109644666783287e-6,-0.06080218332468969,-2.7661682867857758e-5,2.412921646481026e-5,-2.5364527440110288e-5,3.3260164301316804e-5,-5.378871084367658e-5,-2.796627361382411e-5,2.8848144988761508e-5,-3.1237435465624415e-5,4.140348219262389e-5,-6.739420145636851e-5,3.51288882461808e-5,-3.998170590257448e-5,5.348100561590251e-5,-8.724477955445791e-5,-5.241741988157346e-5,7.103760754630458e-5,-0.00011596854072294096,9.64266261426174e-5,-0.00015759263118027343,-0.00021815584562605953
0.014753127044980757,-6.522590526907124,11864.048725870376,920.1299813854029,8.56112928032082,0.05277999654764515,-382491.70985624596,74.33987426657959,9.650790892306576,119.94486737055458,4.855174487981826,10.250671729479421,11.897583983301061,423.5942700203073,2.592804048065213e9,86.83717557795946,32.951772013373244,1.4428270538211325,-0.47309950025737174,0.7353740560207551,4893.297861120961,38.002945978819994,0.14854885272247062,-0.8001715918320131,0.9354427505853251,73.2611797608241,-4.008550912030829,-1.0220845788785258,1.2371604767221587,-13.051042938384771,-1.095800311838298,1.671974484902605,-0.5869352957567434,2.188518636564484,2.530698931827593,0.28545761094830363,0.003664064040493514,1.096384611466861,3.1132775226826053e6,766176.2770159327,-2668.9977302367934,-1.2217705465478221,1.958913848037266e-7,-5.634177737693494e-6,-8.412266410271903e-6,-8.83700183652074e-14,0.006969884978235357,4.202163112186576e-8,5.678308367976724,0.0004915670005890562,1.868354682791356e-8,0.0006246639186409079,0.0008044559690219557,0.13418289646477735,0.013517459080801387,0.010734507899254406,86.83717557795946,870.9301254333548,4893.297861120961,560.9168153812616,1.7865512291372252e-8,1.3081561826977452e-11,1.0,10.0,0.0,0.0,-6164.479241126766,-3.10550820357988e-6,3.0277478374801203e-7,1.4203782286014934e6,-1.5061753576302979e-5,-2.561409571587912e-7,-0.00010887286694281908,-5.802066933273541e-7,-1.2349277752761267e-6,-0.060819846164417254,-2.9691014264163416e-5,2.683996603834033e-5,-2.9234385263602147e-5,3.9718128476172506e-5,-6.654931507955716e-5,-3.0014441053364106e-5,3.208914275212259e-5,-3.6004126874350045e-5,4.94440592773207e-5,-8.338545426035857e-5,3.907464301459508e-5,-4.6084063364588324e-5,6.3869855328147e-5,-0.00010795172184530872,-6.041940534889128e-5,8.484122442988411e-5,-0.0001435017258693814,0.00011516982633480705,-0.0001950214231896974,-0.0002699876730163721
0.015018757097057652,-6.504745697224001,11342.353388113566,900.2703434988863,8.561129254123182,0.053730306232244625,-357954.2872655004,74.3398739906396,9.650789386036749,119.94484671547033,4.855174235909308,10.250670946535704,11.480452413984528,401.5136561464243,2.4141822462660646e9,83.79262997652259,32.95176567410356,1.4952499466726368,-0.5081024116932582,0.8184776123316665,4721.7366698941,38.002936713154085,0.15394548261189228,-0.8593736969970308,1.0411557531571114,73.26115763951303,-4.154197511817321,-1.0977052358666115,1.376970131493728,-13.525236764390277,-1.1768745551945448,1.860921774617947,-0.6303590215330978,2.4358395182732466,2.8166879682473525,0.28545761094830413,0.0037448919668638487,1.096384607448117,3.113277847055227e6,766176.3962157347,-2555.010827485329,-1.2237252819654882,2.1523101457805258e-7,-6.048033762389183e-6,-9.03175629253323e-6,-9.933417410093351e-14,0.0069858762180400975,4.5975772188965944e-8,5.685839047343113,0.0005141747928293692,2.0252904058908232e-8,0.0006533928076460445,0.0008414537835509277,0.13900085199185766,0.014008023044164295,0.011124456192103014,83.79262997652259,840.3949855331521,4721.7366698941,541.2509083829442,2.058072830996379e-8,1.5785716032176344e-11,1.0,10.0,0.0,0.0,-5902.493828671953,-3.351046839401443e-6,3.252703184265423e-7,1.33065908162367e6,-1.5872431322404452e-5,-2.850315735356386e-7,-0.00011470414697596504,-6.452586071419613e-7,-1.373369999888831e-6,-0.06083674063574707,-3.185349909908585e-5,2.9833404689904377e-5,-3.366183499484684e-5,4.737217836791177e-5,-8.221660091312934e-5,-3.219659579888767e-5,3.566814239072879e-5,-4.145778661066545e-5,5.8974184454663235e-5,-0.00010302010710407845,4.343176491868312e-5,-5.3066139222510334e-5,7.618394242495956e-5,-0.0001333780298557138,-6.957526362273329e-5,0.00010120391898995434,-0.0001773125429301545,0.00013738930816797076,-0.00024098777855560244,-0.0003336477586446864
0.015287527319896497,-6.487008302187153,10846.383992915544,880.925212582159,8.561129226630083,0.05469185053058904,-335101.9968055917,74.33987370161377,9.65078777875006,119.94482471719238,4.8551739668121945,10.250670111243721,11.080326201868413,380.7067161989281,2.248832145965949e9,80.87220186211624,32.95175893156018,1.5492445289461356,-0.5454604997367974,0.9103853591144219,4557.169533203515,38.00292685073628,0.1595038095106163,-0.9225592880635182,1.1580682410277312,73.26113406266325,-4.304211068834288,-1.178414109517427,1.5315915489805867,-14.013648113183677,-1.2634038920603172,2.0698865762408154,-0.6767042414196113,2.7093620852247398,3.1329750282410407,0.2854576109483047,0.0038271298507769687,1.0963846030601296,3.1132781930803987e6,766176.5233948168,-2446.3697201886835,-1.225592313582538,2.363812732689017e-7,-6.489404348301528e-6,-9.692605884351487e-6,-1.115725369123784e-13,0.007001145841737302,5.027613993565495e-8,5.693026449736231,0.0005376841406805735,2.194372531001062e-8,0.0006832673255114872,0.0008799269835243098,0.14395910253101007,0.014513253024378966,0.011526090437669856,80.87220186211624,811.1046776361518,4557.169533203515,522.3867266627832,2.3687345098406878e-8,1.899529104454128e-11,1.0,10.0,0.0,0.0,-5652.690755238866,-3.6160371058839234e-6,3.491547687432342e-7,1.2469598665182642e6,-1.6725002356583156e-5,-3.1697457526080873e-7,-0.00012083380483614506,-7.171240081200407e-7,-1.5263107105192183e-6,-0.06085291074779678,-3.415770727618219e-5,3.3138022706647814e-5,-3.872451516576545e-5,5.6436853845038754e-5,-0.00010143328469274502,-3.45213206241211e-5,3.961921096429505e-5,-4.7694095675855735e-5,7.026111300072871e-5,-0.0001271039986887022,4.824169632523425e-5,-6.105050710833622e-5,9.076884267234618e-5,-0.00016456794089171405,-8.004582179269812e-5,0.00012058526994141759,-0.00021879068934221331,0.00016370969359164712,-0.0002973826808025063,-0.0004117573790931994
0.015559555606331332,-6.469370631935037,10374.572828947332,862.073300022966,8.561129197774914,0.05566505124310439,-313804.79116942966,74.33987339878612,9.65078606370613,119.94480128750305,4.855173679540902,10.25066922012202,10.696278755407873,361.08602809146447,2.0956428463706584e9,78.06912827033923,32.95175176095708,1.6048686665542047,-0.5853316716644266,1.012007580220866,4399.215355822369,38.00291635414013,0.16522977385109486,-0.9899954567281302,1.2873381520806264,73.26110893587266,-4.458752408911366,-1.2645523617023238,1.7025561478157487,-14.516800544128166,-1.355754070462404,2.3009385406097276,-0.7261667838143652,3.0117953700148092,3.482692617658285,0.2854576109483053,0.003910821942038897,1.0963845982689662,3.11327856219292e6,766176.6590841312,-2342.770190826953,-1.2273764375463994,2.595109436506646e-7,-6.960101779680046e-6,-1.039755645359433e-5,-1.252288495090378e-13,0.007015732581237263,5.495254199005997e-8,5.699889568942145,0.0005621343898501889,2.3765298809411632e-8,0.0007143374671999386,0.0009199399559811112,0.14906259350721723,0.01503368681485353,0.011939840678027924,78.06912827033923,782.9913728987376,4399.215355822369,504.28058556197084,2.7240094785627987e-8,2.2798387933382507e-11,1.0,10.0,0.0,0.0,-5414.384908910005,-3.902147594157069e-6,3.744970110570334e-7,1.1688302106282893e6,-1.7622184763804986e-5,-3.5228438988746116e-7,-0.00012728097734907972,-7.964963871021852e-7,-1.6952254056558051e-6,-0.06086839739701929,-3.6612772587704676e-5,3.6785168348942155e-5,-4.4510713142510315e-5,6.716446294643194e-5,-0.00012498140908544589,-3.699775900180965e-5,4.397983321134945e-5,-5.4821863534142835e-5,8.361916537989659e-5,-0.00015661771308065665,5.3550034531531965e-5,-7.01765671668361e-5,0.00010803102209561749,-0.0002027922436078435,-9.201399427606009e-5,0.00014352588351797298,-0.0002696275373771592,0.00019486580110291888,-0.0003665078681348165,-0.0005075075735995374
0.015559555606331332,-6.469370631935037,10374.572828947332,862.073300022966,8.561129197774914,0.05566505124310439,-313804.79116942966,74.33987339878612,9.65078606370613,119.94480128750305,4.855173679540902,10.25066922012202,10.696278755407873,361.08602809146447,2.0956428463706584e9,78.06912827033923,32.95175176095708,1.6048686665542047,-0.5853316716644266,1.012007580220866,4399.215355822369,38.00291635414013,0.16522977385109486,-0.9899954567281302,1.2873381520806264,73.26110893587266,-4.458752408911366,-1.2645523617023238,1.7025561478157487,-14.516800544128166,-1.355754070462404,2.3009385406097276,-0.7261667838143652,3.0117953700148092,3.482692617658285,0.2854576109483053,0.003910821942038897,1.0963845982689662,3.11327856219292e6,766176.6590841312,-2342.770190826953,-1.2273764375463994,2.595109436506646e-7,-6.960101779680046e-6,-1.039755645359433e-5,-1.252288495090378e-13,0.007015732581237263,5.495254199005997e-8,5.699889568942145,0.0005621343898501889,2.3765298809411632e-8,0.0007143374671999386,0.0009199399559811112,0.14906259350721723,0.01503368681485353,0.011939840678027924,78.06912827033923,782.9913728987376,4399.215355822369,504.28058556197084,2.7240094785627987e-8,2.2798387933382507e-11,1.0,10.0,0.0,0.0,-5414.384908910005,-3.902147594157069e-6,3.744970110570334e-7,1.1688302106282893e6,-1.7622184763804986e-5,-3.5228438988746116e-7,-0.00012728097734907972,-7.964963871021852e-7,-1.6952254056558051e-6,-0.06086839739701929,-3.6612772587704676e-5,3.6785168348942155e-5,-4.4510713142510315e-5,6.716446294643194e-5,-0.00012498140908544589,-3.699775900180965e-5,4.397983321134945e-5,-5.4821863534142835e-5,8.361916537989659e-5,-0.00015661771308065665,5.3550034531531965e-5,-7.01765671668361e-5,0.00010803102209561749,-0.0002027922436078435,-9.201399427606009e-5,0.00014352588351797298,-0.0002696275373771592,0.00019486580110291888,-0.0003665078681348165,-0.0005075075735995374
0.015834959731501147,-6.451825453291582,9925.475282826392,843.6947013565101,8.561129167487053,0.0566503297511941,-293944.32093105104,74.33987308139247,9.65078423369979,119.94477633213585,4.855173372865161,10.250668269449921,10.327452821322094,342.5715824571846,1.9536113607320454e9,75.37715231870749,32.95174413599944,1.6621823107722973,-0.6278847955049427,1.124349019749202,4247.521560389283,38.00290518358413,0.17112952836556217,-1.061967836189179,1.4302435834736897,73.26108215848608,-4.617988160038212,-1.3564848374863825,1.891554262091973,-15.035236499608018,-1.454316226231636,2.5563620863430647,-0.7789560617910826,3.3461295191925386,3.8692982884629514,0.28545761094830596,0.003996013216576461,1.096384593037497,3.1132789559255694e6,766176.8038510998,-2243.9302691330713,-1.2290821093207065,2.848048589353114e-7,-7.46206104055408e-6,-1.1149536498486713e-5,-1.4046302806538008e-13,0.0070296724162354374,6.00373922538973e-8,5.706446023704505,0.0005875666935239885,2.5727640274052992e-8,0.0007466555240777533,0.0009615600456054177,0.15431643276732052,0.015569881436588258,0.012366152443850344,75.37715231870749,755.9923182083298,4247.521560389283,486.8920694079148,3.13012687518585e-8,2.7297798247252154e-11,1.0,10.0,0.0,0.0,-5186.940663589603,-4.211200549419989e-6,4.0136739634052813e-7,1.0958588330850021e6,-1.856691090460951e-5,-3.9130791697249725e-7,-0.00013406629515242953,-8.841397220608687e-7,-1.8817395373036074e-6,-0.06088323863939381,-3.9228427915366645e-5,4.0809332988444864e-5,-5.112081546006614e-5,7.985166103841506e-5,-0.0001538121643263986,-3.963564965261253e-5,4.879125256419418e-5,-6.296481702091318e-5,9.941792953375761e-5,-0.00019275399683908186,5.94069459662125e-5,-8.060284026496466e-5,0.00012844845556211502,-0.0002495968161115419,-0.00010568779594452717,0.00017066153446417573,-0.0003318808120766876,0.00023172189242127455,-0.00045116396462799416,-0.0006247814882227732
0.01611385728520435,-6.434365987528896,9497.75818740847,825.7707961349865,8.561129135691598,0.05764810677532097,-275412.71541388414,74.33987274861688,9.650782281029894,119.9447497503704,4.855173045468444,10.250667255251537,9.97305421225399,325.09003378634696,1.821830521335383e9,72.79047742644156,32.951736028803616,1.721247533087823,-0.673300442798392,1.248518720306146,4101.76150767941,38.0028932967976,0.17720944134348368,-1.1387818579712896,1.5881953065154848,73.26105362320297,-4.782090850374813,-1.454601670438446,2.1004516928147567,-15.569517623113418,-1.559508603480935,2.8386787684524277,-0.8352959922094048,3.7156650714849686,4.296608490143797,0.2854576109483067,0.004082749345407292,1.096384587325091,3.1132793759155716e6,766176.9583020444,-2149.5882777198076,-1.2307134727455789,3.1246544006707317e-7,-7.99734779961415e-6,-1.1951674108486416e-5,-1.5745298611009237e-13,0.007042998804840378,6.556593904529917e-8,5.7127121768786475,0.0006140240757667284,2.7841549534407166e-8,0.0007802761644281425,0.0010048576584461967,0.15972589166139134,0.01612241344410639,0.012805487013002038,72.79047742644156,730.0493770327246,4101.76150767941,470.1837358015626,3.594175580469064e-8,3.2613385626847976e-11,1.0,10.0,0.0,0.0,-4969.767588216925,-4.545186416483323e-6,4.298374108840796e-7,1.0276696229490838e6,-1.9562345862117436e-5,-4.3442788888108475e-7,-0.0001412120101932526,-9.808956179841255e-7,-2.087643698608629e-6,-0.06089746993591218,-4.201504212527318e-5,4.524846361782192e-5,-5.866895311034586e-5,9.484716525503121e-5,-0.00018908203131021563,-4.244536269699625e-5,5.4098844904120256e-5,-7.226362986659807e-5,0.00011809187930864984,-0.00023696311202022757,6.586762009982976e-5,-9.250957102768207e-5,0.00015258308016316286,-0.00030686146577552347,-0.00012130376113632495,0.00020273975275787078,-0.0004080530078287351,0.00027529425116285596,-0.0005547573489807175,-0.0007683027561443789
0.016396365672710966,-6.416985885323462,9090.189313602292,808.2841509637351,8.56112910230907,0.058658802377999475,-258111.50190830606,74.3398723995878,9.650780197465707,119.94472143459525,4.855172695941952,10.25066617327856,9.63234608720785,308.5740331754414,1.6994783784254916e9,70.30372556883651,32.95172740981234,1.782128575120655,-0.7217716901848333,1.385740908606423,3961.6321442254184,38.00288064887777,0.1834761013954018,-1.2207641083519012,1.7627506138204605,73.26102321565634,-4.951239048299813,-1.5593200151542894,2.331308021358265,-16.120225214056966,-1.6717784113652099,3.150672028233113,-0.8954259873963804,4.124045352766028,4.768836024203192,0.2854576109483075,0.004171076685540816,1.096384581087282,3.113279823911567e6,766177.1230848077,-2059.5010458001907,-1.2322743867580925,3.427143853684691e-7,-8.56816700370939e-6,-1.2807310280290357e-5,-1.763966672558472e-13,0.007055742895976629,7.15765141873567e-8,5.718703244626745,0.0006415515033597783,3.0118671945320054e-8,0.0008152565246794517,0.0010499063794400354,0.16529640737859674,0.016691879371534744,0.01325832178153521,70.30372556883651,705.1086107341276,3961.6321442254184,454.1208459657127,4.124222296690384e-8,3.888484652549747e-11,1.0,10.0,0.0,0.0,-4762.316515672655,-4.906279855366758e-6,4.59979263966187e-7,963918.1413821031,-2.0611907889272594e-5,-4.820665865927667e-7,-0.0001487421370646244,-1.0876911803316572e-6,-2.3149103717677927e-6,-0.06091112437857675,-4.4983659620373174e-5,5.014430669678901e-5,-6.728487001935021e-5,0.00011256080306839498,-0.00023219658697155228,-4.54379383705735e-5,5.995252979901741e-5,-8.287822770624552e-5,0.000140151657216174,-0.00029100780867474075,7.299276881573855e-5,-0.00010610168448934283,0.00018109540526297467,-0.0003768712580708906,-0.00013913082745807632,0.00024063928556291702,-0.0005011864634847836,0.00032677767930113953,-0.0006814297474029917,-0.0009438154596167055
0.016682601976513157,-6.399679211712439,8701.628172945657,791.2184383288857,8.561129067255113,0.05968283546928138,-241950.65852799302,74.33987203337391,9.650777974212183,119.94469126985645,4.855172322778366,10.250665018992493,9.304643973361602,292.96164466061816,1.5858089779592974e9,67.91190094274069,32.95171824771134,1.8448918694538374,-0.7735049484671377,1.5373669370568195,3826.8519548561712,38.00286719214689,0.18993631917141035,-1.3082637313731584,1.9556285097434298,73.26099081398314,-5.125617421824657,-1.6710858392716268,2.5863966994755496,-16.68796041991127,-1.7916037445000375,3.4954143440979815,-0.9596019804299056,4.575292013468403,5.290631131235496,0.28545761094830846,0.00426104222810843,1.0963845742754048,3.1132803017807845e6,766177.298891454,-1973.4423403042888,-1.2337684488470424,3.757945049380398e-7,-9.176871701794345e-6,-1.372001262659771e-5,-1.9751429645199462e-13,0.00706793371585512,7.811080048460594e-8,5.724433392231804,0.0006701959463049314,3.2571563293947444e-8,0.000851656286224252,0.0010967830713814965,0.17103358247708725,0.01727889590492638,0.013725150418171694,67.91190094274069,681.1199141536944,3826.8519548561712,438.671130045822,4.729445429271478e-8,4.627490446392928e-11,1.0,10.0,0.0,0.0,-4564.076088711985,-5.296857104423974e-6,4.918653688841937e-7,904288.5441490791,-2.1719290278988875e-5,-5.34689912224851e-7,-0.00015668260398476926,-1.2055476165259266e-6,-2.5657122243497722e-6,-0.060924232888744656,-4.8146040530412674e-5,5.5542782742493236e-5,-7.711603810618212e-5,0.00013347411017081276,-0.0002848635502534443,-4.8625126254260345e-5,6.640721851765909e-5,-9.499039749455189e-5,0.0001661972901941399,-0.000357029899545664,8.084917035735176e-5,-0.00012161213355624316,0.00021476162779485747,-0.0004624029109679131,-0.00015947473335127695,0.0002853928998075198,-0.0006149785365720741,0.0003875765465097486,-0.0008362152496440804,-0.0011583022123565503
0.016682601976513157,-6.399679211712439,8701.628172945657,791.2184383288857,8.561129067255113,0.05968283546928138,-241950.65852799302,74.33987203337391,9.650777974212183,119.94469126985645,4.855172322778366,10.250665018992493,9.304643973361602,292.96164466061816,1.5858089779592974e9,67.91190094274069,32.95171824771134,1.8448918694538374,-0.7735049484671377,1.5373669370568195,3826.8519548561712,38.00286719214689,0.18993631917141035,-1.3082637313731584,1.9556285097434298,73.26099081398314,-5.125617421824657,-1.6710858392716268,2.5863966994755496,-16.68796041991127,-1.7916037445000375,3.4954143440979815,-0.9596019804299056,4.575292013468403,5.290631131235496,0.28545761094830846,0.00426104222810843,1.0963845742754048,3.1132803017807845e6,766177.298891454,-1973.4423403042888,-1.2337684488470424,3.757945049380398e-7,-9.176871701794345e-6,-1.372001262659771e-5,-1.9751429645199462e-13,0.00706793371585512,7.811080048460594e-8,5.724433392231804,0.0006701959463049314,3.2571563293947444e-8,0.000851656286224252,0.0010967830713814965,0.17103358247708725,0.01727889590492638,0.013725150418171694,67.91190094274069,681.1199141536944,3826.8519548561712,438.671130045822,4.729445429271478e-8,4.627490446392928e-11,1.0,10.0,0.0,0.0,-4564.076088711985,-5.296857104423974e-6,4.918653688841937e-7,904288.5441490791,-2.1719290278988875e-5,-5.34689912224851e-7,-0.00015668260398476926,-1.2055476165259266e-6,-2.5657122243497722e-6,-0.060924232888744656,-4.8146040530412674e-5,5.5542782742493236e-5,-7.711603810618212e-5,0.00013347411017081276,-0.0002848635502534443,-4.8625126254260345e-5,6.640721851765909e-5,-9.499039749455189e-5,0.0001661972901941399,-0.000357029899545664,8.084917035735176e-5,-0.00012161213355624316,0.00021476162779485747,-0.0004624029109679131,-0.00015947473335127695,0.0002853928998075198,-0.0006149785365720741,0.0003875765465097486,-0.0008362152496440804,-0.0011583022123565503
0.01697268305826887,-6.382440417556798,8331.01745158644,774.5583470914689,8.561129030440128,0.06072062417154636,-226847.76146081727,74.3398716489794,9.650775601871256,119.94465913335287,4.855171924364888,10.250663787544832,8.989311005828212,278.19581340842257,1.480144172205571e9,65.61035522278051,32.95170850933585,1.90960611295279,-0.8287208870356487,1.7048885782056167,3697.1590048743087,38.00285287599232,0.1965971344245242,-1.4016539932822953,2.1687266217451815,73.26095628834479,-5.305416944051016,-1.7903759216673145,2.868227415326462,-17.27334490365747,-1.9194957242863728,3.8762974583608445,-1.0280975681575766,5.073844591928277,5.867127231963854,0.2854576109483095,0.00435269362216251,1.096384566836192,3.1132808115170416e6,766177.4864612838,-1891.2013747816568,-1.235199017596691,4.1197175482206587e-7,-9.825972889330319e-6,-1.4693590666575048e-5,-2.2105090020428647e-13,0.007079598347616132,8.521412738741893e-8,5.72991582568396,0.0007000064639128477,3.5213761580321225e-8,0.0008895377847424609,0.001145568015757745,0.17694318908002257,0.01788410054496447,0.014206483409775794,65.61035522278051,658.0366671504123,3697.1590048743087,423.8045626861053,5.42028762801452e-8,5.49730136102997e-11,1.0,10.0,0.0,0.0,-4374.569464723601,-5.719515315933303e-6,5.255677438949665e-7,848490.7912668046,-2.288848624987208e-5,-5.92811919878409e-7,-0.0001650614247879277,-1.3355897825770782e-6,-2.8424424159265697e-6,-0.06093682440833256,-5.1514705591285074e-5,6.149440123341e-5,-8.833006338810156e-5,0.00015815276632441527,-0.0003491570660899102,-5.2019429090732216e-5,7.352331026430175e-5,-0.0001088067562238581,0.00019693369869529058,-0.00043763094625292925,8.951027175261225e-5,-0.00013930570777036662,0.00025449372016098624,-0.0005668295158529039,-0.00018268302210052594,0.0003382141491363108,-0.0007539212312350659,0.0004593412432583783,-0.0010252306958515819,-0.0014202486391473453
0.017266725433633837,-6.365264326189182,7977.375640481488,758.2895131405389,8.56112899176891,0.06177258537177722,-212727.2417375228,74.33987124533911,9.650773070402426,119.94462489392279,4.8551714989761035,10.250662473756917,8.685753895359786,264.223905105995,1.3818665133518007e9,63.39475813066134,32.951698159581404,1.9763422919848581,-0.8876553771124274,1.8899525721257198,3572.3092816273916,38.002837646710475,0.20346581805735733,-1.5013338789640864,2.40413970557071,73.2609195004464,-5.49083496523225,-1.9176998915013415,3.179570567408693,-17.877021076732103,-2.0560006838582567,4.297065452770435,-1.1012051769002462,5.624603806210064,6.503990977976823,0.2854576109483107,0.004446079128029953,1.0963845587113388,3.113281355248863e6,766177.6865838963,-1812.581529802965,-1.2365692319478458,4.5153743722418495e-7,-1.051814946124151e-5,-1.573211133639437e-5,-2.472790926521177e-13,0.007090762084678864,9.293578688537823e-8,5.735162870034043,0.0007310342710940424,3.805986228144799e-8,0.0009289660943585517,0.0011963450211789578,0.1830311685104397,0.018508151817962715,0.0147028482489642,63.39475813066134,635.8154394272696,3572.3092816273916,409.4931729248878,6.208628554789809e-8,6.519963907871618e-11,1.0,10.0,0.0,0.0,-4193.351490016848,-6.177093425948267e-6,5.61157267860568e-7,796258.2090117643,-2.412381532414385e-5,-6.569997684429299e-7,-0.00017390888093315267,-1.4790565810879782e-6,-3.147736715394435e-6,-0.06094892606306962,-5.510298090854181e-5,6.805471109102597e-5,-0.00010111740626325957,0.0001872611498764909,-0.00042759549984733433,-5.563414632860439e-5,8.136723097395391e-5,-0.00012456210758325387,0.0002331888497157929,-0.0005359699125085978,9.905684279406423e-5,-0.00015948334027429044,0.00030136294590960255,-0.0006942472973411803,-0.00020915070094551627,0.0004005287133703221,-0.0009234702396895814,0.0005440108681398814,-0.0012559062119355598,-0.0017399636893690481
0.01756484533585069,-6.34814610984019,7639.790184164755,742.3984445689005,8.561128951140232,0.0628391349491213,-199519.71534200496,74.33987082131294,9.650770369079313,119.94458841147684,4.855171044766118,10.250661072097705,8.393419088477057,250.99728614346745,1.2904129272680483e9,61.26106940892469,32.95168716130588,2.0451737501865783,-0.9505605313704862,2.0943767805664124,3452.075115220502,38.00282144733519,0.21054987847372691,-1.6077298515676381,2.6641801943417085,73.26088030300758,-5.682075403321334,-2.0536024756932494,3.523484441675103,-18.499652717517314,-2.2017025762947404,4.761851477298462,-1.1792373469347892,6.2329796273808356,7.207477829392662,0.28545761094831196,0.004541247630625406,1.0963845498370208,3.1132819352484215e6,766177.9001025658,-1737.3991424826102,-1.2378820295975876,4.948106313209169e-7,-1.1256259174696092e-5,-1.6839916076874127e-5,-2.7650218857989866e-13,0.007101448577473444,1.0132938103694822e-7,5.740186043888694,0.0007633328261758798,4.112560098864143e-8,0.0009700091391434755,0.0012492015670298232,0.18930363465796332,0.019151729883935268,0.01521478993873355,61.26106940892469,614.4157094433829,3452.075115220502,395.71086316192435,7.107981491266547e-8,7.72112137278432e-11,1.0,10.0,0.0,0.0,-4020.006018114004,-6.672695286561331e-6,5.987028187907667e-7,747345.2788578002,-2.5429953015918768e-5,-7.278792172738711e-7,-0.0001832577265001561,-1.637312467588742e-6,-3.4844979756638047e-6,-0.06096056331895211,-5.892504722007701e-5,7.528479801493467e-5,-0.00011569447193562047,0.00022157940208061025,-0.0005232356447367943,-5.948342202987582e-5,9.001202815290052e-5,-0.0001425232556723451,0.0002759350421541901,-0.0006558814316380816,0.00010957769795031436,-0.00018248700174873384,0.00035662743690358003,-0.0008496291536502625,-0.0002393266720408286,0.0004740111566427393,-0.0011302497320904476,0.0006438633042610536,-0.0015372645502227974,-0.0021299678374792678
0.01786715864849444,-6.331081274947165,7317.411485561454,726.8724597149899,8.561128908446387,0.06392068753433829,-187161.39389453753,74.33987037567995,9.650767486444588,119.94454953640938,4.855170559760354,10.250659576660745,8.111789435380302,238.47095545576326,1.2052691780074248e9,59.20551450087735,32.951675475233344,2.1161762282018235,-1.0177057846997244,2.3201679248321003,3336.2438080728148,38.00280421746586,0.21785706496090274,-1.7212976819493742,2.9514007622545293,73.26083853922023,-5.8793488569546355,-2.1986658355530357,3.9033450530825315,-19.14192533705092,-2.357225478182824,5.275218079808379,-1.262528067110774,6.90494406558864,7.984493079632054,0.2854576109483134,0.004638248612006575,1.0963845401433716,3.113282553940791e6,766178.1279177399,-1665.4824463579353,-1.2391401630841417,5.421408356245799e-7,-1.2043349959634217e-5,-1.8021638511631256e-5,-3.0905765338243846e-13,0.007111679961627712,1.1045319589908702e-7,5.744996124547092,0.0007969579079872716,4.442794102679036e-8,0.0010127377909682383,0.0013042289295506677,0.1957668746094468,0.019815536880821664,0.015742871288719536,59.20551450087735,593.7996204970335,3336.2438080728148,382.4332520653469,8.133716195412376e-8,9.130586540856886e-11,1.0,10.0,0.0,0.0,-3854.1435612570995,-7.209714799044958e-6,6.382702393777979e-7,701525.6867304379,-2.6811962823479363e-5,-8.061406545984653e-7,-0.00019314340888189541,-1.8118600266847486e-6,-3.855922883628647e-6,-0.06097176011906959,-6.299599014512307e-5,8.325182634578442e-5,-0.00013230710687747515,0.0002620233983192334,-0.0006397866907354344,-6.358229358313763e-5,9.953801898713723e-5,-0.00016299332018743592,0.00032631382059496167,-0.0008020188972133907,0.00012117048278595957,-0.00020870523851757944,0.0004217644762030076,-0.0010390104512278298,-0.0002737210106459364,0.0005606279652002849,-0.0013823002109145108,0.0007615738608682639,-0.0018802592378003569,-0.0026054631038620363
0.01786715864849444,-6.331081274947165,7317.411485561454,726.8724597149899,8.561128908446387,0.06392068753433829,-187161.39389453753,74.33987037567995,9.650767486444588,119.94454953640938,4.855170559760354,10.250659576660745,8.111789435380302,238.47095545576326,1.2052691780074248e9,59.20551450087735,32.951675475233344,2.1161762282018235,-1.0177057846997244,2.3201679248321003,3336.2438080728148,38.00280421746586,0.21785706496090274,-1.7212976819493742,2.9514007622545293,73.26083853922023,-5.8793488569546355,-2.1986658355530357,3.9033450530825315,-19.14192533705092,-2.357225478182824,5.275218079808379,-1.262528067110774,6.90494406558864,7.984493079632054,0.2854576109483134,0.004638248612006575,1.0963845401433716,3.113282553940791e6,766178.1279177399,-1665.4824463579353,-1.2391401630841417,5.421408356245799e-7,-1.2043349959634217e-5,-1.8021638511631256e-5,-3.0905765338243846e-13,0.007111679961627712,1.1045319589908702e-7,5.744996124547092,0.0007969579079872716,4.442794102679036e-8,0.0010127377909682383,0.0013042289295506677,0.1957668746094468,0.019815536880821664,0.015742871288719536,59.20551450087735,593.7996204970335,3336.2438080728148,382.4332520653469,8.133716195412376e-8,9.130586540856886e-11,1.0,10.0,0.0,0.0,-3854.1435612570995,-7.209714799044958e-6,6.382702393777979e-7,701525.6867304379,-2.6811962823479363e-5,-8.061406545984653e-7,-0.00019314340888189541,-1.8118600266847486e-6,-3.855922883628647e-6,-0.06097176011906959,-6.299599014512307e-5,8.325182634578442e-5,-0.00013230710687747515,0.0002620233983192334,-0.0006397866907354344,-6.358229358313763e-5,9.953801898713723e-5,-0.00016299332018743592,0.00032631382059496167,-0.0008020188972133907,0.00012117048278595957,-0.00020870523851757944,0.0004217644762030076,-0.0010390104512278298,-0.0002737210106459364,0.0005606279652002849,-0.0013823002109145108,0.0007615738608682639,-0.0018802592378003569,-0.0026054631038620363
0.01817378099315724,-6.31406563963057,7009.447349339135,711.6996219532925,8.56112886357269,0.06501765682354536,-175593.55332590666,74.33986990713167,9.650764410260583,119.9445081089525,4.855170041846549,10.250657981138934,7.840381034229651,226.60320920342124,1.1259649315543096e9,57.22456151778918,32.95166305984977,2.1894279405692805,-1.08937907852839,2.5695412623601834,3224.6163370120703,38.00278589308028,0.22539537479950517,-1.8425244535271497,3.268619354432733,73.26079404215588,-6.082872822003799,-2.3535121274420905,4.322879248772616,-19.804546881646083,-2.5232363330923895,5.84220194370075,-1.3514342368611123,7.647089725271604,8.84265954823568,0.285457610948315,0.00473713217400087,1.0963845295539039,3.1132832139140763e6,766178.370990872,-1596.6705743501188,-1.240346215040585,5.939108824218665e-7,-1.2882672296033534e-5,-1.9282223801529273e-5,-3.45320955025561e-13,0.007121476979635796,1.2037061205062013e-7,5.749603209524256,0.0008319677126924605,4.7985169337476104e-8,0.0010572259924418851,0.0013615223402302051,0.202427352489269,0.02050029761515872,0.016287673488459747,57.22456151778918,573.9317497193331,3224.6163370120703,369.6375257936133,9.303312350593887e-8,1.0783004360012385e-10,1.0,10.0,0.0,0.0,-3695.3990757439806,-7.791863708981174e-6,6.799211423513142e-7,658590.5547360904,-2.8275332021715774e-5,-8.925457793326833e-7,-0.00020360431580480865,-2.004353869785746e-6,-4.2655315210341155e-6,-0.060982539013850715,-6.733185506298625e-5,9.202963633120284e-5,-0.00015123456803785125,0.0003096681495953256,-0.0007817481572453291,-6.794674487322472e-5,0.00011003350472528232,-0.00018631663549695582,0.0003856651712273078,-0.0009800276588383776,0.00013394254067125046,-0.00023857946073547022,0.0004985083353035828,-0.0012697139435352072,-0.00031291322989938344,0.0006626879986622524,-0.0016893786128099981,0.0009002840284843996,-0.0022981840882945227,-0.0031849023877857396
0.01848482762088181,-6.297095323279179,6715.158184242415,696.8686892789652,8.561128816396952,0.06613045518984106,-164762.06780046233,74.3398694142652,9.650761127458688,119.94446395851399,4.855169488765475,10.250656278798688,7.578740554613797,215.3553487764296,1.0520694398039671e9,55.314901703572424,32.95164987130394,2.265009608059226,-1.1658880771996372,2.8449421371059125,3117.0062524533,38.002766406351675,0.2331730556800489,-1.9719306216566443,3.618946600390092,73.26074663416834,-6.292871784748077,-2.518806133044946,4.786200963727683,-20.488248033498806,-2.700447769362898,6.468362886017572,-1.446337166729434,8.466693936272154,9.790391717648236,0.2854576109483168,0.004837948998494765,1.0963845179848843,3.1132839179297527e6,766178.630348342,-1530.8127009683396,-1.241502611253471,6.505400942708203e-7,-1.3777691804449583e-5,-2.0626948401764012e-5,-3.857098247786008e-13,0.0071308590848624,1.3115054419588327e-7,5.754016769299321,0.0008684229319651431,5.1816997400859615e-8,0.0011035508561251406,0.001421181113653186,0.20929170904277075,0.02120675983412017,0.01684979634935327,55.314901703572424,554.7789121457438,3117.0062524533,357.30231180906037,1.0636646482490887e-7,1.2718616606476785e-10,1.0,10.0,0.0,0.0,-3543.430058252379,-8.42320168502077e-6,7.237114857505914e-7,618346.8870741903,-2.9826009990777633e-5,-9.8793491108439e-7,-0.00021468203954389247,-2.2166157779236403e-6,-4.7171995733273795e-6,-0.06099292127255535,-7.194970211529245e-5,0.00010169939258749389,-0.00017279400702861108,0.0003657751654297063,-0.0009545766302255152,-7.259375934857931e-5,0.00012159554630944225,-0.00021288428590429112,0.0004555616636990217,-0.00119675440935359,0.00014801185360932805,-0.00027261104806339297,0.0005888945282102919,-0.001550621733009213,-0.0003575616210884299,0.0007829015081556784,-0.002063321248211348,0.0010636819242340416,-0.0028071685645359116,-0.003890678306022573
0.01880041362084681,-6.2801667195702695,6433.852380411306,682.3690526896539,8.561128766788842,0.06725949442990996,-154616.98223403678,74.33986889557497,9.650757624082209,119.94441690292783,4.8551688981004775,10.25065446245075,7.3264425489937395,204.69140777109303,9.83187636776554e8,53.473429811680575,32.95163586329325,2.3430045677749836,-1.2475615402946154,3.1490700231258124,3013.2385726309226,38.002745685439436,0.24119861599922793,-2.110072337130314,4.005816399012715,73.26069612621623,-6.509577531563933,-2.695258226974801,5.297851670955618,-21.193783215858158,-2.889621279173271,7.1598385243048455,-1.5476442708788658,9.371790304067877,10.83697844455293,0.28545761094831873,0.004940750410779832,1.0963845053446375,3.1132846689343527e6,766178.907085884,-1467.767197434615,-1.2426116337097026,7.124877934889409e-7,-1.4732103484445738e-5,-2.2061442384398195e-5,-4.3068903455244933e-13,0.007139844545583308,1.4286792926707922e-7,5.75824569967971,0.0009063868709813911,5.594467363765766e-8,0.0011517928143289407,0.0014833088405017817,0.21636676809747338,0.021935695223976585,0.017429859126127958,53.473429811680575,536.30996390724,3013.2385726309226,345.40755212448926,1.215631881118883e-7,1.4984146915479926e-10,1.0,10.0,0.0,0.0,-3397.914663093599,-9.108169894105467e-6,7.696899593780269e-7,580616.1353409264,-3.1470451854449455e-5,-1.0932351398787506e-6,-0.00022642167806427439,-2.4506515380630818e-6,-5.215194140500347e-6,-0.06100292699544296,-7.686766864550568e-5,0.00011235030339883922,-0.0001973455688845222,0.00043182452796463515,-0.0011648875268990152,-7.75413803253513e-5,0.00013433082474365005,-0.00024314040012912138,0.0005378484755859612,-0.0014605005876242383,0.00016350808570325854,-0.00031136943091118784,0.0006953116986161247,-0.0018925044561676479,-0.0004084138773646494,0.0009244493467023892,-0.0025184831921873756,0.0012560966475299727,-0.0034267776145854283,-0.004749957493431753
0.019120653765667624,-6.263276490469286,6164.882482056139,668.1906963978142,8.56112871460926,0.06840518521056453,-145112.14261344293,74.33986834944454,9.650753885229415,119.94436674770759,4.855168267266947,10.250652524421152,7.083087319593937,194.57792024922958,9.189567574124757e8,51.697228536090726,32.951620986962475,2.4234987977462383,-1.3347506948542756,3.484904722964858,2913.148906279874,38.0027236542948,0.24948082621753692,-2.257543769924311,4.4330192446052825,73.26064231720399,-6.73322922155145,-2.883627344652472,5.862844456926252,-21.92193082597184,-3.091570397468495,7.923403842883188,-1.6557907577642068,10.371246671892543,11.992673080125307,0.28545761094832095,0.005045588326139999,1.096384491532797,3.113285470071048e6,766179.2023729904,-1407.400941907457,-1.2436754311128406,7.80257074857244e-7,-1.5749845756153792e-5,-2.3591711564420665e-5,-4.807756614958808e-13,0.007148450528574152,1.5560424384483887e-7,5.762298364203543,0.0009459255281275044,6.03910998512614e-8,0.001202035720246947,0.0015480135178929783,0.22365953502415842,0.022687899606756667,0.018028500702385975,51.697228536090726,518.4956460817294,2913.148906279874,333.934402736647,1.3888022486274827e-7,1.763382031515618e-10,1.0,10.0,0.0,0.0,-3258.5501695613225,-9.851627028251957e-6,8.178960576833646e-7,545232.9579984387,-3.3215664516113224e-5,-1.2094691948673426e-6,-0.00023887215216991648,-2.708669177920991e-6,-5.764212522061936e-6,-0.061012575204022215,-8.210502944148915e-5,0.00012408039648984418,-0.00022529813903116193,0.0005095523493676001,-0.0014206987721741165,-8.280876880578903e-5,0.00014835656902965346,-0.0002775892468107659,0.0006346901399577899,-0.0017813284556908366,0.0001805737082969311,-0.00035550120137119233,0.0008205622332204897,-0.0023084189644010213,-0.0004663190725766798,0.0010910638351322977,-0.0030722692116964736,0.0014826085485003483,-0.004180736632658602,-0.005795689172697547
0.019120653765667624,-6.263276490469286,6164.882482056139,668.1906963978142,8.56112871460926,0.06840518521056453,-145112.14261344293,74.33986834944454,9.650753885229415,119.94436674770759,4.855168267266947,10.250652524421152,7.083087319593937,194.57792024922958,9.189567574124757e8,51.697228536090726,32.951620986962475,2.4234987977462383,-1.3347506948542756,3.484904722964858,2913.148906279874,38.0027236542948,0.24948082621753692,-2.257543769924311,4.4330192446052825,73.26064231720399,-6.73322922155145,-2.883627344652472,5.862844456926252,-21.92193082597184,-3.091570397468495,7.923403842883188,-1.6557907577642068,10.371246671892543,11.992673080125307,0.28545761094832095,0.005045588326139999,1.096384491532797,3.113285470071048e6,766179.2023729904,-1407.400941907457,-1.2436754311128406,7.80257074857244e-7,-1.5749845756153792e-5,-2.3591711564420665e-5,-4.807756614958808e-13,0.007148450528574152,1.5560424384483887e-7,5.762298364203543,0.0009459255281275044,6.03910998512614e-8,0.001202035720246947,0.0015480135178929783,0.22365953502415842,0.022687899606756667,0.018028500702385975,51.697228536090726,518.4956460817294,2913.148906279874,333.934402736647,1.3888022486274827e-7,1.763382031515618e-10,1.0,10.0,0.0,0.0,-3258.5501695613225,-9.851627028251957e-6,8.178960576833646e-7,545232.9579984387,-3.3215664516113224e-5,-1.2094691948673426e-6,-0.00023887215216991648,-2.708669177920991e-6,-5.764212522061936e-6,-0.061012575204022215,-8.210502944148915e-5,0.00012408039648984418,-0.00022529813903116193,0.0005095523493676001,-0.0014206987721741165,-8.280876880578903e-5,0.00014835656902965346,-0.0002775892468107659,0.0006346901399577899,-0.0017813284556908366,0.0001805737082969311,-0.00035550120137119233,0.0008205622332204897,-0.0023084189644010213,-0.0004663190725766798,0.0010910638351322977,-0.0030722692116964736,0.0014826085485003483,-0.004180736632658602,-0.005795689172697547
0.01944566271515616,-6.246421541726089,5907.641421369103,654.3241450450442,8.561128659709588,0.06956793779768379,-136204.85352649985,74.3398677741369,9.65074989498894,119.94431328519711,4.855167593500405,10.250650456518239,6.848298706291331,184.98370083387582,8.59043252022047e8,49.98355236565435,32.95160519078538,2.506581031378344,-1.427830790638194,3.8557356133027603,2816.5825428231715,38.00270023243626,0.2580287293054622,-2.414979743023152,4.9047394292664785,73.26058499322951,-6.9640737094048335,-3.0847243462055993,6.4867132237124725,-22.67349428229751,-3.307164304947554,8.766537687688128,-1.7712415458402322,11.474852150551143,13.268794069046262,0.2854576109483234,0.005152515313565855,1.0963844764394717,3.1132863246928058e6,766179.5174579099,-1349.5886235796677,-1.2446960296762732,8.543990032212998e-7,-1.6835116427626977e-5,-2.5224162628471414e-5,-5.365449931219003e-13,0.00715669318499882,1.6944807947498364e-7,5.766182637333066,0.0009871077211275926,6.518096123752462e-8,0.0012543670080574702,0.0016154077556697199,0.2311772031370596,0.023464193976100577,0.01864638044572854,49.98355236565435,501.3084227622108,2816.5825428231715,322.8651293350615,1.5860964120862732e-7,2.0730542424569355e-10,1.0,10.0,0.0,0.0,-3125.051428355142,-1.06588895460977e-5,8.683579052181922e-7,512044.0633185544,-3.506925910411856e-5,-1.3377653371601395e-6,-0.0002520865672028342,-2.993099248554424e-6,-6.369425357505817e-6,-0.061021883934523714,-8.76822656141544e-5,0.00013699737980751514,-0.00025711587561770295,0.0006009946563320179,-0.0017317254895602445,-8.841626968424376e-5,0.00016380158579572113,-0.00031680330047165217,0.0007486253203006214,-0.002171431298379386,0.00019936524823379708,-0.00040574047156113994,0.0009679332953503157,-0.002814189401930609,-0.0005322412816368468,0.001287123548452765,-0.0037457761669938434,0.0017491785042095423,-0.005097808834061999,-0.007067826051321344
0.01977555496034059,-6.229599013279049,5661.559341002363,640.7604266073539,8.561128601930898,0.07074816185587764,-127855.57909108997,74.33986716778435,9.650745636373944,119.94425629370491,4.855166873844267,10.25064824999912,6.62172228169318,175.8796555435743,8.031400912125839e8,48.32981441042568,32.951588420456105,2.5923428104227346,-1.5272026887469015,4.26519364661351,2723.393710031465,38.00267533473445,0.2668516446848074,-2.583058423250763,5.425595751117661,73.26052392683319,-7.20236569812876,-3.2994154531249356,7.175566527891207,-23.449302517215358,-3.5373315084556745,9.697495527547732,-1.894493218306093,12.69341234895353,14.677835023384091,0.2854576109483261,0.005261584575738347,1.0963844599443453,3.1132872363757296e6,766179.8536727293,-1294.2121613336049,-1.245675342052436,9.355171522857514e-7,-1.79923888165149e-5,-2.696562861502152e-5,-5.986370550697907e-13,0.007164587721215971,1.8449575761456397e-7,5.769905940303715,0.0010300051864267433,7.034086281569355e-8,0.0013088778190207906,0.001685608938911811,0.23892715426392616,0.02426542495630601,0.01928417860612568,48.32981441042568,484.72234893226,2723.393710031465,312.18302220803224,1.8108339388247133e-7,2.4347257872327795e-10,1.0,10.0,0.0,0.0,-2997.1495664499103,-1.1535775159115031e-5,9.210897065891679e-7,480907.1984780376,-3.703950713529019e-5,-1.4793681714219093e-6,-0.00026612259994647784,-3.3066168866147074e-6,-7.036523551593293e-6,-0.06103087031528245,-9.362113284859133e-5,0.00015121957392627547,-0.0002933255798168084,0.0007085386447776574,-0.0021097358017184626,-9.438547698920901e-5,0.00018080737461828952,-0.0003614323432562273,0.0008826307924956932,-0.002645580446914715,0.0002200546396705173,-0.00046292056383791626,0.0011412798136672107,-0.0034289882242441094,-0.0006072749541444163,0.0015177640782518354,-0.004564569038039282,0.0020627990168652745,-0.006212855386804349,-0.008614799897590916
0.020110444970866677,-6.212806259887577,5426.10056578118,627.4910298177091,8.561128541103054,0.07194626697573545,-120027.66886832519,74.33986652837697,9.650741091249516,119.94419553654754,4.855166105136345,10.250645895532656,6.4030235720369095,167.23860572235208,7.509643232316583e8,46.73357341644951,32.95157061876977,2.680878592108703,-1.6332946138371414,4.717286889396065,2633.4448423022127,38.00264887117514,0.2759591775402137,-2.7625042894762415,6.000686721312384,73.26045887616995,-7.448368042992208,-3.528626039150288,7.936147369420151,-24.250210961536393,-3.783063900443321,10.725390256667236,-2.026076178015674,14.0388551280757,16.233586955478213,0.28545761094832917,0.005372849996533802,1.096384441915679,3.1132882089337716e6,766180.2124389799,-1241.1601406918148,-1.2466151760747397,1.0242726161899745e-6,-1.9226429523202967e-5,-2.8823397008709035e-5,-6.677639054263541e-13,0.007172148468058783,2.0085200641220755e-7,5.773475276047776,0.0010746927085846945,7.589947931835064e-8,0.0013656631656898132,0.0017587394395440512,0.24691696397035018,0.025092465766482115,0.0199425971184626,46.73357341644951,468.7129402316929,2633.4448423022127,301.8723123659822,2.0667873534003408e-7,2.8568518817005764e-10,1.0,10.0,0.0,0.0,-2874.590728958372,-1.2488650969357877e-5,9.760888450479215e-7,451690.21843836317,-3.913540338209381e-5,-1.635650641335668e-6,-0.00028104293189926583,-3.652166206608403e-6,-7.77177015528047e-6,-0.06103955064314612,-9.99447365931114e-5,0.0001668769397698148,-0.0003345250535701941,0.0008349826518496633,-0.0025689807050721237,-0.00010073930573701022,0.000199529357373657,-0.00041221378723509274,0.001040196317939202,-0.0032216654376867057,0.0002428307138181769,-0.0005279872705343093,0.0013451216151069568,-0.004176038400818058,-0.0006926623541405883,0.0017890077002919872,-0.00555961901915609,0.0024316711402194748,-0.007568117259978636,-0.010495306172447719
0.020450447148470184,-6.196040842572395,5200.7610067055775,614.5078728523255,8.56112847704376,0.07316266250723376,-112687.11622551236,74.33986585375055,9.650736240257867,119.94413076106324,4.855165283994839,10.250643383161368,6.191886574625016,159.03513472086053,7.022549225812744e8,45.19252294489054,32.95155172551201,2.7722858090290567,-1.746563963245582,5.216439483415429,2546.6059709002757,38.00262074662929,0.28536122304097716,-2.954091197863296,6.6356401253813635,73.2603895841724,-7.70235192505788,-3.7733445450333583,8.775898739491211,-25.077102103719383,-4.045420950413753,11.860280780205864,-2.16655686975851,15.524346540074724,17.95127227665383,0.28545761094833255,0.005486366125355653,1.0963844222092314,3.1132892464338215e6,766180.5952734002,-1190.3273346064866,-1.2475172421396263,1.1213894425714427e-6,-2.0542316586063965e-5,-3.080523855236916e-5,-7.447177092055062e-13,0.00717938893910165,2.1863068700444088e-7,5.77689725875433,0.0011212482295896633,8.18877134952599e-8,0.0014248220705805035,0.0018349267950676113,0.2551544022321436,0.025946216741051378,0.02062236005449345,45.19252294489054,453.25706442940975,2546.6059709002757,291.9181016451297,2.358243277698911e-7,3.349229092405188e-10,1.0,10.0,0.0,0.0,-2757.13500998262,-1.3524485661424862e-5,1.0333325182728775e-6,424270.264256989,-4.136673373187828e-5,-1.8081271639399385e-6,-0.00029691571656860873,-4.032986880139857e-6,-8.58205689774129e-6,-0.06104794044817026,-0.00010667760750873972,0.0001841121936547336,-0.0003813925299488057,0.0009836061742335893,-0.003126712800410645,-0.00010750206364650921,0.00022013821206695524,-0.0004699843229088787,0.001225412070637004,-0.003921345910761239,0.0002679008148672625,-0.0006020138196267342,0.0015847568661731513,-0.005083461045781496,-0.0007898132462087781,0.0021079148469675428,-0.006768436162154633,0.0028654112056504056,-0.00921476330919296,-0.012780459898403046
0.020795676039187548,-6.1793005079077306,4985.065637583679,601.803264717245,8.561128409557453,0.07439775831876144,-105802.33492071833,74.33986514157263,9.650731062735042,119.94406169751142,4.855164406802754,10.250640702259,5.988012251243857,151.24544324499195,6.567708248607056e8,43.704480375863525,32.95153167733437,2.8666650005333563,-1.8674993206606094,5.767534995780667,2462.7541043201854,38.002590860595156,0.2950679776594205,-3.158645794018366,7.336668167518463,73.26031577761692,-7.964597224363215,-4.034626836310225,9.703036552283981,-25.930886698337723,-4.325534370356065,13.11327057898024,-2.3165402524757854,17.164419826508485,19.847693882519234,0.2854576109483363,0.005602188248290219,1.0963844006670609,3.113290353212514e6,766181.0037943558,-1141.6142288167998,-1.2483831606172353,1.2276606463180002e-6,-2.1945459709095986e-5,-3.2919439335068563e-5,-8.303797741581859e-13,0.007186321889085423,2.379555958059154e-7,5.780178143364385,0.0011697529979550134,8.833887102135362e-8,0.0014864577553681771,0.0019143039523773055,0.2636474402824326,0.026827606517402805,0.02132421460839706,43.704480375863525,438.33283113812007,2462.7541043201854,282.3062916788688,2.690071939893593e-7,3.923203796423062e-10,1.0,10.0,0.0,0.0,-2644.5553899211013,-1.46509074257049e-5,1.092773928575216e-6,398532.9993376376,-4.374415142291161e-5,-1.998468230348884e-6,-0.00031381510472871025,-4.452643577690683e-6,-9.474966806683354e-6,-0.06105605455932659,-0.00011384578567630137,0.00020308203858786228,-0.0004346973692700223,0.0011582517734298311,-0.0038038127116814145,-0.00011469953121295736,0.0002428213457406665,-0.0005356931327445706,0.0014430709201574791,-0.004770838950334008,0.00029549258405428015,-0.0006862178535899183,0.0018663948163305875,-0.006185299362789118,-0.0009003272325406675,0.0024827613927090263,-0.00823643794743549,0.0033752928330630532,-0.011214761317445494,-0.01555640198365728
0.020795676039187548,-6.1793005079077306,4985.065637583679,601.803264717245,8.561128409557453,0.07439775831876144,-105802.33492071833,74.33986514157263,9.650731062735042,119.94406169751142,4.855164406802754,10.250640702259,5.988012251243857,151.24544324499195,6.567708248607056e8,43.704480375863525,32.95153167733437,2.8666650005333563,-1.8674993206606094,5.767534995780667,2462.7541043201854,38.002590860595156,0.2950679776594205,-3.158645794018366,7.336668167518463,73.26031577761692,-7.964597224363215,-4.034626836310225,9.703036552283981,-25.930886698337723,-4.325534370356065,13.11327057898024,-2.3165402524757854,17.164419826508485,19.847693882519234,0.2854576109483363,0.005602188248290219,1.0963844006670609,3.113290353212514e6,766181.0037943558,-1141.6142288167998,-1.2483831606172353,1.2276606463180002e-6,-2.1945459709095986e-5,-3.2919439335068563e-5,-8.303797741581859e-13,0.007186321889085423,2.379555958059154e-7,5.780178143364385,0.0011697529979550134,8.833887102135362e-8,0.0014864577553681771,0.0019143039523773055,0.2636474402824326,0.026827606517402805,0.02132421460839706,43.704480375863525,438.33283113812007,2462.7541043201854,282.3062916788688,2.690071939893593e-7,3.923203796423062e-10,1.0,10.0,0.0,0.0,-2644.5553899211013,-1.46509074257049e-5,1.092773928575216e-6,398532.9993376376,-4.374415142291161e-5,-1.998468230348884e-6,-0.00031381510472871025,-4.452643577690683e-6,-9.474966806683354e-6,-0.06105605455932659,-0.00011384578567630137,0.00020308203858786228,-0.0004346973692700223,0.0011582517734298311,-0.0038038127116814145,-0.00011469953121295736,0.0002428213457406665,-0.0005356931327445706,0.0014430709201574791,-0.004770838950334008,0.00029549258405428015,-0.0006862178535899183,0.0018663948163305875,-0.006185299362789118,-0.0009003272325406675,0.0024827613927090263,-0.00823643794743549,0.0033752928330630532,-0.011214761317445494,-0.01555640198365728
0.021146246306038723,-6.162583180152028,4778.56637004807,589.3698789264248,8.561128338434143,0.07565196469915436,-99343.96291343974,74.33986438932789,9.650725536625528,119.94398805794329,4.855163469691795,10.250637841487084,5.791117310227478,143.84722462323637,6.142891993666881e8,42.26737801901999,32.951510407642594,2.9641198842666743,-1.996622525651623,6.375963908990358,2381.772727364933,38.00255910695195,0.3050899440385951,-3.3770510206972917,8.110627881246815,73.2602371661867,-8.235392727883085,-4.313600683025148,10.726629542007045,-26.81250443579297,-4.624612909799456,14.496615687574714,-2.47667233634985,18.975116734559524,21.94139846495255,0.2854576109483405,0.0057203723806231194,1.096384377116229,3.1132915338933757e6,766181.4397284059,-1094.9266266281284,-1.2492144679523154,1.3439547204144941e-6,-2.3441620801636803e-5,-3.517483352175247e-5,-9.257305480923077e-13,0.0071929593617219645,2.5896132417381616e-7,5.783323849937102,0.0012202916915654317,9.528884475438132e-8,0.0015506777966966844,0.0019970094686000716,0.2724042517429539,0.027737592662239963,0.022048931638390588,42.26737801901999,423.91950265869986,2381.772727364933,273.0235264774969,3.067805750846036e-7,4.5919119861004573e-10,1.0,10.0,0.0,0.0,-2536.6368526471333,-1.5876266675784775e-5,1.154337883159892e-6,374371.938579334,-4.6279259232523545e-5,-2.208516379542819e-6,-0.00033182181020433574,-4.915058010762294e-6,-1.0458842358864062e-5,-0.06106390715882626,-0.0001214769043532931,0.00022395849801500655,-0.0004953121181737214,0.0013634206373527315,-0.0046255444704533,-0.00012235904084399076,0.0002677844899673204,-0.0006104167904626779,0.0016987877853557386,-0.00580186865820123,0.0003258558916445053,-0.0007819805775764143,0.002197310728302434,-0.007522753836861897,-0.001026018947525545,0.0029232456209752266,-0.010018600617927469,0.003974529529890613,-0.013643136238275786,-0.018927445807437847
0.02150227288249829,-6.145886945261857,4580.840014801952,577.2007228725585,8.561128263448078,0.07692569290645768,-93284.68147655406,74.33986359430156,9.650719638388539,119.94390953496031,4.855162468524673,10.250634788747247,5.600932995520646,136.81954794480887,5.746038727525849e8,40.87925427521177,32.95148784647558,3.0647574800294746,-2.134490944682165,7.047676307179941,2303.5513031028318,38.00252537369124,0.31543794090946226,-3.610249967570758,8.965088150081982,73.26015344144552,-8.515036484107679,-4.611470676248313,11.856687902277265,-27.722925088397023,-4.943947617833674,16.02384448749237,-2.647642964627188,20.97414429409146,24.252857681295158,0.28545761094834515,0.005840975320688506,1.0963843513673688,3.113292793405628e6,766181.9049175084,-1050.1752640232075,-1.2500126226689925,1.4712228117476297e-6,-2.5036936489450185e-5,-3.758083924009142e-5,-1.0318607827562053e-12,0.0071993127366230345,2.8179420279116163e-7,5.786339987511171,0.0012729525713776717,1.0277631658664732e-7,0.001617594321161557,0.002083187762403921,0.2814332181520742,0.028677162785544913,0.02279730659951824,40.87925427521177,409.997405336857,2303.5513031028318,264.0571353378943,3.4977285059106446e-7,5.370555694362472e-10,1.0,10.0,0.0,0.0,-2433.1755233695103,-1.7209705315961734e-5,1.2179158038453004e-6,351687.8270657178,-4.89847010631019e-5,-2.440303902035231e-6,-0.0003510237405081844,-5.424544299157836e-6,-1.154286070268281e-5,-0.061071511836259765,-0.00012960028157202108,0.0002469303826622026,-0.0005642261644109533,0.0016043842454169395,-0.005622466893092552,-0.00013050956333791758,0.00029525345557412854,-0.0006953761340357508,0.0019991391206630703,-0.007052811990807447,0.000359264961232184,-0.0008908684476092287,0.002586026980036728,-0.009145673045676095,-0.001168946598269248,0.0034407302118802823,-0.012181452767072918,0.00467860519061506,-0.016590697250356026,-0.023019878143191525
0.021863871006701,-6.129210041467946,4391.486503221414,565.2891140198079,8.561128184356312,0.07821935528992972,-87599.05382335669,74.33986275356169,9.65071334289998,119.94382580041328,4.855161398876499,10.25063153113137,5.417204054584169,130.14275484312822,5.37523925330008e8,39.53824610348379,32.95146392039272,3.1686882049829714,-2.2816998514314526,7.789239814462935,2227.9848483801566,38.00248954265164,0.32612310968529873,-3.859249907355169,9.908403409315172,73.26006427578199,-8.803836079398602,-4.929523382495708,13.104260761975718,-28.663149400701208,-5.284917358645557,17.709889442596005,-2.830188724977431,23.18104722120196,26.804667368003365,0.2854576109483503,0.005964054664714993,1.0963843232131263,3.1132941370037845e6,766182.4013265449,-1007.2754755015405,-1.250779010552379,1.6105065303703616e-6,-2.673794149053553e-5,-4.0147495976089483e-5,-1.1499839206342267e-12,0.007205392769515649,3.066133212834151e-7,5.789231874719461,0.0013278276248406484,1.1084297262489513e-7,0.0016873241871921674,0.002172989348457734,0.29074293156758474,0.029647335385155373,0.023570160265216213,39.53824610348379,396.5478540115546,2227.9848483801566,255.39508418482913,3.986976314959535e-7,6.276720962924807e-10,1.0,10.0,0.0,0.0,-2333.977920896167,-1.8661232184429103e-5,1.2833600165904888e-6,330388.08503774565,-5.187426174685115e-5,-2.696072283456678e-6,-0.0003715166837380618,-5.9858476135511815e-6,-1.273711584649552e-5,-0.061078881635736895,-0.00013824701369740745,0.00027220488575506517,-0.0006425611437197859,0.0018873146410708155,-0.00683153211073338,-0.00013918179574330599,0.0003254760409722392,-0.0007919553063993118,0.0023518256702193215,-0.008570080109050998,0.00039602067930676185,-0.0010146576493765978,0.003042524423397226,-0.011114351295133731,-0.0013314441821674144,0.004048524731031724,-0.01480547987669869,0.005505660013070883,-0.02016732792558959,-0.027986546333755413
0.02223115634914259,-6.112550846144494,4210.127220716462,553.6286550361041,8.561128100897099,0.07953336574645305,-82263.37727491272,74.33986186393933,9.650706623346363,119.94373650399241,4.855160256014582,10.250628054867668,5.239687751739876,123.79836408517184,5.028724150706794e8,38.242581819714445,32.951438552357786,3.2760259990370524,-2.4388850033997787,8.607903706900789,2154.973528022159,38.00245148923828,0.3371569237350417,-4.125126665674196,10.94979520119671,73.2599693212745,-9.102108999795563,-5.269132924259433,14.481544048058737,-29.634210256793683,-5.648994782083208,19.57123287227747,-3.0250960972244303,25.617398689964364,29.621767963775625,0.2854576109483561,0.006089668854230159,1.0963842924264477,3.11329557028882e6,766182.9310514579,-966.1468780395114,-1.251514949578207,1.7629465225559154e-6,-2.855159382434831e-5,-4.288550495874724e-5,-1.2814499016831747e-12,0.007211209630305551,3.3359164267076284e-7,5.792004559333427,0.0013850127296813847,1.195337370407406e-7,0.0017599891927715747,0.0022665711051914478,0.3003421995224189,0.030649160972020934,0.0243683396758396,38.242581819714445,383.55307978971086,2154.973528022159,247.02592905451843,4.543652029885964e-7,7.330743901543849e-10,1.0,10.0,0.0,0.0,-2238.860249266738,-2.0241806011249753e-5,1.3504772694978013e-6,310386.29767420224,-5.496297748629767e-5,-2.978293695832865e-6,-0.0003934050686812612,-6.604186689731991e-6,-1.4052709081293306e-5,-0.061086029101361225,-0.0001474500756445161,0.0003000093307784335,-0.0007315883584911014,0.0022194365023141312,-0.00829740978162655,-0.00014840825525860927,0.0003587241229933006,-0.0009017232854686715,0.00276586248405784,-0.010409783777762307,0.00043645312500598967,-0.0011553617820730232,0.003578489202329494,-0.013501696410773166,-0.0015161579280983549,0.004762215597476457,-0.017988024785522444,0.0064769413982022905,-0.024505956191586784,-0.03401239497127097
0.022604245086072106,-6.095907865966788,4036.4035210314796,542.213212901707,8.561128012788133,0.0808681399825548,-77255.55000695318,74.33986092200698,9.650699451112589,119.94364127173354,4.855159034876973,10.250624345263686,5.068152999768671,117.76898601068606,4.7048523133750373e8,36.9905747583571,32.951411661629464,3.3868884393861913,-2.6067253709623035,9.511669561871152,2084.4222976701253,38.0024110821411,0.3485511960602939,-4.409029250798377,12.099442046294305,73.25986820850784,-9.410182964459528,-5.631766892286114,16.001999347470512,-30.637173753866666,-6.037752647780728,21.626067589679213,-3.233204781886646,28.30701055395299,32.73168738651721,0.28545761094836253,0.006217877206164871,1.0963842587587078,3.1132970992304864e6,766183.4963278446,-926.7130896561323,-1.2522216942890856,1.9297918255713204e-6,-3.0485301303466637e-5,-4.5806271725340906e-5,-1.4277605065590916e-12,0.007216772936578631,3.629172115711997e-7,5.794662835608955,0.0014446078170203558,1.2889702296569927e-7,0.0018357162822581407,0.0023640965414277472,0.3102400486229945,0.0316837230928038,0.02519271900916223,36.9905747583571,370.9961664773566,2084.4222976701253,238.9387751532975,5.176954756555998e-7,8.556131599227007e-10,1.0,10.0,0.0,0.0,-2147.6477671480534,-2.1963426042319882e-5,1.41902135447899e-6,291601.7543159279,-5.826725685630599e-5,-3.2896946503779274e-6,-0.0004168027973525124,-7.285300372334633e-6,-1.550184797319647e-5,-0.061092966318153225,-0.000157244424679899,0.00033059307575794463,-0.0008327484343393905,0.002609204489958102,-0.010074082307151828,-0.00015822337601944353,0.00039529593500590515,-0.0010264581839047175,0.0032518005549438686,-0.012639739925418458,0.0004809243255923094,-0.001315263109398571,0.004207600712357255,-0.016395842237800714,-0.001726087439561826,0.005600051158072458,-0.021846784180751283,0.007617330299865122,-0.02976734159969631,-0.04132114459599352
0.022604245086072106,-6.095907865966788,4036.4035210314796,542.213212901707,8.561128012788133,0.0808681399825548,-77255.55000695318,74.33986092200698,9.650699451112589,119.94364127173354,4.855159034876973,10.250624345263686,5.068152999768671,117.76898601068606,4.7048523133750373e8,36.9905747583571,32.951411661629464,3.3868884393861913,-2.6067253709623035,9.511669561871152,2084.4222976701253,38.0024110821411,0.3485511960602939,-4.409029250798377,12.099442046294305,73.25986820850784,-9.410182964459528,-5.631766892286114,16.001999347470512,-30.637173753866666,-6.037752647780728,21.626067589679213,-3.233204781886646,28.30701055395299,32.73168738651721,0.28545761094836253,0.006217877206164871,1.0963842587587078,3.1132970992304864e6,766183.4963278446,-926.7130896561323,-1.2522216942890856,1.9297918255713204e-6,-3.0485301303466637e-5,-4.5806271725340906e-5,-1.4277605065590916e-12,0.007216772936578631,3.629172115711997e-7,5.794662835608955,0.0014446078170203558,1.2889702296569927e-7,0.0018357162822581407,0.0023640965414277472,0.3102400486229945,0.0316837230928038,0.02519271900916223,36.9905747583571,370.9961664773566,2084.4222976701253,238.9387751532975,5.176954756555998e-7,8.556131599227007e-10,1.0,10.0,0.0,0.0,-2147.6477671480534,-2.1963426042319882e-5,1.41902135447899e-6,291601.7543159279,-5.826725685630599e-5,-3.2896946503779274e-6,-0.0004168027973525124,-7.285300372334633e-6,-1.550184797319647e-5,-0.061092966318153225,-0.000157244424679899,0.00033059307575794463,-0.0008327484343393905,0.002609204489958102,-0.010074082307151828,-0.00015822337601944353,0.00039529593500590515,-0.0010264581839047175,0.0032518005549438686,-0.012639739925418458,0.0004809243255923094,-0.001315263109398571,0.004207600712357255,-0.016395842237800714,-0.001726087439561826,0.005600051158072458,-0.021846784180751283,0.007617330299865122,-0.02976734159969631,-0.04132114459599352
0.02298325396196461,-6.0792797281393485,3869.97537623376,531.0369001129588,8.561127919724605,0.08222409573725019,-72554.94994597575,74.33985992405495,9.650691795662594,119.94353970442627,4.85515773004953,10.250620386645705,4.902379573097236,112.03824480578913,4.4021005817106545e8,35.78061752967645,32.9513831636574,3.50139685567022,-2.7859460433276393,10.509369179906711,2016.2405801747568,38.00236818304915,0.36031808649440583,-4.7121847849700185,13.368578566127917,73.25976054533028,-9.728396262874677,-6.018992642843424,17.680485004996623,-31.673140286456277,-6.452870559566163,23.894474076543542,-3.4554112384590128,31.276165203935648,36.16480888466436,0.2854576109483697,0.006348739940041905,1.0963842219376627,3.1132987301909775e6,766184.0995400874,-888.9014730979713,-1.2529004397790091,2.1124100873811184e-6,-3.254694954528719e-5,-4.8921951249051006e-5,-1.5905864182622132e-12,0.007222091783833596,3.9479446655464237e-7,5.797211260057285,0.001506717039832715,1.3898500251499892e-7,0.0019146377599490534,0.002465736071727684,0.32044572780541625,0.032752139357053955,0.02604420045849793,35.78061752967645,358.86099298330487,2016.2405801747568,231.12323976282426,5.897326444239686e-7,9.980045968030738e-10,1.0,10.0,0.0,0.0,-2060.1742133211,-2.383923116954271e-5,1.4886847295275722e-6,273959.02868958935,-6.180501371884332e-5,-3.633282052318473e-6,-0.0004418341592979361,-8.03549861218438e-6,-1.709795482785719e-5,-0.061099704949893585,-0.00016766710873483408,0.00036422958966151773,-0.0009476735008341214,0.003066510020447579,-0.012226765832919269,-0.00016866360963529482,0.0004355185509755928,-0.0011681746735056904,0.0038219852706095217,-0.015341888409837749,0.0005298312600473954,-0.0014969478356859523,0.004945867474432855,-0.019903296010050947,-0.0019646321444210238,0.00658339096220039,-0.026524022202968255,0.00895595550632586,-0.03614584632235572,-0.050183345498750864
0.023368300469914727,-6.062665167091771,3710.5200954066495,520.0940541584291,8.561127821377026,0.08360165342663799,-68142.32306241553,74.33985886606514,9.650683624409636,119.94343137588132,4.855156335740951,10.250616162292907,4.742157341141666,106.59070597298776,4.119054257011296e8,34.611176424098694,32.951352969975034,3.6196764853559396,-2.9773213870433857,11.61075089658114,1950.3419502793727,38.002322646346784,0.37247011242154093,-5.035903865661634,14.769605278761478,73.25964591551038,-10.05709820611058,-6.432484143876822,19.53340133744285,-32.743246000246494,-6.896142285446224,26.39861673599431,-3.692672525585686,34.55387238618315,39.95466769769869,0.2854576109483776,0.006482318246915454,1.0963841816651985,3.1133004699506094e6,766184.7432312685,-852.6428900628539,-1.2535523255418781,2.3122987966419385e-6,-3.4744932323015466e-5,-5.2245496893549295e-5,-1.7717862558710658e-12,0.007227174774442544,4.2944567731919236e-7,5.799654166610044,0.0015714489686744237,1.4985390106526092e-7,0.0019968915382321574,0.0025716673363159457,0.3309687147604529,0.03385556283916772,0.02692371541369361,34.611176424098694,347.13217719833335,1950.3419502793727,223.5694160955696,6.716618038931571e-7,1.1633860248408794e-9,1.0,10.0,0.0,0.0,-1976.2812547478675,-2.5883609036542694e-5,1.5590890419753855e-6,257387.59036819616,-6.559581451239548e-5,-4.012372028158626e-6,-0.0004686348448107485,-8.861718609494029e-6,-1.8855786099232222e-5,-0.06110625627640827,-0.00017875738305359235,0.00040121872802939,-0.001078212255549234,0.0036029224364411473,-0.014834223521679825,-0.00017976753322616662,0.00047975060789768654,-0.0013291549793413128,0.004490857911969599,-0.018615202805415284,0.0005836091498705358,-0.001703345981354409,0.005812019047950735,-0.024152730066561268,-0.0022356438091038345,0.007737230147622946,-0.032191648251128864,0.010526910831486769,-0.043876392108940676,-0.060926089968432726
0.023759502904121328,-6.0460630175411545,3557.73121261689,509.3792225849708,8.561127717388867,0.08500123633074169,-63999.68315377399,74.33985774368259,9.650674902580448,119.9433158311122,4.855154845756455,10.250611654368482,4.587285626470043,101.41181217424695,3.854398599527064e8,33.48078672758922,32.951320988108534,3.7418565962586094,-3.181678359211819,12.826574525135461,1886.643870639872,38.00227431881916,0.3850201554250022,-5.381586191740438,16.31620937359149,73.25952387735727,-10.396649489359516,-6.874029159217803,21.578850369337058,-33.848663955024406,-7.369483436656705,29.162959770903043,-3.9460103199049485,38.1721516959145,44.13827734099967,0.2854576109483865,0.006618674315521875,1.0963841376148775,3.113302325734593e6,766185.4301135341,-817.8714893662657,-1.2541784387587303,2.5310974998215425e-6,-3.708818307374618e-5,-5.579071143758409e-5,-1.9734277008727796e-12,0.007232030041992618,4.671124974305494e-7,5.8019956795882175,0.0016389167756683946,1.6156431126220468e-7,0.0020826213707563924,0.0026820755017511566,0.3418187189728652,0.03499518317276945,0.02783222540168247,33.48078672758922,335.795029011491,1886.643870639872,216.26784303497732,7.648277291120156e-7,1.355379788792451e-9,1.0,10.0,0.0,0.0,-1895.8180115518323,-2.811231485425464e-5,1.6297743691654591e-6,241821.45581427388,-6.966103906836182e-5,-4.430621591826603e-6,-0.0004973530507507023,-9.77158611428745e-6,-2.079156276658077e-5,-0.06111263122607717,-0.00019055682884327628,0.00044188920385599914,-0.0012264582006503088,0.004231969892691624,-0.01799154866851213,-0.00019157595852639103,0.0005283852618613064,-0.0015119838029025868,0.00527530686391428,-0.0225791930372332,0.0006427350309179639,-0.001937776322463903,0.006827962685152043,-0.029299545764881647,-0.002543485732136242,0.009090810637304322,-0.0390573308690017,0.012370091295939366,-0.05324283968842021,-0.07394471456849591
0.02415698041615614,-6.029472207792403,3411.317464189359,498.88714916092033,8.561127607373935,0.08642327079372226,-60110.22005616274,74.33985655218414,9.650665593070473,119.94319258439373,4.855153253469617,10.250606843846253,4.437572614336288,96.4878243731008,3.606911083542789e8,32.38804841197555,32.951287121494886,3.868070613917248,-3.39990004138818,14.168716104760977,1825.0674489729734,38.00222303935549,0.39798146765329023,-5.750726566668673,18.023497959974527,73.25939396226974,-10.747422570881053,-7.345536914015547,23.83681206709592,-34.990605338804535,-7.874939658703484,32.21450535964314,-4.216515193152558,42.166344240256315,48.75648954218471,0.2854576109483964,0.006757871360395348,1.0963840894292547,3.113304305241476e6,766186.163079124,-784.5245114173863,-1.2547798173340303,2.7706011479196785e-6,-3.9586208266775784e-5,-5.957230126144731e-5,-2.19781099717207e-12,0.007236665273467943,5.08057652237664e-7,5.804239725653622,0.0017092384268934796,1.7418153138055137e-7,0.002171977096209349,0.002797153575299654,0.3530056847352287,0.03617222768999082,0.028770723067673913,32.38804841197555,324.835507086931,1825.0674489729734,209.20947729754383,8.70756119879689e-7,1.578166606684427e-9,1.0,10.0,0.0,0.0,-1818.6406183066263,-3.0542601376169816e-5,1.7001870467930944e-6,227198.86795546935,-7.402405743705146e-5,-4.892063536084041e-6,-0.0005281506962258011,-1.0773482577730574e-5,-2.2923113155206705e-5,-0.06111884040652553,-0.00020310947712708533,0.0004866012798303529,-0.0013947814756857363,0.004969466497371155,-0.021813512240997313,-0.0002041320451742866,0.0005818534089768138,-0.0017195876997732303,0.006195076737628966,-0.02737811916337575,0.0007077316438105494,-0.0022039970729536753,0.008019315428617125,-0.03553136554898962,-0.0028930995133624538,0.010678333534015896,-0.04737185745051391,0.014532168069271763,-0.06458807929214527,-0.08971689733870972
0.024560853137437253,-6.012891750731057,3271.001826130425,488.6127595077288,8.561127490913472,0.08786818666076136,-56458.21493073319,74.33985528644396,9.650655656287991,119.94306111716779,4.855151551791948,10.250601710431706,4.292834787351094,91.80576707329477,3.37545429868532e8,31.33162200873561,32.95125126940535,3.998456274323686,-3.6329294456540477,15.650283703364368,1765.5372055427308,38.00216863864261,0.4113676799078829,-6.144921366471494,19.908145378367085,73.25925567318899,-11.109802124707091,-7.849046353389891,26.329339172999,-36.17032091954705,-8.414695453799068,35.58305696915887,-4.505351208760368,46.57545718455392,53.854392107022974,0.2854576109484074,0.00689997367400052,1.0963840367169329,3.1133064166736878e6,766186.9452122338,-752.5421027875727,-1.2553574527891223,3.032774716645338e-6,-4.224912315737276e-5,-6.360593452444725e-5,-2.4474951322960043e-12,0.007241087730095691,5.525667809239072e-7,5.8063900451519155,0.0017825368950869806,1.8777593211222333e-7,0.002265114907828468,0.002917102752498531,0.3645397959283793,0.037387962797382567,0.02974023335020005,31.33162200873561,314.24017748083594,1765.5372055427308,202.3856667799844,9.911776448641825e-7,1.836569793938644e-9,1.0,10.0,0.0,0.0,-1744.6118073904486,-3.319336148041119e-5,1.7696659243436174e-6,213461.99957623438,-7.871042507080972e-5,-5.401144958316351e-6,-0.0005612047643655735,-1.1876618873882375e-5,-2.527002973137025e-5,-0.061124894134610454,-0.00021646194003015982,0.0005357497084261433,-0.0015858647617546227,0.005833893313821061,-0.026438588324021576,-0.00021748142031407562,0.0006406272028601848,-0.0019552795013963523,0.007273244940923939,-0.033186059480979205,0.0007791716809255014,-0.0025062630711546077,0.009416024104405674,-0.043074640413605855,-0.0032900804051352985,0.012539789461075701,-0.05743799169170505,0.017067725201212643,-0.07832617921589055,-0.10881963676824821
0.024560853137437253,-6.012891750731057,3271.001826130425,488.6127595077288,8.561127490913472,0.08786818666076136,-56458.21493073319,74.33985528644396,9.650655656287991,119.94306111716779,4.855151551791948,10.250601710431706,4.292834787351094,91.80576707329477,3.37545429868532e8,31.33162200873561,32.95125126940535,3.998456274323686,-3.6329294456540477,15.650283703364368,1765.5372055427308,38.00216863864261,0.4113676799078829,-6.144921366471494,19.908145378367085,73.25925567318899,-11.109802124707091,-7.849046353389891,26.329339172999,-36.17032091954705,-8.414695453799068,35.58305696915887,-4.505351208760368,46.57545718455392,53.854392107022974,0.2854576109484074,0.00689997367400052,1.0963840367169329,3.1133064166736878e6,766186.9452122338,-752.5421027875727,-1.2553574527891223,3.032774716645338e-6,-4.224912315737276e-5,-6.360593452444725e-5,-2.4474951322960043e-12,0.007241087730095691,5.525667809239072e-7,5.8063900451519155,0.0017825368950869806,1.8777593211222333e-7,0.002265114907828468,0.002917102752498531,0.3645397959283793,0.037387962797382567,0.02974023335020005,31.33162200873561,314.24017748083594,1765.5372055427308,202.3856667799844,9.911776448641825e-7,1.836569793938644e-9,1.0,10.0,0.0,0.0,-1744.6118073904486,-3.319336148041119e-5,1.7696659243436174e-6,213461.99957623438,-7.871042507080972e-5,-5.401144958316351e-6,-0.0005612047643655735,-1.1876618873882375e-5,-2.527002973137025e-5,-0.061124894134610454,-0.00021646194003015982,0.0005357497084261433,-0.0015858647617546227,0.005833893313821061,-0.026438588324021576,-0.00021748142031407562,0.0006406272028601848,-0.0019552795013963523,0.007273244940923939,-0.033186059480979205,0.0007791716809255014,-0.0025062630711546077,0.009416024104405674,-0.043074640413605855,-0.0032900804051352985,0.012539789461075701,-0.05743799169170505,0.017067725201212643,-0.07832617921589055,-0.10881963676824821
0.024971242283636813,-5.996320736172157,3136.520639560046,478.5511485579933,8.561127367552945,0.08933641765009805,-53028.962864747016,74.33985394089565,9.650645049988222,119.94292087580955,4.855149733140363,10.250596232477992,4.152896416699459,87.35337840139285,3.1589694912286067e8,30.31022489550563,32.95121332688262,4.133155776672252,-3.8817735691555213,17.285745183309558,1707.9808639039309,38.00211093885976,0.425192808735699,-6.565875433098332,21.988555729744835,73.25910848297549,-11.484185497135233,-8.386734943938537,29.080772167821454,-37.38910250634647,-8.991083579932184,39.30150987157461,-4.813760805523359,51.442543882450245,59.48174781790729,0.2854576109484196,0.007045046673784572,1.0963839790493424,3.1133086687699435e6,766187.7798016226,-721.8671475866736,-1.255912292888326,3.3197691723271923e-6,-4.508768958277017e-5,-6.790830285202007e-5,-2.725326964380873e-12,0.007245304265877158,6.009504387973574e-7,5.808450202385932,0.0018589403793062992,2.0242335166758435e-7,0.002362197631667797,0.003042132776047964,0.37643148028190665,0.038643695352252816,0.030741814662212548,30.31022489550563,303.9961763977263,1707.9808639039309,195.78812657231538,1.1280551284521616e-6,2.1361518899460073e-9,1.0,10.0,0.0,0.0,-1673.6005300761985,-3.608528407594905e-5,1.8374268398675638e-6,200556.68175125017,-8.3748097367709e-5,-5.962769710080635e-6,-0.0005967087768793287,-1.3091116026530506e-5,-2.7853840795745092e-5,-0.06113080246444371,-0.00023066354731224922,0.0005897669328248883,-0.0018027437321094073,0.006846841787581645,-0.03203379203808625,-0.00023167230220740042,0.0007052238842152959,-0.002222808370991074,0.008536776441684752,-0.04021300279652333,0.0008576824082750594,-0.002849390233754425,0.011053087251166925,-0.05220259498777209,-0.0037407622549001044,0.01472192574773147,-0.06962112795737627,0.020040584145894096,-0.09495700465341014,-0.13194969141586327
0.025388270299389563,-5.979758322147272,3007.622795798064,468.69756824725846,8.56112723679849,0.09082840186900604,-49808.701545958276,74.33985250949047,9.650633729095185,119.94277126922434,4.855147789402128,10.25059038689577,4.017589084201947,83.11906389088342,2.956470647004381e8,29.322627807705647,32.95117318468879,4.272315955223025,-4.147507748872451,19.091069404539684,1652.3291543309092,38.002049753368134,0.43947126435785816,-7.015409481597905,24.285042498958195,73.25895183268602,-11.870983220558255,-8.960928130952071,32.11797684311457,-38.648284594047986,-9.606595146653707,43.406172217340135,-5.143070028967497,56.81512397355114,65.69347941026186,0.2854576109484332,0.007193156964718664,1.0963839159572102,3.113311070839932e6,766188.6703541314,-692.4451095302991,-1.2564452441044616,3.6339389461406317e-6,-4.8113356316151604e-5,-7.249718735440526e-5,-3.03447366863821e-12,0.00724932134461969,6.535462809094113e-7,5.810423595222969,0.001938582542740808,2.1820552352401236e-7,0.0024633950278304486,0.003172462324339659,0.3886914147816043,0.039940774218420926,0.03177656022131639,29.322627807705647,294.09117520461285,1652.3291543309092,189.40891642506793,1.2836143034656267e-6,2.4833255097193765e-9,1.0,10.0,0.0,0.0,-1605.4816013197533,-3.9241024969955675e-5,1.9025451090631552e-6,188432.1529417499,-8.916766624898854e-5,-6.582345251491695e-6,-0.0006348744198444159,-1.4428093765126185e-5,-3.0698198828129616e-5,-0.06113657521454241,-0.0002457664902426051,0.0006491265781840849,-0.002048852639432386,0.008033529769864944,-0.03880049220818996,-0.00024675562982462857,0.0007762099578209321,-0.0025264162264517337,0.010017169486781247,-0.048712169724237545,0.0009439507045181784,-0.00323882822460367,0.012971395665305075,-0.06324477838698479,-0.004252313291709784,0.01727937291687287,-0.08436210372096432,0.02352534698926433,-0.11508380469396609,-0.15994817968746647
0.025812060825776802,-5.963203733710003,2884.0690402962528,459.0474204339547,8.561127098113042,0.09234458169544617,-46784.5470336611,74.33985098565208,9.65062164551656,119.94261166634303,4.8551457118981505,10.250584149059621,3.8867513007087076,79.09185573345405,2.767039162672922e8,28.367652053282793,32.95113072928749,4.416088397569274,-4.431280194878829,21.083881285618183,1598.5156568673915,38.00198488642915,0.4542178518307192,-7.495467816151393,26.820025807119666,73.2587851298293,-12.270619383072988,-9.574109189444608,35.47060519123204,-39.94924553473503,-10.263890125801959,47.93711762190264,-5.494693955449195,62.74564469533303,72.55020204028745,0.28545761094844835,0.0073443723400025305,1.0963838469267237,3.1133136328001576e6,766189.6206086986,-664.2238985165931,-1.2569571736700977,3.9778608839515e-6,-5.1338300512329175e-5,-7.73915267964977e-5,-3.3784587127727573e-12,0.007253145053561355,7.107214148826588e-7,5.8123134631031625,0.0020216027274210405,2.3521053098303946e-7,0.0025688840622378564,0.0033083193621061373,0.40133052577890405,0.04128059132311808,0.032845598988702054,28.367652053282793,284.5133524970444,1598.5156568673915,183.24042275818732,1.4603785016806434e-6,2.885480263397257e-9,1.0,10.0,0.0,0.0,-1540.1354003473725,-4.268539237302811e-5,1.963935755932795e-6,177040.83286361882,-9.500261808278825e-5,-7.265834026706235e-6,-0.000675933315459403,-1.589976691630636e-5,-3.382908549685416e-5,-0.061142221991316845,-0.0002618259649725348,0.0007143472255122926,-0.002328075534999422,0.009423401101138918,-0.046981388113917076,-0.00026278519044684034,0.0008542057076833545,-0.0028709011466543197,0.01175120604371763,-0.05898880213555717,0.0010387285051184363,-0.0036807421377049836,0.015218709576003627,-0.07659853402791153,-0.004832843816101001,0.02027595475952864,-0.10219259222844634,0.02760919184719204,-0.13943434994243653,-0.19383015878222656
0.026242738920231826,-5.946656252062301,2765.6312535050147,449.5962446629408,8.561126950911982,0.09388540456248405,-43944.432665283326,74.33984936222586,9.650608747939328,119.94244139335325,4.855143491342451,10.250577492704736,3.760228075081487,75.26137267111093,2.58981884068957e8,27.444166366794462,32.951085842822685,4.564629651840679,-4.734316989400357,23.283634032624214,1546.4766240528372,38.00191613289147,0.4694477799038031,-8.008126842135415,29.61825150363649,73.25860774643849,-12.683532250637978,-10.228930091149971,39.17138518230239,-41.29340952727811,-10.96580894287945,52.93857679246408,-5.8701426602610765,69.29199325358815,80.11881459220648,0.28545761094846517,0.0074987618722490565,1.0963837713952969,3.1133163652134887e6,766190.6345518271,-637.1537295949988,-1.2574489117931544,4.354355129808186e-6,-5.477547343187342e-5,-8.261149279832893e-5,-3.761202082821569e-12,0.007256781117961514,7.728749926086931e-7,5.814122895598746,0.0021081462275479093,2.5353330707161716e-7,0.002678849252764924,0.0034499415869169298,0.41435999636420784,0.04266458354597668,0.03395009727863934,27.444166366794462,275.25136254799844,1546.4766240528372,177.2753383403268,1.6612079454627258e-6,3.3511283868630543e-9,1.0,10.0,0.0,0.0,-1477.4475527794712,-4.6445551654109376e-5,2.0203312880800856e-6,166338.10643818558,-0.00010128962078568807,-8.019810465090909e-6,-0.0007201389944541233,-1.751955173719227e-5,-3.727503781334035e-5,-0.06114775221509952,-0.00027890033075334746,0.0007859965526135692,-0.0026448040597350326,0.011050823296036155,-0.056868887105773286,-0.0002798177604620733,0.0009398901513739011,-0.003261688927245935,0.013781825214950638,-0.07141071983697751,0.0011428387735506237,-0.004182104700224834,0.017850796310584886,-0.09274278016521831,-0.005491527782338815,0.023786214134022807,-0.12375360349913461,0.03239396468532788,-0.16888634951851034,-0.2348202076733702
0.02668043104290748,-5.930115213325094,2652.0918548551203,440.3397122401358,8.561126794558401,0.09545132290683452,-41277.05441953329,74.33984763142416,9.650594981618465,119.94225973082764,4.8551411177999,10.250570389820217,3.6378705893990944,71.61778520445216,2.4240114035485363e8,26.55108453880211,32.951038403143535,4.718101361100792,-5.057927263672419,25.71179811397858,1496.1508473379483,38.001843277920244,0.48517666079710814,-8.555603888354925,32.70703156136698,73.25841901713808,-13.11017469290154,-10.928222766752194,43.25643871913163,-42.68224796314843,-11.715384482271999,58.4593672365885,-6.271027367275365,76.51805898845593,88.47314832405914,0.28545761094848393,0.007656395922669816,1.0963836887469751,3.1133192793297707e6,766191.7164335286,-611.1870079254126,-1.2579212534259017,4.766507735730315e-6,-5.843864707034464e-5,-8.817856700189714e-5,-4.187064863595187e-12,0.00726023491204274,8.404409983606537e-7,5.81585483926539,0.0021983645294378035,2.732761643726855e-7,0.0027934829728223673,0.0035975768209532337,0.42779126670260603,0.044094233931615184,0.03509125983598747,26.55108453880211,266.294311532714,1496.1508473379483,171.50664697613988,1.889344034124001e-6,3.890071302351063e-9,1.0,10.0,0.0,0.0,-1417.308672160222,-5.055124727115321e-5,2.0702566448812575e-6,156282.13052353536,-0.00010806883643459545,-8.851523427913863e-6,-0.000767769042804371,-1.930218148419616e-5,-4.106739392887078e-5,-0.06115317514209777,-0.0002970512655333057,0.0008646958004451294,-0.0030040023011932496,0.0129558974168607,-0.06881515005896172,-0.00029791324174998057,0.001034006383749946,-0.003704913402949726,0.01615913733243051,-0.08642098190914568,0.001257181938038791,-0.004750799798836837,0.02093275165413352,-0.11225454358818807,-0.006238739341050389,0.027897185823884986,-0.149817690789633,0.037998610816957816,-0.20449797246225446,-0.28439517586046514
0.02668043104290748,-5.930115213325094,2652.0918548551203,440.3397122401358,8.561126794558401,0.09545132290683452,-41277.05441953329,74.33984763142416,9.650594981618465,119.94225973082764,4.8551411177999,10.250570389820217,3.6378705893990944,71.61778520445216,2.4240114035485363e8,26.55108453880211,32.951038403143535,4.718101361100792,-5.057927263672419,25.71179811397858,1496.1508473379483,38.001843277920244,0.48517666079710814,-8.555603888354925,32.70703156136698,73.25841901713808,-13.11017469290154,-10.928222766752194,43.25643871913163,-42.68224796314843,-11.715384482271999,58.4593672365885,-6.271027367275365,76.51805898845593,88.47314832405914,0.28545761094848393,0.007656395922669816,1.0963836887469751,3.1133192793297707e6,766191.7164335286,-611.1870079254126,-1.2579212534259017,4.766507735730315e-6,-5.843864707034464e-5,-8.817856700189714e-5,-4.187064863595187e-12,0.00726023491204274,8.404409983606537e-7,5.81585483926539,0.0021983645294378035,2.732761643726855e-7,0.0027934829728223673,0.0035975768209532337,0.42779126670260603,0.044094233931615184,0.03509125983598747,26.55108453880211,266.294311532714,1496.1508473379483,171.50664697613988,1.889344034124001e-6,3.890071302351063e-9,1.0,10.0,0.0,0.0,-1417.308672160222,-5.055124727115321e-5,2.0702566448812575e-6,156282.13052353536,-0.00010806883643459545,-8.851523427913863e-6,-0.000767769042804371,-1.930218148419616e-5,-4.106739392887078e-5,-0.06115317514209777,-0.0002970512655333057,0.0008646958004451294,-0.0030040023011932496,0.0129558974168607,-0.06881515005896172,-0.00029791324174998057,0.001034006383749946,-0.003704913402949726,0.01615913733243051,-0.08642098190914568,0.001257181938038791,-0.004750799798836837,0.02093275165413352,-0.11225454358818807,-0.006238739341050389,0.027897185823884986,-0.149817690789633,0.037998610816957816,-0.20449797246225446,-0.28439517586046514
0.02712526526401189,-5.913579999141808,2543.2431911180543,431.27361613942213,8.561126628357798,0.09704279490755513,-38771.81901167321,74.33984578476517,9.650580288144885,119.94206591056502,4.85513858063978,10.250562810531934,3.519535835972854,68.15178146599717,2.2688722817950162e8,25.6873627665128,32.950988283833574,4.876670478995244,-5.403508877484658,28.392070956192892,1447.4795077922302,38.00176609670162,0.5014205164947316,-9.140266890607956,36.11651083156424,73.25821823702351,-13.551014841691488,-11.675011467189611,47.76563445834357,-44.117281524438305,-12.51585525914274,64.55337009156713,-6.699067176204547,84.49435715645672,97.6946864694575,0.2854576109485048,0.007817346230369001,1.096383598307371,3.1133223871303885e6,766192.8707848255,-586.2782082548724,-1.2583749601557916,5.217695535877189e-6,-6.234246528377092e-5,-9.411562571077844e-5,-4.660899057391064e-12,0.007263511470530298,9.138913146457267e-7,5.817512104889025,0.0022924156075013,2.9454937608752504e-7,0.0029129858259891927,0.0037514834943768905,0.4416360408685246,0.045571073664012605,0.03627033152952019,25.6873627665128,257.6317309578606,1447.4795077922302,165.92760639303796,2.1484594595839685e-6,4.513590521065297e-9,1.0,10.0,0.0,0.0,-1359.6140880941687,-5.503504728458304e-5,2.1120010542165894e-6,146833.64957171353,-0.00011538426851778909,-9.768965424654027e-6,-0.0008191274864227348,-2.126383370910388e-5,-4.5240563874258105e-5,-0.06115849988850858,-0.00031634393613487667,0.0009511246637226426,-0.0034112798852748076,0.015185399482538069,-0.08324414132988842,-0.00031713481064696595,0.0011373674282645482,-0.004207506987170125,0.018941603030334056,-0.10455307823221299,0.0013827429363305272,-0.005395739204205289,0.02454053670354212,-0.13582880442998113,-0.007086206819906182,0.032710459335958494,-0.18131561556804554,0.04456200519160743,-0.2475445140338493,-0.3443355630709872
0.027577371286505413,-5.8970500347598245,2438.887018410198,422.3938656796725,8.561126451552283,0.09866028456371123,-36418.797080668424,74.33984381300645,9.650564605203666,119.94185911228836,4.855135868487018,10.25055472298059,3.405086334557415,64.85453719383341,2.123706812605692e8,24.851997589756493,32.950935354289754,5.0405094275317,-5.772554342767988,31.350607368925434,1400.4060597955433,38.001684354189685,0.518195777059821,-9.764644500826124,39.87996016952208,73.25800465951382,-14.006536596314556,-12.47252566724912,52.742975512934045,-45.60008177736056,-13.370679159257408,71.2800540949054,-7.156096039473523,93.29871434243786,107.87335475231022,0.285457610948528,0.0079816859365614,1.096383499338161,3.1133257013743985e6,766194.1024359366,-562.3837740673775,-1.2588107617593272,5.7116131226108e-6,-6.650249636680052e-5,-0.00010044702744231297,-5.188102864028161e-12,0.00726661549738016,9.937390303759804e-7,5.8190973734417994,0.0023904641959580277,3.1747179473422176e-7,0.003037566989649664,0.003911931088881069,0.4559062879239007,0.04709668350623291,0.03748859862733416,24.851997589756493,249.25355696131015,1400.4060597955433,160.53173490883017,2.4427146924525484e-6,5.2346658489293284e-9,1.0,10.0,0.0,0.0,-1304.2636193082008,-5.993260885512557e-5,2.143586376390697e-6,137955.82925537205,-0.00012328414117807052,-1.0780948558319384e-5,-0.0008745473945942731,-2.342226878866378e-5,-4.9832324191586384e-5,-0.061163735451655564,-0.0003368471671424694,0.0010460265708772964,-0.003872973982496728,0.01779387252616744,-0.10066606499588715,-0.0003375490634646949,0.0012508625541426733,-0.004777302277865551,0.02219740133672625,-0.12644913407656536,0.0015205988165185452,-0.006126993598640192,0.02876276174918593,-0.1643022858801887,-0.008047185611118892,0.03834457426688362,-0.21936832741348253,0.05224624038607314,-0.2995623917270337,-0.4167872004859609
0.02803688054819269,-5.880524784359838,2338.833999709318,413.6964800327696,8.561126263314167,0.100304262055578,-34208.679333013206,74.33984170607157,9.650547866313762,119.94163846008213,4.85513296916952,10.250546093190547,3.2943898483201375,61.71768717608905,1.9878667061145753e8,24.044023817897678,32.950879479828544,5.209796287489443,-6.1666571968106165,34.61627423592688,1354.8761142187352,38.00159780485749,0.5355192799937722,-10.431436971673984,44.034100429964745,73.2577774940671,-14.477240228192953,-13.32421395813417,58.237027987272576,-47.132273082559955,-14.283548223333018,78.70505473827514,-7.64407023465101,103.01702601254796,119.10839489590238,0.2854576109485538,0.00814948963819635,1.0963833910310505,3.1133292356480337e6,766195.4165358238,-539.4620187195642,-1.2592293577382931,6.25230234748364e-6,-7.093528930116958e-5,-0.00010719870682559469,-5.774682286890516e-12,0.007269551374059017,1.0805420522498274e-6,5.82061320192688,0.0024926820893849426,3.4217152306066627e-7,0.0031674445950835386,0.004079200628299818,0.47061424516638944,0.04867269555073329,0.038747390329346744,24.044023817897678,241.15010952103265,1354.8761142187352,155.3127980408157,2.776821768213394e-6,6.0682250026231195e-9,1.0,10.0,0.0,0.0,-1251.1613507401785,-6.528296898592671e-5,2.162731564350667e-6,129614.10015303874,-0.00013182131769146462,-1.1897188363751513e-5,-0.0009343937524200709,-2.5796981727711662e-5,-5.4884140797654e-5,-0.0611688907317036,-0.00035863361872484704,0.001150214428926029,-0.0043962414918584216,0.020844893953319257,-0.12169465812270275,-0.0003592261685527394,0.0013754641497926252,-0.00542314629996136,0.026006017777243984,-0.15288172324818078,0.0016719270022369345,-0.006955939939958744,0.03370275780859695,-0.19868197056639503,-0.00913665265642778,0.04493780311342056,-0.26532531548561666,0.06124044807604269,-0.36240193324304226,-0.504335295831098
0.028503926286537952,-5.864003748047141,2242.9032454470603,405.17758300812596,8.561126062738877,0.10197520397190085,-32132.73607635227,74.3398394529696,9.650530000551838,119.94140301860118,4.855129869661991,10.250536884930737,3.187319129717998,58.733298969264816,1.860746798083865e8,23.262512675036348,32.95082052183632,5.38471498070672,-6.587518764066715,38.22093128572581,1310.8373339049767,38.00150619247545,0.5534082661747411,-11.143527715765453,48.61945963982835,73.2575359038048,-14.9636429726354,-14.233758799939544,64.3013933974849,-48.71553445616889,-15.258404334980328,86.90081273047001,-8.165076246631365,113.74409158946344,131.50932726221123,0.2854576109485826,0.00832083342902472,1.0963832725011893,3.1133330044169803e6,766196.8185728898,-517.4730350122612,-1.2596314187194968,6.8441844532383355e-6,-7.56584328601362e-5,-0.00011439827367931971,-6.427319662883162e-12,0.007272323166496011,1.1749070273527443e-6,5.822062028678606,0.0025992484487691717,3.687866358345755e-7,0.0033028461143467347,0.0042535851780864855,0.4857724199459852,0.05030079490155902,0.040048080255401484,23.262512675036348,233.31207385334295,1310.8373339049767,150.26479652488484,3.1561162231375974e-6,7.0314288394243946e-9,1.0,10.0,0.0,0.0,-1200.2154296443694,-7.112886160947565e-5,2.1668127752754623e-6,121776.01324428416,-0.00014105376020729705,-1.3128396107042959e-5,-0.0009990666157726278,-2.84093679327902e-5,-6.044152156148405e-5,-0.06117397455259049,-0.0003817799684882776,0.0012645768475204899,-0.004989162504470236,0.024412544983407072,-0.1470678911578499,-0.00038224001978645194,0.0015122351695140588,-0.006155028758070115,0.030460086191423534,-0.1847799860254986,0.001838014241278277,-0.007895426945509527,0.039480980042021566,-0.2401792583363443,-0.010371524896120891,0.05265138135899047,-0.3208105690510698,0.0717652367313184,-0.4382906706056789,-0.610093262391832
0.028978643718433807,-5.84748645508182,2150.9218622716503,396.8333962590617,8.561125848837108,0.10367359394777198,-30182.7791752798,74.339837041706,9.650510932253287,119.94115178895747,4.8551265560249695,10.250527059564158,3.083751658984936,55.89384772153474,1.7417820218328023e8,22.506569891267006,32.95075833795018,5.565455501063271,-7.036955468649112,42.19974181602074,1268.2393261113534,38.00140924989151,0.5718803778628977,-11.903995816552262,53.68076827671624,73.25727900296259,-15.466279766953706,-15.205092487605407,70.99523149619031,-50.351601898930845,-16.299456188203937,95.94728057893434,-8.72133924838848,125.58453855795378,145.19701582298575,0.28545761094861455,0.008495794983909549,1.0963831427799398,3.113337023082824e6,766198.3143973554,-496.37860533341177,-1.2600175878602278,7.4920952612743085e-6,-8.069061925843361e-5,-0.00012207511992195607,-7.153450119797587e-12,0.007274934631684703,1.2774936357155253e-6,5.82344617863423,0.0027103501482663114,3.9746596532133635e-7,0.0034440087986451935,0.004435390411247692,0.5013935949588092,0.05198272181981743,0.041392088314092405,22.506569891267006,225.73048127019814,1268.2393261113534,145.38195398620712,3.5866383236491795e-6,8.143997438971707e-9,1.0,10.0,0.0,0.0,-1151.3378625412665,-7.75170652827509e-5,2.152818632956753e-6,114411.10366896159,-0.00015104503794470038,-1.4486380812801997e-5,-0.0010690045984427588,-3.128290507000057e-5,-6.655440309226314e-5,-0.061178995683948856,-0.00040636710470534176,0.0013900849165298713,-0.005660856570523651,0.028583114740953305,-0.17767274172753983,-0.0004066683985315704,0.0016623372424209044,-0.00698422619567182,0.03566752524064634,-0.2232608954089919,0.00202026634371089,-0.008959961154216354,0.046237796831592876,-0.2902508741436385,-0.011770904937822669,0.06167325758945956,-0.38777764771368217,0.0840778461446112,-0.5299092202485749,-0.7378092698312697
0.028978643718433807,-5.84748645508182,2150.9218622716503,396.8333962590617,8.561125848837108,0.10367359394777198,-30182.7791752798,74.339837041706,9.650510932253287,119.94115178895747,4.8551265560249695,10.250527059564158,3.083751658984936,55.89384772153474,1.7417820218328023e8,22.506569891267006,32.95075833795018,5.565455501063271,-7.036955468649112,42.19974181602074,1268.2393261113534,38.00140924989151,0.5718803778628977,-11.903995816552262,53.68076827671624,73.25727900296259,-15.466279766953706,-15.205092487605407,70.99523149619031,-50.351601898930845,-16.299456188203937,95.94728057893434,-8.72133924838848,125.58453855795378,145.19701582298575,0.28545761094861455,0.008495794983909549,1.0963831427799398,3.113337023082824e6,766198.3143973554,-496.37860533341177,-1.2600175878602278,7.4920952612743085e-6,-8.069061925843361e-5,-0.00012207511992195607,-7.153450119797587e-12,0.007274934631684703,1.2774936357155253e-6,5.82344617863423,0.0027103501482663114,3.9746596532133635e-7,0.0034440087986451935,0.004435390411247692,0.5013935949588092,0.05198272181981743,0.041392088314092405,22.506569891267006,225.73048127019814,1268.2393261113534,145.38195398620712,3.5866383236491795e-6,8.143997438971707e-9,1.0,10.0,0.0,0.0,-1151.3378625412665,-7.75170652827509e-5,2.152818632956753e-6,114411.10366896159,-0.00015104503794470038,-1.4486380812801997e-5,-0.0010690045984427588,-3.128290507000057e-5,-6.655440309226314e-5,-0.061178995683948856,-0.00040636710470534176,0.0013900849165298713,-0.005660856570523651,0.028583114740953305,-0.17767274172753983,-0.0004066683985315704,0.0016623372424209044,-0.00698422619567182,0.03566752524064634,-0.2232608954089919,0.00202026634371089,-0.008959961154216354,0.046237796831592876,-0.2902508741436385,-0.011770904937822669,0.06167325758945956,-0.38777764771368217,0.0840778461446112,-0.5299092202485749,-0.7378092698312697
0.029461170058555294,-5.830972463171997,2062.7245651631265,388.660235976257,8.561125620526214,0.1053999227242831,-28351.127445353024,74.3398344591854,9.65049058069956,119.94088370440278,4.855123013340584,10.250516575890675,2.983569438025627,53.19219375030022,1.630444654800431e8,21.775334198344854,32.950692782309076,5.752214091343692,-7.516906481427048,46.59151431310476,1227.033557739059,38.00130669887098,0.5909536478912899,-12.716129128535341,59.26739385082983,73.25700585430424,-15.985703850403723,-16.242413867166107,78.38383508695459,-52.042270266226126,-17.411197034521503,105.93269943159173,-9.315231899005854,138.65383837689012,160.30483854852739,0.28545761094865013,0.008674453585191401,1.0963830008070157,3.1133413080416713e6,766199.9102445913,-476.14212513992004,-1.2603884820246989,8.20132332959989e-6,-8.60517097807367e-5,-0.00013026053048693657,-7.961346476496598e-12,0.0072773892222971715,1.3890192296036045e-6,5.824767867732442,0.002826182100962918,4.283699396848327e-7,0.0035911800897793743,0.004624935139747431,0.5174908280544728,0.05372027337604879,0.04278088218937548,21.775334198344854,218.39669409248282,1227.033557739059,140.65870722211196,4.0752245225133775e-6,9.42858208438264e-9,1.0,10.0,0.0,0.0,-1104.4443426351802,-8.449878072845925e-5,2.1173000755652153e-6,107490.76668127517,-0.00016186488318064993,-1.598416127790344e-5,-0.0011446886860015963,-3.444335089991653e-5,-7.327757150949486e-5,-0.06118396286107346,-0.00043248031730029634,0.00152779951183844,-0.006421612918614301,0.03345707317175562,-0.21457481024556133,-0.0004325931302642762,0.0018270394132854878,-0.007923463497181423,0.041754012663252134,-0.2696666451403994,0.002220218670530238,-0.010165915438334075,0.054136721133074495,-0.3506478067474543,-0.013356356434327362,0.07222244037135725,-0.4685755967645653,0.09847812512302061,-0.6404821571936798,-0.8919939225658189
0.02995164471498701,-5.814461351860862,1978.1532811399088,380.65450687177304,8.561125376620646,0.10715468884157932,-26630.573764428354,74.33983169110364,9.650468859777428,119.9405976256144,4.855119225642455,10.250505389975746,2.8866587608526473,50.621560577075826,1.5262417281703633e8,21.067975654136706,32.9506237058385,5.945193493159091,-8.02944203938934,51.43908094232774,1187.1732609154042,38.001198249934205,0.6106464926390168,-13.583438541882252,65.43382239264061,73.25671546631692,-16.522487581140005,-17.350206536417648,86.5392668841743,-53.78939583399624,-18.598423992480324,116.95445976771805,-9.949283860953424,153.0794319505982,176.979983588709,0.2854576109486897,0.008856890215465905,1.0963828454218398,3.1133458767479123e6,766201.6127605176,-456.72852343818545,-1.2607446930290145,8.97765179359982e-6,-9.176280602711504e-5,-0.00013898780388173324,-8.860214059718913e-12,0.007279690091346249,1.510263922916707e-6,5.826029207512623,0.0029469476420188327,4.616714988432216e-7,0.00374461810421348,0.004822551939614813,0.5340774575639203,0.055515305796991196,0.044215979394299866,21.067975654136706,211.302388846172,1187.1732609154042,136.08969537905378,4.629610711363698e-6,1.0911190188903609e-8,1.0,10.0,0.0,0.0,-1059.4540698801716,-9.21300453465513e-5,2.0563141675014676e-6,100988.13938555283,-0.00017358980695089378,-1.7636090043406195e-5,-0.0012266464589779395,-3.79189605267127e-5,-8.067112450708815e-5,-0.06118888480670438,-0.0004602095032967011,0.0016788792565384347,-0.007283036718003712,0.039151357042160065,-0.2590537258069334,-0.0004601002521518418,0.0020077276673815484,-0.008987095334605255,0.04886585300356962,-0.3256093612437806,0.00243954755502775,-0.01153176333696429,0.06336815730768132,-0.4234738596459985,-0.015152213636397587,0.08455404103153191,-0.5660278511202932,0.11531546958972219,-0.7738868585390337,-1.0780732747448014
0.030450209207399926,-5.797952725618556,1897.0568268492025,372.81270119294487,8.56112511582152,0.10893839833835402,-25014.355471470124,74.33982872183071,9.650445677627799,119.94029233581314,4.855115175842724,10.250493454974196,2.792910054901107,48.17551588912689,1.4287126895590815e8,20.3836944844064,32.9505509566367,6.144603094457917,-8.576772019246299,56.7897124564471,1148.6133677280231,38.00108360229359,0.6309776904094365,-14.509672708448814,72.24018627027475,73.25640679043953,-17.077222983879356,-18.533257631579154,95.54105765802286,-55.594897976405576,-19.866257951988704,129.12004490861747,-10.626191500770393,169.00196327293196,195.38486946539066,0.2854576109487338,0.009043187548593654,1.0963826753541877,3.113350747779331e6,766203.4290276772,-438.104199238916,-1.2610867886059045,9.82740352565062e-6,-9.784632194893315e-5,-0.0001482923751206925,-9.860295787220841e-12,0.007281840094563981,1.6420760635291891e-6,5.827232208672366,0.00307285886133367,4.975570642987234e-7,0.003904592052700668,0.005028587693240922,0.5511670979595175,0.05736973587421655,0.0456989485884636,20.3836944844064,204.43954464705024,1148.6133677280231,131.66975247118765,5.2585482535937796e-6,1.2621669111696649e-8,1.0,10.0,0.0,0.0,-1016.2896076996788,-0.00010047218122337044,1.965361219729619e-6,94877.99426037203,-0.00018630376999300864,-1.945798909572959e-5,-0.001315456693129679,-4.174072174572925e-5,-8.880097191224706e-5,-0.06119377024998777,-0.0004896493620135012,0.0018445890543269845,-0.008258212501178558,0.04580201217216423,-0.3126454097331708,-0.0004892801667281095,0.0022059151397950194,-0.010191308962458834,0.0571732932565768,-0.39302449069379986,0.002680082533220705,-0.013078341050415974,0.07415373516363727,-0.5112555978170377,-0.01718592757632792,0.09896510979688308,-0.6835265490296738,0.13499685645988044,-0.9347836824681504,-1.3025719518853065
0.03095700752268045,-5.781446202467186,1819.2905328952568,365.13139095565145,8.561124836704902,0.11075156601536729,-23496.125311101452,74.33982553427924,9.650420936251235,119.93996653527739,4.855110845650383,10.250480720932167,2.7022176489361738,45.84795150100316,1.3374271474742946e8,19.7217193887916,32.95047438036991,6.350659254821579,-9.161255537056503,62.69558049510898,1111.3104147657189,38.00096244373926,0.6519663732999104,-15.498834540236407,79.75285229570943,73.25607871789983,-17.65052280956127,-19.79667887391702,105.47698412768146,-57.460762496748245,-21.22016586201275,142.54808229821748,-11.348828706399711,186.576653851786,215.6987267552228,0.2854576109487828,0.009233430104603263,1.0963824892138194,3.113355940910385e6,766205.366594539,-420.2369448918563,-1.2614153136218684,1.07574910514511e-5,-0.00010432606511368822,-0.00015821195403161337,-1.0972990036956266e-11,0.007283841793944729,1.7853783033382804e-6,5.828378785474368,0.0032041370616330066,5.36227616758672e-7,0.004071382818912567,0.005243404336670339,0.5687736499621701,0.059285544047471675,0.04723141224838425,19.7217193887916,197.80042621170122,1111.3104147657189,127.3938964380278,5.971935202038439e-6,1.4594259044026339e-8,1.0,10.0,0.0,0.0,-974.8767089682551,-0.00010959229090582841,1.8393143731897568e-6,89136.63417722553,-0.00020009893202275764,-2.146730095620123e-5,-0.0014117544972096726,-4.594261525090726e-5,-9.773938912253838e-5,-0.06119862794991632,-0.0005208996197055338,0.002026309460116742,-0.009361888003270941,0.053567254744018064,-0.37719256624023734,-0.0005202278206880907,0.0024232533260949603,-0.011554352409835357,0.06687436557797607,-0.4742346036518617,0.0029438197647924276,-0.014829142337036862,0.08675133523245629,-0.6170259777547464,-0.01948845581742451,0.1158014062387977,-0.8251453599741919,0.15799616851211076,-1.1287717977370662,-1.5733324919621823
0.031472185929681346,-5.764941420862845,1744.7159784082862,357.6072291239116,8.561124537709171,0.11259471476269783,-22069.926102724807,74.33982210976318,9.650394531112806,119.93961883581028,4.855106215488253,10.250467134589227,2.6144796563985144,43.63306722536145,1.251982885303336e8,19.081306689368375,32.950393820824424,6.563585421071886,-9.785410564737662,69.21426169104943,1075.222495139867,38.00083445069988,0.6736319924667736,-16.55519777839679,88.04506301641275,73.25573007674572,-18.243021031321184,-21.145927701876055,116.44391720992252,-59.38904310888966,-22.665983064969794,157.36948985635306,-12.120257547926432,205.9748012379442,238.11932172974548,0.28545761094883737,0.009427704203981039,1.096382285479343,3.113361477184604e6,766207.4335046778,-403.0958939177732,-1.2617307908553363,1.1775469974698046e-5,-0.00011122731579268003,-0.0001687866616149485,-1.221098081335006e-11,0.007285697458015418,1.9411740614482964e-6,5.8294707585622785,0.0033410130995719547,5.778998198514235e-7,0.004245283389052546,0.005467379415201896,0.5869112917511844,0.061264775557743865,0.04881504781028643,19.081306689368375,191.37757531909793,1075.222495139867,123.25732364460266,6.780963345123275e-6,1.686822093817201e-8,1.0,10.0,0.0,0.0,-935.1441984629928,-0.00011956378882339284,1.6723409460307508e-6,83741.8009886744,-0.0002150764621594926,-2.3683253169157232e-5,-0.0015162368670169186,-5.0561894457793496e-5,-0.0001075656122651954,-0.0612034667135849,-0.0005540652269431166,0.002225546627603641,-0.01061067885996522,0.06263100232662884,-0.4549048512662188,-0.0005530428521790713,0.0026615439830285506,-0.013096788647285947,0.07819932110897235,-0.5720254518724255,0.0032329362629809188,-0.016810647103220056,0.10146088997216629,-0.744424093404074,-0.022094696858738667,0.13546521955615912,-0.9957741365090637,0.18486497136066374,-1.3625752764325298,-1.8997774584056681
0.03199589332371075,-5.748438029342803,1673.2006593302017,350.2369428282774,8.561124217120788,0.11446837678091658,-20730.165492755477,74.33981842783881,9.650366350694801,119.93924775447822,4.855101264399504,10.250452639154213,2.529597771167019,41.525353280379065,1.1720039208778684e8,18.46173883993645,32.95030912046794,6.783612460987704,-10.451924772548201,76.40929993891332,1040.309174481761,38.00069928824001,0.6959942997635651,-17.683325685614058,97.19765199854847,73.25535962840385,-18.855373969267305,-22.586831109936885,128.54876814199542,-61.381864948648,-24.209938479534063,173.72875459149947,-12.943740248024396,227.3854502592331,262.86487782213504,0.2854576109488981,0.00962609812134647,1.096382062485856,3.113367378996812e6,766209.6383298383,-386.65145287204916,-1.2620337220781914,1.288959810966533e-5,-0.00011857691712762689,-0.00018005918485568143,-1.3588383890889849e-11,0.007287409063489053,2.110554711363247e-6,5.830509858798703,0.003483727880928782,6.228072737649419e-7,0.00442659947681492,0.005700906890839964,0.6055944879689406,0.06330954365618079,0.0504515904734224,18.46173883993645,185.16379586073646,1040.309174481761,119.2553992523537,7.698284449124953e-6,1.9488553412233508e-8,1.0,10.0,0.0,0.0,-897.0238180268573,-0.00013046699011972238,1.457814411961994e-6,78672.58397348657,-0.00023134744530879845,-2.612704166311703e-5,-0.0016296688976394492,-5.563939522107962e-5,-0.00011836649694474187,-0.06120829541984627,-0.0005892565913583552,0.002443943242883981,-0.012023298737822234,0.07320696076423436,-0.5484306657377684,-0.0005878297682350714,0.0029227522084132617,-0.014841781414181885,0.09141576348370006,-0.689736753264488,0.0035498055229197523,-0.0190526910450922,0.1186311037081888,-0.8978142960263766,-0.025043978928119312,0.15842443237943515,-1.2012798183879463,0.216245011052174,-1.6442656152112751,-2.293223073386897
0.03199589332371075,-5.748438029342803,1673.2006593302017,350.2369428282774,8.561124217120788,0.11446837678091658,-20730.165492755477,74.33981842783881,9.650366350694801,119.93924775447822,4.855101264399504,10.250452639154213,2.529597771167019,41.525353280379065,1.1720039208778684e8,18.46173883993645,32.95030912046794,6.783612460987704,-10.451924772548201,76.40929993891332,1040.309174481761,38.00069928824001,0.6959942997635651,-17.683325685614058,97.19765199854847,73.25535962840385,-18.855373969267305,-22.586831109936885,128.54876814199542,-61.381864948648,-24.209938479534063,173.72875459149947,-12.943740248024396,227.3854502592331,262.86487782213504,0.2854576109488981,0.00962609812134647,1.096382062485856,3.113367378996812e6,766209.6383298383,-386.65145287204916,-1.2620337220781914,1.288959810966533e-5,-0.00011857691712762689,-0.00018005918485568143,-1.3588383890889849e-11,0.007287409063489053,2.110554711363247e-6,5.830509858798703,0.003483727880928782,6.228072737649419e-7,0.00442659947681492,0.005700906890839964,0.6055944879689406,0.06330954365618079,0.0504515904734224,18.46173883993645,185.16379586073646,1040.309174481761,119.2553992523537,7.698284449124953e-6,1.9488553412233508e-8,1.0,10.0,0.0,0.0,-897.0238180268573,-0.00013046699011972238,1.457814411961994e-6,78672.58397348657,-0.00023134744530879845,-2.612704166311703e-5,-0.0016296688976394492,-5.563939522107962e-5,-0.00011836649694474187,-0.06120829541984627,-0.0005892565913583552,0.002443943242883981,-0.012023298737822234,0.07320696076423436,-0.5484306657377684,-0.0005878297682350714,0.0029227522084132617,-0.014841781414181885,0.09141576348370006,-0.689736753264488,0.0035498055229197523,-0.0190526910450922,0.1186311037081888,-0.8978142960263766,-0.025043978928119312,0.15842443237943515,-1.2012798183879463,0.216245011052174,-1.6442656152112751,-2.293223073386897
0.032528281271343294,-5.731935686371318,1604.6177233560006,343.01733161571207,8.56112387305879,0.11637309372862838,-19471.593329300573,74.33981446613176,9.650336276034132,119.93885170710028,4.855095969950043,10.250437174073792,2.447477130316759,39.51957520081018,1.0971387610847664e8,17.862323424305522,32.95022012115112,7.010978883034348,-11.16366672297207,84.35082330080888,1006.5314344955863,38.00055661019304,0.7190733111781893,-18.888090389616526,107.29982861679783,73.25496606427467,-19.488261122897022,-24.125610312805435,141.90952654892706,-63.441427114975774,-25.858680607100705,191.7853354535,-13.822751346820993,251.0172263796665,290.1761823198218,0.28545761094896566,0.009828702128562771,1.0963818184115564,3.113373670177323e6,766211.9902039815,-370.8752478365993,-1.2623245888778012,1.4108899315038016e-5,-0.0001264033664632356,-0.00019207493496204908,-1.5120908985965388e-11,0.007288978294749588,2.2947073254548398e-6,5.831497730148178,0.0036325328012617865,6.712018465153588e-7,0.004615650078574937,0.005944397860174343,0.6248379880085683,0.06542203178228798,0.05214283519737063,17.862323424305522,179.15214379514646,1006.5314344955863,115.38365074862179,8.738196907554027e-6,2.2506807346866506e-8,1.0,10.0,0.0,0.0,-860.4501053803083,-0.0001423897471992647,1.1882161217414256e-6,73909.33778684754,-0.00024903387164639564,-2.882203168179399e-5,-0.0017528905627019167,-6.121987134325482e-5,-0.0001302372318501456,-0.06121312304032349,-0.0006265897961344972,0.0026832902249694862,-0.01362081601924918,0.08554333814127935,-0.660942649630309,-0.000624698102702126,0.0032090204379957594,-0.016815414135906384,0.10683457212849329,-0.8313703417013525,0.003897014225377438,-0.021588878242845295,0.13866721054310535,-1.0824281768444706,-0.028380605728506023,0.18522299086856436,-1.448698343397839,0.25288265942875365,-1.983527322554007,-2.767253816075815
0.033069504031008085,-5.715434060942194,1538.8457204658064,335.9452660562964,8.5611235034577,0.11830941678169397,-18289.2805171758,74.33981020014679,9.650304180231126,119.93842900130845,4.855090308124321,10.250420674786985,2.3680261863117438,37.610759659504595,1.027058778983284e8,17.282392223446127,32.95012666492232,7.245931048007166,-11.923697720526805,93.11622378876447,973.8516203919623,38.00040605938066,0.7428892620983273,-20.17469340201916,118.45004283287973,73.25454800220655,-20.142386008653475,-25.768906903390366,156.6564043199489,-65.57000520705297,-27.619305068476336,211.71520915673557,-14.760990399144017,277.1003555967231,320.3189060580589,0.2854576109490408,0.010035608529218316,1.0963815512631434,3.1133803760807845e6,766214.4988593303,-355.7400738784064,-1.2626038534327684,1.5443232849643417e-5,-0.00013473691105451652,-0.0002048822140724272,-1.6826040290927755e-11,0.007290406542557935,2.494923094751767e-6,5.832435932365643,0.0037876901986099243,7.233551078931266e-7,0.004812768043351001,0.00619828129160244,0.6446568227105053,0.06760449570156224,0.05389063868600305,17.282392223446127,173.33591779309594,973.8516203919623,111.63776192094541,9.916855559321852e-6,2.598201176985787e-8,1.0,10.0,0.0,0.0,-825.3602795777706,-0.0001554281422673291,8.550256183834199e-7,69433.60564186194,-0.0002682697241976048,-3.1793978982896104e-5,-0.001886824163903526,-6.735236000078012e-5,-0.00014328211599981837,-0.06121795866064976,-0.0006661868181388956,0.002945539326542814,-0.01542694044879564,0.09992828198700873,-0.7962394472867877,-0.0006637625679634887,0.003522683518586907,-0.019047046187916278,0.12481673686429573,-1.001718949502357,0.004277380203844155,-0.024457042249972964,0.16203993069156886,-1.3045337325978994,-0.032154466499569545,0.21649299966388372,-1.7464634532253331,0.2956456115701804,-2.391974794205352,-3.3381696877498124
0.03361971876631278,-5.698932827398549,1475.7683430778973,329.0176839438355,8.5611231060486,0.12027790738014596,-17178.598812486547,74.3398056030569,9.65026992791456,119.93797782897246,4.855084253211773,10.25040307245791,2.291156557578582,35.794180420356085,9.614566784291436e7,16.72130012483485,32.95002859492869,7.488723467374732,-12.735284667607196,102.79091012618295,942.2333794289083,38.000247267866996,0.7674625631215269,-21.54868791547786,130.7569428131109,73.25410398267304,-20.81847726986898,-27.523811273432884,172.93310229075425,-67.7699547244192,-29.499384483136446,233.71258193469143,-15.76239559128205,305.88890080480036,353.5861701708991,0.2854576109491245,0.010246911767698059,1.0963812588597894,3.1133875236826995e6,766217.1746655735,-341.21984154872405,-1.262871959351252,1.6903369270987924e-5,-0.00014360965178508608,-0.0002185323961757841,-1.872323820524472e-11,0.007291694902488766,2.7126065689131407e-6,5.8333259438537,0.003949473882366598,7.795598961871678e-7,0.005018300738951342,0.006463004886786165,0.6650663074514569,0.0698592664894197,0.05569692206974622,16.72130012483485,167.70864830018016,942.2333794289083,108.01356581206522,1.1252507968807083e-5,2.998172703346065e-8,1.0,10.0,0.0,0.0,-791.6941193882742,-0.0001696872460914162,4.485981394024295e-7,65228.04571294259,-0.0002892021824333991,-3.507127462117411e-5,-0.0020324825741203463,-7.4090582240463e-5,-0.00015761541058572517,-0.06122281150389593,-0.0007081757610662728,0.0032328168048413658,-0.0174683438151039,0.11669615286722848,-0.9588668147882762,-0.000705143215067638,0.0038662850604554494,-0.02156971159695839,0.1457812468301749,-1.2065195279109246,0.004693971914955674,-0.02769976230258948,0.18929581418521618,-1.5716368812838406,-0.03642171919280614,0.2529686991894607,-2.104679443304547,0.34554219403032443,-2.883530328524216,-4.025520177513413
0.034179085647907774,-5.6824316640285994,1415.2741958379331,322.2315883273335,8.561122678338322,0.12227913757425485,-16135.202220596439,74.33980064547204,9.650233374677075,119.93749625816939,4.855077777686218,10.250384293694095,2.216782905676754,34.06534556875281,9.00045082993644e7,16.178424225929458,32.94992575646479,7.739619059994253,-13.601913579075338,113.46913648488372,911.6416103921968,38.00007985733639,0.7928137423729181,-23.016002303244274,144.34042919626808,73.25363246486356,-21.517289705695035,-29.397892559693982,190.8982047731361,-70.04371417724272,-31.50699988797973,257.99177402699667,-16.831157795863316,337.663223377799,390.30136937679475,0.28545761094921757,0.01046270849759075,1.0963809388156909,3.113395141680513e6,766220.0286710933,-327.2895296741269,-1.263129332400776,1.8501072741129785e-5,-0.00015305565085490651,-0.00023308011621756502,-2.0834163854341078e-11,0.0072928441721114125,2.9492856866996605e-6,5.834169164103599,0.004118169656453205,8.401320010672013e-7,0.005232610710219714,0.0067390359323251095,0.6860820407043424,0.07218875317385334,0.05756367333751412,16.178424225929458,162.26408854642813,911.6416103921968,104.50703892886187,1.2765759776857914e-5,3.458324015337293e-8,1.0,10.0,0.0,0.0,-759.39385606407,-0.00018528194193290616,-4.197197689208519e-8,61276.36330745184,-0.00031199294351556383,-3.8685214213624134e-5,-0.002190978283671134,-8.149337845416488e-5,-0.00017336226522183,-0.06122769095345705,-0.0007526910821653899,0.0035474381011334007,-0.019775017528928178,0.1362347507772078,-1.1542615731554755,-0.0007489655804733277,0.00424259499511768,-0.024420563779126006,0.17021418115767567,-1.4526355659279928,0.00515012931557164,-0.03136493937156183,0.22106916726428438,-1.8927212382128928,-0.04124555306706695,0.2955025923173401,-2.535445932485143,0.4037436569578341,-3.4748745887405983,-4.852741063928623
0.0347477679697572,-5.665930251411252,1357.2565760516727,315.58404553031585,8.561122217586542,0.12431369041981051,-15155.009561718869,74.33979529518416,9.650194366472132,119.93698222457323,4.855070852076528,10.250364260245894,2.1448228172295263,32.419985428501406,8.425552205866419e7,15.653162972390167,32.94981799816216,7.9988894189664626,-14.527303951288157,125.25491671459162,882.0424150336527,37.99990343957445,0.8189633784884821,-24.582965166038555,159.33281811671318,73.25313182259623,-22.23960536724646,-31.399230554475142,210.72671794181176,-72.39380838599926,-33.650774150403755,284.78929851945287,-17.971735246145297,372.73269808837915,430.82128352936894,0.28545761094932115,0.010683097656976878,1.0963805885210178,3.113403260600955e6,766223.0726468768,-313.9251401177831,-1.2633763812085146,2.0249190544511805e-5,-0.00016311104538206412,-0.0002485834705555026,-2.3182929375625646e-11,0.007293854847346863,3.2066227108065286e-6,5.834966915993483,0.004294075871641898,9.054119832465428e-7,0.005456076373581506,0.007026862198618732,0.7077199024716961,0.07459544552513353,0.05949294991079492,15.653162972390167,156.9962059044268,882.0424150336527,101.11429567572976,1.4479872827057708e-5,3.987492123822975e-8,1.0,10.0,0.0,0.0,-728.4040704959618,-0.00020233782282959997,-6.290035785623591e-7,57563.24718784636,-0.0003368196771141626,-4.267029479362405e-5,-0.0023635333587724554,-8.962518306945666e-5,-0.00019065972761194333,-0.061232606576636796,-0.0007998738196476518,0.003891923646530098,-0.022380671457117605,0.15899363625258206,-1.3889226164420192,-0.0007953608257773137,0.004654628479018146,-0.027641371777105926,0.1986791810904457,-1.7482737680171951,0.005649486308874033,-0.03550643918812087,0.25809579945594385,-2.278533259803635,-0.04669704019201048,0.34508404565935946,-3.0532443717220246,0.47160990446573836,-4.18598313093709,-5.84791350246256
0.0347477679697572,-5.665930251411252,1357.2565760516727,315.58404553031585,8.561122217586542,0.12431369041981051,-15155.009561718869,74.33979529518416,9.650194366472132,119.93698222457323,4.855070852076528,10.250364260245894,2.1448228172295263,32.419985428501406,8.425552205866419e7,15.653162972390167,32.94981799816216,7.9988894189664626,-14.527303951288157,125.25491671459162,882.0424150336527,37.99990343957445,0.8189633784884821,-24.582965166038555,159.33281811671318,73.25313182259623,-22.23960536724646,-31.399230554475142,210.72671794181176,-72.39380838599926,-33.650774150403755,284.78929851945287,-17.971735246145297,372.73269808837915,430.82128352936894,0.28545761094932115,0.010683097656976878,1.0963805885210178,3.113403260600955e6,766223.0726468768,-313.9251401177831,-1.2633763812085146,2.0249190544511805e-5,-0.00016311104538206412,-0.0002485834705555026,-2.3182929375625646e-11,0.007293854847346863,3.2066227108065286e-6,5.834966915993483,0.004294075871641898,9.054119832465428e-7,0.005456076373581506,0.007026862198618732,0.7077199024716961,0.07459544552513353,0.05949294991079492,15.653162972390167,156.9962059044268,882.0424150336527,101.11429567572976,1.4479872827057708e-5,3.987492123822975e-8,1.0,10.0,0.0,0.0,-728.4040704959618,-0.00020233782282959997,-6.290035785623591e-7,57563.24718784636,-0.0003368196771141626,-4.267029479362405e-5,-0.0023635333587724554,-8.962518306945666e-5,-0.00019065972761194333,-0.061232606576636796,-0.0007998738196476518,0.003891923646530098,-0.022380671457117605,0.15899363625258206,-1.3889226164420192,-0.0007953608257773137,0.004654628479018146,-0.027641371777105926,0.1986791810904457,-1.7482737680171951,0.005649486308874033,-0.03550643918812087,0.25809579945594385,-2.278533259803635,-0.04669704019201048,0.34508404565935946,-3.0532443717220246,0.47160990446573836,-4.18598313093709,-5.84791350246256
0.035325932227822585,-5.649428272020281,1301.6132693257025,309.072183757555,8.561121720780578,0.1263821602363243,-14234.188213102938,74.339789516887,9.650152738973503,119.93643352227015,4.855063444828584,10.25034288868761,2.075196696786586,30.85404126909225,7.887357019595951e7,15.144935376092208,32.94970517334337,8.266815064459363,-15.515423943293259,138.2630316587893,853.4030540057578,37.99971761708064,0.8459320205922094,-26.25633187040917,175.88012264087592,73.25260034009308,-22.986234658266905,-33.53644950709137,232.61176485110366,-74.82285176310717,-35.93990727938512,314.36615177789685,-19.18886870773146,411.438703712464,475.53950234464605,0.2854576109494364,0.010908180530501611,1.0963802051211509,3.113411912913247e6,766226.3191329982,-301.1036556026428,-1.263613497911376,2.216175025100938e-5,-0.00017381416624635777,-0.0002651042279248366,-2.5796376739288846e-11,0.0072947271178857125,3.48642612569269e-6,5.835720447877694,0.004477503992279439,9.757671361293807e-7,0.0056890927290718955,0.007326992861727464,0.7299960505627484,0.07708191677510547,0.06148688118766384,15.144935376092208,151.89917404772027,853.4030540057578,97.8315833033393,1.6421099809086984e-5,4.5957761050267786e-8,1.0,10.0,0.0,0.0,-698.6715973016253,-0.00022099216681082445,-1.3263983420039394e-6,54074.31010614569,-0.0003638776249555902,-4.706454170399143e-5,-0.0025514903877872615,-9.855654104318886e-5,-0.00020965784214094276,-0.06123756814853544,-0.0008498718152418288,0.004269015833413936,-0.025323178216416435,0.18549370300269094,-1.6706138801078982,-0.0008444658642620402,0.005105666189672637,-0.03127907327797601,0.23182950231676186,-2.1032413430164016,0.0061959948068163,-0.040184809157588645,0.3012288550291709,-2.7419210547000015,-0.05285608507707272,0.40286072651146987,-3.6753976567725406,0.5507191684467106,-5.040764945777656,-7.044668207907325
0.035913748368624286,-5.632925405176047,1248.2463398551724,302.6931899527973,8.561121184607504,0.12848515347008005,-13369.138624436122,74.33978327186556,9.650108316879596,119.93584779375624,4.855055522155198,10.250320090071332,2.007827645359929,29.363654201027238,7.383513673596582e7,14.653180128558825,32.949587141515195,8.54368577828331,-16.57050677025862,152.62014382451602,825.691896903001,37.99952198375824,0.8737401035302739,-28.043313274208998,194.14347076357515,73.25203620741968,-23.758017712421044,-35.818754702319914,256.76646107921306,-77.33355245788667,-38.38421456306632,347.01034788089385,-20.4875975596365,454.1579314676749,524.8902109100612,0.2854576109495646,0.011138060879100133,1.096379785493914,3.1134211331516625e6,766229.7814890152,-288.8029958956132,-1.2638410588423308,2.4254065857049023e-5,-0.0001852056662928543,-0.00028270805748168755,-2.870438939106925e-11,0.007295460861948418,3.790663689793106e-6,5.83643093574194,0.004668779244867222,1.051593627045604e-6,0.0059320721754445825,0.007639959558539291,0.7529269226921335,0.07965082716497052,0.06354767177944493,14.653180128558825,146.96736406041933,825.691896903001,94.65527618190936,1.861906047126909e-5,5.294711486206968e-8,1.0,10.0,0.0,0.0,-670.1454249592582,-0.00024139500343904355,-2.149829919856356e-6,50796.03204739445,-0.00039338136971161716,-5.190987023142523e-5,-0.0027563245840806746,-0.00010836467299936141,-0.00023052085194317416,-0.06124258567807732,-0.0009028399485547659,0.004681697362810274,-0.02864506887792236,0.21633819252549685,-2.0086051639001474,-0.0008964234898379102,0.00559927626533843,-0.03538639186590234,0.2704218889157307,-2.529251420411269,0.006793950702744063,-0.045468078888887715,0.35145704902238983,-3.2982368462409504,-0.05981248536233073,0.4701633137624965,-4.422616527424976,0.6429022390708242,-6.067822230459771,-8.483262238786576
0.03651138979567756,-5.616421329165158,1197.0619550193596,296.44430959163566,8.561120605423671,0.13062328868768755,-12556.480207137462,74.33977651765666,9.650060913188831,119.93522251945328,4.8550470478784975,10.250295769567039,1.9426413746001323,27.94515535530705,6.911822345088367e7,14.177354974543533,32.949463770096614,8.829800829700588,-17.6970676611773,168.46602093090596,798.8783869629648,37.99931612582663,0.902407837637869,-29.951605562774247,214.3006618994959,73.25143751595601,-24.555825522123992,-38.255970438174835,283.42597355531086,-79.92871565218171,-40.99416603351283,383.0397004696824,-21.873275892854547,501.30601544684873,579.3523394741404,0.28545761094970734,0.011372844977280742,1.096379326224899,3.11343095804177e6,766233.4739461908,-277.00198152454857,-1.2640594250829218,2.6542852268625625e-5,-0.0001973286506541049,-0.0003014647629806694,-3.19402386550776e-11,0.0072960556397028056,4.121476546434133e-6,5.837099484881425,0.0048682412204501205,1.1333187822415238e-6,0.0061854452655929325,0.007966317365652821,0.776529228515994,0.08230492656056353,0.06567760403080386,14.177354974543533,142.195338155899,798.8783869629648,91.58187175482527,2.1107162916434252e-5,6.097467409457082e-8,1.0,10.0,0.0,0.0,-642.7766132678689,-0.0002637102659073065,-3.1169542216775034e-6,47715.70848042394,-0.00042556677078231606,-5.725248237935009e-5,-0.002979657026049092,-0.00011913408672532998,-0.00025342849958696217,-0.06124766943269587,-0.0009589403465795161,0.005133210782733405,-0.032394083423614536,0.25222533828330324,-2.4139574209843606,-0.0009513824715056262,0.0061393376663546,-0.04002252275349788,0.31533250735238005,-3.0402850362924165,0.007448021473481857,-0.051432649959539514,0.40992562541958777,-3.965814322293541,-0.06766711111689194,0.5485339194793819,-5.319648186196184,0.7502818656626734,-7.301353117065213,-10.21185955584727
0.03711903364123311,-5.599915716065852,1147.9701949659257,290.32284370044204,8.561119979220917,0.1327971975151581,-11793.037726353496,74.339769207672,9.650010328406154,119.93455500620489,4.855037983257457,10.250269826068612,1.8795660953212696,26.595055938409217,6.470224951933733e7,13.71693589837008,32.94933493629959,9.125469327346824,-18.899922299118888,185.95489150555608,772.9329952159898,37.99909962280679,0.9319550949637303,-31.989422774894187,236.54789133648498,73.25080225342217,-25.380561479903594,-40.858581416463615,312.84980153410237,-82.61124815224964,-43.78092938775039,422.80490462994453,-23.351589649255505,553.341553523875,639.4541550621525,0.28545761094986616,0.011612641755674826,1.09637882358036,3.1134414266384207e6,766237.4116646086,-265.6802936947603,-1.2642689430910952,2.90463505713769e-5,-0.00021022881892057487,-0.0003214485383548407,-3.554097141888163e-11,0.007296510686060078,4.48119475043862e-6,5.837727131765942,0.005076244593987998,1.2214035924251256e-6,0.006449661609454363,0.008306645968884517,0.80081995116294,0.08504705832794474,0.06787904158392376,13.71693589837008,137.57784151767672,772.9329952159898,88.6079852828367,2.392307711465508e-5,7.0190699776665e-8,1.0,10.0,0.0,0.0,-616.5182018642885,-0.00028811705302243904,-4.2476437742834346e-6,44821.40033527285,-0.00046069310906113813,-6.314330649112714e-5,-0.0032232693239542835,-0.00013095724719297772,-0.00027857745225678266,-0.06125282996609348,-0.0010183426107689664,0.0056270796320637894,-0.03662378446463999,0.293962896750552,-2.8998607462077164,-0.0010094976540573936,0.006730065453249736,-0.04525389764233858,0.36757526694517484,-3.6530202013265844,0.008163275997219725,-0.05816428879909481,0.4779604710066275,-4.766534863793229,-0.07653322118781505,0.6397588154741967,-6.396046354746994,0.8753181605834172,-8.782224413859362,-12.288054177007904
0.0377368608267235,-5.583408232734325,1100.8848907498545,284.32614833115304,8.5611193015896,0.1350075248169791,-11075.828856313157,74.33976129078522,9.649956349712722,119.93384237516312,4.855028286806116,10.250242151782324,1.8185324355977854,25.31003836361398,6.05679597354099e7,13.271416526128068,32.94920052927611,9.431010473162145,-20.184205946986868,205.2569339386921,747.8271867985916,37.99887204875293,0.9624012675294898,-34.165530696205394,261.1016444356412,73.25012829890204,-26.23316271481081,-43.63777585329285,345.32428206753474,-85.3841622627695,-46.75641452036097,466.69292192363434,-24.92857369465302,610.7705223578095,705.7782972312617,0.2854576109500429,0.011857562862823837,1.0963782734778074,3.1134525804685606e6,766241.6107926287,-254.8184404737961,-1.264469945217697,3.1784463234531645e-5,-0.00022395461034224647,-0.0003427382313431797,-3.9547841504910176e-11,0.007296824902173629,4.872354088391476e-6,5.838314845505487,0.005293159808713943,1.3163453943353153e-6,0.006725190731186076,0.008661550774610236,0.8258163396684437,0.08788016239966936,0.07015443232986222,13.271416526128068,133.10979630513674,747.8271867985916,85.730345982496,2.7109264911412885e-5,8.07665441522581e-8,1.0,10.0,0.0,0.0,-591.3251331571803,-0.00031481099328505474,-5.564248081304837e-6,42101.8882289292,-0.0004990454372178557,-6.963848009574651e-5,-0.003489119686499184,-0.00014393530191325604,-0.00030618284464599795,-0.06125807814505909,-0.001081224017401144,0.006167130945222707,-0.04139423804558165,0.34248480598192343,-3.4820341457414985,-0.0010709300205571505,0.00737603768797863,-0.05115503359007129,0.428322833277758,-4.387339666792579,0.008945216216044672,-0.06575922917530455,0.5570957942161305,-5.726498149514143,-0.08653792532217265,0.7459060293908125,-7.6870841144015065,1.0208608016982184,-10.559244499883544,-14.780679299789632
0.0377368608267235,-5.583408232734325,1100.8848907498545,284.32614833115304,8.5611193015896,0.1350075248169791,-11075.828856313157,74.33976129078522,9.649956349712722,119.93384237516312,4.855028286806116,10.250242151782324,1.8185324355977854,25.31003836361398,6.05679597354099e7,13.271416526128068,32.94920052927611,9.431010473162145,-20.184205946986868,205.2569339386921,747.8271867985916,37.99887204875293,0.9624012675294898,-34.165530696205394,261.1016444356412,73.25012829890204,-26.23316271481081,-43.63777585329285,345.32428206753474,-85.3841622627695,-46.75641452036097,466.69292192363434,-24.92857369465302,610.7705223578095,705.7782972312617,0.2854576109500429,0.011857562862823837,1.0963782734778074,3.1134525804685606e6,766241.6107926287,-254.8184404737961,-1.264469945217697,3.1784463234531645e-5,-0.00022395461034224647,-0.0003427382313431797,-3.9547841504910176e-11,0.007296824902173629,4.872354088391476e-6,5.838314845505487,0.005293159808713943,1.3163453943353153e-6,0.006725190731186076,0.008661550774610236,0.8258163396684437,0.08788016239966936,0.07015443232986222,13.271416526128068,133.10979630513674,747.8271867985916,85.730345982496,2.7109264911412885e-5,8.07665441522581e-8,1.0,10.0,0.0,0.0,-591.3251331571803,-0.00031481099328505474,-5.564248081304837e-6,42101.8882289292,-0.0004990454372178557,-6.963848009574651e-5,-0.003489119686499184,-0.00014393530191325604,-0.00030618284464599795,-0.06125807814505909,-0.001081224017401144,0.006167130945222707,-0.04139423804558165,0.34248480598192343,-3.4820341457414985,-0.0010709300205571505,0.00737603768797863,-0.05115503359007129,0.428322833277758,-4.387339666792579,0.008945216216044672,-0.06575922917530455,0.5570957942161305,-5.726498149514143,-0.08653792532217265,0.7459060293908125,-7.6870841144015065,1.0208608016982184,-10.559244499883544,-14.780679299789632
0.03836505626234203,-5.5668985381426594,1055.7234589471152,278.45163270427764,8.561118567677795,0.1372549293684107,-10402.052332928659,74.33975271087516,9.649898750068408,119.9330815486507,4.855017914096822,10.250212631782354,1.7594733482665508,24.086947545708394,5.669733782159928e7,12.840307450529977,32.94906045248051,9.74675388296105,-21.555393938807246,226.55992174098637,723.5333829086892,37.998632973629704,0.993765112037762,-36.4892833033931,288.20078950087367,73.24941341751757,-27.11460169076469,-46.60549181631939,381.16535820985996,-88.2505804558239,-49.933321244758964,515.1307201726584,-26.610629518774722,674.1511534742679,778.9673330960973,0.2854576109502396,0.012107722783442397,1.096377671453835,3.11346446368489e6,766246.0885309945,-244.39772187594423,-1.264662750247569,3.477890138248724e-5,-0.00023855735920676532,-0.00036541762649690485,-4.40067917615545e-11,0.0072969968460191974,5.297714507766987e-6,5.8388635293393545,0.005519373842017412,1.418680791347463e-6,0.007012523028508483,0.00903166415351929,0.8515359059792393,0.09080727907391324,0.07250631198710916,12.840307450529977,128.78629488365573,723.5333829086892,82.94579266505875,3.071357454949353e-5,9.289750002221327e-8,1.0,10.0,0.0,0.0,-567.154172599402,-0.00034400573245961855,-7.091883312846508e-6,39546.628810296635,-0.0005409371753621708,-7.679988356146577e-5,-0.003779360660513944,-0.00015817887250831354,-0.00033647996271403484,-0.06126342517839535,-0.0011477697209631016,0.006757519452024985,-0.046772770594186074,0.39887029048181705,-4.179198230531066,-0.0011358467446466814,0.008082224357140807,-0.05780947725714806,0.4989307398445483,-5.266931642198921,0.009799811108681453,-0.07432539915256552,0.6491059089402459,-6.876816158647304,-0.09782381184779956,0.8693685531164494,-9.23483574002333,1.1902090775756267,-12.690673392847746,-17.77195568127251
0.039003808971402175,-5.550386282978996,1012.4067505411149,272.6967582479004,8.561117772146517,0.13954008425360695,-9769.076942401927,74.33974340632348,9.649837287260343,119.93226923615823,4.855006817550678,10.250181143540283,1.7023240308532313,22.92278283573917,5.30735260941075e7,12.423135646457533,32.94891462631274,10.073039869705136,-23.01932317228285,250.07103462706382,700.0249278712919,37.99838196492736,1.0260645682767109,-38.9706611783593,318.10888154193117,73.24865525496034,-28.025887785811403,-49.774466041531376,420.72162610006757,-91.21373991414016,-53.325189360783455,568.5893897195008,-28.40454294789021,744.0992981929858,859.7298610205153,0.2854576109504585,0.012363238928988031,1.0963770126291068,3.113477123227313e6,766250.8632004972,-234.40019797358968,-1.264847663888494,3.8053344231371065e-5,-0.0002540914563055466,-0.00038957574154387646,-4.896899158689563e-11,0.007297024721798858,5.760280178558458e-6,5.839374021913854,0.005755290983110193,1.5289888022516632e-6,0.0073121707454655484,0.009417646702555798,0.8779964179838262,0.0938315525961967,0.07493730754819629,12.423135646457533,124.60259396426493,700.0249278712919,80.25126996115523,3.4789906200636735e-5,1.0680601394376152e-7,1.0,10.0,0.0,0.0,-543.9638358791576,-0.0003759345462302185,-8.858754077358887e-6,37145.71414407433,-0.0005867129646247575,-8.469572773598866e-5,-0.004096358627043391,-0.00017380891389880468,-0.00036972607128289,-0.06126888264618831,-0.0012181729379494913,0.007402753394327119,-0.05283480830507653,0.4643657380207291,-5.013633453491854,-0.001204421209340127,0.008854018222098897,-0.06531085250525101,0.5809650130561703,-6.319999630316692,0.01073353283829909,-0.08398378305030693,0.7560416785201323,-8.25455218812225,-0.11055075500458464,1.0129139304749974,-11.089457381726474,1.3871808578248312,-15.246012261416563,-21.360040268779883
0.03965331230448131,-5.53387110710676,970.8589010345787,267.05903692614254,8.561116909120368,0.14186367757928953,-9174.431105388394,74.33973330945956,9.649771702878807,119.93140191921209,4.854994946211565,10.250147556419146,1.647021841361278,21.81469022377877,4.968074996599901e7,12.019443856304607,32.94876299102922,10.410219769967442,-24.58221498959099,276.01885759026516,677.2760545021246,37.99811858947306,1.0593165566312717,-41.62031258959226,351.1167051058918,73.24785133168974,-28.968069086715104,-53.158286113713594,464.3776981531791,-94.27699770363095,-56.94645196648006,627.5886863637737,-30.317502153348023,821.2943462939396,948.8472347217157,0.28545761095070216,0.01262423176606636,1.0963762916701043,3.113490608995701e6,766255.9543145811,-224.80865704747742,-1.2650249792629393,4.163361243198858e-5,-0.0002706145204740333,-0.0004153071436251898,-5.4491437588659625e-11,0.007296906368196493,6.26332145117479e-6,5.839847098508841,0.0060013336827930515,1.6478942842731103e-6,0.007624669035040773,0.009820188623607765,0.9052158952039255,0.09695623528732376,0.07745014121117222,12.019443856304607,120.55410844042716,677.2760545021246,77.64382435037685,3.939895760807502e-5,1.2274530941537658e-7,1.0,10.0,0.0,0.0,-521.7143161078873,-0.00041085209563244404,-1.0896511068435336e-5,34889.833235134065,-0.0006367518157999192,-9.340120300367746e-5,-0.004442715307299136,-0.00019095765036348774,-0.0004062024051657837,-0.061274462530885726,-0.0012926351253467977,0.008107722192880768,-0.05966480861487833,0.5404097448035802,-6.011838960872598,-0.0012768330049322814,0.009697267873591976,-0.07376402351528445,0.6762338157661698,-7.580100695892389,0.011753395388642587,-0.09486993436561147,0.8802722952249079,-9.903830736999108,-0.1248979232041709,1.1797411565990141,-13.310702334771793,1.616191803807089,-18.308123041198456,-25.662048254872857
0.04031376412668607,-5.517352638027331,931.0071904401223,261.5360300017947,8.56111597213334,0.1442264130859468,-8615.793150738844,74.33972234594881,9.64970172122579,119.93047583516443,4.854982245504481,10.250111731134954,1.5935062214308828,20.759955031682892,4.6504247713759035e7,11.628790029115475,32.94860550997033,10.758656255025267,-26.250699251222866,304.6555831681138,655.2618525026727,37.997842415500976,1.0935367459586116,-44.44959695761452,387.545075483686,73.24699903691021,-29.942234246391063,-56.77144564160976,512.5579078508114,-97.4438360710981,-60.81249156276026,692.7020352746079,-32.35711549481686,906.485742345823,1047.1809546880304,0.28545761095097333,0.012890824936639199,1.0963755027474476,3.113504974032483e6,766261.3826563956,-215.60658579191562,-1.2651949773649138,4.554785590732177e-5,-0.0002881875779947657,-0.000442712282333365,-6.063762410339444e-11,0.007296639245351707,6.810398814359879e-6,5.8402834721010075,0.006257943437389943,1.7760716355271973e-6,0.00795057706324608,0.010240011156735717,0.9332126023942972,0.10018469169250868,0.08004763437842692,11.628790029115475,116.63640576433464,655.2618525026727,75.12060053833048,4.46090584300641e-5,1.410034659567249e-7,1.0,10.0,0.0,0.0,-500.3674156883647,-0.000449036331780637,-1.3240648149705008e-5,32770.236061839925,-0.0006914705757727182,-0.00010299919488357973,-0.004821291431428989,-0.00020976959236489398,-0.00044621633211247173,-0.06128017724926027,-0.0013713661393534896,0.008877725956428665,-0.06735729204310677,0.6286617532618577,-7.205309345421748,-0.0013532678904641647,0.01061831297941206,-0.08328638391473983,0.7868236510882543,-9.087134354171237,0.01286699564867076,-0.107135653506254,1.0245331215675868,-11.877148005890602,-0.14106600673244765,1.373545894990046,-15.969712111004691,1.882346243002165,-21.975736700496064,-30.817633303917905
0.040985367010151555,-5.500830489464888,892.7819100112528,256.1253468936754,8.561114954069216,0.14662901077071602,-8090.982193639152,74.33971043411803,9.64962704814879,119.92948695978545,4.854968656976588,10.250073519182084,1.5417186231567777,19.75599499547997,4.353020490775349e7,11.250746786429602,32.94844217312358,11.118723640437171,-28.031839700947753,336.2594382509889,633.9582383601522,37.99755301499149,1.1287392900056623,-47.47063092514357,427.74792541648554,73.2460956222823,-30.949514454884337,-60.62940270090355,565.7303919463452,-100.71786802297045,-64.93969917856455,764.5620440931735,-34.531429063706184,1000.5001616312443,1155.6807938657942,0.28545761095127514,0.013163145382775385,1.0963746394904677,3.1135202747162017e6,766267.1703607888,-206.77814086958188,-1.2653579274946642,4.982675747182162e-5,-0.00030687525083494664,-0.00047189784143956406,-6.747829209883403e-11,0.00729622042051568,7.405389063152186e-6,5.840683794301781,0.00652558172024825,1.9142488059078124e-6,0.008290479171481636,0.010677868089702412,0.9620050422670025,0.10352040290110816,0.08273271184706309,11.250746786429602,112.84520059104719,633.9582383601522,72.67883800619038,5.049710356831266e-5,1.619080070528872e-7,1.0,10.0,0.0,0.0,-479.8864812340563,-0.0004907905633024139,-1.5930943107219183e-5,30778.699806118362,-0.0007513277462127568,-0.00011358107341443306,-0.005235232803994634,-0.00023040264144512325,-0.0004901037031095239,-0.06128603968559478,-0.0014545843742296636,0.009718506947567531,-0.07601798450826797,0.731034771975316,-8.631449562086143,-0.0014339177170985158,0.011624021859852628,-0.09400928471111343,0.9151407519693222,-10.888508105071683,0.014082557079204621,-0.12095084719514157,1.19198043277843,-14.236917955407966,-0.15927968740780496,1.598595175889265,-19.15113180022145,2.191541354789245,-26.366419149625937,-36.99322598028036
0.040985367010151555,-5.500830489464888,892.7819100112528,256.1253468936754,8.561114954069216,0.14662901077071602,-8090.982193639152,74.33971043411803,9.64962704814879,119.92948695978545,4.854968656976588,10.250073519182084,1.5417186231567777,19.75599499547997,4.353020490775349e7,11.250746786429602,32.94844217312358,11.118723640437171,-28.031839700947753,336.2594382509889,633.9582383601522,37.99755301499149,1.1287392900056623,-47.47063092514357,427.74792541648554,73.2460956222823,-30.949514454884337,-60.62940270090355,565.7303919463452,-100.71786802297045,-64.93969917856455,764.5620440931735,-34.531429063706184,1000.5001616312443,1155.6807938657942,0.28545761095127514,0.013163145382775385,1.0963746394904677,3.1135202747162017e6,766267.1703607888,-206.77814086958188,-1.2653579274946642,4.982675747182162e-5,-0.00030687525083494664,-0.00047189784143956406,-6.747829209883403e-11,0.00729622042051568,7.405389063152186e-6,5.840683794301781,0.00652558172024825,1.9142488059078124e-6,0.008290479171481636,0.010677868089702412,0.9620050422670025,0.10352040290110816,0.08273271184706309,11.250746786429602,112.84520059104719,633.9582383601522,72.67883800619038,5.049710356831266e-5,1.619080070528872e-7,1.0,10.0,0.0,0.0,-479.8864812340563,-0.0004907905633024139,-1.5930943107219183e-5,30778.699806118362,-0.0007513277462127568,-0.00011358107341443306,-0.005235232803994634,-0.00023040264144512325,-0.0004901037031095239,-0.06128603968559478,-0.0014545843742296636,0.009718506947567531,-0.07601798450826797,0.731034771975316,-8.631449562086143,-0.0014339177170985158,0.011624021859852628,-0.09400928471111343,0.9151407519693222,-10.888508105071683,0.014082557079204621,-0.12095084719514157,1.19198043277843,-14.236917955407966,-0.15927968740780496,1.598595175889265,-19.15113180022145,2.191541354789245,-26.366419149625937,-36.99322598028036
0.04166832833728564,-5.484304262339168,856.1162402118914,250.82464483930727,8.561113847096268,0.1490722071831248,-7597.9496437656735,74.33969748421312,9.649547369805898,119.9284309887154,4.854954118021818,10.250032762225857,1.4916024460594273,18.800353840796888,4.0745693548081644e7,10.88490096224373,32.94827300107323,11.490808140319805,-29.933160383211337,371.13735284672936,613.3419294241265,37.99724996634495,1.1649365235905507,-50.696336689175375,472.1156994036395,73.24513819548939,-31.99108538666098,-64.74864109715622,624.4115792364739,-104.10284272911551,-69.34553596303532,843.8665643849652,-36.84894334259033,1104.2493955211532,1275.3937097432458,0.2854576109516111,0.013441323437469324,1.0963736949378338,3.11353657096434e6,766273.3410006783,-198.30812287207655,-1.2655140876514344,5.450375280412249e-5,-0.00032674595120632695,-0.0005029771057834314,-7.509226471934275e-11,0.007295646552407417,8.052513794791933e-6,5.8410486561248804,0.00680473092438097,2.0632116218561166e-6,0.008644986050664155,0.011134547284036216,0.9916119431422283,0.10696697056063015,0.08550840581199244,10.88490096224373,109.17635016591298,613.3419294241265,70.31586803896732,5.714959574582994e-5,1.8583105102523935e-7,1.0,10.0,0.0,0.0,-460.2363439963973,-0.0005364456929904393,-1.9011946210885514e-5,28907.497387321106,-0.0008168276811919705,-0.0001252475623232042,-0.005687998945311419,-0.00025302928715195835,-0.0005382313984610533,-0.06129206322531561,-0.0015425168653468648,0.010636282962375097,-0.08576507942823855,0.8497327086252504,-10.334651274842392,-0.0015189802962933827,0.012721831336775739,-0.10607961287782171,1.063958336168225,-13.040509541891746,0.015408975862737805,-0.136505585232215,1.3862539749334255,-17.05729418510153,-0.17979037118546173,1.8598128474954665,-22.95560571142567,2.5505864731023653,-31.62007464323103,-44.38704640227938
0.04236286055956662,-5.4677735420850375,820.9461255348626,245.6316273731486,8.561112642595278,0.15155675626857804,-7134.7711146475585,74.33968339757762,9.649462351329856,119.92730331732206,4.8549385615829,10.24998929144598,1.4431029649971892,17.890694961285032,3.8138614516590126e7,10.530853076843666,32.94809804930559,11.875308194904713,-31.962673776172746,409.62790651649675,593.390414256498,37.9969328573093,1.2021386272122956,-54.14049379081607,521.0791009818129,73.24412371331996,-33.0681694985869,-69.14673596397353,689.1711457996728,-107.60265195758609,-74.04859878003757,931.3853820955385,-39.31862945306784,1218.7390501540515,1407.473656229111,0.2854576109519851,0.01372549298079559,1.0963726614835738,3.1135539264515648e6,766279.9196801987,-190.18194937824256,-1.2656637049450552,5.9615269619301404e-5,-0.00034787208945467044,-0.000536070354697543,-8.356738237800311e-11,0.007294913874049799,8.75637067522656e-6,5.841378588733228,0.007095895415990547,2.2238085033946447e-6,0.009014736053520829,0.01161087238060306,1.0220522519374307,0.110528121802464,0.08837786066651675,10.530853076843666,105.62584904878568,593.390414256498,68.0291103266405,6.466381180528155e-5,2.1319509489341316e-7,1.0,10.0,0.0,0.0,-441.38325813169666,-0.000586362652465659,-2.253352256263657e-5,27149.367440375736,-0.0008885252246706738,-0.0001381097001894233,-0.006183394724191533,-0.0002778379110444687,-0.0005910001016616097,-0.06129826179126138,-0.0016353993825449827,0.011637783008898686,-0.09673063421826927,0.9872929667054533,-12.36755840478764,-0.0016086592362519923,0.013919789313711111,-0.11966153905246679,1.2364705591918708,-15.609920776454238,0.016855870051211353,-0.15401237887517616,1.6115484580387238,-20.426315760273166,-0.2028792160300879,2.1628773349379538,-27.502720297085602,2.9673397118643363,-37.90308234197286,-53.235030284700876
0.043069181521638286,-5.451237894832238,787.2101532660681,240.5440425536582,8.561111331080362,0.15408343043567424,-6699.63881282709,74.33966806574477,9.649371635391075,119.92609901893421,4.854921915830476,10.249942926831178,1.3961672584454263,17.024795382544458,3.5697643714610755e7,10.188216813310927,32.94791741291914,12.27263482692958,-34.12891051490407,452.1045781558378,574.0819231321599,37.99660128821621,1.2403532511911006,-57.81779423219444,575.1132255530832,73.24304897432853,-34.18203857135023,-73.8424235155618,760.6374796509924,-111.22133717889041,-79.06868951171343,1027.9675946778602,-41.949944446134,1345.078131855496,1553.1923723301052,0.2854576109524014,0.014015791626256078,1.0963715308181454,3.113572408842808e6,766286.9331345066,-182.38562876172108,-1.2658070159953916,6.520098724368108e-5,-0.0003703302939866111,-0.0005713052804664721,-9.3001548998183e-11,0.007294018173898585,9.52196769639524e-6,5.841674064068372,0.007399602673488239,2.39695559574596e-6,0.009400396612485538,0.012107704642919343,1.0533451289144633,0.11420771469617622,0.09134433829889826,10.188216813310927,102.1898238650742,574.0819231321599,65.81606958256994,7.314910641190536e-5,2.444794998060106e-7,1.0,10.0,0.0,0.0,-423.2948406435457,-0.0006409350477342686,-2.6551453802726e-5,25497.486044114834,-0.0009670308287410639,-0.00015228990255013324,-0.006725605257873011,-0.000305034205129499,-0.0006488473166985807,-0.06130464988193184,-0.0017334765018934628,0.012730285323976284,-0.10906211358045906,1.1466349992937217,-14.792553608811458,-0.0017031637329380307,0.015226600130378916,-0.13493845011466996,1.4363540543578157,-18.6759160799591,0.01843363172022606,-0.17370870169652303,1.872695183579455,-24.44843217943511,-0.22886048292188751,2.514333379440643,-32.934471392922,3.450864293895676,-45.413176304263686,-63.81782917530551
0.043787514438167925,-5.434696872016835,754.8494548030385,235.55968383773077,8.56110990211267,0.15665302037051923,-6290.854614322201,74.33965136944329,9.64927484070721,119.9248128220511,4.854904103827773,10.24989347644959,1.3507441634909678,16.200540474941754,3.341218296557244e7,9.856618689052773,32.94773123187792,12.683211790343915,-36.44094942237202,498.9793031604606,555.3954095296973,37.99625487574853,1.2795850718081057,-61.74389883614331,634.7420837954627,73.24191061169493,-35.33401584921912,-78.85567227592718,839.503661290204,-114.9630952305422,-84.42688509475137,1134.549683174404,-44.752843630597205,1484.4895277299186,1713.9511481940706,0.28545761095286487,0.014312360767512852,1.0963702938648165,3.113592090030918e6,766294.4098324344,-174.90573906212074,-1.2659442472400957,7.130411477302586e-5,-0.00039420163015257585,-0.000608817411787849,-1.0350389701054658e-10,0.007292954775739659,1.0354760246691434e-5,5.8419354952049645,0.007716404335924246,2.583642246886123e-6,0.009802665539257257,0.01262594464989949,1.0855099256900316,0.11800974206958104,0.09441122214775714,9.856618689052773,98.8645300125091,555.3954095296973,63.67433342153681,8.272836325334468e-5,2.8022773343353936e-7,1.0,10.0,0.0,0.0,-405.94002301593116,-0.0007005919990792754,-3.112810285813125e-5,23945.440994830977,-0.0010530161541144301,-0.00016792312682278955,-0.0073192340821557796,-0.00033484269740193586,-0.0007122506131990401,-0.06131124260803721,-0.001837001592943388,0.013921657155176152,-0.12292408567952934,1.331115497959285,-17.683500847740632,-0.0018027082528650424,0.01665167200145154,-0.1521150746622481,1.667837933683622,-22.332288157942155,0.020153481247091112,-0.1958597638451679,2.1752549928976195,-29.247468966076397,-0.2580852247817189,2.9217194232816004,-39.41934189207856,4.011606969403475,-54.385192635312244,-76.46906594216806
0.04451808833924519,-5.418150004157656,723.8075890555946,230.67638760397656,8.561108344204813,0.15926633651506658,-5906.823275266905,74.33963317748992,9.649171560390386,119.92343908504749,4.854885043160578,10.249840735639594,1.3067842017260278,15.41591836246835,3.1272312501453508e7,9.53569751489618,32.94753969663471,13.10747596318494,-38.90845027870136,550.7064171017779,537.3105196507187,37.99589325688897,1.3198353177375668,-65.9354990794906,700.5436161754467,73.24070508504778,-36.52547906425786,-84.20776116836342,926.5340928587322,-118.83228670565693,-90.14561391501924,1252.164458022384,-47.73779238107215,1638.3216123814916,1891.293823991753,0.2854576109533809,0.014615345820102314,1.0963689407096466,3.1136130464004297e6,766302.3800902728,-167.72940257961588,-1.2660756153222232,7.797169563855246e-5,-0.000419571843648656,-0.0006487505828392353,-1.1519609637222547e-10,0.007291718516311564,1.1260692154335077e-5,5.842163236796098,0.00804687751025271,2.784937062418365e-6,0.010222272649363205,0.013166534409383188,1.1185661824196793,0.12193833791849777,0.09758202342637405,9.53569751489618,95.646346237503,537.3105196507187,61.6015688656776,9.35396197447361e-5,3.210554831808986e-7,1.0,10.0,0.0,0.0,-389.28899287159084,-0.0007658012530433583,-3.633315278870582e-5,22487.20653181123,-0.0011472202933008727,-0.00018515816716894597,-0.007969345553623438,-0.0003675084242226072,-0.0007817311839344945,-0.061318055734730745,-0.0019462368272776254,0.015220397596515736,-0.13850009918328632,1.544591253080796,-21.12778890590935,-0.0019075122073600498,0.01820516807565809,-0.17141983657813306,1.9357835769154708,-26.690060968867087,0.022027525511512026,-0.2207615857433704,2.525624323723287,-34.9701121977391,-0.29094537441990614,3.393713127711477,-47.15709942254251,4.661602057834861,-65.09784103729675,-91.58507537692435
0.04451808833924519,-5.418150004157656,723.8075890555946,230.67638760397656,8.561108344204813,0.15926633651506658,-5906.823275266905,74.33963317748992,9.649171560390386,119.92343908504749,4.854885043160578,10.249840735639594,1.3067842017260278,15.41591836246835,3.1272312501453508e7,9.53569751489618,32.94753969663471,13.10747596318494,-38.90845027870136,550.7064171017779,537.3105196507187,37.99589325688897,1.3198353177375668,-65.9354990794906,700.5436161754467,73.24070508504778,-36.52547906425786,-84.20776116836342,926.5340928587322,-118.83228670565693,-90.14561391501924,1252.164458022384,-47.73779238107215,1638.3216123814916,1891.293823991753,0.2854576109533809,0.014615345820102314,1.0963689407096466,3.1136130464004297e6,766302.3800902728,-167.72940257961588,-1.2660756153222232,7.797169563855246e-5,-0.000419571843648656,-0.0006487505828392353,-1.1519609637222547e-10,0.007291718516311564,1.1260692154335077e-5,5.842163236796098,0.00804687751025271,2.784937062418365e-6,0.010222272649363205,0.013166534409383188,1.1185661824196793,0.12193833791849777,0.09758202342637405,9.53569751489618,95.646346237503,537.3105196507187,61.6015688656776,9.35396197447361e-5,3.210554831808986e-7,1.0,10.0,0.0,0.0,-389.28899287159084,-0.0007658012530433583,-3.633315278870582e-5,22487.20653181123,-0.0011472202933008727,-0.00018515816716894597,-0.007969345553623438,-0.0003675084242226072,-0.0007817311839344945,-0.061318055734730745,-0.0019462368272776254,0.015220397596515736,-0.13850009918328632,1.544591253080796,-21.12778890590935,-0.0019075122073600498,0.01820516807565809,-0.17141983657813306,1.9357835769154708,-26.690060968867087,0.022027525511512026,-0.2207615857433704,2.525624323723287,-34.9701121977391,-0.29094537441990614,3.393713127711477,-47.15709942254251,4.661602057834861,-65.09784103729675,-91.58507537692435
0.04526113821903137,-5.401596801929777,694.0304457620834,225.89203298196793,8.56110664471651,0.1619242094704624,-5546.046248017607,74.33961334557378,9.649061360219672,119.9219717694972,4.8548646455482585,10.24978448616621,1.2642395285717445,14.669014994612295,2.926874761621485e7,9.225104025219627,32.947343054352736,13.545877555612657,-41.54168704281008,607.7869778509665,519.8075715775841,37.99551609343089,1.3611012194583907,-70.41038064081368,773.1551881365123,73.23942867235927,-37.757863165000465,-89.92135964276436,1022.5717618157722,-122.83344321502273,-96.24873325371331,1381.9508588055273,-50.91577405465235,1808.0609514036078,2086.9209747083974,0.28545761095395544,0.014924896344751004,1.0963674605257383,3.113635359098887e6,766310.8761897485,-160.84426494604475,-1.2662013273963266,8.525493457579027e-5,-0.0004465316051013165,-0.0006912574119519071,-1.2821381481600538e-10,0.007290303721395383,1.2246240253174693e-5,5.842357585258353,0.008391626018068409,3.0019943992698553e-6,0.010659981305744226,0.01373045936967171,1.1525336103958501,0.12599778246794097,0.1008603863499845,9.225104025219627,92.53177092667251,519.8075715775841,59.59551995512423,0.00010573787523124691,3.676596950072289e-7,1.0,10.0,0.0,0.0,-373.3131459675345,-0.0008370725288476714,-4.224442309501369e-5,21117.12030962509,-0.0012504565949199612,-0.00020415907750649705,-0.008681511325399585,-0.00040329873195829797,-0.0008578576772963369,-0.06132510572273203,-0.0020614530992855104,0.01663568242178832,-0.15599474434410515,1.7914904950055117,-25.228722336846836,-0.0020177995104807365,0.019898059845573517,-0.19310744123169385,2.2457752565837805,-31.8805493090522,0.024068818421591042,-0.24874437781810682,2.931155807103746,-41.78999386459803,-0.32787824061921367,3.9402970484597835,-56.38442931963465,5.414704031394129,-77.88166726468592,-109.63637477321626
0.04601690513464118,-5.385036758369608,665.4661540449907,221.2045419441393,8.561104789740332,0.16462749020748088,-5207.115880265342,74.33959171491661,9.648943776805949,119.92040441163714,4.8548428164295805,10.24972449532661,1.2230638863392223,13.958009487709147,2.7392798167039298e7,8.924500535374248,32.94714161570225,13.998880258835547,-44.351582084648285,670.7735138945814,502.8675359689854,37.995123076977286,1.4033753876808128,-75.18748974513976,853.2796264792362,73.23807746157634,-39.03266312476705,-96.02061119738346,1128.5462187879668,-126.97127472447744,-102.76160906514735,1525.1647146846726,-54.29829402595941,1995.346237075511,2302.7054215836,0.2854576109545952,0.015241166152044069,1.0963658414909654,3.1136591143216747e6,766319.9325025714,-154.23847529271296,-1.2663215814152489,9.320955015937595e-5,-0.0004751767623614177,-0.0007364998006446398,-1.4270835008643658e-10,0.007288704180154891,1.3318463029972427e-5,5.84251877885276,0.008751281680434085,3.236061387894653e-6,0.011116590006146045,0.014318750490068219,1.187432070429796,0.1301925070904558,0.10425009334364548,8.924500535374248,89.51741867191328,502.8675359689854,57.65400553488163,0.00011949710455119212,4.208286340427415e-7,1.0,10.0,0.0,0.0,-357.98504069074306,-0.0009149611316859021,-4.8948772203821516e-5,19829.8617780942,-0.0013636201722982658,-0.00022510673979925924,-0.009461861460358927,-0.00044250522517493246,-0.0009412503415146038,-0.06133240977048458,-0.0021829298817674604,0.018177411235888695,-0.1756359170483153,2.076893812206534,-30.10831617922307,-0.0021337980399228716,0.021742183283921704,-0.21746171844318846,2.6042230123968673,-38.058938192722124,0.026291424147344304,-0.28017625818566405,3.400295325575197,-49.91247740216672,-0.369371454852949,4.572947168184136,-67.38154282184524,6.286852510061819,-93.12840867079547,-131.18116195913615
0.04678563675069924,-5.368469341491368,638.0649782334516,216.6118766780049,8.561102763975278,0.1673770518544853,-4888.709768518653,74.33956811078089,9.648818315561696,119.91873009075812,4.854819454506777,10.249660514960603,1.1832125350657978,13.28116928421012,2.563632960496635e7,8.633560436854552,32.9469357621367,14.466961630552465,-47.3497432589628,740.2752836773163,486.4720076121376,37.99471393419616,1.446645141157694,-80.28700557460763,941.6919045758533,73.236647341053,-40.35143768859018,-102.53122443855929,1245.48241147298,-131.2506797354116,-109.71120231235557,1683.1906561057444,-57.8973812653497,2201.983700508485,2540.709333232558,0.2854576109553076,0.015564313596549067,1.0963640706975037,3.1136844036271814e6,766329.5856280889,-147.90066336698743,-1.2664365664726693,0.00010189616026447717,-0.0005056086198953583,-0.0007846494843041337,-1.58848465255153e-10,0.0072869131164766555,1.448505448992095e-5,5.842646997746857,0.009126505884355868,3.488485690111754e-6,0.011592934322991315,0.014932486768407251,1.2232815700254078,0.13452710186998923,0.10775507249235179,8.633560436854552,86.60001520839006,486.4720076121376,55.774915993762185,0.00013501250878305185,4.814531000305494e-7,1.0,10.0,0.0,0.0,-343.2783454324032,-0.0010000719066609212,-5.654309957223371e-5,18620.431106191805,-0.0014876962448890215,-0.0002482006073635239,-0.010317141194456914,-0.0004854458998066153,-0.0010325855623361806,-0.06133998586223077,-0.0023109550909475494,0.019856258037254985,-0.19767731701888416,2.406626038860791,-35.91056238437672,-0.0022557390690106354,0.02375029900519811,-0.24479876163883935,3.0184795672461417,-45.408470128552906,0.028710484544405026,-0.31546736005239795,3.9427379627598844,-59.58026333266174,-0.4159684373404784,5.304847692528778,-80.47992956118581,7.296374540654653,-111.30198735389853,-156.881200830707
0.04756758729626224,-5.351894000134171,611.7792408616423,212.11204075686774,8.561100550589625,0.17017378936499108,-4589.585724352403,74.33954234083983,9.648684448623975,119.91694139644405,4.854794451275063,10.249592280442146,1.1446422186157086,12.636846118909933,2.3991728022339232e7,8.351967949917322,32.946725953962165,14.950613097225661,-50.54849998015871,816.964008930379,470.60319148299953,37.994288432894265,1.4908917179701329,-85.73041239450085,1039.2464289513605,73.23513399056475,-41.71581234515071,-109.48056353476468,1374.5103111915253,-135.6767527235604,-117.12615293597179,1857.5550906827505,-61.725581939480804,2429.9638803010725,2803.202756327476,0.28545761095610095,0.015894501629040114,1.0963621340546843,3.113711324251377e6,766339.8745324136,-141.8199228349452,-1.2665464630327272,0.0001113806920288966,-0.0005379342070026974,-0.0008358885748064703,-1.7682243202224035e-10,0.0072849231592544235,1.5754402272786874e-5,5.842742363813125,0.009517990949403109,3.760723734863495e-6,0.012089888583816585,0.01557279743751505,1.2601022316829955,0.1390063201171009,0.11137940264409184,8.351967949917322,83.77639493405132,470.60319148299953,53.95621166609881,0.0001525030099229155,5.505388299544196e-7,1.0,10.0,0.0,0.0,-329.16780027787684,-0.001093063452733529,-6.51354483996028e-5,17484.13039504307,-0.0016237692423842144,-0.00027366061276862583,-0.011254772853188813,-0.0005324674221732194,-0.0011326007109244453,-0.06134785281216011,-0.002445824790165289,0.021683723185082097,-0.2224011734605335,2.7873600733228754,-42.80523588772658,-0.0023838565032602817,0.025936154042503587,-0.2754703557366619,3.4969725437636474,-54.14532885224152,0.031342287768622315,-0.3550743201759574,4.56960459190306,-71.07993648982142,-0.46827437136395433,6.151134619383704,-96.07142703961671,8.464327827483288,-132.95139275786295,-187.52046817022102
0.04836301808248369,-5.335310157820263,586.5632288171529,207.70307694265009,8.56109813106911,0.17301862117037384,-4308.576810409255,74.33951419335986,9.648541612543216,119.91503039210303,4.854767690502528,10.249519509556858,1.1073111028711369,12.0234716872476,2.2451866159980483e7,8.079417672447565,32.94651273893542,15.450340254703233,-53.96094243288283,901.5802269982883,455.2438773242814,37.993846388345176,1.5360894253037216,-91.54057862508472,1146.885111262673,73.23353287082456,-43.127483473712736,-116.89774725541064,1516.8755747029513,-140.25479514134966,-125.03687100958528,2049.940569368791,-65.79594898937738,2681.4801669282665,3092.6840327934956,0.2854576109569846,0.016231898087263285,1.0963600161820495,3.113739979458628e6,766350.840703211,-135.9857905968692,-1.2666514432316651,0.00012173483054653329,-0.0005722665782205205,-0.0008904101642897364,-1.9684033079747605e-10,0.007282726309067697,1.7135652137870138e-5,5.842804940415143,0.009926461844026778,4.054349844125714e-6,0.012608367989310131,0.01624086472900881,1.2979142852691519,0.1436350862091735,0.11512732132507346,8.079417672447565,81.04349638586464,455.2438773242814,52.195919917461076,0.00017221403734322006,6.29220272863936e-7,1.0,10.0,0.0,0.0,-315.6291694096053,-0.0011946527380324466,-7.48462296750198e-5,16416.545121553325,-0.0017730329298233987,-0.00030172929092245413,-0.012282924687288345,-0.0005839476265369595,-0.001242099456574487,-0.06135603031576109,-0.0025878429079669845,0.02367218911751333,-0.2501212478541608,3.2267345305387085,-50.992332607194584,-0.0025183860857799817,0.02831454803399243,-0.3098677563656559,4.04935443199067,-64.52433947212927,0.03420434134280542,-0.3995052302433225,5.293642428076014,-84.74961871041845,-0.5269627942053698,7.129172744816326,-114.6188390545239,9.814891587631429,-158.7257905718709,-224.02705968848056
0.049172197636764836,-5.318717215181189,562.3731173488053,203.38306738987404,8.56109548505161,0.17591248943800483,-4044.5868378066616,74.3394834352055,9.64838920587748,119.91298857658728,4.8547390476861,10.249441901337299,1.0711787363815257,11.439553870391935,2.1010072493820556e7,7.8156142927863455,32.94629676168408,15.966662891499656,-57.600960189403345,994.940235102067,440.37742346326036,37.9933876703986,1.582204664740651,-97.74183674670536,1265.646190701551,73.23183921317577,-44.58822208059753,-124.81374874228975,1673.9511940306543,-144.99032481155612,-133.47562639970286,2262.2014768801605,-70.12202203163837,2958.9490278159224,3411.9019630370203,0.2854576109579688,0.01657667582953568,1.0963577002939755,3.113770478899446e6,766362.5283091356,-130.38823015020608,-1.2667516711051419,0.00013303649840868455,-0.0006087251094436983,-0.0009484189332123511,-2.191366190844425e-10,0.0072803139031710415,1.8638777989868054e-5,5.842834731995087,0.010352677802495451,4.371066013283383e-6,0.013149330598081498,0.016937926469315155,1.3367380405293898,0.1484185014818544,0.11900323121636905,7.8156142927863455,78.39835936004937,440.37742346326036,50.49213328933425,0.0001944206178025915,7.187757741171345e-7,1.0,10.0,0.0,0.0,-302.63920286947405,-0.0013056200414906527,-8.580957041340744e-5,15413.527303675724,-0.001936801504275018,-0.0003326741112565896,-0.013410586269695213,-0.0006402981950891084,-0.0013619574674135725,-0.06136453899922323,-0.0027373208077956374,0.025834977838326438,-0.2811861095529983,3.7334864798886978,-60.70722991827523,-0.0026595644123690986,0.030901401433594454,-0.3484258161136836,4.686671950931231,-76.84560347178095,0.03731544668013681,-0.4493250467616295,6.129451831964481,-100.98789025387433,-0.5927827991146652,8.258869402231245,-136.66833643833303,11.375809861344703,-189.3922001262937,-267.49886571150654
0.049172197636764836,-5.318717215181189,562.3731173488053,203.38306738987404,8.56109548505161,0.17591248943800483,-4044.5868378066616,74.3394834352055,9.64838920587748,119.91298857658728,4.8547390476861,10.249441901337299,1.0711787363815257,11.439553870391935,2.1010072493820556e7,7.8156142927863455,32.94629676168408,15.966662891499656,-57.600960189403345,994.940235102067,440.37742346326036,37.9933876703986,1.582204664740651,-97.74183674670536,1265.646190701551,73.23183921317577,-44.58822208059753,-124.81374874228975,1673.9511940306543,-144.99032481155612,-133.47562639970286,2262.2014768801605,-70.12202203163837,2958.9490278159224,3411.9019630370203,0.2854576109579688,0.01657667582953568,1.0963577002939755,3.113770478899446e6,766362.5283091356,-130.38823015020608,-1.2667516711051419,0.00013303649840868455,-0.0006087251094436983,-0.0009484189332123511,-2.191366190844425e-10,0.0072803139031710415,1.8638777989868054e-5,5.842834731995087,0.010352677802495451,4.371066013283383e-6,0.013149330598081498,0.016937926469315155,1.3367380405293898,0.1484185014818544,0.11900323121636905,7.8156142927863455,78.39835936004937,440.37742346326036,50.49213328933425,0.0001944206178025915,7.187757741171345e-7,1.0,10.0,0.0,0.0,-302.63920286947405,-0.0013056200414906527,-8.580957041340744e-5,15413.527303675724,-0.001936801504275018,-0.0003326741112565896,-0.013410586269695213,-0.0006402981950891084,-0.0013619574674135725,-0.06136453899922323,-0.0027373208077956374,0.025834977838326438,-0.2811861095529983,3.7334864798886978,-60.70722991827523,-0.0026595644123690986,0.030901401433594454,-0.3484258161136836,4.686671950931231,-76.84560347178095,0.03731544668013681,-0.4493250467616295,6.129451831964481,-100.98789025387433,-0.5927827991146652,8.258869402231245,-136.66833643833303,11.375809861344703,-189.3922001262937,-267.49886571150654
0.049995401840874636,-5.302114552256259,539.1668960583653,199.15013372369862,8.561092590146147,0.17885636031837182,-3796.5861175787077,74.33944980963696,9.64822658662652,119.91080684295615,4.854708389471188,10.249359134823122,1.0362060109264797,10.88367311305091,1.9660102209141e7,7.560272301936807,32.94607877388708,16.50011495416363,-61.48328135522214,1097.9437121994783,425.987740594594,37.99291221120719,1.6291948436599089,-104.36006619992557,1396.6739151024835,73.23004800877315,-46.099877779633964,-133.26149871826593,1847.2502762600302,-149.88908580863895,-142.47663948015082,2496.381235531953,-74.717797607804,3265.0321500516566,3763.879951477665,0.28545761095906513,0.01692901287231798,1.0963551680743744,3.113802938987251e6,766374.9843686833,-125.01761533566159,-1.2668473028079061,0.00014537037205932882,-0.0006474358031402696,-0.0010101317845570216,-2.4397300826247445e-10,0.007277676577933795,2.0274658524662615e-5,5.842831683567369,0.010797434023879353,4.712712521725784e-6,0.013713779407705679,0.017665278804064162,1.3765938572632386,0.1533618502699848,0.1230117068975786,7.560272301936807,75.838122025855,425.987740594594,48.84300763974968,0.00021943080691740437,8.206442957912219e-7,1.0,10.0,0.0,0.0,-290.17559918064205,-0.0014268142815219806,-9.817480135871376e-5,14471.179602876518,-0.002116521818132033,-0.0003667900510732927,-0.014647651503488908,-0.0007019675527042007,-0.0014931285678333568,-0.06137340047052563,-0.0028945767581541777,0.02818641082965971,-0.3159827143417124,4.317601162628255,-72.22668172179519,-0.0028076277992242936,0.03371382651619425,-0.3916274964151151,5.42155726601688,-91.46221513818192,0.040695775856676705,-0.5051615105307565,7.093742748864859,-120.26418183026786,-0.6665669158342115,9.563029744766727,-162.86392846628848,13.178894242255325,-225.85616282910252,-319.23364639949375
0.0508329144848888,-5.285501522569146,516.9042863314784,195.0024350039878,8.561089421733245,0.1818512256511424,-3563.60734444244,74.33941303386018,9.6480530694082,119.90847543299405,4.854675573016385,10.24927086769718,1.0023551059284443,10.354478700067444,1.8396109365669876e7,7.313115587860333,32.94585964514829,17.05124471971457,-65.62351405768136,1211.582138302774,412.05926891836646,37.99242001335621,1.6770071844152064,-111.4227826691183,1541.2292323699944,73.22815399626157,-47.66438381106361,-142.27599639309423,2038.4401522657936,-154.95706136966967,-152.07617704702542,2754.731288019422,-79.59769038938565,3602.660835349698,4151.942475722879,0.28545761096028655,0.01728909270931128,1.0963523995392708,3.113837483312237e6,766388.2589356002,-119.86471203133462,-1.2669384868684688,0.00015882844422060468,-0.0006885316227986005,-0.0010757785372122308,-2.7164170080544916e-10,0.007274804227098236,2.2055162039773978e-5,5.842795680087015,0.011261563688337129,5.081279631783734e-6,0.014302764829662296,0.01842427943486801,1.4175021333188766,0.15847060863239648,0.12715750392659972,7.313115587860333,73.36001685689288,412.05926891836646,47.24675952237021,0.0002475895113875598,9.364438336630954e-7,1.0,10.0,0.0,0.0,-278.21696317969725,-0.001559158825200459,-0.00011210810479929636,13585.839904045708,-0.0023137869431256305,-0.00040440245414414524,-0.016005010693120277,-0.0007694440260043087,-0.0016366514579844848,-0.061382637376794925,-0.0030599353749643995,0.03074187260201993,-0.354940328388457,4.990480986567809,-85.87578052699682,-0.002962811066016321,0.03677020260685872,-0.44000881909080036,6.2684440464016955,-108.78923270764037,0.04436695219439854,-0.5677116467988286,8.205624878945535,-143.13087628564702,-0.7492397635572621,11.067759386566289,-193.96434695885665,15.260594438335655,-269.185903695688,-380.76425609189425
0.05168502724723772,-5.268877459073888,495.54667860506515,190.93816873770982,8.561085952748401,0.18489810258769784,-3344.741904679821,74.339372796344,9.647867922557024,119.9059838898051,4.854640445336884,10.249176734889849,0.9695894595120264,9.850685608275366,1.7212621807162493e7,7.073877224328872,32.94564037486895,17.620614529245163,-70.03818540152254,1336.9479605544652,398.5769662422214,37.99191115899287,1.7255773616666932,-118.95922577080381,1700.7014266649296,73.22615165001662,-49.283761316096566,-151.89441780613447,2249.357725692347,-160.20048402169434,-162.31264205264287,3039.731735223151,-84.77647780512078,3975.0624703530616,4579.7436242797985,0.28545761096164746,0.017657104389373852,1.0963493728893117,3.1138742430549404e6,766402.4052867064,-114.92066437217855,-1.2670253643610705,0.00017351062070154597,-0.0007321528104508471,-0.0011456026059307653,-3.024690025002629e-10,0.007271685958741888,2.3993238226785076e-5,5.842726545677498,0.011745939766913642,5.478920057110983e-6,0.014917386892360886,0.019216350511064503,1.4594832624680187,0.1637504498490083,0.13144556547911626,7.073877224328872,70.96136851302244,398.5769662422214,45.701664822094244,0.000279282711875228,1.0679915112967908e-6,1.0,10.0,0.0,0.0,-266.7427743251114,-0.0017036576658334675,-0.00012779432328807367,12754.067484110954,-0.00253035099413123,-0.0004458701630689348,-0.017494651097325956,-0.0008432592118822395,-0.0017936568786040563,-0.06139227345739921,-0.0032337268381778064,0.033517875040822945,-0.39853478163069533,5.765135293734534,-102.0360165423333,-0.003125346042859439,0.04009025211416737,-0.49416423921897157,7.243810353103693,-129.31407557811298,0.04835213036617594,-0.637748823799586,9.486934402885677,-170.2373587309818,-0.8418274465671695,12.802918545360264,-230.86268853145393,17.662642823218206,-320.6404985399752,-453.89978955832873
0.05255204020666549,-5.252241669599695,475.0570577934889,186.95556921063994,8.561082153443174,0.18799803508123403,-3139.1362547604654,74.3393287538325,9.647670364915186,119.90332100530611,4.854602842583184,10.249076347035487,0.9378737187019532,9.371071168091179,1.6104516856530217e7,6.842299107471816,32.94542210486822,18.20880078803332,-74.74478270913171,1475.2447177395043,385.5262875003755,37.99138581934673,1.7748280165755628,-127.00045373327191,1876.6209672940515,73.22403516649325,-50.96012491591039,-162.1562324782571,2482.0264141224225,-165.62584952726093,-173.2266682327671,3354.1140995703427,-90.26923179598447,4385.789669380977,5051.298328206797,0.2854576109631639,0.018033242826323147,1.0963460643478777,3.1139133574437434e6,766417.4801293302,-110.17697816905073,-1.2671080691251695,0.0001895253708544101,-0.000778447238368117,-0.0012198617502751719,-3.3681939152803224e-10,0.007268310047231828,2.610301992808712e-5,5.8426240427185405,0.012251477225625402,5.907962745211126e-6,0.015558797933563434,0.020042982158040967,1.5025576155869809,0.16920725332237893,0.13588103193924353,6.842299107471816,68.63959019486839,385.5262875003755,44.20605640696619,0.00031494216194465324,1.2173255728809496e-6,1.0,10.0,0.0,0.0,-255.73334848322554,-0.0018614021611133888,-0.00014543896205086759,11972.62942893476,-0.002768145593373266,-0.0004915890018927164,-0.01912976855561102,-0.000923991655624825,-0.001965375434098523,-0.061402333604649265,-0.0034162860803914775,0.03653212555222356,-0.44729312193066156,6.656394041706941,-121.15461103403099,-0.003295459982213717,0.04369512093321629,-0.554752529559881,8.36645243671892,-153.608580273877,0.05267608010785891,-0.7161304877224202,10.962602861526065,-202.34633754451045,-0.9454678479826271,14.802635634577497,-274.60927864554253,20.432784469285714,-381.7027308228786,-540.7736760765404
0.0534342616788358,-5.235593445574447,455.3999482052495,183.05290903075908,8.561077991126753,0.1911520929237898,-2945.9886849146683,74.3392805280781,9.647459562559233,119.90047476578052,4.8545625893010715,10.24896928890557,0.9071737166363382,8.914472273297617,1.5066999468904821e7,6.618131789585169,32.945206133103596,18.816393421697587,-79.76179049335727,1627.7980320269592,372.8931753893807,37.990844265379636,1.8246670635692717,-135.5794343067718,2070.673452641001,73.22179845139623,-52.69568734646467,-173.10331453717495,2738.6745237657824,-171.2399273247535,-184.86120431729447,3700.885993364776,-96.09122772032728,4838.751779994393,5571.015858566077,0.28545761096485395,0.018417708820637806,1.0963424479879231,3.1139549742062367e6,766433.5438093226,-105.6255087843214,-1.2671867279040696,0.0002069904144670745,-0.000827570733621463,-0.0012988287955133671,-3.751000573329978e-10,0.007264663884220733,2.8399933076008714e-5,5.842487870860046,0.012779134952305213,6.370927522601432e-6,0.016228204928792237,0.020905735543003665,1.5467454857325904,0.17484710945356707,0.1404692474278554,6.618131789585169,66.39218197582092,372.8931753893807,42.75832305404678,0.00035505056571035983,1.3867291651508346e-6,1.0,10.0,0.0,0.0,-245.16981003533783,-0.002033578165575124,-0.00016527038149868257,11238.488494599273,-0.0030292978333067325,-0.0005419955864707898,-0.02092488918185841,-0.0010122707563211672,-0.002153145898697012,-0.061412843918604076,-0.003607951692050998,0.03980359501745322,-0.5017986363369172,7.681146926071445,-143.75528505577026,-0.0034733736309127197,0.047607458415339254,-0.622503136539047,9.657791513767181,-182.34292894972242,0.05736526754399406,-0.8038065238654496,12.661071189699165,-240.35273700268317,-1.0614217542250945,17.105884797411107,-326.43819702286703,23.62559945228346,-454.11729678130064,-643.8997230113039
0.0534342616788358,-5.235593445574447,455.3999482052495,183.05290903075908,8.561077991126753,0.1911520929237898,-2945.9886849146683,74.3392805280781,9.647459562559233,119.90047476578052,4.8545625893010715,10.24896928890557,0.9071737166363382,8.914472273297617,1.5066999468904821e7,6.618131789585169,32.945206133103596,18.816393421697587,-79.76179049335727,1627.7980320269592,372.8931753893807,37.990844265379636,1.8246670635692717,-135.5794343067718,2070.673452641001,73.22179845139623,-52.69568734646467,-173.10331453717495,2738.6745237657824,-171.2399273247535,-184.86120431729447,3700.885993364776,-96.09122772032728,4838.751779994393,5571.015858566077,0.28545761096485395,0.018417708820637806,1.0963424479879231,3.1139549742062367e6,766433.5438093226,-105.6255087843214,-1.2671867279040696,0.0002069904144670745,-0.000827570733621463,-0.0012988287955133671,-3.751000573329978e-10,0.007264663884220733,2.8399933076008714e-5,5.842487870860046,0.012779134952305213,6.370927522601432e-6,0.016228204928792237,0.020905735543003665,1.5467454857325904,0.17484710945356707,0.1404692474278554,6.618131789585169,66.39218197582092,372.8931753893807,42.75832305404678,0.00035505056571035983,1.3867291651508346e-6,1.0,10.0,0.0,0.0,-245.16981003533783,-0.002033578165575124,-0.00016527038149868257,11238.488494599273,-0.0030292978333067325,-0.0005419955864707898,-0.02092488918185841,-0.0010122707563211672,-0.002153145898697012,-0.061412843918604076,-0.003607951692050998,0.03980359501745322,-0.5017986363369172,7.681146926071445,-143.75528505577026,-0.0034733736309127197,0.047607458415339254,-0.622503136539047,9.657791513767181,-182.34292894972242,0.05736526754399406,-0.8038065238654496,12.661071189699165,-240.35273700268317,-1.0614217542250945,17.105884797411107,-326.43819702286703,23.62559945228346,-454.11729678130064,-643.8997230113039
0.05433200907702421,-5.2189320512469,436.5413368810747,179.22849598039747,8.561073429878789,0.19436137440239573,-2764.5460406952047,74.33922770217727,9.6472346250663,119.89743229003702,4.854519497597514,10.248855117618161,0.8774564135515543,8.479782170171855,1.4095580509201711e7,6.401134048423067,32.944993928100274,19.443995924670112,-85.10873174571843,1796.0678199419149,360.6640360968909,37.99028687856245,1.8749858692828023,-144.73114704145087,2284.715094869561,73.21943510349163,-54.492766445385975,-184.78006751542026,3021.755643401884,-177.04977808795906,-197.2616075825276,4083.3584759406244,-102.25783783652892,5338.249749910958,6143.736650493767,0.2854576109667376,0.018810709529455096,1.0963384955400848,3.1139992500909884e6,766450.660549399,-101.25844396069576,-1.2672614605684145,0.00022603347896784612,-0.0008796874641766766,-0.0013827924686899023,-4.1776603710399077e-10,0.007260733921949741,3.090081984700397e-5,5.8423176657766875,0.01332991839592468,6.870541535629582e-6,0.016926872710047027,0.021806247095427972,1.5920670813667595,0.18067633115127898,0.14521577194610227,6.401134048423067,64.21672648168027,360.6640360968909,41.35690666690163,0.0004001473519892739,1.5787562372816283e-6,1.0,10.0,0.0,0.0,-235.0340522518528,-0.0022214738942646535,-0.00018754223280734872,10548.790792264354,-0.003316150365687771,-0.0005975715881195913,-0.022896005404535513,-0.00110878107470965,-0.0023584243781017778,-0.06142383177553526,-0.0038090648833340626,0.04335259113543159,-0.5626963589959133,8.858612439812166,-170.4507058454883,-0.0036592992734658675,0.05185150354283786,-0.69822315833327,11.142219352611503,-216.3017692760062,0.0624479418335689,-0.9018284401991999,14.614756893291533,-285.30560496101396,-1.1910850682143905,19.757138702463685,-387.7981046647417,27.30343376074134,-539.9353071624114,-766.2375364992666
0.055245608477893726,-5.202256737597238,418.44862882785105,175.48067566994533,8.561068430241821,0.1976270042787061,-2594.10092448997,74.33916981659459,9.64699460184505,119.89417976712592,4.854473366312651,10.248733360891556,0.8486898846901215,8.065948069853087,1.3186057937058518e7,6.191072799124056,32.94478714470076,20.09222440509284,-90.80620006783916,1981.6614314686606,348.8257343398335,37.98971416320839,1.9256571540078673,-154.492674441272,2520.7893726062516,73.21693840072932,-56.353790002111296,-197.2335339821796,3333.970559843724,-183.062763832279,-210.47571532805577,4505.175417810936,-108.7843907262358,5889.013434004658,6774.771295113887,0.28545761096883737,0.01921245837699759,1.0963341761900365,3.1140463513537864e6,766468.8986772201,-97.06829398798861,-1.26733238020901,0.0002467930858854996,-0.0009349702591226112,-0.001472058146423024,-4.6532592389756395e-10,0.007256505617877711,3.362407027735129e-5,5.842112997966868,0.013904881557434027,7.409756422661551e-6,0.017656126346573663,0.022746231655602665,1.6385424518259946,0.18670145725870263,0.1501263871911757,6.191072799124056,62.110888005077435,348.8257343398335,40.00030170588097,0.00045083499860534,1.796259147299213e-6,1.0,10.0,0.0,0.0,-225.3087146784877,-0.0024264881165349987,-0.00021253610792308384,9900.85528213413,-0.003631283145104672,-0.0006588483652175728,-0.025060723069594323,-0.0012142668410961323,-0.002582793896038375,-0.06143532588278046,-0.004019967992318662,0.047200828568118504,-0.6306989559013583,10.210637370389458,-201.95678726143746,-0.003853438265447284,0.056453167000826,-0.782804810782616,12.847483493987957,-256.4027630148315,0.06795421448560547,-1.0113592010657002,16.860575829068175,-338.4333758126074,-1.3360018814145636,22.80709914860526,-460.38787966638915,31.53744308987757,-641.5658596535275,-911.2685154475754
0.056175395361094144,-5.185566734200691,401.09057842132444,171.80782899340073,8.561062948879538,0.20095013591331867,-2433.988816858677,74.33910636470159,9.646738477931112,119.89070238536601,4.854423980083452,10.248603515038395,0.8208432683643113,7.671968283227607,1.233449786301801e7,5.987722715213697,32.944587640559725,20.761707308014277,-96.87589583943661,2186.3482379613847,337.3655720073869,37.98912675886372,1.976532735372816,-164.90330515230985,2781.1455108349437,73.21430128236324,-58.28130334319239,-210.51351940152688,3678.291561016739,-189.28656627571004,-224.5539246600103,4970.34603065817,-115.68600861969747,6496.242818603823,7469.943274353229,0.28545761097117833,0.01962317548050843,1.0963294563538508,3.114096454324607e6,766488.330888362,-93.04787630866974,-1.2673995933218585,0.00026941941809771966,-0.0009936009979194837,-0.00156694873234728,-5.183483307490762e-10,0.007251963370279143,3.658976986610495e-5,5.841873371226572,0.014505129808376151,7.991767623892924e-6,0.018417354558773934,0.023727486963641745,1.6861914685788935,0.19292926364720725,0.15520710887283065,5.987722715213697,60.07240870279678,337.3655720073869,38.68705273948595,0.0005077860751007102,2.042418402983157e-6,1.0,10.0,0.0,0.0,-215.97714759830524,-0.0026501391916656123,-0.00024056448105842204,9292.162949084426,-0.003977537753606853,-0.000726412147677379,-0.02743842592927062,-0.0013295369290380417,-0.002827974970640644,-0.061447356349196326,-0.004241003056147193,0.05137150459071793,-0.7065931630736109,11.762032813078957,-239.10916529082436,-0.004055978530055308,0.06144011950648792,-0.8772336030340915,14.80511998974392,-303.71798716068713,0.07391614343499048,-1.1336839995737957,19.440529387604023,-401.1730811092881,-1.4978787835129754,26.3135207791483,-546.1979218087739,36.408771586223764,-761.8359626084955,-1083.0843558824608
0.057121714260805714,-5.168861261123307,384.4372450100133,168.20837408736276,8.561056938209896,0.20433194944353275,-2283.585573474905,74.33903678791897,9.646465169796597,119.8869842599567,4.854371108404615,10.24846504298044,0.793886749774984,7.296889984115137,1.1537217895633623e7,5.7908661107151,32.944397493942624,21.453084223406005,-103.34065213167979,2412.075351226848,326.27128151906174,37.988525454160595,2.027440966461746,-176.0046253962712,3068.2583801813507,73.21151633290049,-60.27797516425463,-224.67269968120556,4057.9885801587006,-195.72919888733963,-239.5492471791372,5483.27981090566,-122.97740233777438,7165.652137139349,8235.634120877998,0.28545761097378863,0.02004308760214594,1.0963242994400018,3.1141497459446387e6,766509.0345016964,-89.190305688001,-1.2674631998942996,0.00029407522325496766,-0.0010557709358220537,-0.0016678054513673713,-5.774690919255574e-10,0.007247090454389438,3.9819858157942933e-5,5.841598221209181,0.015131822159083333,8.620034706256895e-6,0.01921201241505327,0.024751897234083678,1.7350337479523128,0.19936676728901467,0.1604641935968973,5.7908661107151,58.09910741023757,326.27128151906174,37.415753681957824,0.0005717509521048822,2.3207739518495066e-6,1.0,10.0,0.0,0.0,-207.02338939325162,-0.0028940745099995877,-0.00027197390967267075,8720.347393788936,-0.004358043808474451,-0.0008009096845425651,-0.030050454042185093,-0.0014554700744084893,-0.0030958367116581034,-0.061459954743476625,-0.00447250992243229,0.055889370899712756,-0.7912466505692466,13.540947219072194,-282.88206969226724,-0.004267091527355958,0.06684187516456792,-0.9825970668640056,17.05093456935044,-359.49848750100057,0.0803678080589065,-1.2702217679304555,22.402358768856953,-475.20394251473607,-1.6786001403412694,30.342130943569728,-647.5577813215558,42.00987072833458,-904.0598208096324,-1286.4896413053023
0.057121714260805714,-5.168861261123307,384.4372450100133,168.20837408736276,8.561056938209896,0.20433194944353275,-2283.585573474905,74.33903678791897,9.646465169796597,119.8869842599567,4.854371108404615,10.24846504298044,0.793886749774984,7.296889984115137,1.1537217895633623e7,5.7908661107151,32.944397493942624,21.453084223406005,-103.34065213167979,2412.075351226848,326.27128151906174,37.988525454160595,2.027440966461746,-176.0046253962712,3068.2583801813507,73.21151633290049,-60.27797516425463,-224.67269968120556,4057.9885801587006,-195.72919888733963,-239.5492471791372,5483.27981090566,-122.97740233777438,7165.652137139349,8235.634120877998,0.28545761097378863,0.02004308760214594,1.0963242994400018,3.1141497459446387e6,766509.0345016964,-89.190305688001,-1.2674631998942996,0.00029407522325496766,-0.0010557709358220537,-0.0016678054513673713,-5.774690919255574e-10,0.007247090454389438,3.9819858157942933e-5,5.841598221209181,0.015131822159083333,8.620034706256895e-6,0.01921201241505327,0.024751897234083678,1.7350337479523128,0.19936676728901467,0.1604641935968973,5.7908661107151,58.09910741023757,326.27128151906174,37.415753681957824,0.0005717509521048822,2.3207739518495066e-6,1.0,10.0,0.0,0.0,-207.02338939325162,-0.0028940745099995877,-0.00027197390967267075,8720.347393788936,-0.004358043808474451,-0.0008009096845425651,-0.030050454042185093,-0.0014554700744084893,-0.0030958367116581034,-0.061459954743476625,-0.00447250992243229,0.055889370899712756,-0.7912466505692466,13.540947219072194,-282.88206969226724,-0.004267091527355958,0.06684187516456792,-0.9825970668640056,17.05093456935044,-359.49848750100057,0.0803678080589065,-1.2702217679304555,22.402358768856953,-475.20394251473607,-1.6786001403412694,30.342130943569728,-647.5577813215558,42.00987072833458,-904.0598208096324,-1286.4896413053023
0.05808491922273277,-5.152139525982002,368.4599340177283,164.6807648745043,8.56105034600056,0.2077736527772373,-2142.304920388507,74.3389604702989,9.646173520673097,119.88300835222384,4.854314504591043,10.248317372031337,0.7677915194155437,6.93980670842399,1.0790770741241047e7,5.600292636694646,32.94421902240711,22.167005095705587,-110.22446087502982,2660.984953648254,315.5310087250957,37.98791120094692,2.078183951296229,-187.8406173964374,3384.8504213425567,73.20857576269181,-62.346605462770654,-239.76673611912142,4476.657973509241,-202.39902502003957,-255.51736263589808,6048.8249504777405,-130.6726316207323,7903.518201056725,9078.832353537533,0.28545761097669964,0.02047242845756658,1.0963186655880324,3.114206424369059e6,766531.0917445229,-85.48898098912193,-1.2675232935443503,0.00032093679804152584,-0.0011216810751349085,-0.001774988738787887,-6.433993947026325e-10,0.007241868950310814,4.333830514135136e-5,5.841286913675526,0.015786174158168118,9.298303928377807e-6,0.020041624808336506,0.025821437746302228,1.7850886113064677,0.20602123569301614,0.1659041504258815,5.600292636694646,56.188876595039474,315.5310087250957,36.18504583239389,0.0006435663427935506,2.635258261504536e-6,1.0,10.0,0.0,0.0,-198.43213601129148,-0.0031600807845632477,-0.0003071485697585792,8183.185406405826,-0.004776248322818166,-0.0008830545309828071,-0.032920301999392915,-0.001593020572676697,-0.0033884089334222547,-0.061473154163673535,-0.004714824312199095,0.060780808758628735,-0.8856154707390007,15.579282819108318,-334.4099727598599,-0.004486929068123921,0.07268987837317002,-1.10009423950904,19.625540523304537,-425.20249160387635,0.0873453849220002,-1.4225376854897924,25.80027782733311,-562.486063588567,-1.8802446786765659,34.967662139480076,-767.191164542193,48.44598225023026,-1072.1190689772336,-1527.1209419655752
0.05906537375580568,-5.135400730019784,353.1311492906744,161.22349154264376,8.561043114931259,0.2112764807114016,-2009.5961818316703,74.33887673257922,9.645862295721026,119.8787563848208,4.854253904706538,10.248159891617663,0.7425297470948504,6.599856174602902,1.0091929286218354e7,5.415799091886576,32.9440548026677,22.904128884425596,-117.55248983650735,2935.4330843538683,305.1333022360276,37.98728512950046,2.1285344411634193,-200.45774944622383,3733.9153918336006,73.20547138865093,-64.49013292502491,-255.85437792219685,4938.253652494351,-209.3047735136,-272.5166492738761,6672.309817205127,-138.7848151772979,8716.73236514783,10007.185326158395,0.28545761097994643,0.02091143880431342,1.0963125113887962,3.114266699567357e6,766554.5900413741,-81.93757451857596,-1.2675799616119958,0.00035019502605256427,-0.0011915424992764113,-0.0018888790913990008,-7.169348834025288e-10,0.007236279668537657,4.7171302999443515e-5,5.840938742729826,0.016469460599502498,1.0030632411773674e-5,0.020907789664993872,0.026938179101964374,1.8363750157510517,0.21290019300703555,0.17153375005367072,5.415799091886576,54.33968045369406,305.1333022360276,34.9936166505228,0.0007241646713565624,2.990230577703903e-6,1.0,10.0,0.0,0.0,-190.18871638617668,-0.003450094928542196,-0.0003465141158522742,7678.588414323382,-0.005235947820744651,-0.0009736339443469726,-0.03607383554571374,-0.001743224322675814,-0.0037078950030011875,-0.061486989301141506,-0.004968275509841619,0.06607390123508596,-0.9907520129761502,17.91315733686067,-395.01232237086793,-0.0047156196660513424,0.07901758673969447,-1.2310458063057472,22.57495605260786,-502.52769857775206,0.09488721476283793,-1.5923565638997346,29.695788749430143,-665.3048269629414,-2.1051032117831077,40.27500379181385,-908.2792337054321,55.8367957319314,-1270.5553714872171,-1811.5846393973557
0.060063450673075745,-5.11864407560408,338.42454760283766,157.83508116446268,8.56103518211875,0.2148416935789153,-1884.9421443451606,74.33878482563549,9.645530176946126,119.87420875134531,4.854189026440668,10.247991950889334,0.718074557445536,6.276218211603488,9.437672627561817e6,5.237189244199139,32.943907691527926,23.66512192228184,-125.35109105453185,3238.010055306775,295.0671033657215,37.98664856455413,2.1782324098130545,-213.90505963482894,4118.744149309873,73.2021946140419,-66.71164255299226,-272.99755459203914,5447.1208406346705,-216.45555424690696,-290.60819191857047,7359.587844981798,-147.32578583100727,9612.856498160103,11029.054184129971,0.2854576109835684,0.021360366480742295,1.0963057895835302,3.1143307939378056e6,766579.6223132074,-78.53002184094208,-1.2676332852386496,0.00038205647857394857,-0.0012655766861637574,-0.0020098779079744484,-7.989658729235995e-10,0.007230302071369478,5.134747568997532e-5,5.840552928990455,0.017183018266596455,1.0821414254825279e-5,0.02181218117529386,0.028104291523325938,1.888911474953212,0.22001142522089298,0.177360033596563,5.237189244199139,52.54955311644015,295.0671033657215,33.84019860265307,0.0008145843536030285,3.3905119803835795e-6,1.0,10.0,0.0,0.0,-182.27906893383604,-0.003766215614346334,-0.0003905419005526653,7204.594439207694,-0.00574132358164426,-0.0010735164709506982,-0.03953952909178813,-0.001907205270696941,-0.004056685537588919,-0.06150149650309071,-0.005233183740542394,0.07179850300216742,-1.107813501557256,20.58341534440327,-466.22175225879676,-0.0049532644776978975,0.08586055049208027,-1.3769049518164804,25.951266954075795,-593.448177080964,0.10303386079124166,-1.781577172581178,34.1585890208918,-786.3217649095728,-2.3556975809078704,46.36048595070899,-1074.5333557223264,64.31829971966627,-1504.6771654840688,-2147.6162417160012
0.06107953210513434,-5.101868770313192,324.3148910759404,154.51409747980588,8.561026478599466,0.21847057642861964,-1767.8570148593074,74.33868392324565,9.645175757761281,119.86934441875695,4.854119567915079,10.247812856169505,0.6943999998922543,5.968112698572963,8.825172812602622e6,5.0642736117943175,32.943780847807524,24.450656162943368,-133.6478012161094,3571.562697576386,285.32173379620974,37.986003041904105,2.226981295926339,-228.23423509688936,4542.952717765967,73.1987364063052,-69.01437418069504,-291.26146023828187,6008.032764857224,-223.86087566273025,-309.8557684078558,8117.086221686917,-156.30568512881268,10600.183377818996,12153.572136068984,0.2854576109876096,0.021819466522190127,1.0962984487386125,3.1143989429524858e6,766606.2872937366,-75.26051108163199,-1.2676833394498495,0.00041674458895662076,-0.0013440158164577764,-0.0021384083456645617,-8.904888314365958e-10,0.007223914188353302,5.589810917660124e-5,5.840128617588912,0.017928248914433887,1.1675408961773462e-5,0.022756553296082525,0.029322049516904234,1.942715984892799,0.2273629864254712,0.18339032262669763,5.0642736117943175,50.81659644613031,285.32173379620974,32.7235677464533,0.0009159810871744172,3.841420731165376e-6,1.0,10.0,0.0,0.0,-174.68971684933052,-0.004110715624595735,-0.0004397535940830945,6759.36040315753,-0.006296980443527478,-0.001183660317835942,-0.04334872697883957,-0.0020861823173200693,-0.004437373083303393,-0.06151671383739506,-0.005509857285923689,0.0779863082761198,-1.2380710800602772,23.636194113845995,-549.8162104048597,-0.005199932867857158,0.09325648897649577,-1.5392689769537398,29.813361199267582,-700.2564700243929,0.1118281584158,-1.9922875787366574,39.267579151950706,-928.6327722853648,-2.634800900290888,53.33330901389253,-1270.27861328077,74.04484753751007,-1780.6825777488743,-2544.2643611839717
0.0621140090828914,-5.085074037678506,310.77800639803496,151.25914188218977,8.561016928771847,0.2221644365761484,-1657.884542083039,74.33857311415889,9.64479753738686,119.86414082500175,4.854045206458363,10.24762186834336,0.6714810278702364,5.674797709614957,8.251782636289831e6,4.896869311765967,32.94367775530566,25.261406834091833,-142.47132732221445,3939.2183735148487,275.88688705248904,37.98535032591846,2.2744438560388263,-243.49967644923822,5010.512544662552,73.1950872747854,-71.40173055859854,-310.7146162770451,6626.230140133131,-231.53065994104645,-330.325798302223,8951.858147736779,-165.7324832201892,11687.801111100667,13390.705267441359,0.28545761099211914,0.022289001082437532,1.0962904328987986,3.114471395792064e6,766634.6898473189,-72.12347377846615,-1.2677301932085623,0.00045450088272714717,-0.00142710302585055,-0.0022749161102810765,-9.926192358874133e-10,0.007217092529199223,6.085740157374608e-5,5.839664876231473,0.01870662205537098,1.2597771867308282e-5,0.02374274297322799,0.030593836191586992,1.9978059227334664,0.23496320175968527,0.18963222689617312,4.896869311765967,49.13897851368294,275.88688705248904,31.642542752154945,0.001029640171314337,4.348806837096124e-6,1.0,10.0,0.0,0.0,-167.40774698833704,-0.004486054822167577,-0.0004947262066830282,6341.155048492405,-0.006907989169757269,-0.0013051225207778233,-0.047535928426997706,-0.0022814766030357426,-0.004852767596136589,-0.06153268115037758,-0.00579858915315379,0.08467091224585589,-1.3829194172651236,27.123546565762084,-647.8554204488851,-0.005455657426667503,0.10124535858412215,-1.7198916044693107,34.22773917188238,-825.611477821956,0.12131524901528881,-2.2267813999597945,45.111977040472475,-1095.834509135857,-2.945458957265469,61.31712884047471,-1500.5493846009347,85.19145252264136,-2105.800570584999,-3012.1026106371605
0.0621140090828914,-5.085074037678506,310.77800639803496,151.25914188218977,8.561016928771847,0.2221644365761484,-1657.884542083039,74.33857311415889,9.64479753738686,119.86414082500175,4.854045206458363,10.24762186834336,0.6714810278702364,5.674797709614957,8.251782636289831e6,4.896869311765967,32.94367775530566,25.261406834091833,-142.47132732221445,3939.2183735148487,275.88688705248904,37.98535032591846,2.2744438560388263,-243.49967644923822,5010.512544662552,73.1950872747854,-71.40173055859854,-310.7146162770451,6626.230140133131,-231.53065994104645,-330.325798302223,8951.858147736779,-165.7324832201892,11687.801111100667,13390.705267441359,0.28545761099211914,0.022289001082437532,1.0962904328987986,3.114471395792064e6,766634.6898473189,-72.12347377846615,-1.2677301932085623,0.00045450088272714717,-0.00142710302585055,-0.0022749161102810765,-9.926192358874133e-10,0.007217092529199223,6.085740157374608e-5,5.839664876231473,0.01870662205537098,1.2597771867308282e-5,0.02374274297322799,0.030593836191586992,1.9978059227334664,0.23496320175968527,0.18963222689617312,4.896869311765967,49.13897851368294,275.88688705248904,31.642542752154945,0.001029640171314337,4.348806837096124e-6,1.0,10.0,0.0,0.0,-167.40774698833704,-0.004486054822167577,-0.0004947262066830282,6341.155048492405,-0.006907989169757269,-0.0013051225207778233,-0.047535928426997706,-0.0022814766030357426,-0.004852767596136589,-0.06153268115037758,-0.00579858915315379,0.08467091224585589,-1.3829194172651236,27.123546565762084,-647.8554204488851,-0.005455657426667503,0.10124535858412215,-1.7198916044693107,34.22773917188238,-825.611477821956,0.12131524901528881,-2.2267813999597945,45.111977040472475,-1095.834509135857,-2.945458957265469,61.31712884047471,-1500.5493846009347,85.19145252264136,-2105.800570584999,-3012.1026106371605
0.06316728118536169,-5.068259125937822,297.7907427708048,148.0688538048236,8.561006449792236,0.2259246012883869,-1554.5962250654995,74.338451393361,9.64439391493502,119.85857376947979,4.853965597321188,10.247418200109355,0.6492934740718826,5.395567681932716,7.715024080271603e6,4.7347998798557915,32.94360224663278,26.098049837936394,-151.85151896354105,4344.410998752158,266.7526183453405,37.98469242753665,2.3202376271171654,-259.75855091609054,5525.783246870296,73.19123724672382,-73.87728608917634,-331.4289165670059,7307.463817716492,-239.4752592419542,-352.0872562049561,9871.63912127769,-175.61141787745245,12885.66205276191,14751.316064481845,0.2854576109971523,0.022769239380722717,1.096281681214866,3.1145484159966563e6,766664.941298991,-69.1135754144266,-1.2677739094689637,0.0004955862778673434,-0.0015150926281827393,-0.0024198702248667435,-1.1066060039082387e-9,0.007209811991346956,6.62627368943604e-5,5.839160693163762,0.019519677881863966,1.3594087065279218e-5,0.024772673502300013,0.03192214777214517,2.0541979446540806,0.24282067039988903,0.19609365251927177,4.7347998798557915,47.514931782172745,266.7526183453405,30.59598373659288,0.0011569899673212157,4.919084883388366e-6,1.0,10.0,0.0,0.0,-160.42078799895341,-0.004894893886451035,-0.0005560975613782295,5948.352182420396,-0.007579932918142784,-0.001439069026371952,-0.052139099751508156,-0.0024945192549768935,-0.005305912899298814,-0.06154944012375148,-0.006099653397317192,0.09188786712311603,-1.5438868802812131,31.104126540979454,-762.7221937538786,-0.005720428521905476,0.10986941333761413,-1.920696033300956,39.26940670705374,-972.5928307300981,0.13154259850887698,-2.487575045559849,51.792549425986216,-1292.100040476465,-3.2910128514535466,70.45181301269088,-1771.198599454107,97.9563364916691,-2488.4528361670195,-3563.473398198339
0.06423975596753184,-5.051423319403692,285.33093254223706,144.94191142421374,8.560994950924234,0.2297524145754368,-1457.589636907225,74.33831765249407,9.643963183279668,119.85261729748068,4.85388037235377,10.247201013146144,0.6278140283478884,5.1297516921633655,7.2125775270557795e6,4.577895109609151,32.94355852783604,26.961258650374912,-161.81932228300698,4790.909086928741,257.90933551007635,37.984031622817724,2.363929958692163,-277.0708269872662,6093.547846979328,73.1871758423848,-76.44479557386987,-353.4796453945523,8058.040570438178,-247.70547089100205,-375.21153740673276,10884.907161110677,-185.9443388450261,14204.655962570312,16247.228918696863,0.28545761100277073,0.023260457544339738,1.0962721275467686,3.114630282109388e6,766697.1597678283,-66.22570655021411,-1.2678145452163638,0.0005402824447826568,-0.0016082502784475002,-0.002573763726523686,-1.2338476628278374e-9,0.007202045763949196,7.215498303739782e-5,5.838614975165701,0.020369030106821836,1.4670402751501414e-5,0.025848357746020748,0.03330959794674201,2.11190786759946,0.25094426642182466,0.20278280885698485,4.577895109609151,45.9427514845595,257.90933551007635,29.58279122264055,0.0012996165421318407,5.559263554425266e-6,1.0,10.0,0.0,0.0,-153.71698983689373,-0.005340108715681549,-0.0006245722316615573,5579.4243536282265,-0.008318957985606765,-0.0015867857351365997,-0.05720001490699996,-0.0027268595494370686,-0.005800104019519636,-0.06156703432563106,-0.006413300992977825,0.09967472939965485,-1.7226462235162454,35.64393954498426,-897.1690896408991,-0.005994188287148081,0.1191732539224817,-2.143788681255506,45.02285551352761,-1144.7624438089738,0.1425599949224105,-2.7774258643586185,59.42296761663845,-1522.2647562532138,-3.6751227433697466,80.89537970859435,-2089.022303242019,112.56374943815067,-2938.439039248431,-4212.767780833987
0.0653318480852423,-5.0345659533581735,273.37735470375617,141.87703278702958,8.560982332840805,0.23364923278560681,-1366.4868579664458,74.33817066937554,9.643503522771244,119.84624357912962,4.853789138660132,10.246969415226816,0.6070202187778283,4.876711840805409,6.742271705500434e6,4.425990914743447,32.943551203645036,27.851700611270417,-172.40671152302795,5282.845849830503,249.34779125396244,37.98337047192473,2.4050325880863745,-295.49928493942474,6719.050523653396,73.1828920496649,-79.10820272706692,-376.9454605597245,8884.872011947095,-256.23255066386264,-399.77226533201866,12000.946899656377,-196.72894393111415,15656.687144524296,17891.296816569888,0.28545761100904365,0.023762938305190138,1.0962617000428616,3.1147172882976606e6,766731.4704980038,-63.454974600022204,-1.2678521514938452,0.000588893217907265,-0.0017068530547291452,-0.0027371142570925995,-1.3759104415612647e-9,0.007193765229252448,7.857881518724447e-5,5.838026545662518,0.021256368621700026,1.5833268984789296e-5,0.026971901078201112,0.03475892188188787,2.170950530296995,0.2593431366625821,0.2097082134005203,4.425990914743447,44.42079423265384,249.34779125396244,28.60190524837765,0.0014592795395111948,6.276969872253038e-6,1.0,10.0,0.0,0.0,-147.28500476563812,-0.0058248054184652336,-0.000700927960649667,5232.93693990272,-0.00913182905921445,-0.0017496905648335115,-0.06276462579961634,-0.0029801734570448516,-0.006338905330590538,-0.06158550925279361,-0.006739755197285111,0.10807109537269255,-1.9210257389408127,40.81716195088569,-1054.3709469131156,-0.00627682399129661,0.12920386150108204,-2.391473551352215,51.58313541546241,-1346.2339903982959,0.15441951974902457,-3.0993511094332904,68.13129459059064,-1791.9236911598455,-4.101792568269511,92.8261306935951,-2461.9013004353073,129.26707867310174,-3467.148256783905,-4976.745967962167
0.06644397838036979,-5.017686428025474,261.90969772746536,138.87297649931676,8.56096848687494,0.23761641993491062,-1280.9329857034065,74.3380090965155,9.643012994719436,119.839422781493,4.853691477217179,10.246722457243484,0.5868903899266849,4.6358416670081475,6.302074185085723e6,4.278929171028444,32.943585303108,28.770032779558743,-183.646596989576,5824.7515195598835,241.059074249387,37.98271183817663,2.44299574817057,-315.1095027455431,7408.0370665198425,73.17837429720146,-81.87164904250571,-401.908340368809,9795.526860386006,-265.06822599094653,-425.84503691179646,13229.91775421002,-207.95789543935928,17254.755641230946,19697.46871203913,0.28545761101604855,0.0242769706676312,1.0962503206928609,3.1148097449628883e6,766768.0061920149,-60.7966954353019,-1.2678867734278483,0.0006417460641691713,-0.0018111894673090055,-0.0029104645611836514,-1.534548532948246e-9,0.0071849398598748575,8.558306778343129e-5,5.837394142855482,0.022183462146949072,1.7089778215541164e-5,0.028145504271250156,0.03627298018638588,2.231339647803537,0.26802669735228973,0.21687869612313845,4.278929171028444,42.94747641927656,241.059074249387,27.652304343782202,0.0016379293635516842,7.080465889330871e-6,1.0,10.0,0.0,0.0,-141.11396794977134,-0.006352335949315493,-0.000786022598734122,4907.542522367164,-0.010025989450489447,-0.0019293466438062728,-0.068883465473683,-0.0032562726067509795,-0.006926169579556793,-0.061604912366992275,-0.007079206451250585,0.11711862431009251,-2.1410208568849987,46.70703272433233,-1237.983873678975,-0.006568160827451707,0.14001061538977858,-2.6662672115477832,59.05702428332565,-1581.7511227262223,0.16717549107636226,-3.456647698758367,78.06161259006474,-2107.5415108610564,-4.575395656198667,106.44499285929919,-2898.961890019601,148.35226984717497,-4087.799863402925,-5874.903726243334
0.0675765719723364,-5.0007842357493955,250.90853113969303,135.92854445778823,8.560953294230124,0.2416553393602848,-1200.5947864113084,74.33783144870526,9.642489535107202,119.83212293999446,4.853586941554655,10.246459130377264,0.5674036948527664,4.406564788887501,5.890082743301597e6,4.136557658708795,32.94366630530281,29.716896525899855,-195.57269569324143,6421.587451747605,233.0346058943847,37.982058907470886,2.4772017584103643,-335.9697950524016,8166.797449403257,73.17361042991506,-84.73948057455988,-428.4534654650574,10798.28572230976,-274.22470124354567,-453.5070726694037,14582.924973916486,-219.6177921350247,19013.040688518115,21680.85487626219,0.2854576110238722,0.024802849102835922,1.0962379048649011,3.114907979247583e6,766806.9073102501,-58.24638699609022,-1.2679184502253662,0.0006991935543579559,-0.001921559288198379,-0.003094382713661823,-1.711726621939081e-9,0.007175537120166522,9.322111061735998e-5,5.836716418460986,0.02315216003581053,1.8447607550674298e-5,0.029371465260959746,0.03785476145013869,2.2930876078256683,0.2770046217813173,0.2243033969229337,4.136557658708795,41.521273625959594,233.0346058943847,26.73300515644201,0.0018377255547153805,7.978654091830209e-6,1.0,10.0,0.0,0.0,-135.1934827018809,-0.00692631385160151,-0.0008808015009218129,4601.9757949862515,-0.01100962581313902,-0.0021274765493146967,-0.07561208057493969,-0.0035571133957882886,-0.007566057213434926,-0.06162529310684529,-0.007431806498922017,0.12686103853082134,-2.384805929430507,53.406814706242514,-1452.2110920486396,-0.006867953846273315,0.15164528160274177,-2.9709140559208347,67.56429267225734,-1856.7750360842756,0.18088436212570608,-3.852912329781116,89.3757886770099,-2476.5761454777403,-5.100700634660685,121.97806690921841,-3410.7573528610797,170.141560218115,-4815.716675940377,-6929.889396861798
0.0675765719723364,-5.0007842357493955,250.90853113969303,135.92854445778823,8.560953294230124,0.2416553393602848,-1200.5947864113084,74.33783144870526,9.642489535107202,119.83212293999446,4.853586941554655,10.246459130377264,0.5674036948527664,4.406564788887501,5.890082743301597e6,4.136557658708795,32.94366630530281,29.716896525899855,-195.57269569324143,6421.587451747605,233.0346058943847,37.982058907470886,2.4772017584103643,-335.9697950524016,8166.797449403257,73.17361042991506,-84.73948057455988,-428.4534654650574,10798.28572230976,-274.22470124354567,-453.5070726694037,14582.924973916486,-219.6177921350247,19013.040688518115,21680.85487626219,0.2854576110238722,0.024802849102835922,1.0962379048649011,3.114907979247583e6,766806.9073102501,-58.24638699609022,-1.2679184502253662,0.0006991935543579559,-0.001921559288198379,-0.003094382713661823,-1.711726621939081e-9,0.007175537120166522,9.322111061735998e-5,5.836716418460986,0.02315216003581053,1.8447607550674298e-5,0.029371465260959746,0.03785476145013869,2.2930876078256683,0.2770046217813173,0.2243033969229337,4.136557658708795,41.521273625959594,233.0346058943847,26.73300515644201,0.0018377255547153805,7.978654091830209e-6,1.0,10.0,0.0,0.0,-135.1934827018809,-0.00692631385160151,-0.0008808015009218129,4601.9757949862515,-0.01100962581313902,-0.0021274765493146967,-0.07561208057493969,-0.0035571133957882886,-0.007566057213434926,-0.06162529310684529,-0.007431806498922017,0.12686103853082134,-2.384805929430507,53.406814706242514,-1452.2110920486396,-0.006867953846273315,0.15164528160274177,-2.9709140559208347,67.56429267225734,-1856.7750360842756,0.18088436212570608,-3.852912329781116,89.3757886770099,-2476.5761454777403,-5.100700634660685,121.97806690921841,-3410.7573528610797,170.141560218115,-4815.716675940377,-6929.889396861798
0.0687300573483799,-4.983858970738871,240.3552648248688,133.0425811355895,8.560936625126152,0.24576734879686923,-1125.1593276345377,74.33763608932684,9.641930947715341,119.8243098174408,4.853475056337054,10.246178363002043,0.5485400640546451,4.188333326152636,5.504516766235691e6,3.9987298365389856,32.943800164822385,30.692912467877417,-208.2193802107889,7078.782963884272,225.26612758313877,37.98141520657332,2.5069581566024977,-358.15113404539113,9002.21170465279,73.16858767900293,-87.71625749264827,-456.66907146284393,11902.199901319977,-283.7146706054145,-482.83680604381937,16072.095485860247,-231.68800050439378,20946.988662425938,23857.79196959192,0.2854576110326117,0.02534087318606198,1.0962243608076117,3.1150123355909158e6,766848.3223966954,-55.799760041928664,-1.267947215207469,0.0007616149201823911,-0.0020382733680150865,-0.003289462352651971,-1.909645210170273e-9,0.00716552235669663,0.0001015512629674975,5.8359919359812045,0.024164394837756713,1.991506500563071e-5,0.030652181817689753,0.03950738597697129,2.356205317609533,0.28628683427471807,0.2319917687592851,3.9987298365389856,40.14071834176918,225.26612758313877,25.843060989747542,0.0020610566911914104,8.98106914350436e-6,1.0,10.0,0.0,0.0,-129.51359908288805,-0.007550630934928283,-0.0009863055428444897,4315.048396676092,-0.012091739173683978,-0.002345977975129733,-0.08301150541164823,-0.00388480668677168,-0.008263056942687069,-0.06164670290790257,-0.0077976623058531955,0.137344113204881,-2.6547464830925613,61.0208369777841,-1701.8765068711875,-0.007175879536679847,0.16416198735183873,-3.308402207487291,77.23907863155395,-2177.5825923900156,0.19560459194413365,-4.2920624024773275,102.25540032126926,-2907.617909191872,-5.682898170934335,139.67941564797866,-4009.4730863369564,194.99757202012947,-5668.63499655671,-8167.97897922266
0.06990486215172674,-4.9669103847724285,230.23213669252266,130.2139803635653,8.560918337941482,0.24995378353863146,-1054.3328827459839,74.33742121602931,9.64133489875998,119.81594677974319,4.853355316273079,10.245879018380592,0.5302802235206608,3.980626948790997,5.1437101666078055e6,3.8653049746823807,32.94399333619159,31.698672098103643,-221.6214546804616,7802.272492635536,217.74570820409508,37.980784622318325,2.531490248218961,-381.72696445650536,9921.79599136024,73.16329264489355,-90.8067553161922,-486.6461599658558,13117.150055757991,-293.5513031291147,-513.9132917342843,17710.652780802815,-244.13928354207965,23073.397725529463,26245.898165011447,0.2854576110423759,0.02589134567143084,1.0962095891679688,3.115123175935825e6,766892.4082734002,-53.45271546325726,-1.2679730957657402,0.0008294174569373691,-0.0021616529919844165,-0.003496322168100873,-2.130768292936125e-9,0.0071548587153572995,0.00011063721694204865,5.835219171191644,0.02522218183976275,2.1501134393086056e-5,0.03199015033413263,0.04123410453233992,2.420701866652485,0.2958834757695184,0.23995355776166769,3.8653049746823807,38.80440127464006,217.74570820409508,24.98156265802267,0.0023105610084222304,1.009784770986911e-5,1.0,10.0,0.0,0.0,-124.06480772681715,-0.008229472486203277,-0.0011036793768696932,4045.6447750320394,-0.01328221857663074,-0.002586940100189331,-0.09114875210120561,-0.004241626841362192,-0.009022004878962112,-0.06166919515003432,-0.008176828407797368,0.14861561417190858,-2.9534108388655875,69.66559097099591,-1992.5056312186182,-0.007491525904003857,0.17761713148573482,-3.6819786864300856,88.23133884821739,-2551.3746454354177,0.21139642825289454,-4.778355942685401,116.90377758309903,-3410.543862919371,-6.327626102620079,159.83403445028353,-4709.155444400048,223.32768765260244,-6667.052234942096,-9619.611101856293
0.07110141419491302,-4.949938363437826,220.5221505619668,127.44167821883362,8.560898278231154,0.25421595807542297,-987.8395457774878,74.33718484427595,9.6406989089934,119.80699463141784,4.853227184547202,10.245559891118821,0.5126056221693376,3.782950934801492,4.806102938475233e6,3.73614762567039,32.944252797695775,32.73473329018804,-235.8139461797525,8598.537830152747,210.4657143294904,37.98017141650509,2.549933297940266,-406.7730692700837,10933.754866241366,73.15771125616676,-94.01597971651901,-518.4782662588939,14453.912563322456,-303.7482697574977,-546.8156357836061,19513.001290616376,-256.9322981884591,25410.51238668954,28864.13217993471,0.2854576110532866,0.026454572977238272,1.0961934824274033,3.115240880341122e6,766939.3304026034,-51.20133003745715,-1.2679961134556852,0.0009030382156646088,-0.0022920296147225074,-0.0037156060468001985,-2.3778551327399422e-9,0.007143507012222715,0.00012054853265279223,5.8343965095479655,0.02632762300513501,2.3215529618682623e-5,0.03338797011296613,0.04303830421518146,2.4865844738858685,0.3058049094258185,0.24819881694866672,3.73614762567039,37.51096603020396,210.4657143294904,24.147635067332512,0.0025891493521561382,1.133967807571622e-5,1.0,10.0,0.0,0.0,-118.83800683431014,-0.008967335451766357,-0.0012341806980368758,3792.7169447587603,-0.014591925490656516,-0.0028526623224181926,-0.10009737226385823,-0.004630022428709213,-0.009848107217477786,-0.061692825187963374,-0.008569300381617993,0.16072525730979828,-3.2835829313648026,79.4709347960425,-2330.416181440769,-0.007814383323629891,0.19206931842381902,-4.095166133841654,100.70844627142819,-2986.397668943063,0.22832170424732784,-5.316413483246952,133.54825691342353,-3996.6918564239295,-7.040996812852385,182.76113679274073,-5525.970895688447,255.58889548334173,-7834.6222105590505,-11319.997489245066
0.07232013020104461,-4.932943073844422,211.20911294808116,124.72467369854343,8.560876277904446,0.2585551238617886,-925.4205910166663,74.33692479202341,9.640020352392131,119.79741153882479,4.853090092614632,10.245219706959505,0.4954985372165019,3.5948362834977625,4.490236608912576e6,3.611128395650045,32.94458607078078,33.80160463152935,-250.8317037300926,9474.644165662086,203.41885369664223,37.97958024515715,2.5613240549434146,-433.3671218308283,12047.025379828836,73.15182878441192,-97.34914840965497,-552.260819660414,15924.214503257082,-314.3196645255665,-581.6219635684706,21494.794343815425,-270.01575779022403,27978.0939483965,31732.816903668274,0.2854576110654802,0.02703085986706033,1.0961759244856026,3.115365846302956e6,766989.2627411681,-49.04186510294399,-1.2680162838553184,0.0009829449287299878,-0.002429743088084208,-0.003947980704603702,-2.6539929967254546e-9,0.007131425720909309,0.00013136106688504373,5.833522252244146,0.027482899347015095,2.506873407641906e-5,0.03484833296179174,0.04492349539362803,2.5538577570387124,0.3160616220617686,0.25673783385414545,3.611128395650045,36.259116810200084,203.41885369664223,23.34044219164274,0.0029000265325480087,1.2717705450088555e-5,1.0,10.0,0.0,0.0,-113.8245223674469,-0.009769039007681788,-0.001379188684744992,3555.2820761182393,-0.016032770756315567,-0.0031456716859376023,-0.10993796548785345,-0.005052623051597239,-0.010746954640849108,-0.06171765012370662,-0.008975003767012732,0.17372451409579182,-3.648271531612493,90.58126706025013,-2722.8141271369955,-0.008143831491227948,0.20757910602700377,-4.551775089644009,114.85675870077355,-3492.073407298185,0.24644340247246455,-5.911234061508008,152.44241416845875,-4679.047439933947,-7.829616378334437,208.81743709991161,-6478.486518545391,292.2926612777287,-9198.586063823917,-13309.792403199343
0.07232013020104461,-4.932943073844422,211.20911294808116,124.72467369854343,8.560876277904446,0.2585551238617886,-925.4205910166663,74.33692479202341,9.640020352392131,119.79741153882479,4.853090092614632,10.245219706959505,0.4954985372165019,3.5948362834977625,4.490236608912576e6,3.611128395650045,32.94458607078078,33.80160463152935,-250.8317037300926,9474.644165662086,203.41885369664223,37.97958024515715,2.5613240549434146,-433.3671218308283,12047.025379828836,73.15182878441192,-97.34914840965497,-552.260819660414,15924.214503257082,-314.3196645255665,-581.6219635684706,21494.794343815425,-270.01575779022403,27978.0939483965,31732.816903668274,0.2854576110654802,0.02703085986706033,1.0961759244856026,3.115365846302956e6,766989.2627411681,-49.04186510294399,-1.2680162838553184,0.0009829449287299878,-0.002429743088084208,-0.003947980704603702,-2.6539929967254546e-9,0.007131425720909309,0.00013136106688504373,5.833522252244146,0.027482899347015095,2.506873407641906e-5,0.03484833296179174,0.04492349539362803,2.5538577570387124,0.3160616220617686,0.25673783385414545,3.611128395650045,36.259116810200084,203.41885369664223,23.34044219164274,0.0029000265325480087,1.2717705450088555e-5,1.0,10.0,0.0,0.0,-113.8245223674469,-0.009769039007681788,-0.001379188684744992,3555.2820761182393,-0.016032770756315567,-0.0031456716859376023,-0.10993796548785345,-0.005052623051597239,-0.010746954640849108,-0.06171765012370662,-0.008975003767012732,0.17372451409579182,-3.648271531612493,90.58126706025013,-2722.8141271369955,-0.008143831491227948,0.20757910602700377,-4.551775089644009,114.85675870077355,-3492.073407298185,0.24644340247246455,-5.911234061508008,152.44241416845875,-4679.047439933947,-7.829616378334437,208.81743709991161,-6478.486518545391,292.2926612777287,-9198.586063823917,-13309.792403199343
0.07356142740319811,-4.915924786113996,202.27748518082782,122.0619960549127,8.560852153973322,0.2629725083446331,-866.8326351131108,74.33663865850009,9.639296442771382,119.78715277814537,4.852943437605716,10.24485711655339,0.47894184091629766,3.415836113659901,4.194743719111014e6,3.4901222411810005,32.94500124218981,34.89974901944699,-266.7092176184015,10438.293304530933,196.59807921636923,37.97901616365634,2.564592156762084,-461.5886546357632,13271.342643619198,73.14562975074405,-100.81173439870273,-588.0910236557602,17540.81630390777,-325.2801194375652,-618.4088800298399,23673.038144268892,-283.324616379601,30797.534368732697,34873.70194144879,0.2854576110791092,0.02762051486617721,1.096156789919824,3.115498490235093e6,767042.3884624165,-46.97073240332119,-1.2680336168569162,0.0010696383212784038,-0.002575142198799126,-0.004194137223580486,-2.9626385000908413e-9,0.007118570743156895,0.00014315762896130381,5.832594606728002,0.028690284207000417,2.707207562004159e-5,0.036374039148222216,0.046893332693944585,2.622524264176492,0.3266643132681766,0.26558121453244765,3.4901222411810005,35.0476013290292,196.59807921636923,22.55917607209853,0.003246719238158529,1.4243421548732603e-5,1.0,10.0,0.0,0.0,-109.0160288060431,-0.010639749087625189,-0.0015402154491309741,3332.415525717588,-0.017617822871835408,-0.0034687468967248333,-0.12075889933875894,-0.005512253655533395,-0.011724552613686628,-0.06174372901430848,-0.009393789986096425,0.18766661654661607,-4.0507254261152115,103.15695578478523,-3177.905569474954,-0.00847913197887399,0.22420898863085187,-5.055923776503853,130.88352276386803,-4079.150065561955,0.2658254777336929,-6.568220863466458,173.86876464762744,-5472.462196916624,-8.70061599200405,238.40110505154806,-7587.998254208644,334.0107755267911,-10790.277401049781,-15635.878488931583
0.07482570834153601,-4.8988840699364244,193.71244808644275,119.4527327710406,8.56082570772609,0.2674692583761858,-811.8473047316975,74.33632380706409,9.63852423514434,119.77617068572081,4.852786582753929,10.24447069666195,0.4629191532867345,3.2455264169733025,3.91834504043864e6,3.3730095867717695,32.94550697664146,36.02956340009513,-283.4800586481101,11497.860103474748,189.99665197467442,37.97848464221243,2.5585507594486434,-491.5183859310281,14617.283642866092,73.1390979577931,-104.40943655778479,-626.0669091959385,19317.564829518582,-336.6446875067437,-657.2500277881247,26066.15438963192,-296.77772452877673,33891.91268142452,38309.950704474235,0.2854576110943444,0.028223843007446632,1.0961359436047813,3.115639246149204e6,767098.8995668716,-44.9845092061462,-1.2680481164704425,0.001163652676820511,-0.0027285820292238154,-0.004454787253443729,-3.3076573837475786e-9,0.007104895440689622,0.00015602844548717607,5.831611696246223,0.029952131191559404,2.923776464828449e-5,0.03796798123654716,0.048951594560579965,2.692583529499357,0.3376237582324824,0.2747397797805794,3.3730095867717695,33.875221975229906,189.99665197467442,21.80306402861193,0.0036330985324635598,1.592847604106698e-5,1.0,10.0,0.0,0.0,-104.40458429602852,-0.011584985463212814,-0.001718914912913148,3123.2495917967667,-0.019361392129660305,-0.003824937685086991,-0.13265686151389985,-0.006011939793391442,-0.012787332410222632,-0.0617711225239181,-0.009825422932760808,0.20260624788820786,-4.49444030511762,117.37559617633543,-3705.0101254742585,-0.008819413038367932,0.2420230019900103,-5.612047552400403,149.01857172885474,-4759.856771758108,0.28653222008496637,-7.293193242831181,198.14120900022039,-6393.879246534609,-9.66166470341814,271.95539955104186,-8878.873731674688,381.3807816351459,-12645.655154185519,-18352.202532464562
0.07611334549981467,-4.881821972846054,185.49993549721995,116.89605110393207,8.560796723987663,0.27204638304344403,-760.2506838773742,74.33597734812332,9.637700629643971,119.76441464141838,4.85261885842498,10.244058952657344,0.44741494372844426,3.0835061431803106,3.6598457161142235e6,3.259677069540608,32.94611252059441,37.19135713638326,-301.17621613737384,12662.425350386779,183.60818322415037,37.97799157499036,2.5418873629111074,-523.2373905407907,16096.30604624254,73.13221653464386,-108.14814506834034,-666.2861796986408,21269.43891289695,-348.42870990614074,-698.214387695557,28694.0309927224,-310.2752301810139,37286.031776521646,42066.093458148534,0.2854576111113764,0.02884113829852596,1.0961132404128466,3.1157885638323175e6,767158.9962890128,-43.079946188882886,-1.2680597808165435,0.0012655559617940427,-0.0028904207351588044,-0.004730658183641187,-3.6933669187499166e-9,0.007090350708399936,0.0001700716087689538,5.83057157217239,0.03127085960622679,3.157892649672855e-5,0.039633124716314874,0.05110215868405282,2.7640311166169513,0.34895065649894397,0.2842244489060801,3.259677069540608,32.74084322848609,183.60818322415037,21.071373462883358,0.004063401162910866,1.778441910597492e-5,1.0,10.0,0.0,0.0,-99.98264900686428,-0.012610624382094923,-0.0019170911651662285,2926.971429510333,-0.021279112694035804,-0.004217583970187075,-0.14573739505129116,-0.0065549106572570185,-0.013942157358462819,-0.06179989249976989,-0.01026956474607765,0.21859914509681938,-4.983162614730384,133.43322910017858,-4314.679933471709,-0.009163653984387406,0.2610862200780235,-6.224904580903408,169.5159848374753,-5548.066750445211,0.30862747620808184,-8.092393577573706,225.60744814682747,-7462.573547627368,-10.720974584194025,309.9722884755715,-10378.920818596745,435.11141230405906,-14805.880885862,-21520.686551514773
0.0774246822596462,-4.864739968269177,177.62654696498512,114.39118312169968,8.560764970091304,0.2767047544844792,-711.8420281053068,74.3355961175584,9.636822367183402,119.75183093058745,4.85243956154697,10.243620316906986,0.43241440645850465,2.929394904870617,3.4181277985370774e6,3.150016630920952,32.94682770460992,38.385344191038584,-319.82756672695695,13941.820143300276,177.42658320434006,37.97754327593238,2.5131546666752738,-556.8265309551247,17720.801053346982,73.1249679037898,-112.03395037059704,-708.8453745347616,23412.612306535335,-360.6478207301536,-741.3648566319139,31578.094252265477,-323.69589546793753,41006.47801404058,46167.991775050454,0.28545761113041795,0.029472683858345262,1.0960885246991547,3.1159469084851146e6,767222.8870895461,-41.25394730320529,-1.268068602380104,0.0013759508374337065,-0.003061017871392416,-0.005022490913185904,-4.124586302838369e-9,0.007074884897346922,0.00018539369428218614,5.829472215173123,0.0326489546722424,3.41096588641585e-5,0.041372507245492844,0.05334900148028931,2.8368585751039714,0.36065561450727035,0.2940462348212582,3.150016630920952,31.643382524079986,177.42658320434006,20.363405989066937,0.0045422551165899125,1.9822387102645004e-5,1.0,10.0,0.0,0.0,-95.7430384287162,-0.013722910115061882,-0.0021367088441720658,2742.818175497478,-0.02338804768763405,-0.0046503399782790965,-0.16011558728059594,-0.00714460695166259,-0.01519633934102673,-0.06183010185024215,-0.010725766712067056,0.23570182434136505,-5.520896574220318,151.54571644069998,-5018.831817419716,-0.009510673805770243,0.28146439509840204,-6.899585480280428,192.65595903186673,-6459.479132133312,0.3321740201198633,-8.972499026196536,256.6517037509134,-8700.420841435189,-11.887311530648642,352.9965200333106,-12119.801965749735,495.98869035889027,-17317.970405670036,-25212.25930774457
0.0774246822596462,-4.864739968269177,177.62654696498512,114.39118312169968,8.560764970091304,0.2767047544844792,-711.8420281053068,74.3355961175584,9.636822367183402,119.75183093058745,4.85243956154697,10.243620316906986,0.43241440645850465,2.929394904870617,3.4181277985370774e6,3.150016630920952,32.94682770460992,38.385344191038584,-319.82756672695695,13941.820143300276,177.42658320434006,37.97754327593238,2.5131546666752738,-556.8265309551247,17720.801053346982,73.1249679037898,-112.03395037059704,-708.8453745347616,23412.612306535335,-360.6478207301536,-741.3648566319139,31578.094252265477,-323.69589546793753,41006.47801404058,46167.991775050454,0.28545761113041795,0.029472683858345262,1.0960885246991547,3.1159469084851146e6,767222.8870895461,-41.25394730320529,-1.268068602380104,0.0013759508374337065,-0.003061017871392416,-0.005022490913185904,-4.124586302838369e-9,0.007074884897346922,0.00018539369428218614,5.829472215173123,0.0326489546722424,3.41096588641585e-5,0.041372507245492844,0.05334900148028931,2.8368585751039714,0.36065561450727035,0.2940462348212582,3.150016630920952,31.643382524079986,177.42658320434006,20.363405989066937,0.0045422551165899125,1.9822387102645004e-5,1.0,10.0,0.0,0.0,-95.7430384287162,-0.013722910115061882,-0.0021367088441720658,2742.818175497478,-0.02338804768763405,-0.0046503399782790965,-0.16011558728059594,-0.00714460695166259,-0.01519633934102673,-0.06183010185024215,-0.010725766712067056,0.23570182434136505,-5.520896574220318,151.54571644069998,-5018.831817419716,-0.009510673805770243,0.28146439509840204,-6.899585480280428,192.65595903186673,-6459.479132133312,0.3321740201198633,-8.972499026196536,256.6517037509134,-8700.420841435189,-11.887311530648642,352.9965200333106,-12119.801965749735,495.98869035889027,-17317.970405670036,-25212.25930774457
0.0787600212565521,-4.8476400666119375,170.0795431207116,111.93743530143668,8.560730195170166,0.2814450638482664,-666.433067874743,74.335176657811,9.635886034406951,119.73836273434814,4.8522479570117225,10.243153151823753,0.4179034879961551,2.7828323675702324,3.192145837251611e6,3.043925719863179,32.94766293226983,39.611623498963965,-339.46109267449793,15346.657384211945,171.44607261639774,37.9771464727644,2.47076167310936,-592.3654679805787,19504.12921645136,73.11733381794582,-116.07311372083387,-753.838486590599,25764.49286911977,-373.3178308157169,-786.7562169480351,34741.34669224375,-336.89401870909796,45081.630878461976,50642.73184844833,0.28545761115170626,0.030118745950571835,1.0960616300492065,3.116114758624127e6,767290.7879485996,-39.503568794937365,-1.2680745681540868,0.0014954744085206415,-0.0032407307837283624,-0.005331034298310744,-4.606687518523509e-9,0.0070584438981910564,0.00020211025513055565,5.828311547370739,0.034088953877351565,3.684506495588764e-5,0.043189220318736905,0.055696174888237665,2.9110527116906044,0.3727490124755238,0.3042161420383866,3.043925719863179,30.58181224129756,171.44607261639774,19.67849874044712,0.00507470038044208,2.2052678803855507e-5,1.0,10.0,0.0,0.0,-91.67892114081437,-0.01492845377061281,-0.0023799014055816375,2570.0743118015707,-0.025706777430893793,-0.005127195192012055,-0.1759166402177893,-0.007784682173158532,-0.016557641225087863,-0.06186181410387632,-0.011193455617699577,0.2539710906055387,-6.111904032392353,171.94993341155623,-5830.8800050428745,-0.009859116426326343,0.3032233366303569,-7.641513990815369,218.74645978371984,-7511.803308520748,0.35723260319287276,-9.940621220747497,291.69716425719855,-10132.17385431908,-13.169989076924999,401.6293432248746,-14137.465077496374,564.8815575841018,-20235.478655174018,-29507.949496044068
0.08011962004796905,-4.830524821773609,162.8467906747833,109.5341819541287,8.560692129374544,0.2862678032445753,-623.8470471954175,74.33471519688746,9.634888065982558,119.72395007886811,4.852043278627783,10.242655751596018,0.4038688174084902,2.6434766829363516,2.980921220710015e6,2.941306785365532,32.94862916240884,40.87016545065065,-360.10011170482085,16888.366138450623,165.66115403930354,37.976808289794285,2.4129651278999185,-629.9317166887964,21460.65914966533,73.10929536436052,-120.27205571957099,-801.355624494014,28343.764085644587,-386.45466912179813,-834.4331023875743,38208.40539200932,-349.6961762099343,49541.66702287723,55518.49424057221,0.2854576111755054,0.030779571417023262,1.096032378974687,3.11629260443655e6,767362.9218360648,-37.82600653633158,-1.268077659895823,0.0016247981363969278,-0.0034299114669072385,-0.005657040338942888,-5.1456521339184e-9,0.007040971173001195,0.00022034638991545223,5.82708744005997,0.03559343925453989,3.980129543582227e-5,0.04508639836904243,0.05814779277355648,2.98659528621181,0.3852409285391568,0.31474511181091724,2.941306785365532,29.555154575471438,165.66115403930354,19.016021087823944,0.005666210420925557,2.448423176927522e-5,1.0,10.0,0.0,0.0,-87.78378944186366,-0.01623423369469304,-0.0026489798855032073,2408.068021254222,-0.02825549695724345,-0.005652497478188234,-0.19327650039333621,-0.00847900486224655,-0.01803428130663644,-0.0618950930790597,-0.011671922523651094,0.27346356389944126,-6.760703654813726,194.90497072285422,-6765.8762470577,-0.01020743821260733,0.3264283069462119,-8.456446770757292,248.1248968887526,-8724.954853601088,0.383861006040083,-11.004304391089097,331.20848451238305,-11785.758351540979,-14.578858979675708,456.5323285049366,-16472.60920409283,642.7476623403578,-23619.24513915395,-34500.081801096705
0.08150366817740817,-4.813397562727295,155.91680179524946,107.18088959811328,8.560650483755285,0.2911731817827434,-583.9183657807254,74.33420763421543,9.633824763236936,119.70853001876097,4.85182473352618,10.242126352061085,0.39029781773627287,2.5110047742231973,2.7835395872725435e6,2.842068093916637,32.94973786555317,42.16078077096649,-381.76312992297636,18579.19885535625,160.06665803710524,37.97653622517813,2.3378625734208223,-669.599037390967,23605.770950007853,73.1008330888473,-124.63728298151825,-851.4808210724685,31170.37839779158,-400.07413234625415,-884.4270615182706,42005.47255078668,-361.89755442430857,54418.47021431376,60824.30168373932,0.2854576112021086,0.03145537594012372,1.096000583122246,3.1164809432129175e6,767439.5169878494,-36.21860524021629,-1.268077854402929,0.0017646254327486283,-0.003628900313351215,-0.006001253929901739,-5.7481238678806945e-9,0.007022408067895226,0.00024023703351150845,5.825797740039159,0.03716500708130363,4.299554243955233e-5,0.04706717936064436,0.060707980486405556,3.0634616953354405,0.398140883038563,0.3256438145121215,2.842068093916637,28.562489661731917,160.06665803710524,18.375379911071555,0.006322702619081312,2.7123934939544706e-5,1.0,10.0,0.0,0.0,-84.05148078669373,-0.017647572344112947,-0.0029464368695756053,2256.169837319736,-0.031056073281996006,-0.006230968195919217,-0.21234221056378416,-0.009231648470405624,-0.01963491135448879,-0.061930002035316435,-0.012160305105654419,0.294234854437851,-7.472056764326904,220.69287974551517,-7840.637799657721,-0.010553891397011298,0.351142994874562,-9.350456365982996,281.15922711024814,-10121.237822615072,0.4121125912650338,-12.171501010312621,375.6935325345101,-13692.55505872368,-16.124270723038585,518.4301641426756,-19171.13766907334,730.6377026293567,-27538.13212722073,-40293.47691474615
0.0829122995376217,-4.796262173182492,149.27858430584058,104.87707763840443,8.56060494933548,0.2961611669556432,-546.4911591765216,74.33364951543615,9.632692289786888,119.69203648758115,4.851591501953668,10.241563129100214,0.37717844738541106,2.385109017629653,2.599143043619705e6,2.74612184137368,32.95100099167113,43.48312192705607,-404.4631394863486,20432.27127870864,154.65763674686903,37.97633810825398,2.2433849992401558,-711.4366517921388,25955.900158675748,73.09192692140839,-129.17541913309105,-904.2908734947888,34265.602110382875,-414.1919633826968,-936.7546161396973,46160.37205101837,-373.25840679200013,59745.61861629428,66589.83091200395,0.28545761123184155,0.03214634934198177,1.0959660428535463,3.1166802788890107e6,767520.8068362423,-34.67882378775692,-1.2680751239193677,0.0019156920026715241,-0.0038380242566429697,-0.006364410087523294,-6.421478037349856e-9,0.007002693717296327,0.0002619276830528872,5.824440266000556,0.0388062746114159,4.6446101415209376e-5,0.04913471205795486,0.06338088472062375,3.141621652913647,0.41145789969580443,0.3369227074552193,2.74612184137368,27.602936629040993,154.65763674686903,17.75600740451737,0.007050560290021346,2.9975854137267496e-5,1.0,10.0,0.0,0.0,-80.4760973217313,-0.019176140763264578,-0.00327495603629927,2113.7872525129624,-0.03413216126565482,-0.006867729654632787,-0.23327265637428574,-0.010046896015293799,-0.02136862603668843,-0.06196660362618654,-0.012657582809699704,0.31633916020179653,-8.250965007293852,249.61982627516815,-9073.897607166284,-0.010896517589496222,0.37742898910102896,-10.329928932311375,318.2495901669474,-11725.558107023977,0.44203541617796727,-13.450566086111136,425.7058680525683,-15887.728625560467,-17.817054258885822,588.1144849555445,-22284.685509266965,829.7012294697302,-32069.882229722483,-47006.8430915929
0.0843455296176007,-4.779123780698525,142.92185078377523,102.62240184420403,8.560555198821529,0.3012312602382126,-511.4199681203805,74.33303603836278,9.631486730601154,119.67440107288259,4.851342750233196,10.240964228555153,0.36449964562847276,2.2655007894409542,2.4269327608729093e6,2.653387414103225,32.952430855811855,44.83661424474416,-428.2056250550557,22461.494769027384,149.4295477580157,37.97622205543082,2.127295962049449,-755.5060881319994,28528.44423860869,73.08255658712001,-133.8929890409955,-959.8511796605369,37651.87717064589,-428.82316528186306,-991.4123113360436,50702.336545629696,-383.49974753549435,65558.0440569772,72844.84763602866,0.2854576112650637,0.03285262393929094,1.0959285488161177,3.116891110453771e6,767607.0253836466,-33.20428379693666,-1.2680694367089922,0.0020787574748465662,-0.004057583284699517,-0.006747210863733121,-7.173857459618797e-9,0.006981766046852194,0.0002855739159413676,5.823012878957721,0.040519797348432834,5.017223851237874e-5,0.051292050597957696,0.06617053765146026,3.221035729714701,0.4251998485993098,0.34859148286394165,2.653387414103225,26.67568615318357,149.4295477580157,17.157382123454173,0.00785661115730756,3.304013582131217e-5,1.0,10.0,0.0,0.0,-77.05211870380896,-0.02082787469855909,-0.003637402421686863,1980.3672736297262,-0.037509145143448906,-0.007568296747809233,-0.25623812261103984,-0.010929197703607656,-0.02324487225238364,-0.0620049578427781,-0.013162546270777162,0.33982760778628485,-9.102620958713086,282.0154617827653,-10486.382925053204,-0.011233124541644159,0.4053437539605059,-11.401502635967201,359.82766767569717,-13565.546015449374,0.4736696309069675,-14.850173283632223,481.8441603848027,-18410.437232218173,-19.668397686837935,666.4434436932302,-25870.985737332845,941.1863790804938,-37301.75334365022,-54773.85338641204
0.0843455296176007,-4.779123780698525,142.92185078377523,102.62240184420403,8.560555198821529,0.3012312602382126,-511.4199681203805,74.33303603836278,9.631486730601154,119.67440107288259,4.851342750233196,10.240964228555153,0.36449964562847276,2.2655007894409542,2.4269327608729093e6,2.653387414103225,32.952430855811855,44.83661424474416,-428.2056250550557,22461.494769027384,149.4295477580157,37.97622205543082,2.127295962049449,-755.5060881319994,28528.44423860869,73.08255658712001,-133.8929890409955,-959.8511796605369,37651.87717064589,-428.82316528186306,-991.4123113360436,50702.336545629696,-383.49974753549435,65558.0440569772,72844.84763602866,0.2854576112650637,0.03285262393929094,1.0959285488161177,3.116891110453771e6,767607.0253836466,-33.20428379693666,-1.2680694367089922,0.0020787574748465662,-0.004057583284699517,-0.006747210863733121,-7.173857459618797e-9,0.006981766046852194,0.0002855739159413676,5.823012878957721,0.040519797348432834,5.017223851237874e-5,0.051292050597957696,0.06617053765146026,3.221035729714701,0.4251998485993098,0.34859148286394165,2.653387414103225,26.67568615318357,149.4295477580157,17.157382123454173,0.00785661115730756,3.304013582131217e-5,1.0,10.0,0.0,0.0,-77.05211870380896,-0.02082787469855909,-0.003637402421686863,1980.3672736297262,-0.037509145143448906,-0.007568296747809233,-0.25623812261103984,-0.010929197703607656,-0.02324487225238364,-0.0620049578427781,-0.013162546270777162,0.33982760778628485,-9.102620958713086,282.0154617827653,-10486.382925053204,-0.011233124541644159,0.4053437539605059,-11.401502635967201,359.82766767569717,-13565.546015449374,0.4736696309069675,-14.850173283632223,481.8441603848027,-18410.437232218173,-19.668397686837935,666.4434436932302,-25870.985737332845,941.1863790804938,-37301.75334365022,-54773.85338641204
0.08580334686898662,-4.761987576742846,136.8365189891043,100.41648871136091,8.560500883471624,0.30638281853859456,-478.5664937099758,74.33236199834806,9.630204028751054,119.65555200989678,4.851077618622604,10.240327735296797,0.35225036918552677,2.151900655023051,2.266152377437175e6,2.5637843457361216,32.954040150888666,46.2205324328212,-452.9890015783237,24681.7056745437,144.3778570707623,37.97619639450743,1.9871814897227356,-801.8625174216265,31341.91779689714,73.0727010443089,-138.79669755486395,-1018.2172321466169,41353.00825485566,-443.9828561617151,-1048.377337492245,55662.22714048683,-392.30013862753765,71892.23692623002,79619.20809936343,0.28545761130217334,0.033574318506659546,1.0958878798296592,3.117113941899049e6,767698.4113483971,-31.792653801303516,-1.2680607572631122,0.0022546131414215246,-0.004287859583447683,-0.007150341469891464,-8.014285994360848e-9,0.006959560643501113,0.00031134326535067113,5.821513404391469,0.042308165271231754,5.419443008381307e-5,0.053542274468204316,0.06908101245748167,3.301660505522206,0.43937424882618525,0.36065975030631164,2.5637843457361216,25.77992996434653,144.3778570707623,16.57898351266145,0.008748181845600785,3.631203756290205e-5,1.0,10.0,0.0,0.0,-73.7741332004328,-0.02261105352034224,-0.004036847405846328,1855.3840854068612,-0.04121441127009153,-0.008338637445759495,-0.28142209851714023,-0.011883215499434309,-0.025273543278890465,-0.06204512394089996,-0.013673822181607103,0.3647489689105795,-10.032439801157281,318.23526299526964,-12101.024396858003,-0.01156130192884383,0.4349414271874052,-12.572107831099114,406.35985516692324,-15671.850985331856,0.5070480785802687,-16.379363164984134,544.7567534159716,-21304.282801947575,-21.6898980076404,754.3484538019716,-29994.585404647667,1066.4497663600018,-43331.67527469857,-63745.011688927116
0.0872854915127075,-4.744861332387574,131.01355742561816,98.25925073783064,8.560441641659526,0.311614271163683,-447.80374974932477,74.33162187763,9.62884019677084,119.63541721052827,4.850795265996592,10.239651778543468,0.34042131971439615,2.044053818347898,2.116107735845857e6,2.477244956612604,32.95584160953163,47.63378195610042,-478.79973353520813,27108.316780874637,139.49875172106823,37.9762695875746,1.8204708094321072,-850.5461479375817,34415.50094360457,73.06234002557976,-143.89265879090414,-1079.4235846148335,45393.54906205067,-459.6838816948226,-1107.59589729524,61071.67556866855,-399.2904883283222,78785.06550737137,86941.35379985598,0.28545761134360503,0.0343114276748016,1.0958438095157956,3.117349244468451e6,767795.1927378642,-30.441845450000486,-1.2680490481554123,0.002444051900229312,-0.004529077408230753,-0.0075744000794996345,-8.952607261796658e-9,0.006936014378178509,0.00033941159630474074,5.819939874031443,0.044173716897187215,5.853374075980769e-5,0.05588812759442904,0.07211595683513422,3.3834364330709596,0.4539860356295003,0.37313513530442494,2.477244956612604,24.91498714264334,139.49875172106823,16.020373491262962,0.009732958921730133,3.978006181574363e-5,1.0,10.0,0.0,0.0,-70.63729333347314,-0.024533995671815984,-0.004476507477045942,1738.3548540659235,-0.04527682671707794,-0.0091850684815049,-0.3090176807901732,-0.012913662645921356,-0.027464636807163115,-0.06208715378859628,-0.01418979007276754,0.3911450433807932,-11.045889391825419,358.6549582837008,-13942.814969185885,-0.011878368458861786,0.4662672806001998,-13.848753204798196,458.3402719595098,-18077.981881981497,0.5421897411867127,-18.047258714279245,615.1324896231163,-24617.14186334063,-23.893170165248105,852.8217203379533,-34726.68746657395,1206.9389480254413,-50268.14017983203,-74087.64997676603
0.0887918771792644,-4.727750417665312,125.44322845522964,96.15024731633596,8.560377082964264,0.3169246075518217,-419.0063447915404,74.3308096290555,9.627390953505888,119.61391883653309,4.850494795770027,10.23893435219746,0.32900140679766354,1.941697203908913,1.9761188971881624e6,2.393688481153695,32.957848393912705,49.07529301221916,-505.6184662206243,29757.970165996772,134.78768111958658,37.97645015065751,1.6243926222201523,-901.5942810386133,37769.855064861644,73.05145117533388,-149.18780505610331,-1143.498809401076,49799.852768344914,-475.94116028382456,-1168.9968387336162,66964.45091906289,-404.0523543314447,86275.42361341594,94839.79677289091,0.2854576113898439,0.03506403019127476,1.0957960946291319,3.117597518478632e6,767897.6122882599,-29.149605997802635,-1.2680342674975407,0.002647917176107673,-0.0047814655962709115,-0.008020007515372789,-9.999811830669274e-9,0.006911059091842377,0.00036997113940844857,5.818290097883351,0.046119049843597056,6.321301171709201e-5,0.058332659377096155,0.07527942254403756,3.4663113530758607,0.4690416271853387,0.38602674353011346,2.393688481153695,24.080045454396487,134.78768111958658,15.481029440875886,0.01081925187133746,4.342533380086667e-5,1.0,10.0,0.0,0.0,-67.63636961133747,-0.026605555042873045,-0.004959863332625023,1628.8027639486165,-0.04972789414208484,-0.010114500126463262,-0.33923536258160625,-0.014025572049556638,-0.0298288248174327,-0.062131103126645035,-0.014708725437715113,0.41905719494168375,-12.148737930969412,403.6812885275114,-16039.404779775727,-0.012181462920194064,0.49936542040980775,-15.238837528276946,516.3047656774866,-20821.11031105482,0.5791080822948337,-19.863466539737594,693.7199259492013,-28402.32558300453,-26.290360229634192,962.9434391003578,-40146.89685281304,1364.2313630434346,-58232.89230124776,-85990.10839291432
0.09032170389377858,-4.710667805532297,120.11832800982427,94.08991379936721,8.56030682716483,0.32231024995038005,-392.06695924082135,74.3299191485544,9.625852600407605,119.59098623664116,4.850175438694705,10.238173748930405,0.31798439923477906,1.844618800839872,1.8455997991941692e6,2.3130697352549197,32.96007279034486,50.54316648530254,-533.4030951776798,32646.93826277482,130.24210102936914,37.976746442669004,1.3960953488917216,-955.0095686026592,41425.08624092478,73.04001652844498,-154.6867329229397,-1210.4254511927977,54597.37227998341,-492.76200661883627,-1232.4524399008515,73372.80506224636,-406.1115747265149,94399.48204477174,103337.82318389902,0.2854576114414012,0.03583184465110085,1.0957445040154121,3.117859142408452e6,768005.8652107243,-27.914269911876723,-1.268016378095488,0.002866978043914337,-0.005045103357381129,-0.00848753472819219,-1.116748480043489e-8,0.006884636643165309,0.0004032125699038938,5.8165626516462945,0.048145858132066066,6.82540620498078e-5,0.06087776267057035,0.07857397357422403,3.550191808278045,0.484539963327646,0.3993374840973502,2.3130697352549197,23.274647625199716,130.24210102936914,14.960658344872497,0.012015333444091256,4.721763665743611e-5,1.0,10.0,0.0,0.0,-64.76749599551587,-0.02883385157093618,-0.005490368600198993,1526.3197057958491,-0.054599128489576085,-0.011133892745851727,-0.3722851649361443,-0.01522361737446554,-0.03237600916461212,-0.06217700508124998,-0.015228493031843196,0.4485090181035133,-13.346363018688127,453.724566356993,-18419.925421690627,-0.012467369091932617,0.5342581765296819,-16.749278218164026,580.7957455484973,-23940.560068663628,0.6177877649052739,-21.83693124287714,781.2798853579917,-32716.552677627755,-28.892614576048494,1085.8155696560727,-46340.41230984226,1539.9397616421716,-67356.93916010542,-99655.9509907238
0.09032170389377858,-4.710667805532297,120.11832800982427,94.08991379936721,8.56030682716483,0.32231024995038005,-392.06695924082135,74.3299191485544,9.625852600407605,119.59098623664116,4.850175438694705,10.238173748930405,0.31798439923477906,1.844618800839872,1.8455997991941692e6,2.3130697352549197,32.96007279034486,50.54316648530254,-533.4030951776798,32646.93826277482,130.24210102936914,37.976746442669004,1.3960953488917216,-955.0095686026592,41425.08624092478,73.04001652844498,-154.6867329229397,-1210.4254511927977,54597.37227998341,-492.76200661883627,-1232.4524399008515,73372.80506224636,-406.1115747265149,94399.48204477174,103337.82318389902,0.2854576114414012,0.03583184465110085,1.0957445040154121,3.117859142408452e6,768005.8652107243,-27.914269911876723,-1.268016378095488,0.002866978043914337,-0.005045103357381129,-0.00848753472819219,-1.116748480043489e-8,0.006884636643165309,0.0004032125699038938,5.8165626516462945,0.048145858132066066,6.82540620498078e-5,0.06087776267057035,0.07857397357422403,3.550191808278045,0.484539963327646,0.3993374840973502,2.3130697352549197,23.274647625199716,130.24210102936914,14.960658344872497,0.012015333444091256,4.721763665743611e-5,1.0,10.0,0.0,0.0,-64.76749599551587,-0.02883385157093618,-0.005490368600198993,1526.3197057958491,-0.054599128489576085,-0.011133892745851727,-0.3722851649361443,-0.01522361737446554,-0.03237600916461212,-0.06217700508124998,-0.015228493031843196,0.4485090181035133,-13.346363018688127,453.724566356993,-18419.925421690627,-0.012467369091932617,0.5342581765296819,-16.749278218164026,580.7957455484973,-23940.560068663628,0.6177877649052739,-21.83693124287714,781.2798853579917,-32716.552677627755,-28.892614576048494,1085.8155696560727,-46340.41230984226,1539.9397616421716,-67356.93916010542,-99655.9509907238
0.09187528555454241,-4.693613524668202,115.02770189164683,92.07706801886977,8.560230422569182,0.3277714884421781,-366.86309680527063,74.32894322203175,9.624220224019412,119.56652911418533,4.849836180956637,10.237367671502803,0.3073555496145566,1.752539040639719,1.7238966023883896e6,2.23528124366251,32.96252869024499,52.036422218528,-562.120666422097,35794.48310131572,125.85595520525155,37.977166880997636,1.1323875545806896,-1010.8217185206917,45404.98191988075,73.02800901108708,-160.39820490008816,-1280.217154206309,59816.194030678715,-510.1660438506522,-1297.8508163878134,80334.8162684867,-404.93778936266307,103199.88725513483,112462.80757125528,0.285457611498878,0.03661514475530838,1.0956887586851394,3.1181346782394596e6,768120.2254510768,-26.733254750110607,-1.2679953272432067,0.003102182859473092,-0.005320227714816812,-0.008977647235060034,-1.246924488328467e-8,0.006856667979447489,0.0004393642467234178,5.814754841996221,0.05025732345096174,7.36835925104894e-5,0.06352717597250473,0.08200457229875381,3.6350438376344294,0.5004909272881155,0.41307986646312655,2.23528124366251,22.497713488214185,125.85595520525155,14.458565044686681,0.01333082180395399,5.111783019184633e-5,1.0,10.0,0.0,0.0,-62.02467687643414,-0.031228849976778907,-0.006072065995721049,1430.4397972102784,-0.059927782477451515,-0.012251459128631657,-0.40841542214865106,-0.016513501649078617,-0.03511827293275464,-0.0622249240796361,-0.01574716959397454,0.47954034670576257,-14.645118696011593,509.25626303639575,-21117.82226425365,-0.012732867588286671,0.5709863409696592,-18.388234415263646,652.4365366675938,-27481.54761561887,0.6582290093516632,-23.978178505947298,878.6865913455661,-37625.18229061734,-31.713017051979456,1222.7039329094425,-53405.63744055554,1735.9152692903062,-77791.90678713935,-115321.15347610431
0.09345020036708698,-4.676616912263672,110.16891564730652,90.11390653500179,8.560147536527532,0.33329894889722317,-343.3197929868751,74.32787594059066,9.622491760835752,119.54049838396166,4.849476610047964,10.236515240158466,0.2971180203990672,1.6653400864483747,1.6105902790995098e6,2.1603466402888416,32.965225380734275,53.55129990152706,-591.6752941048815,39215.01037429509,121.63058034843914,37.97771879148592,0.8303994703433913,-1068.9478081252464,49727.07549514718,73.01542223508132,-166.32096846361466,-1352.74379632941,65477.9805855792,-528.1420062519231,-1364.9313160260842,87876.91816384277,-399.9444161249717,112703.55765127172,122222.86120405747,0.2854576115628256,0.03741281788142714,1.0956286708615584,3.1184241847695876e6,768240.7606427347,-25.606000565840866,-1.267971098805722,0.0033540717648604967,-0.0056065473592669945,-0.009490082366341988,-1.391758501102297e-8,0.0068271227488420246,0.0004786026722185085,5.812867195670909,0.05245287125131389,7.951968564685804e-5,0.0662799027098477,0.08557005844077956,3.7206825382394966,0.5168757073684295,0.427241855382877,2.1603466402888416,21.74947165455455,121.63058034843914,13.974900565880336,0.014773391973784761,5.50659448199311e-5,1.0,10.0,0.0,0.0,-59.40661363046962,-0.03379637638539625,-0.00670813656568057,1340.8779413770221,-0.06574362273025511,-0.013473895510308148,-0.44782305556926116,-0.01789873710497697,-0.03806303337761063,-0.06227483668371883,-0.016261763220586326,0.5121296517213817,-16.04907367308426,570.6699502737417,-24164.18687851525,-0.01297408740410499,0.6095172658157122,-20.160989507504006,731.7521079129046,-31486.46040030475,0.7003461487410458,-26.29392672360482,986.6840573719435,-43190.18442746435,-34.75946938669526,1374.6959528017467,-61436.966252074446,1953.7571020483438,-89684.75907887786,-133216.32896229374
0.0950486863208905,-4.659656342361077,105.52499274078059,88.19667060886532,8.560057575265356,0.3388995613722636,-321.2958653191261,74.32670779574066,9.620660009118678,119.51276599571582,4.849095254621624,10.23561305178577,0.2872440195671237,1.5826471381056055,1.5049481781762196e6,2.0880630162044196,32.968179777827004,55.08837031451188,-622.0452393655746,42933.75386371612,117.55453923079332,37.9784107056748,0.4862228818214945,-1129.4614159650819,54422.451502948315,73.00221204379035,-172.47134273996386,-1428.0672955462123,71621.88822286538,-546.731581425854,-1433.595447905398,96048.37779858084,-390.46724797850345,122965.02893136334,132651.08623195934,0.2854576116340412,0.038226104796056044,1.0955638679361426,3.1187285578981275e6,768367.8895887166,-24.528573160727117,-1.2679436038650929,0.003623935089997955,-0.0059045712837526125,-0.010026023518354889,-1.5530568556966322e-8,0.006795882629759269,0.0005212331229426367,5.81089468762236,0.05473838681335723,8.579868589580544e-5,0.06914302196528599,0.08927974075102375,3.8071761170281304,0.5337235219290152,0.4418530826756973,2.0880630162044196,21.027887970593603,117.55453923079332,13.50835364642679,0.016355362901254396,5.899709225465566e-5,1.0,10.0,0.0,0.0,-56.90417078340211,-0.03654992128467015,-0.007403810308697213,1257.0971105912076,-0.07209563015817788,-0.01481199534987647,-0.49083445368232226,-0.019387012630083605,-0.041226577015474476,-0.06232686354205405,-0.016770649235128263,0.5463446467553508,-17.566431739864484,638.5608366880463,-27601.642206854347,-0.013187687243991626,0.6499229216504266,-22.078055160525544,819.5301120992024,-36013.13577562803,0.7441623865973686,-28.79766317274812,1106.3776115018477,-49495.59023827578,-38.04858377022452,1543.3921835513574,-70561.5973539151,2195.802955680826,-103232.43298069257,-153649.07811490228
0.09666151319443803,-4.642830269163414,101.11132275792656,86.33498940264677,8.559960598011871,0.34454006257161646,-300.8065802017627,74.32543754725448,9.618731184707677,119.48340601509062,4.848693448486688,10.234664317810209,0.2777744842837196,1.5046640745419964,1.4069921107858468e6,2.018730660041305,32.97138634530768,56.637043562044525,-652.9761293326336,46948.985298119704,113.64477040353864,37.979245184629484,0.0984302039799255,-1191.9805875659047,59488.02066371632,72.98843014357954,-178.82104196333418,-1505.6798861986404,78242.09817556554,-565.8415795843089,-1503.2132883949967,104838.17560313451,-375.8638520112114,133962.00330884507,143699.25434208565,0.2854576117128454,0.03905039192359347,1.0954944504136552,3.1190464497833024e6,768501.0949659314,-23.504547162659858,-1.2679129591878562,0.003911075328675023,-0.006212595510404873,-0.010582678125664016,-1.731546641854476e-8,0.006763057724139741,0.0005672569248551495,5.8088466823389435,0.05710311042659351,9.251149310253737e-5,0.07210274670098459,0.09311589631367005,3.89396988722053,0.5509408954339075,0.4568368522559526,2.018730660041305,20.335950336415536,113.64477040353864,13.060860784040047,0.01807759231111431,6.279967844241356e-5,1.0,10.0,0.0,0.0,-54.525653170965,-0.03948269733657446,-0.008159290066400746,1179.1553927774148,-0.07898745150899206,-0.016267051940558202,-0.5374683743404958,-0.020975089752871552,-0.044601953118206764,-0.06238074341888952,-0.017268464827157493,0.5819960647466546,-19.194108028936537,713.0336878436553,-31449.265744760083,-0.01336874911937088,0.6919710547827835,-24.135681171681483,915.9259971032752,-41088.68477107256,0.7893667389893303,-31.484180498685642,1238.0133725104774,-56583.202492003955,-41.572216069774136,1729.1856070969918,-80846.55275957189,2462.6590874080443,-118543.85904092583,-176795.96076830133
0.09666151319443803,-4.642830269163414,101.11132275792656,86.33498940264677,8.559960598011871,0.34454006257161646,-300.8065802017627,74.32543754725448,9.618731184707677,119.48340601509062,4.848693448486688,10.234664317810209,0.2777744842837196,1.5046640745419964,1.4069921107858468e6,2.018730660041305,32.97138634530768,56.637043562044525,-652.9761293326336,46948.985298119704,113.64477040353864,37.979245184629484,0.0984302039799255,-1191.9805875659047,59488.02066371632,72.98843014357954,-178.82104196333418,-1505.6798861986404,78242.09817556554,-565.8415795843089,-1503.2132883949967,104838.17560313451,-375.8638520112114,133962.00330884507,143699.25434208565,0.2854576117128454,0.03905039192359347,1.0954944504136552,3.1190464497833024e6,768501.0949659314,-23.504547162659858,-1.2679129591878562,0.003911075328675023,-0.006212595510404873,-0.010582678125664016,-1.731546641854476e-8,0.006763057724139741,0.0005672569248551495,5.8088466823389435,0.05710311042659351,9.251149310253737e-5,0.07210274670098459,0.09311589631367005,3.89396988722053,0.5509408954339075,0.4568368522559526,2.018730660041305,20.335950336415536,113.64477040353864,13.060860784040047,0.01807759231111431,6.279967844241356e-5,1.0,10.0,0.0,0.0,-54.525653170965,-0.03948269733657446,-0.008159290066400746,1179.1553927774148,-0.07898745150899206,-0.016267051940558202,-0.5374683743404958,-0.020975089752871552,-0.044601953118206764,-0.06238074341888952,-0.017268464827157493,0.5819960647466546,-19.194108028936537,713.0336878436553,-31449.265744760083,-0.01336874911937088,0.6919710547827835,-24.135681171681483,915.9259971032752,-41088.68477107256,0.7893667389893303,-31.484180498685642,1238.0133725104774,-56583.202492003955,-41.572216069774136,1729.1856070969918,-80846.55275957189,2462.6590874080443,-118543.85904092583,-176795.96076830133
0.0983447384113899,-4.625566545482278,96.77462691075921,84.46576911680289,8.559852460296417,0.35041501820344856,-281.10398840856203,74.32400810984014,9.61663008436149,119.45124458282525,4.848255570175047,10.2336322676172,0.26838498685365025,1.4286407377498314,1.313111189771192e6,1.9499744588993682,32.97497807792318,58.24910362438721,-685.4574641656845,51433.35789516219,109.76733640171962,37.98026352767533,-0.3519784386124776,-1258.6907777437734,65140.32144027709,72.97355101326139,-185.6047790951708,-1588.247673347986,85619.09786391055,-586.16648517514,-1575.9320424810305,114614.08760401014,-354.59908826802945,146142.6733200564,155781.5042592528,0.28545761180312174,0.03991457376890443,1.0954175329753892,3.1193897931728214e6,768645.4454639278,-22.498363041494354,-1.2678779243864637,0.004227034538605617,-0.006541614036633612,-0.011180332422006627,-1.936025555662241e-8,0.006727375183476055,0.0006186812055791382,5.806647339741143,0.059634355066383794,9.993770929162104e-5,0.07526789838393579,0.09721978305878665,3.9840073010807826,0.5691402971627805,0.4727330208327938,1.9499744588993682,19.649952574785008,109.76733640171962,12.617090671692655,0.020016367753104267,6.648169605761011e-5,1.0,10.0,0.0,0.0,-52.188463921056034,-0.04271306815585275,-0.009007803379627687,1104.2076153461323,-0.08672452402061483,-0.01790428708354031,-0.5897832945832528,-0.022727675683900203,-0.048326598473641916,-0.062438447628037075,-0.017769126066794268,0.6203734900809137,-20.998835277831095,797.4817657824981,-35901.17384005071,-0.01351799793605405,0.7371700757118242,-26.418430095228167,1025.3590623245045,-46971.878819954596,0.8374953964350391,-34.463442977102986,1387.6722139881217,-64819.86044210549,-45.47275058291141,1940.720513780421,-92833.0103585386,2766.796415858489,-136437.4259508409,-203910.6302969989
0.10008796868489464,-4.607996104133698,92.55179872762993,82.60494285231071,8.559732702013191,0.35648601858972345,-262.3367235624347,74.32240961716445,9.614357404756612,119.41625254780476,4.847781823472816,10.232517543655947,0.2591565606600968,1.355205556250689,1.2239918300111475e6,1.8823876805651214,32.97896495620173,59.91202059860326,-719.1834535246854,56407.38653701159,105.95568707600052,37.98147769533657,-0.8701627019488426,-1329.2263820286537,71403.444457134,72.95759613216067,-192.80197873171173,-1675.2526368832064,93780.85805648504,-607.6280000285275,-1650.95400434572,125406.76684795246,-325.3619027399683,159528.76988142956,168869.5039214625,0.28545761190595614,0.04081372198006053,1.095332896380472,3.119757842264684e6,768800.7222516788,-21.518582974395212,-1.2678384067409572,0.004572186554805577,-0.006890127949533123,-0.011816850548726908,-2.168955021137744e-8,0.00668885666957781,0.000675780464878446,5.804302844102544,0.0623244421409513,0.00010809932864594878,0.07862823355639964,0.10157841504377221,4.076627357895149,0.5882322260858022,0.48947333735724774,1.8823876805651214,18.97581794492332,105.95568707600052,12.18087075951938,0.022183465226574748,6.984257010935815e-5,1.0,10.0,0.0,0.0,-49.91248435633958,-0.04624549362430538,-0.00995421158841367,1032.819254164648,-0.09535446724167183,-0.019734767079308796,-0.6480899979629765,-0.024648026097227507,-0.052407299760361764,-0.06249977859867212,-0.01826493931996379,0.6613291647536436,-22.984484847963827,892.5411203889903,-41015.79873796522,-0.013626704371661753,0.7853285886914887,-28.931460123222458,1148.6893213422672,-53743.55083142841,0.888226347869231,-37.7415445037541,1556.590242721753,-74326.05011226208,-49.75559601537056,2179.8235940467566,-106708.09732047256,3110.909345066396,-157209.36435341462,-235463.64464519516
0.1018868149211245,-4.590183050750658,88.45870241423538,80.76032626528132,8.559600499196884,0.362735582218761,-244.5485051527913,74.32062683898006,9.611907105718107,119.37829487183707,4.847271037327905,10.231317495722301,0.2501267061445448,1.2846046320968385,1.1398142320382704e6,1.8162450924749631,32.98336655827562,61.61863970371681,-753.9257063823765,61906.77935496399,102.22531427309025,37.982900786211296,-1.4628469177317827,-1403.4035616060169,78320.26915392699,72.94053719055701,-200.41487827915304,-1766.394526647103,102779.15562935096,-630.2159989147696,-1727.6399830717485,137277.11348113706,-286.64785328801486,174176.60451412085,182960.25641845638,0.28545761202284725,0.041745933021478034,1.0952400696017233,3.1201509128621817e6,768967.1560011301,-20.56889031161933,-1.267794225462378,0.004947893787826553,-0.007257610786183375,-0.01249187711182262,-2.433731908250855e-8,0.006647408642480803,0.0007390167993880141,5.801812255108188,0.06517402340955353,0.00011704365093928587,0.08218388573863973,0.10619227204278875,4.171491689535181,0.6081883933161936,0.5070429614046926,1.8162450924749631,18.31628676203419,102.22531427309025,11.753972439055332,0.024597234849829553,7.264294592018094e-5,1.0,10.0,0.0,0.0,-47.70626522739674,-0.05009455483639577,-0.011006290460351306,965.1566522666075,-0.10495294378786146,-0.02177562404904665,-0.7128871297720636,-0.02674497602299839,-0.05686267438290344,-0.06256472123662674,-0.018749750511828957,0.7048222299872406,-25.16031154413758,999.1383656945527,-46870.168742698785,-0.013686542289273813,0.8363790894066412,-31.686735935317778,1287.157869721864,-61509.82252470529,0.9413578377694817,-41.3332696741472,1746.5310948621625,-85259.1109036341,-54.43699353249524,2449.074099242933,-122714.9261627231,3498.7738823548016,-181242.8214357424,-272061.3549356746
0.10373503598866621,-4.572205672999114,84.51133270183156,78.94051946962973,8.559455174025711,0.36913974232489655,-227.77746106320737,74.31864589230734,9.609276252865754,119.33728139570933,4.846722718659278,10.23003101431721,0.24133468804099112,1.2170767792885808,1.0607283372205945e6,1.751834617475784,32.98819502693168,63.359704325391164,-789.3815047967505,67961.3011890671,98.59245470499091,37.984542045704245,-2.136169385073736,-1480.9082098158626,85925.77710713167,72.92236556241218,-208.43683076728325,-1861.2045515292978,112654.65348118586,-653.8936729194814,-1805.1691524512173,150269.83832243216,-236.8595144322381,190118.86711837378,198017.4661662283,0.28545761215528986,0.04270829724623932,1.0951386919013626,3.120568775546991e6,769144.750794249,-19.6529988109655,-1.2677452711244994,0.005355021574240223,-0.007642971585777434,-0.013204042002240308,-2.733744897066866e-8,0.006602989496907093,0.0008087989412052734,5.79917775546227,0.06818026811096507,0.0001268084138804403,0.08593059496825271,0.1110561467653796,4.268164765604732,0.6289567669077071,0.5254062341624284,1.751834617475784,17.674226129195645,98.59245470499091,11.338251702636365,0.027273404139174375,7.457970283804435e-5,1.0,10.0,0.0,0.0,-45.57842970005959,-0.05426975670673108,-0.012170719659707157,901.3648428453939,-0.11558725002773916,-0.02404236003425556,-0.7846148674320372,-0.029024697163399373,-0.06170564951758449,-0.06263317375327672,-0.019216660697336442,0.7507394080930965,-27.53241741337456,1118.0889310262028,-53538.7943888691,-0.013688960126632913,0.8901667393286394,-34.6922225366191,1441.8661390237517,-70374.2628520732,0.996583536834432,-45.247958778772734,1959.073057267524,-97774.37508818644,-59.5254452470579,2750.7946958911166,-141096.23885292897,3933.793047965711,-208923.99152454227,-314319.0431150908
0.10373503598866621,-4.572205672999114,84.51133270183156,78.94051946962973,8.559455174025711,0.36913974232489655,-227.77746106320737,74.31864589230734,9.609276252865754,119.33728139570933,4.846722718659278,10.23003101431721,0.24133468804099112,1.2170767792885808,1.0607283372205945e6,1.751834617475784,32.98819502693168,63.359704325391164,-789.3815047967505,67961.3011890671,98.59245470499091,37.984542045704245,-2.136169385073736,-1480.9082098158626,85925.77710713167,72.92236556241218,-208.43683076728325,-1861.2045515292978,112654.65348118586,-653.8936729194814,-1805.1691524512173,150269.83832243216,-236.8595144322381,190118.86711837378,198017.4661662283,0.28545761215528986,0.04270829724623932,1.0951386919013626,3.120568775546991e6,769144.750794249,-19.6529988109655,-1.2677452711244994,0.005355021574240223,-0.007642971585777434,-0.013204042002240308,-2.733744897066866e-8,0.006602989496907093,0.0008087989412052734,5.79917775546227,0.06818026811096507,0.0001268084138804403,0.08593059496825271,0.1110561467653796,4.268164765604732,0.6289567669077071,0.5254062341624284,1.751834617475784,17.674226129195645,98.59245470499091,11.338251702636365,0.027273404139174375,7.457970283804435e-5,1.0,10.0,0.0,0.0,-45.57842970005959,-0.05426975670673108,-0.012170719659707157,901.3648428453939,-0.11558725002773916,-0.02404236003425556,-0.7846148674320372,-0.029024697163399373,-0.06170564951758449,-0.06263317375327672,-0.019216660697336442,0.7507394080930965,-27.53241741337456,1118.0889310262028,-53538.7943888691,-0.013688960126632913,0.8901667393286394,-34.6922225366191,1441.8661390237517,-70374.2628520732,0.996583536834432,-45.247958778772734,1959.073057267524,-97774.37508818644,-59.5254452470579,2750.7946958911166,-141096.23885292897,3933.793047965711,-208923.99152454227,-314319.0431150908
0.10563666950450998,-4.554040030182139,80.70150382125549,77.14337681349393,8.559295203670677,0.37571000854800646,-211.95645704007288,74.31644058037364,9.606447302235232,119.29288948190434,4.846133363323431,10.228649876275142,0.23276668845530438,1.152442644652175,986386.7206993299,1.6890554551914017,32.99348776838138,65.13525287262398,-825.4035118197057,74636.1294834085,95.0514222044563,37.98641813216715,-2.90034722555027,-1561.807315301472,94298.8937528346,72.90297029607484,-216.90576709661877,-1959.6685562435487,123504.00009216131,-678.7548704438623,-1883.0367806855436,164501.3506988104,-173.92964238742317,207471.5377554658,214069.82865118538,0.2854576123057106,0.0437032355680335,1.0950278239618045,3.121013450341946e6,769334.4745136979,-18.769011695639776,-1.2676911668045805,0.005796690163613493,-0.008047108874748772,-0.013955697538232661,-3.074494414173264e-8,0.0065553108083971825,0.0008859616759650022,5.796387035917689,0.07135691994821113,0.00013748825958532262,0.08988468380936035,0.11619157634048854,4.366748092244073,0.6505993709410526,0.5446287534651137,1.6890554551914017,17.04862523206485,95.0514222044563,10.933055348748573,0.030243379753811743,7.52832627442003e-5,1.0,10.0,0.0,0.0,-43.52456726380952,-0.058803761736235506,-0.013461053589847232,841.1884459641776,-0.12738938336729103,-0.0265644614606668,-0.8641472485944288,-0.03150614351162054,-0.06697626613054833,-0.06270540390469517,-0.019660984884076107,0.7992004859949486,-30.119791121744747,1250.9131475044082,-61140.23824853425,-0.013624983990419563,0.9468065932487224,-37.97220480832523,1614.8381481701026,-80499.95990024968,1.0538554260113413,-49.5159166578096,2197.069188465982,-112113.13526754614,-65.05588260931971,3089.124501684928,-162224.13995376532,4421.98297348137,-240838.21340499155,-363161.0595159792
0.10757726576133866,-4.535836249615031,77.05594835722225,75.38358043225264,8.559120605024173,0.38239391031404835,-197.1617326023002,74.31400512653828,9.603430468624515,119.24522778661401,4.845505285625137,10.227179437191701,0.22448806659253365,1.0911118738033083,917115.4517511554,1.6283871038712343,32.99922834914026,66.92773441575457,-861.4520985538869,81932.41327377222,91.62926391069534,37.988525213029966,-3.7583463002821413,-1645.327852695253,103437.63668546457,72.88242891716311,-225.77685339308803,-2060.738573750161,135317.83640844817,-704.6498579959996,-1959.8660032319412,179946.86838937804,-96.22599800048852,226173.3746392665,230967.3469499882,0.2854576124752575,0.04472346828130388,1.0949076027915636,3.1214825294966623e6,769535.4123591617,-17.923134119150205,-1.267632070023565,0.006271669304669049,-0.008466820917375325,-0.014741608165877714,-3.458585139240015e-8,0.006504551760196284,0.0009706190141415647,5.7934552029774915,0.07468655426283168,0.00014907542845811144,0.0940236104817495,0.1215696423000582,4.466382288936607,0.6729652852638702,0.5645873608406119,1.6283871038712343,16.44425304615928,91.62926391069534,10.541475374312876,0.033510008990621495,7.429054328482611e-5,1.0,10.0,0.0,0.0,-41.55909255963585,-0.06368459035358047,-0.014878511036590847,784.9173871897781,-0.14038060023024423,-0.029347945328938155,-0.9516094115144703,-0.03418397240249417,-0.07266291454539663,-0.06278096305474432,-0.020073433391849603,0.8498292764238945,-32.91561296931988,1397.860166454128,-69724.77318198417,-0.013485986986817845,1.0058309462602049,-41.51822966841909,1806.4477563509963,-91960.02872949801,1.1125180324330748,-54.12451786363425,2461.107712738719,-128391.25407799515,-71.00671125420826,3464.986761491706,-186289.10212737424,4964.70752917534,-277300.849131205,-419103.50047362846
0.10958120099635618,-4.517379754226866,73.52786414748246,73.6404179655911,8.558927811409356,0.3892724470170864,-183.17167819109824,74.31128264331663,9.600175050600036,119.19343563567223,4.844828161452002,10.225595406619984,0.21639732940926465,1.0322569344040988,851847.383182081,1.5690864166646439,33.0055146178807,68.75498589857035,-897.6561234972118,90001.39392122539,88.28406112313463,37.99090023606355,-4.730992666827914,-1732.3130221278095,113527.2099088315,72.86040293680334,-235.18375061810343,-2165.3051206150913,148327.17392771432,-731.9483329612754,-2035.6681073931452,196892.92940265292,-0.2710001176380718,246533.071856536,248873.63288991628,0.2854576126687951,0.04578212971069683,1.0947757127501885,3.121982970424784e6,769750.6737368191,-17.104508826446786,-1.267566938623478,0.006788323775459853,-0.008907155793855141,-0.015572065357574253,-3.8970422193961955e-8,0.006449866996854729,0.0010646516782827162,5.790338463606952,0.07821862686682766,0.00016180010199117123,0.09840785485567022,0.12726934202745238,4.568200091350452,0.6963513679512242,0.5855592511980416,1.5690864166646439,15.853696854840303,88.28406112313463,10.158712000644654,0.03714333132251549,7.09993738282006e-5,1.0,10.0,0.0,0.0,-39.65677427378592,-0.06899890689258392,-0.01645355033307474,731.7087213519353,-0.1548527986900806,-0.032457091748386825,-1.0489449145826324,-0.03710716217626514,-0.07886928006907472,-0.06286091071698438,-0.0204524002403907,0.9032422308309933,-35.9692324340613,1562.2136958116612,-79526.18116887142,-0.01325979457677149,1.0679247465173227,-45.393063342988754,2021.0328197938313,-105073.87141231276,1.1730334931171473,-59.15324974322331,2757.2468348812017,-147077.01315485232,-77.47404496014123,3887.096186562577,-214006.75152433463,5574.564346316493,-319428.61932959437,-483898.1629567242
0.10958120099635618,-4.517379754226866,73.52786414748246,73.6404179655911,8.558927811409356,0.3892724470170864,-183.17167819109824,74.31128264331663,9.600175050600036,119.19343563567223,4.844828161452002,10.225595406619984,0.21639732940926465,1.0322569344040988,851847.383182081,1.5690864166646439,33.0055146178807,68.75498589857035,-897.6561234972118,90001.39392122539,88.28406112313463,37.99090023606355,-4.730992666827914,-1732.3130221278095,113527.2099088315,72.86040293680334,-235.18375061810343,-2165.3051206150913,148327.17392771432,-731.9483329612754,-2035.6681073931452,196892.92940265292,-0.2710001176380718,246533.071856536,248873.63288991628,0.2854576126687951,0.04578212971069683,1.0947757127501885,3.121982970424784e6,769750.6737368191,-17.104508826446786,-1.267566938623478,0.006788323775459853,-0.008907155793855141,-0.015572065357574253,-3.8970422193961955e-8,0.006449866996854729,0.0010646516782827162,5.790338463606952,0.07821862686682766,0.00016180010199117123,0.09840785485567022,0.12726934202745238,4.568200091350452,0.6963513679512242,0.5855592511980416,1.5690864166646439,15.853696854840303,88.28406112313463,10.158712000644654,0.03714333132251549,7.09993738282006e-5,1.0,10.0,0.0,0.0,-39.65677427378592,-0.06899890689258392,-0.01645355033307474,731.7087213519353,-0.1548527986900806,-0.032457091748386825,-1.0489449145826324,-0.03710716217626514,-0.07886928006907472,-0.06286091071698438,-0.0204524002403907,0.9032422308309933,-35.9692324340613,1562.2136958116612,-79526.18116887142,-0.01325979457677149,1.0679247465173227,-45.393063342988754,2021.0328197938313,-105073.87141231276,1.1730334931171473,-59.15324974322331,2757.2468348812017,-147077.01315485232,-77.47404496014123,3887.096186562577,-214006.75152433463,5574.564346316493,-319428.61932959437,-483898.1629567242
0.1116313665380074,-4.498843517647861,70.14710376008712,71.93038382143979,8.558716936522647,0.3962835368793552,-170.07559282285635,74.30826641021129,9.59669474195171,119.13766332183148,4.844105120467809,10.223904920933478,0.20856738435623218,0.976338660330024,790971.8943505194,1.5116884377052806,33.012319646080215,70.5961153684481,-933.3186809707712,98840.87661516992,85.04599611581831,37.99353275090297,-5.821196409857815,-1821.7566091165208,124559.73263829094,72.83699037300909,-245.07068628704891,-2272.0038243360545,162511.6193686158,-760.4659024761133,-2108.658474633212,215294.0991644275,116.01819540340809,268449.6201741611,267559.55744133564,0.2854576128878685,0.04687052934858102,1.0946323852124018,3.1225116199216447e6,769979.0474188441,-16.320064589638783,-1.2674959880279728,0.007344866755942824,-0.009363998822417098,-0.016440268696312675,-4.3933726682945235e-8,0.0063914948891272486,0.0011681881976623523,5.787055744452429,0.08193137372494164,0.00017564871271148261,0.10300926105786502,0.1332545319766384,4.671199872489019,0.7205744867199991,0.6073939927192432,1.5116884377052806,15.282274757934895,85.04599611581831,9.788215187967854,0.041144551442195365,6.469266522712081e-5,1.0,10.0,0.0,0.0,-37.833709217624104,-0.0747290848116137,-0.018186873581547955,681.9020104218157,-0.17082812308471465,-0.035898673490158906,-1.1562773103801325,-0.04026767393486959,-0.08557789752069733,-0.06294468052433017,-0.020787032731506276,0.9589470028214663,-39.26982342415962,1744.1709622461522,-90604.29380582293,-0.012936691289792187,1.1324757665626874,-49.583106813672,2258.9131031035854,-119930.0746435893,1.2345479180613772,-64.58183687762875,3086.013033651594,-168313.59148469096,-84.42381385404236,4356.293240285706,-245616.50796089118,6252.7543027958145,-367622.65208730346,-558205.1811640047
0.11372394840900713,-4.480271583647951,66.91571812065433,70.25697648984305,8.558486957786672,0.4034108980992957,-157.84824438765773,74.30493290904728,9.592983700887425,119.07774923791759,4.843335268549561,10.222105610430383,0.20100874245001046,0.9233465073959879,734341.8807946309,1.4562711293236696,33.019650490016964,72.44235112865782,-967.9429824038526,108496.45096529889,81.91947076236887,37.996422506453406,-7.037379775100656,-1913.153472564335,136586.31644800084,72.81215295070001,-255.44072039475236,-2380.065580394571,177925.32703021218,-790.1902636779332,-2177.454257056782,235199.2983702571,255.38886929169857,291929.099282017,286872.26228202845,0.2854576131353487,0.047986909385205584,1.0944770739103586,3.123068312940348e6,770220.6046389352,-15.570279199369711,-1.2674190557400271,0.007942534426071922,-0.009835858082540401,-0.017344341503534418,-4.9540885729167816e-8,0.006329344819288321,0.001281938492069508,5.783606681907444,0.0858250025884885,0.00019068436799527083,0.10782693288695265,0.1395244939455936,4.775071700198295,0.7456010927035178,0.6300742832105859,1.4562711293236696,14.730747971598033,81.91947076236887,9.430484561452987,0.045535864981197015,5.4511959190906044e-5,1.0,10.0,0.0,0.0,-36.09100661207344,-0.08088853198515994,-0.020088438145737145,635.4011732900611,-0.18841641899454403,-0.03969849293579105,-1.2743171952361636,-0.04367464023847645,-0.09280770236448604,-0.06303219702503313,-0.02106932513665668,1.0167620149742955,-42.82377479308078,1944.8756442883955,-103079.13418068821,-0.012506268056904576,1.1992310065715444,-54.096519146755114,2521.6459591306093,-136698.81218680125,1.2965478039941414,-70.41776458903794,3449.6372319868447,-192362.4368792437,-91.85651507427323,4875.835451633656,-281536.4518882122,7003.928214367621,-422559.781316985,-643112.3536706399
0.11585734665602479,-4.461685926161238,63.83096374262306,68.62140818479226,8.558236618476881,0.41064570007077933,-146.44657116121647,74.30125406522731,9.589032694521286,119.01347201433593,4.842517055692163,10.220193489306242,0.19372097335306934,0.87319068457223,681728.8964216958,1.4028323578987958,33.027518032275346,74.28665701810242,-1001.0172249534039,119023.94218326395,78.90436964210458,37.999568820510135,-8.389221622328886,-2006.0268325506659,149669.77870871645,72.78582702578842,-266.30699890150817,-2488.738644138103,194635.36370107048,-821.1377285995343,-2240.6044612963647,256670.29539679424,420.9370268280444,316983.7907947539,306637.5836661541,0.28545761341463394,0.04913066129113764,1.0943090822937056,3.12365331478666e6,770475.6102740894,-14.854517766287909,-1.267335904379348,0.008583072578498267,-0.010321516822225391,-0.01828298121345983,-5.586898233259479e-8,0.006263269778929997,0.0014067642548575379,5.779987648180599,0.08990342512987598,0.00020698659370632874,0.11286447275413493,0.14608438061177076,4.879620324800441,0.7714218368479715,0.6536048442150479,1.4028323578987958,14.199078239195654,78.90436964210458,9.085502582851692,0.050343724477213345,3.942377510528912e-5,1.0,10.0,0.0,0.0,-34.427190670845576,-0.08749589481918763,-0.02217020578991348,592.0423049637509,-0.20774932266233656,-0.04388735203097831,-1.4039173167117813,-0.047340283237280414,-0.10058410658267421,-0.06312345963619659,-0.021291430884555304,1.076536101815623,-46.6399423237889,2165.6727483572013,-117089.33833311083,-0.011957612782977573,1.2679683183599364,-58.94450714376006,2811.0562411817145,-155576.6637225885,1.358523740588515,-76.67182982690359,3850.718718324537,-219525.49027384026,-99.77527620183892,5449.49430633004,-322249.2961552298,7833.429412323107,-485020.97177561664,-739872.8609068649
0.11585734665602479,-4.461685926161238,63.83096374262306,68.62140818479226,8.558236618476881,0.41064570007077933,-146.44657116121647,74.30125406522731,9.589032694521286,119.01347201433593,4.842517055692163,10.220193489306242,0.19372097335306934,0.87319068457223,681728.8964216958,1.4028323578987958,33.027518032275346,74.28665701810242,-1001.0172249534039,119023.94218326395,78.90436964210458,37.999568820510135,-8.389221622328886,-2006.0268325506659,149669.77870871645,72.78582702578842,-266.30699890150817,-2488.738644138103,194635.36370107048,-821.1377285995343,-2240.6044612963647,256670.29539679424,420.9370268280444,316983.7907947539,306637.5836661541,0.28545761341463394,0.04913066129113764,1.0943090822937056,3.12365331478666e6,770475.6102740894,-14.854517766287909,-1.267335904379348,0.008583072578498267,-0.010321516822225391,-0.01828298121345983,-5.586898233259479e-8,0.006263269778929997,0.0014067642548575379,5.779987648180599,0.08990342512987598,0.00020698659370632874,0.11286447275413493,0.14608438061177076,4.879620324800441,0.7714218368479715,0.6536048442150479,1.4028323578987958,14.199078239195654,78.90436964210458,9.085502582851692,0.050343724477213345,3.942377510528912e-5,1.0,10.0,0.0,0.0,-34.427190670845576,-0.08749589481918763,-0.02217020578991348,592.0423049637509,-0.20774932266233656,-0.04388735203097831,-1.4039173167117813,-0.047340283237280414,-0.10058410658267421,-0.06312345963619659,-0.021291430884555304,1.076536101815623,-46.6399423237889,2165.6727483572013,-117089.33833311083,-0.011957612782977573,1.2679683183599364,-58.94450714376006,2811.0562411817145,-155576.6637225885,1.358523740588515,-76.67182982690359,3850.718718324537,-219525.49027384026,-99.77527620183892,5449.49430633004,-322249.2961552298,7833.429412323107,-485020.97177561664,-739872.8609068649
0.11802914747680535,-4.443113983794629,60.89053714257658,67.02518808477268,8.557964745160987,0.41797621482139996,-135.8304806417931,74.29720171480186,9.584834284154729,118.94463362506187,4.841649354547718,10.218165473364774,0.18670469666640915,0.8257895689396034,632920.1665534349,1.3513777788125247,33.0359267019897,76.1210566398773,-1031.9611869113521,130476.15799245783,76.00101777872739,38.00296652956827,-9.885991138526569,-2099.7948821836662,163867.97432029733,72.75795838810755,-277.6780748248211,-2597.1293753529517,212700.02705960366,-853.3109981690066,-2296.4805443400305,279753.12755707675,615.9351621974522,343597.1573006648,326627.48609547754,0.2854576137293481,0.050300719137496376,1.094127778480578,3.1242665322338375e6,770744.1817473834,-14.172247258858821,-1.2672463253315287,0.009267903327275478,-0.010819353076182077,-0.019254164882305927,-6.300023255851896e-8,0.0061931536546701695,0.0015435264970020332,5.776196603086746,0.0941687640009147,0.00022463065396202307,0.11812317215151508,0.15293635561824886,4.98461374708328,0.798015835391246,0.6779801499753144,1.3513777788125247,13.687303126789953,76.00101777872739,8.75330186204574,0.055592749225798876,1.8206124549307006e-5,1.0,10.0,0.0,0.0,-32.84102310053666,-0.09456646756206236,-0.024443527009917285,551.6727824146499,-0.22895638667241092,-0.04849593446840872,-1.5459117875347492,-0.05127518661251838,-0.1089289530051644,-0.0632184189551578,-0.021445214556768795,1.138066107714176,-50.724656890866136,2407.8322671785763,-132775.69553065367,-0.011279850901570992,1.3384008370015108,-64.13496688200178,3128.8740911392388,-176764.61790527363,1.4198792122897048,-83.34982516151487,4291.721149949479,-250113.83421216128,-108.17504401528112,6080.829377593396,-368255.8482527174,8746.230480458065,-555820.3707087219,-849795.2476507921
0.1202358926183802,-4.424590005272211,58.0926451702805,65.4701900869679,8.557670320812761,0.42538712288361324,-125.96290974898704,74.29274874272288,9.580383708265513,118.87107505460496,4.840731639946736,10.216019797206503,0.17996179924753158,0.7810705617495572,587718.6688165298,1.301922428069403,33.04487250182762,77.93658029068585,-1060.128718518322,142899.82330812226,73.21027069435216,38.006605077140335,-11.536061379611906,-2193.761856396183,179229.93337087435,72.7285078714892,-289.55593306537986,-2704.194945485096,232163.81098955104,-886.6941490338708,-2343.2890963187083,304471.4577274319,843.7495511792484,371715.80387358303,346553.15037159924,0.28545761408326187,0.05149542340448629,1.0939326407640273,3.1249074014778086e6,771026.2369035099,-13.523052812459198,-1.2671501583185845,0.009997968681657646,-0.011327274938967336,-0.02025500145209466,-7.102020651902102e-8,0.006118926157760381,0.0016930496777224796,5.77223373837481,0.0986206381137733,0.00024368308447722748,0.12360115022643527,0.16007845926571398,5.08977602082261,0.8253472318993715,0.7031808967436752,1.301922428069403,13.195551850737761,73.21027069435216,8.43397551936192,0.06130419134102147,-1.0560426793634812e-5,1.0,10.0,0.0,0.0,-31.33154137062376,-0.10211055263407218,-0.026918497511880485,514.1514930596959,-0.25215909051977603,-0.05355350180471915,-1.7010759451771442,-0.055487366961317425,-0.11785854159817769,-0.06331696224788269,-0.021522444275428904,1.2010889830102323,-55.08073667841937,2672.4770335002877,-150276.2036371983,-0.01046254783931827,1.4101686097806638,-69.6712029634462,3476.6382647475584,-200461.3481323818,1.4799281863107039,-90.4508478057595,4774.833314935731,-284437.8216993274,-117.04040460850229,6772.980248151678,-420059.87723211234,9746.616759810811,-635781.4208271801,-974204.8839557774
0.12247295820411824,-4.406155334011105,55.43589543598972,63.95862342492229,8.557352559496614,0.43285922582427183,-116.80925385294329,74.28787035863046,9.57567968058948,118.79269137214897,4.83976414627682,10.213756385080988,0.17349522268379744,0.7389680635827635,545940.3342930662,1.254489155742795,33.054341343012304,79.72336229389967,-1084.8175298931058,156332.4116985613,70.53342628718639,38.01046782115174,-13.346386231020544,-2287.118903098874,195791.9450485195,72.69745649024473,-301.93436277267335,-2808.749786069276,253052.45393819924,-921.2488219810978,-2379.104123650631,330820.320144585,1107.7300871873906,401242.5888030992,366061.11285486567,0.2854576144801902,0.05271244088789223,1.0937233025788882,3.1255748006562744e6,771321.4510299606,-12.90661229305178,-1.2670473101315927,0.010773586401002018,-0.011842691980035354,-0.021281642896307105,-8.001550214233428e-8,0.006040576310437574,0.0018560821927128077,5.768102000380271,0.10325558845212723,0.0002641971160418511,0.1292926793971465,0.16750371274352663,5.19478642011115,0.8533629879039005,0.7291714576370999,1.254489155742795,12.72402977968714,70.53342628718639,8.127667194896985,0.06749435567404798,-4.849113318673355e-5,1.0,10.0,0.0,0.0,-29.89799999273214,-0.11013194180879772,-0.029603286200564894,479.34666320552077,-0.27746431527591375,-0.05908644723833137,-1.870082968448778,-0.059981390795032966,-0.12738175836215482,-0.06341890308223938,-0.021515070440344564,1.2652783989326735,-59.70659948110437,2960.5072414613264,-169720.3244052321,-0.00949619357140192,1.482835977393218,-75.5507758239352,3855.594250841628,-226855.27932467984,1.5379013761999998,-97.96581810096293,5301.8215599907135,-322795.19370427774,-126.34379533129447,7528.445377837549,-478149.5255611058,10837.851401527998,-725707.0423126754,-1.1143954319772082e6
0.12247295820411824,-4.406155334011105,55.43589543598972,63.95862342492229,8.557352559496614,0.43285922582427183,-116.80925385294329,74.28787035863046,9.57567968058948,118.79269137214897,4.83976414627682,10.213756385080988,0.17349522268379744,0.7389680635827635,545940.3342930662,1.254489155742795,33.054341343012304,79.72336229389967,-1084.8175298931058,156332.4116985613,70.53342628718639,38.01046782115174,-13.346386231020544,-2287.118903098874,195791.9450485195,72.69745649024473,-301.93436277267335,-2808.749786069276,253052.45393819924,-921.2488219810978,-2379.104123650631,330820.320144585,1107.7300871873906,401242.5888030992,366061.11285486567,0.2854576144801902,0.05271244088789223,1.0937233025788882,3.1255748006562744e6,771321.4510299606,-12.90661229305178,-1.2670473101315927,0.010773586401002018,-0.011842691980035354,-0.021281642896307105,-8.001550214233428e-8,0.006040576310437574,0.0018560821927128077,5.768102000380271,0.10325558845212723,0.0002641971160418511,0.1292926793971465,0.16750371274352663,5.19478642011115,0.8533629879039005,0.7291714576370999,1.254489155742795,12.72402977968714,70.53342628718639,8.127667194896985,0.06749435567404798,-4.849113318673355e-5,1.0,10.0,0.0,0.0,-29.89799999273214,-0.11013194180879772,-0.029603286200564894,479.34666320552077,-0.27746431527591375,-0.05908644723833137,-1.870082968448778,-0.059981390795032966,-0.12738175836215482,-0.06341890308223938,-0.021515070440344564,1.2652783989326735,-59.70659948110437,2960.5072414613264,-169720.3244052321,-0.00949619357140192,1.482835977393218,-75.5507758239352,3855.594250841628,-226855.27932467984,1.5379013761999998,-97.96581810096293,5301.8215599907135,-322795.19370427774,-126.34379533129447,7528.445377837549,-478149.5255611058,10837.851401527998,-725707.0423126754,-1.1143954319772082e6
0.1247344842456668,-4.387858238160816,52.919144413426885,62.4929699045213,8.557010986145546,0.44036936190242676,-108.33672553194906,74.28254558089235,9.570725170310409,118.70944731303281,4.838748015896146,10.211377207978414,0.16730862956356002,0.6994208959219005,507410.9899817391,1.2091061617366614,33.06430762489354,81.47083182848247,-1105.285948585711,170798.71528647255,67.97208601825606,38.014531580214545,-15.321927914840215,-2378.9534487218416,213573.41539454885,72.66481061777027,-314.7974507915165,-2909.484368313729,275367.8992677675,-956.9109302711845,-2401.918609203227,358760.12530513376,1411.0686050636587,432030.9341671376,384733.07988685276,0.2854576149238558,0.05394871069639777,1.0934995993937364,3.1262669772776123e6,771629.2189017772,-12.322661040624352,-1.2669377739305074,0.0115943088810418,-0.012362514646622969,-0.02232923905370751,-9.007065542737687e-8,0.005958165592672299,0.002033250696118524,5.763807565703881,0.10806655894924595,0.00028620771445312185,0.13518759266526398,0.17519932425774287,5.299281721040973,0.8819912787482294,0.7558977805981232,1.2091061617366614,12.272994154114473,67.97208601825606,7.834555294372389,0.07417291998212834,-9.738048992611145e-5,1.0,10.0,0.0,0.0,-28.539788965541966,-0.11862642502620731,-0.03250340659960466,447.1334199775925,-0.3049569563194593,-0.06511663105149368,-2.053455147400748,-0.06475748289979749,-0.13749819361089097,-0.06352397325043453,-0.021415572292277613,1.3302449176802713,-64.59543460418764,3272.519103292721,-191222.18575036546,-0.00837276141533879,1.5558936360010516,-81.76442929055743,4266.583935484316,-256115.0811739242,1.5929603581358802,-105.87616144775478,5873.869787870249,-365456.61916775134,-136.04408562865464,8348.84293020526,-542974.3516411134,12021.816856406405,-826342.4084793872,-1.2715680203872402e6
0.12701343230736994,-4.3697527432075205,50.54125334244854,61.07585229206122,8.556645505287008,0.44789077500656527,-100.51349946807117,74.27675869125743,9.56552794632125,118.62138966925619,4.8376853935163835,10.208886522702505,0.16140581550091923,0.6623684344921736,471962.4013191957,1.1658026567409212,33.07473354989719,83.16804491490325,-1120.7773931723127,186307.8271686612,65.52791021300735,38.01876665033118,-17.465135600025445,-2468.2708928184106,232573.35123952795,72.63060581966296,-328.11872144497977,-3005.0004780590457,299084.2853900943,-993.589295153383,-2409.71597070903,388212.4123758825,1756.639725356544,463882.1787182444,402091.1468331574,0.28545761541773484,0.05520046015731019,1.0932616071491688,3.126981520690999e6,771948.6354134534,-11.770935223591668,-1.2668216443528262,0.012458822702428433,-0.012883203235820774,-0.023391980823991264,-1.0126464374184839e-7,0.0058718370861227,0.0022250159532920303,5.759360095602769,0.11304262675221387,0.00030972723530660296,0.1412710101300174,0.18314630803461102,5.402864743220028,0.9111415574797066,0.78328675654482,1.1658026567409212,11.842711338934459,65.52791021300735,7.5548251518938,0.0813414860912278,-0.00015916869350873997,1.0,10.0,0.0,0.0,-27.25630242098105,-0.1275807189333557,-0.035621070665824914,417.39054113747443,-0.3346929404839218,-0.07165977093034459,-2.251518324230706,-0.06981084490745329,-0.1481967149891724,-0.06363182118812662,-0.021217349563182254,1.3955424042889046,-69.73467098872686,3608.73299561207,-214873.71343015635,-0.007086270291505511,1.6287683994472137,-88.29540327253298,4709.947197272798,-288379.90946832404,1.6442217138653614,-114.15305714251483,6491.436011028977,-412650.56408081006,-146.08605498464465,9234.696330239789,-614920.870627619,13298.697153357814,-938334.7551229603,-1.4467651550250463e6
0.12930180820905635,-4.35189631999086,48.30077083085228,59.70983512237728,8.556256442524491,0.4553940378479165,-93.30774367866384,74.27050038686755,9.560100701914019,118.52865310368017,4.8365794299678075,10.206290906963469,0.15578989758873243,0.6277458244425189,439427.88911880343,1.1246028735421072,33.08556956005173,84.80415230331033,-1130.5509741728413,202851.2238966108,63.202280110477375,38.02313745701675,-19.775585148442612,-2554.0292364888596,252768.3163011383,72.5949081631443,-341.8613134161316,-3093.862673530929,324146.0285226086,-1031.1671635270682,-2400.5558491852807,419058.67982831853,2146.846394827192,496547.4176291483,417609.17819110566,0.2854576159649075,0.05646331363804771,1.0930096623314558,3.1277154008626095e6,772278.5049956448,-11.251098194410796,-1.266699124096837,0.013364921520729121,-0.013400875707430855,-0.024463256120147065,-1.1366749757561867e-7,0.005781817541290655,0.002431638811806569,5.754772641205461,0.1181691227035511,0.0003347426941154013,0.14752355190032782,0.19131973721260684,5.5051199553345755,0.9407068972842619,0.8112477166020313,1.1246028735421072,11.433397860392793,63.202280110477375,7.288630540149094,0.08899269949452787,-0.00023589241466608318,1.0,10.0,0.0,0.0,-26.046767585667656,-0.13697215809651558,-0.03895476928291734,389.99677420041013,-0.3666940438635872,-0.0787241966160014,-2.4643687863927672,-0.07513138228264825,-0.15945491498265846,-0.0637420195967419,-0.020915107721755644,1.4606818457343689,-75.10594143080532,3968.947162034579,-240738.9016607689,-0.005633253588176075,1.7008417604762434,-95.11938949745692,5185.456999130944,-323751.0618993017,1.6907905623071877,-122.75758346800816,7154.156396112206,-464549.9717906668,-156.40116369404151,10185.29041019894,-694290.452083963,14666.769567290332,-1.062196364779704e6,-1.64080925371398e6
0.12930180820905635,-4.35189631999086,48.30077083085228,59.70983512237728,8.556256442524491,0.4553940378479165,-93.30774367866384,74.27050038686755,9.560100701914019,118.52865310368017,4.8365794299678075,10.206290906963469,0.15578989758873243,0.6277458244425189,439427.88911880343,1.1246028735421072,33.08556956005173,84.80415230331033,-1130.5509741728413,202851.2238966108,63.202280110477375,38.02313745701675,-19.775585148442612,-2554.0292364888596,252768.3163011383,72.5949081631443,-341.8613134161316,-3093.862673530929,324146.0285226086,-1031.1671635270682,-2400.5558491852807,419058.67982831853,2146.846394827192,496547.4176291483,417609.17819110566,0.2854576159649075,0.05646331363804771,1.0930096623314558,3.1277154008626095e6,772278.5049956448,-11.251098194410796,-1.266699124096837,0.013364921520729121,-0.013400875707430855,-0.024463256120147065,-1.1366749757561867e-7,0.005781817541290655,0.002431638811806569,5.754772641205461,0.1181691227035511,0.0003347426941154013,0.14752355190032782,0.19131973721260684,5.5051199553345755,0.9407068972842619,0.8112477166020313,1.1246028735421072,11.433397860392793,63.202280110477375,7.288630540149094,0.08899269949452787,-0.00023589241466608318,1.0,10.0,0.0,0.0,-26.046767585667656,-0.13697215809651558,-0.03895476928291734,389.99677420041013,-0.3666940438635872,-0.0787241966160014,-2.4643687863927672,-0.07513138228264825,-0.15945491498265846,-0.0637420195967419,-0.020915107721755644,1.4606818457343689,-75.10594143080532,3968.947162034579,-240738.9016607689,-0.005633253588176075,1.7008417604762434,-95.11938949745692,5185.456999130944,-323751.0618993017,1.6907905623071877,-122.75758346800816,7154.156396112206,-464549.9717906668,-156.40116369404151,10185.29041019894,-694290.452083963,14666.769567290332,-1.062196364779704e6,-1.64080925371398e6
0.13159108449174398,-4.3343463206999635,46.19556239570053,58.39716217573723,8.555844538473377,0.46284861126903315,-86.6866224100676,74.26376824886748,9.55446054723309,118.43145524572904,4.835434154523275,10.203598992311482,0.15046231776825772,0.5954786381461915,409637.91242278775,1.085518713782851,33.096756275071655,86.3689782934802,-1133.9144579626252,220402.82558129792,60.995882679085646,38.02760396301219,-22.24992049935098,-2635.1850803734933,274112.9048389756,72.55781158802284,-355.9796323052025,-3174.66224339079,350469.24141590804,-1069.5076327522695,-2372.662450063173,451143.7198581599,2583.504838822698,529735.0558412282,430729.93956973526,0.2854576165679511,0.05773251676313289,1.0927443515373483,3.128465094583963e6,772617.3904949864,-10.762654547781816,-1.2665705166627341,0.01430958985488942,-0.013911477902300299,-0.025535935776356537,-1.2733787417395284e-7,0.005688408839448527,0.0026531682215791097,5.750061057473451,0.12342829784637167,0.0003612159345420869,0.15392221813824003,0.19968987085999296,5.605636567047569,0.9705692156190583,0.8396767518142556,1.085518713782851,11.045148033299668,60.995882679085646,7.036046333847023,0.09711035507230342,-0.00032962697694404196,1.0,10.0,0.0,0.0,-24.910044888183023,-0.14676954348631044,-0.04249926309052274,364.82704951223525,-0.40094638753510725,-0.08631039400759902,-2.6918649620495625,-0.08070407515819707,-0.17123992878376798,-0.06385408495057794,-0.02050516152275074,1.5251530327215193,-80.68575827846689,4352.537235130262,-268850.9446796513,-0.004013004543850368,1.7714773253624478,-102.20540603060915,5692.315273275222,-362287.45750403375,1.7318006382233408,-131.6420895082685,7860.835818208877,-521264.40806755255,-166.9099551811237,11198.655462016002,-781285.3527979389,16122.389601505001,-1.1982800322328769e6,-1.8542608247882389e6
0.1338727923410813,-4.3171555520905205,44.222456721188884,57.13946971156564,8.55541088348402,0.4702248998408323,-80.61548800374675,74.2565662400077,9.548627798156273,118.33007910546873,4.834254205485042,10.20082086573452,0.14542183213822377,0.5654780545012105,382416.5853149746,1.0485422904030066,33.10822794927114,87.8536270107989,-1130.253501610295,238921.56270642608,58.90828928485586,38.032123753881706,-24.88218895148748,-2710.744764674656,296543.3108383441,72.51943079383543,-370.4225503438129,-3246.0841045900197,377947.0653250293,-1108.4629654367127,-2324.4981760016362,484283.89962237567,3067.803167584884,563123.8620753343,440885.5729686225,0.28545761722891233,0.0590032626719476,1.0924664643071604,3.129226797340536e6,772963.702359217,-10.304868074735355,-1.266436202774332,0.015289211196421043,-0.01441099863058309,-0.026602766891906653,-1.4232242471582627e-7,0.0055919677128679745,0.0028894600560338555,5.745242907481397,0.12880055307772803,0.0003890874558418798,0.16044194354358265,0.20822416971064592,5.704036533182082,1.00060713191888,0.8684637684904658,1.0485422904030066,10.677860624868918,58.90828928485586,6.79702042546084,0.10567073032084948,-0.0004424321316705846,1.0,10.0,0.0,0.0,-23.84443679892248,-0.1569352926833154,-0.046246096621366126,341.74941336039024,-0.4374039290965356,-0.09441165149016514,-2.9336523911685255,-0.08651009509472243,-0.18351083282868036,-0.06396750827758506,-0.019985575350905144,1.5884519232093424,-86.44695509131208,4758.513998595768,-299213.6272154129,-0.0022274898441674955,1.8400540531641314,-109.51765826058825,6229.2266463050455,-404006.95128121006,1.7664546214393777,-140.75283455090417,8609.549452805571,-582840.8238744845,-177.52601046753745,12271.715019853245,-876008.0257047899,17660.219897480238,-1.3467754757955412e6,-2.087410086579269e6
0.1361389680454086,-4.300369402380314,42.37717140322947,55.93765051784798,8.554956842046282,0.47749575556611246,-75.05801213649686,74.24890394034318,9.542624785503929,118.22485473926795,4.833044569758123,10.197967488813502,0.14066417230309972,0.5376404611363362,357582.4447211179,1.013643406045277,33.11991585234662,89.25086545865646,-1119.0520484020005,258354.39969910702,56.93781279390694,38.03665405855838,-27.664287115285656,-2779.8047104640928,319981.4280397735,72.47989428056938,-385.13630463468047,-3306.9581667052767,406455.60406909435,-1147.882662093291,-2254.813129266744,518276.0697790524,3600.2996565775975,596376.3413487355,447516.9292288761,0.28545761794930713,0.060270946399468936,1.0921769415774747,3.1299966161991246e6,773315.7819369131,-9.876744578008973,-1.2662966163487406,0.016299778669444043,-0.014895646616075293,-0.027656709052128796,-1.5865578423936518e-7,0.005492885760490097,0.003140203012439504,5.740336478457838,0.13426553705753974,0.0004182808081787084,0.16705697110174828,0.2168890849654954,5.79999318184361,1.0307023449810524,0.8974984405054958,1.013643406045277,10.331214506282576,56.93781279390694,6.57135744584901,0.11464417737320598,-0.0005763013954096039,1.0,10.0,0.0,0.0,-22.847647309481637,-0.16742763064243527,-0.05018422313109004,320.62553286035364,-0.4759931936292121,-0.10301499690041827,-3.1891967401900594,-0.09252796760334647,-0.19622113742865047,-0.0640817816606471,-0.01935615214936823,1.6501031898726461,-92.3601425025818,5185.594446229342,-331804.1354889206,-0.0002810925961302495,1.9059932665259476,-117.01742704198637,6794.491026157149,-448889.6852251235,1.794054284984499,-150.03264387882396,9397.773353363644,-649267.5247450883,-188.15984278828415,13400.47935723549,-978465.6874488892,19273.53087171496,-1.5077145258556004e6,-2.3402833269565674e6
0.1383827143247794,-4.284022451386932,40.65422778337197,54.79170234227277,8.554483918607257,0.4846382679011113,-69.97626493729206,74.24079465293347,9.536474050605174,118.11612887276428,4.831810205712494,10.195049833969772,0.136181669619796,0.5118468893251905,334948.9536899595,0.9807667709357305,33.131752670359916,90.5554474023273,-1099.90094843893,278641.90518219443,55.081349835661676,38.04115403794915,-30.58680927658443,-2841.5861957599445,344341.94797436707,72.43933324161132,-400.06868828020237,-3356.2985154949174,435863.3496735727,-1187.6245827243295,-2162.658117420915,552910.3308741954,4181.025412035835,629155.0474807255,450090.3682783275,0.285457618730238,0.06153149085241954,1.0918767891355576,3.130770822048829e6,773672.0149766761,-9.47701216663436,-1.2661522050159335,0.017337212759181573,-0.015362034919750012,-0.028691315422731446,-1.763632287523028e-7,0.005391559331255888,0.0034049800567677747,5.735359379773976,0.13980370365289269,0.00044871073112404103,0.17374275794560606,0.2256525540065838,5.893251983570641,1.0607478491279214,0.926678242150102,0.9807667709357305,10.004641563095227,55.081349835661676,6.358700702555871,0.12399790854262467,-0.0007331380462281693,1.0,10.0,0.0,0.0,-21.916735316561038,-0.17820390405195913,-0.054301159977799926,301.3110025454295,-0.5166235166365456,-0.11210339054823454,-3.457852965273572,-0.09873541062939543,-0.20932270025803762,-0.06419643255082763,-0.018618210454415092,1.7096837115292585,-98.39576087023758,5632.331022641769,-366580.98762200156,0.0018200136938239682,1.9687853596763096,-124.6657167705204,7386.174516494136,-496888.62696455966,1.8140214837094741,-159.42445008322883,10222.626500984265,-720489.075556301,-198.72363173716025,14580.401630431217,-1.088592229046155e6,20954.736659321577,-1.6810042694796028e6,-2.6126942673321934e6
0.14059946569257648,-4.268130411098728,39.04644213774163,53.70027881634301,8.553993422144787,0.491637663888506,-65.32955893207337,74.23224975134472,9.530194167788709,118.00419033138324,4.830555203085254,10.192076909637064,0.13196175589771075,0.4879561631777156,314319.4982326901,0.9498209994366276,33.143681041436736,91.76465120920909,-1072.480238084024,299732.5616941672,53.333758638338914,38.04558835123035,-33.641197122503165,-2895.4716446576513,369549.71932120447,72.397854543044,-415.1787103630657,-3393.329090138151,466052.51106182055,-1227.5800070719201,-2047.3101266513418,587995.8719279238,4809.899236495315,661148.7848856119,448106.0409330332,0.2854576195729112,0.06278207861855581,1.0915668669305107,3.13154636557077e6,774031.0717103833,-9.10400327226416,-1.2660033321231685,0.018398082419228023,-0.015807471865947862,-0.029701402105128193,-1.9547239604868377e-7,0.005288320579838291,0.0036834508818681523,5.730325332689307,0.14539987124923087,0.00048030431774007446,0.18048025507491322,0.2344896224763054,5.98367694631972,1.0906660350923627,0.9559265285954704,0.9498209994366276,9.697217693719946,53.333758638338914,6.158460786568626,0.1337027791472793,-0.0009148337431494585,1.0,10.0,0.0,0.0,-21.047838806776227,-0.18922809876836422,-0.05858593149550048,283.650956307869,-0.559215649848987,-0.12166209275548842,-3.7390549877689248,-0.10511365865820313,-0.2227748659207734,-0.0643110964857571,-0.017773859099212176,1.7668599587338707,-104.52838757130615,6097.434991253307,-403508.6457435864,0.004069551828890585,2.028028667287668,-132.42874872425074,8002.538961551883,-547963.4074373662,1.82590596559752,-168.87816347464766,11081.474440570888,-796456.3025976443,-209.13923197866248,15807.250891115349,-1.2063252086322561e6,22696.660227150183,-1.866547922241504e6,-2.9044344016845287e6
0.14278391570745436,-4.252713181813211,37.54751348155273,52.662366684307266,8.553487073524037,0.49847746103751384,-61.08209407243174,74.22328927443202,9.523807740076714,117.88941135411154,4.829284383264207,10.189059555163709,0.1279936363675925,0.46584380579547274,295521.34227314504,0.9207275502952814,33.155638640799936,92.8763744514286,-1036.5850229541984,321556.60285378544,51.690622145757956,38.049921777522826,-36.81603770596032,-2940.925197869055,395508.59150709637,72.35559385326039,-430.4168949501174,-3417.4210668599217,496881.94068077503,-1267.6208265787272,-1908.3949067744124,623318.3466865468,5485.968376507075,692034.8315789452,441104.15037728497,0.2854576204775737,0.06401943804300228,1.0912482757205757,3.13231987264343e6,774391.4454007054,-8.756255080012703,-1.2658504660016243,0.019478268569119467,-0.016229352896740677,-0.030681704686359217,-2.1598917924409775e-7,0.005183568762373806,0.003975004224837104,5.725250751162056,0.15103589511059703,0.0005129615575723835,0.18724705942639594,0.24337085405235956,6.07111876910544,1.120368178669312,0.9851535001414025,0.9207275502952814,9.408149061746972,51.690622145757956,5.970132014423637,0.14372140454564944,-0.001123020319819807,1.0,10.0,0.0,0.0,-20.237572603832756,-0.20045697866183687,-0.06302379160792662,267.50912633800226,-0.6036491059814133,-0.13166683304699606,-4.031968330978241,-0.11163945330366086,-0.23652758109059682,-0.06442536518643813,-0.01682682669086373,1.8213100182428619,-110.72908189454822,6579.20685380827,-442512.1239350049,0.006458560925192206,2.083347447354507,-140.268301309805,8641.28888809824,-602017.5034193797,1.8293596081253558,-178.33898431189806,11970.885279395301,-877032.8558119934,-219.32544197872218,17075.630551329763,-1.3314610442535214e6,24490.449727602376,-2.0640168002292363e6,-3.214915397304575e6
0.14278391570745436,-4.252713181813211,37.54751348155273,52.662366684307266,8.553487073524037,0.49847746103751384,-61.08209407243174,74.22328927443202,9.523807740076714,117.88941135411154,4.829284383264207,10.189059555163709,0.1279936363675925,0.46584380579547274,295521.34227314504,0.9207275502952814,33.155638640799936,92.8763744514286,-1036.5850229541984,321556.60285378544,51.690622145757956,38.049921777522826,-36.81603770596032,-2940.925197869055,395508.59150709637,72.35559385326039,-430.4168949501174,-3417.4210668599217,496881.94068077503,-1267.6208265787272,-1908.3949067744124,623318.3466865468,5485.968376507075,692034.8315789452,441104.15037728497,0.2854576204775737,0.06401943804300228,1.0912482757205757,3.13231987264343e6,774391.4454007054,-8.756255080012703,-1.2658504660016243,0.019478268569119467,-0.016229352896740677,-0.030681704686359217,-2.1598917924409775e-7,0.005183568762373806,0.003975004224837104,5.725250751162056,0.15103589511059703,0.0005129615575723835,0.18724705942639594,0.24337085405235956,6.07111876910544,1.120368178669312,0.9851535001414025,0.9207275502952814,9.408149061746972,51.690622145757956,5.970132014423637,0.14372140454564944,-0.001123020319819807,1.0,10.0,0.0,0.0,-20.237572603832756,-0.20045697866183687,-0.06302379160792662,267.50912633800226,-0.6036491059814133,-0.13166683304699606,-4.031968330978241,-0.11163945330366086,-0.23652758109059682,-0.06442536518643813,-0.01682682669086373,1.8213100182428619,-110.72908189454822,6579.20685380827,-442512.1239350049,0.006458560925192206,2.083347447354507,-140.268301309805,8641.28888809824,-602017.5034193797,1.8293596081253558,-178.33898431189806,11970.885279395301,-877032.8558119934,-219.32544197872218,17075.630551329763,-1.3314610442535214e6,24490.449727602376,-2.0640168002292363e6,-3.214915397304575e6
0.14493217467850342,-4.237779718124586,36.150536466554264,51.67627194877679,8.55296650797554,0.5051462591506639,-57.198494937751576,74.21393350544062,9.517335057855128,117.7721350753305,4.828002025606177,10.186007437239958,0.12426439421122476,0.44537977183220184,278385.5992860736,0.8933921602942484,33.167570686028036,93.89024947792778,-992.1032386254122,344047.27646512265,50.14663463577007,38.054124140684905,-40.10019332596983,-2977.553119693462,422127.1586900389,72.31267406595674,-445.7403909958859,-3428.1390417661187,528218.6488691174,-1307.6393291980598,-1745.784674006422,658677.8263328512,6208.020108040183,721516.8899048085,428675.15821830416,0.2854576214442881,0.06524106690159714,1.0909220430950757,3.1330884384935303e6,774751.819311642,-8.432164551336747,-1.2656940322169572,0.020574044212911875,-0.01662562711673845,-0.03162792677533515,-2.3791528822214141e-7,0.005077665296778708,0.004279030753236832,5.720149724920031,0.1566962449764985,0.0005465870385026908,0.19402413874343372,0.2522711545848069,6.1555007246478715,1.1497839547084454,1.0142851960302064,0.8933921602942484,9.136488317808748,50.14663463577007,5.793107531189847,0.15401811899269968,-0.001359194739866536,1.0,10.0,0.0,0.0,-19.482224521432006,-0.2118513274071943,-0.06760056943017226,252.75088174627473,-0.6498046750765224,-0.14209328166306778,-4.335771849597799,-0.11829150704997063,-0.250535052922606,-0.06453890121672246,-0.015781550924306754,1.8727828133420652,-116.97175859792638,7076.010471077989,-483513.1590437043,0.008977736930724787,2.134453973628455,-148.14982420896553,9300.201271777796,-658948.0764338169,1.824153267374951,-187.7575024126478,12887.51406294416,-962069.1168415857,-229.20967049459563,18380.255885609316,-1.4637692684220937e6,26327.425560284573,-2.2730303949576337e6,-3.5434537014425592e6
0.14703957399904713,-4.223343828847163,34.849567794147255,50.740704570448344,8.55243376233658,0.511630838792386,-53.64808226585534,74.20421182388529,9.510800285633803,117.65278708548243,4.826713093479748,10.1829319723204,0.12076315136470969,0.42645136481816,262765.9310478742,0.8677353536741726,33.179418738066346,94.8064531709413,-939.054682759872,367119.72426911927,48.69732469863942,38.058166469804334,-43.47978021225397,-3005.06423617968,449293.97805278207,72.2692464532866,-461.09806790760905,-3425.2241153079094,559909.0724433967,-1347.5088412306063,-1559.742907026282,693857.246949996,6973.9102872651265,749300.9692976848,410478.8294595716,0.28545762247197987,0.0664439947751551,1.090589430719232,3.13384888776634e6,775110.7214944471,-8.130351857615212,-1.2655345641795626,0.021681036109903615,-0.016994401167118537,-0.03253581214261421,-2.6122663822822657e-7,0.004971034390270626,0.004594633176720317,5.715039003333936,0.16236247033245776,0.0005810582070027814,0.20078919388355163,0.2611610653260073,6.2367283555599515,1.1788318708318406,1.0432345800827865,0.8677353536741726,8.881437688190555,48.69732469863942,5.626876746631636,0.16454944716882436,-0.0016244563426166462,1.0,10.0,0.0,0.0,-18.77860195483229,-0.2233651729503858,-0.0722983993789233,239.25946122215066,-0.6975210612292824,-0.15290721619818398,-4.649372878545758,-0.12504420343342165,-0.26474249896871727,-0.06465132586915806,-0.01464403071396176,1.921046188069213,-123.22734978472776,7585.811801345581,-526391.4012160336,0.011615195685636223,2.1810963497736733,-156.03510605875445,9976.51594264882,-718592.0434576129,1.8101768126412512,-197.08106776989928,13827.262086011393,-1.051321722632608e6,-238.71918495599192,19714.7714944691,-1.60286750093055e6,28197.445196915007,-2.492959528556381e6,-3.888963383988144e6
0.1491045781844867,-4.209397663511048,33.63724968497664,49.85307627175748,8.55189025848227,0.5179281509616601,-50.39820060299442,74.19414428937783,9.504219068123618,117.53164894310211,4.82542078852496,10.179840496004582,0.11747469738231081,0.4089284212725027,248508.97833905037,0.8436457646310328,33.191143362383734,95.62730626816608,-877.490238056158,390714.9315039142,47.33641841199774,38.062028819981634,-46.944653882903815,-3023.3213787314226,476929.5739117373,72.22540835977036,-476.4594928253927,-3408.5871041058494,591840.2630100622,-1387.1586872762848,-1350.569322361612,728691.3716046379,7782.020472687656,775152.5420818725,386218.4017865232,0.28545762356033855,0.0676270223438453,1.0902513009083512,3.1345992182179005e6,775467.2067158726,-7.849109070223256,-1.2653724023851818,0.022796330667014714,-0.017334635179078055,-0.03340286330815171,-2.859164665595423e-7,0.004863960023991191,0.004921222101261727,5.709928374477599,0.16802386641533523,0.000616290920408098,0.2075293910924687,0.2700235017093369,6.314838055746725,1.207473551532788,1.07195585355425,0.8436457646310328,8.64188480916888,47.33641841199774,5.470722832782351,0.17528429153476524,-0.001919964198920527,1.0,10.0,0.0,0.0,-18.122746409488908,-0.23496770820505422,-0.07710469131265482,226.9106171112702,-0.7466856400379971,-0.16408504200503968,-4.972004400904414,-0.1318804338826351,-0.27911317458016605,-0.06476243018710828,-0.013419579319130454,1.9659773036486095,-129.47578605930016,8107.154082267225,-571065.4371114443,0.014361579937109943,2.223145704170591,-163.8974173538743,10668.231488716214,-780838.7337757443,1.7874112312071095,-206.2718534480187,14787.085370076651,-1.1446222499029897e6,-247.79991593365256,21074.33461790882,-1.7484845900764833e6,30092.556117074375,-2.7233432484513177e6,-4.250613808679344e6
0.15309326392158773,-4.182998286476815,31.456772008475223,48.21544704066265,8.55077940444635,0.5299265059834882,-44.69853729077046,74.17311187577386,9.491009152953618,117.28571858890636,4.822844242347469,10.173652297341432,0.11149343764892294,0.37770339002120146,223605.07988381258,0.7998549408759478,33.2140296485766,96.9920370788555,-729.7408683566011,439114.6453559415,44.862181136902436,38.0691345635521,-54.071701485160474,-3031.9711629791063,533153.3895553221,72.13709780483207,-507.0055847667763,-3334.6378274274757,655833.8637712518,-1465.3542613992659,-866.1986022748976,796546.7724488523,9512.729309043609,820133.6305279826,318775.0346123205,0.28545762591013274,0.06992396204934438,1.0895635815940905,3.1360589985713474e6,776167.8301413406,-7.343273771555976,-1.2650421559311482,0.025035324422550125,-0.01792546400367343,-0.035003180949878546,-3.392301599870322e-7,0.004650083855066983,0.00560306919986194,5.6997683665789785,0.17926529336960736,0.0006885192651062316,0.22085620003110756,0.28756097283234383,6.461576325726054,1.2632751986925241,1.128414610719526,0.7998549408759478,8.206147628262054,44.862181136902436,5.186636050369445,0.19718750522379713,-0.0026035116328184116,1.0,10.0,0.0,0.0,-16.942628442416495,-0.25826519473421217,-0.08696744295348846,205.25446167218547,-0.8486307601475115,-0.18737273282650946,-5.639494884117135,-0.14570350747165253,-0.3081316212546755,-0.0649794392544277,-0.010739646118321981,2.0453541826554824,-141.84758795814162,9175.969472267603,-665198.7139305002,0.02012799022000139,2.2930359755011547,-179.4177081171503,12086.303176369242,-912304.315401641,1.716022389332044,-224.077009669547,16749.88859364672,-1.3420888510045013e6,-264.450766964598,23842.445038568963,-2.0572236753356755e6,33917.26583443499,-3.212070552789094e6,-5.01653778373592e6
0.1550070596332192,-4.170574928370198,30.480188074974937,47.4636616902074,8.550217502089312,0.5356033056023835,-42.207831423977304,74.16224659002138,9.48443863742407,117.16204577642864,4.821571247067862,10.170582514420781,0.1087850609506491,0.3638446530528849,212764.94750438284,0.7800390945514065,33.22508437876637,97.54141984887586,-644.44886174405,463683.34101953055,43.74240533095026,38.07234270489325,-57.6963870315108,-3022.644137576156,561455.3695272878,72.09301277839025,-522.0695032140231,-3278.1352276199127,687546.0824182332,-1503.6145671030067,-593.929421800574,829148.2552265011,10426.29997261017,838855.5113946559,275541.19517469604,0.28545762716288886,0.07103149992241763,1.0892172657755472,3.1367623799247136e6,776508.9514192351,-7.116725240413501,-1.2648755123610242,0.026148760582669857,-0.018174579932672033,-0.035730989476809985,-3.67657558542233e-7,0.004544271384421295,0.0059552277706673455,5.69475831278951,0.1848022024185758,0.0007251691414646608,0.2273924703458319,0.29616911251716505,6.530060600113254,1.2902639173121166,1.1559579014448012,0.7800390945514065,8.008824753020525,43.74240533095026,5.057972133051736,0.2082440807750279,-0.0029906540977234696,1.0,10.0,0.0,0.0,-16.41384833496967,-0.2698524256870372,-0.09197493467652437,195.79141961682706,-0.9009142408598562,-0.19937103805698786,-5.98107269585368,-0.15262671235802017,-0.3226449777632022,-0.06508458102881305,-0.009303503288643239,2.079610563577364,-147.910634979895,9717.988268627567,-714216.8667036674,0.02311385972131158,2.3207711099036494,-186.99797934122637,12805.272763665156,-980905.0673789281,1.6680303931629075,-232.5956231788949,17742.171138110578,-1.445307616721219e6,-271.915907538477,25235.016088149467,-2.218826795818675e6,35822.907571796386,-3.4679205255754823e6,-5.41667188529442e6
0.15688427016121223,-4.158537189471765,29.56288129632925,46.74648969357175,8.5496479378264,0.5411194529909953,-39.90402811847851,74.15108195075749,9.477847901551693,117.03711257195262,4.820299985699424,10.16750856223943,0.1062234294552294,0.3509008543395162,202762.84891198875,0.7613060278350443,33.23595048306937,98.01272859972379,-551.1494394935687,488644.91291137104,42.683720328682845,38.07534131875022,-61.38189932940919,-3004.3708703026364,590045.5722275862,72.04868562930595,-537.1011039944856,-3208.5730016342222,719234.1077781275,-1541.603170064808,-300.3592656721937,861004.7073671537,11377.057243387526,855059.3853476923,225472.18187052436,0.2854576284768229,0.07212124580918237,1.0888671883459535,3.1374529528328856e6,776846.2368567587,-6.90392912831906,-1.2647067518752433,0.027265248630363535,-0.01839520771906774,-0.036416411218784535,-3.9747602333090746e-7,0.004438546025065908,0.006317118721116057,5.689758715406941,0.1903234511769911,0.0007623986789398595,0.2338919696711066,0.30473296693505897,6.596035543521729,1.3168669488189293,1.1832575188055587,0.7613060278350443,7.822179310866677,42.683720328682845,4.936264791098302,0.21943392417291233,-0.0034119166516205293,1.0,10.0,0.0,0.0,-15.917016251154301,-0.28147190203278244,-0.09706262422138609,187.03874961018272,-0.9543836529624168,-0.21167848354403312,-6.3298943499669384,-0.1596015861615015,-0.337252592387539,-0.06518829162901937,-0.00779840537845608,2.1105769873463682,-153.92833625422207,10268.176879915241,-764840.2927444271,0.026182447719247735,2.344016664225,-194.50276043028404,13534.871037941073,-1.0518415484157556e6,1.6117380885825134,-240.90414416540034,18746.92486955667,-1.552140225867067e6,-278.838176773944,26640.000853127596,-2.386200754812924e6,37732.05237650219,-3.7328659403027454e6,-5.830341598370901e6
0.15867110729037384,-4.147212037977142,28.725125888487362,46.08175490972121,8.549088751722476,0.5463209832143773,-37.83070869847663,74.13997537892092,9.471440755908729,116.91482828754589,4.819069515311502,10.164525183962423,0.10386837021871882,0.3391435807286762,193782.51131036005,0.7440925301867737,33.246298591439285,98.39851708446334,-453.0997727746668,513207.1758362795,41.71082559697371,38.07804536615698,-65.01015236273464,-2978.1638655886304,618016.6945941282,72.00549217543606,-551.6432322964349,-3128.762504991663,749893.2561938097,-1578.1805517289804,4.369781262595405,891108.7989740575,12333.779461554905,868244.1893909991,170201.04895752383,0.28545762981011885,0.07316160316893243,1.0885243640628524,3.1381100238995994e6,777169.4531366847,-6.709587986941926,-1.2645411407632037,0.028350140253325728,-0.01858200145216332,-0.037040466061617636,-4.2773670622941756e-7,0.0043361867960176005,0.006677212047696902,5.684921248725914,0.1956618181509523,0.0007990283636472072,0.24015881256020286,0.312994012414088,6.657735131194932,1.3423051496424536,1.2095003372432689,0.7440925301867737,7.6505702311821455,41.71082559697371,4.824359856343643,0.23040162879093132,-0.003854088431186898,1.0,10.0,0.0,0.0,-15.46313458112105,-0.2927626652176375,-0.10206875326917987,179.16194212667796,-1.007329825043389,-0.22390128850508445,-6.674815472348426,-0.16641043962118243,-0.35149868055236333,-0.06528750078500592,-0.006276013864055422,2.137481736673948,-159.7147168810264,10808.996578100145,-815442.9935215632,0.02923296159811984,2.362298843629331,-201.6998883728399,14251.775726710723,-1.1228306162225814e6,1.5493053262236267,-248.74709277307858,19731.884933873207,-1.6591341214662266e6,-285.0106145441093,28012.038941242652,-2.5539115229295427e6,39582.637870509934,-3.998258399774771e6,-6.2439468435971495e6
0.16051157259510224,-4.135679546906004,27.896458177524686,45.41465244532067,8.548495305356381,0.5516275093317873,-35.80913353766858,74.12803357033437,9.464705511305736,116.78541217824262,4.817781699898108,10.161394167743536,0.10152360704568361,0.32757546107525465,185046.37812176463,0.726963897439078,33.25694661055017,98.73122050656448,-342.30456917578806,539333.2350163864,40.74264000991572,38.08066370266078,-68.87019486094044,-2941.76160502289,647592.5005905553,71.95998125572001,-566.8594264593139,-3032.1022763185993,781936.8126668886,-1616.2760301086403,344.9376053682163,921779.714385741,13373.41254867663,879276.1697346789,104918.46898254578,0.2854576312721886,0.07423628445595401,1.0881614172046532,3.1387856842678464e6,777504.2679879186,-6.517355229388967,-1.264365386872633,0.02948993235926412,-0.01874932661391912,-0.03765211607197094,-4.6092316562244393e-7,0.004229060683062788,0.007064531825213213,5.679858429062183,0.2012448967840909,0.0008379871388709034,0.24669465080224498,0.3216133879626893,6.720178435642513,1.3686231609541826,1.236791921337653,0.726963897439078,7.479694255896629,40.74264000991572,4.712933050341224,0.24202052684199693,-0.0043546967085937825,1.0,10.0,0.0,0.0,-15.014037753253799,-0.30462457371804014,-0.10739316426824186,171.48188201552748,-1.063996208183016,-0.237021299165589,-7.043451047482903,-0.17359719336264284,-0.3665204001193454,-0.06539014805398108,-0.004615406717668639,2.162425290613019,-165.7275018169367,11383.556296659677,-870107.4250037951,0.03250819941424924,2.3770072005913225,-209.15704520780173,15013.04508821624,-1.199600305453274e6,1.475602088464937,-256.7354603954482,20775.122581403408,-1.77491335411183e6,-290.8930538752582,29459.24390386825,-2.735456340455147e6,41519.026735772524,-4.285399979415251e6,-6.690526206131165e6
0.16398116303530633,-4.114294028586504,26.42263967335594,44.20329488471065,8.547328019229798,0.5614862896850566,-32.28691897378009,74.10408974155091,9.451635871128321,116.53178783213932,4.8152990719814985,10.155333054594392,0.0973138398207429,0.3071573118223099,169875.2603448244,0.6962393347930218,33.27693398019712,99.1781515755918,-105.03093823968008,590894.2181959363,39.00571846827353,38.085091676247245,-76.48701790305957,-2845.6730876618035,705428.3589387072,71.87136870106137,-596.1954140722117,-2807.910322746582,843461.6093511751,-1689.231612502272,1063.794997696186,978238.4297433514,15487.871902232617,892042.6769467574,-43398.54827538021,0.2854576342902618,0.07627067277156063,1.0874499295148383,3.1400531078320714e6,778139.5333640642,-6.175460473615357,-1.2640194267459903,0.03169934206591623,-0.018990519032167905,-0.038711331492436246,-5.294378689128077e-7,0.004022680794672536,0.007841764553477432,5.670092762140275,0.2120028118036224,0.00091486958815617,0.259235719966837,0.33816237754166667,6.834849693562752,1.418542600928465,1.2889495363053483,0.6962393347930218,7.1728517809417,39.00571846827353,4.512852473458715,0.2648088794427126,-0.005435019201284391,1.0,10.0,0.0,0.0,-14.214923714985728,-0.32761625122030213,-0.11789906995197447,158.10112406254356,-1.1768418120553488,-0.26326270372472116,-7.776008263351369,-0.1876258033269537,-0.3957975643273735,-0.06558478582320607,-0.0012262095067644418,2.201285587693366,-177.18302211382488,12515.128814694908,-980462.2471011487,0.03905314852797624,2.3926396457062222,-223.29686951632542,16510.989884950723,-1.3548072402830275e6,1.3094075666023457,-271.4608045736868,22819.20800001298,-2.009144770911932e6,-300.48390215014547,32275.614378250786,-3.1028199595647063e6,45238.12755231683,-4.865820405084172e6,-7.590070209871324e6
0.16600733126019776,-4.1020136386736334,25.61183748312665,43.5224964001647,8.546616851861167,0.5671536362466953,-30.389967663504915,74.08921289104234,9.44377988292774,116.37778421594541,4.813817044430103,10.151698780664228,0.09497510718694159,0.2960125802560481,161732.35519247912,0.6791884229126037,33.28851901951527,99.32924517202733,51.547471347638755,622416.1203644931,38.04165633543629,38.087341648173314,-81.14081109305357,-2772.0266292720194,740437.1266765218,71.81792248505174,-613.7169376128999,-2650.332881861257,879954.7673034519,-1732.5110149649202,1531.969233122128,1.0100988491325028e6,16819.137921176498,893987.5396410489,-146707.14770930272,0.2854576362220805,0.07746373271354684,1.0870178839122173,3.140787392609894e6,778512.235691295,-5.987369638081715,-1.2638083193917118,0.03302566156562242,-0.01908332106918393,-0.039268176524776224,-5.732993845261146e-7,0.0038996535384354042,0.008325213729747975,5.664255949241642,0.21842570343307183,0.000961870743060563,0.2666901558975232,0.34800489886866487,6.900002195477755,1.4478747768839832,1.3198323395532128,0.6791884229126037,7.002349746858616,38.04165633543629,4.401684888000359,0.27864838555137517,-0.006156369763723477,1.0,10.0,0.0,0.0,-13.775072917376553,-0.3414164007168907,-0.12432019018967841,150.89477499508607,-1.2464639345797768,-0.27952608762990844,-8.226985378753,-0.19610935161776188,-0.4134727334340675,-0.06569904766149771,0.0009112803607388322,2.2187213240332246,-183.92926741623762,13205.232926183247,-1.0495013589786408e6,0.043100921900253025,2.3940114798520584,-231.5778398704023,17423.486613309487,-1.4520386427718762e6,1.1950621406021376,-279.80230425663075,24058.322382418293,-2.155943819863689e6,-305.05755801222915,33969.58474924779,-3.3330386393670645e6,47441.25665423903,-5.229025111107178e6,-8.150666024979273e6
0.1681416541187849,-4.089238786867239,24.794828900785344,42.82553135680665,8.545844094774992,0.5730497978063699,-28.50833643792451,74.07280491289836,9.4353277234805,116.21081670788065,4.812231014114595,10.147796011697741,0.09260115250406932,0.28484788519688886,153675.5294374359,0.6618960748812822,33.300623903884095,99.40012889998196,231.5535819505831,656758.0140860284,37.06383336754211,38.089420821980355,-86.20704256259987,-2679.6971360517477,778275.4624431344,71.76027531861908,-632.481458686249,-2462.03548990812,918745.5856162945,-1778.6269950265541,2065.2871854951836,1.042520705834461e6,18300.834267703496,891068.1869314001,-270085.71227492025,0.2854576384017161,0.07872441761919881,1.0865495320606997,3.141554449187577e6,778905.5644513287,-5.797836549808685,-1.2635785142323337,0.034451002444434276,-0.019140107816394754,-0.039801362031839,-6.227931117814998e-7,0.0037682172411922653,0.008858978003349808,5.658000803682411,0.22530322877960302,0.0010130764310541736,0.27464485221691576,0.358512281491472,6.967204111346197,1.478911443027869,1.3526966869826331,0.6618960748812822,6.829248380089736,37.06383336754211,4.288834848490997,0.29364735465194797,-0.006995318780413675,1.0,10.0,0.0,0.0,-13.331672791073192,-0.3562447333957059,-0.1313141224405669,143.74663140510296,-1.322838904294625,-0.29742907893795645,-8.720870684661374,-0.20527852018362427,-0.4325507521810046,-0.06581981623130861,0.0032905546159013596,2.2326274125459884,-191.06661916587768,13955.500696441108,-1.1260402330614463e6,0.047545929477974355,2.388902130409894,-240.29734274059555,18414.491063053527,-1.559933071551113e6,1.060147439825151,-288.3352200537695,25398.45746048078,-2.3188591413311977e6,-308.9515177612253,35789.525716950506,-3.5884537079625465e6,49777.525031853394,-5.631411239057491e6,-8.769532169794306e6
0.17035363557078415,-4.076169104622228,23.985982381690622,42.124161154347235,8.545017566413659,0.5790789586500988,-26.675490939100648,74.0549803579913,9.426378061503618,116.03260159325289,4.810561068182528,10.143671562843855,0.09023295705401818,0.2738611185621236,145847.95766355257,0.6446630592867827,33.31303649514948,99.3775859615847,435.0606849867479,693590.4585903535,36.089247877639814,38.09124070781727,-91.63495596585375,-2567.344879670187,818506.620393884,71.6990795468115,-652.2586685155296,-2241.796158557885,959228.6534806362,-1826.979700076368,2662.8717114191945,1.074644837558358e6,19924.50154749183,882117.9132251593,-414884.8029009241,0.28545764082652975,0.08003518428829884,1.0860497703324672,3.1423408382618343e6,779313.3995642537,-5.610193307217114,-1.2633321266504125,0.0359582522175753,-0.01915219240884846,-0.040292359388771945,-6.778607307686421e-7,0.0036301593534421106,0.009439555586916266,5.651402478266891,0.23255175764244382,0.0010679951391481704,0.282998031352327,0.3695504507541638,7.035321737808678,1.5112235077834006,1.3871128049585846,0.6446630592867827,6.656530642098311,36.089247877639814,4.176251552630202,0.3096442073568724,-0.007957090598421993,1.0,10.0,0.0,0.0,-12.892505627902416,-0.3719223334258228,-0.13881331573791778,136.78376352347448,-1.405339792074701,-0.31683916603632195,-9.253421135475367,-0.21503385366785857,-0.45281873022822905,-0.06594536014591806,0.005895867988163768,2.2419701941650185,-198.48408948151595,14758.25106610866,-1.2096312711283788e6,0.05234975398945682,2.376179649526142,-249.3093132814794,19473.473676597867,-1.6778729425848746e6,0.9040544253677845,-296.85834319838114,26823.717136186562,-2.49692875464027e6,-311.8886220793648,37710.38346925596,-3.8674771162389545e6,52206.29107847311,-6.070222775197485e6,-9.441648953587625e6
0.17262834640857816,-4.062904593308853,23.19211020265262,41.42421912982271,8.544140307546707,0.5851906461230878,-24.906077198916552,74.03575653701762,9.416974701287103,115.84380416588363,4.8088167801539505,10.139346707074889,0.08789035563404865,0.26314380164516504,138311.25850986323,0.6276355520104863,33.32563174460011,99.25213579032324,663.0346000615597,732794.2913068876,35.126161190511134,38.09273548643244,-97.40460354269378,-2433.359757286928,860927.315422174,71.63461984500363,-672.943137081411,-1987.6575754228818,1.0010428880306392e6,-1877.284140849901,3326.5212338301026,1.1058284138729777e6,21689.959982138596,865995.8524072896,-583104.4025599554,0.28545764350681957,0.08138753260705811,1.0855205604540028,3.143138593309327e6,779732.3305331098,-5.426019042397664,-1.2630698264557132,0.03753956137471785,-0.019112299432958293,-0.04072770144716273,-7.387377609456303e-7,0.0034864186754799617,0.010066631016698347,5.644494377114968,0.240133707881772,0.0011264479656169731,0.2917018551825384,0.38105634244234465,7.103767487809251,1.5446029414217857,1.4228777221064939,0.6276355520104863,6.485638803534975,35.126161190511134,4.064879522949116,0.3265705397215945,-0.009051843498201385,1.0,10.0,0.0,0.0,-12.461261006505735,-0.38836660983233795,-0.14679312156524146,130.0617407232745,-1.4937970184831482,-0.33773046739095836,-9.823361144657078,-0.22533447327962758,-0.4741859267681311,-0.06607480476399102,0.008724369978442788,2.2459333516574675,-206.11866524714162,15610.377640483324,-1.3002748102465803e6,0.05749991145437609,2.354849199965618,-258.52656784390734,20595.909752918757,-1.8058675250396328e6,0.7255977045118962,-305.2313500413431,28326.262781815363,-2.690124461537244e6,-313.6308805513394,39717.96041104164,-4.169961942125537e6,54700.74820694826,-6.544932272887698e6,-1.0165340562878694e7
0.17493368773448065,-4.049638615392115,22.424490196802232,40.73597719806311,8.54322296448757,0.5912911339510077,-23.223438358923843,74.01532409805489,9.40723993226605,115.64670893754473,4.807021989040584,10.134878551742041,0.08560714129809038,0.25284489600703963,131163.2490853339,0.6110604788473495,33.338191577605215,99.01895399774469,914.1615990237735,773907.5487627798,34.18853804488232,38.0938392495178,-103.44554456469626,-2277.6900528108813,904968.6603869477,71.5677264465027,-694.2601194249254,-1700.427185726459,1.04347970286789e6,-1928.8526701862822,4051.4645493448247,1.1352004287759312e6,23580.55512069236,841804.0798032338,-775043.9938353003,0.28545764642817295,0.08276258972521486,1.084968408956155,3.1439337938383664e6,780155.6797801924,-5.2479289353798455,-1.2627945475202091,0.03917392495767706,-0.019014895223667796,-0.04109245247671728,-8.05098464554598e-7,0.003339125423808799,0.010734244556311808,5.637366442306767,0.24794963309106105,0.0011877436638309253,0.30063838509563723,0.3928739798621649,7.171496963644231,1.5785838236234297,1.4595040665993373,0.6110604788473495,6.319035032861063,34.18853804488232,3.956327255539793,0.34421222391822714,-0.010279314809449427,1.0,10.0,0.0,0.0,-12.044063002873084,-0.4053581993216049,-0.15515924069273077,123.66917341014482,-1.587252459548674,-0.3598896260782745,-10.42435330034288,-0.23605227975134907,-0.4963812484861611,-0.06620627900563386,0.011746644609523836,2.2438330863822524,-213.8467320122246,16501.328109385035,-1.397143867618973e6,0.0629375636839386,2.324317403865172,-267.7896343946003,21767.448910872794,-1.9427527090666564e6,0.5254796785466833,-313.25487185490226,29885.12376121527,-2.8966355585576217e6,-313.95169640348564,41780.60251788235,-4.492950997989797e6,57212.72833358381,-7.050570771450132e6,-1.0932108893718401e7
0.17727826335126948,-4.036324982840216,21.67971942016857,40.05690983961385,8.54226080342599,0.5973968423531689,-21.617900138475424,73.99353700327353,9.397130306470315,115.44028235609137,4.805169720036491,10.130247906331359,0.08337400635424753,0.24291443549955988,124360.94529640632,0.5948712645712612,33.35072253594825,98.67219084031085,1191.0773478773988,817154.9742473079,33.27261276714353,38.09451591778218,-109.78825609925943,-2098.0147868014674,950801.9208144005,71.49809751198384,-716.3004699732343,-1376.5800662612578,1.0865549595453236e6,-1981.8896297773779,4844.379298248812,1.1624191154865366e6,25610.313239894473,808329.6032308242,-994007.7937143241,0.28545764962390685,0.08416562741675161,1.084390529464966,3.14472666667576e6,780584.1764803742,-5.075132276893966,-1.262504603004775,0.040868209321560586,-0.018854001377743776,-0.041379755715733185,-8.777013207747228e-7,0.0031878957913973427,0.011447445086286756,5.629986382516885,0.25603427754235314,0.001252213276419363,0.3098439044763792,0.40505112141196614,7.238712691547119,1.613296430872118,1.497140106979614,0.5948712645712612,6.156037969833053,33.27261276714353,3.8501542585184945,0.3626519164811236,-0.011659023031706755,1.0,10.0,0.0,0.0,-11.639063654116747,-0.4229675607248671,-0.16395725019665972,117.5692388666015,-1.686295862588506,-0.3834692417093092,-11.060030736099801,-0.24724062359794724,-0.5195098695899788,-0.06634022038269065,0.014982284460937061,2.2350919070942297,-221.67906105452045,17435.434050584256,-1.5009983541437606e6,0.06869366749035104,2.2836630603273047,-277.10092656487666,22993.294713871182,-2.089602115595703e6,0.30133887520044694,-320.87582379735613,31505.362802543663,-3.1180163731334386e6,-312.65298261174087,43901.17482166382,-4.838731112022615e6,59736.379154094444,-7.5903469390449505e6,-1.1745800655108504e7
0.17958923676646846,-4.023373365117949,20.97900705183648,39.40732083147279,8.541283618433393,0.6033157188438971,-20.132046936996176,73.9710425859078,9.38696152148632,115.23088557767912,4.803318382215869,10.125599736094802,0.08125604554177811,0.23362867595051826,118082.2845847191,0.5795398558653463,33.36280427528264,98.22222849495405,1486.0253212189432,861204.9155812699,32.405091844407806,38.09472290767411,-116.23527995467259,-1899.0267383196613,996962.2460953536,71.42791291502661,-738.3756078928857,-1025.0027132708167,1.128777594198465e6,-2034.7342408975865,5682.340722215292,1.1862664501738911e6,27718.761356687857,765793.1672112199,-1.2349241030166012e6,0.2854576530090824,0.08555301040268615,1.0838048260966144,3.145490367095341e6,781003.6946690219,-4.912548969500197,-1.2622087374082014,0.04256919554581421,-0.018631407000177597,-0.04157570171204309,-9.54618005848836e-7,0.003037678444561478,0.012185286343434208,5.622583152882233,0.26413646048041667,0.0013178662888917157,0.3190304547202993,0.41720640503211087,7.303342286478672,1.6476586412449072,1.5346110523077745,0.5795398558653463,6.001398943052938,32.405091844407806,3.749457429529101,0.381312710051383,-0.013158503866423879,1.0,10.0,0.0,0.0,-11.257807092602677,-0.44064085105099865,-0.17291627856871622,111.92367486535743,-1.7879283687302672,-0.4077648778591647,-11.711031670294563,-0.2585535593642082,-0.5428527514200268,-0.06647240580824161,0.018332424910207767,2.219673040448063,-229.35425978476866,18383.47456303357,-1.6087975292547273e6,0.07459073228642989,2.2337224295251294,-286.141552311794,24234.65728674258,-2.2421099547293764e6,0.059344407189631625,-327.7921917801599,33134.13222693107,-3.347706568172992e6,-309.63324607885215,46007.28942398127,-5.196909262520406e6,62177.73777600909,-8.147681175944449e6,-1.2580483339752588e7
0.18195630658819004,-4.010279005709795,20.293659888613817,38.761435533345505,8.540253089934737,0.6092739763480611,-18.702340769047243,73.94692610031952,9.376338498126318,115.01027656600314,4.80139674905752,10.120753916053825,0.07916780127189879,0.22460175806079388,112056.61819833882,0.5644479002594347,33.37487102129365,97.6501369258783,1811.5708196304677,907793.7660516049,31.550989991557156,38.09444211369317,-123.03834676755666,-1671.8494768319706,1.0452052493532128e6,71.35445233052258,-761.3418555856276,-630.5005373862143,1.1716156663488788e6,-2089.4297581514693,6600.209987778625,1.2072301987902238e6,29991.48604973625,711554.6208000073,-1.509275203645617e6,0.2854576567332618,0.08697858736796162,1.0831883512864924,3.1462519953408125e6,781429.6195885164,-4.753520439918782,-1.2618950812406586,0.04434261870712186,-0.018334426252042856,-0.04168175007058804,-1.0392484016566346e-6,0.002882910291823144,0.012978055749013341,5.614867711298554,0.272572040450041,0.0013872830508491695,0.32855371187100346,0.4298099555829095,7.367900342726641,1.6830046142945814,1.5733713196665795,0.5644479002594347,5.8488782132374935,31.550989991557156,3.6501756805020773,0.40091961491351413,-0.014848814383862867,1.0,10.0,0.0,0.0,-10.884690013778634,-0.45906028365387774,-0.1823895853271616,106.49101221481558,-1.896217240889279,-0.43376012331092556,-12.40327355599289,-0.2704350140142656,-0.5673212237715252,-0.06660790615201302,0.02193047725952404,2.1965853589072837,-237.1504293698418,19382.271324819398,-1.7249759812346306e6,0.08086132253161463,2.1720087589135,-295.22912375408725,25539.221288669618,-2.4065421350193224e6,-0.21094631647407586,-334.19589728664016,34832.108251289406,-3.5950596826447616e6,-304.60441224924625,48173.518495400036,-5.581894749721337e6,64613.68802752787,-8.744565591603495e6,-1.3467958701811329e7
0.18413733311123556,-3.998363735459251,19.689561353887864,38.18305238017644,8.539277067407427,0.6146687282414478,-17.461769559349783,73.92371801464263,9.366367006296855,114.80149527260136,4.799604321170081,10.116214345141627,0.07731269111863223,0.2166915260269477,106841.15245158004,0.5510633587899461,33.385686851021894,97.02359096862361,2133.216180647604,952041.4553587728,30.793399535735396,38.09372615530206,-129.48411410111436,-1440.8859299704611,1.0904708049002322e6,71.28538307133589,-782.8161058201794,-235.2835386407688,1.210565985983172e6,-2140.3209086821676,7500.566993098297,1.2230850041707007e6,32188.68835644062,651251.3668339506,-1.7883643628056948e6,0.2854576604082746,0.08829610717798689,1.0826055293408012,3.146933269723628e6,781817.9206443669,-4.613334470778436,-1.2615963643747912,0.04600389771048119,-0.017996270915203706,-0.041690416129363056,-1.1227719782795074e-6,0.002739761709434282,0.013742678019178688,5.607640185662704,0.28046654389098663,0.0014531856146350547,0.3374280597362811,0.4415566172344668,7.425931620454921,1.7157019552908042,1.6094174449830332,0.5510633587899461,5.7133379493828205,30.793399535735396,3.5619814838479256,0.4194213728409611,-0.01655450867884541,1.0,10.0,0.0,0.0,-10.555609672398294,-0.47630867250463044,-0.19138522751033488,101.77658416615225,-1.9998013904624374,-0.45872827214913037,-13.064133840013895,-0.2816465060076254,-0.5903648489176527,-0.06673280015407566,0.025395781551878615,2.168524017211282,-244.25816243062945,20327.033686093073,-1.8373322146960348e6,0.08684567506132926,2.1053354682567713,-303.4197607109128,26769.906580476494,-2.565614121256929e6,-0.4807206994305838,-339.4255973598569,36420.33568842171,-3.834018890039472e6,-298.1060699850352,50170.56224925522,-5.953024513526445e6,66784.18342627637,-9.317731333173838e6,-1.4313633668303031e7
0.18642308199153146,-3.9860268652612176,19.083093399788957,37.59344061793479,8.538226981682179,0.6202227154190681,-16.23514573626106,73.89835610007249,9.355730517682716,114.5769987744386,4.797704272743053,10.11138144182017,0.0754359998355597,0.2087953217531953,101696.7846108208,0.5375469974723032,33.39668418963247,96.2649241120182,2493.330362052037,999776.1349489592,30.028227777005338,38.09249026814246,-136.42042140431738,-1175.8348261305252,1.1386955740816698e6,71.21160410286548,-805.6381564908055,212.4703603576591,1.2506847800137247e6,-2194.14951618182,8501.629990944912,1.235754841531192e6,34599.24756812457,576606.2416771207,-2.1096000810533348e6,0.28545766452484944,0.08968093384421004,1.0819795297425683,3.1476240482502463e6,782219.7980721525,-4.472586707662586,-1.2612730910310797,0.047772292453209055,-0.017572682464762287,-0.04160348406996869,-1.2163425542376803e-6,0.002589468872596193,0.014580207252511171,5.59994391969809,0.28886499712663555,0.0015242452983315665,0.3468286262885529,0.4540011679619427,7.485282664298102,1.750102003613044,1.6475313796825968,0.5375469974723032,5.576171523547011,30.028227777005338,3.4727666023381225,0.4392539020204841,-0.018505280604019975,1.0,10.0,0.0,0.0,-10.22503749862538,-0.4946623096684176,-0.20108844816201255,97.11463486453545,-2.112329759724434,-0.48596328792950894,-13.780653547725922,-0.29366857011887204,-0.6150252533583769,-0.06686368560164335,0.029182673897178317,2.1318705523763963,-251.61128003334198,21341.88921201786,-1.9606950023915074e6,0.09333015711690498,2.025008439321187,-311.78598323664266,28088.07273509845,-2.7403052483719336e6,-0.785434303898093,-344.1517028362475,38106.02647817962,-4.096027755493612e6,-289.23884972298083,52256.91823459639,-6.358989999481533e6,68965.19597075794,-9.942055831406083e6,-1.5227192127071075e7
0.1909061417012402,-3.9622636877108053,17.967251734704853,36.483696929272334,8.536086936520958,0.6308123215217312,-14.028553200355228,73.84543364682281,9.334326030462366,114.11972537233311,4.793917163392257,10.101684358038352,0.07194308104245623,0.19438914118864703,92475.4273911776,0.5124629670290772,33.417149452934964,94.47517227692485,3270.7705576189487,1.097456439148975e6,28.607847462155252,38.08857119691222,-150.55606895091267,-584.8853869355596,1.235394601892369e6,71.06288783880531,-851.3181149687099,1193.809937369733,1.3266031325402933e6,-2301.132296602042,10640.435389399076,1.2473116613081866e6,39653.90341625288,392879.11833888514,-2.831812636566428e6,0.2854576734459521,0.09240880426365632,1.0807067940991917,3.1489015208779518e6,782989.7644579917,-4.213584861783826,-1.2606078497340243,0.05131922004034479,-0.016525366932868046,-0.04113067956044789,-1.4191582423862685e-6,0.0022951056295735348,0.01633446688153287,5.584488571555069,0.30570559473781855,0.0016694986153444678,0.365554100261522,0.4787915152742878,7.597418590131188,1.817957032988573,1.7232590170561892,0.5124629670290772,5.320728349629821,28.607847462155252,3.306740232618903,0.4794413892470327,-0.022859828676611446,1.0,10.0,0.0,0.0,-9.616233066707267,-0.5314527978820885,-0.2209418741924259,88.72642037494182,-2.345029010604006,-0.5426397532759055,-15.25789717066758,-0.31805948633729475,-0.6648987518804876,-0.06712019539272497,0.03707387314003545,2.0374583895656353,-265.6761116031512,23403.78057122496,-2.2198797658472275e6,0.10668073236390983,1.835031203250911,-327.4285624807941,30752.917899821165,-3.1073743839432835e6,-1.4509217053734362,-350.91910273513395,41461.52401636286,-4.645006645458296e6,-265.1823148190032,56296.88915600647,-7.206043973329006e6,72890.86684594298,-1.123527658789128e7,-1.7092817402361035e7
0.19305180623656926,-3.9510870112917647,17.46532113527574,35.973333851806295,8.535025133872484,0.6357352792399014,-13.057662436834098,73.81857198012058,9.323832009249832,113.89289666876563,4.7920778692303925,10.096943597044842,0.07035383871568592,0.1879622821628465,88432.20783885362,0.501085472888353,33.42638186982525,93.47795845509509,3677.4658177347696,1.1461122443594576e6,27.963430139295287,38.08597325816714,-157.5673010412973,-267.4669597271273,1.2825578064238615e6,70.98989472488924,-873.6011080165412,1713.3744277914282,1.3613073791309944e6,-2352.967781994927,11748.339666400936,1.2458505278872505e6,42229.001797617915,285849.70702761365,-3.223914885391618e6,0.28545767814200806,0.09371983132030147,1.0800766829027824,3.149472702910276e6,783348.2215616304,-4.097059021310168,-1.2602744325903785,0.05305236920501957,-0.015917542117476167,-0.04075480464307243,-1.5259384497659513e-6,0.002155015585090817,0.017228284922046665,5.576922988807646,0.3139372717260674,0.0017417503092772896,0.3746469066975015,0.49082865537766956,7.649130807313589,1.850611612920284,1.7599474449765664,0.501085472888353,5.20443403072558,27.963430139295287,3.231212554493952,0.4992683076136375,-0.02521303535692717,1.0,10.0,0.0,0.0,-9.342106040115311,-0.5494190703107029,-0.23083079301518952,85.0347026595829,-2.462112088505559,-0.5713339727767184,-15.998987080594592,-0.3301153731033462,-0.6894706649733147,-0.06724279480591422,0.04106929783659214,1.9812569580985073,-272.20609663242993,24423.02721412989,-2.3522539907771554e6,0.11336684709519401,1.7282743671297205,-334.4989220846085,32063.09007553266,-3.2948348181852167e6,-1.8023923892418523,-352.8607318405491,43083.668750917546,-4.924477082439823e6,-250.27916580747507,58189.731031446674,-7.635271620943136e6,74568.02813336226,-1.1885429399289098e7,-1.801628864032805e7
0.1951799283781146,-3.9401237475127715,16.986659595825508,35.47978374228727,8.533948142564757,0.6405230640520114,-12.144571448121498,73.79092436624084,9.313267517757502,113.66281873139933,4.790237552123075,10.092179654090739,0.06882713586114081,0.1818652597632844,84637.98673684137,0.49017922486282506,33.43515162975935,92.3995751148944,4103.740174949668,1.1955888837379424e6,27.345594876025395,38.082923069677946,-164.6760343642877,70.23761509415347,1.32982562931332e6,70.91638260827236,-895.963360615086,2261.507859881352,1.3944643440572063e6,-2404.7655492194626,12902.245405335336,1.239431744366392e6,44884.25549090625,166445.07961809714,-3.64459961425502e6,0.2854576830915381,0.09502354286826008,1.0794384027071366,3.150010947459103e6,783696.3472401248,-3.9859202654124264,-1.25993388518532,0.05479325220810697,-0.015243356749352559,-0.04028140662567663,-1.6384944103191602e-6,0.002016986436679896,0.01815064470249392,5.569312002565145,0.3222104484942355,0.0018151359795407244,0.3837459246746306,0.5028726804575417,7.6991971665697125,1.8831123011734945,1.7966119868662735,0.49017922486282506,5.092670672381406,27.345594876025395,3.1586666502090615,0.5193043994382609,-0.027733117358256183,1.0,10.0,0.0,0.0,-9.080513136109131,-0.5674583890861581,-0.24088687296473912,81.56208916245805,-2.581940627151412,-0.6008211584243875,-16.755992336966045,-0.34231797866935976,-0.7142875235600991,-0.06736423817942801,0.04517246154395723,1.9181878936279761,-278.5316397859376,25453.8792929751,-2.489016148316099e6,0.12018759357190034,1.611876197300976,-341.20814100085715,33382.99927136465,-3.4884764983184338e6,-2.172782428484295,-353.8762104765271,44698.11977571489,-5.212485921055522e6,-233.15920559446982,60029.976087970885,-8.076122250416761e6,76077.8237073289,-1.2549372318316791e7,-1.894873152464034e7
0.1971728138932541,-3.929965018190009,16.55489653080905,35.028617906818944,8.532918136454846,0.6449196465627439,-11.331808422048807,73.76410924328118,9.303235441381908,113.44275119822748,4.788500338035931,10.087663651436479,0.06744024722872284,0.17639295567772423,81267.668498378,0.48029344861807266,33.44299738699532,91.30948006041733,4524.105210829021,1.2430219922043232e6,26.78546948651137,38.07963276773863,-171.47126838151647,407.6269105573929,1.3744822391257815e6,70.84656572280889,-917.1359681319357,2805.010794973979,1.424224780103729e6,-2453.608634734416,14033.263141688289,1.2285994828609782e6,47463.0727454666,41970.33767602972,-4.0686412087199497e6,0.2854576880031711,0.09624743777661199,1.0788287154596041,3.150487800590278e6,784015.0327678716,-3.8856562608949017,-1.2596059168553069,0.05644275201293532,-0.014545545854000015,-0.03974407081579952,-1.7501998951617034e-6,0.0018888338668980648,0.019047531050109787,5.56208813260377,0.330055534910708,0.0018853981496546083,0.39233755917004215,0.5142432648194549,7.744991962029944,1.9136478934203356,1.8311892105317795,0.48029344861807266,4.991101472315066,26.78546948651137,3.092774060314935,0.5383975374018586,-0.030270621292598342,1.0,10.0,0.0,0.0,-8.844394474227231,-0.5845442696790519,-0.25052825776485854,78.4703858787563,-2.697529564154377,-0.6293784070036503,-17.48484829876087,-0.35396735098513454,-0.7379281316002932,-0.06747779907089474,0.04914203791879036,1.8523291148297796,-284.30423648041665,26436.670422296673,-2.6221159884204543e6,0.12674565755095174,1.4931310177304709,-347.19252281085204,34636.246840618434,-3.6768862224134654e6,-2.5397722224933146,-353.9516093563341,46211.6863129932,-5.492024226500461e6,-214.9018030635629,61712.110116446376,-8.502499059225844e6,77335.99040217107,-1.318769183818975e7,-1.9834579692298777e7
0.20183934071899343,-3.906573552300128,15.602191602738184,34.01190431181916,8.530425668001152,0.654879183678549,-9.575586900906846,73.69773518262663,9.2792305067449,112.9100003675826,4.7843835507692445,10.076887739553777,0.06434504215210213,0.16441280542918252,74008.67912825054,0.45831397202464097,33.45989409959226,88.45561373784298,5591.176765427141,1.3582557148548358e6,25.53974112545298,38.07025845137701,-187.89738691000355,1280.1628047977117,1.480255862624137e6,70.67956617354841,-967.5640558121472,4194.8370612128865,1.4882116987672327e6,-2569.19188516319,16876.084345223546,1.18315593579344e6,53855.231827719515,-301185.84164361295,-5.182968385702656e6,0.2854577006239011,0.09912454818611294,1.0773561440874926,3.1514925871507768e6,784730.1554683982,-3.6643604148797775,-1.2588027998902542,0.06037518688002831,-0.012649118774507338,-0.03811322814823194,-2.0372790048371333e-6,0.0015945005556210088,0.021277148973637385,5.544809264305242,0.34879168279214584,0.0020556401245700327,0.41271346744675375,0.5411991715613222,7.84820953833359,1.9855330459994869,1.9130475645843619,0.45831397202464097,4.764270564510915,25.53974112545298,2.9457579776552456,0.5843294209378294,-0.036937085417869275,1.0,10.0,0.0,0.0,-8.322812248352596,-0.6252525444292472,-0.2739552168072721,71.78719250297807,-2.981123229298992,-0.6999043542050352,-19.267588727296772,-0.38209056072776126,-0.794792329154167,-0.06774296292867063,0.0589201735545472,1.671441347458927,-297.1711456528308,28800.720600181812,-2.9532448492673873e6,0.14274699567031782,1.1768974833456305,-359.9422326758327,37628.73962281556,-4.1453366768534863e6,-3.4777185743580636,-350.52290532506504,49743.34871573707,-6.183944420065159e6,-163.11119914120934,65451.8414949306,-9.551126188971713e6,79597.53792152875,-1.4740635040015701e7,-2.194299427173923e7
0.20434957400355344,-3.8942134649061964,15.121244956914872,33.486904178460634,8.529038546768305,0.6600383368977208,-8.708843365808892,73.65990225153193,9.266027075270575,112.61332003541395,4.782142717310882,10.07097813759606,0.06276294741324026,0.1584161630680068,70438.64241592657,0.44712898854022365,33.4680776639957,86.7472129712549,6214.704867749573,1.42265711377466e6,24.905587331134033,38.064234883325,-197.02617820294302,1798.816192732209,1.5376762969628635e6,70.58780875331905,-995.1680062140542,5012.034645819309,1.5188114413132116e6,-2632.031992806763,18520.02990271851,1.145922457967331e6,57501.09118691625,-518101.2867844975,-5.857429697900492e6,0.2854577081083579,0.10067859918293548,1.0765382017300262,3.1519627969744643e6,785094.7042890083,-3.5526081264270437,-1.258349889401126,0.06252937259739755,-0.01147023505678852,-0.03700978185986273,-2.2075517110460923e-6,0.0014405069704473013,0.022554028256751818,5.5353050251386895,0.35908041082100955,0.0021504526362260052,0.42381730812879204,0.555880348866544,7.901462000571822,2.024423820299032,1.9575796241053582,0.44712898854022365,4.64823938543543,24.905587331134033,2.870637751487201,0.6097308178578373,-0.04097660351164427,1.0,10.0,0.0,0.0,-8.059174669367586,-0.6475384796944044,-0.28705133149624085,68.48719133766619,-3.1412630763290106,-0.7400128856541245,-20.27094807263837,-0.3977115155082209,-0.8262496530641212,-0.0678850998409186,0.06446110740747316,1.5581054496849585,-303.6670038364516,30106.60496678343,-3.142887003372176e6,0.15172764272679345,0.9838700820922219,-365.98519374150476,39267.25861882159,-4.41339612023812e6,-4.029272756412275,-346.4068208710617,51623.52793094148,-6.577784667990366e6,-129.62777292645376,67320.07161038648,-1.01434688597375e7,80355.90713390097,-1.5606549118625225e7,-2.3087407667687446e7
0.20692912084260592,-3.881669267032198,14.648379878905981,32.9625619814569,8.527579633694378,0.665192494091261,-7.8699259516487645,73.61943431032334,9.252253020573868,112.30110018131927,4.7798223901771495,10.064825880323095,0.06119367219946769,0.1525549840044318,66991.46387835365,0.4360719430601441,33.47578982590128,84.86648785407111,6892.732307509013,1.4905971933146701e6,24.27851956234412,38.05732321115386,-206.61609129774962,2368.81718525424,1.5969199887820717e6,70.49220920235965,-1023.8699807599575,5903.719917789136,1.5470565754019117e6,-2697.0627537130586,20294.41435987619,1.0974204288388763e6,61400.380853015864,-766446.0781236065,-6.60890155324601e6,0.285457716344181,0.10228011272067987,1.07567906153883,3.1523904730144474e6,785452.998185393,-3.442704024624322,-1.2578688434326262,0.06476999953927919,-0.010137970192880996,-0.03570316938960982,-2.3949372809206522e-6,0.0012862437773951282,0.023924554033942353,5.5253866541057715,0.36980461180298174,0.002250170546237615,0.43532715366704255,0.5710902772947213,7.95457452288806,2.064551126291382,2.0036896663058483,0.4360719430601441,4.533084961509101,24.27851956234412,2.7961471960454016,0.6363271025199677,-0.04548521908768964,1.0,10.0,0.0,0.0,-7.79972748298233,-0.6707089466593323,-0.30086995365598823,65.29181585330187,-3.311422295169618,-0.7828508771423089,-21.334554951166346,-0.41412547980782743,-0.8592050091335944,-0.06803075244480589,0.07036063254088665,1.429519438251617,-309.9936601767424,31471.631704976404,-3.34632177395597e6,0.1612275692082118,0.7682087316446086,-371.53466878046663,40967.971719803405,-4.700727712802298e6,-4.63142583745691,-340.3766508930912,53531.06174502089,-6.998165088193109e6,-90.81549427049146,69112.14204697494,-1.0771890857270127e7,80750.8126940456,-1.6515672354938786e7,-2.4262479272399634e7
0.209550055283829,-3.8690829520803187,14.188882027658845,32.44491209072301,8.526062799810447,0.6702739123351373,-7.067536951135804,73.57663475005141,9.238048854201564,111.9762600008388,4.777447794841109,10.058494753366633,0.05965491255729167,0.14689336642448755,63702.25315979599,0.42526934602062244,33.48287265788385,82.82653270454774,7621.302673031965,1.561456566324618e6,23.665704499356742,38.04954833832969,-216.57326523386612,2987.2735663798753,1.65723917821456e6,70.3937990952399,-1053.3709883283452,6864.55450421106,1.572079905080371e6,-2763.5857988172515,22186.634221750322,1.0367288598117165e6,65521.99289286749,-1.0467741246042333e6,-7.436148105996368e6,0.28545772531037084,0.10391196291889435,1.0747869908530021,3.1527638136868984e6,785798.7267164149,-3.3358740497868102,-1.2573635257317288,0.06707345767085877,-0.008654671083605164,-0.034189871040654476,-2.59896002038543e-6,0.001134354725861165,0.025379229807136527,5.515152562591548,0.38085650822016914,0.0023537967573138614,0.44712076151998736,0.5866651428203805,8.006903617501795,2.1054923807889976,2.0508884244347394,0.42526934602062244,4.420105027166609,23.665704499356742,2.723128335177433,0.6638528810829873,-0.05046062584092657,1.0,10.0,0.0,0.0,-7.547368530798707,-0.694519669968644,-0.3152855039472896,62.23412795679529,-3.490174922089696,-0.8280927607647737,-22.449150207886184,-0.4311805779375961,-0.8933398010022162,-0.06817828771241854,0.0765688599862065,1.2859329603714926,-316.0278407214648,32880.86808297006,-3.562012120635278e6,0.17116101829887126,0.5306345161855981,-376.4319836837292,42709.97444469516,-5.005083830711711e6,-5.280860265877614,-332.25835416349616,55434.62155488563,-7.441378022102216e6,-46.55066987039116,70780.00705975534,-1.1429959029094331e7,80708.93965174748,-1.7456554872785956e7,-2.5447590403089147e7
0.212192524465559,-3.8565515934339567,13.745806839787415,31.937805175066934,8.524498552692698,0.6752360599203932,-6.305994533426012,73.53173489504427,9.223519615368657,111.64100620068619,4.7750375715232165,10.052032238960827,0.05815744914622221,0.1414666006779102,60587.85647786074,0.4147976099119049,33.48921644102292,80.63897339023343,8397.316343120905,1.6347679059564616e6,23.071473337381736,38.04094111114294,-226.8261943639215,3651.8015214356897,1.7180515146174186e6,70.29336619940628,-1083.4492947638737,7890.172017968992,1.5931816154904487e6,-2831.0887327547994,24186.62735842062,963063.4853781639,69841.58018889268,-1.359661070320761e6,-8.338487392782988e6,0.28545773499618154,0.1055618702161977,1.0738682475718864,3.1530740453200815e6,786127.1714290949,-3.2328268228635877,-1.2568368260030205,0.06942212370001409,-0.007022486772224251,-0.03246795054382918,-2.8193765641726645e-6,0.0009869421428401314,0.02691087800539256,5.50467559516512,0.39215637378910695,0.002460553710040384,0.459108091220536,0.6024837495039472,8.058031104714953,2.1469455009162464,2.098817499044954,0.4147976099119049,4.310092414143143,23.071473337381736,2.6520941127648183,0.6921082477629684,-0.05590447751767363,1.0,10.0,0.0,0.0,-7.303780898083447,-0.7187888981789484,-0.33020294129208994,59.33053941217461,-3.676431127425094,-0.8754921372103776,-23.607646594673476,-0.44876392024919665,-0.9284164720051067,-0.0683265465910769,0.08304714736603178,1.12760037136154,-321.6757507140376,34322.6041954864,-3.788741516016349e6,0.18146236025030926,0.27177547705621075,-380.554193991601,44476.590434107275,-5.324665601037979e6,-5.9749498810620905,-321.911423334923,57308.54061864759,-7.904383987077951e6,3.2795476552895404,72283.21556156423,-1.2112267764360137e7,80166.50581203579,-1.8419321920628607e7,-2.662444914804803e7
0.2148287966751206,-3.8442041738905846,13.322866937041951,31.44610226169467,8.522903274209405,0.6800230582045527,-5.590400142574973,73.48515906619046,9.208821058802691,111.29881564351841,4.7726181231775495,10.045507898348822,0.05671473047112715,0.1363170490536143,57668.13639813238,0.40475035839397355,33.49472006566205,78.32639882623208,9213.967537195766,1.7097833078522962e6,22.501139974729917,38.03158667850574,-237.26528805973123,4356.641665380406,1.7785846577866587e6,70.19204690623111,-1113.781529659976,8971.189917582185,1.6097140302741427e6,-2898.842134577314,26275.17285936452,876230.7920937169,74316.21807262821,-1.7038213082717266e6,-9.31040197285542e6,0.2854577453429787,0.10721247281214724,1.0729325109178758,3.1533135451064147e6,786433.2489350829,-3.1344250232762665,-1.2562937825634397,0.07179042088874016,-0.005252913211886612,-0.03054704405461559,-3.054852645984479e-6,0.0008464202656221341,0.028505578563406537,5.49406538340646,0.403585261724398,0.002569256457483693,0.47115981963313036,0.6183732889442692,8.107443250693452,2.1884792443783514,2.1469627484523794,0.40475035839397355,4.2040383998537285,22.501139974729917,2.583683075131854,0.7207917362992255,-0.06178957250200478,1.0,10.0,0.0,0.0,-7.071017594883433,-0.7432532897717571,-0.34546962987288865,56.600503702785666,-3.8683389360485343,-0.9246017700305394,-24.798300630754714,-0.46669723915694306,-0.9640704241369233,-0.06847394944388985,0.08973006401923576,0.9557001331734233,-326.8397621468059,35779.906334904816,-4.0242800737255383e6,0.1920254373829849,-0.006324249038496864,-383.79020741013085,46245.082344177514,-5.65624614565808e6,-6.707687671074668,-309.2916195236749,59122.088382082584,-8.382107450879047e6,58.479087561146,73580.76261742317,-1.2810484896409828e7,79073.9689479568,-1.9390167304738097e7,-2.7770556358430177e7
0.21745323151051835,-3.8320617904038685,12.919740020541994,30.97015459916705,8.521280998284146,0.6846239879168091,-4.918818735556545,73.43699429270059,9.19399179092434,110.95052919745343,4.770195985352667,10.038938870754105,0.05532676632190725,0.13143731872455977,54934.1526380822,0.3951264015520338,33.49935426984681,75.89574948410846,10070.030444721864,1.7863307074314035e6,21.954641322792025,38.02151671528828,-247.86224277798357,5100.682090472596,1.838574735123583e6,70.09016531522938,-1144.2889391318836,10105.53657705083,1.621291159279383e6,-2966.6724784501116,28447.732670109534,775681.8528144981,78935.50811861947,-2.0799467809450964e6,-1.0352462306395272e7,0.2854577563603735,0.10886010620075723,1.071982193227682,3.1534787256711917e6,786715.0628666347,-3.040593672710939,-1.2557354032538226,0.07417187674133628,-0.0033467526580590636,-0.028426659878569318,-3.305606005179458e-6,0.0007138687996125785,0.030160794752634425,5.483347360746805,0.41511534313037746,0.0026795584556683957,0.4832448509497472,0.6342907674416756,8.155087531915987,2.230005898846359,2.1952036357497007,0.3951264015520338,4.101948292797235,21.954641322792025,2.5178956560809236,0.7498280710369822,-0.06812563758694266,1.0,10.0,0.0,0.0,-6.848917710583299,-0.7678473537916037,-0.36104956172731484,54.03667826151785,-4.065473280769357,-0.9753326290374364,-26.01830398914887,-0.4849412698698292,-1.000216748658521,-0.06862017258759986,0.09660172565635795,0.7703828502870057,-331.4788976401385,37247.36314374098,-4.26807127548609e6,0.2028242273188061,-0.30336406587929743,-386.0805545669223,48007.07700189082,-5.998957338594833e6,-7.478019069313077,-294.31337463496186,60860.758313588965,-8.872914056599315e6,119.15935756301675,74647.19245918255,-1.3521402715907613e7,77386.30949603207,-2.0362658494391523e7,-2.8872859023348108e7
0.2200232722167967,-3.8203122667116483,12.541366244684111,30.516666115187547,8.519659562810967,0.6889681978372167,-4.297950325666453,73.38806008969937,9.179284539191915,110.60211311236262,4.767812066609073,10.032436722482798,0.054011949899941784,0.12688328721191797,52412.08178579368,0.3860508345575036,33.50305217271348,73.39177331880542,10950.908804677865,1.8631088997585655e6,21.439090519683223,38.01092877982326,-258.4339078137354,5871.032534561651,1.89692705775201e6,69.98950679334965,-1174.4550811932822,11273.389808586582,1.6275197762066277e6,-3033.442426960459,30666.355110594934,662724.0560791852,83619.1040822767,-2.4823938047836423e6,-1.1448261306505054e7,0.28545776788151483,0.11047780376657192,1.0710336241249858,3.153566000158802e6,786967.4908919571,-2.952483850869431,-1.2551710928981317,0.07652588202755814,-0.0013360744086666782,-0.026142585578919936,-3.5678369625220836e-6,0.0005920051250504681,0.03184861677975666,5.472702292786352,0.426552148615858,0.0027894976706117273,0.4951597286511078,0.6499666540350663,8.200283357113014,2.270848213587214,2.2427318160947545,0.3860508345575036,4.005181185452976,21.439090519683223,2.4556027364837494,0.7787202803589036,-0.07481875921812647,1.0,10.0,0.0,0.0,-6.6402254418525315,-0.7921534551717053,-0.37667635280668604,51.664734252732956,-4.264453144887548,-1.0268265116760413,-27.246650129707547,-0.503188705880532,-1.036243372575602,-0.06876285697158553,0.10354315670193029,0.5748435497058176,-335.503077554343,38698.41685706573,-4.515827821603086e6,0.21367257191015135,-0.6142438665814763,-387.3629424652946,49729.34511949828,-6.346695975864656e6,-8.272803420163996,-277.1769045139797,62487.5380214667,-9.367744448993664e6,184.40097004365697,75448.73778807683,-1.4231217520603161e7,75100.19281908666,-2.131627404505071e7,-2.9903531694216967e7
0.22500591968125708,-3.797918878720223,11.85090001119283,29.67123415835832,8.516424472827646,0.6969275933715869,-3.1891516235963095,73.28810216838376,9.150266362191582,109.90604116931543,4.7631604439961475,10.019643631607801,0.051580136331215165,0.11864028587651398,47921.46618789334,0.3693821832004636,33.5077731508665,68.1896764865329,12781.927861171549,2.0171387172391294e6,20.49164545606279,37.988383939979556,-279.4644677137593,7484.88381418791,2.0084550378923086e6,69.79221349157335,-1233.7233739281553,13700.890292943694,1.6237347346124207e6,-3163.7826353657692,35227.1082040392,399671.5628776246,93152.99270807515,-3.3652243435955863e6,-1.3797351486983791e7,0.28545779243113534,0.113625678248429,1.0691448214310966,3.153511722551573e6,787385.2930025598,-2.7915801170859593,-1.2540265497107894,0.08114742837059331,0.0029838916302169713,-0.021105450187257357,-4.126629357178397e-6,0.00038136412615011095,0.03531478142168751,5.451648083347373,0.4491290950497101,0.0030076819614536328,0.5184705161515755,0.6805783918839422,8.28391355292398,2.3505421573920646,2.335633484172284,0.3693821832004636,3.826053197754714,20.49164545606279,2.3404690514398623,0.835997711982167,-0.0892739465202228,1.0,10.0,0.0,0.0,-6.258768230203051,-0.8398672895585664,-0.40801739350617083,47.42368743227401,-4.667100721809997,-1.1318999639355387,-29.7231388865205,-0.539654265223227,-1.1078606480643478,-0.0690380506169882,0.11760161187765458,0.15485064903813478,-341.7172898334944,41542.75573360182,-5.021519660637898e6,0.23547417587330322,-1.2750632789150185,-386.9160054936321,53041.25613914909,-7.054586668181383e6,-9.930878328539217,-236.49237898225329,65383.3753224165,-1.0364709073276993e7,328.3436998719268,76221.3120944654,-1.5638626138285607e7,68675.9311911028,-2.3149946316603914e7,-3.171783276136066e7
0.22749910390298908,-3.7868992907777375,11.525347753554858,29.264126797709903,8.514760775658957,0.7006771045898087,-2.6774348493263544,73.23551650357544,9.135505212940139,109.54762150345833,4.760819985332156,10.013153560503103,0.05041784558778067,0.11478493606357625,45855.0429939419,0.36147457593609095,33.50888687958852,65.41474606950828,13760.716605793988,2.0968107935466315e6,20.041888131379796,37.97612352895425,-290.2463119394275,8353.289661006394,2.0632256823247073e6,69.69261574508492,-1263.7503033756557,14997.645681335272,1.6132556053270062e6,-3229.4024150592154,37638.864380917345,244625.38046014725,98149.26074286684,-3.860979890024933e6,-1.5090104804409763e7,0.2854578058879839,0.11520637706192764,1.068175482490636,3.1533672148975064e6,787556.3202895732,-2.715651782421264,-1.2534282897763618,0.08348656052049636,0.005362191248960707,-0.018271816647803724,-4.432932815552289e-6,0.00029030771822982084,0.03714773167544208,5.440909262537825,0.46062260302683816,0.0031191495429801672,0.5302314491122929,0.6959904750463758,8.323843297229555,2.3906803382908994,2.382467716486915,0.36147457593609095,3.7403663449630984,20.041888131379796,2.285481973838003,0.8652710822280807,-0.09729149189104544,1.0,10.0,0.0,0.0,-6.078603198261895,-0.8640183216140589,-0.42421831565004753,45.46377862726533,-4.877008466400614,-1.1871336986631982,-31.009482314602607,-0.5584466814937972,-1.1445723239150087,-0.06917505056492693,0.12493508447172896,-0.07616549229962921,-343.9784094008639,42977.03363637465,-5.287017171071544e6,0.2467638731755038,-1.6353454858706973,-385.1267290150262,54675.57108863027,-7.4251484739858825e6,-10.820178601565484,-212.18705857884805,66681.55610261983,-1.0880779790250935e7,409.5430843319032,76170.58417727813,-1.6354317103459878e7,64368.085355788375,-2.4049685840765458e7,-3.250953254278054e7
0.2296523822389691,-3.777478806208763,11.254209917488826,28.920682212075416,8.513299956921129,0.7037882917421429,-2.2567842746479942,73.18869569803003,9.122631470077826,109.2326714241796,4.758792596823043,10.007502641084434,0.0494415721825591,0.11158974204101643,44159.285789228525,0.35486497730752525,33.5091616076521,62.92570963838431,14640.457385370795,2.1670402102807597e6,19.66579413288996,37.965021174149676,-299.69404073624776,9136.615746119953,2.109849242616282e6,69.60622312632526,-1289.8735946055886,16162.266706330916,1.599214081400485e6,-3286.2710529356586,39792.00237399531,97303.80906718307,102586.1005561129,-4.319816203324413e6,-1.6272767454224829e7,0.2854578181812015,0.1165744960277082,1.0673255128024712,3.1531759631913e6,787682.2837967454,-2.6523785654530094,-1.2528975911843747,0.08552007746433224,0.007536640434571008,-0.01565036773175469,-4.71274502327862e-6,0.00022024917131412312,0.038784974688437765,5.43152630339189,0.4706528484851575,0.003216539548541687,0.5404370094521888,0.7093447770745216,8.357326373303694,2.425489017424781,2.423087818009674,0.35486497730752525,3.6683562421110647,19.66579413288996,2.2393182657695028,0.8908770090467748,-0.10466494275805996,1.0,10.0,0.0,0.0,-5.928386879408554,-0.8850171037588661,-0.43848965369029624,43.851159735615575,-5.062863662299083,-1.2362967398608982,-32.14582172456721,-0.5749740039103939,-1.176749390953531,-0.06929300878753572,0.13143006498505827,-0.2871986474292786,-345.4436397609221,44219.31910474048,-5.522926036122438e6,0.2567187407481553,-1.9628491687748728,-382.68157615400213,56069.628171327015,-7.753730873355684e6,-11.621083602996508,-188.94285401854586,67709.25584561752,-1.1334880160011195e7,484.87604966131056,75864.70014616137,-1.6976245675664697e7,60002.81476762087,-2.4811340956549212e7,-3.3116839538440246e7
0.2348705006075388,-3.7550112892634324,10.633294816311244,28.118347312837834,8.509668487153807,0.7108312516360726,-1.312844161402765,73.06973745130209,9.090970675255429,108.44886616577148,4.753859845740799,9.993640549873824,0.04717547166620493,0.1043283111878549,40363.791098400376,0.33964799403117607,33.50712616648538,56.53687248316669,16907.663154466914,2.34281165423478e6,18.799284230672157,37.9362018287059,-323.09990202595935,11165.359791115143,2.2197330418858514e6,69.39582740268212,-1353.8755738873162,19158.41237176662,1.5444616446567776e6,-3424.755474188387,45281.76749121546,-314661.7141361892,113808.23119670118,-5.556378807801786e6,-1.940578779835016e7,0.28545785072397417,0.11990085064270281,1.0652175130586834,3.1524433294152822e6,787898.6392853516,-2.5073369285651297,-1.2515566151728534,0.09049509030904523,0.01328523611095811,-0.008604228048571307,-5.453417638236512e-6,8.711807834273855e-5,0.042965731902132355,5.40837732817241,0.49535059009524957,0.003456371601549285,0.5653376579253613,0.7418437078888925,8.434741780486608,2.5104172179774777,2.5221308433893617,0.33964799403117607,3.5010769561971458,18.799284230672157,2.132254275440692,0.9541531876855812,-0.12437402930114155,1.0,10.0,0.0,0.0,-5.5837707697944055,-0.936414362084497,-0.474150280716401,40.22653776485316,-5.53095210967771,-1.3611801452226113,-34.997240431057406,-0.6161835073440372,-1.2565364329542377,-0.06957753626984525,0.14779337755710165,-0.844098125611784,-346.9910603522861,47233.410552971596,-6.119523414051746e6,0.2816288732089609,-2.821052966364113,-373.0565946103019,59358.980006644444,-8.58159714678891e6,-13.691542082988423,-123.41213015876346,69787.41558479385,-1.2463554198541159e7,688.5744099332787,74000.96363055828,-1.8487417338628996e7,46702.93515417581,-2.657167612192125e7,-3.4232681903591946e7
0.23770344777562394,-3.743021711276588,10.3162523982845,27.69968810989131,8.507643050475986,0.7143558218733634,-0.841497774796005,73.00183748702204,9.073517588141117,108.01124141009555,4.751172132983421,9.986019620428323,0.04600078049128888,0.10065147271354656,38473.69609891608,0.3318352634835839,33.50438691222914,52.85479787497902,18220.62379082927,2.441644805092322e6,18.35399668705805,37.91946230405634,-336.1035113861046,12345.581392021282,2.2772565784123163e6,69.281238664032,-1389.0151548765414,20889.43557217118,1.5014905893787516e6,-3500.2920612941225,48424.769541570415,-573022.3931643122,120181.01052620895,-6.305830510214359e6,-2.127294853066378e7,0.28545787013451795,0.12171305443860779,1.0640450421456962,3.1518774987634053e6,787960.1225431159,-2.4331874973391905,-1.2507953763815296,0.0932215562969183,0.016700517199698152,-0.00435268430444382,-5.895147558851547e-6,3.8885546192537844e-5,0.045364766180200876,5.395569222481551,0.5089862274036258,0.0035885308782949038,0.5789470980155061,0.7595501750435836,8.474630020155525,2.5568786566735144,2.5762249366841736,0.3318352634835839,3.414291159172913,18.35399668705805,2.0768098076794246,0.9892220192048062,-0.13623874378227674,1.0,10.0,0.0,0.0,-5.407447183496265,-0.964603672493795,-0.49415101759727176,38.412946210453356,-5.795666544843883,-1.4324710147166841,-36.60330711565199,-0.6392541329504466,-1.3009301081953752,-0.06973128282747265,0.15704949561985942,-1.1741798011948124,-346.56355604862017,48865.430249313795,-6.457795185913883e6,0.29561966145743285,-3.326324882686153,-365.48672181632566,61077.845283480354,-9.048862765096646e6,-14.894519530771582,-82.03647978275815,70636.85069479755,-1.309023778401513e7,812.4154353568193,72249.02837288457,-1.9302930750384696e7,37711.605538175674,-2.745901568875075e7,-3.458594201995712e7
0.240624270889935,-3.7308089153033697,10.003145045220275,27.279904067269,8.505515263993162,0.7177656509006513,-0.3832342742368394,72.92934223911082,9.055336618604567,107.55122172723482,4.7483954009069125,9.978095669252856,0.04482798674696752,0.09704149525595786,36639.378690115016,0.32409166683619284,33.50033612034412,48.8990544799756,19636.23932168652,2.5461469987196918e6,17.912335726668097,37.90143568325822,-349.72421104203147,13621.583932521442,2.334764694794941e6,69.16303231902712,-1425.5182861698004,22752.07692685997,1.446659526064319e6,-3578.3959904817225,51786.09314048895,-866671.7695236932,126959.20347388371,-7.139470828457016e6,-2.3326833393868204e7,0.2854578915235796,0.1235859742112701,1.062816022509875,3.151163508644592e6,787979.6649223567,-2.359887469902339,-1.2499855445980201,0.09604945256545885,0.020446875856490646,0.0003567845552739247,-6.381840094635442e-6,8.773407629367574e-6,0.047935665011572454,5.382189386966696,0.523208215388669,0.0037259638776098456,0.5930379644488394,0.777837086719927,8.514230862849152,2.605052619008682,2.632205253188887,0.32409166683619284,3.32759691407968,17.912335726668097,2.0214964448068704,1.0258994262937149,-0.14938969162731347,1.0,10.0,0.0,0.0,-5.23304913892459,-0.9938650511052325,-0.5152458399132168,36.64684300412698,-6.076466720076448,-1.5086147861012007,-38.30201121917422,-0.6635638250696126,-1.3474976351175472,-0.0698893245566336,0.16686933621837843,-1.5355446950516716,-345.1250272789584,50539.44486684317,-6.816758730107807e6,0.3103895051686012,-3.8771207475465754,-355.8323764709751,62788.75138256578,-9.542868061095452e6,-16.194629680081157,-34.825751037441776,71278.38213250328,-1.374406548537299e7,950.4466327877067,69834.95495059915,-2.0133656504967038e7,27005.11691347696,-2.830801876644156e7,-3.47281184224304e7
0.24360386943865237,-3.718502170168314,9.697367893597056,26.863600532686657,8.50330340573645,0.7210066367471578,0.0572253363436746,72.8527474253533,9.036601408454608,107.07279614960292,4.745558053634468,9.969945345261252,0.043669668401236095,0.09353695571925523,34879.40628927075,0.31650333183688234,33.494904973488424,44.69447696834682,21146.313293682368,2.655571471496095e6,17.47918804925727,37.88227846860625,-363.83912552455666,14986.062902014068,2.391363584755696e6,69.04255662484306,-1463.0295829263089,24734.538527086825,1.3790664811098392e6,-3658.2776259266434,55342.35644248803,-1.1962068462665963e6,134092.33678050118,-8.056502925393327e6,-2.5562131622878257e7,0.28545791486366867,0.12550117318084944,1.0615415636039776,3.1502928441687184e6,787951.5498401378,-2.288225946947467,-1.249132873282463,0.09895027359340064,0.02451121096429052,0.005512353550302669,-6.912836097738975e-6,2.1288058164290357e-7,0.05066198555211866,5.368360172048837,0.5378839120340088,0.0038671563297040627,0.6074680727612185,0.7965120461118387,8.553076325955109,2.654489662101247,2.6895044363683773,0.31650333183688234,3.241926118483189,17.47918804925727,1.966909921716471,1.0638553975682994,-0.16381794388237736,1.0,10.0,0.0,0.0,-5.062462561146317,-1.0239122524601694,-0.5372623291438746,34.94627284377748,-6.371218808739616,-1.5891142130521887,-40.079754835473764,-0.6889186051334052,-1.3958395788665972,-0.07005011191430108,0.17717824047363645,-1.9267059439727587,-342.56017806210616,52233.34930874649,-7.193213380042957e6,0.32581879829458416,-4.470953309708226,-343.94442675059986,64459.40308766125,-1.0058756586864425e7,-17.58490596427187,18.336375472520032,71662.27632390315,-1.441668987085509e7,1102.5839071678342,66681.27282745941,-2.096452253516815e7,14464.561607033813,-2.9090927876768604e7,-3.460803705777481e7
0.24661688127495066,-3.7062095457829924,9.401402723262944,26.454399957532747,8.501024406220049,0.724036907308656,0.47675549647932913,72.77254351436673,9.017469545222859,106.57969352795205,4.7426851824994385,9.961637715515122,0.042535465080986726,0.09016511896814619,33205.84962548764,0.30913485127697726,33.48806525966455,40.26575350449239,22742.30597220134,2.7692370820551915e6,17.05822269691037,37.862158488960645,-378.3352186305325,16431.26672778701,2.4462895206665457e6,68.92103014208585,-1501.2298917272426,26824.657654148938,1.298059904734867e6,-3739.237668935335,59070.23956436988,-1.561757639954184e6,141531.4060115222,-9.05527710047341e6,-2.797201601122705e7,0.2854579401153587,0.12744243827143803,1.060231976425209,3.149260276709946e6,787871.474034518,-2.218780702555386,-1.248242958109119,0.10189837534086445,0.028877860751268906,0.011097531353720071,-7.487197114519812e-6,1.6073328399250376e-5,0.05352711874850208,5.354193403815094,0.5528925655390807,0.004010694971181655,0.6221105877270936,0.8154037253194452,8.590806803512697,2.70479362763143,2.747616368417327,0.30913485127697726,3.1579957122415094,17.05822269691037,1.9135057695089257,1.102788778948925,-0.17950449572561455,1.0,10.0,0.0,0.0,-4.897074834427201,-1.0544891662018678,-0.5600381533465776,33.323239391860014,-6.677871177352449,-1.6734813870942395,-41.92357564266854,-0.7151378831602331,-1.4455884853175698,-0.07021232975510483,0.18790452004144886,-2.3459265124151867,-338.78296653470943,53926.85673662729,-7.583945897237238e6,0.3417948340671307,-5.105033898693836,-329.717005965956,66060.42673362684,-1.0591659137597935e7,-19.0580404774165,77.4894417318509,71744.5236832641,-1.5099834683954792e7,1268.6033773258735,62721.70101671211,-2.1780759158677444e7,-6.873079020005093,-2.978092453045501e7,-3.417719057158248e7
0.2496428220750755,-3.6940144056921835,9.116842831744663,26.054891694090696,8.498692739437075,0.7268268909726568,0.8736824630713664,72.68917366704096,8.99807373154601,106.07513901674582,4.739797356886335,9.953230522999403,0.04143202143502267,0.08694253024400937,31624.92155347117,0.3020293972266582,33.47982114761569,35.63489464015865,24416.20874991621,2.8865827795158178e6,16.651895393368843,37.84124054591647,-393.11635311922265,17949.823140790897,2.498934874689624e6,68.7994827758579,-1539.8533340033987,29011.100373493697,1.2031954420488318e6,-3820.70130704933,62948.55902598133,-1.9631777787484948e6,149232.87197484713,-1.0133813157452349e7,-3.0549412267784823e7,0.28545796723924466,0.12939654913962167,1.0588961319396033,3.1480631294881557e6,787736.422841053,-2.1519235057999913,-1.2473207871228156,0.10487230312660653,0.03353107778439769,0.017094461028458394,-8.103977238487128e-6,5.866274262572995e-5,0.05651579764829153,5.339783846988065,0.568132179815788,0.0041553451853624385,0.6368603744601319,0.8343701189417252,8.62717329454447,2.755641578068546,2.806121215804889,0.3020293972266582,3.076302732084135,16.651895393368843,1.8615969864635806,1.1424454298891216,-0.1964278713089463,1.0,10.0,0.0,0.0,-4.737785683455312,-1.085383305455458,-0.583432296445149,31.78423292152077,-6.994612162583273,-1.7612809755227483,-43.82209129087209,-0.7420668395545311,-1.4964321278938875,-0.07037495224228506,0.198985002583557,-2.7914638631122646,-333.73333037560985,55602.41849121373,-7.985959061133004e6,0.35821981693753957,-5.776635073472326,-313.07881910288336,67566.33303406235,-1.1137013784622783e7,-20.607191427764597,142.62822787621428,71487.21627816831,-1.5785737818322994e7,1448.2292571930655,57899.80010496979,-2.25685069994146e7,-16490.012919716144,-3.035287313791985e7,-3.3390317411094196e7
0.25265889558984,-3.6820052500124847,8.84517238078994,25.667660749138424,8.49632578659158,0.7293519387080456,1.2466164551019039,72.6032236394665,8.978566625338463,105.56300973842498,4.736917388990929,9.94478969711441,0.04036589133721387,0.08388407478795355,30141.676510470137,0.295227798182325,33.47022457708289,30.831700377837215,26156.751109832276,3.006894503222664e6,16.262537892979985,37.819730309149804,-408.06933313641287,19531.327092570133,2.5487290031858706e6,68.67903224034846,-1578.5975577422057,31278.454517782404,1.0944616693324735e6,-3902.0275189072777,66949.52930467302,-2.3991071802781955e6,157141.20396403188,-1.1287300757559026e7,-3.328105948538379e7,0.28545799613177947,0.13134866226237205,1.0575445214757568,3.146703949560983e6,787544.9521615199,-2.0880028371961954,-1.2463728533243916,0.1078479025384317,0.03844446786609447,0.02347039005584243,-8.760764599718953e-6,0.0001295942916886578,0.05960729183294412,5.325242537251771,0.5834842329695104,0.004299729105331228,0.6515996324327551,0.853254476290855,8.661941576937618,2.8066633354480857,2.864548957898207,0.295227798182325,2.9973386948036707,16.262537892979985,1.8114909303831084,1.1825264246948075,-0.21452423758072386,1.0,10.0,0.0,0.0,-4.585441054965955,-1.1163538563659756,-0.6072713444956682,30.33473605221836,-7.319147144890507,-1.8519289082171813,-45.76116850858861,-0.7695140749293934,-1.5479957916814633,-0.07053684978392091,0.2103397440761486,-3.2605673804451145,-327.3885997956053,57241.535755633755,-8.395588548031408e6,0.37497322485857476,-6.481574498783672,-294.0318816982175,68952.40192460397,-1.168938161132269e7,-22.222464028523515,213.55116627365322,70859.89336786591,-1.6465716621017601e7,1640.7173148324978,52181.56816953761,-2.3313303444919996e7,-35008.854365270105,-3.078263081598044e7,-3.2208513910867617e7
0.25859936230779923,-3.65876558987876,8.342598630068577,24.93540922492657,8.491537723990916,0.7335658025714292,1.9205908903723516,72.42546400242118,8.939661343109705,104.52775366758672,4.731244243398511,9.927996279162318,0.038357977456398296,0.07827460935570923,27466.034074155035,0.28260384164788616,33.44728026166238,20.801244818557358,29800.123178453327,3.2544003297950756e6,15.538631744960758,37.77564374334319,-438.1578471715952,22848.107202098294,2.638384886787886e6,68.44463590821334,-1655.5864805548683,36005.08585264963,836171.0928018687,-4062.4814772600444,75230.3484312559,-3.3686089726236616e6,173404.98251308993,-1.3800874428405061e7,-3.915938842567428e7,0.2854580588591393,0.13520582325200536,1.0548254473614118,3.1435181202787105e6,786992.5681278872,-1.9694728774348818,-1.2444202665617636,0.11373491452003442,0.0489590707456516,0.03723958011819198,-1.0185832447326123e-5,0.0003599621117610917,0.06603072099747256,5.296091070783799,0.61417923791541,0.004583535495072966,0.6807138366385975,0.8903362621693995,8.726257735362836,2.90819837028263,2.9798432339813417,0.28260384164788616,2.8485438861572483,15.538631744960758,1.7172614948472293,1.2630884433552811,-0.2540018866436767,1.0,10.0,0.0,0.0,-4.302845236892264,-1.1778420002117542,-0.6557545723012079,27.704663986998344,-7.9844493693199095,-2.039918680861524,-49.71734394999427,-0.8253873116254226,-1.6521739373282986,-0.07085557571905315,0.23362370592218873,-4.259808158397559,-310.833687754527,60355.725801055276,-9.225570063713104e6,0.40909870283222954,-7.977041093540164,-248.84954229052306,71292.52203841641,-1.2797056973636268e7,-25.618452552041976,371.874325483593,68410.31319180215,-1.7778989296608508e7,2061.4748899404694,37971.58162574095,-2.462589838989573e7,-78182.83737068574,-3.1135486406617932e7,-2.8532475037535474e7
0.26150813129606876,-3.647580212429039,8.111172539102492,24.590864864398434,8.489131585262689,0.7352557292579005,2.2237855988216872,72.33425578509802,8.92038894867956,104.00815769071491,4.728467691075408,9.919696391705799,0.03741638172085463,0.07571349179050393,26264.246788420405,0.2767753343150352,33.43409000845154,15.600879303963252,31690.433674090367,3.3811226598511785e6,15.20375495642249,37.75333352408358,-453.19801395503083,24571.564245462974,2.6779619705834882e6,68.33163086211206,-1693.5939673369157,38447.643704985174,687042.6868816453,-4141.135264521301,79481.88291521922,-3.900042847340807e6,181707.17145599079,-1.5154673301520288e7,-4.228993471365186e7,0.285458092589929,0.13710019357934475,1.0534673833234605,3.141700262555065e6,786632.8410356601,-1.914747104034792,-1.2434220874482471,0.11662683813730873,0.054529249686178984,0.04459134372662896,-1.095160099237569e-5,0.0005202991900810417,0.06934028327753657,5.281575244694737,0.6294226915439378,0.004721638132570696,0.6949978274006077,0.9084128495710182,8.75580810906847,2.958445351417746,3.036343771409119,0.2767753343150352,2.778740682806305,15.20375495642249,1.6731413599295002,1.3033224405474446,-0.275311790757086,1.0,10.0,0.0,0.0,-4.172346410029801,-1.2081740457353214,-0.6802384818357272,26.516156431082564,-8.323011082714924,-2.1366908403015836,-51.72102597400358,-0.853645077673409,-1.7044694290493654,-0.07101179452931829,0.24547688771156767,-4.7866179876586,-300.6536796182303,61813.35633178443,-9.641614502659116e6,0.4263613303475343,-8.762701958365056,-222.78152618647778,72222.0898036315,-1.334576413091012e7,-27.38848575721488,458.97228883200853,66556.63127560404,-1.840129909590043e7,2288.823188442285,29442.49540197695,-2.51745864980086e7,-102870.18380172811,-3.102519542394723e7,-2.598167363129495e7
0.2643266288747741,-3.6368600212794977,7.895514906021829,24.265377459003474,8.486760920990285,0.7366553583380991,2.5021380439262773,72.24322233370613,8.901582334454268,103.49684255196075,4.7257790998032245,9.911608475740989,0.036528426284960544,0.07333977779448961,25161.820385720664,0.2713370573583863,33.42008815540626,10.371168795076104,33590.098095375346,3.5076912245008755e6,14.890862923477108,37.731335178870076,-467.9645427555407,26304.944341375573,2.713469782889696e6,68.22348960898172,-1730.6058111119767,40896.07570092851,527531.7145146886,-4217.37648316452,83727.08840910555,-4.452463596482857e6,189968.48258386643,-1.654742730785082e7,-4.548851475169383e7,0.285458127294668,0.13893919985163414,1.0521353029640557,3.1397697493069894e6,786225.5373449824,-1.8636532835832043,-1.2424280711791083,0.11943273897524094,0.060201764209812936,0.052112534808152644,-1.17390437864316e-5,0.0007077818035985074,0.07265157963986542,5.267361764860971,0.6443220292677619,0.004854536252353259,0.7088485748751663,0.9258617550849926,8.783265421952851,3.0074816010417402,3.0910829677238483,0.2713370573583863,2.712903510601668,14.890862923477108,1.6315778190775092,1.3428048708646187,-0.297281435873493,1.0,10.0,0.0,0.0,-4.050509526997516,-1.2376988480041633,-0.7044313984832256,25.4215153592843,-8.659202383511701,-2.2335199857793353,-53.70444250161529,-0.8816042351705822,-1.7559597629571329,-0.07116341499461307,0.2572507104719788,-5.321311967152244,-289.420450443025,63175.80768527725,-1.004970979251631e7,0.4434403216617913,-9.558510680709734,-194.89967681269644,72969.07337852872,-1.3879193097813267e7,-29.172991789291512,549.7307066879546,64306.30358777428,-1.8985712216259576e7,2523.247457118762,20097.410229089524,-2.5634109936773036e7,-129217.20113646513,-3.0710828103731655e7,-2.2972838187086247e7
0.26975403187316943,-3.6165350395433515,7.502570639459623,23.660761982966648,8.48208530409686,0.7386813574595993,2.998641653909384,72.06045026837239,8.865018765441839,102.49077192640611,4.720609162013992,9.895914206041734,0.03488219062157096,0.06904775857554234,23197.112112421055,0.2614163290356632,33.38977214292857,-0.2583683737762109,37440.21674187338,3.7628726923576426e6,14.318799627167047,37.688131416802804,-496.939760469976,29821.541981118906,2.773712218230217e6,68.01968780875623,-1802.3636204640675,45841.217608568106,176644.31200080464,-4364.204832728611,92257.05589834793,-5.625273222575456e6,206492.29720219065,-1.946415292521888e7,-5.212471900894939e7,0.2854582000867574,0.14248956567089302,1.0495268956078716,3.135563828042736e6,785270.9574194382,-1.77027600148324,-1.2404385521590218,0.12484042345739405,0.07191821307312668,0.06774068846302128,-1.3389109263271104e-5,0.0011640952808712058,0.07932071311303615,5.239590436049336,0.6733566583342057,0.005106862495646389,0.7355279926886015,0.9592341931091727,8.83298608893292,3.1029210204811157,3.1963698446319952,0.2614163290356632,2.590833122436572,14.318799627167047,1.5546399963109445,1.420226597994379,-0.3434705757556562,1.0,10.0,0.0,0.0,-3.8278912542912624,-1.2949104202567772,-0.752323666487815,23.45903574387671,-9.329474237257804,-2.4287435117595333,-57.640629148503145,-0.9370874877750213,-1.857416175715368,-0.07145652587603558,0.2807375663883081,-6.4200423453790805,-263.8101254441093,65639.06080865389,-1.0846074286074888e7,0.4773212069954328,-11.189577536707823,-133.52741857019066,73929.82968043762,-1.4904580731716046e7,-32.80790385963114,743.1388530380551,58588.77335860596,-2.004293516243878e7,3015.959544405284,-1166.4947409740412,-2.627992876658823e7,-187253.96577395924,-2.9441683295795728e7,-1.549481957665383e7
0.27250926672291714,-3.6063729704252965,7.313662633896077,23.364502117290364,8.479654856942092,0.7393679244815672,3.2322858006328525,71.96384463012885,8.846290063070509,101.96936684831607,4.717989401649234,9.887889678732684,0.03407664895324296,0.06700006887479243,22273.095798455743,0.2566444111052674,33.372716070448995,-5.953258537638077,39493.17664271974,3.898744437412006e6,14.042947779936698,37.66588759727609,-511.925258708726,31698.287566890474,2.8001112613234255e6,67.91880847641926,-1839.026774218922,48469.82073680341,-24550.83494719605,-4438.721583471857,96770.29613287523,-6.2781649357298305e6,215199.22200229386,-2.106830279965441e7,-5.574337786647321e7,0.2854582402306905,0.14429631089120848,1.0481816772148156,3.1331727045638803e6,784696.8846806249,-1.7252347163503685,-1.2393900764873016,0.1275849786332828,0.07828151959633584,0.07627351340382647,-1.4298114877357592e-5,0.0014468798010946029,0.08285518651026945,5.225294840828515,0.6882624728155998,0.005232617036443299,0.749066008530857,0.9760396525890114,8.856688688742558,3.151904554495804,3.249706114410778,0.2566444111052674,2.5311050714031476,14.042947779936698,1.51705315469494,1.460240776053126,-0.36898886445297974,1.0,10.0,0.0,0.0,-3.720555382020436,-1.3241282266939973,-0.7772964301421896,22.530303701062167,-9.681448960359425,-2.532413595496138,-59.69807108557395,-0.9661030761858577,-1.910102306664784,-0.07160614463544529,0.2930793298914456,-7.013610719187993,-248.7127526494425,66797.3478640765,-1.125389301150033e7,0.49503062834189027,-12.068776820403965,-98.2915921616328,74149.87707196435,-1.5420575475876775e7,-34.75646159739781,851.2292572608029,54923.0224362787,-2.053624803516105e7,3287.986884680741,-13751.773027841438,-2.6466116282954615e7,-220700.20295207496,-2.8415044547412112e7,-1.0745104798797589e7
0.2755429265861512,-3.5953021604378406,7.113397124878996,23.046254219291843,8.476933421924473,0.7398536895360962,3.476285951276801,71.85445608068288,8.825545184515398,101.38707217409473,4.715109433982965,9.87901195557931,0.03321180481164899,0.06484077557674943,21308.290156863466,0.25158628638901065,33.35266379984604,-12.471867903324055,41831.575744150614,4.0537802845399836e6,13.749977816852422,37.64125024056536,-528.6447726830905,33837.20906306167,2.8258877904571663e6,67.8100267051411,-1879.5715856355985,51458.01584568972,-264858.9026167418,-4520.731452227482,101885.84703551173,-7.04390000065797e6,225042.03666937814,-2.2934913428170342e7,-5.9929952886744305e7,0.2854582870711324,0.14628890025467156,1.046684735008769,3.1303325760425585e6,783992.1319051558,-1.6773612078676226,-1.2382052822544936,0.13060393787256064,0.0856247059528118,0.08615397937118191,-1.5357800088054005e-5,0.0018005820697788533,0.08686371003396014,5.20940471237955,0.7047984601765102,0.0053688230449922755,0.763959767150672,0.9944203059308887,8.881628249711138,3.20627387765905,3.30830383624867,0.25158628638901065,2.4669906065270863,13.749977816852422,1.4767467583147247,1.5048608481121502,-0.39879230972651203,1.0,10.0,0.0,0.0,-3.6065243858449314,-1.3564305096033973,-0.8053085934933744,21.556158477730193,-10.078267414521802,-2.6502408914572335,-62.0098912059862,-0.9987300028493277,-1.9690507196682174,-0.07177173046812768,0.3070014709206539,-7.695851777807274,-230.38356275483645,67991.31930225156,-1.170416597405312e7,0.5149352051633262,-13.077936907211667,-56.144471506300015,74160.87424363299,-1.5982005182354733e7,-36.98510116393618,978.3863083310821,50236.699117968594,-2.1037729027628303e7,3605.4744667392374,-29125.40893549258,-2.654231914870949e7,-260888.27594338165,-2.6945268347044628e7,-4.681987130856434e6
0.27876446107776265,-3.5836783905384544,6.909171659050108,22.717101485954398,8.473990185538502,0.7400559939869329,3.7211000048897054,71.73478587405336,8.803379594564758,100.75940938683873,4.712057010240303,9.86953794506915,0.03231754866745763,0.06265130817334295,20340.237871870577,0.24643134081861703,33.32993949498017,-19.6951966795055,44405.430473711174,4.225182497264197e6,13.450707106849109,37.61501593468035,-546.6574517945803,36192.97952199596,2.8494949776484403e6,67.69740411434424,-1922.8257262040518,54741.05139555812,-542338.3557141217,-4607.760935117348,107489.95353036502,-7.912759283592422e6,235796.65786518154,-2.5036191966606434e7,-6.461505423266884e7,0.28545833998950065,0.14840849631796454,1.0450775502807446,3.1270711343453387e6,783157.5863764795,-1.6283920114611545,-1.2369119316840989,0.13380417521709068,0.0938221189027722,0.0972214786811954,-1.6553678221561088e-5,0.002227100499333866,0.09125526682826497,5.192362095460941,0.7224953359120967,0.005510465598612568,0.7797546833058839,1.0137824008779492,8.906816968913478,3.2645288259861744,3.3703439288803567,0.24643134081861703,2.4007152242434966,13.450707106849109,1.4351241729152984,1.5528986402406924,-0.4324893986485431,1.0,10.0,0.0,0.0,-3.4899633201153257,-1.3908820107865272,-0.8356484852383261,20.57375793320512,-10.510459462883784,-2.779712741741151,-64.51855177636261,-1.0341738850127422,-2.0327442748788536,-0.0719487507860002,0.32217538143427926,-8.454038874122755,-208.89332934530927,69156.56161195756,-1.218223936363815e7,0.5365466926986442,-14.197976973588442,-7.377864579027577,73884.85254759344,-1.6567311521976631e7,-39.44986053703149,1123.1746341934372,44459.54796357833,-2.1514467304386538e7,3964.126076351878,-47311.23135069701,-2.6456814744479336e7,-307678.4804725462,-2.4953155332252696e7,2.8040302420619065e6
0.2821300698884457,-3.5716773849345547,6.704626174223998,22.382558233811363,8.470855139184572,0.7399182786953281,3.962125828027511,71.60585638243275,8.780079701451434,100.093557096126,4.7088753616319705,9.859591380049407,0.031408520274193594,0.06047144646907988,19386.88910101701,0.24127460929193245,33.30466849337857,-27.593801404265847,47195.41547499116,4.412387148061029e6,13.15052598894989,37.5876503560935,-565.7674248567167,38748.35460367528,2.870070359866198e6,67.5832515732815,-1968.2290192799321,58294.23312761428,-857600.525385214,-4698.600135288881,113538.89108835973,-8.884035637640633e6,247376.02791934164,-2.7367096155742977e7,-6.978146197395755e7,0.28545839894934916,0.15062668390457237,1.0433798823867797,3.123384931632816e6,782187.6678052704,-1.5791739306598767,-1.2355216549264136,0.13713847258129835,0.10284161424830218,0.10943914181743439,-1.7884347717923818e-5,0.002731441779352059,0.09599210947200312,5.174376316259258,0.7411277486216502,0.005654654523935679,0.7962243972066716,1.033819423763529,8.931745194620541,3.325981787792989,3.4349062487893436,0.24127460929193245,2.333375320491087,13.15052598894989,1.3928740990848218,1.6038165347514135,-0.4700555043866519,1.0,10.0,0.0,0.0,-3.3729190066501853,-1.427035590178038,-0.8679982210131805,19.60088912320925,-10.97405648819767,-2.9199116647226906,-67.19890643991849,-1.0720997492498314,-2.100513016196739,-0.07213524425266112,0.33846568820341016,-9.284142833178443,-184.13252110338925,70249.46113258688,-1.267971295485575e7,0.5596578569171367,-15.422814436192265,48.18011454823909,73252.33714841874,-1.716276447243446e7,-42.13607005001579,1285.6749689752198,37475.48801754621,-2.1941013574639954e7,4363.5522710337245,-68505.9094409988,-2.616072129084616e7,-361405.21686266,-2.234433741016238e7,1.1892332765938032e7
0.28919285435653175,-3.5469518086044185,6.302603439817898,21.709934135541186,8.464067504923033,0.7384503280099539,4.423187880144439,71.32208006993417,8.730738870548242,98.66319578586206,4.7022264353867325,9.838566246716745,0.029578807887371605,0.05622660372563009,17561.247235041228,0.23117268663433946,33.246809812282734,-45.45268200538236,53391.56108478934,4.83605377621121e6,12.559608545581149,37.53098106353469,-606.8885576243458,44430.91118343735,2.9002425279598404e6,67.3569165847369,-2064.216789483407,66174.0684134619,-1.607376671409439e6,-4888.889493971681,126906.98506850419,-1.114428328536096e7,272880.12483756087,-3.273155651087892e7,-8.1567336741908e7,0.28545853576834707,0.15529341061379115,1.0397587911343613,3.1146799962442317e6,779810.8955671046,-1.4818332082378392,-1.2324726126340941,0.14409154168869487,0.1233634392617233,0.13736843051141168,-2.0964559629097625e-5,0.003997861621143411,0.1064286863965681,5.136052215855683,0.7806756893470799,0.005942305753240227,0.8306430135629309,1.0751463803267247,8.979619012903326,3.457019085718757,3.5693248845060808,0.23117268663433946,2.197974687245324,12.559608545581149,1.3080301054353014,1.7131610363086844,-0.5572722680692954,1.0,10.0,0.0,0.0,-3.1418989199200653,-1.5034343475950167,-0.9380524596663335,17.720617345081624,-11.988062167456913,-3.231307456752511,-73.02379925149407,-1.1547699168060404,-2.246918275861164,-0.0725330920144463,0.37415368162499096,-11.157049141312863,-124.11405695410696,72071.16613926835,-1.3707525235133378e7,0.6099893129345374,-18.18231341285916,181.07002041903252,70641.41219017308,-1.833805569706014e7,-48.159338188942286,1666.5222898998418,19323.555595073838,-2.254554370423665e7,5289.326228769463,-121038.44734928478,-2.4728423770376615e7,-491876.6550914759,-1.4839130882437441e7,3.577544401244971e7
0.2928565515889508,-3.534362686162481,6.10754073665452,21.37590586117351,8.460429589645043,0.7370493166338156,4.640583607092234,71.16769244855502,8.704921730461004,97.90388512939214,4.698794214323803,9.827583994798095,0.028668230436535005,0.054186678561078595,16698.820160017007,0.22629611077363804,33.21439796209227,-55.472618098512605,56790.6210387338,5.074672869883976e6,12.272666754165762,37.50236214935054,-628.7967966060169,47553.40240198925,2.909473239965207e6,67.24745710363474,-2114.3910622147464,70496.19381652965,-2.0454335014373863e6,-4987.3936436911135,134220.07110706347,-1.2441236881074617e7,286793.04644332506,-3.577921435799318e7,-8.820796025025187e7,0.2854586142313596,0.15772006457461354,1.0378510579694609,3.109623113568112e6,778387.0966334172,-1.434252625073924,-1.2308199389846095,0.1476667425710225,0.13490765751162773,0.15314578252652378,-2.272575590375033e-5,0.004772844294585669,0.11210740641927017,5.115873943695898,0.8014115725200995,0.006082244497799295,0.8483997259583679,1.0961518085915447,9.002172131077659,3.5261618892503384,3.6383539181027658,0.22629611077363804,2.130692139949718,12.272666754165762,1.2659126305061927,1.7712479945786597,-0.6072968129445379,1.0,10.0,0.0,0.0,-3.0292861367046315,-1.5433467774295249,-0.9755443805205741,16.823201256576837,-12.536629789253306,-3.4024781495390792,-76.15366211117907,-1.199357473965149,-2.3251694994183554,-0.07274371463427534,0.3934973001664544,-12.201135016912156,-88.4660293959306,72729.61360289382,-1.4226458452041615e7,0.6371134262250666,-19.719043814367893,259.27094369125257,68518.60004164829,-1.8895334923750848e7,-51.49982321847396,1886.80167772981,7836.758721926533,-2.267158497219229e7,5819.447273626278,-153042.5867282724,-2.347655997277136e7,-569995.3147111177,-9.69214018713776e6,5.109848036230039e7
0.29659215516473975,-3.5216876101275445,5.917439358940131,21.045240478716106,8.456633361291578,0.7351635288119276,4.848292446275725,71.00512390417582,8.678451834947685,97.11769520095905,4.695307866698944,9.81633653835244,0.02776488706124238,0.05221155459773416,15873.288136899917,0.2215662825071032,33.17982014938639,-66.27921383274406,60388.15482134229,5.333241340713755e6,11.993050995651238,37.474024144657214,-651.5710440483697,50863.10014705688,2.9149134415958757e6,67.14211453471285,-2165.828104840753,75075.34343020969,-2.5280606011759983e6,-5087.677769187749,141958.9258418812,-1.3855602522521103e7,301493.57447550836,-3.908227979351213e7,-9.536665233663747e7,0.285458699882123,0.1601981574116825,1.0358866128818283,3.1040683500489206e6,776794.6731283454,-1.3876137501232075,-1.2290842917793703,0.1512836696700749,0.1473484659264745,0.1701925726061599,-2.464356158665065e-5,0.005651082801715331,0.11808346931615459,5.095098222960439,0.8226967459641897,0.006217455460038867,0.8664216390276609,1.1172314241503458,9.023622860727807,3.597529398561166,3.7081504904592255,0.2215662825071032,2.064034200827198,11.993050995651238,1.2242047337533906,1.8314637990344387,-0.6619005927973415,1.0,10.0,0.0,0.0,-2.919170085561477,-1.58424192298264,-1.0145767459535928,15.95769911037656,-13.112331004170116,-3.584157900689742,-79.42235480421759,-1.2460635089807537,-2.4066329902260586,-0.07296206846914094,0.4138286669009903,-13.318796038027408,-48.78445106147627,73171.95827585348,-1.474131260185105e7,0.6655149286642283,-21.363368364984183,345.95811152600174,65748.05408179184,-1.9416592108243417e7,-55.06560140597365,2128.5132847508253,-5493.453510035299,-2.2642013252092287e7,6397.510314301102,-189377.84144396445,-2.17806642329655e7,-657766.2112404392,-3.4248463207914704e6,6.908112158241165e7
0.3003899708984197,-3.5089640567645333,5.732762421330442,20.718922761375442,8.45267968083533,0.7327671670146908,5.0459950900113775,70.83443506847829,8.65139774437792,96.30618704739021,4.691778348117579,9.804853213244007,0.026870994484336615,0.050305409486001616,15085.641983813155,0.2169990441174588,33.14323675215175,-77.92937194324723,64183.00126678857,5.613775696430947e6,11.721588567906887,37.44634794027609,-675.204767671633,54360.7493075344,2.9169270122453566e6,67.04206934915823,-2218.4223088854333,79915.59984612459,-3.057030563654814e6,-5189.474146870779,150133.71183972753,-1.5392260529930107e7,317003.29394242744,-4.265037934860455e7,-1.030599897477266e8,0.28545879312006434,0.1627212107121767,1.0338706400869704,3.0979937235329496e6,775024.8731757218,-1.3420099533954113,-1.2272670081708439,0.1549260413605494,0.1607229762526045,0.18856274444771873,-2.6725279632297148e-5,0.006639019033524854,0.1243506303044987,5.073774821576633,0.8444728064482638,0.006346420580432591,0.8846457677482192,1.1382850574353085,9.043875553011711,3.6710203231430474,3.778422202748873,0.2169990441174588,1.9981825080377233,11.721588567906887,1.1830107985449825,1.8937286937958848,-0.7213337125779311,1.0,10.0,0.0,0.0,-2.811816465236819,-1.6260265765709172,-1.0550841508904378,15.125221369884729,-13.71499512713391,-3.7765873158382997,-82.82668694635343,-1.2948721836155173,-2.491235602515969,-0.07318831029892729,0.4351489719785191,-14.511763333817223,-4.8606324098274225,73360.27815178849,-1.5246459922905924e7,0.6951881954487671,-23.11814356874655,441.6529785144278,62246.610917834085,-1.9889039630682904e7,-58.86289380728121,2392.9265468389826,-20861.75936449963,-2.24248757236318e7,7026.159934177329,-230466.91424707585,-1.9567021093592152e7,-756088.0390126014,4.1253107216943162e6,9.006925190066934e7
0.30424149877954065,-3.496223800358487,5.553823975052372,20.39772868665716,8.448568090093207,0.72983751435388,5.2335656518189095,70.65567033925707,8.623821120290211,95.47079133762156,4.688215565999334,9.793160417322358,0.025988216742374913,0.0484707657203579,14336.12159648699,0.21260655122539432,33.104852050622156,-90.48873481632607,68173.68267497684,5.918648957254922e6,11.458890028984143,37.419745330902145,-699.7020716784908,58047.31442361117,2.916122679262211e6,66.94848899837793,-2272.0884463191514,85022.38667239332,-3.6339776907877596e6,-5292.556420638607,158757.96850497473,-1.705607129555708e7,333351.06947056216,-4.649328783381995e7,-1.1130500018785107e8,0.2854588943588482,0.1652834808391588,1.0318079981812245,3.0913772822915525e6,773069.1163742134,-1.297498409955978,-1.2253693150135168,0.15857814492216232,0.1750719241715593,0.20831491893474147,-2.8978122581181594e-5,0.007742855790332032,0.1309024007314708,5.0519493175145245,0.8666855990538523,0.006467668152473123,0.903014746161329,1.159220053827884,9.062856350656727,3.746552167470579,3.8488949166822657,0.21260655122539432,1.9332786918570406,11.458890028984143,1.1424090130054632,1.9579753495226848,-0.7858577193841128,1.0,10.0,0.0,0.0,-2.7074079758955123,-1.6686198846434421,-1.0970026726516422,14.326131043909143,-14.344564812869425,-3.9800569404876707,-86.36400781467981,-1.3457765199681946,-2.578922637302541,-0.07342271722158725,0.45746428743418366,-15.781905869469664,43.51292447104116,73254.25250814192,-1.5736240297726434e7,0.7261352807861179,-24.98652741354649,546.8971371302501,57925.62985323918,-2.029898000094512e7,-62.8987815676384,2681.3848305875317,-38477.15109543932,-2.1985121354164556e7,7708.221997184373,-276766.8315301066,-1.6754231138916701e7,-865938.5643702466,1.3138012940551743e7,1.1444465971927145e8
0.3081388741668313,-3.48349501876782,5.3808351146078595,20.082291331758746,8.444297303364541,0.7263550434371366,5.411009176772174,70.46887922214997,8.595780388430322,94.61291446212971,4.6846289333434825,9.781283241344507,0.025117852003042118,0.046709009109676056,13624.46593465097,0.20839841318650731,33.064922607725556,-104.03064279992202,72357.79514851297,6.250586755852636e6,11.205414613573032,37.39466482257549,-725.0750564546669,61923.511137985515,2.9133774562986777e6,66.86254383944147,-2326.7551974871762,90401.96405674583,-4.260312153358108e6,-5396.726443940023,167847.8594240824,-1.885166424822278e7,350571.59475618345,-5.0620461592109956e7,-1.2011818125229765e8,0.2854590040119206,0.1678795957752152,1.029703485062949,3.084197822256489e6,770919.2033935921,-1.2541110078188646,-1.2233925633188591,0.16222428196725291,0.19043830265922573,0.229510533122502,-3.1408803077537536e-5,0.008968382241927192,0.13773123943451085,5.0296659252524,0.8892822919932183,0.006579767176577324,0.9214743191571608,1.179948450830956,9.080507722346669,3.824050370160905,3.919303035527178,0.20839841318650731,1.8694380782922912,11.205414613573032,1.102460112933364,2.024139547162782,-0.855737825406591,1.0,10.0,0.0,0.0,-2.606070334985308,-1.7119472663879427,-1.140263823194129,13.560290103370765,-15.001019708526501,-4.194885088278551,-90.03175888287447,-1.398771856709647,-2.66964641703144,-0.07366565283598117,0.48078295959107636,-17.13109009123643,96.53832863401094,72810.65013818405,-1.620505368364441e7,0.758362223617176,-26.97178158235841,662.2430612421524,52690.79987212327,-2.0631765244760837e7,-67.18078011077858,2995.2783647761116,-58562.37323671231,-2.1284369858866084e7,8446.638172680663,-328767.0097325584,-1.3252725515587237e7,-988369.7728413554,2.3810840167433288e7,1.4262597040652475e8
0.3120744238346418,-3.4708038929776475,5.213936928993936,19.773149007298898,8.439865656803562,0.7223037952686099,5.578418177907697,70.27413634770895,8.567333706038344,93.73402910247644,4.681027811760606,9.769246801428498,0.024260971223587315,0.045020756338483736,12950.087774038637,0.20438249551370175,33.02376568806183,-118.63483943289259,76731.39274509337,6.612658215649542e6,10.96151670302607,37.3715958105162,-751.341477461517,65989.33251000174,2.9098621801051185e6,66.78541509024772,-2382.360036437119,96060.92416716705,-4.937122346535333e6,-5501.804335296148,177421.42577546285,-2.0783201406222533e7,368703.9601291991,-5.504052756735973e7,-1.2951445314178972e8,0.2854591224758058,0.17050426566926866,1.0275620551068814,3.0764357229452687e6,768567.5784579813,-1.2118622635848368,-1.2213384435720198,0.165848347745628,0.20686587339778692,0.25221177809339324,-3.402306492237202e-5,0.010320761641625455,0.1448278125211616,5.006969816907934,0.9122090205363967,0.006681332554642003,0.9399714480212013,1.2003850568526793,9.096784814926137,3.903438941459592,3.9893824435886023,0.20438249551370175,1.806759753618818,10.96151670302607,1.0632138400335986,2.092151831390873,-0.9312339595743293,1.0,10.0,0.0,0.0,-2.5078910131315677,-1.7559353614433166,-1.184789102958653,12.827233945421927,-15.684304784442228,-4.421395764153032,-93.82706552043739,-1.4538498053405673,-2.7633560498227014,-0.07391753651229216,0.5051131531651053,-18.561034620717038,154.40736770738735,71982.94581783921,-1.6647548240015611e7,0.7918756329030905,-29.07706655732221,788.2426772081673,46442.289910559266,-2.087185194829397e7,-71.71640117111698,3336.011932591953,-81352.5861039401,-2.0280817408773582e7,9244.390064482592,-386985.7051214981,-8.964540856231567e6,-1.1244996647728346e6,3.6359493326399125e7,1.7506840734862232e8
0.31604019364972374,-3.4581761896806604,5.053228431124098,19.470788859375276,8.435271679212605,0.7176721311990234,5.735938410797604,70.07156684033484,8.53854223792067,92.83577952495558,4.6774219723450745,9.757077698692415,0.023418545781368677,0.04340615898608083,12312.212746323565,0.20056557703243122,32.98176847076942,-134.3852871500753,81288.22071680213,7.008243961577992e6,10.727484926152897,37.351071331561194,-778.5216898892799,70243.42917165038,2.907066048480047e6,66.71829700469625,-2438.8434086574653,102005.47733976883,-5.665043510521848e6,-5607.617841244028,187497.47782362098,-2.285404855779095e7,387789.5307929173,-5.976057360155983e7,-1.395057170044355e8,0.2854592501067928,0.1731519725326651,1.0253890617407424,3.068074170544534e6,766007.7250493238,-1.1707562780576781,-1.2192092513107364,0.16943342308878473,0.22439694768727897,0.27647849711232975,-3.682506167768472e-5,0.011804236586518857,0.1521800905592507,4.983909727110671,0.9354083064889019,0.006771037774115142,0.9584523685458413,1.220445698960864,9.111652768112128,3.9846297407938227,4.058863655066418,0.20056557703243122,1.7453356867988625,10.727484926152897,1.02471483064346,2.1619277425192727,-1.0125878596770304,1.0,10.0,0.0,0.0,-2.412935375103223,-1.8005064224993,-1.2304836802543118,12.126314533640162,-16.394239134145728,-4.659888395062796,-97.74623567436669,-1.5109907629979973,-2.859985051917031,-0.07417880568305987,0.5304596745347685,-20.07311002523471,217.29394900017434,70721.13993870375,-1.7058912818378426e7,0.8266783421687205,-31.305154582752536,925.4291626947756,39075.55167664826,-2.1002971851508923e7,-76.5125380197886,3704.954556295701,-107092.25219880015,-1.8929366590990312e7,10104.383003644536,-451962.3398718655,-3.78361593344847e6,-1.2754948615970956e6,5.101678833389771e7,2.1226075672447747e8
0.32002748411500515,-3.4456387103080126,4.898788550826647,19.17568344844875,8.430514768384585,0.7124538595362497,5.8837440734359925,69.8613758372394,8.509473471925713,91.92009377129857,4.673822034041996,9.744805488738725,0.022591558092645146,0.0418651371379425,11709.982437913714,0.19695382889891427,32.939396786554255,-151.3669282094797,86018.83447621345,7.440973486542994e6,10.503572180013316,37.33366795482779,-806.6349205521137,74682.36421176378,2.906815507502239e6,66.66239016526856,-2496.142557329701,108240.53462169536,-6.444095236200499e6,-5713.991831328143,198094.11176121916,-2.5066356277571294e7,407869.0994222962,-6.4785245601279065e7,-1.5009903723589218e8,0.28545938719080416,0.17581666370948562,1.0231905033013615,3.0591007679475667e6,763234.6975963956,-1.130792552762836,-1.2170081877882013,0.1729614355524563,0.24306940876334684,0.3023640018210248,-3.9816587071665715e-5,0.013421751625617533,0.15977234631060913,4.96054062698503,0.9588164896052719,0.006847638015724273,0.9768608054656698,1.2400459151161254,9.125085142812212,4.067510980930994,4.127466095377339,0.19695382889891427,1.685258420979173,10.503572180013316,0.9870076603582536,2.2333571647199895,-1.1000060149907107,1.0,10.0,0.0,0.0,-2.321259666634382,-1.8455725368390734,-1.2772296499399705,11.456811302430758,-17.130408701516945,-4.910599659460592,-101.7841915206449,-1.5701552897044464,-2.9594374164912765,-0.07444987127556027,0.556820171290419,-21.668087422093457,285.3439272717719,68971.91367035126,-1.743530850809554e7,0.8627642755905756,-33.65806372420545,1074.291404016785,30483.003386029428,-2.100847085269561e7,-81.57467787112009,4103.369613816797,-136029.77365590312,-1.718209237479234e7,11029.286411633871,-524244.6938404166,2.403148577902375e6,-1.4425418373355481e6,6.802991208631007e7,2.5471850355279702e8
0.3240263301620176,-3.4332208118504397,4.750695446071237,18.88832563024449,8.425596076205528,0.7066498410773919,6.022018575200331,69.64388597144213,8.480205026522672,90.9893171438865,4.670239927740032,9.73246434613502,0.02178111082059634,0.04039757751767423,11142.537593144012,0.19355318080597927,32.8972026745511,-169.66077331169566,90909.53914089438,7.914610789427868e6,10.290020943003613,37.32000152326389,-835.6941754162334,79299.66142521575,2.911280477924514e6,66.61888418372206,-2554.183864030017,114768.43682040254,-7.273474066256309e6,-5820.735963769466,209226.5642015242,-2.7420502673535418e7,428978.75113675965,-7.011554072087039e7,-1.6129421828209123e8,0.2854595339031224,0.1784914072260575,1.0209733036813373,3.049509739693874e6,760245.8549409381,-1.0919715640446825,-1.2147397326899534,0.17641286138994003,0.26291248303265896,0.32990912319748306,-4.299609970277901e-5,0.015174458874831476,0.1675839394745987,4.936926826815003,0.9823608317291798,0.006910004004118968,0.995136080082531,1.2590998539054161,9.137063209030849,4.151933526812625,4.194892704809995,0.19355318080597927,1.626628415090011,10.290020943003613,0.9501417577338148,2.306291628317566,-1.1936362003526726,1.0,10.0,0.0,0.0,-2.2329227443558652,-1.8910289473259634,-1.324878248944575,10.818026885855966,-17.89202857505008,-5.173651508434434,-105.93376310889582,-1.6312732304436035,-3.0615702959485565,-0.07473105947592548,0.5841801583711383,-23.345801634860084,358.6607064804286,66679.33599428379,-1.777445923188424e7,0.9001117773071728,-36.13655917179317,1235.236884313033,20557.080418890262,-2.087187308845114e7,-86.90582122932553,4532.31398611281,-168408.60914242436,-1.4989223398982752e7,12021.304752741939,-604367.9730461144,9.713611093524879e6,-1.6268000182801143e6,8.76548796786139e7,3.0297079492215353e8
0.33201125531263853,-3.408876720387089,4.47388204289614,18.33897138420658,8.415290837923209,0.6933326001313065,6.27073872931014,69.18904319039332,8.421439760947345,89.09436828419246,4.663184354079582,9.707739273365442,0.020215066148514583,0.037682461236950064,10108.669828604656,0.18740737597846316,32.815984570793155,-210.45655433225656,101090.67510276237,8.999447679134239e6,9.894932387464793,37.30646452022009,-896.6464011505909,89023.80061475029,2.9446321237869957e6,66.573562925541,-2672.118744485848,128692.65361008357,-9.074839964690775e6,-6034.46763422139,233133.64174124014,-3.254400632783825e7,474385.7069403359,-8.167240252458973e7,-1.8544064288086477e8,0.28545985613103664,0.18383811438650668,1.0165159337686587,3.0284968134533553e6,753625.8002395043,-1.0177772155783738,-1.2100263740806958,0.1830012494743884,0.30616031773543156,0.39004550532717286,-4.989093273103598e-5,0.019078369023800182,0.1837539111714425,4.889277049531376,1.0295156707065067,0.006988403030897508,1.0310207227601167,1.295224212264603,9.1566271581232,4.324569894704042,4.324957026212522,0.18740737597846316,1.5141619736328982,9.894932387464793,0.8791648836200044,2.4558422981597037,-1.3996954302298645,1.0,10.0,0.0,0.0,-2.0665309372864993,-1.9825890310390497,-1.4221091756334547,9.63011359249191,-19.48601557008153,-5.736423806001849,-114.52579982862795,-1.7588888037234551,-3.273002276569729,-0.0753243848259026,0.6417570554146347,-26.94241887000667,521.2202538465367,60235.757661324664,-1.834461558612357e7,0.9783967466524437,-41.46454003983592,1594.380118380563,-3700.4020233315505,-2.0112593244717427e7,-98.36902452158975,5484.384656337357,-244374.56138728824,-9.067764878004171e6,14211.831405491206,-790066.504448131,2.8180064699322693e7,-2.0511222313602644e6,1.3576089272834975e8,4.1893761090851045e8
0.33597137590060905,-3.3970196247107576,4.3452785330677335,18.077986523285187,8.409919024727548,0.6858666322170385,6.381637603077259,68.95303475460274,8.392147130940767,88.13706613320332,4.659740581058766,9.695446285862978,0.019462188279268017,0.03643417123992472,9640.422902518987,0.18467072853967495,32.77845156293762,-233.0585513916825,106328.7191928307,9.61763344438237e6,9.713742218403722,37.30788810619292,-928.5099175913259,94098.43568953549,2.97929983539193e6,66.57371309531777,-2731.8015662735024,136074.07911589477,-1.004005733285516e7,-6141.007693936286,245911.65575750693,-3.530215896729334e7,498706.0496014124,-8.787616743191944e7,-1.983427295535221e8,0.2854600311797063,0.18649205656941564,1.0142939314146022,3.0171091747408975e6,750005.3291784193,-0.9824102424007802,-1.2075976490559954,0.18609496399936823,0.3295544472310421,0.4226193157438183,-5.358043323774976e-5,0.021219902826089567,0.19204492729343958,4.865415250899655,1.0529395140236897,0.007003242179083581,1.0484940592639864,1.3121345929812598,9.164229717901305,4.412271230163301,4.3869696679054275,0.18467072853967495,1.4605515201811927,9.713742218403722,0.8451720834585124,2.531939470813227,-1.5119734457003624,1.0,10.0,0.0,0.0,-1.9885896497346596,-2.028393174462584,-1.4712311415718515,9.079665883104864,-20.314454918679125,-6.035548144155202,-118.94154301294228,-1.8250565659096578,-3.381732495832128,-0.0756364365606636,0.6718643569648513,-28.854703723168754,610.3854702485698,55973.020053287015,-1.8586756435745142e7,1.0191872749091277,-44.30675039654329,1792.7370506940376,-18212.7945200425,-1.946618470775597e7,-104.48890501051486,6007.90342630729,-288338.89966652315,-5.244642176722961e6,15410.893134481164,-896457.3957209238,3.95652884219258e7,-2.2929463964279564e6,1.6473075811045787e8,4.876321768417242e8
0.3398942738033241,-3.385410980422706,4.223163887733944,17.826574893477467,8.404411444521653,0.6779044016991083,6.483985017045791,68.71224378740534,8.363039836986678,87.17765675922473,4.6563711544874,9.683256411193275,0.018730732431562775,0.03525701282706225,9203.007221104699,0.18216004957832785,32.74402014236068,-257.1803959788475,111625.99784557482,1.0290832573387057e7,9.5434736476368,37.315600261182034,-961.2790459612617,99290.45969250392,3.0301164636175195e6,66.59012550715238,-2791.8474214836065,143722.94808154262,-1.1042736527188756e7,-6247.102947315012,259239.21556958742,-3.8181490202743806e7,524115.3596984777,-9.43438864231889e7,-2.1175670169866225e8,0.28546021501813146,0.18912212917535037,1.0120877714146082,3.0051653146825302e6,746188.3049311648,-0.9481752345440777,-1.2051320273048158,0.18902873538336834,0.35411128742055376,0.4568363768976973,-5.7408367445806736e-5,0.02347865327607813,0.20042733905535542,4.841637824218842,1.0761457477951029,0.0070015370401262595,1.0655769416431897,1.3281944907934646,9.170417165117811,4.500554065364563,4.446614166165338,0.18216004957832785,1.4087990096188476,9.5434736476368,0.812231701477781,2.608560223967123,-1.6302235461521817,1.0,10.0,0.0,0.0,-1.9141587003904494,-2.074023474871312,-1.5203754529600917,8.55693909622276,-21.16105719007253,-6.3460049951332635,-123.41867402842571,-1.8925647670430759,-3.4920832467940643,-0.07595861385123015,0.7027719914168589,-30.837750237914065,704.7251814194099,50944.32247942316,-1.8816079417763654e7,1.0609727019892072,-47.26179711591319,2003.6078267697417,-34423.29399066636,-1.863187412301346e7,-110.85718006356339,6563.019179073855,-336514.33575286565,-787705.1464707961,16678.82854758427,-1.0123607026715991e6,5.2533463451475106e7,-2.5555948905522744e6,1.9729516194619697e8,5.640978797527533e8
0.3437724749847199,-3.3740655616558084,4.107341975480181,17.584737312343563,8.398771935140964,0.6694773788929755,6.578230852173087,68.46720791540291,8.33418080587836,86.21858514163675,4.653086133900156,9.671199685590908,0.018020840723593633,0.03414817279219049,8794.693489756337,0.17987257353493258,32.71347648274546,-282.8645713464466,116954.64787071121,1.1022740635137228e7,9.383890205060819,37.330191747012236,-994.9637333817531,104583.79598492917,3.10036935642962e6,66.62342053956266,-2852.2360387354597,151634.56921817185,-1.2078842692379635e7,-6352.714567911686,273124.6480074761,-4.117547556251849e7,550637.9235077088,-1.0106312123994589e8,-2.2565757703719768e8,0.28546040728286953,0.1917230041321375,1.0099036490682485,2.992684523248658e6,742181.5850790483,-0.9150165095220757,-1.2026360132444815,0.19178709772799066,0.37983014349461747,0.49269279824239276,-6.135639399531252e-5,0.02584779746539978,0.20887327556007174,4.818001910835291,1.0990735959068842,0.006983401503682428,1.0822336512541562,1.343371373755603,9.175237453378147,4.589234864799985,4.503715990892302,0.17987257353493258,1.3589212719560968,9.383890205060819,0.780346034291673,2.6854900722064916,-1.754329817813339,1.0,10.0,0.0,0.0,-1.843149018145248,-2.119380336700466,-1.5693414496666667,8.060392854745189,-22.02427468374042,-6.667605568302187,-127.94658359073186,-1.9612848157761738,-3.6038451153528723,-0.07629100101516245,0.7344415453079068,-32.88872349442211,804.2442533025165,45094.80469156521,-1.905230992466142e7,1.1037044437552739,-50.32682592766629,2227.080813918321,-52417.16047240824,-1.7606781395941272e7,-117.4694904401278,7149.912897754371,-389086.03060839116,4.346746560458114e6,18015.925569742067,-1.138188336321436e6,6.720160173867525e7,-2.8399692095312555e6,2.3370883272950464e8,6.488484093476937e8
0.3513883993041505,-3.3521534278590703,3.8931486343791364,17.128319971215856,8.387082333888175,0.6513211045203465,6.744642557777824,67.96523910054509,8.277283987612824,84.30569116162022,4.646790481187332,9.647535111448894,0.016662278082787668,0.03211839310315374,8056.665674740195,0.1759428498584587,32.667153686018096,-339.1880516135097,127613.28724901118,1.268118861733387e7,9.094897122016922,37.382420759343645,-1065.299035962051,115432.4386972187,3.3132309903721195e6,66.74296875784388,-2974.3394955536937,168266.5937580171,-1.4239136689540787e7,-6563.0370321822,302675.4093790743,-4.7494120952683136e7,607259.7827036901,-1.152366469300196e8,-2.5488507039057392e8,0.28546081630541253,0.19683169480179155,1.0056129447316302,2.966131131569832e6,733608.6926872598,-0.851526193223256,-1.1975651769136515,0.19673397953196112,0.4348827190694619,0.5694892039893962,-6.954622654397743e-5,0.03089888363222611,0.22589164540995993,4.7712399982636855,1.1439934573516701,0.0068990934760277635,1.1142366501748409,1.3710668203371532,9.181006474551099,4.767536571576638,4.610004794141307,0.1759428498584587,1.2645612476376502,9.094897122016922,0.7195658701203563,2.839803050055925,-2.020175461747673,1.0,10.0,0.0,0.0,-1.7106442483686406,-2.2091284191834686,-1.6661844039828808,7.137373640085457,-23.798763835105397,-7.34514284326125,-137.1358340755048,-2.1022056243405842,-3.8313588992639644,-0.07698835602706534,0.8000798268526408,-37.19366096039648,1019.4959198895176,30687.6498568086,-1.9663866234733917e7,1.1920397486102616,-56.791224548072776,2713.387210320221,-94185.1376449416,-1.4989681599632919e7,-131.4425598449826,8422.710752906427,-508443.4010017419,1.6843934971149694e7,20905.436696648194,-1.4219588043326153e6,1.0219592350245959e8,-3.4790659767620885e6,3.1933422098855007e8,8.457893466932282e8
0.35513280400115355,-3.341553774976091,3.793868387618992,16.912494238374467,8.381009392713187,0.6416160495092743,6.8179943309021,67.70807350648253,8.249209644012556,83.35151434424307,4.643783299589925,9.63592253643367,0.01601038847485103,0.031187330311752595,7722.213630423016,0.1742859055678788,32.6529722359212,-370.02385399153667,132904.76990656878,1.361945082710358e7,8.964288013596128,37.42138977841031,-1102.1511749277674,120977.62291074284,3.4635449932193393e6,66.83055582130542,-3036.379109149992,177018.27556813596,-1.5359434170009913e7,-6668.336126978478,318434.4025842376,-5.0819465415653065e7,637556.1165857213,-1.2269829904900126e8,-2.702302419467717e8,0.2854610330712601,0.19934345114814636,1.0035064167076877,2.952033903674359e6,729036.5439559807,-0.820929651860679,-1.1949899545368476,0.19890609600933498,0.46435766506835396,0.6106179989943326,-7.375824668200849e-5,0.033577247177343506,0.23445439581421465,4.748094485472661,1.1659949893502626,0.006833677308902316,1.1296104751285343,1.383622207520609,9.182066229914069,4.857250931154331,4.659195606981791,0.1742859055678788,1.2198594462791255,8.964288013596128,0.6905191958456495,2.9171217236094047,-2.1622659498814127,1.0,10.0,0.0,0.0,-1.6486496529387145,-2.253554485790496,-1.713890314506916,6.706012069546208,-24.71132161312743,-7.702442427126698,-141.7988251897928,-2.17450729882231,-3.9472739981448486,-0.07735516416895188,0.8341412422421983,-39.453042721527794,1135.970411910548,21987.245603984127,-2.0122896745124597e7,1.2377752484494953,-60.20158335958889,2977.750985051193,-118240.49301502787,-1.3408902729443146e7,-138.83030534596435,9112.285853184974,-575942.1005682072,2.4323295560216963e7,22465.849744538275,-1.5815515380202706e6,1.228702858394684e8,-3.8374384078371506e6,3.693423792836082e8,9.596568918834002e8
0.35884354712864525,-3.331159098644049,3.6991555910687706,16.70393290747506,8.374760491790985,0.6314957462431777,6.885531373566095,67.44629184872167,8.221327445957867,82.39748173693164,4.6408699314335,9.624441189406934,0.015374113980468979,0.030305244122940347,7407.716634994166,0.17282546765027543,32.645940542846226,-402.813520735697,138147.28370757913,1.4640011000794755e7,8.842110384814646,37.469965142869185,-1140.3122441800056,126601.4935726751,3.648882316446856e6,66.93782946901756,-3099.385154154501,186093.22262068992,-1.650504711842264e7,-6774.275865881843,334936.3526903154,-5.426013493883638e7,669356.2467672142,-1.3042464887551647e8,-2.860960128981283e8,0.2854612582362344,0.20183232643697419,1.0014233847107774,2.937352475311191e6,724263.2760009976,-0.790900695381371,-1.192384618224263,0.20086685255680442,0.49527452983945686,0.6537601682189069,-7.80287030319844e-5,0.03635846871956881,0.2430572408506949,4.725064975151524,1.1877228239492506,0.006753224230182245,1.1446012161947425,1.3953535122013503,9.181969393170503,4.947507652864613,4.705800476146989,0.17282546765027543,1.1766302894609377,8.842110384814646,0.6622453013057317,2.9945802926379894,-2.310898180773854,1.0,10.0,0.0,0.0,-1.5891319243315043,-2.2977502641977954,-1.761045236284441,6.291411003542701,-25.64273622056962,-8.073545082742253,-146.5138123935925,-2.2481966541504086,-4.064879227275574,-0.07773578791014983,0.8691401600753688,-41.79075286900185,1259.1216180918684,12179.567188505376,-2.0760864922759548e7,1.2847071037568503,-63.74331689045168,3257.7915187792855,-144648.3316425737,-1.1661118073417112e7,-146.51482524651078,9840.985727132924,-649281.8309705907,3.2716761590135433e7,24111.390521521025,-1.7544097656966844e6,1.4595216276531655e8,-4.224921217328391e6,4.248182713276225e8,1.0852158169257398e9
0.3661971419992356,-3.3108737625435842,3.521619865036466,16.30560399410521,8.361639652767654,0.6099814702999102,7.005099081321726,66.90659539933853,8.165912002665326,80.48369821111707,4.635325751317275,9.601810983088749,0.01414021969076806,0.028669076792634834,6830.382442864544,0.17047889888137033,32.6574460260003,-474.8883536689332,148405.43569236933,1.6963383615845762e7,8.620866295263628,37.59979320906684,-1221.2595262769917,138085.44604429434,4.1448993819806916e6,67.21614514046931,-3229.4546541943078,205343.5160458738,-1.8869999852355734e7,-6990.113169778618,370506.506363344,-6.151197145693097e7,738161.8073280407,-1.4674163923317865e8,-3.19542354237734e8,0.2854617349435146,0.2067627071986039,0.9973169819366414,2.906065271439853e6,714062.0196674563,-0.7319349017785706,-1.187065653944612,0.20411367782336434,0.5620171239023306,0.7468755304614975,-8.667424381424927e-5,0.04224123005292228,0.2604179828467909,4.6791812603641105,1.2304925339363093,0.006548312137331703,1.1735604877511512,1.4164590114777718,9.178411094336864,5.130352543954379,4.791406207433706,0.17047889888137033,1.0940458215754594,8.620866295263628,0.6076404441921875,3.150111047772195,-2.629641828381815,1.0,10.0,0.0,0.0,-1.4764943558211134,-2.3857167778766377,-1.8534954503955214,5.503127812827385,-27.570591390649504,-8.86308493745446,-156.12905546506107,-2.400435587014023,-4.306222763258883,-0.07854509383080165,0.9424034877282157,-46.732344385405966,1528.8389847231992,-11124.21318111619,-2.290770377373696e7,1.382777263092754,-71.27434037952838,3871.328673259558,-205427.08230772484,-7.745722631480525e6,-162.89557397683078,11430.94708205003,-815961.4189950913,5.2590620993961945e7,27690.87830728606,-2.1457099303808147e6,2.0044960663423485e8,-5.099973921996217e6,5.547778070907893e8,1.376980103757352e9
0.36985725687875026,-3.3009284512913126,3.437988094132645,16.114446275886497,8.354712296352726,0.5985636361733364,7.057936610128281,66.62733204644339,8.138258544457296,79.52060434641926,4.6326985370273235,9.59063301902088,0.013538762168867102,0.02790669992334047,6563.994257115946,0.16959147017954776,32.6784086955878,-514.5297182210315,153371.71043757963,1.8286595404220533e7,8.520909675791193,37.68335882240297,-1264.4401556846421,143943.8889543676,4.467206352007222e6,67.39016527756425,-3297.1732412186616,215594.04300977147,-2.0088391971255552e7,-7101.155464608944,389771.14473630267,-6.5338207467423074e7,775572.1167984385,-1.553748174851886e8,-3.372151193041389e8,0.2854619871507192,0.20921533866498213,0.995288077323142,2.8893533232120345e6,708601.8766159768,-0.7026979575419482,-1.1843414438565572,0.20537242747550244,0.5981935080857822,0.7973243504097405,-9.100332652149743e-5,0.04535103933993318,0.2691970482638986,4.65623377702244,1.25160416973299,0.006424282960994685,1.1875911946017692,1.4258822906848034,9.174967833120286,5.2233292279458725,4.830444122550609,0.16959147017954776,1.0544418769527513,8.520909675791193,0.5811350040977024,3.2282674291889357,-2.8008636342949353,1.0,10.0,0.0,0.0,-1.4229114856179645,-2.4296162110236725,-1.8986510770447849,5.125195417361419,-28.57181735667794,-9.285037447435098,-161.04524415363375,-2.479388498131516,-4.4305597970678,-0.07897756883755874,0.9809332415758876,-49.355379663059324,1677.5725961506946,-24807.36766303063,-2.464310445265701e7,1.4342744804223453,-75.29593976396075,4208.807022734437,-240330.51855418115,-5.6427560963726565e6,-171.66439789950962,12301.500171826618,-910809.1811056528,6.427103682943614e7,29644.916665349665,-2.3676889185554814e6,2.3253779155017152e8,-5.595321610643513e6,6.308520410397148e8,1.5465982077650642e9
0.3735175810240743,-3.291080515793034,3.357313008695854,15.927799459539813,8.347498603653005,0.5866852596883685,7.106575818849079,66.34079917824228,8.110562076075311,78.5511727229372,4.630173368104872,9.57953089857063,0.01294533926574092,0.02717674811212618,6310.452771004792,0.16889849236097548,32.71142497077306,-556.8311286091266,158187.49800766932,1.973288716362205e7,8.427618381299704,37.78119333085855,-1309.7138273118985,149875.8248423576,4.847908683453393e6,67.58986710903004,-3367.1645338215403,226316.84295841196,-2.1329879610620916e7,-7215.124544908034,410170.58010980714,-6.930922200524776e7,815294.7792524105,-1.643563910113961e8,-3.555901294408249e8,0.28546224901765405,0.21166689078494247,0.9932720781602542,2.871846446226096e6,702876.9065360284,-0.6734300573825828,-1.1815664456268244,0.20636385709254498,0.6365125391759056,0.8507364574169337,-9.529525397568428e-5,0.04857967974670498,0.2780566701059924,4.633220138140108,1.2725770518683057,0.006286106446306371,1.201360317410733,1.4345776169362812,9.170404086305881,5.317608911231103,4.86695753308481,0.16889849236097548,1.0158194805859486,8.427618381299704,0.5550574519911904,3.306709908665611,-2.9808260718533117,1.0,10.0,0.0,0.0,-1.370885287876899,-2.473531748187037,-1.942957302347927,4.7555345902210515,-29.601273827864667,-9.727795452409183,-166.04411911375848,-2.5605229805243477,-4.557761947992319,-0.0794314137320038,1.0209271287367212,-52.09495603901476,1837.3563009043514,-39959.97276173287,-2.702283064924998e7,1.487680249948173,-79.51334650265296,4569.958778974661,-278650.2379705198,-3.508857975480591e6,-180.87468144691942,13229.801492899522,-1.0145310844454156e6,7.726545786031373e7,31724.314293396103,-2.6100556108837416e6,2.683891703582543e8,-6.135437872648306e6,7.156046792017171e8,1.7347979985202734e9
0.3808704734675239,-3.2715862375995752,3.203687374242393,15.565960675812132,8.33207085282048,0.5614817015586431,7.192212131661079,65.7427502357097,8.054820832756073,76.58743333735907,4.625460301905171,9.557530482419558,0.01177691337679428,0.02580280724312155,5837.076337946482,0.1681265185056366,32.82062247065903,-650.2229615813335,167198.39035712002,2.3046882355737858e7,8.260245388522689,38.02635535197649,-1407.4765496868051,161929.0970993163,5.815338645948155e6,68.07538686737396,-3515.578523985943,249358.60191592417,-2.3877625962043878e7,-7454.6828462867425,454877.56227516744,-7.772085348175727e7,902728.5356913181,-1.8346792783555788e8,-3.946713250726748e8,0.285462802602155,0.21658698681525657,0.9892717895116243,2.834162402910628e6,690545.8968320137,-0.6142355976710391,-1.1758406482622836,0.20744586153566705,0.7205360576671866,0.9677428867260364,-0.00010358708879157953,0.055414559017856864,0.29605826071034064,4.586818796625716,1.3142126233513922,0.0059680292139024415,1.2282067926312055,1.4498305308156407,9.15779831665087,5.510854793074737,4.932194538378463,0.1681265185056366,0.9411777741244751,8.260245388522689,0.5039313677013053,3.4643356417384794,-3.369758157394923,1.0,10.0,0.0,0.0,-1.2708569712553812,-2.5615386385688677,-2.0283811753995136,4.034453432930221,-31.754815087940347,-10.684913662469036,-176.31517612136062,-2.7302547787879123,-4.822026373733921,-0.08041261246988488,1.1059695603732491,-57.97721780696999,2196.958561691771,-74904.14765909594,-3.457830757232651e7,1.601100877977152,-88.62331881586023,5375.037163631605,-366925.47288688633,532220.6323311665,-200.81247644317347,15286.238442553868,-1.252989804384719e6,1.0771010692785594e8,36315.84417152399,-3.16640837821206e6,3.5335584465880454e8,-7.372870988345249e6,9.159297684065067e8,2.1772698197317057e9
0.3845774046270975,-3.2619005091637727,3.1302635696717926,15.389899520713955,8.323779505444923,0.5481261202288082,7.229560126662229,65.42961354274266,8.026678326207726,75.59072853124938,4.623295560053544,9.546633223031717,0.011199625867430407,0.025154234485366026,5615.25491555062,0.16807160591130732,32.900895747121275,-701.7133364991597,171286.92138666136,2.4942692005756296e7,8.185995754376107,38.177557868260486,-1460.4527444271935,168024.15345085954,6.419195684477725e6,68.36649497055802,-3594.874860513815,261770.22169715274,-2.5180404305318728e7,-7581.831415529886,479458.7052752112,-8.217865180109827e7,951015.3699448918,-1.936502090064697e8,-4.1549204331862146e8,0.28546309442509454,0.2190646398875392,0.9872856442524877,2.8138289143604403e6,683892.8137348505,-0.5840333834733747,-1.1728784313736587,0.20747436360449056,0.7667775024561048,1.0320588779936872,-0.0001074642198704589,0.059031060281855514,0.30521716753281086,4.563351664560004,1.3349146645237637,0.0057885976752117645,1.2413209545323862,1.456400771370374,9.149662510684236,5.610183075629764,4.960731083220142,0.16807160591130732,0.9050270520534883,8.185995754376107,0.4787809110537157,3.543346523745313,-3.580181893382049,1.0,10.0,0.0,0.0,-1.2225960194051746,-2.60564199671639,-2.0690513659686145,3.6801433912858026,-32.883453624282645,-11.20429954317977,-181.5957061047427,-2.8193101859463443,-4.959688379311719,-0.08094499231528562,1.1513722558828825,-61.15037212008032,2400.9350402432947,-94712.18036284391,-4.032637887354399e7,1.6615846392136753,-93.5649737168975,5825.829869225676,-417625.7555982465,2.206679542070306e6,-211.64647760812312,16429.67648667687,-1.3902812350882485e6,1.2543462687653443e8,38860.330699801954,-3.4865409500668477e6,4.036278675578296e8,-8.083627588737449e6,1.0343493382790709e9,2.4377100887782354e9
0.39208302115334354,-3.2425719842501253,2.9892771813407935,15.045805521457801,8.305828898648885,0.5198511653908137,7.293873814575081,64.7710937816798,7.969649899395492,73.56384267018251,4.619434555006408,9.525094799408716,0.010054997183183973,0.023925254964557066,5197.473162202998,0.1687137972245721,33.12488160711618,-815.1896354408989,178290.14172524645,2.9285476088361703e7,8.056604432972525,38.54852304582697,-1575.8253568821442,180245.62544197807,7.914070142142386e6,69.06086946994053,-3766.022227608927,288606.48357996077,-2.7830727643913515e7,-7855.217502932226,533812.292795164,-9.163654181725113e7,1.0582952530043414e6,-2.1539292276932052e8,-4.599707422970138e8,0.28546370679916977,0.2240743558376526,0.9833426833045958,2.7697534922381905e6,669485.4523754097,-0.5217514213584482,-1.1667290001186692,0.20630917569160645,0.8692319143418701,1.1743348858863807,-0.00011424373857826667,0.06668436021574381,0.32387911307141043,4.515717978848144,1.3761376717262759,0.005390809275484622,1.2669935685068177,1.467439922269198,9.12937804494846,5.815030133866707,5.008930236204896,0.1687137972245721,0.8348549797302837,8.056604432972525,0.4291307012595599,3.700896837254409,-4.03657378708907,1.0,10.0,0.0,0.0,-1.1291185032506865,-2.6938787948380023,-2.144713911899038,2.9778737433277565,-35.25337083598103,-12.338405641490272,-192.44857458942056,-3.0068851577575617,-5.247365707475643,-0.08210657028978864,1.2488807728381115,-68.04938215427,2870.068687415522,-138521.72487299208,-5.774696611453955e7,1.7913284025835965,-104.36014208825316,6844.32115411891,-534069.1304075321,3.9721602799373306e6,-235.3388873485306,18991.671978939816,-1.708519258417526e6,1.6658421952645302e8,44540.248889225244,-4.229148980057362e6,5.2319216211783385e8,-9.729476999953337e6,1.3163816854365907e9,3.0559143147646437e9
0.39589167211658227,-3.232904971702766,2.9214423647543812,14.877281089132032,8.296076928907832,0.5049232780878664,7.3209568293204175,64.4241759959002,7.94070565505715,72.53326589479869,4.617784804342831,9.51449652094216,0.009486885760677358,0.023342385876398836,5000.332253259783,0.16946047167060144,33.27414806594703,-877.459377212592,181038.82049746445,3.1761286911216408e7,8.00181014983156,38.77342315979122,-1638.6932338002202,186311.76750378887,8.824507514869329e6,69.4711333389254,-3858.8872591830227,303118.968484682,-2.917132504563751e7,-8003.3753402755265,563890.7236790544,-9.66487016035753e7,1.117947624552904e6,-2.2699723291261083e8,-4.8372731537711906e8,0.2854640258748794,0.2266124620426832,0.9813891794481817,2.745830965032379e6,661678.9245066126,-0.48941634834194664,-1.1635326678515372,0.2050186939983706,0.9261098763165325,1.2531746075992714,-0.00011690384737396885,0.07072750183572486,0.3333859826209369,4.491500338816386,1.396657252102983,0.005173626659065157,1.2795654219715142,1.4719109363321035,9.11704065606243,5.92078819380192,5.028213549974905,0.16946047167060144,0.8007965546416074,8.00181014983156,0.40459549907206843,3.778875201744788,-4.2838818666445935,1.0,10.0,0.0,0.0,-1.0837892068414918,-2.7378445271470735,-2.17883989501966,2.6279136248628676,-36.496578877524854,-12.958904985628376,-198.0110612980293,-3.105784900891466,-5.397760536678314,-0.0827411530953959,1.3013756346990655,-71.81622672711296,3141.4139528879487,-162007.15906326674,-7.049512515525702e7,1.8610876093988877,-110.2751090516318,7421.531580786609,-600539.8115331383,3.5365025524485665e6,-248.32417892656957,20430.728866067842,-1.8929392469528976e6,1.9026395856075948e8,47718.09422290775,-4.6603072263150085e6,5.940871592989376e8,-1.0683525258969437e7,1.4841563791178827e9,3.422815813050774e9
0.40363218499297787,-3.2135415601935873,2.7907219196744264,14.546755926530425,8.27479127977436,0.47354754056075904,7.365033527931663,63.692244696508794,7.881926781290986,70.44224945417974,4.615200937581986,9.493834191123037,0.008360324141949304,0.022236739996505078,4627.655448605918,0.17196678114532896,33.662127113195474,-1013.3060546023607,184551.3489862574,3.7378303192748114e7,7.913564920696281,39.31550877409626,-1775.6909937687294,198149.07962846704,1.1014223412042417e7,70.43582543801955,-4061.6239608052665,334495.18830454064,-3.186105481722847e7,-8327.49298165686,630540.2868462534,-1.0724808960454e8,1.2507941127540616e6,-2.5173003660410085e8,-5.3441345761636e8,0.2854646821098665,0.23176118703177195,0.9775376036240515,2.693801024904285e6,644746.470456316,-0.42183203910083356,-1.1568851160927918,0.20074018561700033,1.0528100385423476,1.4283934285764692,-0.00011994076164852114,0.07924535453985221,0.3527222350741377,4.442224607601349,1.4374154403636186,0.004707554755576927,1.3041663843121702,1.4787727035524636,9.087383795706314,6.139110801358209,5.055965813197756,0.17196678114532896,0.7348193690929576,7.913564920696281,0.35615114098669265,3.9310677438173736,-4.818854552877806,1.0,10.0,0.0,0.0,-0.99591821975529,-2.8246666721647817,-2.236802445790655,1.927160633525561,-39.09555819879779,-14.320034798492436,-209.3375368113364,-3.314325272493546,-5.7117772878015565,-0.08412938178194747,1.414707985177138,-80.09438158207819,3775.1803849134976,-209594.22873761662,-1.0761642598213348e8,2.0114412623110716,-123.29385897341895,8737.66649625446,-751302.800833799,-1.8731817216897528e6,-276.87565422276504,23679.25696153478,-2.321682937249582e6,2.442308943218511e8,54859.87747634962,-5.666329775484292e6,7.624568282444732e8,-1.2906232456053834e7,1.8850425637117229e9,4.298435788424585e9
0.40755666797297574,-3.2038656047500322,2.7278929460289354,14.385058433638322,8.263191576418153,0.45719231096573887,7.381971549736698,63.307315328005025,7.852178029275609,69.38768391109004,4.614344405807176,9.483898406120653,0.007804586049072989,0.02171448509780893,4451.9684351462265,0.17380393353335888,33.90632448916412,-1086.6041018392311,185114.51319948898,4.052496035005779e7,7.8809928222649415,39.63732668687265,-1849.8834936719825,203812.10230248756,1.2302434274344878e7,70.99607446162368,-4172.156681946766,351363.47743359586,-3.31987398662896e7,-8505.012829861953,667263.341155775,-1.1281932228373839e8,1.3243484056382244e6,-2.648321928694676e8,-5.612930450183754e8,0.28546501362125026,0.23436619871608086,0.9756548337306882,2.665602544912099e6,635601.8113692293,-0.38649418905695887,-1.1534402090788485,0.1976345052877109,1.1231078047679108,1.52535933997455,-0.00011989072265410009,0.08370368414138238,0.3625076436686246,4.4172295063725056,1.4575462591202466,0.004461948357374811,1.316154821305077,1.4811842834585305,9.069805539545438,6.251312876283706,5.0638949583259905,0.17380393353335888,0.7030535877003031,7.8809928222649415,0.3323532129206808,4.003979222093166,-5.106134939707701,1.0,10.0,0.0,0.0,-0.9535238260987606,-2.8669648362798066,-2.2591732629476016,1.576459643720015,-40.44292673814448,-15.063631881889798,-215.04224562718582,-3.4237554217639126,-5.874737238347974,-0.08488489716581972,1.475710230048231,-84.64361373285544,4144.5129189033305,-232008.00135196853,-1.3374832712869081e8,2.0921985323941668,-130.44346387779592,9485.930871352106,-835645.1499783096,-7.886112095517663e6,-292.52008487001245,25507.389157290745,-2.569331734505423e6,2.7445544813272536e8,58860.162638500595,-6.2502775898398105e6,8.615365565465481e8,-1.4194676751349678e7,2.122868696164775e9,4.817780256531075e9
0.4115172990521959,-3.1941945320305334,2.666699936048935,14.225718069942905,8.250894203454102,0.4404476912237402,7.395507590199079,62.90942197127597,7.822214215481793,68.33021643459534,4.613834417605935,9.474309337786922,0.007255246813685305,0.02121221385427744,4283.034915830936,0.1760941398189027,34.187668926085664,-1163.2711409523815,184762.52175598548,4.38960802455696e7,7.85670330478769,39.996201880436665,-1927.9261031583055,209242.10627565422,1.3721646015438093e7,71.61242916501362,-4289.32384007201,369031.8550886111,-3.452826427543485e7,-8694.064188514409,706367.3813137144,-1.1856601160636142e8,1.4029190769505685e6,-2.784139134270739e8,-5.891730151421299e8,0.2854653429831155,0.23699116641616463,0.9738092636680482,2.6358573977324213e6,625983.9523525272,-0.3500459428551865,-1.14991515145412,0.19380066854769168,1.1984094580347728,1.6290197014665684,-0.0001184577506583068,0.08828765816876534,0.3723531985363003,4.392008378232803,1.4774636402310886,0.004210206918863083,1.3279269207047697,1.4829535955733815,9.050149441628099,6.36534980511042,5.067518954898208,0.1760941398189027,0.672174091905525,7.85670330478769,0.30889166923693695,4.073893235540195,-5.406321235957661,1.0,10.0,0.0,0.0,-0.9122094940511039,-2.908142960658685,-2.2760863206136053,1.2253753874114073,-41.81616897391078,-15.851615974670912,-220.7336067116696,-3.536535497014648,-6.041245605740386,-0.08568278229811745,1.5397649176910964,-89.49979941260861,4554.116348232265,-252040.2696242479,-1.6635879685815597e8,2.176835853643201,-138.05877758984101,10301.65282816358,-925890.8829139689,-1.69874869195244e7,-309.1417728817757,27486.277789773485,-2.841664844226089e6,3.0671254068272257e8,63175.559770445325,-6.89515183230856e6,9.717200495867783e8,-1.561637080646899e7,2.3892205637569532e9,5.399690494864624e9
0.41902275739648315,-3.176120358230392,2.556494819428903,13.933941934972117,8.225855480267944,0.4082698162839853,7.411693886097599,62.129807434741565,7.765669128737724,66.3544306257067,4.613978290587577,9.457556803965309,0.0062495158686563705,0.0203253956306019,3984.312402201021,0.181802906642028,34.82188944651253,-1314.8327755862476,181417.8103592438,5.076672936989832e7,7.835253111691522,40.774037907945186,-2084.1302159763295,218642.72296386576,1.6708741599550903e7,72.92500825296403,-4527.425538958942,404238.65231147036,-3.699950664524335e7,-9081.54029478746,786092.1334471405,-1.2977112979982059e8,1.5637675617546483e6,-3.050485483768129e8,-6.438644894564959e8,0.2854659379485633,0.24195349894141285,0.9704817845225564,2.575839538730354e6,606677.0541719246,-0.278786784809855,-1.1431096473655127,0.18445467646610114,1.3535113826692535,1.8418285202666231,-0.00011100574584194941,0.0971758935523439,0.39088209985143557,4.344261389652593,1.5140147486686375,0.0037296021136204284,1.3493534409264638,1.4846971760562382,9.00698844307635,6.582757859566177,5.061867150436511,0.181802906642028,0.6170428079871837,7.835253111691522,0.26608933267866813,4.1940518050836255,-6.000206321234529,1.0,10.0,0.0,0.0,-0.8380111635129672,-2.9809662913428294,-2.2900203384307654,0.5681627761829253,-44.43078966383002,-17.44856233949344,-231.20793536532642,-3.7559372500365384,-6.360441309202232,-0.08728972322026456,1.6681013028663272,-99.50282885397388,5442.879270461045,-278267.9533133269,-2.4926260877216884e8,2.3457854361889368,-153.65048112119985,12027.920841102685,-1.109710910902558e6,-4.526045441430935e7,-342.9949311069321,31630.762553650628,-3.4236468932721913e6,3.716979294513422e8,72165.14825174856,-8.2833225476318775e6,1.2105202719043965e9,-1.8673222548502285e7,2.9737457681556726e9,6.678658541177061e9
0.4257214153055302,-3.16026041260714,2.4640772089795844,13.684258187357452,8.201457527560166,0.3793710793213503,7.416116992561943,61.406625042852376,7.715576227101175,64.63578409289578,4.615518748703972,9.444473036374927,0.005396626676840862,0.019601736015833347,3739.3977937938157,0.18867673413129823,35.50262361362154,-1455.3041983261326,175488.7100746304,5.730195055586481e7,7.84467843604418,41.578017021061385,-2231.875347683509,226013.74393237205,1.9620569767734423e7,74.25708173236036,-4757.890802837697,437481.09722917416,-3.919293805503818e7,-9461.149701785434,863255.5937362132,-1.4009364738275534e8,1.7200415002151183e6,-3.2966182469223124e8,-6.943487444064085e8,0.28546641332130923,0.2463679910135055,0.9677264822978737,2.518143222632808e6,588256.353274246,-0.21293853615449343,-1.1369091725441145,0.173649104258357,1.5057558569758505,2.0497447811969964,-9.779289751987373e-5,0.10528841577224754,0.4072210678486299,4.301749253611973,1.545199835095449,0.0033062143997498283,1.3675376925536287,1.4848261049636278,8.960882398447916,6.77646749993175,5.042487682097119,0.18867673413129823,0.5718655455135189,7.84467843604418,0.22992881995570802,4.284734645658466,-6.551447864987066,1.0,10.0,0.0,0.0,-0.7764110025981107,-3.0386708586106703,-2.279173545171602,-0.0075979383963475505,-46.736575122822515,-18.984037203421614,-240.02103983950596,-3.9566007294357033,-6.645867430268632,-0.08882013478602142,1.790224220410165,-109.40269031697603,6374.040675460696,-282389.2294440635,-3.5218604664928234e8,2.5055489556942687,-168.9000535700676,13783.173593325253,-1.2856193688845872e6,-8.668716274325556e7,-375.8112847447257,35791.28833970605,-4.0201130494502694e6,4.321074301325655e8,81124.87068814336,-9.719990857558781e6,1.4585645292617102e9,-2.183213811657648e7,3.5918194070493717e9,8.034749144786086e9
0.4319156928809269,-3.1458151764424263,2.383231894321411,13.461913234687104,8.177065601811512,0.35282956586318465,7.412230531263846,60.716390284446845,7.669689341279493,63.098157964087584,4.618305706499274,9.434241056430663,0.004652038677567011,0.018985942253283164,3529.4542451512752,0.1968319066228672,36.22640484801112,-1587.8285461766982,167841.8679355185,6.3485578990080304e7,7.878833897767364,42.410416291632245,-2374.3619172122053,232095.63850330294,2.238154543442301e7,75.61720819006473,-4985.442119740189,469659.9999152563,-4.129388119772009e7,-9840.255978028621,939207.0948172525,-1.4990272937825722e8,1.8740838140386767e6,-3.529597645342307e8,-7.419647290277396e8,0.28546677989686997,0.25043699024984917,0.9653841508309596,2.4612984054880138e6,570254.3271891667,-0.15060046408498673,-1.1310827898790783,0.16150196791252808,1.6575809072767416,2.2560583940409455,-7.876419914539429e-5,0.11289967015427801,0.42211671262427086,4.262574120216001,1.5727269671019908,0.0029281162196920607,1.3836107139288456,1.4841406166738718,8.910576990064254,6.952648492697215,5.012208459494928,0.1968319066228672,0.5338851796271649,7.878833897767364,0.19844431754628267,4.35210510136754,-7.070005458955016,1.0,10.0,0.0,0.0,-0.7234500506254873,-3.084338291713612,-2.246842153338161,-0.527361847602817,-48.796527180112406,-20.485250203707196,-247.5243024217017,-4.144352230145631,-6.905834332733729,-0.09030060571958395,1.9090845232388296,-119.43835553171395,7362.4091930167915,-264874.23230300215,-4.7696534922673196e8,2.659812719965149,-184.12370291698554,15595.814186947204,-1.4559205416922981e6,-1.42558160787579e8,-408.2200730015748,40035.9590266391,-4.638390755119773e6,4.877792947626544e8,90198.26267794457,-1.1222109822432052e7,1.7177786009295676e9,-2.5128881093096193e7,4.249390479866047e9,9.481745907044853e9
0.4378245305211418,-3.1322273754128407,2.3099570860899092,13.257098703779015,8.152090777529983,0.32797267679653763,7.401781910940635,60.04053815675688,7.626415775193564,61.689716742303354,4.622323446982832,9.426402087620302,0.003987516186894077,0.018443512824866705,3342.7427873567044,0.20652727491581263,36.99442828053557,-1715.2662474114509,159195.57398828355,6.926517120396255e7,7.935458472879612,43.27601166220986,-2514.35378525751,237526.45799925533,2.489722618852176e7,77.01557655230502,-5213.973708274825,501580.510845839,-4.3481669304829985e7,-10224.72781276426,1.0151467330531419e6,-1.59516894738395e8,2.0279081745896852e6,-3.755111464313068e8,-7.877445536593173e8,0.2854670389001209,0.254305981981277,0.9633541107507625,2.404001063261385e6,552267.1755206403,-0.09051052799925775,-1.1254545805196088,0.1480090631121379,1.8110392740019399,2.463450772084773,-5.3493222722800216e-5,0.12022522983602675,0.4361039155144546,4.225370076516441,1.5977388190661668,0.002586086824470465,1.3983269552538493,1.4831345395288515,8.854365005627038,7.114698712942425,4.972169085229911,0.20652727491581263,0.5015590381028678,7.935458472879612,0.17039353723128497,4.399909663610847,-7.562186431526002,1.0,10.0,0.0,0.0,-0.6766176824721482,-3.119666386435079,-2.1944096924569916,-1.0071008178163368,-50.64811100788942,-21.97281057353141,-253.93815928178486,-4.323368830002269,-7.145518251801113,-0.09175050204288343,2.0270069909918176,-129.82353435285017,8427.618774544544,-227182.10785218244,-6.260568124559348e8,2.8113549119640706,-199.59137090267348,17496.208133666303,-1.6240088843363477e6,-2.1431790294195008e8,-440.7348074991405,44429.87934244941,-5.287482051540372e6,5.389155052401187e8,99514.89655392623,-1.2809046158280041e7,1.9910556934262102e9,-2.8602293525558602e7,4.95421098726621e9,1.1036506672469772e10
0.4436158823924733,-3.119086532028197,2.241540691822759,13.062949764288808,8.125965105222576,0.30432658350170383,7.385571057907692,59.36385247218712,7.584578382432317,60.375121703141325,4.627655767751801,9.420752659683643,0.0033856657695569775,0.01795197389376403,3171.573668416736,0.2181600220378231,37.80949509325492,-1840.1938315102454,150288.98782506495,7.452101490759097e7,8.014823225483058,44.17936420233175,-2654.1910893526365,242940.96921420694,2.7029215292952847e7,78.45994924628327,-5446.552341188148,533982.3797209242,-4.59536790156094e7,-10618.877034583957,1.0920697446318069e6,-1.692306908185173e8,2.183020975574185e6,-3.977833445823873e8,-8.324713599316244e8,0.2854671816040499,0.258085556651144,0.9615744923506712,2.3450685852746665e6,533941.8983973084,-0.03192819175523393,-1.119884413639297,0.13311821471634083,1.9676171101675852,2.673740328199232,-2.123844649078988e-5,0.12743944296348347,0.4495823546390919,4.189104281489912,1.6210207132966687,0.0022736229224462503,1.4122173604028077,1.4821654226136602,8.790064263872468,7.263576612066624,4.922485225750004,0.2181600220378231,0.47418064864075443,8.014823225483058,0.1450094049891834,4.430318513371786,-8.030254429429611,1.0,10.0,0.0,0.0,-0.634284173555836,-3.145338413935306,-2.1220902311109597,-1.4562787628185379,-52.3060934521213,-23.459487372796524,-259.3856458110816,-4.49647985237544,-7.367403712089781,-0.09318058970009421,2.145727943460686,-140.7483284400205,9594.094079399407,-172542.02127193238,-8.017874846199517e8,2.9620787070226853,-215.52129518540755,19515.22986396325,-1.79468235163918e6,-3.0301484332955784e8,-473.7336185389473,49030.453901999965,-5.977415780155992e6,5.863508052742505e8,109179.00646966178,-1.4499932023062605e7,2.2819899541800766e9,-3.2287461540322762e7,5.714512032856545e9,1.2715552441268837e10
0.4494513013744123,-3.1060180817757477,2.1757873440131554,12.873637615010196,8.098001194631657,0.28148503902889455,7.3637358894822595,58.67049426767339,7.543097152918423,59.12554097831904,4.63449761250014,9.41727590296631,0.002834650592582114,0.017494311932920437,3010.040890988301,0.23234434196458215,38.677440551965255,-1965.5383808919569,141995.75050270857,7.90545067490005e7,8.119576452293767,45.126679680355835,-2796.421240123369,249085.66001842532,2.8577297777191326e7,79.95860622826919,-5686.325464725482,567711.9200869072,-4.896079282985283e7,-11026.839323251612,1.1710527271234675e6,-1.7938195056144413e8,2.3409259295911915e6,-4.2026823853722435e8,-8.76913479730749e8,0.285467188115439,0.26188080819067583,0.9600045040829881,2.2831418670789176e6,514886.12949768454,0.02562376916042825,-1.1142313038180047,0.11672123659631198,2.1286890218544707,2.888473190796967,1.917146661127843e-5,0.1347200707132189,0.46292118439938346,4.1528025448919,1.643215017493022,0.0019854061201988044,1.4257327475890789,1.4815415974595105,8.714612193401205,7.398321686130069,4.862345544200621,0.23234434196458215,0.45161840152495775,8.119576452293767,0.12176847169987447,4.444609742562908,-8.473753794212024,1.0,10.0,0.0,0.0,-0.5952245238909681,-3.1613134618267322,-2.0291544919964553,-1.8809993154454765,-53.769786594657376,-24.954649348943523,-263.93566511294296,-4.6660287643181135,-7.5723003896993655,-0.09459707542805769,2.266867925599129,-152.4231838961891,10896.948113915238,-107354.53186604957,-1.0058705989666278e9,3.1135866133292405,-232.13718706012338,21692.022522294363,-1.9758637399806362e6,-4.0867900333620346e8,-507.56943994971556,53902.30740319414,-6.722140073713232e6,6.32471926048091e8,119298.1187212257,-1.6318753532597017e7,2.596281891742056e9,-3.622503380446103e7,6.541308868538067e9,1.4539103198175526e10
0.4555126071440833,-3.0926221963619938,2.1106495958774,12.683414808482889,8.067275651943635,0.2590631427772279,7.335799672225476,57.94157590036166,7.5008192706604895,57.91455036288717,4.643194465921007,9.41615870988702,0.0023265568301555025,0.017056051762005253,2852.9959609383177,0.25003837905110926,39.607735248836846,-2094.9860959509183,135482.87984077193,8.254061946777995e7,8.25532869964982,46.12624135843671,-2944.134794819488,256940.9667047131,2.923962589325169e7,81.52044778369618,-5936.889184925396,603840.0425819026,-5.285063846355199e7,-11452.977763925415,1.2533799971170016e6,-1.9040599255882147e8,2.5032695001107017e6,-4.4355870471868557e8,-9.219420303747392e8,0.28546702139592367,0.26580851122163957,0.9586195007174396,2.216476160206293e6,494611.37854437757,0.08237688575581771,-1.1083309932918142,0.09866108874706864,2.2955691118064614,3.108934507299862,6.952783173135939e-5,0.1422760455459348,0.47651684191245597,4.115394153902964,1.6649179563506773,0.0017169209639598222,1.439316972931036,1.4815855471818464,8.62354456564197,7.515608818627723,4.789881007763537,0.25003837905110926,0.4343376729914537,8.25532869964982,0.1003176632410277,4.443429451279094,-8.888879980004472,1.0,10.0,0.0,0.0,-0.5584208494160847,-3.1668033737329804,-1.91401051622769,-2.284715790967655,-55.02095384548393,-26.464088674979728,-267.6128423472872,-4.834134024041257,-7.759275308384331,-0.09600070730721674,2.392073705219916,-165.1021256440126,12388.136311087414,-43835.59807527701,-1.2379244340867221e9,3.267287996908403,-249.6885352395844,24079.40248198111,-2.180965715678702e6,-5.289155656259101e8,-542.5934914385119,59123.60565685902,-7.542074053799342e6,6.826936591010399e8,129990.25590266312,-1.829712126768145e7,2.9432825895632e9,-4.0464011995269805e7,7.449996029869715e9,1.65326545449304e10
0.4620563656454795,-3.0783587030714714,2.0436960687730137,12.485059600324671,8.032330236394289,0.23659180286540854,7.30042377626579,57.149391306220856,7.456183828546654,56.710933474900706,4.6543635561193275,9.417882705060405,0.001855406354241152,0.016621744443541753,2694.7761877941907,0.27286138750190975,40.617940479029606,-2234.026737718383,132452.07407017855,8.444335079301631e7,8.432805974385568,47.19249380391574,-3101.919906988486,267943.8151541236,2.8538901454485893e7,83.16009880774698,-6203.560147501167,643961.4973783699,-5.815621424039485e7,-11903.662947078203,1.3409875513085031e6,-2.029580134101731e8,2.6725319552587704e6,-4.6853452001804036e8,-9.688300822646224e8,0.28546661271488055,0.27003171219315425,0.9574074136992715,2.142394945251457e6,472383.1885366251,0.1384074626865396,-1.101945841549924,0.0786791941449117,2.470012601877786,3.336695206945217,0.00013281306362989157,0.15041197975916532,0.49090694741132906,4.075398604510485,1.6868325142489116,0.0014634848802131549,1.4535235285641057,1.4827080605200849,8.509736308701326,7.608889283643759,4.701459419751579,0.27286138750190975,0.42358695722387063,8.432805974385568,0.08038770720270726,4.426886554180339,-9.26795765997971,1.0,10.0,0.0,0.0,-0.5228139628373675,-3.1600486696532024,-1.7737993929508264,-2.6692227889868647,-56.01945712787678,-27.992918294472304,-270.40601276090155,-5.003390770121421,-7.925609407326808,-0.09738781295634921,2.5235325180318515,-179.15623072025235,14152.405913477462,-5023.2547955615155,-1.493040405947585e9,3.424888813144735,-268.529697862726,26760.561050345743,-2.434017455068329e6,-6.564361087107153e8,-579.2795982024165,64811.76580401471,-8.47132837073072e6,7.484939908679241e8,141425.30397470115,-2.0485286475351356e7,3.3400302547357454e9,-4.5079416441165105e7,8.4661956094506855e9,1.873611303834688e10
0.46860172820096124,-3.0642923761972503,1.9799801854943884,12.293594772729984,7.995766082218383,0.21608390498397628,7.260551491634326,56.35692876133912,7.412631720049469,55.61388722709352,4.667258139004068,9.42261913250319,0.0014646090901984407,0.016223575998607697,2547.3390101628665,0.29975796180248443,41.607308344263856,-2372.604082416592,134870.66798229289,8.404871740842155e7,8.641729998948358,48.215577984502616,-3256.387508939224,282196.21350743924,2.6123594395993713e7,84.70150592690665,-6460.750170115519,685000.2698930431,-6.476395259387803e7,-12332.70403936312,1.4257400911242424e6,-2.162484777934768e8,2.8318944867047076e6,-4.932798621157825e8,-1.0136873946572217e9,0.28546593906584716,0.274237605919292,0.9564812856851453,2.0668358820500681e6,450049.44486115384,0.18739291364409733,-1.0955606014222499,0.05899774124960794,2.633273695438879,3.5466901045506027,0.000204074448622071,0.15852188444421206,0.5050224691541663,4.035845635314758,1.707249208792443,0.0012468712146613001,1.4673090866923433,1.4851147500631297,8.379846466574849,7.661547838306296,4.604205661462419,0.29975796180248443,0.421634845841881,8.641729998948358,0.06380803410095606,4.398855228310321,-9.562498946250717,1.0,10.0,0.0,0.0,-0.4911547927941975,-3.141084438259105,-1.6245358632482942,-2.994099764453111,-56.63028169581924,-29.36956405339064,-272.0949091103965,-5.157568083151788,-8.051434329067213,-0.09859540764517535,2.6480825033587303,-193.25925953414327,16063.907039359296,-26800.414416545027,-1.726512484852501e9,3.5699365244932553,-286.78058854284325,29498.65150473891,-2.7343522596351383e6,-7.616516220214367e8,-613.8115847279431,70405.50103152003,-9.435745522160614e6,8.387589601549362e8,152414.0137905369,-2.2671653177317385e7,3.7593802919055977e9,-4.959100106930995e7,9.494426071413506e9,2.0921757049972546e10
0.47493575643861363,-3.050866044988355,1.9212040377323705,12.11460751595109,7.959128752956139,0.19816770509576506,7.218611200855866,55.5950289027256,7.371531702571069,54.64805507076321,4.681186572221817,9.42993154891789,0.0011586003192803013,0.01586877788170686,2414.1406835555135,0.32965651381808025,42.52453108389825,-2506.2353162760546,142943.70707986155,8.133752182873052e7,8.872350800605801,49.143499024677794,-3401.4442583864843,299254.959664418,2.2089896929201435e7,86.06651707069413,-6696.609601802608,725232.0304889472,-7.240900213983136e7,-12718.995722839862,1.5039392929217482e6,-2.2979254577860257e8,2.974426848985461e6,-5.1697217238276875e8,-1.0551328600685588e9,0.2854650151129889,0.2782897795205248,0.9558408951036564,1.9930872727832366e6,428588.7178812673,0.22712775378934633,-1.0893974637595316,0.04093870730981692,2.7768319990877957,3.728075516643724,0.0002790974371446494,0.1663457698579573,0.5184445480519174,3.9980382146079174,1.7256761789790507,0.00106977884086252,1.480279480371527,1.4886854842261645,8.240349060684832,7.671874585317425,4.503634306272015,0.32965651381808025,0.4281943844001795,8.872350800605801,0.05077799409103928,4.3651906323931025,-9.762562082306115,1.0,10.0,0.0,0.0,-0.46387264651416593,-3.11288285949809,-1.4791090967708733,-3.249595179365345,-56.86067076026272,-30.52644168891246,-272.8558963127306,-5.291344222428501,-8.134656589977583,-0.09956458534725061,2.7597534127416896,-206.64122892683682,18029.782786809043,-129429.17998131346,-1.9055214960273252e9,3.695784426646388,-303.49271975849786,32152.184239330483,-3.080425227718661e6,-8.233869321026496e8,-644.4705246120678,75605.01835548646,-1.0391271636326367e7,9.604924041419933e8,162364.29445602416,-2.4737342183148712e7,4.1861410325278177e9,-5.3741181824677296e7,1.0479780356489193e10,2.296035168187189e10
0.4811532190555623,-3.0378598281561726,1.8660826207394605,11.944658830388367,7.92225290784379,0.1823854399382141,7.175058703234591,54.85618767864921,7.332158753769606,53.78253950039004,4.696028673769635,9.43950930804218,0.0009194728274626121,0.015546077544215168,2291.7551235929827,0.3625236818898688,43.37543340727277,-2636.61590600924,156141.6940043893,7.653614553192034e7,9.124035365309668,49.985659633189094,-3538.852963098912,318874.3449655944,1.661606642331799e7,87.27392893243866,-6913.866043186311,764852.555993706,-8.09953944097168e7,-13067.3033016357,1.5765696025921442e6,-2.4365449401337814e8,3.1026104185831957e6,-5.399788620718595e8,-1.0940978234391496e9,0.28546383534746034,0.28224987160059073,0.955434874971838,1.9207924940974906e6,407881.78646881355,0.25861863998211626,-1.083374173485191,0.024617309018705298,2.902280459895869,3.88336493476294,0.00035723215096626333,0.17401029216866082,0.5314205529271449,3.961402120652984,1.7426045171851487,0.0009235953984288076,1.4926746233202128,1.4932851118077222,8.092621866268756,7.6450964075896,4.400609612145484,0.3625236818898688,0.44228874668467144,9.124035365309668,0.04055368982081777,4.329391379056794,-9.881443435335095,1.0,10.0,0.0,0.0,-0.43987748556982276,-3.0779467431568444,-1.3415674268111681,-3.4463121228665092,-56.7750807731849,-31.485723797745372,-272.9594357576855,-5.408264537061352,-8.182789892445665,-0.10031844526697337,2.859827647027749,-219.3005684356436,20040.97442094746,-320139.3231617003,-2.0176098568060398e9,3.8046291477103624,-318.77160916208953,34721.18709414518,-3.4764552902028784e6,-8.334511973834093e8,-671.6267254144271,80429.88980535782,-1.1340319356617682e7,1.1189927292216465e9,171344.8828370403,-2.668605233889495e7,4.623465976653263e9,-5.754256936089215e7,1.1423788666277155e10,2.4852503832158417e10
0.4872656890938456,-3.0252360531346882,1.814219237279659,11.782879555551954,7.8853833699757345,0.1685073718040719,7.130639803284345,54.1419139936473,7.294339845506435,53.001206952957915,4.711537289332604,9.451002470646195,0.0007343184725296021,0.015250389857646837,2178.9045757390627,0.39794561311584353,44.16087165575549,-2763.4737286329014,173508.34793339565,6.999917004853567e7,9.393909952690931,50.74721783667052,-3668.8278995133046,340436.87251907616,9.991439671611056e6,88.3381636811557,-7113.661576836705,803612.0173071737,-9.029378819106029e7,-13380.682883032561,1.6440024010245595e6,-2.5770816459255254e8,3.218004259974918e6,-5.623642375205673e8,-1.1310033043319583e9,0.2854624046224653,0.2861258874695778,0.9552266838013088,1.8503999250988099e6,388039.23834027624,0.2827366289327578,-1.0774863015249467,0.010147231942053737,3.0107707935296504,4.014627132756505,0.00043750171876580693,0.18154042666700126,0.544011256081913,3.9258625045822866,1.7582386953257827,0.0008029158265439023,1.504541582479388,1.4987112526019464,7.939733273115774,7.587721879333541,4.2968078249633805,0.39794561311584353,0.46280190075550387,9.393909952690931,0.03260166004520042,4.293868065904752,-9.932497665945085,1.0,10.0,0.0,0.0,-0.4185912242432507,-3.0387407403847537,-1.2154411239261451,-3.592585212015906,-56.436008634646186,-32.26678135842846,-272.6102109724302,-5.5106173624181345,-8.202834469707671,-0.10087870006856743,2.948958412179562,-231.1645685330182,22067.10856413681,-594568.8550092557,-2.0579735814915807e9,3.8980297751638755,-332.64388767137666,37186.40239669608,-3.9167796397547405e6,-7.905558946093713e8,-695.5233575856603,84875.97390962159,-1.2275518039596956e7,1.3128954974230826e9,179392.92571262928,-2.851147600487623e7,5.068200109482138e9,-6.09975019757769e7,1.2322316473083225e10,2.6594425627485855e10
0.495584420852884,-3.0083078759336668,1.747092382939356,11.570735580520795,7.834640699764797,0.15197291246211164,7.06867411722139,53.19357672118995,7.244185833841557,52.03076986359083,4.733758340994873,9.46951155128565,0.0005452686913389901,0.014877547021548605,2036.247622688084,0.4505168644958419,45.151765557674615,-2932.9402157457134,202474.11115975614,5.882208469908642e7,9.793545132880832,51.68832690121071,-3837.6615925125343,372345.5151943154,-517387.4198738592,89.6179570506377,-7365.71346069937,855643.4281425349,-1.0392891946943665e8,-13766.850438450134,1.7300820685921719e6,-2.772820834961634e8,3.3606997689785194e6,-5.924965810904229e8,-1.1795284324971712e9,0.28546001800436005,0.2913730885736087,0.955204672552206,1.756523431208245e6,362073.7998779792,0.3060565178335679,-1.0695373619734148,-0.006992795338057321,3.13709892719885,4.163079311437796,0.000551456543358271,0.1917989662371533,0.5609224208382821,3.878276862706612,1.7780953241654092,0.0006690356257535189,1.5201835776759909,1.507221647894997,7.724312430773295,7.470713342537301,4.153947406735063,0.4505168644958419,0.49975655273039815,9.793545132880832,0.0244372720762829,4.247342343053663,-9.917686498330026,1.0,10.0,0.0,0.0,-0.39269953816568404,-2.981021492614719,-1.0619214356087232,-3.728325228065051,-55.657631568722664,-33.105301881706964,-271.6592978492074,-5.633112489358036,-8.196952174382787,-0.10138907084479284,3.0567420607802895,-246.32190961120875,24855.511424022996,-1.0905052322377958e6,-2.004018926888846e9,4.006087265679611,-349.7921573643398,40421.56154127548,-4.582890507779029e6,-6.536666021541208e8,-724.0584588007853,90467.95922186974,-1.3540161554075077e7,1.630004635482727e9,189206.93647707807,-3.08507357278224e7,5.690069763387836e9,-6.527794048767187e7,1.3495165398301296e10,2.878432246759455e10
0.5014363981792002,-2.996568814085857,1.7021040743343279,11.426780372420131,7.798790195400657,0.14177575031137943,7.0246045220209945,52.544996184529246,7.209744233794926,51.40133781846982,4.749959654427061,9.484230686591706,0.000445668086078477,0.014632974217229392,1942.842001845203,0.49013062742748553,45.80038053546064,-3049.3508249892893,225403.70706552462,4.982498013664401e7,10.095031478045115,52.29454552200555,-3951.2068968494286,395890.4074928523,-8.611688319706745e6,90.4242494008472,-7531.39596045061,891582.5941703136,-1.1395256522548133e8,-14015.89426564937,1.7873234871526554e6,-2.9122383840846497e8,3.4532079233206892e6,-6.135026817806637e8,-1.212843159942189e9,0.285458031497815,0.2950448493869425,0.9553425435469813,1.6922407041340307e6,344624.37294832757,0.3169954501693122,-1.0639947678511321,-0.0174018089974658,3.2134680885764544,4.250122755812259,0.0006347505865531146,0.19903418596597514,0.5726870414851599,3.845349547944166,1.7911936366620889,0.0005919594695993041,1.5308328755878824,1.513779034836253,7.570524013491356,7.36865505452536,4.053645564532942,0.49013062742748553,0.5309541632972948,10.095031478045115,0.02011043075179096,4.216607559554813,-9.862964736059247,1.0,10.0,0.0,0.0,-0.3762817801417705,-2.939237407936014,-0.9670652109827097,-3.788202888995855,-54.947322985226954,-33.567634141095255,-270.7830934900675,-5.710005170473485,-8.176435103473489,-0.10160285459024687,3.124475614727717,-256.3282482082012,26813.562542468964,-1.5076425375094472e6,-1.9002183004741187e9,4.0711334599060445,-360.8027436911838,42610.21568118996,-5.085842026979928e6,-5.120028933017061e8,-741.8237363347416,94119.88896935472,-1.4419032828954183e7,1.8820271010707698e9,195443.76933454836,-3.2405462066859767e7,6.134296579273721e9,-6.803967234015688e7,1.4287997600003542e10,3.021706879380857e10
0.5101884177344188,-2.9792654862451458,1.6380210832383144,11.2191947274526,7.745253982057938,0.1284118466927526,6.958710917718593,51.60587545641706,7.159421721470943,50.526269950833,4.774791037330183,9.508431748542613,0.0003340616369855562,0.01429068436854512,1812.9177795669843,0.5528721669682236,46.706942938687185,-3218.4606752678665,261979.93906335696,3.5315344946683496e7,10.574593879843064,53.13273569588237,-4113.820658883894,431870.9147471477,-2.130752714036598e7,91.52194772700987,-7765.027350226237,944197.9323905258,-1.2926400492798759e8,-14362.396258891014,1.8689516721734093e6,-3.121647195042927e8,3.582742219771003e6,-6.447094352584856e8,-1.261943558423213e9,0.2854545795780114,0.30050579926268367,0.9557437074553701,1.599310757692761e6,319877.6556375637,0.32674294817050675,-1.0557869227968508,-0.03074867003541084,3.312408049807046,4.359485635838131,0.0007643897249306695,0.20990024231899654,0.5901097111216934,3.7969532139666757,1.809602556950007,0.0004974186415048919,1.5462074586392283,1.52415491857995,7.340810242093054,7.196196889256989,3.905553199608005,0.5528721669682236,0.5840781626016012,10.574593879843064,0.015232294950300896,4.174071398903139,-9.733571910942059,1.0,10.0,0.0,0.0,-0.35404873064546816,-2.877199782075613,-0.8443465741607216,-3.8354034760076168,-53.714646261501464,-34.10828899717289,-269.2943168138129,-5.814331042323546,-8.129756954004598,-0.10174671685630451,3.2156093386402262,-270.3935790011434,29707.405138721977,-2.206787872197165e6,-1.6661788625530796e9,4.155217338509919,-375.9394417024509,45755.324399078236,-5.871658348868159e6,-2.4868885579029357e8,-765.6250953092103,99225.7042820472,-1.5712446824302536e7,2.289388557344594e9,203970.77381948128,-3.4615165015652e7,6.802514463240563e9,-7.187087563022439e7,1.5432271464261745e10,3.223142884464845e10
0.516817013431023,-2.9663567176208443,1.5918762671359232,11.067824067043029,7.704945299613999,0.11957882962890579,6.9092280179470205,50.92009621803188,7.12218697918988,49.907209679214674,4.793922633055756,9.528239465925793,0.0002714926056875045,0.014047934493262939,1721.6820492727743,0.602862781127194,47.35065733449669,-3342.3495497263402,290589.0035142359,2.3901248902867958e7,10.959239109361047,53.724090200320106,-4231.914638589184,459254.5030088313,-3.1115381233164005e7,92.28915099145169,-7933.1251828010445,983153.2897417932,-1.4093279170901573e8,-14609.632444120058,1.9283435091869358e6,-3.280160035073121e8,3.6758389913369454e6,-6.682476472768953e8,-1.2988830146800861e9,0.28545157558517753,0.30461731213657517,0.9561772670662394,1.5317106229529493e6,302234.1143728551,0.3299780540826594,-1.0496379774877576,-0.039337388074720994,3.3777404626785366,4.42949888721342,0.0008669324695233531,0.21817570693895832,0.6031854007982279,3.7609742934671733,1.8226991482470782,0.00043902016424354355,1.5574087595910378,1.5322836234670754,7.16896586046547,7.055787249947981,3.7957058679851037,0.602862781127194,0.6285734878087114,10.959239109361047,0.012478720089308901,4.1445224373649445,-9.609515192802414,1.0,10.0,0.0,0.0,-0.3388066646890717,-2.831670902602562,-0.765077929132262,-3.8448760096221513,-52.69044550147668,-34.42587434012155,-268.0904990702596,-5.887003788912419,-8.086720762152702,-0.10174535197217895,3.278044073864962,-280.425420215048,31858.947173581255,-2.776920387445002e6,-1.4430077416707885e9,4.210703353732278,-386.54540338274364,48044.8407417099,-6.482131295745639e6,-2.0929079087991282e7,-781.9521999072091,102865.74944001963,-1.6674618038794339e7,2.6133117118038692e9,209942.13206604548,-3.621569185390848e7,7.308481855867172e9,-7.4592940841153e7,1.6272969827694328e10,3.368175648275405e10
0.5228798800779394,-2.954693827390574,1.5513604237362424,10.933573443042528,7.6683546586153595,0.11232790839123225,6.864521990070486,50.31232273683031,7.088748490989426,49.36846822133599,4.811576974113995,9.547302709515735,0.0002263925192843432,0.013836965072873067,1643.2064268171323,0.6502716354595112,47.91211345101891,-3452.4930129400027,316942.0662563726,1.3383964384032099e7,11.326481487262587,54.23897781516158,-4336.599082042559,484157.8271535835,-4.007659808110507e7,92.95544161621329,-8081.7268332049625,1.0181549066087486e6,-1.5156544875882766e8,-14827.612591040026,1.981305321556649e6,-3.4247439509796834e8,3.758424026096501e6,-6.8975770070336e8,-1.3326855879787507e9,0.2854485286854751,0.3083592779233676,0.9566551852538987,1.472072530184349e6,286920.5058517189,0.3304975693411542,-1.0440659017098453,-0.046221755828099884,3.43186158267806,4.486193532018239,0.0009642485731751167,0.22578510777334074,0.6150648018475051,3.7285723488290694,1.8340986985602092,0.00039354433550155347,1.5673192118969907,1.5398129713861721,7.014396757364864,6.923384053212884,3.6973733403641145,0.6502716354595112,0.671965523596338,11.326481487262587,0.010482550028178224,4.119366309283793,-9.48317348787521,1.0,10.0,0.0,0.0,-0.3259169409959858,-2.7916548370445877,-0.7015242929404615,-3.8382187745974647,-51.7111036896455,-34.664233950179465,-266.9642841643756,-5.949978874357945,-8.044348408887132,-0.101679245794138,3.331144895177538,-289.20300431146643,33791.465577864765,-3.317065844660846e6,-1.21557573591741e9,4.256697293631058,-395.7308977173468,50077.732451049495,-7.045505065469016e6,2.0075157103058958e8,-795.9189948910542,106061.85073461333,-1.7542154751275882e7,2.9160044330998473e9,215132.79308426467,-3.763777786250149e7,7.769815122442595e9,-7.698543784315756e7,1.702765563342736e10,3.496952270309677e10
0.5323210450163728,-2.9367988148691286,1.4912821254871047,10.732115214973646,7.61203618736851,0.10237470659980275,6.796285558903702,49.40276346471796,7.037780610618068,48.57365959738214,4.839236454240809,9.578517360736086,0.0001730833547253999,0.01352731161660154,1529.694832657951,0.7270576437737619,48.742401893724555,-3618.1811043801604,357700.275615097,-2.8088100213150573e6,11.926825075548619,55.00134376483474,-4494.141176878655,522389.24167057924,-5.381540577181963e7,93.94384157967261,-8305.637246529222,1.0715952446973345e6,-1.679380771314832e8,-15156.307188796975,2.0619194681015892e6,-3.648927735598804e8,3.8839017141483603e6,-7.233186473977218e8,-1.385661912968155e9,0.2854432031145289,0.31415058405747276,0.9575275718882533,1.3834315557757074e6,264598.7342017548,0.3276909464094113,-1.0354891500340924,-0.05538583188100361,3.5078351607648033,4.5639481816573015,0.0011228292363382095,0.23771940602028055,0.6334255173740558,3.6790685235775618,1.8508401517168338,0.00033477464959960455,1.582117275604739,1.5515581213980145,6.779812818692384,6.714216197788836,3.5487538123800086,0.7270576437737619,0.7439306406480409,11.926825075548619,0.008106604510016192,4.083421107326306,-9.271274201656203,1.0,10.0,0.0,0.0,-0.3076082821547136,-2.732997953783951,-0.6169987433598885,-3.8053230245194856,-50.14076633160101,-34.96143710963001,-265.201118355394,-6.043243816198101,-7.976282330517629,-0.10148033768504602,3.407693956531034,-302.2343733288584,36730.281194769515,-4.1763901017640484e6,-8.346636342804686e8,4.321388347873548,-409.2610376295297,53143.644103504055,-7.923730690502517e6,5.596595744149425e8,-816.2998513257692,110845.83356799016,-1.8871994395603172e7,3.392628496965747e9,222846.19937137738,-3.9794634107384264e7,8.484611239442444e9,-8.058531912615551e7,1.8185124554488632e10,3.6929698637641464e10
0.5392683459225929,-2.923832284400097,1.449270325781824,10.58949063187714,7.571179925003499,0.09593448289318404,6.747333290236221,48.76168624440044,7.001083981886725,48.01815632445407,4.859645350147921,9.602499947322555,0.0001435339723880927,0.013312719973464868,1452.3765962604589,0.785732011148768,49.324137851711896,-3735.825390232201,387162.99479169183,-1.4405690707817104e7,12.39038602558852,55.53761044742804,-4606.402449586282,549980.0991776566,-6.366142937922121e7,94.64322719983657,-8465.961684749303,1.110206024068558e6,-1.7979830754508469e8,-15392.566789849358,2.1202449266529176e6,-3.8132031612511545e8,3.9748280468847556e6,-7.481397187308935e8,-1.4250982515135705e9,0.2854388229522546,0.31838416487709786,0.9582517756856294,1.3214761127674112e6,249310.92424266244,0.3234264975381266,-1.0292561071942306,-0.06110862512187516,3.55872942182198,4.61500637523042,0.0012451103053517374,0.2465723075727984,0.6468378278378774,3.64337233357293,1.8624325330914742,0.0002990218286600185,1.59251667965221,1.560123204194853,6.612473717364352,6.560454492084696,3.443080191107555,0.785732011148768,0.7998913900297162,12.39038602558852,0.006779440484909642,4.059226689343459,-9.108722445896468,1.0,10.0,0.0,0.0,-0.2953549737803788,-2.692891857570724,-0.5642223614122386,-3.767536250162758,-48.96996710279684,-35.13737294304883,-263.91518890471207,-6.109202363532097,-7.926476207833683,-0.10127580057760628,3.4601524986119045,-311.4072801128588,38838.542145496474,-4.813109502650749e6,-5.440443325312123e8,4.364859715586393,-418.743459305721,55334.24196336923,-8.566385165403664e6,8.27825398163544e8,-830.5134988042676,114254.02750963488,-1.9836787729211207e7,3.743929648539569e9,228322.844694883,-4.135116870453609e7,9.008047262370579e9,-8.31728551131447e7,1.9029488981364662e10,3.835493604780365e10
0.546886633670746,-2.9098040603894777,1.4052013222908966,10.43828257223161,7.5269974076681,0.08959831062021685,6.6950172661527665,48.08550225189303,6.961585903189874,47.43362441928168,4.882021733787077,9.62963439845006,0.00011797983396170398,0.013089112789293998,1373.1224908240415,0.8521014844475856,49.93768577382798,-3860.979878293337,418771.0101353224,-2.6701774896304306e7,12.919881429975293,56.106167818374935,-4726.458001534221,579660.519464687,-7.414833674187699e7,95.39046602350884,-8638.531358861002,1.1519695340282316e6,-1.9260589278016692e8,-15648.224418034828,2.1835967013770104e6,-3.992876995753028e8,4.0739401392307207e6,-7.755499012947104e8,-1.4689390706196644e9,0.2854335605578287,0.3229992278320178,0.9591110211110557,1.2566612086770714e6,233596.4341739412,0.31708517478976456,-1.0224971299853571,-0.06655004068585131,3.6107827326388917,4.666554825974124,0.0013845780117089082,0.25635349154868475,0.6614567074055104,3.6049297069363777,1.8744861459708106,0.00026560628303302203,1.6034487193203102,1.569368793607387,6.434369235856546,6.393691575479781,3.3308582908286524,0.8521014844475856,0.8638847641996416,12.919881429975293,0.00562389486515688,4.034648963430339,-8.92769956834479,1.0,10.0,0.0,0.0,-0.2829748763543448,-2.651952404950894,-0.5139275597996491,-3.7159439844981925,-47.68569986915085,-35.29988430805294,-262.5281337995575,-6.17971746287945,-7.873384383139988,-0.10100775801792738,3.514627960221105,-321.12810211045456,41100.137048993034,-5.508699943659088e6,-2.2310593875432628e8,4.4094779996950395,-428.7827957744068,57683.75924703719,-9.26504655636789e6,1.1212432332913694e9,-845.5532112900088,117913.0578267343,-2.0884265757200643e7,4.127612444105258e9,234203.08200311224,-4.3040149901873566e7,9.580423216132393e9,-8.597930096623358e7,1.995391257935815e10,3.99156964205717e10
0.5551186237553867,-2.894863762868789,1.3597905400428152,10.280701408306056,7.4800164832946425,0.0834821793514193,6.640193125248328,47.38543114148838,6.9197356328878055,46.82754051362822,4.906149136307331,9.659797047683536,9.640526930051456e-5,0.01286012625403732,1293.4654446347156,0.9261468381185815,50.57558729980819,-3992.0595904117,452008.90495250653,-3.943275485670813e7,13.51708030034786,56.70132687921954,-4853.09087133327,611057.3741696281,-8.50948634384427e7,96.18045066602244,-8822.088521442467,1.1965439900499126e6,-2.0621862710625017e8,-15922.03976196649,2.2516443455710397e6,-4.186796390910822e8,4.1809477779335827e6,-8.05461996944105e8,-1.5171423993144555e9,0.28542732493209566,0.3279536974376976,0.9601021626814814,1.1901925627986924e6,217779.9882315122,0.3086678430439216,-1.0152826513227495,-0.07159210159353036,3.6635316560390963,4.718285587654435,0.0015412707481948246,0.2670122522063414,0.677154955215335,3.564200868072285,1.8867822848975948,0.00023501968308089008,1.6147142778308368,1.5791305243228708,6.2483265060594055,6.216852197175968,3.213877765872767,0.9261468381185815,0.9358983443459208,13.51708030034786,0.004641007381515948,4.010141961451668,-8.731539935269868,1.0,10.0,0.0,0.0,-0.270717418874982,-2.6112397063637967,-0.4670231736600634,-3.650794318847405,-46.30838803844165,-35.44869005261696,-261.06397185226785,-6.254384015199225,-7.818618026908629,-0.10067740849516862,3.5705124616572563,-331.2950413293829,43489.009277577716,-6.2524707023267895e6,1.2055263584337266e8,4.45489433218575,-439.2954681534863,60171.30800263316,-1.0011602242434021e7,1.434412453528019e9,-861.3369818138445,121801.08807687854,-2.200699852428674e7,4.539324759821366e9,240465.78814267193,-4.485463993082474e7,1.0198377213218882e10,-8.899937903068292e7,2.0956315861956535e10,4.161213888525462e10
0.5594591975364261,-2.887074991835504,1.3367202906139297,10.199936967303612,7.455569286550386,0.08052423631833903,6.612025244187046,47.02871033934559,6.8980010693660505,46.51761769967151,4.918835900548101,9.676008842015397,8.699822703197576e-5,0.012744304022358594,1253.7879190485294,0.9661530392288723,50.90254204353654,-4059.5733627924183,469140.2402820204,-4.59044681118485e7,13.842571265711637,57.0081799603441,-4918.723815023443,627341.214668682,-9.070614456639118e7,96.59122184175352,-8917.912676563643,1.2198581843403578e6,-2.1330847880989835e8,-16065.827673103788,2.287443949563774e6,-4.289082722042232e8,4.237503439470793e6,-8.213793151787093e8,-1.5429450518715348e9,0.28542380448175453,0.33055251641915323,0.9606465983520708,1.1565907869818443e6,209900.6137996987,0.30368784636146373,-1.011515566457133,-0.07394433645551941,3.6901446385900374,4.7442535828632675,0.0016261882481826827,0.2726710012241265,0.6853931282299315,3.5430589819273024,1.8929756495259409,0.00022081910011061305,1.6204286792953808,1.5841666688777347,6.152889448812606,6.1252968151441065,3.1539607758216426,0.9661530392288723,0.9750099010472889,13.842571265711637,0.004209834917541229,3.997994248316265,-8.628572789739138,1.0,10.0,0.0,0.0,-0.2646831366369362,-2.5912059818951665,-0.44494737906421766,-3.6132457233304476,-45.58936914121236,-35.51845067263834,-260.30806944008145,-6.293275766667919,-7.791005784324085,-0.10048931243835553,3.598911133310243,-336.53355686094454,44727.414356396606,-6.640266620965036e6,2.9900739889250803e8,4.477897461864895,-444.7237187158654,61464.96612919229,-1.0401612232352663e7,1.5972162452092223e9,-869.5134953098698,123831.45246478818,-2.259631161140149e7,4.755090216541193e9,243745.8243048568,-4.581015001810604e7,1.0524555127478193e10,-9.059354976011807e7,2.1487996263556988e10,4.251449558143045e10
0.5685870177032643,-2.8708912233546555,1.2900633827720602,10.035098148609347,7.404897776284063,0.07482740244307998,6.554498076710816,46.305569409346134,6.853011510377752,45.88561233461272,4.945410266024479,9.710700400411412,7.065743712039375e-5,0.012511047917687106,1175.1935831890503,1.0524458241197652,51.57106697571884,-4198.254212951384,504290.06727016915,-5.897464898808681e7,14.551349615231437,57.63975148054727,-5054.499440679547,661015.8870155832,-1.0215924978478666e8,97.4446294013472,-9117.728743920674,1.2685517013677692e6,-2.2804326857211053e8,-16367.612683787336,2.362715275364614e6,-4.5045886138741916e8,4.35703397977654e6,-8.552259019001269e8,-1.5981478391344485e9,0.2854158733578961,0.33598691579751255,0.961831630470549,1.0890641749248637e6,194304.85806554955,0.29220537858448825,-1.0036763355161513,-0.07828868023454916,3.74388803913834,4.796550890438897,0.0018091839233055971,0.284660041865658,0.7026327033896311,3.4993379149350896,1.9053763414872171,0.00019456466568914355,1.6319451423303362,1.5944803263506333,5.958062082103261,5.936981070892887,3.0318419406177455,1.0524458241197652,1.059733582963902,14.551349615231437,0.0034561495659481624,3.9740100296142336,-8.414213116987192,1.0,10.0,0.0,0.0,-0.25287600459379406,-2.5521729193263143,-0.4035956620430894,-3.5284659965909895,-44.09832023540968,-35.65005418876929,-258.7568211294623,-6.374253572981793,-7.735999951685303,-0.10006832153634973,3.6565629268817306,-347.3111643726404,47288.35208510994,-7.444512497308763e6,6.659709780002369e8,4.524558795801239,-455.92811366448194,64152.09439860634,-1.1213861939254299e7,1.933498675569874e9,-886.4691858565425,128071.52409665566,-2.383208187297032e7,5.206028084765165e9,250622.72687941248,-4.782293031404898e7,1.1212655569962185e10,-9.396281804024589e7,2.261652419980578e10,4.443684407198499e10
0.5783092279608727,-2.85393686818814,1.2429738823919227,9.866626886371499,7.352026228528294,0.06943674985088691,6.495805232056919,45.574058022872705,6.806112665723476,45.23925671469845,4.973527519234013,9.748416577297684,5.72227501166885e-5,0.012276892220077454,1098.1357484077482,1.147596149137622,52.25752734488518,-4341.518977808492,540484.4180347488,-7.212582280195123e7,15.343357547490184,58.294398668850704,-5196.197657131856,696115.4661327607,-1.1387878274994844e8,98.34093796535713,-9328.600317156963,1.3200462012892417e6,-2.4352037571631086e8,-16688.989822477928,2.4430785835585105e6,-4.7352351411136836e8,4.485584489205437e6,-8.918971153997921e8,-1.658438809715387e9,0.2854066380568593,0.341729373761416,0.9631414848648584,1.0216093600123075e6,179048.09090032623,0.2787258053966459,-0.9954485158566195,-0.08213356497217271,3.7984009980982,4.8495594458670235,0.0020090293268132113,0.29756611544281375,0.720874069254854,3.453848868776559,1.9176971147877684,0.000171058511388889,1.6434791065444458,1.6050234433111836,5.759023377935539,5.743030033621783,2.9073750940930507,1.147596149137622,1.153576787995567,15.343357547490184,0.0028309211453158333,3.950527216797444,-8.190270123521433,1.0,10.0,0.0,0.0,-0.24149862429192656,-2.5149721335327593,-0.3659285380738144,-3.431193841482086,-42.546380529218496,-35.772990929875476,-257.162804263079,-6.459584458839013,-7.682068072562933,-0.09958929299854558,3.7153081044896945,-358.4833013943003,49958.50892181588,-8.283647822406328e6,1.0427415580377731e9,4.572204022630646,-467.6074617011383,66974.29096281278,-1.2068296037177976e7,2.2822589832551775e9,-904.279433447651,132561.99397037664,-2.514677480736833e7,5.682942781051268e9,257951.2759732313,-4.997983294444024e7,1.195100341383968e10,-9.75923752570253e7,2.3838654627499355e10,4.65301954632156e10
0.5833914888840628,-2.8451871217629923,1.2193631302655894,9.781332938117268,7.324835222517231,0.06685968902452481,6.466189596224636,45.2069069488126,6.78199666513903,44.911448579848695,4.9881379436102975,9.768398745058429,5.145509399533999e-5,0.012159947153472876,1060.3660433253388,1.198677909427204,52.606843551384515,-4414.765113294371,558929.0366356814,-7.870522057919464e7,15.773013263331473,58.629998414350084,-5269.225570057644,714183.9869887495,-1.198272409939196e8,98.80512624415583,-9438.21542115457,1.3468605559298072e6,-2.5154068253984937e8,-16857.207965749752,2.4852359574430506e6,-4.856457992101404e8,4.553398032545884e6,-9.113444576601117e8,-1.6905982331132364e9,0.28540148942676086,0.3447123884870088,0.9638413151269143,988094.7118400182,171589.38713751495,0.2712524641575022,-0.9911969336844967,-0.08386362516764398,3.8259690761471665,4.876407008209664,0.002114626151155187,0.3043700419457627,0.7303620447000885,3.43050338733061,1.923789224225315,0.0001602841113099654,1.6492136202614867,1.6103446401862642,5.658324834922048,5.644426529535829,2.8445278913819387,1.198677909427204,1.2040916895866733,15.773013263331473,0.002560561915562818,3.938996121614485,-8.075310225091986,1.0,10.0,0.0,0.0,-0.23599894784176717,-2.497214464453033,-0.348439100827323,-3.3780601111666435,-41.751343017092665,-35.83187512345951,-256.3533674447963,-6.50389301473124,-7.655766251549371,-0.09932880633679769,3.7450693058817164,-364.21447527232306,51333.564386533624,-8.715221286198448e6,1.2336446321311803e9,4.5964314121067344,-473.62840363630994,68436.76854135358,-1.2511150372308247e7,2.4608050173647404e9,-913.5216949151352,134905.06771579123,-2.5834796937169522e7,5.931298255007663e9,261795.11489302228,-5.111547013064745e7,1.2340089432668343e10,-9.951173797906837e7,2.4487417407161842e10,4.7646360168584496e10
0.5939871942280758,-2.8271878296813617,1.1722186489748194,9.609323172819579,7.269117983966138,0.0619471136943718,6.406795862309714,44.47361429265959,6.732561850100073,44.248456043077496,5.018384621664314,9.81054747616081,4.156426138199755e-5,0.011927346870118455,986.7044320455675,1.3081839547442182,53.31593001435285,-4564.2145935548,596427.3227459495,-9.182924890892056e7,16.704400141122555,59.31646302013641,-5419.466354169564,751318.8932832374,-1.3188385909104952e8,99.76452865143055,-9665.6964188627,1.402627668073483e6,-2.6814979518889475e8,-17208.755545581946,2.5735738690766837e6,-5.1110459392312694e8,4.696300718272194e6,-9.525449487208674e8,-1.7591133002602463e9,0.2853900625153879,0.3508898681109993,0.9653249207819603,921875.5389668045,157093.44735341976,0.2548824378971227,-0.9824409857874898,-0.08693256582899796,3.881731145370507,4.93089023438341,0.002334546377227514,0.31868475987403666,0.7500418311513656,3.3827678704992774,1.935753413881199,0.00014058168688044987,1.6605322007101524,1.6210063629561138,5.4554476002667425,5.444992304535554,2.718194187718817,1.3081839547442182,1.3126160292461,16.704400141122555,0.002093524030473175,3.9163829074074545,-7.840671008684746,1.0,10.0,0.0,0.0,-0.22543036317551574,-2.46367016639756,-0.3160510528078027,-3.2632825501876184,-40.13141503196994,-35.945613112654016,-254.7172231295322,-6.595714519296812,-7.6049487252427275,-0.09876805171329167,3.805289437558857,-375.954863196847,54160.73863612959,-9.600308409828464e6,1.6185344074619992e9,4.6457295067248445,-486.0308863322547,71464.48299489735,-1.3427648571860855e7,2.8254179239128003e9,-932.6984280674513,139791.67333216607,-2.727379263287922e7,6.448167714019492e9,269856.39266566327,-5.350612713211294e7,1.3160052348504452e10,-1.0357107072188051e8,2.5865010113279938e10,5.002727212988044e10
0.5994917519077929,-2.8179633741856853,1.1487790396935118,9.52293486634458,7.240681651179745,0.059613553617832944,6.377187192271786,44.109169598065954,6.707312982208584,43.914241756433896,5.033976705313138,9.832665847820605,3.734904973648456e-5,0.011812153363474045,950.9597802792284,1.3667034818887145,53.67475900423105,-4640.265403339347,615441.7735311545,-9.835890319987455e7,17.207803681120915,59.66652298880556,-5496.554151936868,770360.1038653655,-1.3798463329659295e8,100.25884146203805,-9783.41770595781,1.4315614451673753e6,-2.76736824990231e8,-17391.93085454549,2.619744568398031e6,-5.244461051945987e8,4.771401107838634e6,-9.743143253588163e8,-1.7955060884158237e9,0.2853837681712911,0.3540769071465796,0.96610541639995,889334.3273471149,150088.99316031157,0.2460108459718034,-0.9779491710227182,-0.08827008078368387,3.9099024735120285,4.958539143659073,0.0024471843937084264,0.3261919127064718,0.7602133637189029,3.3584586441471567,1.9415889147530305,0.00013160985163546628,1.6660787354286233,1.6263116212883997,5.3536704472852445,5.344616158207724,2.6549755945254137,1.3667034818887145,1.3707128843760001,17.207803681120915,0.0018929186726755174,3.9053089065362014,-7.721540121410726,1.0,10.0,0.0,0.0,-0.220382141790246,-2.4479899082688332,-0.3011111266815736,-3.201890355149783,-39.31028071958259,-36.00083139098422,-253.89385423996907,-6.643142651174236,-7.580596319231633,-0.09846894733583024,3.8356950573968565,-381.95505941505013,55610.91141570911,-1.0052895322531642e7,1.8118280173108692e9,4.67079229713688,-492.40663413619063,73028.66946507289,-1.3900897649867542e7,3.011180174956425e9,-942.6311235349159,142335.09896596515,-2.8024930583861865e7,6.71674480976188e9,274075.9284784043,-5.476221484918004e7,1.3591483389948246e10,-1.057138701557416e8,2.6595223448581116e10,5.129493139410607e10
0.6108755298476132,-2.7991523673245995,1.102437528231275,9.350382383816145,7.182948518341041,0.0551976901986238,6.318627648553158,43.389515016183154,6.655991007937406,43.24355921398506,5.065941758492295,9.878789998404441,3.0173793341852353e-5,0.011585313452906238,882.0296924968073,1.4913440126092912,54.39772805339863,-4794.459639167911,653873.899716919,-1.1131574363899794e8,18.292886695083972,60.37727017014179,-5654.137953162294,809284.4336384241,-1.503058821742637e8,101.27276364554125,-10026.084672247744,1.4913979626712005e6,-2.944519902788549e8,-17772.058868723027,2.7159137160517294e6,-5.52327123764237e8,4.92866384404203e6,-1.020161030936539e9,-1.8725291422231786e9,0.285370023974371,0.36061974621058346,0.9677325816858026,825829.7688391984,136650.3585780301,0.22698703555228966,-0.9687817020149874,-0.09055131106545627,3.9666866541191714,5.014590612518647,0.002671513112072927,0.34187422789611543,0.781139738033524,3.309221058559051,1.9528664459850391,0.00011532111829632945,1.6768433351843683,1.636773058266041,5.150626357444492,5.14384844057591,2.529218806085205,1.4913440126092912,1.4946267842183902,18.292886695083972,0.001548746337306867,3.883644894221144,-7.481221782032479,1.0,10.0,0.0,0.0,-0.21080912659710455,-2.4190572359859064,-0.2736387353506937,-3.071935640727851,-37.65665693486955,-36.10859986761608,-252.24608180937355,-6.7406454554566,-7.534366302641088,-0.0978372544720251,3.8968870392194184,-394.17708939595354,58576.18485714365,-1.0975185170307353e7,2.198459121407511e9,4.721649107855041,-505.473810118486,76250.78490685925,-1.4875402362711897e7,3.388722812477305e9,-963.1475472663724,147613.9561139579,-2.958880463055165e7,7.27381224458772e9,282883.6536870101,-5.739462851921341e7,1.4497472369042234e10,-1.1022558003812267e8,2.813970223054174e10,5.3987773707378784e10
0.6167306953726576,-2.789613135924721,1.0796618205325548,9.264695839135703,7.153804213056169,0.05311824312239535,6.289893415666473,43.036498898087174,6.630045036850519,42.9087277590203,5.082229187406803,9.902675241545156,2.7140973482412615e-5,0.011474281862462955,849.0072413977487,1.5573915206193527,54.760119016351204,-4872.285531104774,673222.8112916371,-1.1772577636937152e8,18.874851661979758,60.73624809399326,-5734.312362167186,829101.2538849987,-1.5651132112376675e8,101.78997956306905,-10150.542173389198,1.52220251678307e6,-3.035589935312285e8,-17968.271997991695,2.7657607870940464e6,-5.668340063717089e8,5.010590430171127e6,-1.0441863269807379e9,-1.9130756444507585e9,0.2853626030716301,0.36395974830954625,0.9685733467875027,795056.6413608826,130249.9135642712,0.21688801918186962,-0.9641297426539741,-0.09149689386546048,3.9952037252883263,5.042922738772246,0.0027796900356544356,0.35002458694260546,0.791847648914393,3.284428023685051,1.958265249970813,0.00010796545561693006,1.6820169738104576,1.6418862089038395,5.049922786285232,5.044060008926027,2.4670474856025426,1.5573915206193527,1.5603640064955857,18.874851661979758,0.0014020513129621907,3.8730641343710324,-7.360763256145075,1.0,10.0,0.0,0.0,-0.20630442426774742,-2.4058908819854112,-0.26106834974070714,-3.0038139149572722,-36.829334351041076,-36.16127817234031,-251.42611040264757,-6.7904794641096755,-7.512614566000113,-0.09750679132017356,3.9275512364428398,-400.37539622285976,60086.13136511347,-1.1443283524406478e7,2.391110833926278e9,4.747366402495814,-512.1421601171786,77903.62081396751,-1.5375264863270381e7,3.5800212963333445e9,-973.6990493226612,150341.80536568095,-3.039967906892616e7,7.5618118150943365e9,287460.47146854154,-5.876822897794579e7,1.497142368625727e10,-1.1259039813250501e8,2.8953136465186264e10,5.541177704353446e10
0.6286791793174581,-2.770424512471586,1.0352669085391812,9.09594059065285,7.095449791454611,0.04922534382456205,6.234118832420604,42.35030369568244,6.578001393821327,42.24529455002199,5.115127854916777,9.95166209972195,2.2024518824193505e-5,0.011258766014256892,786.2784051757316,1.696377803099374,55.48095876317108,-5028.289216634502,711947.9956988913,-1.3035364007131639e8,20.114896980417008,61.45559093721697,-5896.25742531055,869193.4116625747,-1.689535771964878e8,102.83636994658349,-10403.85323072466,1.585182257938123e6,-3.221760073220714e8,-18370.071429415122,2.8683255870563756e6,-5.968194549817848e8,5.17996479665593e6,-1.094168862974044e9,-1.9977791994333508e9,0.2853468280557639,0.37072247102668854,0.9702902410291041,735980.7090009558,118172.07285480946,0.1957046873465774,-0.9547679905629554,-0.09300859990228176,4.052123642970679,5.099879783091819,0.0029765363815015826,0.3668395688815035,0.8135868530451938,3.2349233505241255,1.9684692142012632,9.474281427126273e-5,1.6918298642183964,1.6517606171946637,4.85183264169384,4.847439133449369,2.3451943802494193,1.696377803099374,1.6988216859407015,20.114896980417008,0.0011525224979425006,3.8524428895124148,-7.121410356697261,1.0,10.0,0.0,0.0,-0.19790712430552004,-2.3823344574194563,-0.23817413617940233,-2.862730101551949,-35.18897379138684,-36.26418797776649,-249.80705124574035,-6.891449681858759,-7.472105380920334,-0.09682367173096436,3.988591133087807,-412.8608712137244,63141.29857883365,-1.2387747997925406e7,2.773081339971208e9,4.799065091855038,-525.6586271423636,81272.1150413114,-1.6394523226305414e7,3.965879578970253e9,-995.2514562090244,155940.7541884652,-3.2070388743305437e7,8.154169225146466e9,296905.2727913223,-6.161555282343681e7,1.59571006449962e10,-1.1751348346259345e8,3.0655439830609207e10,5.840307964313693e10
0.6347239538832625,-2.760855404191799,1.0138142475368583,9.013547842260689,7.066483203397641,0.04741617601242108,6.207339222499988,42.01987630953711,6.552115684172013,41.9192544970109,5.131592648540546,9.976533282299703,1.988436574373315e-5,0.011155078028314273,756.7502668670119,1.7688937329058194,55.83650713876473,-5105.881415932424,731196.2946675076,-1.3654203844118756e8,20.770004944782247,61.812949330429966,-5977.392686303444,889327.3210377322,-1.7515626352451065e8,103.36098490712914,-10531.674470691169,1.617121622281568e6,-3.316260397357406e8,-18573.988360386455,2.92064934599795e6,-6.121939995125018e8,5.26675441517642e6,-1.1199468404209685e9,-2.0416282285853195e9,0.285338584358683,0.37411664550440366,0.9711569567942511,707893.504883855,112528.2702306341,0.1847231017524687,-0.9500982282753427,-0.09358196837493996,4.080325830370869,5.128312243133617,0.003059558172398446,0.37544201136220146,0.8245292892050082,3.2104230386071935,1.9732285425575167,8.884311547038593e-5,1.696421782603585,1.6564726791675797,4.755230885725561,4.751420437925022,2.286005837376282,1.7688937329058194,1.771114279965419,20.770004944782247,0.0010472396744578485,3.8424268104274564,-7.003532029722269,1.0,10.0,0.0,0.0,-0.1940324077043541,-2.371993592933914,-0.22781986046420977,-2.790507395485869,-34.383065365033765,-36.314257369233545,-249.0140434056493,-6.94212648730981,-7.45343433739066,-0.0964746186295801,4.018744203048921,-419.1013641775232,64675.68188505611,-1.286102718096346e7,2.961406521408045e9,4.824865837990688,-532.4559699398085,82975.64066553878,-1.691053828789704e7,4.1593950017962513e9,-1006.171005138505,158791.38459650183,-3.292454122407169e7,8.456792645713898e9,301738.66889381426,-6.307951543957607e7,1.646581945292324e10,-1.2005488541062991e8,3.1539027702156754e10,5.996106654609459e10
0.6407750219658628,-2.751367174732616,0.9929799041628531,8.932985707548491,7.037848057889638,0.04570173571439274,6.181479362968446,41.699859625265375,6.526489193640618,41.59898667855146,5.147950793603558,10.001466759986052,1.7989102707238856e-5,0.01105467929262076,728.5666786677756,1.8430045154421308,56.18652271192122,-5182.720710388512,750261.4439733379,-1.4262167850475955e8,21.445151497808208,62.16635911433432,-6058.10811904966,909398.6590631371,-1.8131633598497087e8,103.88282277741912,-10659.402450292491,1.6491548231393066e6,-3.4111580664171475e8,-18778.49046271956,2.9733190966799906e6,-6.277272197735779e8,5.35435745530521e6,-1.1460826719612217e9,-2.0861870041810052e9,0.2853302047209137,0.37749615967349404,0.9720218618435645,680921.0227141373,107169.52836737773,0.1735678828747167,-0.9454677425475944,-0.09404047890269149,4.10818930172587,5.156546321129498,0.003128129372413555,0.38411938472523016,0.8354469729455359,3.186254740720949,1.9777299453911275,8.339741808408566e-5,1.7007734313525624,1.6610012834741488,4.660845378415098,4.657533698102041,2.2283390615010075,1.8430045154421308,1.8450260056977856,21.445151497808208,0.000953472718469572,3.832631032322783,-6.887621039801648,1.0,10.0,0.0,0.0,-0.1903843461482683,-2.3626288067008527,-0.21817584924699007,-2.7177573015369525,-33.592006256242485,-36.36321137540043,-248.23662535167406,-6.992557461835748,-7.435864864706214,-0.09612345774645517,4.0484725558872245,-425.3014855622756,66205.35704318543,-1.3332374799047058e7,3.147140065801799e9,4.850479714534002,-539.2361661755872,84681.43539136481,-1.7427808943580598e7,4.352365662740145e9,-1017.1150776487864,161657.90020898078,-3.378601847072235e7,8.76206310346608e9,306614.73074617423,-6.456123283651794e7,1.6982187566112705e10,-1.2263354876890208e8,3.243899988196318e10,6.1551265779077675e10
0.6527379858418222,-2.7328697883142268,0.9535760830184864,8.77910861691684,6.982265583705922,0.042568495212605854,6.133084285440687,41.09745476871027,6.476633970729924,40.98289629064865,5.179916748166822,10.05080392672804,1.4845125443844347e-5,0.010865659616072786,676.6046150338191,1.9941102333791585,56.86167491915718,-5332.321760848242,787424.4479775653,-1.5435229125745988e8,22.838980631663535,62.852484853060794,-6216.253823531684,948872.772712162,-1.9338252418374592e8,104.90422822653669,-10911.204236466074,1.7126754686221068e6,-3.599852446255045e8,-19183.65945600264,3.0782840170643446e6,-6.588648695704002e8,5.529597876682859e6,-1.1987207611466928e9,-2.1762035153592057e9,0.285313446444575,0.3841240585079745,0.9737201494818085,630778.6267551882,97370.09086108438,0.15107360568528444,-0.9364417121723522,-0.09464110052549701,4.162263128570075,5.211753892216561,0.0032091404809913016,0.4014736192070481,0.8569281364215233,3.139501180842602,1.985877861238559,7.381360266655065e-5,1.708671254202816,1.6694078576149092,4.480751874241258,4.478226829207041,2.1187987387945024,1.9941102333791585,1.9957984707734024,22.838980631663535,0.0007966350806100453,3.813814390742001,-6.664399074688288,1.0,10.0,0.0,0.0,-0.18379623970176462,-2.346820226805134,-0.20097495793860076,-2.572878680657708,-32.07287274556205,-36.45688733537905,-246.7446449167563,-7.091293866063428,-7.404135321927518,-0.09542549633299012,4.105982813456945,-437.43099173061194,69214.02158748975,-1.4258747878272578e7,3.5075507744241323e9,4.900541312097662,-552.5756941402747,88057.23503831826,-1.8453745114510477e7,4.73271153426489e9,-1038.7924184996864,167364.14216282853,-3.550903258309482e7,9.373327495641594e9,316365.0958808571,-6.753909040413749e7,1.8024829123183716e10,-1.2783384889858475e8,3.426462720711695e10,6.4786154138095276e10
0.664183660415527,-2.7154868820311564,0.9179541319773475,8.638236114267892,6.93031222014588,0.039852247436255796,6.09008050532921,40.55670029200507,6.429889610118293,40.41340561943655,5.210021360982202,10.09797135873979,1.2437105304364578e-5,0.010695837080757982,631.1559120485732,2.144569501809572,57.487355643122896,-5472.751147096741,822411.780036848,-1.6528314770971754e8,24.249263772206934,63.49340768305366,-6365.829470079982,986428.1397099597,-2.0482872462958786e8,105.86781690474673,-11151.10335853128,1.7736899720460256e6,-3.781965158745795e8,-19571.97673900089,3.1796960739267403e6,-6.891932787904328e8,5.699655061853141e6,-1.2502640297469378e9,-2.264655581764695e9,0.2852975171767314,0.390399258536357,0.9753258242722467,586494.3076134424,88896.34298345483,0.12904902412104924,-0.927963428690985,-0.09488080234489885,4.2128242665736755,5.263875984780441,0.0031979555555671606,0.4183324489391363,0.8773569401672268,3.096007903166838,1.9927715780794946,6.589577277831278e-5,1.7153745129529467,1.676784956499438,4.31608847912457,4.314126700319262,2.0192692185293337,2.144569501809572,2.145999454401178,24.249263772206934,0.0006751935967332353,3.796318603211321,-6.457871803147171,1.0,10.0,0.0,0.0,-0.17819265028461412,-2.334779788022696,-0.18650765427992216,-2.433300634122921,-30.67287668274382,-36.54295245547366,-245.36799990948538,-7.1844210724800694,-7.377091191064052,-0.09475488453395932,4.159536914059633,-448.88834764500996,72077.09165124202,-1.5140473952330843e7,3.8459127349169006e9,4.947777308475135,-565.2638541722195,91293.46046657817,-1.9440894066311415e7,5.096571952706404e9,-1059.5810111388807,172872.62894482756,-3.7183213734156184e7,9.968908726931416e9,325828.2302690852,-7.044886035195279e7,1.9050417117211197e10,-1.3293580143052977e8,3.6069818388771835e10,6.7995140930268234e10
0.6695765571295695,-2.7074000819711324,0.901830536991572,8.573901965452558,6.90623080721142,0.038657207096793496,6.0709037603026985,40.313334439340665,6.408172693598942,40.1514518974134,5.224038963877966,10.120154694060432,1.1466451554107155e-5,0.010619328198860164,611.0657023498553,2.217519896293834,57.77544568853418,-5538.042964922363,838728.2652479359,-1.7035328949843088e8,24.9408899131358,63.79011576343988,-6435.7214201031575,1.00406220552689e6,-2.1019993066968358e8,106.31687431908303,-11263.738709981122,1.8025160479903636e6,-3.86836097894188e8,-19755.013726984485,3.2277882816762887e6,-7.036641655624634e8,5.780532500046925e6,-1.2749396001467872e9,-2.3070945468287745e9,0.2852901839541578,0.39333366881223863,0.9760745455284522,566796.2356450977,85183.24360958728,0.11851269445994261,-0.9240213369693232,-0.09489339285818948,4.236270564193029,5.288210584411278,0.00315464471508468,0.4263648395804339,0.8869420076616726,3.07592219927739,1.995724075254766,6.252868097403407e-5,1.7182515074370075,1.6800398136151395,4.240956157119559,4.239210484998316,1.9740743384368067,2.217519896293834,2.218844854991843,24.9408899131358,0.0006258522979098806,3.788194942419211,-6.362839916183059,1.0,10.0,0.0,0.0,-0.17576645339868785,-2.330067186672542,-0.1802732617305839,-2.3673000138621068,-30.030592038662046,-36.582345141706696,-244.73490723473526,-7.227798539517055,-7.365340450716976,-0.09443843997148535,4.18429954476643,-454.239599970335,73421.82516914149,-1.5555001602648903e7,4.00373396939642e9,4.969822207428616,-571.2179461785329,92820.88662751047,-1.990829479766139e7,5.268403748117688e9,-1069.3902369609318,175484.39771490308,-3.7980926733375505e7,1.0253475581444496e10,330330.96617040347,-7.184034187167484e7,1.954336947406461e10,-1.3538201268597147e8,3.694034220723509e10,6.954577681525735e10
0.6795726598781938,-2.6925814310105096,0.8729994510520719,8.457947155052464,6.8622399822016895,0.03657137823186922,6.037144547330385,39.8806222102961,6.368416107145822,39.67613509844586,5.249731825417134,10.16116169121577,9.896468841446423e-6,0.010483121870237713,575.8962527749189,2.3563267089722726,58.298232219098765,-5657.625495931288,868715.7841050562,-1.796401356851701e8,26.270704200279745,64.33106057396012,-6564.266945352967,1.0366548128613906e6,-2.201327608664896e8,107.14024460527713,-11471.732046401341,1.8560646304410815e6,-4.0295479990193784e8,-20094.135786454975,3.317405227816172e6,-7.30787308769753e8,5.93160516105822e6,-1.321314952150076e9,-2.3869995032169394e9,0.28527714525588743,0.3987352157563388,0.9774473400561424,532139.9007944763,78736.70095463867,0.0987272077457163,-0.9168025026629533,-0.09476475676948137,4.279115999114505,5.332946447257154,0.0029952576416355167,0.4414081365132048,0.9046420298235837,3.0393619388908646,2.000710676250142,5.6824436913465764e-5,1.7231193129903493,1.685706052970954,4.105647737793093,4.104236726445598,1.893055909773058,2.3563267089722726,2.357480602249608,26.270704200279745,0.0005454871126987234,3.773268227037181,-6.190387590687228,1.0,10.0,0.0,0.0,-0.17159904338095794,-2.3228374439409256,-0.1695824412797825,-2.2446776361125274,-28.86826952819632,-36.65340259040498,-243.58513181211222,-7.307275977947176,-7.34504801309746,-0.09385170774731767,4.229435946194227,-464.08173121883226,75908.26434909792,-1.6322631679902881e7,4.294347790967372e9,5.010336618006177,-582.2133320785982,95656.74237491353,-2.077897345431178e7,5.588100482171345e9,-1087.5904824742968,180352.05254499978,-3.947465132461947e7,1.0787981001048931e10,338748.05227611423,-7.4453737030107e7,2.047375273399711e10,-1.39986404915415e8,3.858771319940607e10,7.248507670838733e10
0.6927964588169285,-2.6733093444452987,0.836839596791286,8.31079432618432,6.805274895511584,0.03404382590874032,5.9959356677825255,39.342915672989164,6.31676507096877,39.06664464065096,5.283127493376049,10.215101453125362,8.196087082864515e-6,0.010313477726637522,533.1676566528229,2.547339647420128,58.96764425675994,-5812.987776569705,907919.8401052362,-1.9174675170365542e8,28.129532460958362,65.02836440024721,-6732.247045566315,1.0795923351054152e6,-2.332491406276635e8,108.21017643115754,-11745.045842342503,1.9270919278201882e6,-4.2448962817220455e8,-20541.824393429888,3.43677867290652e6,-7.672454796332072e8,6.133504721092988e6,-1.3838756296007073e9,-2.495055337389913e9,0.2852616762669787,0.40580631531800854,0.9792303675508109,489754.3008843793,71006.3792533093,0.07206330445863726,-0.9074263796709898,-0.09432444447634122,4.334606330843851,5.3913905392366,0.0025902031274125203,0.4616261114261864,0.9279278557824042,2.992292005592397,2.006366413078952,5.0210624734944734e-5,1.7286551065892286,1.6924857280503718,3.934146936367031,3.933075227205956,1.7911170588932088,2.547339647420128,2.5483062553149276,28.129532460958362,0.00045752912195148914,3.7536496089985074,-5.969302038934205,1.0,10.0,0.0,0.0,-0.16668084248685772,-2.3160431933852923,-0.15695079225845843,-2.0820743698316697,-27.38437940135921,-36.74337919137248,-242.1058626246876,-7.41040741512487,-7.320799174123714,-0.0930761775616157,4.2876812269677504,-476.9523083363123,79186.84417114641,-1.733806694921677e7,4.676414739447716e9,5.0632467798138245,-596.6747464234704,99417.290778574,-2.1940025032762647e7,6.014326712873672e9,-1111.6870286718854,186840.93472232323,-4.1480504387017444e7,1.150964501275033e10,350015.14576322393,-7.797743208106664e7,2.173788177839092e10,-1.462131821535626e8,4.083388906289062e10,7.650170198087238e10
0.700677435482963,-2.661997958236576,0.8162935766958892,8.226293951882887,6.77195754779092,0.03264953615107506,5.973177350009088,39.04015580110848,6.286464875565662,38.71324278596566,5.302699928980972,10.247032125652709,7.3482224293857805e-6,0.01021772917733926,509.5807690833423,2.6653131542250628,59.354616700702266,-5904.046665347449,931049.5436195106,-1.9888516699273944e8,29.2938231086972,65.43378674918469,-6831.177142004199,1.1050819730590975e6,-2.410626184652235e8,108.83651457448735,-11906.752407271977,1.9694882739703301e6,-4.374358823085561e8,-20807.7233205856,3.508278535167945e6,-7.892678920362744e8,6.254761914760892e6,-1.421772474760685e9,-2.5606395698743963e9,0.2852538883991561,0.40998034843976516,0.9802735883608105,466235.0486459996,66792.51662524158,0.055915563095649795,-0.9019312988980059,-0.09393286929982897,4.367046245922219,5.425815447144347,0.002219236711527799,0.47385210472513645,0.9417368920667122,2.9649169799861617,2.009243364591171,4.6704434744437145e-5,1.7314783899626158,1.6961475918754312,3.8357824664841327,3.834869817514298,1.733060906713818,2.6653131542250628,2.6661854560765184,29.2938231086972,0.00041324384440268947,3.74195747298588,-5.84118198784547,1.0,10.0,0.0,0.0,-0.16403796586731856,-2.31336785992501,-0.15013300734609608,-1.9850417621742498,-26.52766860168964,-36.79470326512657,-241.2436335654196,-7.470688598681216,-7.3075497301706385,-0.09261479783051163,4.321626080455918,-484.5426048169886,81135.40683548685,-1.7943824788627047e7,4.9035395265836315e9,5.094404822189473,-605.2447021775995,101662.73404480418,-2.2637158450369664e7,6.270559790514141e9,-1126.0465179560397,190732.2079309148,-4.269162892493652e7,1.1947799752565098e10,356795.0018288804,-8.011199426428372e7,2.2509179040435738e10,-1.499943747798597e8,4.2208140456671135e10,7.896347849989532e10
0.7114271668575997,-2.6467725436081353,0.789399449631235,8.114672456546788,6.72723155502502,0.030868311920991796,5.9442172460463025,38.64717783632439,6.245681599225499,38.24232260901104,5.328987741677325,10.290267896748226,6.353728600954294e-6,0.010093168732256633,479.4712156042353,2.831380298311662,59.86798291551313,-6026.3808128923865,962326.8024803387,-2.0854809108746406e8,30.95317684624146,65.97421033437477,-6964.601063991268,1.1397171671806471e6,-2.517227133822682e8,109.67611059318956,-12125.6455432824,2.0273418779350799e6,-4.55221529376077e8,-21168.779550128518,3.6061115711797564e6,-8.196320387747654e8,6.421036033745663e6,-1.474138180334763e9,-2.6514022840813107e9,0.28524567583694943,0.4156258221543143,0.9816716717894901,436098.65202550794,61474.80242815137,0.03358654443151217,-0.8945462081552438,-0.09326145165707322,4.410543784479217,5.472264820838728,0.0015225394747813864,0.4907469221559391,0.9604910506668322,2.9283624246213473,2.012591294175704,4.237489125951059e-5,1.7347724535324438,1.7006975943223217,3.7059957174469513,3.7052599940785145,1.6569546767444427,2.831380298311662,2.832141068142325,30.95317684624146,0.0003608677718997387,3.7259356666803125,-5.670605548974888,1.0,10.0,0.0,0.0,-0.16074234442783425,-2.311231690973427,-0.1415768746926891,-1.8526103092756077,-25.390629620298,-36.86173374586011,-240.0868680954779,-7.551376280762711,-7.2906952574092685,-0.09198683304331051,4.367026251356869,-494.7985810857876,83786.75578048461,-1.877129553463588e7,5.213350951402182e9,5.136440678361521,-616.8703256834883,104729.3707742476,-2.3594272074370537e7,6.623108174559238e9,-1145.6141701258387,196064.78948842292,-4.436162175708325e7,1.2555193920301733e10,366111.6058395015,-8.306283816644996e7,2.358238331580793e10,-1.552315919742393e8,4.412431988747957e10,8.240072022095248e10
0.7211602700066763,-2.6331841891930328,0.7661103118010797,8.017050373902055,6.687414435916259,0.029364605068696113,5.919991197440439,38.31013469626692,6.209269641478894,37.82640675010373,5.352371612173611,10.32904795783358,5.58833126690724e-6,0.009986069886725627,454.10469289488475,2.987022761837107,60.318282731814826,-6135.2367403733015,990375.7972590037,-2.1723486691887084e8,32.52949991267424,66.45063533626363,-7083.791680545093,1.1709255403550111e6,-2.613789608414145e8,110.42059090638402,-12321.918286950086,2.0796900630731096e6,-4.714396495457082e8,-21493.554673501705,3.6948741822061846e6,-8.474165499156982e8,6.572221733724004e6,-1.5221569322066429e9,-2.7347562673021693e9,0.2852413574891485,0.42069000240040233,0.982911693515863,410622.2943290041,57053.320952768416,0.013069298783617457,-0.8879680319861559,-0.09253073828137613,4.449181385668834,5.513794653120318,0.0006667195453161251,0.5062660201350762,0.9773906101144437,2.8960198519048657,2.0150637318498736,3.885264932792988e-5,1.7372141145113846,1.7043838013561516,3.5926456919095053,3.592038324434848,1.590979387492847,2.987022761837107,2.9876969189278193,32.52949991267424,0.0003201877080232418,3.7112998569466615,-5.520158854278943,1.0,10.0,0.0,0.0,-0.15803611605688886,-2.3106901120163563,-0.13448630533192069,-1.7326700538310247,-24.390993558136774,-36.91923384365384,-239.0551870376591,-7.6228059981996195,-7.276461491140944,-0.09141980612931584,4.407249521906731,-503.9857508931105,86180.36025601643,-1.9521936486717835e7,5.4943490922423e9,5.174021030889223,-627.3267258343876,107508.16307504303,-2.4466827978689574e7,6.945552915263596e9,-1163.2950992873011,200913.38112423342,-4.589051612708504e7,1.3114724769400915e10,374606.04889912216,-8.577118246243982e7,2.457454013077292e10,-1.600476009728358e8,4.589936322781915e10,8.558901426476306e10
0.7300879027881912,-2.6208806486015215,0.7455836460953587,7.930237435216881,6.651427977312427,0.028068072933661897,5.899368626151719,38.01571734983314,6.176275443387988,37.45315567408013,5.37346165241377,10.364269387320011,4.980527000526186e-6,0.0098923127324544,432.296232764912,3.1343333976401238,60.71903912344239,-6233.432721779874,1.0158714526369631e6,-2.2515693077393064e8,34.03978565849881,66.87650372473634,-7191.664607334492,1.1994027877741423e6,-2.702384551211281e8,111.0893880521759,-12500.10951860901,2.127619760689054e6,-4.8639779721736246e8,-21789.200852504542,3.7763256566719282e6,-8.7311341807992e8,6.711204824767629e6,-1.5666436520302722e9,-2.8120741921035256e9,0.285240718775796,0.4252958054120998,0.984026742695118,388665.41191059886,53298.90086391332,-0.006001090267096819,-0.8820238398027135,-0.09176836453277973,4.483994546267594,5.551423520751722,-0.0003405180575930277,0.5206899687874972,0.9928233826863625,2.8669614445453218,2.01687627444397,3.5914900220887325e-5,1.7390128194228918,1.7074102616777402,3.4919924561867397,3.4914816773392454,1.5328046116709215,3.1343333976401238,3.1349382232677243,34.03978565849881,0.00028761637101579803,3.6977251205135317,-5.385373279511742,1.0,10.0,0.0,0.0,-0.1557621184071431,-2.3112666667134927,-0.12846850716252944,-1.6226529649857881,-23.497780267659408,-36.96908074858144,-238.11890113989114,-7.6868824635173985,-7.264115516973885,-0.09090106103536857,4.4434127978066424,-512.3272154277917,88369.22781713151,-2.0211674861729346e7,5.752803629862151e9,5.208069718097738,-636.853130549064,110057.04159659674,-2.527179846036198e7,7.244105880076384e9,-1179.4659668045729,205373.35164369634,-4.730578552747797e7,1.3635731481372536e10,382437.5875303718,-8.828338825509165e7,2.550097694796386e10,-1.645218337209304e8,4.755948190147336e10,8.857405842777182e10
0.7409890600615837,-2.606059728835473,0.7215400080989278,7.827594490441987,6.608139779060565,0.02658266420913167,5.876169782655274,37.67412204052321,6.136479642394516,37.00746229192837,5.398735369836878,10.406768257054921,4.341002921964849e-6,0.009783313682277351,407.4116898805782,3.320289420518282,61.19219993846117,-6351.0981145366295,1.0466852180173369e6,-2.347742987181946e8,35.971089530580876,67.38155746188444,-7321.34260800584,1.233946322173204e6,-2.810540657875862e8,111.88649131248869,-12714.974450616211,2.185947174899932e6,-5.04746961994436e8,-22146.63432248034,3.875659010333803e6,-9.047166981120723e8,6.8809965888500055e6,-1.621443578260983e9,-2.9074281369744406e9,0.28524533154423315,0.4308692090267639,0.9853584937377098,363563.0596467498,49072.69785098249,-0.029616091221626728,-0.8748805622497813,-0.09072963776652854,4.525680157242416,5.596731428604553,-0.0019089740159754657,0.5385517568470924,1.0115772093055972,2.832237402087184,2.018512567097939,3.2664049615329366e-5,1.7406506296589468,1.7106545672300344,3.373196401842014,3.3727816481564696,1.4646713888564462,3.320289420518282,3.3208206915557503,35.971089530580876,0.0002530487254081907,3.6809077266222103,-5.224803996493906,1.0,10.0,0.0,0.0,-0.15322764540983924,-2.3132554137232946,-0.121681131072533,-1.4883294363298396,-22.436276984287527,-37.02585566509744,-236.98457016471204,-7.7631486057400085,-7.249784578743568,-0.09026934222574101,4.486624045845166,-522.3968235658756,91031.80875771705,-2.105527396671791e7,6.069567550372956e9,5.249065120153264,-648.3918270254867,113166.64184440498,-2.626003259905924e7,7.612266426920378e9,-1199.1269051358922,210829.18534151342,-4.904880241846453e7,1.428154624247814e10,392039.0739828144,-9.138337627003707e7,2.6652299884323692e10,-1.7005116462835044e8,4.962564023862479e10,9.229289895820612e10
0.750966429580695,-2.592684640465804,0.7004603134398688,7.736719966137935,6.569109089013797,0.02530906771837281,5.856755969654216,37.37757427014235,6.100498691981558,36.60864692630598,5.42139285415783,10.445122178361629,3.838959287127918e-6,0.00968853903151753,386.18665243450386,3.4965242305008744,61.60936660829239,-6456.525195453314,1.0745575340722788e6,-2.435221995231095e8,37.82631346733908,67.82885691750644,-7437.897642667789,1.2653000513809216e6,-2.9094223589076394e8,112.59593633495554,-12908.66880465627,2.2390491255071876e6,-5.2159664597098714e8,-22469.67876359934,3.9662775255741915e6,-9.338058392174528e8,7.036151915334367e6,-1.6719594831569998e9,-2.9954248056177115e9,0.28525595546404237,0.4359220258597337,0.986548081455726,342123.3830525297,45520.9724232164,-0.051552200374979,-0.8684521153507576,-0.0896847389320227,4.563025587474586,5.637543208336593,-0.003725189642732773,0.5551430309457795,1.028651462928066,2.801156612005716,2.0194661752968397,2.9976155373230424e-5,1.7416236446690352,1.7131970302915132,3.2682490493121685,3.267905268439411,1.404984237412806,3.4965242305008744,3.4969972622011043,37.82631346733908,0.0002256655474538355,3.6652432152310803,-5.081571388974211,1.0,10.0,0.0,0.0,-0.1511167756185933,-2.3162172835173505,-0.11595068322813842,-1.365406296301921,-21.49135332091887,-37.07351820098217,-235.9509613809928,-7.83095086829492,-7.237227564081047,-0.08969260309326971,4.5252586539223385,-531.4954586113951,93457.05848848392,-2.1828331805046424e7,6.360740135529619e9,5.285990096782416,-658.8518320806946,116006.93960588882,-2.71687832100152e7,7.952578501889515e9,-1217.0150515290588,215825.30445346836,-5.0656360341743596e7,1.4881313463607113e10,400850.12566365313,-9.424763431273684e7,2.7724026507752228e10,-1.7516722700751048e8,5.155155727976916e10,9.576250047277744e10
0.7623990233854048,-2.577575518907876,0.6773268049154568,7.6359939911718815,6.525026072652885,0.023941420879710833,5.836527952656046,37.055239579031536,6.059749298433716,36.161630631207736,5.446779343255069,10.488363406554276,3.3452962196102465e-6,0.009585447724968136,363.53686791858786,3.7057841149904065,62.06825841012584,-6574.501547121354,1.1060673003986154e6,-2.5347638925610155e8,40.05974677583569,68.32308705029182,-7568.712299015904,1.30085627852661e6,-3.0224454492488515e8,113.3835444710082,-13126.665924201438,2.2994343047516206e6,-5.409305294324428e8,-22834.13725671068,4.069518059354637e6,-9.67253436639866e8,7.213193374648162e6,-1.7301222904312642e9,-3.096843706555202e9,0.2852774092165611,0.4416556413460397,0.9878761498596139,319229.99376214144,41789.609052127504,-0.07707565284809406,-0.8612131371205121,-0.08838713833217855,4.604844990616125,5.683478156850631,-0.00633066575255262,0.5744420368772908,1.0481040200522307,2.76632756667357,2.0199329392451966,2.719394979595268e-5,1.7421348267482637,1.7156174480589945,3.1522295044459407,3.1519513533419996,1.3395830414311596,3.7057841149904065,3.706199388410841,40.05974677583569,0.00019849251701681582,3.6469316786654886,-4.921672686229973,1.0,10.0,0.0,0.0,-0.14891530208116868,-2.3208393710671578,-0.10988614017929925,-1.224567425055859,-20.438095420043382,-37.12258089242965,-234.76680072013818,-7.906171085340677,-7.223312449957243,-0.08903303276531557,4.568442719511625,-541.7736575752798,96219.29525989477,-2.2714492958313785e7,6.695842202944059e9,5.327545450218333,-670.703692843462,119250.08975728092,-2.821371838579818e7,8.346148414798454e9,-1237.3522823607955,221543.3785412595,-5.250968354370303e7,1.5577773045070744e10,410953.954224243,-9.755516343465929e7,2.8971061538475616e10,-1.8108256995154172e8,5.379516378732264e10,9.980769894526831e10
0.7728970832940121,-2.5638996898844737,0.6569856443057661,7.546520653614261,6.485100180220474,0.022764242590529907,5.819735297857628,36.774342456586254,6.022744051977704,35.759861107914226,5.46953128279059,10.527341624306095,2.9564439876414256e-6,0.009495655285868963,344.1831638019504,3.9050366555920886,62.47119805214957,-6680.002617854195,1.1345535946215796e6,-2.625418577896189e8,42.216340808750864,68.75897265261878,-7686.021376211203,1.3330919704111996e6,-3.125784868362575e8,114.08136155355588,-13322.66949361034,2.3543171623100876e6,-5.586679398650445e8,-23162.575797549587,4.1635131917078127e6,-9.979960100906054e8,7.374612473828074e6,-1.7836457267904656e9,-3.190257667797798e9,0.2853077039688546,0.44686828857372146,0.9890623098729266,299669.53392882843,38653.55137712874,-0.10088817083281708,-0.854683944294016,-0.08710917318617913,4.64230332572334,5.724819187951585,-0.00929562476468066,0.5924345283758157,1.0658536098319007,2.735047795462787,2.019783261904173,2.488730099515577e-5,1.74204835156199,1.7173832130539373,3.049496846554177,3.049267214764105,1.282211954066641,3.9050366555920886,3.905406040787853,42.216340808750864,0.0001768886112111539,3.629742932336928,-4.778685663779693,1.0,10.0,0.0,0.0,-0.14707491164113748,-2.3261416532945187,-0.10473775121996756,-1.0952362588730824,-19.497075107296503,-37.16191158970292,-233.67468922519262,-7.972810675716943,-7.2108236210548196,-0.0884280475965816,4.607059825447093,-551.0629254156419,98736.68466767571,-2.3527591761684723e7,7.004769719340546e9,5.364936782385951,-681.4452487483353,122212.55736727272,-2.917513838887532e7,8.710520588906334e9,-1255.8420246818496,226777.64613043828,-5.421885934350258e7,1.6224846198300955e10,420219.22925062745,-1.0060987829859522e8,3.0131710492684612e10,-1.865520055503922e8,5.5885501990192566e10,1.0357921446665013e11
0.784498246790338,-2.5490012529139863,0.6354467360072803,7.450804043478239,6.441537727002655,0.0215431412408122,5.8030215534686755,36.47916843624715,5.982265742451305,35.32480023679725,5.494028600487726,10.5695292038497,2.586754445665306e-6,0.009401515998337866,324.2699313828539,4.1333795789855765,62.89535913276973,-6793.213502021743,1.165472075057638e6,-2.7246038164641374e8,44.72269095684038,69.21979214151794,-7812.229767269456,1.368168150884564e6,-3.2392319648672545e8,114.82229409014411,-13534.052266962677,2.4141688215629105e6,-5.781969274866966e8,-23517.532284807905,4.266177098606425e6,-1.0318980441433684e9,7.5511475565594835e6,-1.8427320618785653e9,-3.2934629017167277e9,0.28535546245676924,0.4525710963936066,0.9903356287375631,279559.8768390039,35481.61641095843,-0.1276352109549196,-0.8475983706496917,-0.085608067803982,4.682609932720274,5.76949479984061,-0.013311516019032622,0.6126173467656987,1.085331122865553,2.7012203616856145,2.0189838315833257,2.258248805236778e-5,1.741346246179565,1.7188320621023911,2.940008883824778,2.9398225374394262,1.2216584984526575,4.1333795789855765,4.133704968685273,44.72269095684038,0.00015615900446454967,3.6102985832848704,-4.6248105119712335,1.0,10.0,0.0,0.0,-0.14521878861124327,-2.3330733610505012,-0.09946454603036425,-0.9522814746998949,-18.484517466036035,-37.198376025679124,-232.45660540495928,-8.043622912229857,-7.19717628787137,-0.08775942164927947,4.648554378924089,-561.1492312020482,101492.89672604541,-2.4424028613107376e7,7.347163137500742e9,5.405329247231432,-693.1377729703052,125462.63321713984,-3.023761347575821e7,9.115818441851746e9,-1276.0250652642917,232530.7796162868,-5.611148458328828e7,1.6946746136359022e10,430418.8075022178,-1.0399671733809967e8,3.1428496119590042e10,-1.926221005110641e8,5.822304582013318e10,1.077992409393669e11
0.7952101631555488,-2.535439154384127,0.6163802909028219,7.365190453733969,6.401781657565042,0.02048368756971689,5.789173393549593,36.21939507683622,5.945235884024127,34.93071449097799,5.516024687891717,10.607586969645258,2.292586407555527e-6,0.009319048032585054,307.14628638434283,4.352048191249706,63.266752706162734,-6894.378226755401,1.1934325671818184e6,-2.815072015383153e8,47.15679589422408,69.62499952882311,-7925.28239557404,1.3999600114929136e6,-3.343011139585764e8,115.47649794282607,-13723.825188894067,2.468523997433283e6,-5.961064560864741e8,-23836.82282003837,4.359543051222931e6,-1.0630320079483447e9,7.711882334945741e6,-1.8970440131814435e9,-3.3883951295465717e9,0.2854154347946868,0.4577837176468767,0.9914761843147876,262293.69524361327,32802.18562662325,-0.15274957412137136,-0.8411751159599775,-0.08414437900323907,4.718772967560432,5.809731110503147,-0.017810150690612793,0.6315280020776708,1.103174554552187,2.6706351014705016,2.0176614915275164,2.06567919691152e-5,1.740142325650744,1.71970541470339,2.8425136011012944,2.842359541138532,1.1682771697642114,4.352048191249706,4.3523382802443145,47.15679589422408,0.00013951089068269781,3.591899998700331,-4.486469635690687,1.0,10.0,0.0,0.0,-0.14365130771572102,-2.340382741774393,-0.09494247824610082,-0.8202218000737129,-17.573541587075745,-37.224909196799885,-231.31586849787402,-8.106261875539733,-7.18457761425025,-0.08714107103253793,4.685738501272107,-570.2817650518605,104009.24479825029,-2.52482540344282e7,7.663778184783615e9,5.441687217120718,-703.748332735094,128435.1222828507,-3.1216497314797975e7,9.491743566391575e9,-1294.3860134550537,237801.10969578347,-5.785821860961036e7,1.7618015469441597e10,439775.1331031324,-1.0712585525002667e8,3.2635829333613056e10,-1.9823506371907377e8,6.040090717672928e10,1.1173288266148317e11
0.8067871345450918,-2.520985730595407,0.5966041262285635,7.275458021486103,6.359258492913354,0.019405887495005002,5.775760827898617,35.950824645032796,5.905541736645727,34.51227015406513,5.539098003967893,10.647671524930914,2.017558107515827e-6,0.009234427854845998,289.89136104854003,4.59707902028563,63.64561145321293,-6999.812310249783,1.2229355591572623e6,-2.9113926850815886e8,49.92265086398025,70.04007310662682,-8043.369364963461,1.4335721542837608e6,-3.453777374540536e8,116.14922367789165,-13922.453890078254,2.5260913810681063e6,-6.152623091120908e8,-24171.603896475168,4.458548353731855e6,-1.0963719829971743e9,7.882500988265478e6,-1.9552498269452844e9,-3.4901937457006936e9,0.28550059527461796,0.4633607068550526,0.9926707183428529,244933.79610644482,30151.01090979912,-0.1803599147089654,-0.8343597551064575,-0.0824829008519927,4.756668394748432,5.852033166110182,-0.023647161303985465,0.652254067316586,1.1222884620729592,2.638235543912414,2.0156069445125335,1.8769811327291187e-5,1.7382505481595965,1.720150381083265,2.740859683026697,2.7407339267771667,1.1131880060101293,4.59707902028563,4.597335837724421,49.92265086398025,0.00012380384868855256,3.5715105678555927,-4.340874645638455,1.0,10.0,0.0,0.0,-0.1420965464435318,-2.349167755119592,-0.09039000905899258,-0.6773930859246118,-16.613278512707033,-37.24515808186799,-230.05932706751298,-8.170878838790886,-7.170819081183044,-0.0864705406349191,4.72466648468494,-579.9398658747971,106692.15221853335,-2.6133262248105124e7,8.00577977683396e9,5.479879847575743,-714.9911265732762,131609.12659181852,-3.2269367559681278e7,9.898833375656994e9,-1313.8825116665762,243436.47473710042,-5.973968457283859e7,1.834644267589022e10,449790.92606224923,-1.1049935315445293e8,3.3947284384328533e10,-2.042905235189138e8,6.2767930664779465e10,1.1600976065197095e11
0.8175430176100714,-2.5077420679562983,0.5789549754064431,7.194524065471784,6.320107568158756,0.018462049569880633,5.764596994415656,35.711161704106196,5.868922771342565,34.12976083426698,5.5598589246845265,10.683865373446862,1.7959435791825403e-6,0.009159746651323426,274.93303039674356,4.833059251340334,63.97601394028094,-7093.884778449334,1.2496000422499608e6,-2.9992660456302834e8,52.62351948137701,70.40355544765167,-8148.949942951301,1.4640036112921801e6,-3.555042276907489e8,116.74048882151489,-14100.378411764748,2.57829104219528e6,-6.328065522031521e8,-24471.96940182733,4.548419395445437e6,-1.1269376704140146e9,8.037517437016475e6,-2.0086474523990426e9,-3.583629128737629e9,0.2856019008535292,0.4684901179153698,0.9937449321156357,229928.00849661048,27895.441160331775,-0.20646337770642464,-0.8281435203565903,-0.08086776287617531,4.79071984733836,5.89014836068587,-0.030095317373064413,0.6717672072423815,1.1398681584588113,2.608702348420886,2.013118453872237,1.7178301279167054e-5,1.7359498685957944,1.7200997583605937,2.6497279234423514,2.6496235410261955,1.0643187233154672,4.833059251340334,4.833289045963249,52.62351948137701,0.00011103252813037357,3.552076576561661,-4.2091531004443965,1.0,10.0,0.0,0.0,-0.1407670455642276,-2.3580700814781603,-0.08644059958580222,-0.5445649318495001,-15.742373724011381,-37.2554340772589,-228.8638944591201,-8.227941435248276,-7.15778099395079,-0.08584424716828819,4.759620281418227,-588.6988653597364,109144.86991044554,-2.6948051677150954e7,8.322590203407429e9,5.51425231226749,-725.203891767456,134514.45126922813,-3.32400781049719e7,1.0276721148351332e10,-1331.624639178757,248600.69165858487,-6.147639583189782e7,1.902376885654374e10,458977.9358405189,-1.1361553051012962e8,3.516771419510373e10,-2.098871180177514e8,6.4971608644893974e10,1.1999252754697543e11
0.8290008185359375,-2.4938244477607294,0.5608726126195153,7.1107120378969215,6.278716747405186,0.017512683427838308,5.7539099126958515,35.46467698776012,5.830141168254292,33.728170698978815,5.581229552628838,10.72122971604859,1.5903778968407957e-6,0.009084098486967427,260.04445815767724,5.093504223433998,64.30443402305053,-7189.695651662517,1.2771210428312328e6,-3.0908421275957423e8,55.64551520119428,70.76633854091446,-8256.686623983314,1.495460427642674e6,-3.660760177777843e8,117.33263591744875,-14282.242421786024,2.6323208474617903e6,-6.51149775089533e8,-24779.421412603184,4.64152767081318e6,-1.1589218272129645e9,8.198239351630547e6,-2.0645529777131207e9,-3.6814906906578283e9,0.2857372133096056,0.47389983460562823,0.9948514482883558,215044.85634668687,25692.84725165284,-0.23476543660829682,-0.8216416306754784,-0.0790730903818918,4.825708797548472,5.929396713810833,-0.0381838609387906,0.6928095579577565,1.1583804616664377,2.577797856973279,2.00985375581394,1.5636086695563032e-5,1.7329291888407357,1.719552590259405,2.556011282417644,2.555925489373722,1.0145976455383263,5.093504223433998,5.093708760135076,55.64551520119428,9.908093522124266e-5,3.5308333009353956,-4.072493357506481,1.0,10.0,0.0,0.0,-0.1394589430204116,-2.368249199207204,-0.08250043787402686,-0.4029013320609937,-14.835802288920082,-37.25654984417579,-227.55413828293885,-8.285468037736846,-7.143496352045334,-0.08517208400904439,4.795519227783592,-597.7828940130214,111708.5292941842,-2.7805609497135222e7,8.658106328060635e9,5.549591402151721,-735.8094577242962,137554.22836464125,-3.426290329473443e7,1.0677588372707787e10,-1350.0756109384715,254008.73949138034,-6.3308064986236066e7,1.974325752589689e10,468605.6122964638,-1.1690385010960379e8,3.64648937687173e10,-2.1579515102350715e8,6.731454779278684e10,1.2422759931318462e11
0.841004650471732,-2.479448400622462,0.5426721970466392,7.025374895343713,6.235630614970956,0.016575232621960378,5.7438479383374705,35.214348223465805,5.7897074433171065,33.31311442802455,5.602759805316382,10.758963130913525,1.4037441927696336e-6,0.009008886467199348,245.51145197472036,5.376654497271437,64.62170775316258,-7284.873805697387,1.3048652649877935e6,-3.184140037853638e8,58.97849376983006,71.11834242687037,-8363.9105488782,1.5272166294406133e6,-3.768632717530964e8,117.90914383424624,-14463.530137553456,2.686929994883037e6,-6.698913609145182e8,-25086.301264861664,4.73571166070002e6,-1.1916236357072856e9,8.360924001298782e6,-2.121737777398899e9,-3.7816211370229983e9,0.2859140803172579,0.47950790896619083,0.9959688006118891,200581.03683202047,23586.781145869096,-0.2649816522593941,-0.8149591929049995,-0.07711154031469432,4.860871693712197,5.968903205171971,-0.04816162300546444,0.7151136146847515,1.177504256018628,2.5459829587948843,2.0057520500327377,1.4172150243612979e-5,1.7291382658641452,1.7184295021185738,2.4613944850325713,2.4613244569576547,0.9649736199387494,5.376654497271437,5.376835921965408,58.97849376983006,8.812963611318541e-5,3.5079551162722176,-3.9332624326285104,1.0,10.0,0.0,0.0,-0.13819513308514425,-2.379584810796819,-0.07863855032962795,-0.25427837208469023,-13.908075149438783,-37.245924284574755,-226.13418673664742,-8.34200409389369,-7.127959911955267,-0.08446055282290327,4.8315882592475425,-607.0032694494099,114331.72587108276,-2.8689415404214583e7,9.006171627035648e9,5.585085469367483,-746.5853337063747,140667.06428937212,-3.5318008677665666e7,1.1094024721380611e10,-1368.844053933963,259550.5880024982,-6.5198945342975855e7,2.0491518088127655e10,478476.63874644367,-1.202997493892225e8,3.781453838677533e10,-2.2189792286599547e8,6.975263710631155e10,1.286347907881628e11
0.8522255349208322,-2.4661943861254465,0.5263018607009768,6.947715258619764,6.195543180736706,0.015747720636842228,5.735296353096383,34.985891095620836,5.752039756676305,32.929598685208646,5.622057183723308,10.79284002988138,1.251929833204695e-6,0.008942068637172288,232.83332892515028,5.651100187477821,64.89281221981629,-7368.719978381042,1.329684416574292e6,-3.268509204122316e8,62.25488089488897,71.42046049478701,-8458.527711599038,1.5556582754850988e6,-3.866304059104013e8,118.40551961163033,-14623.726873290809,2.7358875250793886e6,-6.868783324091612e8,-25357.777493217,4.820203368302021e6,-1.2212796653398192e9,8.506938186752424e6,-2.173611991634435e9,-3.872468322670561e9,0.28611679226383796,0.4846959222580532,0.9969744454400647,188026.57242055814,21787.56884372634,-0.29376437359231633,-0.8088283603237119,-0.07520243946829958,4.892287175169715,6.0042299349291035,-0.05902644562817658,0.7361741476218214,1.1950943922967137,2.516713187511661,2.0012828731199095,1.2929600493383138e-5,1.725017322377045,1.7168649726916958,2.376113160137578,2.376055114518618,0.9207624069903226,5.651100187477821,5.651262669972978,62.25488089488897,7.914081195279437e-5,3.485969214392835,-3.8066655847938877,1.0,10.0,0.0,0.0,-0.1371020093863894,-2.390709065155558,-0.0752504406404576,-0.11514935532701753,-13.06011176028522,-37.22419047158089,-224.75539745372302,-8.391280297211004,-7.1127880402717745,-0.08378684399088068,4.863815269705512,-615.3241731364599,116717.55152274016,-2.9498872673967067e7,9.32702212337389e9,5.616735401604236,-756.3164162037133,143499.6815951007,-3.628498031858684e7,1.1478295356949099e10,-1385.8048390623467,264595.67406799085,-6.693273089929815e7,2.1182534519394417e10,487465.26799772395,-1.2341407682872799e8,3.9061233880737206e10,-2.274950077554372e8,7.200477142731912e10,1.327054216624178e11
0.8639256450605326,-2.452558884129971,0.509850205954502,6.868737801929043,6.15386614454343,0.01493127923203891,5.727046897847502,34.75152342038,5.712840640321844,32.53350092823454,5.641289314853945,10.826633723065317,1.113531853901805e-6,0.008875739384245207,220.47313282270312,5.947551637369956,65.14861362297079,-7450.54907153427,1.354299888501208e6,-3.3531178750092727e8,65.84322333149757,71.70682965914126,-8551.008429559166,1.583893775808265e6,-3.9643488076179767e8,118.87740385444738,-14780.492279668244,2.784527933230801e6,-7.03943809410023e8,-25623.670362410256,4.904187349791822e6,-1.25108353413104e9,8.652119784203818e6,-2.225752903473956e9,-3.963785975041905e9,0.2863721137554375,0.49005040212500467,0.9979830143665016,175855.19578125293,20070.051092122918,-0.32434029304228507,-0.8025499204888336,-0.07313323833855043,4.9234695886521,6.039297053603272,-0.07208771126148364,0.7583156645272369,1.2130990387622766,2.486624168676933,1.9959624395870248,1.1750336614365042e-5,1.7201269199061664,1.7146957586894955,2.290314104467562,2.290266275402349,0.8767981656826939,5.947551637369956,5.9476967274829695,65.84322333149757,7.087439865955079e-5,3.462399269549053,-3.678224171205412,1.0,10.0,0.0,0.0,-0.13604381733056004,-2.402752600172837,-0.07192372983295542,0.030113934128744194,-12.194718952748634,-37.18844357333546,-223.25720712155223,-8.438858046014627,-7.096178591662865,-0.08307358638314422,4.895815142818794,-623.6678679947117,119127.93266953589,-3.0322168392858736e7,9.655410771894741e9,5.648041550825873,-766.0767417808137,146362.11410239773,-3.726885366983395e7,1.1871870491914494e10,-1402.821198465299,269694.57267387386,-6.869724775662555e7,2.1890644983102695e10,496549.8047405792,-1.2658352874332619e8,4.033883330175794e10,-2.3319040938789058e8,7.431239334844528e10,1.3687532639406293e11
0.8760153272283767,-2.438662002653655,0.49346936637794003,6.789093663867007,6.110855536257046,0.01413376989851822,5.719002184465757,34.51145889148489,5.672359623251039,32.127438187086156,5.660166906134924,10.859809183519447,9.888082407635295e-7,0.00881053195293328,208.55086204026532,6.265144530097483,65.38344562243215,-7528.75531213118,1.3782533807141e6,-3.4364456630549866e8,69.74256168319518,71.97106227969215,-8639.519351493875,1.611391824577354e6,-4.060983301562436e8,119.31406119012097,-14930.680693439179,2.831926037418471e6,-7.207737140399971e8,-25878.573808764377,4.986050293669084e6,-1.2804817856790087e9,8.79365155688889e6,-2.277184290714165e9,-4.053850447720638e9,0.28668938809803285,0.49552485348474934,0.9989821534206501,164190.48774951434,18449.96071794652,-0.3565451604583111,-0.7961786001795292,-0.0709095173162698,4.9539134540443115,6.073504707569468,-0.08759615207839644,0.7813429612031123,1.231291316352981,2.4559381067787296,1.9897469646867043,1.06441221621688e-5,1.7144362113094573,1.711866581085305,2.204876634918818,2.204837393735908,0.8335539682547821,6.265144530097483,6.265273833477164,69.74256168319518,6.33578670746797e-5,3.4373183579551756,-3.549228535597133,1.0,10.0,0.0,0.0,-0.135029354745099,-2.4155623381461107,-0.06868611151294898,0.18037616499505005,-11.319750850448028,-37.13645161654291,-221.63612574503185,-8.483799188690956,-7.0780390181896795,-0.08232290927537757,4.9270805368134045,-631.9037057170102,121525.30830450883,-3.1146585878872953e7,9.986344149854546e9,5.678437945058775,-775.7093245354282,149208.91085705272,-3.825418125426106e7,1.2268662819465124e10,-1419.6113241889075,274764.79142064427,-7.046435461033121e7,2.2604724561032295e10,505580.568163993,-1.2975683450465833e8,4.162700723605354e10,-2.3889071376694703e8,7.663835256779291e10,1.410766127321499e11
0.8884301312885857,-2.424589582474246,0.47725747484235864,6.709193467363448,6.066661352690252,0.01336000642947618,5.710981541005026,34.26495127340932,5.630749787442816,31.712957954031047,5.678453617575276,10.891919774637579,8.772634650659818e-7,0.008746827746234018,197.13476594964044,6.603444843136573,65.59276942727597,-7601.987991072707,1.4011459816157902e6,-3.5171301946666485e8,73.95695656167364,72.20796833246881,-8722.506508853228,1.637687411524972e6,-4.15460146754618e8,119.70664733761018,-15071.606085090296,2.877267903136021e6,-7.370839784814128e8,-26117.83968898378,5.06436657283599e6,-1.3089721935554507e9,8.92903366154186e6,-2.327017801091837e9,-4.1410891934406943e9,0.2870790520868872,0.5010856708635796,0.9999625556623718,153102.2805090805,16934.629094462918,-0.3902605365930809,-0.7897504652955843,-0.06853382617996732,4.983197941431553,6.106343828272003,-0.10580529683387462,0.8050874567127548,1.2494758378015502,2.4247924476726626,1.9825924387353338,9.614955400937359e-6,1.7079155711416636,1.7083257673101593,2.12040997376574,2.120377880138741,0.7913471270931207,6.603444843136573,6.6035599274169545,73.95695656167364,5.657443221953514e-5,3.4107507546265063,-3.420596408776116,1.0,10.0,0.0,0.0,-0.1340627422387722,-2.4289743050538126,-0.06555225169921675,0.334762210796145,-10.44084859714331,-37.066024587508814,-219.88552038856653,-8.525320089542074,-7.058234284962433,-0.08153530835915293,4.957191727188185,-639.9203695744894,123876.78606205329,-3.1960700271968797e7,1.0315222882861588e10,5.707439762855093,-785.0790764130238,152000.01393360423,-3.9227011789870314e7,1.2663036681809967e10,-1435.930211451746,279733.1796138531,-7.220851321499291e7,2.3314426923560562e10,514424.07418684766,-1.3288728101704559e8,4.290678908037721e10,-2.445105002856084e8,7.894789918458844e10,1.4524562767504846e11
0.9011308359770159,-2.4103951312457514,0.4612665131889809,6.629233799164671,6.021331936427906,0.012612354323231113,5.702734167167737,34.01040677063348,5.588071101159018,31.29061313891616,5.695958944753803,10.922596385682759,7.779555386892065e-7,0.008684797139491992,186.2525913426407,6.962533410610559,65.7729797594295,-7669.11941531204,1.422632596691641e6,-3.59395679015697e8,78.49687690796942,72.41335971748966,-8798.661805621956,1.6623760277723318e6,-4.2437650611760503e8,120.0479191013956,-15200.989460380695,2.919841781523681e6,-7.526191804635205e8,-26337.49488693841,5.137883774071822e6,-1.3361017205632827e9,9.056060397694154e6,-2.374449804964368e9,-4.224075850689636e9,0.2875529150727258,0.5067115779949021,1.0009175798062628,142618.55086421283,15525.162273900009,-0.42541439339495857,-0.7832835859652827,-0.06600535339381136,5.010975359313921,6.137384674559675,-0.1269727267124097,0.8294077610302105,1.2674857874534662,2.393246188233875,1.974448644536243,8.662695124080666e-6,1.7005309893896805,1.7040203510058332,2.0372883474986896,2.037262163987194,0.7503636778014984,6.962533410610559,6.962635747518359,78.49687690796942,5.0479898554361765e-5,3.3826636466289175,-3.2929091550304426,1.0,10.0,0.0,0.0,-0.1331441316663047,-2.4428172107808828,-0.06252661768770547,0.49264099365492486,-9.561730967662013,-36.974940622878734,-217.99547135913699,-8.562754674396063,-7.036580201977095,-0.08070969590542634,4.98580437525329,-647.6237027176649,126153.73270843425,-3.2754297180629585e7,1.0637826986161327e10,5.734633325155439,-794.0704892175419,154700.31861948903,-4.017480901936461e7,1.3049798723662327e10,-1451.5660652766455,284535.2221937331,-7.390666779736978e7,2.401017997587711e10,522961.8979432124,-1.3593252648911482e8,4.416057924049016e10,-2.4997205253022587e8,8.120870538919588e10,1.4932301598403506e11
0.9131981945006703,-2.397092652732052,0.4465911473881242,6.554754548542857,5.978071875029857,0.011940253453213694,5.694579910175109,33.76416171271179,5.547355241609302,30.890064448216318,5.71141704869137,10.9495946243554,6.954850261861649e-7,0.008628556270035996,176.60011950882668,7.3160934771214405,65.91201022802656,-7725.292556511277,1.4411063721680352e6,-3.661049153848853e8,83.03185895330712,72.5732116560237,-8862.436707761966,1.6836026938037989e6,-4.321624954587496e8,120.31418611473762,-15309.341412298809,2.9564347908631954e6,-7.66181299228758e8,-26521.329432189217,5.201033159462668e6,-1.3597723058751762e9,9.165076097709544e6,-2.4158033566673937e9,-4.296363023009556e9,0.28808164300818856,0.5119986604676533,1.0017799104281755,133400.036106715,14305.421067950023,-0.45940906823431804,-0.7772296053166329,-0.06351042750089703,5.035224053264264,6.164341909852597,-0.14956974076761462,0.852464122794319,1.2839688912951965,2.3635086720552048,1.9659234249718192,7.842805126912296e-6,1.692841468703762,1.699272962591202,1.9612748057965166,1.9612531837599385,0.7133820936472103,7.3160934771214405,7.316185158753759,83.03185895330712,4.5373839123237855e-5,3.355065280345252,-3.175146847406762,1.0,10.0,0.0,0.0,-0.1323291461007924,-2.4559347176687325,-0.05980447659797075,0.6423888870267038,-8.745022719397882,-36.86951715849006,-216.09886026256413,-8.593407854052652,-7.014546402043574,-0.07990466718904213,5.010842658104471,-654.4426190664799,128184.2993052825,-3.3466539048098624e7,1.0929077225871674e10,5.758008577549781,-802.0130477365576,157105.19698992203,-4.102465343872975e7,1.3398766883255116e10,-1465.3453032836464,288805.5686917369,-7.542773055489567e7,2.463750098109205e10,530541.9970716112,-1.3865683757644808e8,4.528995675370873e10,-2.5485147924905908e8,8.324293840962448e10,1.5298745293788858e11
0.9264962863563068,-2.3826355528057173,0.4309630374375767,6.474173689085641,5.930095328193462,0.011239809978972982,5.6849133292201115,33.485408667247754,5.502232994248314,30.448592348627443,5.727072370039481,10.976795819993571,6.16090843296202e-7,0.008569349578345896,166.67617682554945,7.71987885064498,66.02861041556501,-7778.2898699250245,1.4591342523444886e6,-3.727717495801523e8,88.28751343787363,72.70898653644458,-8922.632712110053,1.7043077646775169e6,-4.3989548933030623e8,120.54089560380207,-15411.549273330485,2.992099547705524e6,-7.796416732468872e8,-26694.480510016976,5.262506656328957e6,-1.3832420265514233e9,9.271036481147557e6,-2.456756833644011e9,-4.367852528994601e9,0.28876231393825713,0.5177599430896008,1.002679174777528,124012.27264864977,13083.140515983363,-0.4974910828090306,-0.7706439951932385,-0.06065717119327796,5.059415581719277,6.191029536456355,-0.17735494733800655,0.877713108086011,1.3013343928883259,2.3309363420352076,1.955622700487704,7.025539150995385e-6,1.6836029334287204,1.6932806283913258,1.880723507182295,1.8807059595982714,0.6747307939071158,7.71987885064498,7.719960209889525,88.28751343787363,4.0414768175392636e-5,3.323541214948574,-3.0492705480116564,1.0,10.0,0.0,0.0,-0.13148635226010053,-2.4701636520154864,-0.056960072859613776,0.8068088308293893,-7.866127659758348,-36.73091774977124,-213.8867576381368,-8.621405103143982,-6.988432344125892,-0.07899239840213634,5.035905430110271,-661.3541025555973,130257.9890723564,-3.4198487229458794e7,1.1230114026280281e10,5.7808343098258055,-810.0384591046942,159556.23175406008,-4.189675728466317e7,1.375909060682428e10,-1479.2191630310272,293148.4114162298,-7.698619139494549e7,2.5284492140246353e10,538232.6107570162,-1.4144323725305673e8,4.645313738609355e10,-2.5983274995254195e8,8.533489401850665e10,1.567498445156236e11
0.9392776943086534,-2.368934420697445,0.4164430927801131,6.398025199336786,5.883600780131267,0.010603675482806323,5.674636922087053,33.20790005137174,5.458552474708861,30.023395312539733,5.740704850871106,11.000301348751805,5.495297607153851e-7,0.008514921186275998,157.78631861323086,8.122131676118904,66.10443198643048,-7820.1724378356,1.4740366076888915e6,-3.784060595346068e8,93.60185334439329,72.79928345514459,-8970.198908612501,1.721404354589265e6,-4.46423937301902e8,120.69204358696541,-15492.17713670427,3.0215017650953284e6,-7.909904092448604e8,-26830.669014552997,5.313080089787724e6,-1.4029977068656685e9,9.35798781780946e6,-2.491164830821307e9,-4.427789653857478e9,0.2895227550769539,0.5232337546920757,1.0034929647288315,115690.35790981766,12017.254652750351,-0.5346348104191159,-0.7643805426287926,-0.05781445706910046,5.080063623696116,6.213551980337968,-0.20693573715960864,0.9017141859414554,1.3171440894394626,2.299762020816339,1.9448109845972876,6.31689795294901e-6,1.6739635008062737,1.6867503526082455,1.8063593881819016,1.8063450016491591,0.6395575125511272,8.122131676118904,8.122204328824289,93.60185334439329,3.62202672810626e-5,3.29205255895212,-2.932019317194215,1.0,10.0,0.0,0.0,-0.1307198899802337,-2.4834162345960946,-0.05436485897186657,0.9638543343659731,-7.042774239288417,-36.57456979173035,-211.63293170686632,-8.642351224301047,-6.9613289831452425,-0.07808933814536166,5.057396351397848,-667.3648599634494,132075.55588671088,-3.484406751535328e7,1.1497128153115538e10,5.799734814592254,-816.9865532001834,161698.3329871604,-4.2664336867342226e7,1.4078184076223927e10,-1491.168919979591,296932.02056134254,-7.835476661065319e7,2.5856467481621075e10,544910.3659787665,-1.4388410327490753e8,4.747945893803049e10,-2.6418487115510225e8,8.717687966269234e10,1.600554302652359e11
0.9525008051294933,-2.3549546379922184,0.4019033170559557,6.320417647319567,5.8350284058739685,0.009981326340011457,5.662669010313661,32.90868376938323,5.412984873225058,29.581853475778853,5.75329808556847,11.021780699275295,4.892888671259133e-7,0.008460903312331736,149.20414975543738,8.553011720576473,66.1456469984443,-7853.960545728203,1.4868426214137606e6,-3.8338498165815425e8,99.37882177673481,72.85119592798323,-9008.529551125224,1.736064983926949e6,-4.5218221908242595e8,120.77918780813849,-15556.91834760041,3.0466440431456747e6,-8.009782344481202e8,-26939.412366569642,5.356175987337212e6,-1.4203398692502778e9,9.43177688081056e6,-2.5212821848583016e9,-4.480084684757269e9,0.2904288068185633,0.5288316370350569,1.0042826744974516,107744.94665134304,11015.871385762492,-0.5735180149828343,-0.7579467699307301,-0.054774850094187005,5.098640719867536,6.233487602277009,-0.2404672237892386,0.9261435375806382,1.332491728221425,2.267585267184447,1.9326714085157253,5.6552079978126965e-6,1.6632046844638284,1.6791807784496635,1.7324611310676281,1.732449392453261,0.6051060834625894,8.553011720576473,8.553076449233844,99.37882177673481,3.239135246373562e-5,3.25814165680378,-2.8144468888850622,1.0,10.0,0.0,0.0,-0.12995833586088823,-2.496461979826562,-0.0518089985397329,1.1247952986790613,-6.214017858212482,-36.388098875958526,-209.16355158880287,-8.657589681588465,-6.931008688710998,-0.07712716553745799,5.076854412947226,-672.8951137997799,133761.2695163926,-3.544649243270266e7,1.1747622331581575e10,5.816025579821703,-823.3388444187067,163677.0626026369,-4.3378499713042974e7,1.4376854749266964e10,-1502.0147266326153,300411.8769818933,-7.962410238020267e7,2.6390536932727722e10,551023.2923539213,-1.461403184554618e8,4.843523175432725e10,-2.681933119427957e8,8.888744394157143e10,1.6311614496497058e11
0.965454261327191,-2.341446862569379,0.38810530745582683,6.245400621455612,5.786918457683493,0.009404769107830752,5.6493340918119,32.60169012021002,5.36792914359881,29.147090728882127,5.7641003588571,11.039921665314523,4.3759418548672263e-7,0.008409998797649946,141.35539758147658,8.989699288396498,66.14973136786311,-7877.53527112563,1.4967297311738888e6,-3.873815783072626e8,105.3201194578387,72.86139465115346,-9035.187552112067,1.7473397495754936e6,-4.567896162988388e8,120.79647996033822,-15601.596204752203,3.065882858818438e6,-8.089402637988125e8,-27013.5883887122,5.388952800751458e6,-1.4341070077471921e9,9.4874950035416e6,-2.5450797784142213e9,-4.521193127823058e9,0.2914431964021374,0.5342515466932547,1.0050048196544186,100563.50307386475,10125.175741660687,-0.6119292875779689,-0.7516656224138087,-0.05170736043497432,5.114011104978095,6.24958366716255,-0.2760952745455841,0.9495490629559442,1.346435090441916,2.2360850884695185,1.9198285548025498,5.0706542310138914e-6,1.6518905560012844,1.6709479970046028,1.6629558150982935,1.662946177797872,0.5731741667003895,8.989699288396498,8.989757181872134,105.3201194578387,2.9078004926496675e-5,3.2234950987075957,-2.7028355676124094,1.0,10.0,0.0,0.0,-0.12922792390142065,-2.508349194980231,-0.04942041557393788,1.2803437348702307,-5.426247196257653,-36.18043730459834,-206.6047625042605,-8.665891493422702,-6.898843508267603,-0.07615702858190929,5.093098464638603,-677.6023694525081,135208.55873116505,-3.59669234726256e7,1.1965136059788185e10,5.828665136689734,-828.6969991276146,165366.2947464652,-4.399290180638967e7,1.463536112190924e10,-1511.0671751128148,303364.2717118326,-8.071128468601775e7,2.6851196144220474e10,556174.9772114404,-1.4806356935585296e8,4.925659250385235e10,-2.7159288423982435e8,9.035172698923734e10,1.6572545920493295e11
0.9790939339044732,-2.327418003515408,0.3740242717428844,6.167347293904713,5.7356405348828545,0.008830965246936866,5.633277801690114,32.26180831158021,5.320003685163269,28.686426660083523,5.77379226076526,11.055827327651572,3.898963888718233e-7,0.008358290776909512,133.64060067487847,9.465158077088345,66.11596317454764,-7892.141356534229,1.504237926240013e6,-3.9061240676439947e8,111.88496637414035,72.82929228736705,-9051.5433184442,1.7558344728744312e6,-4.6049263870257646e8,120.74270340838557,-15628.432067654114,3.0802336078522867e6,-8.152968517721951e8,-27056.740205690636,5.413107780633088e6,-1.4450166134258273e9,9.527967159890478e6,-2.5637813294019117e9,-4.553198847808371e9,0.29265629339189525,0.5398905329163578,1.0057103248240151,93592.56997329342,9274.368336149584,-0.6525463540901154,-0.7450462080926293,-0.04839254300363935,5.127100654550004,6.262761833382935,-0.31638589152038643,0.9734849909309812,1.3598469560728959,2.2028886305087907,1.9052833935207276,4.516604707303692e-6,1.6391533957910591,1.6613922681308217,1.5927461856099254,1.5927383389617573,0.541397775638734,9.465158077088345,9.465209633838922,111.88496637414035,2.599570001352693e-5,3.1853608561954028,-2.589002726646639,1.0,10.0,0.0,0.0,-0.12845635534961547,-2.519639996484978,-0.047016902426070005,1.4411172202974345,-4.624383086988161,-35.934646033644086,-203.75879319220485,-8.667231328006585,-6.862101779484492,-0.07510683297716195,5.1071198340062,-681.7699988717256,136502.74801124595,-3.643537254997657e7,1.2161923501765396e10,5.838344441168548,-833.3769285838544,166864.24791143608,-4.454258307925182e7,1.4868123330444809e10,-1518.8473763671402,305958.30518842547,-8.167759984535344e7,2.7263883062878143e10,560655.7732250604,-1.4976099768332082e8,4.99884619885582e10,-2.7457062996899974e8,9.16490352954388e10,1.68023277237701e11
0.9927994046652573,-2.313516956035046,0.3603130309540251,6.089764356270269,5.68343677419616,0.008286832210950371,5.614796294007034,31.901661243961428,5.271325526443081,28.220255482965758,5.781758845757706,11.068430995135415,3.479620191419407e-7,0.008308031766507044,126.41143524287799,9.959034330328755,66.04380105117409,-7896.339752111918,1.5087569808011174e6,-3.928255469063777e8,118.80703364248808,72.753828569318,-9055.936250838191,1.7608448331178844e6,-4.629982521606502e8,120.6158493965518,-15634.579709995254,3.088479268865441e6,-8.195369876078033e8,-27064.026654085406,5.426541081792738e6,-1.4521775907251353e9,9.549575963935276e6,-2.5758334449840684e9,-4.573395068916782e9,0.29403377450510554,0.5454864330227166,1.0063628551707406,87147.94249785689,8500.521180960195,-0.6933224230546065,-0.7383578541988158,-0.04498939550819562,5.137006988844647,6.272038575752472,-0.35944291962663577,0.9966474733691837,1.3719103051542079,2.169463028857517,1.8896150691588056,4.017245459752008e-6,1.625514884980627,1.6508675037392768,1.5251681229290694,1.5251617265010924,0.5112812790842467,9.959034330328755,9.959080291797486,118.80703364248808,2.3263860499841345e-5,3.145206483076439,-2.4783160230673937,1.0,10.0,0.0,0.0,-0.12765615103246275,-2.52942642891338,-0.044706626617915225,1.5986637256978737,-3.849514482553625,-35.65956605773047,-200.74287449302778,-8.660609247345938,-6.8219693655599976,-0.07402387706929228,5.117973620642923,-685.1187675089229,137556.03889385585,-3.681956254483467e7,1.2324189863574898e10,5.844274947361158,-837.0553280912214,168067.32827251588,-4.498912070500339e7,1.5058630743825043e10,-1524.7990370576726,308010.8339402135,-8.245447932922348e7,2.7598967365608772e10,564142.3030989026,-1.5111028279143506e8,5.057766447916323e10,-2.7690846605984426e8,9.26839613235809e10,1.6983848070334885e11
1.0068055582980513,-2.2995078062701992,0.346732372160531,6.011254899311029,5.629365805852683,0.007762496078217755,5.593245432811415,31.513279617870015,5.221033535172984,27.74033495145032,5.788041989177196,11.077758388602442,3.104464112898607e-7,0.00825816987984193,119.52158397502987,10.480342912221634,65.93197096524784,-7889.983551361029,1.5102554940762075e6,-3.9400839523549855e8,126.22402955556963,72.63349420383702,-9048.163819352998,1.7623252004536092e6,-4.642889256497016e8,120.41318661654068,-15619.623930706643,3.090523756850996e6,-8.216249633268429e8,-27034.610934668817,5.429056209947079e6,-1.455519069785003e9,9.551926728172632e6,-2.5810973874555135e9,-4.581512622469435e9,0.29561360278565607,0.5511320911400587,1.0069719151682561,81092.60116716182,7785.16714552715,-0.7346951115240635,-0.7314504688516704,-0.0414565234319339,5.143747496117131,6.277379645038048,-0.40570527869165174,1.019234206210276,1.3826782767596415,2.1352027712045647,1.872525660762241,3.5605051959963356e-6,1.6107264924849094,1.6391569408349824,1.4590781337452972,1.4590729309726727,0.4822860695279898,10.480342912221634,10.480383848909185,126.22402955556963,2.080079747567465e-5,3.102142734970167,-2.368912647815216,1.0,10.0,0.0,0.0,-0.12678687666030586,-2.5375016345913957,-0.04244474335602944,1.7544990566609548,-3.092323982360118,-35.349664251481926,-197.50250602007566,-8.645272513633978,-6.777379920645114,-0.07289166327822427,5.125691074106234,-687.6554953951126,138369.0564646025,-3.71191354539549e7,1.2451520914546623e10,5.8464016758338495,-839.7328950108578,168974.85612839315,-4.533170491516838e7,1.5206255442438725e10,-1528.9102974393052,309518.0271009787,-8.303977796815105e7,2.785508396633954e10,566623.0206540055,-1.5210635235264924e8,5.102134636377565e10,-2.7859507445054924e8,9.345066581797498e10,1.7115928867731714e11
1.0205522026819673,-2.2859464553069824,0.3338102056890081,5.934891108386846,5.575591081520904,0.007277428695131639,5.569302918245228,31.111609097422438,5.17115017977145,27.265951767984873,5.792373868499829,11.083398348412397,2.7814905645215905e-7,0.008210465772114416,113.20984561132,11.008141453934261,65.78658426398648,-7873.6017021508615,1.5087152458453157e6,-3.9411699984791964e8,133.84560901273727,72.47480917119215,-9028.83115455249,1.7602613410721002e6,-4.643162526189052e8,120.14555131229095,-15584.639352052864,3.0863586731471005e6,-8.214819170290604e8,-26970.44849479786,5.420673997363189e6,-1.454914608803426e9,9.535128630661158e6,-2.579374445678314e9,-4.577247287364791e9,0.29733958621719625,0.556600932454361,1.007513753295467,75626.76912777829,7149.761175298878,-0.7747250641632585,-0.7245669994297027,-0.03795772506697269,5.147049811791339,6.27856431166649,-0.4528563838228972,1.0401828949949927,1.3916324185232303,2.1014623327325257,1.8547181816699172,3.1597448714469817e-6,1.5954029883997114,1.6267348170942837,1.3970355097463039,1.3970312520442998,0.4554903400985214,11.008141453934261,11.008178050886942,133.84560901273727,1.8664689001498338e-5,3.0577768716236013,-2.2650838530883415,1.0,10.0,0.0,0.0,-0.12585668290641044,-2.543234893477462,-0.040314359300912206,1.9013113726849715,-2.3860522621651494,-35.0179328303238,-194.1731218257684,-8.6215258046104,-6.72987861244134,-0.07175959266328082,5.129956559867617,-689.2679860175228,138904.07659512217,-3.731961624345167e7,1.2537523444061718e10,5.844665945530069,-841.2893250439129,169544.27789044025,-4.555364280103386e7,1.5303529878454075e10,-1530.9934187034723,310408.3658798912,-8.340471927024406e7,2.801917742920033e10,567978.648402619,-1.5269978508677298e8,5.129673187212811e10,-2.795459387009518e8,9.390951163144925e10,1.719169056061977e11
1.035304013485354,-2.2715951948685085,0.32037678518956525,5.853657314956339,5.517138283722551,0.006787794265942097,5.5404097752739565,30.65805961112475,5.117080116903252,26.753562450281667,5.795009194819508,11.085590148134608,2.477815110009441e-7,0.008160380229093805,106.8930512257092,11.592068762458627,65.59368164351011,-7845.339054923725,1.5038546159792566e6,-3.9310238259543437e8,142.40555081829956,72.26235805136697,-8995.737213926885,1.7542967539881826e6,-4.6301276080029255e8,119.78680143480868,-15525.643993934116,3.0753038524602596e6,-8.189702270683905e8,-26864.267079956866,5.400095296978242e6,-1.4500876668633718e9,9.496699136317957e6,-2.570114336629668e9,-4.559512406931042e9,0.2993900652210114,0.5623893193730255,1.0080348836552244,70241.58580195057,6533.82013392138,-0.8167046182727795,-0.7170303166351877,-0.0341970852050637,5.146995806943479,6.275428961746693,-0.5047676523976473,1.0611585307392033,1.3993908835664324,2.0651273799649714,1.8345096256833586,2.776831947572972e-6,1.578107883387317,1.612404033848844,1.3334638675358257,1.333460425273537,0.4284713467939096,11.592068762458627,11.592101268261727,142.40555081829956,1.6642062605124224e-5,3.0077647157378706,-2.1574749915719034,1.0,10.0,0.0,0.0,-0.12474391660682282,-2.5466543441688576,-0.03811979596121623,2.0508923053269026,-1.6719218228300055,-34.632853738120495,-190.44686001781002,-8.586225914911832,-6.67457260175868,-0.07052769805510448,5.130934761607268,-690.0357737929951,139187.97859495584,-3.743096559793563e7,1.2586358753825583e10,5.838694037772784,-841.7841652394906,169800.90978855715,-4.566508299257602e7,1.535486271810773e10,-1531.0895982016634,310714.597326334,-8.356424211478181e7,2.8098104736892e10,568244.7611983579,-1.529113926639542e8,5.141422208514342e10,-2.7978733300178504e8,9.407566259152629e10,1.7213206293317584e11
1.0497618517742262,-2.257726980680313,0.30763590603298036,5.774743220768408,5.459160059981868,0.006337423971536766,5.50882663740971,30.19163943835516,5.06360587777476,26.248683065476,5.795597853871015,11.083913173466833,2.2173401161045297e-7,0.008112167452108009,101.12391333018425,12.181639748712414,65.37028199496814,-7807.533458371207,1.4960263153950674e6,-3.910195497906733e8,151.18067511043026,72.01475072351731,-8951.604542708566,1.7448663109560255e6,-4.604525134816183e8,119.3682552711564,-15447.475690617004,3.058171013772567e6,-8.142388157885746e8,-26724.76336850991,5.368844295929604e6,-1.4413355520090609e9,9.439511795330355e6,-2.553907174750686e9,-4.5294730284832e9,0.3016016295270597,0.567980638310408,1.008486717748702,65403.94591455571,5989.513456747909,-0.8565067756089545,-0.7094612542172907,-0.030536287291197183,5.143423782510388,6.268048052416307,-0.5562898547431241,1.0800598822398604,1.405086812772466,2.02940466387138,1.8136561559924085,2.444155446336632e-6,1.5603538230414546,1.5973894721952004,1.2740813214079993,1.2740785193995434,0.4036424787054023,12.181639748712414,12.181668738342147,151.18067511043026,1.4895627246985248e-5,2.956289238571866,-2.055759185619168,1.0,10.0,0.0,0.0,-0.12350984604087575,-2.546972682293052,-0.03605533077085625,2.1883055514746452,-1.0189556392496844,-34.22800137636136,-186.65498896866538,-8.541622843012345,-6.61585619119375,-0.0693101983973116,5.128365694666706,-689.8378709481079,139178.49219064758,-3.743686592042485e7,1.2590868200805115e10,5.828872057015719,-841.1095561202251,169701.3964772104,-4.564838738865374e7,1.5352298103693432e10,-1529.0762524174156,310372.37234228407,-8.349020918278311e7,2.8078726771709785e10,567330.7418709586,-1.5269720338062918e8,5.13523393556471e10,-2.792524810766939e8,9.391448602674268e10,1.717499042506672e11
1.0631473614546467,-2.2450565936419085,0.29620856332678713,5.7023121422931045,5.404946534058967,0.0059452613574589655,5.476723079141716,29.741607374355752,5.013742705991166,25.779613892704564,5.794424805399356,11.07906615264124,2.0045304398397403e-7,0.00806811276174509,96.12565543684514,12.742382387612269,65.1357275494949,-7764.252155097018,1.4862475626160272e6,-3.88187427145448e8,159.64690120236205,71.75360417350335,-8901.149151518111,1.733173309748899e6,-4.570170451128438e8,118.92646098981142,-15358.39730756398,3.0371032425642163e6,-8.07973818353621e8,-26566.48985068722,5.330750417466332e6,-1.4298945936106672e9,9.37042819707682e6,-2.5329844821262445e9,-4.491162996743116e9,0.30382774761718445,0.5730840840626926,1.008854826888735,61279.86086683018,5532.586871452403,-0.8918611417963999,-0.7022689868771508,-0.02719667256678797,5.137128096796614,6.257560183044815,-0.6039491972089911,1.0959911353252272,1.4086555138503474,1.996260544596295,1.7934862614259084,2.1699871004498725e-6,1.5432608396153749,1.5826746937599245,1.2215992992397324,1.2215969779579503,0.38203588318530374,12.742382387612269,12.742408500921988,159.64690120236205,1.3460565758822205e-5,2.906463444515867,-1.9648407889771822,1.0,10.0,0.0,0.0,-0.1222186973238958,-2.5443795116644683,-0.034216501767929314,2.3064621270090533,-0.4580573061109192,-33.830872823056154,-183.03587116692574,-8.4914685101627,-6.557428191600878,-0.06818074995471579,5.12298402456444,-688.8410178367924,138922.82804433303,-3.735363190468295e7,1.255775215949002e10,5.816457298032521,-839.4933904192467,169308.43341537705,-4.5524874011583224e7,1.530449742575688e10,-1525.413164268929,309505.7256341168,-8.322421382522513e7,2.79777837852987e10,565480.2820533232,-1.521380459505656e8,5.114334538989731e10,-2.780978771111553e8,9.34879915942175e10,1.7088932668402576e11
1.0785427035604476,-2.2306795299004305,0.28349880895813717,5.619796228994193,5.342069222916959,0.005522313180895509,5.436494141334134,29.204290448861574,4.956073868781663,25.23927279000794,5.791104209488105,11.069714620567556,1.7889165221534076e-7,0.008017929048126657,90.75264290910017,13.404547974715175,64.83630321815768,-7705.492332313853,1.4722375460185253e6,-3.839399780376899e8,169.79135215697988,71.41901435795253,-8832.69957348261,1.7164904662124508e6,-4.518991465745009e8,118.36002069257366,-15237.79119056012,3.007187903506037e6,-7.987047176386045e8,-26352.803859792522,5.27693500073638e6,-1.4130825535454657e9,9.273356993722344e6,-2.5024473752838974e9,-4.43562434398984e9,0.3065983218062158,0.5788654054455209,1.0092210054470014,56921.19316500438,5057.148358445238,-0.930386088583327,-0.6937560028646146,-0.0234474791497974,5.126514023283204,6.2413804727024615,-0.6579807354109651,1.11235029592095,1.410736344140473,1.9581042186591897,1.7693497484905791,1.8907614162933713e-6,1.5228958652430467,1.5648456377747813,1.1641082260118065,1.1641063513135839,0.35873793600721,13.404547974715175,13.404571172061988,169.79135215697988,1.1998938596493224e-5,2.846642074375654,-1.864089917577436,1.0,10.0,0.0,0.0,-0.12053563170753659,-2.5377705807358817,-0.032184649453093434,2.430580355115905,0.1331354724668223,-33.35030057886779,-178.76487809855,-8.423355865782186,-6.4853727959838015,-0.06688757516193528,5.113395419032797,-686.7698765141886,138348.10493681603,-3.715711662062214e7,1.247732567765335e10,5.7984947925993096,-836.5094437954226,168514.97932768211,-4.526021524032932e7,1.5198019945592537e10,-1519.16327698355,307885.80873387505,-8.269458844888827e7,2.776772459459822e10,562215.6297247587,-1.5108676791112667e8,5.073151046591025e10,-2.76025231267519e8,9.268457049613507e10,1.6932860075029742e11
1.0928081094109512,-2.2175396807199856,0.27213325438015723,5.544153718909083,5.283433403503736,0.00515598610218865,5.396220991524025,28.689879613762102,4.9024464649201995,24.73898844240474,5.786230582824024,11.057612485360664,1.613272479956737e-7,0.00797171809153406,86.10507431024281,14.034051682081042,64.53379829272473,-7643.3547385189695,1.4568780724608125e6,-3.791508438055649e8,179.57923002073957,71.07996122171654,-8760.344090576247,1.6982489056270882e6,-4.4615174228672343e8,117.78568532186615,-15110.470604196571,2.9745775358611876e6,-7.883390800856813e8,-26127.658740748222,5.218467165968809e6,-1.3943607408717024e9,9.168268399377733e6,-2.4685858963367953e9,-4.374302892336204e9,0.3093619142369578,0.5841365275677705,1.0095083820581137,53217.585246595816,4659.52051667203,-0.9637302060134357,-0.6856252250442965,-0.020090622070826195,5.1136608972957145,6.222713519607357,-0.7066307563509666,1.1255680932053909,1.4107616679606965,1.9227731847942124,1.7461840046654817,1.662956950268503e-6,1.5034301318250403,1.5475313942722282,1.11348866949478,1.1134871273180913,0.33855206899368,14.034051682081042,14.034072504201205,179.57923002073957,1.0802622352860296e-5,2.788929989229578,-1.7743481565145998,1.0,10.0,0.0,0.0,-0.11877273503796171,-2.5280675130372376,-0.030379321686968642,2.533576482923558,0.6282311109824195,-32.88511542439126,-174.72499232886457,-8.35052593300788,-6.414035306830095,-0.06570311161769249,5.101460074214687,-684.0188798523058,137563.4179705754,-3.688470569572493e7,1.2364966003531641e10,5.778619942732756,-832.7341934432493,167473.5325025139,-4.4905301636300355e7,1.50534117258651e10,-1511.547971753429,305827.0139889478,-8.200407215161386e7,2.7489400358507736e10,558175.396274016,-1.4974881025034264e8,5.019746834001889e10,-2.7344213124530876e8,9.166245538141507e10,1.673767092660976e11
1.1084065447427236,-2.203366872625774,0.26015728082950923,5.4624370872708035,5.219072289072395,0.004782198793813757,5.349139870570311,28.11230071596814,4.84374263046224,24.193921274961436,5.7790421588657095,11.040830489392619,1.4441546914444683e-7,0.007921332152809383,81.35856345277149,14.739283378712187,64.17926362093051,-7568.01376152293,1.437788627975916e6,-3.7309091137045103e8,190.70681599743145,70.68160793022095,-8672.632988166053,1.6756175922197269e6,-4.3889839264397573e8,117.11058026698844,-14956.26781538526,2.934203847124458e6,-7.752936255968158e8,-25855.35119542085,5.146246735079772e6,-1.3708650944104412e9,9.038782216363007e6,-2.4262121258589954e9,-4.2977897722652025e9,0.31259211830013484,0.5898038337079976,1.0097689877484883,49503.00308506589,4266.901224604366,-0.9972894910986786,-0.6764629146983492,-0.01657983435469359,5.096550311139149,6.198593242657771,-0.7575627718100034,1.1378467807717623,1.408760025626596,1.8842489379668093,1.7200933131798481,1.4441776983328347e-6,1.4815881683205048,1.5278180836092163,1.0609557145474575,1.0609544650072829,0.3179337643463498,14.739283378712187,14.739301915669117,190.70681599743145,9.646181661706378e-6,2.723521502013447,-1.6801751381914174,1.0,10.0,0.0,0.0,-0.11661292123511441,-2.513470068809008,-0.02848924234613536,2.6323560560380215,1.1111319011338625,-32.35812460800011,-170.24278327974267,-8.260644399257078,-6.331178533507845,-0.06443238382094574,5.085309068543294,-680.1646916766884,136449.8747469819,-3.649574341618925e7,1.220414314431018e10,5.753694335282533,-827.5810993833046,166025.1318313347,-4.4406838841020755e7,1.4849286654796082e10,-1501.3763727622545,303013.16594717384,-8.104842704043326e7,2.710145880081672e10,552735.9743308016,-1.479212838833591e8,4.946155697830792e10,-2.699553241038072e8,9.02686418196531e10,1.6474054190329504e11
1.124116550312272,-2.1892928727464382,0.2485724750438867,5.381310340767585,5.154183179931195,0.004432577651091753,5.2988519693539855,27.518362159897514,4.784718169953453,23.648775702896682,5.769984147783948,11.020468427113327,1.2947582223316885e-7,0.007870580178735372,76.90406551598616,15.466691061518324,63.801140600020666,-7485.478037544022,1.4164943385541744e6,-3.662477242628154e8,202.35950987667343,70.25584409536167,-8576.558459864133,1.650405801861674e6,-4.30723429688938e8,116.3887449186209,-14787.475959521213,2.8892974740267e6,-7.606208466591666e8,-25557.598870075773,5.06605924655492e6,-1.3444942767663007e9,8.895285175380295e6,-2.3787561409942656e9,-4.212289727951386e9,0.3160538909092004,0.5954076931302891,1.0099792339172302,46083.02045990183,3911.193262679364,-1.0277685368940483,-0.6669551878680489,-0.013240708532798084,5.076401068290131,6.1707769758193205,-0.80582235618655,1.1479221613147885,1.4047052471770667,1.8456632146715197,1.6931525071565114,1.2522443596366407e-6,1.4591135930874608,1.5072491290724723,1.0109115477490174,1.0109105334792807,0.2986111341877143,15.466691061518324,15.466707582928601,202.35950987667343,8.621203832909836e-6,2.6555082024489876,-1.5894873025282932,1.0,10.0,0.0,0.0,-0.11419323056513317,-2.494611283239336,-0.02667375993249829,2.716910357523101,1.536441640344927,-31.811966736815585,-165.68836745722203,-8.15997126378539,-6.242911333138577,-0.06318748939603036,5.06607225319436,-675.4732383974389,135085.31234087775,-3.601798339690684e7,1.2006604909259762e10,5.725628196134608,-821.4132765230422,164272.6743935837,-4.38008571554881e7,1.4600714793979916e10,-1489.3792624232658,299647.01005891943,-7.989753887427542e7,2.663282116463244e10,546294.1984516307,-1.457392517372682e8,4.8579135025213745e10,-2.658249858256626e8,8.86088567609656e10,1.616216184857647e11
1.1398346037785407,-2.175407143815033,0.23746017430947225,5.3014576437003145,5.089397819889364,0.00410828048489696,5.2460562145113565,26.915829616341657,4.725940274548122,23.10899409493682,5.759259533444203,10.996945435264921,1.1634063062199137e-7,0.007819662097990216,72.74820329455493,16.21090580157481,63.40573425121062,-7397.394403767427,1.3934782525761798e6,-3.5879260793790686e8,214.4610897588365,69.80983140419522,-8474.034977473142,1.623182770773774e6,-4.218303762102898e8,115.63236306123733,-14607.44747916951,2.8408668677475005e6,-7.446838957869405e8,-25240.28870599719,4.979695021741885e6,-1.3158971700267048e9,8.740961345576584e6,-2.3273787640917325e9,-4.1198816664395556e9,0.3197125853716235,0.6009078656723876,1.0101418449948403,42953.196162307744,3590.779372318967,-1.054759517324979,-0.6571824489985117,-0.010118384810179501,5.0536477510800335,6.13983055847844,-0.8505275982872372,1.1557457995494689,1.3987350087808352,1.8073801036989998,1.665680509892216,1.0853731613629136e-6,1.4362675975995716,1.4860723263853577,0.9636065081920939,0.9636056821816696,0.2806373756700874,16.21090580157481,16.210920554901026,214.4610897588365,7.717821128812208e-6,2.5856827030452374,-1.5029148553065679,1.0,10.0,0.0,0.0,-0.11153762447910157,-2.4717222466928455,-0.024945738987970048,2.7865290983076108,1.9024977311098854,-31.25416608891998,-161.11996386369577,-8.049919865175369,-6.150185278163292,-0.06198527356995835,5.044171899125228,-670.0587938212198,133505.73080201668,-3.546494044280711e7,1.177829422514875e10,5.695000949880152,-814.375500931782,162261.25571905886,-4.310418158213946e7,1.4315065539636078e10,-1475.829981849451,295813.21052260813,-7.858281057889423e7,2.609718997839402e10,539008.787209572,-1.432613015341597e8,4.757567556449042e10,-2.6116036183832595e8,8.673044024856995e10,1.5810788683530426e11
1.1567239210424134,-2.160698507764988,0.2260500510292532,5.21726096086119,5.020162718546602,0.003786593544495343,5.1870179693316985,26.26349779747834,4.6632807143499155,22.537176823831263,5.746078814671659,10.968543402612596,1.0396555467904285e-7,0.007764667832659512,68.59069520802873,17.027980584483863,62.966201389487,-7297.907760552505,1.3672467986959456e6,-3.502540256839832e8,227.95169689512116,69.31328914117428,-8358.247914226597,1.5921821641096815e6,-4.116568792118655e8,114.79011668242157,-14404.216825116173,2.785770192136514e6,-7.264752681669357e8,-24882.333222096084,4.881552602772778e6,-1.283266523267375e9,8.565804111244014e6,-2.26883431418738e9,-4.014730203474653e9,0.3238444581416772,0.6066975708727422,1.010268129584854,39883.97348588374,3281.5777078401175,-1.0797399469161766,-0.646420842152428,-0.007024410296642055,5.0266948878648545,6.1035915527121265,-0.8941150005135596,1.161718864779077,1.3903569170608991,1.7667172786492251,1.6357522432499698,9.306348602556517e-7,1.4114485598936581,1.4627882001381953,0.9157273506918838,0.915726685655046,0.26273879925271154,17.027980584483863,17.02799367711597,227.95169689512116,6.865349131460711e-6,2.509134757437182,-1.4145035539656026,1.0,10.0,0.0,0.0,-0.10844312914588586,-2.442905836127758,-0.023187293908594135,2.8449808474124394,2.23267289352578,-30.646626851667527,-156.2285840954364,-7.922393783519325,-6.046200398069341,-0.06074967907462518,5.018064094368985,-663.5461964881333,131604.50841150328,-3.480035231905244e7,1.1504688695261532e10,5.659733274274835,-805.9817956281588,159855.48053719662,-4.227123679729029e7,1.3974204853577438e10,-1459.796954130283,291254.371128288,-7.701842324076258e7,2.5460625683168316e10,530391.8261740266,-1.4032602819103944e8,4.638771500008837e10,-2.556582336093549e8,8.451480938162988e10,1.539779205395359e11
1.1725626865378553,-2.1470986273835684,0.21584436050094347,5.13994365430638,4.955796121084812,0.0035085812774161514,5.129929395557052,25.65112161396839,4.605160245436599,22.010318692953117,5.732348633167521,10.939339729744898,9.377173963076376e-8,0.007712739033759073,64.95827242158106,17.809743003753997,62.54406793482136,-7201.206463275848,1.3415975348625872e6,-3.4188375083417374e8,241.05482176247452,68.83579764022747,-8245.711725744752,1.5618903531595946e6,-4.016935645938009e8,113.98008230471557,-14206.766338379031,2.7319773359129196e6,-7.086612968309016e8,-24534.764737317826,4.785821153171898e6,-1.2513775728412645e9,8.39512253768939e6,-2.211684819914107e9,-3.912203365900228e9,0.3278903532594479,0.6120126135257121,1.0103456256775079,37255.362220300936,3020.919679589584,-1.0993655418445263,-0.6361204216315891,-0.004377756700724489,4.999425011787958,6.06725115750645,-0.9305275548445404,1.1651422680722894,1.3808309928158122,1.7291348645035995,1.6074557040319055,8.057034705507946e-7,1.3880389243512277,1.4405836523221325,0.8734789043016302,0.8734783596016995,0.24719439325677894,17.809743003753997,17.809754733486105,241.05482176247452,6.16264513052787e-6,2.4363863725297668,-1.3358959283671834,1.0,10.0,0.0,0.0,-0.1053415027333814,-2.4122369713876566,-0.021630494577178166,2.885051087055376,2.486740877972485,-30.07321348389764,-151.6844801849041,-7.795246680200956,-5.945205652217346,-0.05964966804689798,4.991517097639948,-656.8878950060548,129662.72359665135,-3.4123457764475316e7,1.122702462744976e10,5.624876775487179,-797.4551176594857,157410.0573011324,-4.142613108115047e7,1.3629411578495142e10,-1443.608778183309,286640.9628737136,-7.543699233318645e7,2.481872553385341e10,521707.70671010576,-1.3736905227993494e8,4.519336510310861e10,-2.501336855058204e8,8.229363634772711e10,1.498490353874765e11
1.1882501522819704,-2.1338085466224066,0.20620202551022518,5.06504605709901,4.892764605140575,0.0032543589141811598,5.072168160394045,25.047558797339025,4.548359586689656,21.498900665055253,5.717624589390254,10.908320614071638,8.483930755284845e-8,0.007660906041663195,61.5944860318512,18.598014435457976,62.1198458264033,-7103.191681379661,1.3155101135005918e6,-3.333646816756135e8,254.4564450749896,68.35545617931061,-8131.657767431033,1.5310987149649407e6,-3.915611886232662e8,113.16516687792597,-14006.718970430315,2.6773340701634884e6,-6.905604449944694e8,-24182.802889158178,4.6886507257354595e6,-1.2190038212652001e9,8.222020357042331e6,-2.153720100442522e9,-3.808313456448893e9,0.3320429876805967,0.6171667150337832,1.010387727375243,34867.02875213801,2787.5881758405976,-1.1152443532344063,-0.6257615938882013,-0.0020017121642155527,4.970848715392221,6.0294293992702075,-0.9622126824368097,1.1665873498319388,1.3699838069804195,1.6925319676982828,1.5793512430622332,6.987164681057851e-7,1.3648334777393276,1.418359544885449,0.8340446132381633,0.834044164663872,0.23289976260316553,18.598014435457976,18.598024975867386,254.4564450749896,5.5470027928820505e-6,2.363871471182887,-1.2620948618024297,1.0,10.0,0.0,0.0,-0.10211031103444584,-2.378755951103929,-0.020175966513434385,2.9115385709975516,2.6897001814461667,-29.50532161066327,-147.24752072318591,-7.66329275453795,-5.842490843175714,-0.05862011439722052,4.963589976149016,-649.8635332828546,127618.63200060322,-3.3413397658299625e7,1.0936964697066963e10,5.589043343182075,-788.5031981879079,154845.08660884478,-4.054222037229596e7,1.327012384971849e10,-1426.6928544928032,281818.47160774824,-7.378758832450418e7,2.415145224245088e10,512658.95540207886,-1.3429324465055004e8,4.3954678999466e10,-2.444018656800838e8,7.999516129212772e10,1.4558570568953983e11
1.2044454971981262,-2.1202710185585043,0.19672538891175476,4.989581413217633,4.828616062108047,0.0030125136318483784,5.011684242117144,24.430848746016586,4.490659034770596,20.98308011397524,5.7014314265360255,10.874467025276205,7.667293579002863e-8,0.007606936508219396,58.347068514962636,19.425568935515066,61.67860117640468,-7000.601861052417,1.2881585863981626e6,-3.2443888088855076e8,268.7263548584276,67.85541384862081,-8012.294130819215,1.4988318493332737e6,-3.8095256533521175e8,112.31682623053315,-13797.425352326532,2.62010797557913e6,-6.716231287922578e8,-23814.745592754833,4.58695727734564e6,-1.1851607727896426e9,8.040996450719412e6,-2.0931744497834668e9,-3.69989012575836e9,0.33646321880230134,0.6223721349864383,1.0103993673194598,32604.68332503908,2569.795172244988,-1.1280618844650807,-0.614950731363303,0.0001988257051274725,4.9400372059777276,5.9888802204540745,-0.9903569119173352,1.1662026474467408,1.357499509323546,1.6554796923042634,1.5503900786807403,6.034672037657456e-7,1.3409599090525803,1.3952912474219539,0.7957263244142233,0.795725955949538,0.21921117849594574,19.425568935515066,19.425578393673923,268.7263548584276,4.984710020026354e-6,2.2889875783080114,-1.190066938505849,1.0,10.0,0.0,0.0,-0.09864366951692968,-2.341371810156141,-0.01876444262782876,2.926188315742989,2.853277086590028,-28.92235654684611,-142.7536689298043,-7.522020101406459,-5.7343202070227655,-0.057622228191428815,4.933380186838285,-642.2568641064026,125411.96965585492,-3.265009231316966e7,1.0626630177824268e10,5.551050708410467,-778.847785400711,152084.38165252394,-3.9594346739712834e7,1.2886524897283165e10,-1408.5188886502624,276642.65455058194,-7.202297678971109e7,2.3440470375646656e10,502973.1659853597,-1.3101001003443798e8,4.26374363502174e10,-2.3829676092209855e8,7.75555570146029e10,1.4106894978857388e11
1.2219403370011257,-2.105850275791416,0.18702112752963218,4.91028166649235,4.760552506584968,0.0027731075446431074,4.945833235516649,23.775347300705608,4.429544583609568,20.441005156879452,5.683011395776009,10.836208546756554,6.889475564170265e-8,0.007548088541670336,55.07586601214343,20.33428499252535,61.20142168821816,-6889.1509965728765,1.2584373914616131e6,-3.147582211311292e8,284.62743860940327,67.31424724441757,-7882.640141312603,1.463787293517051e6,-3.69454508177589e8,111.39876131416305,-13570.16383805626,2.557992339830522e6,-6.511128085737966e8,-23415.27610978629,4.476647568972288e6,-1.1485340272235863e9,7.844775097384236e6,-2.0276997678602939e9,-3.5827345286764817e9,0.34136829471748237,0.6278632367141541,1.0103804637636264,30370.259537270806,2357.933515718423,-1.138060493288811,-0.6031966430013801,0.0022979331426398845,4.905614240930667,5.9438043121539295,-1.0156831595921807,1.1638411981648493,1.342765294316053,1.616383830152018,1.5193100344542976,5.155432580938893e-7,1.3153757817743663,1.3703576697303035,0.756918362862649,0.7569180636717935,0.2055535163304295,20.33428499252535,20.334293425439334,284.62743860940327,4.450135282600182e-6,2.2085842078392615,-1.1169013659758642,1.0,10.0,0.0,0.0,-0.0947925705244459,-2.2982919121600016,-0.017340444890048826,2.928953748513387,2.983489446980398,-28.2997620555854,-138.01820520201397,-7.365090115885788,-5.61582761691553,-0.056619552173503826,4.899532164727516,-633.7373838336619,122950.55586263954,-3.180294727767563e7,1.0284096402326363e10,5.509259577096838,-768.0714273636129,149013.05968432274,-3.8544638072945185e7,1.2463914376413502e10,-1388.3052316242847,270898.919080046,-7.00728687552379e7,2.2658604633934776e10,492250.16690687806,-1.2738895744885248e8,4.119141790146618e10,-2.315766091405756e8,7.488204663505798e10,1.3612741483219662e11
1.2377488880363563,-2.092995994406886,0.17871457190911275,4.840676836584682,4.70028552801487,0.0025748349355920047,4.88624247959283,23.19514374390157,4.375514990760793,19.965587568353083,5.665710395594891,10.800464416236888,6.26751557000719e-8,0.007494419010079641,52.314889976078334,21.167777509505175,60.772259755481315,-6788.630700270187,1.2316576990518665e6,-3.0606022339698666e8,299.42128167424806,66.82724598915665,-7765.722494634542,1.4322260752671855e6,-3.591299092973345e8,110.57266085781968,-13365.294350377568,2.502081318796503e6,-6.327076655096697e8,-23055.324843859587,4.377416281380402e6,-1.1156888901194386e9,7.668375019205559e6,-1.969026458875478e9,-3.4778251266327395e9,0.3458978925714382,0.6327075295755286,1.0103392926862222,28520.115042779362,2185.071065096226,-1.1439121639868455,-0.5925586595909049,0.003959425750064125,4.873781612231985,5.902294870093277,-1.034247463932322,1.1601501709773567,1.3285255133595946,1.5819533178589373,1.49152303522171,4.4758989127507864e-7,1.2925276299033266,1.3479183294098214,0.7240301946684227,0.7240299458600504,0.1941441519730951,21.167777509505175,21.16778512732686,299.42128167424806,4.023779377874394e-6,2.1367871133793592,-1.054814647305517,1.0,10.0,0.0,0.0,-0.09125551449428343,-2.2574246402533853,-0.016141265921113212,2.9211359740965803,3.0649392193370772,-27.74612467482568,-133.85982134509283,-7.22065504879876,-5.507969125108012,-0.0557803732218036,4.868155867244557,-625.852398256008,120683.00995321483,-3.102676161161439e7,9.972073739098953e9,5.471134591404346,-758.1267214843931,146189.90482048443,-3.758462103776008e7,1.2079560649803556e10,-1369.7059481921863,265630.47601663216,-6.82925590783061e7,2.1948623232381714e10,482434.3655350971,-1.2408888999748632e8,3.98803340081458e10,-2.254623907424261e8,7.246159949341267e10,1.3166009897387993e11
1.2565800169112706,-2.0778965529363775,0.16937239242682953,4.760365941754328,4.630170749705141,0.0023592064097094695,4.815576409396728,22.521715037618616,4.312746976671275,19.41796560551769,5.64449387848943,10.75683162966476,5.61319386989789e-8,0.00742989069085773,49.247904189528256,22.174937552488043,60.266296894034824,-6669.945833908391,1.2001053483956542e6,-2.9585040717175186e8,317.55922634306154,66.25280778685779,-7627.706265631169,1.3950576198583911e6,-3.470179452918949e8,109.59837271713299,-13123.538873969967,2.4362722896705596e6,-6.111297933830528e8,-22630.755081335257,4.260686508451187e6,-1.0772069024532495e9,7.460999184581993e6,-1.9003301398775477e9,-3.3550799558958755e9,0.3513905999636669,0.6383335071785723,1.010265187734361,26504.324544977197,1999.5127079230556,-1.1473076268401607,-0.5799289086434609,0.00566781391696922,4.835297488756832,5.852299343646955,-1.0513763740954936,1.1540594544918479,1.310647556853911,1.542119320487407,1.458919448121111,3.787644222645703e-7,1.2657421958475663,1.3214204606339408,0.6873873737590707,0.6873871730823051,0.18161375987041387,22.174937552488043,22.17494431821621,317.55922634306154,3.5767620641650065e-6,2.0528033979543023,-0.9856631557789265,1.0,10.0,0.0,0.0,-0.08701754626565537,-2.206931024301393,-0.014817301829339794,2.9008126853861502,3.1237562560604415,-27.10045744296233,-129.0700607681768,-7.046827726421126,-5.379338938876389,-0.054861542173522446,4.830143035575779,-616.3250324152308,117957.81388928634,-3.0099559420192927e7,9.601714544433975e9,5.425617114751532,-746.1418062475223,142803.699141132,-3.643972241393393e7,1.162400804573219e10,-1347.3494394135503,259323.35862474533,-6.617281861993186e7,2.1108316711853996e10,470704.83961143123,-1.2016579505418849e8,3.833073602099879e10,-2.1820493227690744e8,6.96047040322864e10,1.2639426668326064e11
1.2742266624919627,-2.0639508559218163,0.1611410444707456,4.687707276755606,4.566229226596798,0.00217571359588291,4.75002947029709,21.910170020098906,4.255581712605572,18.923775689392716,5.624195301535049,10.715256935108254,5.073968915912001e-8,0.007368862749273454,46.57519784448363,23.131913974692015,59.79958415196521,-6560.432159288875,1.1710819367177316e6,-2.8650226677984667e8,335.05369744186265,65.72271318922205,-7500.386896890851,1.360884778938828e6,-3.359347312594102e8,108.69945511943983,-12900.604229520843,2.3757999210436437e6,-5.913969301381416e8,-22239.419712991934,4.153485815691185e6,-1.0420379808946811e9,7.270671655674543e6,-1.83759002398661e9,-3.243054199688437e9,0.3566118792710598,0.6434646062477097,1.0101752602493013,24782.289106235206,1843.409267070453,-1.147345161513638,-0.568192459933587,0.007024287424794044,4.798966624755232,5.805262703353048,-1.0629315793809346,1.1469059698999415,1.2932006961708709,1.5060040085314528,1.4289616646979775,3.244207397775788e-7,1.241146442832984,1.296919292135561,0.6553890181284813,0.6553888533187855,0.17083103554795503,23.131913974692015,23.13192004311664,335.05369744186265,3.209952341937966e-6,1.9760228182427144,-0.9254006900654372,1.0,10.0,0.0,0.0,-0.08306287883718022,-2.1583714078119707,-0.013675121102532172,2.872600926668701,3.147307382519707,-26.51118436405375,-124.7530356683375,-6.88350061946559,-5.259390106536717,-0.05407705254306254,4.794188976902883,-607.3466605629442,115405.2346553749,-2.9236893040905297e7,9.259534294584236e9,5.383148867056277,-734.8743512377275,139637.79171707862,-3.5376154517594144e7,1.120368735733719e10,-1326.38163824113,253436.99752257,-6.420662096153353e7,2.033403121082141e10,459776.3815209992,-1.1653220248975724e8,3.690474858403099e10,-2.114926406629778e8,6.697906718933977e10,1.2156077894329482e11
1.2886909128639117,-2.052663404401142,0.1547551022420157,4.630034448168349,4.515147984987462,0.0020375772431637106,4.697002241773772,21.424057423566737,4.209961112705312,18.532606231154304,5.607371207556615,10.680905293206164,4.678427015060725e-8,0.007318468055690759,44.51850863697679,23.925182229461235,59.42367695018462,-6472.275697556412,1.147797201226331e6,-2.790364336772293e8,349.7443039918725,65.29563551660948,-7397.922087349627,1.333480248121369e6,-3.270875883483103e8,107.97536385492266,-12721.250547439467,2.3273271841264926e6,-5.756534312379758e8,-21924.713298806946,4.0675999631353607e6,-1.0139942367814643e9,7.11826773950938e6,-1.7875888221594703e9,-3.153825525996775e9,0.36093090938207933,0.6475701042082402,1.0100894335570247,23479.536727207895,1726.864335466085,-1.1453782812202757,-0.5586798648618472,0.007976402743171506,4.769171007374797,5.7667900602104485,-1.0694765233211203,1.140150025739451,1.278533406316369,1.4772999755414578,1.4048961556579813,2.861069510255563e-7,1.221395778790414,1.2771348160043439,0.6307401038332832,0.630739963131149,0.16262820233736847,23.925182229461235,23.925187789647946,349.7443039918725,2.942039294935626e-6,1.9147042418021498,-0.8791265427911016,1.0,10.0,0.0,0.0,-0.0798585913147506,-2.1180237502686574,-0.01280640901901866,2.843988517043344,3.1477680620844692,-26.040719508849804,-121.34273876864788,-6.750132508509953,-5.161956977963107,-0.05348645864135902,4.764660120745129,-600.0009289404034,113328.58840024669,-2.8539353350984223e7,8.984598726426697e9,5.3486424280027425,-725.6728783814764,137065.88040535996,-3.451721727387573e7,1.08663318626022e10,-1309.2904388283973,248661.7143302712,-6.262061275800829e7,1.9713238123505653e10,450922.5951880508,-1.1360462437246868e8,3.576263616729636e10,-2.060907137302897e8,6.487827689426923e10,1.1769737136001813e11
1.3061482543433387,-2.0392077690053956,0.14746069359537067,4.562675373699233,4.455135637290571,0.001884331286679991,4.634042868740348,20.856356232156323,4.156412655951192,18.077212325746455,5.586959115101618,10.639340458442478,4.249853375252084e-8,0.007257241635562498,42.185053686587224,24.892562850428753,58.97913103764708,-6368.148810893303,1.1203988718023687e6,-2.7029410667514914e8,367.88722229965197,64.79046751358297,-7276.926360650743,1.3012475088670903e6,-3.1673270298472786e8,107.11905003009319,-12509.533812329646,2.2703399370879633e6,-5.572360520400174e8,-21553.37007613176,3.9666762542537316e6,-9.81204360587486e8,6.939269888674527e6,-1.729156287666312e9,-3.0496073971848187e9,0.3661759548677827,0.6524069352069675,1.0099740437094806,22025.433784247154,1598.4297665866513,-1.1409156053511884,-0.5473638962969452,0.00895332185005079,4.733364244856971,5.720666156928016,-1.0742423300291948,1.1310889955645766,1.2605292762000393,1.4437482123587368,1.3764935471099875,2.4624466857463986e-7,1.1980905300081324,1.253671570199698,0.6027623984609255,0.6027622817605237,0.15342858291729433,24.892562850428753,24.892567863481936,367.88722229965197,2.6531079978479305e-6,1.842843544177789,-0.8268306309867517,1.0,10.0,0.0,0.0,-0.0760604534797076,-2.0690369812675122,-0.011834434142583587,2.804077192869551,3.1298060927444658,-25.488915943631806,-117.38322442412303,-6.590590487657977,-5.0458815668696975,-0.052832820014397534,4.729130233209187,-591.1999244246801,110854.98893599596,-2.7713633515297852e7,8.661218432357445e9,5.307519943496143,-714.666767316171,134006.31197490782,-3.350156264885849e7,1.0469922196850018e10,-1288.881278222267,242988.13231196848,-6.074725478737731e7,1.898447977127403e10,440416.00792876503,-1.1015028854386607e8,3.4423166203830444e10,-1.997234136405372e8,6.241677296175417e10,1.1317477410822592e11
1.3271101392349582,-2.023286560715116,0.1392671172943024,4.485001781015982,4.38548245570663,0.0017180188581310664,4.560193110345272,20.20287587742675,4.094320698318222,17.55438044809043,5.56244976551705,10.589576128280418,3.796708127267869e-8,0.007183216685403196,39.58145496842084,26.06755890206265,58.459953947857024,-6246.797810678142,1.0886293017872914e6,-2.602192301228099e8,390.2551003199787,64.200380565425,-7135.963707939608,1.263890475208308e6,-3.048060838479295e8,106.11906225274782,-12262.984785039833,2.2043279238902293e6,-5.360353850333498e8,-21121.1426855945,3.8498356121463864e6,-9.434815961526423e8,6.732164175833351e6,-1.6619742223543856e9,-2.929858791349116e9,0.3725000004360006,0.6580475739585687,1.0098220800592643,20433.49920878181,1459.9134588336667,-1.132987044104798,-0.5340615450129653,0.009906418265199416,4.6908157972520605,5.6660007545091915,-1.0760058991537296,1.1191283993749128,1.2386602664698738,1.405043639095444,1.3433813951571625,2.0616760541460658e-7,1.1709228665767721,1.226168287848329,0.5715488045946838,0.5715487108603753,0.14330709195421923,26.06755890206265,26.067563341170295,390.2551003199787,2.3494673352995514e-6,1.7598921034652957,-0.7688700643133131,1.0,10.0,0.0,0.0,-0.07163029769389433,-2.0102826474396887,-0.010770744974227715,2.7500466317387633,3.0869677638411526,-24.85046496649802,-112.85567233046518,-6.402128570163683,-4.909287128158278,-0.052127342858050096,4.686857056734896,-580.7868757770775,107949.31466904975,-2.6751036414324306e7,8.28715987573794e9,5.2590970286857,-701.6682169726064,130417.41085035948,-3.231898322198665e7,1.001188701363326e10,-1264.8209456954437,236342.14620887963,-5.856860446092881e7,1.8143330262271015e10,428125.0351398366,-1.0613770614162546e8,3.287874770214213e10,-1.9233557331129825e8,5.958158881952968e10,1.0797094117433542e11
1.3456456671780836,-2.0094163634776683,0.13250463811648475,4.419174146343464,4.326089718739237,0.001585442826954456,4.49665980549822,19.650900020861798,4.04141955739408,17.11348280831079,5.540905298422347,10.545946867724174,3.444288539819372e-8,0.007117378698609791,37.44455219022105,27.117853678672095,58.01514879081522,-6143.114186271601,1.0616362463264596e6,-2.51715479850496e8,410.55129493576004,63.69475842242682,-7015.568193202939,1.2321658703401273e6,-2.947449386354129e8,105.26247397549405,-12052.503788764829,2.1482987962093255e6,-5.1816104216301745e8,-20752.332502357902,3.7507207987191845e6,-9.116961987448268e8,6.556582251853018e6,-1.6054005235741239e9,-2.8290814137812486e9,0.3780980627085183,0.6628873154940446,1.0096785370345733,19151.289921088894,1350.0181569004242,-1.124044678074181,-0.5225950053295803,0.010575959330682404,4.653775803059451,5.618528653460382,-1.074494723782862,1.1077716144782748,1.2192495484019714,1.372247280993138,1.315046745191949,1.7662465133784448e-7,1.1476726290447086,1.2025095928042835,0.5459455871091755,0.5459455095135178,0.13511929759516775,27.117853678672095,27.117857675090338,410.55129493576004,2.1149055523810226e-6,1.68972397807461,-0.7217144998331848,1.0,10.0,0.0,0.0,-0.06785438648520879,-1.95878936999703,-0.009917114255206298,2.6981443810533374,3.0343413309403466,-24.308376717236982,-109.0562982572803,-6.239135540963171,-4.791493699826887,-0.051569570998913204,4.650015754596259,-571.7673666920989,105451.436217592,-2.5930057103512254e7,7.970699450519579e9,5.217296251649355,-690.4282248412712,127336.30776537546,-3.1311543228125826e7,9.624780176083378e9,-1244.050605376975,230643.92406258584,-5.671470422135952e7,1.7433159114381462e10,417600.05283975805,-1.0272702115744562e8,3.1576123922487938e10,-1.8606275186449447e8,5.71926501856295e10,1.0359045802197604e11
1.3637069425006527,-1.996083626492627,0.1263229334305192,4.357537040081367,4.270189076897908,0.0014680030952953693,4.436460718869291,19.136251919191206,3.9916613107713634,16.70269292090999,5.5201232036335135,10.50395394363381,3.138577901254753e-8,0.00705295644943257,35.499247994093025,28.150735618607488,57.595226044831016,-6045.51587850344,1.0363650888412383e6,-2.4380406382759318e8,430.78457214586643,63.21738697451695,-6902.2797162094075,1.2024786481781942e6,-2.8538928809829026e8,104.45399115640978,-11854.532718241879,2.0958936036120125e6,-5.015486441468507e8,-20405.60572249749,3.65806442451793e6,-8.821705193731039e8,6.392529236538112e6,-1.5528772781708703e9,-2.735570971796303e9,0.3835445265344907,0.6674735627399855,1.0095326599812693,18003.368477204884,1252.9616910039563,-1.1139166963899243,-0.5117141272651424,0.011094097043649102,4.6183379999795395,5.573204699006245,-1.0706917083622194,1.0961617311495588,1.2003866631359168,1.3415577848859066,1.2883130901439814,1.5225836137634097e-7,1.1257308769819718,1.18008612912294,0.5226585561779177,0.5226584913566705,0.12776403539871153,28.150735618607488,28.15073923394956,430.78457214586643,1.9127598624723657e-6,1.6242949529117305,-0.6791942890959899,1.0,10.0,0.0,0.0,-0.0643175784423981,-1.909324714138999,-0.009157437820664244,2.6449520498925887,2.973231003457797,-23.800579863525364,-105.53441794766515,-6.08419353711445,-4.679732172015348,-0.051080226913466455,4.6147371507116235,-563.1816835243889,103090.44900148074,-2.5159752469186798e7,7.675984620695742e9,5.177584143420729,-679.7442363279782,124427.37709997909,-3.036721749587865e7,9.264593008363262e9,-1224.3356729895522,225270.1024863245,-5.4978629785900354e7,1.6772952712580387e10,407684.91468234966,-9.953614445748289e7,3.03661943744631e10,-1.8019968224204326e8,5.4975603276813545e10,9.952859834669145e10
1.3832592302025593,-1.9818478356795062,0.12005506332176415,4.293511040108159,4.211837254751744,0.0013526253574406139,4.373271322758756,18.604486603700384,3.939750545975276,16.278267078273466,5.497944341969217,10.459231382218892,2.844142949836982e-8,0.006983000207472451,33.53358155183605,29.278670133503848,57.156054378852716,-5943.776666525649,1.0101727906584955e6,-2.3565781229572088e8,453.1849113745123,62.718115643615654,-6784.2302910955905,1.1717237952930941e6,-2.757607701957845e8,103.60869648212699,-11648.334897351511,2.0416308266148078e6,-4.8446057098931485e8,-20044.646588473235,3.562173678917088e6,-8.518154789226005e8,6.222841068310588e6,-1.4989078501341298e9,-2.639538632348487e9,0.38941843985422986,0.6722986060152844,1.0093701286397778,16862.303912965886,1157.7894890119169,-1.101694929360297,-0.5002795734450548,0.011527175657597005,4.5808093545983075,5.525302761457683,-1.064414417200235,1.08314066124197,1.1801279022696365,1.309712372612181,1.2603580097872662,1.2998876330020015e-7,1.102778298528848,1.156535404069248,0.4991532548386138,0.4991532012416384,0.1204306219521718,29.278670133503848,29.27867338470363,453.1849113745123,1.7194204762579583e-6,1.5567588375473504,-0.6366951340834373,1.0,10.0,0.0,0.0,-0.06065765911374701,-1.8568215813156526,-0.008408595136868594,2.585462509343127,2.899234065123056,-23.273447373016378,-101.91639678273697,-5.921243038563721,-4.562351277430642,-0.05060504215562736,4.577348303544449,-554.1395625225641,100621.98294942483,-2.4360420823503356e7,7.372491503381394e9,5.135804948230755,-668.507712277785,121389.34426946883,-2.9388233498944458e7,8.893993937481655e9,-1203.6290101604845,219663.77141443134,-5.31805136614551e7,1.609423508252653e10,397351.43398982484,-9.62342630898191e7,2.9123376883816334e10,-1.7413811077103546e8,5.2700170290051285e10,9.536316867070331e10
1.4018955138743552,-1.9684650519362141,0.11446378542187344,4.235002609748812,4.158269402076119,0.0012528826623483971,4.314998997668398,18.12153798233294,3.8921185012517863,15.89261506736531,5.477178058464917,10.417438874994177,2.594340550126249e-8,0.006916192710049046,31.785034771906787,30.362574681856618,56.752554591709114,-5850.627722297016,986334.2560186394,-2.2829313000652406e8,475.0064279531721,62.25939462834272,-6676.192276206417,1.1437460627737194e6,-2.670603898799515e8,102.8323270847753,-11459.712177506712,1.992292679991308e6,-4.690276350270148e8,-19714.618460147092,3.4750310891333525e6,-8.24414993693947e8,6.068716693892449e6,-1.450217500570073e9,-2.5529468972740235e9,0.394985119505502,0.6767667313703395,1.009212416283789,15863.332817467272,1075.5869326126658,-1.0890960890904604,-0.4897265304321713,0.011834824810027804,4.545923968141074,5.480860328621557,-1.0567135292878038,1.0704186135857914,1.1610562707791656,1.2806532027363473,1.2346658058755475,1.120843491240479e-7,1.0816737351067678,1.1348005559778866,0.47826877585628863,0.4782687309505068,0.11399326101756187,30.362574681856618,30.36257762656569,475.0064279531721,1.5565773221671539e-6,1.4955486911134546,-0.5993403608018348,1.0,10.0,0.0,0.0,-0.05733814349424662,-1.8079790667920688,-0.007759829241696653,2.5277238681401073,2.823552038811359,-22.792519248581577,-98.64927622069075,-5.77087008569706,-4.454122363272992,-0.05019971122105555,4.542569560526975,-545.7833192935236,98357.52368437272,-2.3632695820057873e7,7.098303094357565e9,5.097205310653062,-658.1371228948656,118605.29669940492,-2.849775609402931e7,8.559453030605618e9,-1184.5423796590167,214531.38144447448,-5.1546416608808205e7,1.5482050491514744e10,387900.8334435367,-9.323620381239876e7,2.8003286397440918e10,-1.6863904680290473e8,5.0651057129995636e10,9.161498093930104e10
1.423361264864573,-1.9532691488843812,0.10845323089003378,4.170529030533411,4.098979147454977,0.0011490487069808764,4.25026194299269,17.593149783726552,3.8394197387097493,15.47025134451695,5.453775218089258,10.370430510108013,2.338995974364077e-8,0.006839186716758232,29.9098339887228,31.620936319600837,56.30606492486553,-5747.943103334662,960220.0991243486,-2.2028184229408482e8,500.69806962472126,61.75180782624705,-6557.146847306016,1.1131128574777e6,-2.576010046393279e8,101.97358072435507,-11251.975250723264,1.9382998713631197e6,-4.522572102259462e8,-19351.338876378522,3.3797189390783915e6,-7.94655863698626e8,5.90023705536025e6,-1.39736478388246e9,-2.459004891952319e9,0.4013468772581054,0.6817606929031889,1.0090291232986852,14808.896754841935,990.0081849380023,-1.0737295683808137,-0.4779981013536543,0.012082800510749551,4.506883102664453,5.431219522804495,-1.046182919848404,1.0555271484241953,1.1394597502685369,1.2486912244853778,1.206213487471154,9.478718792238378e-8,1.0582881883991695,1.1106318713947512,0.4558983886101927,0.45589835179849547,0.10718183902781013,31.620936319600837,31.62093895359402,500.69806962472126,1.3914062132321591e-6,1.4287906466873421,-0.5598077598645916,1.0,10.0,0.0,0.0,-0.05372125171073853,-1.7533519473751995,-0.0070837346667722715,2.4608048147383363,2.7326325071769344,-22.26393086736663,-95.09567290814537,-5.603899632630916,-4.33399933742018,-0.04978423471835407,4.5036247592009016,-536.4905344489644,95858.52264208827,-2.2835888016419895e7,6.800463799325388e9,5.054261055581015,-646.6191906120591,115536.06288210202,-2.752361904742882e7,8.196349803253019e9,-1163.37056917358,208878.96972471912,-4.976037583550109e7,1.4818132001157734e10,377502.84517517843,-8.99622266274131e7,2.6789503908559666e10,-1.6263903613667995e8,4.84322857260838e10,8.755961412487256e10
1.442015785651364,-1.9402483254343987,0.10357624492805463,4.116923648005097,4.049481897101409,0.0010674112324865744,4.196062755401359,17.157208118753548,3.795439780630557,15.121294455710146,5.433927672013954,10.330636139794468,2.1416541549024957e-8,0.006772299947502909,28.391274263857657,32.72250306334064,55.93379863440931,-5662.654933409326,938666.3522236206,-2.137156669812332e8,523.4996203470552,61.328612633826445,-6458.314424352535,1.087841844552841e6,-2.498518824805108e8,101.25789054910463,-11079.59790115659,1.8937814068833739e6,-4.3852602172763693e8,-19050.055447159746,3.301173872024691e6,-7.703027307579579e8,5.761472444824816e6,-1.354136412752166e9,-2.382211255521917e9,0.4068239567297522,0.6859729311863185,1.008869618927151,13967.864905903516,922.6653634319035,-1.0598448770298927,-0.4681789009438545,0.012221175009081106,4.473987104476794,5.389469397755542,-1.0358949397691144,1.0424783756792801,1.1210682896013688,1.22217506205209,1.1824607016593385,8.215827831457394e-8,1.038752310705515,1.090377203041026,0.43780217165663554,0.43780214055298855,0.10173701963921843,32.72250306334064,32.72250545915768,523.4996203470552,1.2647568571239165e-6,1.3739345398103129,-0.5282326738520378,1.0,10.0,0.0,0.0,-0.05075636980421472,-1.7074025739376437,-0.006552144554221974,2.40286048234778,2.652026288201924,-21.825917353172287,-92.1807101834134,-5.464325820202417,-4.233592944476032,-0.049463032011214686,4.470792922355782,-528.7105846627143,93782.19048311072,-2.2178969595871378e7,6.556832210360174e9,5.018272453377347,-636.988282747342,112988.45541829224,-2.6721189610905394e7,7.899562074890726e9,-1145.6883497531753,204191.7300649918,-4.829039340464609e7,1.4275883885422401e10,368888.391389498,-8.726985193494493e7,2.579891109660392e10,-1.5770892819914684e8,4.662285872222905e10,8.425488456856558e10
1.4613060209677167,-1.9269597405191599,0.09884669278818788,4.063750671167812,4.000208934123385,0.0009905084179485653,4.142000205534524,16.72809145032612,3.751669804323571,14.777243446835673,5.413913045121328,10.290573024151453,1.9585645685832102e-8,0.006703244669498663,26.920923472269347,33.868902734936405,55.564004328629586,-5578.235933401072,917457.886603779,-2.072966971877753e8,547.5333479362872,60.908240076763924,-6360.531892251474,1.0629873347313292e6,-2.422800593733427e8,100.54724234890662,-10909.134395030625,1.8500180424973858e6,-4.251154608305701e8,-18752.26869898158,3.2239999036044176e6,-7.465298844155464e8,5.62520027423073e6,-1.3119590214013038e9,-2.307322262639127e9,0.4124308985834801,0.6902086528384307,1.0087054219483085,13164.52817113091,859.1353702775443,-1.0451439807436678,-0.45838807692609174,0.012301855721458095,4.441002384035334,5.347677695646631,-1.0244036081495829,1.0289613260922053,1.1024586750381447,1.1959337965476804,1.1588264024092738,7.105086542267348e-8,1.0193005210761836,1.070154442504,0.4202950501178784,0.4202950238831268,0.0965264066772714,33.868902734936405,33.86890491145021,547.5333479362872,1.1481283518938384e-6,1.3201818224383852,-0.4980639905121983,1.0,10.0,0.0,0.0,-0.04786114819021255,-1.6614434575049166,-0.006051781986011947,2.3435889083196586,2.5683841216501087,-21.39307790713898,-89.3267909426893,-5.3254285359768945,-4.1336516052538235,-0.049165555523892394,4.437858964736268,-520.9572833802561,91727.54269644042,-2.153357524083777e7,6.319206360333643e9,4.982358884097646,-627.4011363400471,110469.69750936833,-2.5933444304179747e7,7.610292035052532e9,-1128.105213990163,199561.61156719504,-4.684840816042253e7,1.3747735642014568e10,360386.0888266845,-8.463073672089188e7,2.4834735032449753e10,-1.5287991592496043e8,4.486287590060527e10,8.104261350974573e10
1.481646880831949,-1.9131360848515055,0.09417964368964277,4.01004979285988,3.950275111040807,0.0009168389488466638,4.087128942172569,16.298305154332038,3.707321404188942,14.431990917075966,5.393390992797026,10.249562853711646,1.7857897407355287e-8,0.006630628970905939,25.472088982142754,35.08524933351751,55.190408699099386,-5493.260744317176,896239.2134334377,-2.0091756292400783e8,573.3682587824791,60.48355755996545,-6262.150669437057,1.038133012044717e6,-2.347588775660355e8,99.82959422304593,-10737.714883294762,1.806277179281637e6,-4.118011783525128e8,-18452.972117972917,3.1469058168031005e6,-7.229395526299416e8,5.489141551967835e6,-1.2701267185153418e9,-2.2330841661441307e9,0.41827517549006576,0.6945479609179801,1.0085339129118187,12383.538630354937,798.1502344550466,-1.0294214499449248,-0.44845802408977786,0.012330130941300987,4.407368532967956,5.305137372783777,-1.0115823245975089,1.0147543504635685,1.0833164033620462,1.1695021801494745,1.1348963260687854,6.113467591607054e-8,0.9995901831365858,1.0496094980183546,0.403054803984787,0.40305478196780326,0.09145139055916847,35.08524933351751,35.08525130468682,573.3682587824791,1.0389248406182566e-6,1.2666343126907638,-0.4687503194155944,1.0,10.0,0.0,0.0,-0.04499029501473947,-1.6147321500790062,-0.005573201248404635,2.2821654880253472,2.4809035969112,-20.957898848032606,-86.48427580756837,-5.184904022731158,-4.032493371885648,-0.04888588868669462,4.404264478455859,-513.101841516693,89660.85784345794,-2.088916355805942e7,6.083696492973845e9,4.945909648755535,-617.6986930977359,107938.45043288356,-2.514750634424051e7,7.323797832396268e9,-1110.329630373352,194912.6170750619,-4.541082876740095e7,1.3225017011570457e10,351856.36112367804,-8.200166545412152e7,2.3881123956712276e10,-1.4807284973593175e8,4.312335789978638e10,7.786982652562207e10
1.5035596364590291,-1.8984549235435981,0.08949110699559323,3.954776505605542,3.8987043109691095,0.0008450791568741243,4.030397445378999,15.85994625570983,3.661525895952891,14.07905705322108,5.371968404541534,10.206827579524731,1.6200319786958256e-8,0.006552720647375238,24.018628518068148,36.403644295588556,54.80619997226372,-5406.199986212413,874637.6551135984,-1.94468647244297e8,601.7547827972384,60.04681691929188,-6161.405140425813,1.0128433237818033e6,-2.271592945940298e8,99.09188385339361,-10562.272207486285,1.7617940032473323e6,-3.9835508103565836e8,-18146.82688032321,3.06854659003384e6,-6.991281881715217e8,5.350927690860214e6,-1.2279249144954486e9,-2.158230550562805e9,0.4244877345700468,0.6990826640067859,1.0083517895402938,11610.61502897416,738.584743533647,-1.0123854624546258,-0.4382028759454129,0.012307558763258813,4.372452089609268,5.261055016925004,-0.9971991549081516,0.9995736907661714,1.0632722217323403,1.1423793320128302,1.1102148776784,5.216283982484185e-8,0.9792434297895295,1.0283477807689951,0.38576513995456996,0.38576512164020876,0.08641934230706962,36.403644295588556,36.40364607134449,601.7547827972384,9.350190999288866e-7,1.2123651281996795,-0.43977826690879196,1.0,10.0,0.0,0.0,-0.042097878219598636,-1.5664342180188902,-0.005108118034402568,2.2175590974178627,2.388415314726686,-20.5123452955048,-83.60205854602768,-5.040217086837445,-3.9282667447357396,-0.04861916668911288,4.3693772111539495,-505.00200853263414,87545.91993677709,-2.0234741616764974e7,5.846366579929413e9,4.908248083720489,-607.7061188492758,105350.4896667396,-2.434999267036446e7,7.035295737100492e9,-1092.0426416569549,190163.75396659464,-4.395321797172913e7,1.2699007368729012e10,343151.0066603261,-7.93380200314913e7,2.292218123855111e10,-1.4320627563180608e8,4.13753284478692e10,7.468370832268234e10
1.5235255399397798,-1.8852632279971093,0.08550142002045638,3.9066156038164026,3.8536289565860313,0.0007858160354861048,3.980780411820888,15.481493845850583,3.6215021887380505,13.773627178780213,5.353075119168551,10.169201953211385,1.4850974602369236e-8,0.006482096657616418,22.78347689522445,37.61170552405957,54.47209950451455,-5330.762583235289,856035.1398251187,-1.8895264397511527e8,628.1120245836214,59.66703227675186,-6074.153542341816,991075.8768277939,-2.206623204262135e8,98.45064805212748,-10410.41169828041,1.723526516715594e6,-3.868656739961915e8,-17881.983796352408,3.0011731714574704e6,-6.787923141601466e8,5.232156753555225e6,-1.191901548385784e9,-2.0943691094830976e9,0.43006947528224143,0.703093464529765,1.0081887640086293,10962.081937996301,689.2395687939511,-0.9968883904784975,-0.42924662760518095,0.012248429542686144,4.341815572841398,5.222445038277057,-0.9837569533394738,0.985905731845703,1.045543746000025,1.118822266106658,1.0886782170290366,4.5269063874722934e-8,0.9614733346380602,1.0097365187078413,0.37107157420616005,0.3710715586573509,0.08218940436613913,37.61170552405957,37.611707141987104,628.1120245836214,8.511216282416572e-7,1.165832298811919,-0.4155160574402128,1.0,10.0,0.0,0.0,-0.03963432377257426,-1.5242416147770754,-0.004725142912046516,2.1603186261052496,2.306334801869281,-20.126331708410724,-81.12811239953152,-4.914274437469448,-3.8374656257188033,-0.048403706994180465,4.338757625247197,-497.94224638166554,85715.99795796609,-1.9672693660724323e7,5.644051201357531e9,4.875349135955326,-599.0065340735763,103113.2764713396,-2.3665571870504186e7,6.789525858506847e9,-1076.138789631657,186062.07774916835,-4.270324567220404e7,1.2251212264073061e10,335638.3618586882,-7.705550738824943e7,2.2106374787003323e10,-1.3903909129141998e8,3.988920567561787e10,7.197674809588248e10
1.5456284114323706,-1.8708597448458,0.08137343943196529,3.8556099111859963,3.805752363293326,0.0007262668371331174,3.928066873481572,15.084409592473818,3.578993186246741,13.452357533452492,5.332856700976991,10.129005334463308,1.3513698208201915e-8,0.006404394521240656,21.507252682781168,38.95614480931344,54.119376997501284,-5251.386782335238,836578.6362853837,-1.832214989959838e8,657.8291963859881,59.26606204548469,-5982.392807448535,968320.7730154376,-2.1391526413792437e8,97.77392047767052,-10250.79102457089,1.6835437837185455e6,-3.7493997637591493e8,-17603.767182981945,2.9308178798019183e6,-6.576948910532168e8,5.108197176068385e6,-1.1545482485870957e9,-2.0281841003090355e9,0.436157986028406,0.7074048753355017,1.0080119836469936,10299.965623165052,639.4855498431147,-0.9798641221624177,-0.4197478628889023,0.012148932029189485,4.309187915548267,5.181398770767984,-0.9686674631356823,0.9710034809416945,1.0265191504750677,1.0939579120973764,1.0658485265942186,3.8815650192464986e-8,0.9426189813965378,0.9899490405521297,0.355882181266672,0.3558821682386368,0.07786295009239691,38.95614480931344,38.956146272019296,657.8291963859881,7.68641872580259e-7,1.1173653512808244,-0.3908059304749496,1.0,10.0,0.0,0.0,-0.03708734988486323,-1.4795148871150436,-0.004341627221388249,2.0989239881926767,2.218379416144534,-19.72000621117997,-78.54733803283956,-4.781181758226472,-3.7414150658792646,-0.048192181494278535,4.306140128067594,-490.473034947579,83793.73151117392,-1.9086532774524257e7,5.434582831744798e9,4.840460807024595,-589.8126519870192,100765.19912676039,-2.29523153526e7,6.535234778328295e9,-1059.3487840139016,181760.79993609368,-4.1401560081659615e7,1.1788194850248276e10,327766.5933819597,-7.468027487661834e7,2.1263382894085403e10,-1.3470570556803948e8,3.835454706538287e10,6.918316054630347e10
1.5653271144559102,-1.858195490318494,0.07793039876718455,3.8120848690389573,3.7647875708628877,0.000677993208392184,3.882965765987645,14.748709650635405,3.5426213458678983,13.180055898541578,5.315450714250756,10.094458088391669,1.2443912044867859e-8,0.006335630090729168,20.444300412388888,40.16024453600676,53.81964473347486,-5184.144128189308,820191.3913419018,-1.7842526551697403e8,684.7840827829206,58.92530149998375,-5904.697085735421,949164.9549227539,-2.0827156866628295e8,97.19903774787241,-10115.710897443338,1.6499028265756972e6,-3.649694011158468e8,-17368.459289708942,2.871653372780305e6,-6.400649613260369e8,5.004011164333748e6,-1.1233498170854063e9,-1.9729325707856014e9,0.4415022567385855,0.7111382296261607,1.0078579781887673,9754.661628950464,599.0040202203566,-0.9648770191766441,-0.4116367940850657,0.012036367689456939,4.28122542377295,5.146283460451444,-0.9551491505023368,0.9579549817108257,1.0100961659921879,1.072814261023634,1.046358167036186,3.393517578988403e-8,0.9265073876012393,0.973008576842932,0.3432197244467072,0.34321971327752965,0.07429314270066531,40.16024453600676,40.16024587546061,684.7840827829206,7.031809873941376e-7,1.0767041780215583,-0.3705117008767115,1.0,10.0,0.0,0.0,-0.03496755307537107,-1.4413643694113685,-0.004031903937707129,2.0460407170924064,2.142829472692399,-19.375484834441387,-76.37799821545381,-4.667961473767294,-3.6596179664490065,-0.04802482498005689,4.278180596329012,-484.11289278993036,82168.18152859896,-1.8594302304951906e7,5.259912127354053e9,4.810682944434934,-581.9924745763678,98781.23753992672,-2.235378442125783e7,6.323322712815557e9,-1045.0819916889034,178129.52358774288,-4.031001906711109e7,1.140258570956116e10,321126.30630204285,-7.26898897629273e7,2.056176367290054e10,-1.3107693377024172e8,3.707804830598587e10,6.6860937986003e10
1.5872736801244647,-1.8442724333704732,0.07433561618848174,3.7656154103659745,3.7209426860817625,0.0006289652661670615,3.8347081957038616,14.393609386391438,3.5036912139698297,12.891271451900378,5.296730311011472,10.057363927570659,1.1371144380409729e-8,0.006259620067816753,19.33618729976973,41.507912202099824,53.50130237763181,-5112.926430289446,802931.5466615179,-1.7340469264608833e8,715.329156130493,58.56333356744832,-5822.448892427097,928999.1481995727,-2.0236668481056476e8,96.58860478522837,-9972.793465304203,1.6145063032901818e6,-3.545423893787486e8,-17119.640474863332,2.8094339976181146e6,-6.216368947597789e8,4.89450406839153e6,-1.0907549289956589e9,-1.915236403659684e9,0.4473642026094254,0.7151818322943391,1.0076905481431138,9192.119158263069,557.7318942223453,-0.9484462603741596,-0.4029769648558622,0.011890355294334118,4.251278431467847,5.108742123462072,-0.940115352934948,0.9437019629722969,0.9923843375969814,1.05032109372607,1.0255483106706356,2.9302419924515403e-8,0.9092887346265949,0.9548736648927346,0.3300015198997269,0.3300015104538192,0.07060343721439359,41.507912202099824,41.507913418841895,715.329156130493,6.380429161881492e-7,1.0340339135497647,-0.34963906252432064,1.0,10.0,0.0,0.0,-0.03276170465767752,-1.4006988882580687,-0.0037186216504983497,1.9892093414311458,2.0619824317180155,-19.01009230221206,-74.09629961924736,-4.547554834001623,-3.5725290459498065,-0.04785910264359739,4.248231545709344,-477.3439704319313,80449.67075868568,-1.8077416128204197e7,5.077728756431656e9,4.778917685525391,-573.6785974338707,96685.53924910487,-2.1725708718493544e7,6.102432123452928e9,-1029.929665786614,174296.8222053172,-3.916538092576923e7,1.100088358041452e10,314123.1459154245,-7.060409386593175e7,1.9831304205431854e10,-1.2727674612754303e8,3.574987348969046e10,6.444613775943856e10
1.6118406825142528,-1.828913504277862,0.07058861678601107,3.715975427963663,3.6739853299771372,0.0005793765023724636,3.783053913397057,14.018173190047719,3.4619946431107382,12.585059337434094,5.276598785265612,10.017548222903015,1.0300954260512938e-8,0.006175357503040958,18.183297831016592,43.023761516749545,53.16362009018446,-5037.592522214595,784782.4774025728,-1.6816042339821112e8,750.1554921110885,58.17928745021024,-5735.494166411931,907806.0461598793,-1.9620190162053663e8,95.94118809929556,-9821.788476458207,1.5773276499737636e6,-3.43662165400448e8,-16856.90736114129,2.744119892264552e6,-6.024180729529742e8,4.779617893770171e6,-1.0567796260521307e9,-1.8551292827537286e9,0.4538101867780273,0.7195700805533054,1.007508479036461,8613.22109577995,515.8018340611371,-0.9304454128126897,-0.3937322495873087,0.011707403117005397,4.219217351061633,5.068629788881703,-0.9234269661753575,0.9281268423399764,0.9732766728918717,1.0263918188170134,1.0033266554538087,2.4951075475532734e-8,0.8908822327338621,0.9354547448255762,0.3162212084185516,0.3162212005512697,0.06679796245968957,43.023761516749545,43.023762612021585,750.1554921110885,5.736085296443561e-7,0.9893325606986556,-0.32823615672155887,1.0,10.0,0.0,0.0,-0.03047366599895094,-1.3573876839915857,-0.0034032895039185266,1.9282179649382138,1.9757353039440906,-18.622761899553893,-71.69916329988531,-4.419597927610958,-3.4798542014118725,-0.04769640049967949,4.216162939665399,-470.14656726736735,78635.5266641973,-1.7535722105669245e7,4.88819106385655e9,4.745056786643353,-564.8489116621669,94475.20716387974,-2.106798562528373e7,5.872777943152205e9,-1013.8550413468708,170258.0422942349,-3.7967605502587214e7,1.058352035216246e10,306749.7430872918,-6.842307622986627e7,1.9072863158202446e10,-1.2330595457084574e8,3.43717149641607e10,6.1942071045876114e10
1.6320392756377664,-1.8164599890840394,0.06770927457858593,3.676930935718652,3.636965268978562,0.0005423369673934201,3.742359971431556,13.725773371650032,3.429118841989062,12.345903529370695,5.2606839511198595,9.986129353879075,9.511902681365885e-9,0.0061067797305789946,17.299125570575832,44.27550857598611,52.900110537121016,-4978.9430567623,770730.3447846919,-1.6412498752342406e8,779.2845135759117,57.8795059276304,-5667.832369109296,891405.6154922214,-1.9146046820894963e8,95.43599112071591,-9704.354625987284,1.548572207073694e6,-3.3529818513832766e8,-16652.70813517323,2.6936312878434625e6,-5.876513939940746e8,4.690859372611992e6,-1.0306881732737683e9,-1.8089934838086622e9,0.45901832902114337,0.723073698612255,1.0073630801167188,8173.617995705932,484.34477244510043,-0.9159891071474556,-0.3864692465643418,0.01154561439447662,4.193974432985062,5.037108202068918,-0.909883055646858,0.9156346282724637,0.9581222583508524,1.0076461870177371,0.985860413916644,2.1921765988699863e-8,0.8763996469987113,0.9201529013647247,0.30562655219922347,0.3056265454059281,0.06390157935780802,44.27550857598611,44.27550958234752,779.2845135759117,5.264799255864158e-7,0.9548336917065678,-0.3120410768917583,1.0,10.0,0.0,0.0,-0.028725402178993213,-1.3234510195392317,-0.0031689132502356306,1.8801337566444656,1.9081936235032675,-18.320429710095787,-69.84356861851097,-4.319521100982246,-3.4072742167713503,-0.04757851298580562,4.190910652553333,-464.516031976382,77225.85413652027,-1.711764872327636e7,4.742901290017888e9,4.718506257951608,-557.9492690169487,92759.14522692669,-2.0560724078237854e7,5.696847247433156e9,-1001.3074079707417,167125.0355564795,-3.704448483126119e7,1.026399030169838e10,301034.61183799163,-6.6743342995939516e7,1.8492563685992096e10,-1.2024990434762222e8,3.3317899061138382e10,6.002848031746286e10
1.6534653941637536,-1.8034169869097694,0.06483771949261384,3.637154417547412,3.599175582874323,0.0005063340642963202,3.700852475373817,13.430578541900907,3.39555563257061,12.10383797011707,5.24441363542652,9.954063311079457,8.753892601324987e-9,0.006034769186744204,16.419130706386966,45.60842335558538,52.63390571539047,-4919.801510891794,756628.9680255543,-1.600976421781015e8,810.6666889663803,57.57654374568611,-5599.634568380736,874955.5639396678,-1.8673065691809788e8,94.92556911282463,-9586.052117994357,1.5197439740242562e6,-3.2695849224459165e8,-16447.112445283252,2.643040451747161e6,-5.729343512497336e8,4.601966865504864e6,-1.0046964708308202e9,-1.7630555223023899e9,0.46445311655917015,0.7266919856582933,1.0072130826840016,7739.8134970845285,453.64158599572346,-0.9010158122561901,-0.3790812060359691,0.01136600202080943,4.168259639691325,5.00505475719865,-0.8957394903896871,0.9026999178271451,0.9425795292877706,0.9886218133540335,0.9680834086098946,1.9159360165379383e-8,0.861645074895078,0.9045442362078472,0.2950526112462383,0.2950526054127194,0.06103701551709279,45.60842335558538,45.608424277088496,810.6666889663803,4.815319248760366e-7,0.9203043446353624,-0.2961129626412352,1.0,10.0,0.0,0.0,-0.026992305574958117,-1.2890259542459583,-0.0029421679981260903,1.8311239275458941,1.8398211407681793,-18.01466643995307,-67.98080080976979,-4.218153920683164,-3.3336642854314027,-0.04746728623569113,4.165183528917828,-458.81334629928233,75806.72061333209,-1.6699320654206725e7,4.598406993508068e9,4.691561677082022,-550.9685148114231,91032.91462499932,-2.00534820174098e7,5.521978811936691e9,-988.6246982195463,163975.8800941291,-3.612198966716884e7,9.946567679231855e9,295294.29192593956,-6.506580756991427e7,1.7916411770985664e10,-1.1719975277875984e8,3.2272191085158417e10,5.8130648570689125e10
1.6753103535034866,-1.7902918775034053,0.06208907889995082,3.5982406017371953,3.5621335176601967,0.0004727603080720781,3.660202546961465,13.14446040094875,3.362651604376734,11.868593753118624,5.228455537025631,9.922668698301267,8.055454708629763e-9,0.005962167604715648,15.57874996038301,46.972551641213684,52.37600905333468,-4862.593490305133,743054.0470364622,-1.5624192636865443e8,843.1689008918678,57.282890363013685,-5533.697215415053,859127.3646949392,-1.8220447513700226e8,94.4309399265583,-9471.73131574385,1.4920194917431579e6,-3.1898153464325136e8,-16248.549142729185,2.594411757825171e6,-5.588640160982008e8,4.516567047750553e6,-9.79858663581426e8,-1.7191778844100783e9,0.46989982196900976,0.7302813521476444,1.0070645968907286,7328.962299598216,424.8861164915157,-0.8861474402716849,-0.3718673129315707,0.011177051932211838,4.14312715315853,4.973785775645927,-0.8815930159681649,0.8898515152054707,0.9272802545726622,0.9700845598411192,0.9507133241952201,1.674600462368202e-8,0.8472136412301109,0.8892593855286024,0.28492070981017775,0.28492070479850745,0.05831735629290333,46.972551641213684,46.97255248503882,843.1689008918678,4.4041985955557197e-7,0.8871404906416113,-0.2810798004018128,1.0,10.0,0.0,0.0,-0.02534475395436169,-1.2555180281890892,-0.0027317798586420534,1.7832184337163706,1.7734937454200954,-17.717841522728413,-66.18589273106085,-4.119619906738976,-3.262015135306443,-0.04736690942700142,4.1400365431797255,-453.2722883261691,74436.16427233352,-1.6297773492492624e7,4.46055647163056e9,4.665330554296396,-544.1929421341904,89367.10917410212,-1.9566909111878738e7,5.355246600465409e9,-976.3272750188717,160939.35025988362,-3.523766166110042e7,9.644086349848701e9,289763.49460169853,-6.345871428407055e7,1.736768943771871e10,-1.1427953845506799e8,3.1276824246002636e10,5.632518081670869e10
1.7029157223748754,-1.7739483985771882,0.05885273886879268,3.5512854933240363,3.517344784102194,0.00043435990300657066,3.6111048685201292,12.802803399174897,3.3228584800915164,11.586853992270525,5.209169282703511,9.884804523368599,7.267254932491859e-9,0.005871652549592138,14.592133638066073,48.703497859141905,52.06868466244331,-4794.50749689489,726981.234810571,-1.5170399634899944e8,884.9657764691948,56.93270245379588,-5455.261968173377,840396.8045447787,-1.768801490344666e8,93.84118500850535,-9335.821285425252,1.4592296942828146e6,-3.09602755249297e8,-16012.636655435834,2.5369317365446608e6,-5.423296691434572e8,4.415682405103507e6,-9.506866087073338e8,-1.66767088861336e9,0.47664858414257444,0.7346801567964978,1.0068832373691028,6850.824703602052,391.8348741820183,-0.8679446005486198,-0.36318516464842865,0.010933248444868997,4.112868762722227,4.936220251605649,-0.8641532319392594,0.8741050807042172,0.9087074399931091,0.9478197331962906,0.9297891094298144,1.4179275035818207e-8,0.8298092314814913,0.8708033799506596,0.2729731837904652,0.27297317963414414,0.055142869683031004,48.703497859141905,48.70349861593471,884.9657764691948,3.9440038745996283e-7,0.8479543162456663,-0.2636522748095922,1.0,10.0,0.0,0.0,-0.023421300911892852,-1.215345701570076,-0.0024925404464752566,1.725554268428085,1.6943755450056999,-17.36289222821727,-64.05689551796829,-4.001645431648964,-3.176096671252204,-0.04725659571945317,4.109757819214337,-446.64397226877463,72807.58290629841,-1.5823817980354054e7,4.298938092022623e9,4.633891112410608,-536.0978101476322,87389.47786435124,-1.8993019244580746e7,5.159891532684988e9,-961.6519056258484,157337.597788781,-3.4195398247222036e7,9.289902264421227e9,283208.8302957156,-6.156596748777251e7,1.6725577196549458e10,-1.1084271145014076e8,3.011277397132731e10,5.421504239166773e10
1.7277666969950252,-1.759460663337206,0.056146345978889955,3.5109980453864,3.4788379075602927,0.000403200786864693,3.568944921795116,12.51284166844888,3.2886384490505938,11.347006643674812,5.192616972049142,9.852379485931085,6.636640452936125e-9,0.005791387998420982,13.769877081758636,50.26822137675672,51.8088743901263,-4736.993241463032,713473.8799043015,-1.4791345559253633e8,923.2769474497128,56.636367954974766,-5389.039126417171,824664.7220541128,-1.7243506288213986e8,93.34216175605127,-9221.140714677022,1.4317050677471578e6,-3.0177693030373484e8,-15813.70382941601,2.488710435534858e6,-5.285405679056968e8,4.331099942582356e6,-9.263713817864869e8,-1.6247629464864037e9,0.48259805960894786,0.7385156068725497,1.006725826050955,6455.747978952012,364.8764611385283,-0.852121702973176,-0.3557589759074802,0.010711626695482734,4.0869992102838,4.904177330744393,-0.8488994745974364,0.8603943006831948,0.8926842729848454,0.9288107014067705,0.9118731385585216,1.2249229655749629e-8,0.8148886994444526,0.8549630472676557,0.2629628040502976,0.26296280052311666,0.05251099455387925,50.26822137675672,50.26822206443046,923.2769474497128,3.578910703685572e-7,0.8150717527010408,-0.24930977212678465,1.0,10.0,0.0,0.0,-0.021828268138508605,-1.181134282522618,-0.0022996292382146924,1.6762735482303825,1.6274309292252558,-17.061302402514844,-62.26286799288508,-3.9012985319418694,-3.1028950257719172,-0.047171103414985066,4.083868644798964,-441.0143969319803,71433.79343891016,-1.5426742600093516e7,4.1644626483783755e9,4.607140966233873,-529.2313449557336,85722.82416706553,-1.8512589323657777e7,4.997452791648281e9,-949.2192563375651,154305.03283627648,-3.3323533711495906e7,8.995589452221317e9,277694.99040093785,-5.9983852782785624e7,1.6192354233805668e10,-1.0797205444265047e8,2.914674566271269e10,5.246498735346951e10
1.7505667852688278,-1.746350698495922,0.05382110331865995,3.475580882333608,3.4449278670716525,0.0003771340051497766,3.5318612607696687,12.260397736461401,3.2584963998952334,11.137621249490788,5.178079644484314,9.823959152309335,6.115704317005509e-9,0.005718793572601053,13.065791098338108,51.70900518810568,51.58383540312073,-4687.184710067819,701827.0793572027,-1.4466206801349878e8,958.9921231948729,56.37941232781225,-5331.713247131928,811106.2774812444,-1.6862398832950267e8,92.90942953765112,-9121.917982073866,1.407995536163841e6,-2.9507046998079973e8,-15641.68287725053,2.4471949047050057e6,-5.167294205166926e8,4.258319258681942e6,-9.05554066860031e8,-1.5880455285584617e9,0.4879536248656305,0.7419358849984437,1.0065861638432807,6119.860721859561,342.21846253505674,-0.8380729279123862,-0.34925073551532926,0.010508289783523129,4.064353776970835,4.876186806375161,-0.8352918467323126,0.8481970008360454,0.8785387314010178,0.9121747452536858,0.8961557796754189,1.0740255955325473e-8,0.80178464663706,0.8410381375736126,0.2543446631092868,0.2543446600647077,0.05026613682002518,51.70900518810568,51.70900581904865,958.9921231948729,3.2795475169235975e-7,0.7867380831494003,-0.23715850049331827,1.0,10.0,0.0,0.0,-0.020472106912310155,-1.1512758184175587,-0.0021391680367881683,1.6331511182566714,1.5693917338969698,-16.798543603677402,-60.711018659125145,-3.8138018321723135,-3.0389716917424017,-0.047102733408332195,4.061204512694934,-436.1148128854769,70245.22476473419,-1.5085245599484464e7,4.0494989932100177e9,4.583827967282409,-523.2622413582752,84282.09535888885,-1.809968688978179e7,4.8586642858919325e9,-938.4234567749418,151685.7300708177,-3.2574720923206173e7,8.744272656037653e9,272936.40249159234,-5.862593831010644e7,1.5737290873331932e10,-1.0550981865493703e8,2.832278652034769e10,5.0973146743297424e10
1.771991656145436,-1.734186167840622,0.05176306302099581,3.4435685963929807,3.4142319512848345,0.00035461302759621615,3.4983301660558115,12.034233259310486,3.2312049431306016,10.949566821922552,5.16496466852452,9.7983677687722,5.670814015345883e-9,0.005651509338653717,12.444694795531982,53.06727041812112,51.38345462191766,-4642.819129900533,691491.9616776296,-1.4179011452841616e8,993.0430785874015,56.15033320777884,-5280.670176169061,799080.057272391,-1.6525905566048172e8,92.52357929624301,-9033.609026821032,1.3869750186068735e6,-2.8915159849807143e8,-15488.659791362828,2.4104053566014105e6,-5.063098167205112e8,4.1938552443496347e6,-8.871973607182636e8,-1.5556823709879448e9,0.4928981612809766,0.7450676604664315,1.0064589680162008,5825.370455048455,322.55900402533763,-0.8252753465677076,-0.34338625113227844,0.010318328348284066,4.0439835392326415,4.8510576876104885,-0.822849434280432,0.8370626843954106,0.8657105931086859,0.8972008957467602,0.8819790429304629,9.51440412511104e-9,0.7899529592907757,0.8284554505168057,0.24670063245430765,0.24670062979521215,0.04829168253683647,53.06727041812112,53.06727100089315,993.0430785874015,3.025590234542729e-7,0.7615965212447816,-0.22653766646406787,1.0,10.0,0.0,0.0,-0.019282311606870835,-1.1244774319521693,-0.002001270413304493,1.5943710419516393,1.5176485267050197,-16.563039955268536,-59.32899552074861,-3.7353315238519444,-2.981563546792725,-0.0470462627147648,4.040816347319327,-431.73020543655036,69187.20529036148,-1.4782870907324802e7,3.948247094528347e9,4.5629441560513655,-517.926274785855,83000.60348489991,-1.773431385610205e7,4.736493674581125e9,-928.7827287041725,149357.69892151916,-3.191251085710008e7,8.523163213573431e9,268710.1145038563,-5.742579977381278e7,1.5337132304097256e10,-1.0333497381967339e8,2.759861361660383e10,4.966264618722725e10
1.7974561107484412,-1.7199179178057151,0.04946466477948691,3.407025731388501,3.379139643789232,0.0003300810581042101,3.4600430662576533,11.778421146169839,3.199996494961662,10.736314493071013,5.150038762306121,9.769300921375601,5.19204053613868e-9,0.005572731889829799,11.75367470965718,54.68700181870946,51.15861139775875,-4592.992685145359,679927.3273315554,-1.3859129949612647e8,1034.1279801991473,55.89289292609304,-5223.363597413226,785629.0531031397,-1.6151273292800918e8,92.08981934661342,-8934.506402430276,1.363475041218107e6,-2.8256470448405015e8,-15317.019045539315,2.369296237864235e6,-4.94719309297472e8,4.1218583596639084e6,-8.667869165870969e8,-1.519714686719042e9,0.49866644795896337,0.7486909150564189,1.0063127326589671,5499.667277819261,301.0492540213037,-0.810564542687173,-0.33671475271790907,0.010095047083026915,4.020868716818171,4.822601792268914,-0.8084978457106727,0.8242324012730026,0.8510235408283278,0.8801833369689095,0.8658339171569872,8.261587768045809e-9,0.7764639924311649,0.8140995973982827,0.23814263692862905,0.23814263465683153,0.046100218894170326,54.68700181870946,54.68700234994463,1034.1279801991473,2.754159361176504e-7,0.7334464792326744,-0.21482728703536585,1.0,10.0,0.0,0.0,-0.01796618824356965,-1.0941223348828804,-0.0018519004319035794,1.5503681680010752,1.4594768092634414,-16.296618415291057,-57.775621637921766,-3.646507939389732,-2.916486712463411,-0.0469878321013706,4.01768001389531,-426.7809697027378,67999.35986523557,-1.4445223982138406e7,3.835795083052604e9,4.539352078843298,-511.9099651701784,81563.02211965917,-1.732658179166818e7,4.600882772534078e9,-917.9246460272312,146748.17731472506,-3.1173997875599958e7,8.277861354244194e9,263976.475794879,-5.6088216983041026e7,1.4893428341861332e10,-1.0091256334251758e8,2.679606203880661e10,4.821107200220691e10
1.8267019879488715,-1.7037781627176602,0.04700657471396405,3.3669468306718024,3.340589214961199,0.00030457826742398883,3.4180431684258537,11.50078192112285,3.1657015409654723,10.50419198257413,5.133746824750734,9.737647904674684,4.7012609040205625e-9,0.00548387540387666,11.018110172517417,56.55427042493408,50.917331870586175,-4539.428424673706,667543.5939082922,-1.351832248387351e8,1082.1318538507035,55.61603813067868,-5161.778163830292,771232.2673115184,-1.5752320231875238e8,91.62307229045518,-8828.051753422427,1.3383355756362532e6,-2.755535630065834e8,-15132.743675104994,2.3253427530187066e6,-4.8238833152526474e8,4.0449229406399224e6,-8.450833726996901e8,-1.4814876631573746e9,0.5051494944392626,0.7527258510604168,1.0061511698025298,5155.147753580065,278.57545258257994,-0.7943217918421497,-0.3294283306876423,0.009843167517422381,3.9957206495592428,4.791717424737222,-0.792597678373708,0.810022339063739,0.8348696754184946,0.8616149852704879,0.8481777517679101,7.050802517392411e-9,0.7616942241164198,0.7983684714060431,0.228960909433494,0.22896090752893988,0.043772047328039417,56.55427042493408,56.554270903685406,1082.1318538507035,2.478068138798486e-7,0.703253533406906,-0.2024817648527936,1.0,10.0,0.0,0.0,-0.01657453904271502,-1.061138858647676,-0.0016976277837836744,1.502478290419109,1.3968457539545556,-16.00750180299614,-56.10201381497703,-3.5500600953655286,-2.8457056244428136,-0.0469309561651446,3.9925072425161465,-421.4280217381069,66722.33434413059,-1.4084413557595931e7,3.7163535305335183e9,4.513820593400277,-505.4113699383294,80018.93585366372,-1.689119672227797e7,4.456931555915327e9,-906.2110006762847,143947.8735079522,-3.0385968524882976e7,8.017632087633558e9,258901.2714556322,-5.466197332957973e7,1.4423008895560349e10,-9.833141427972789e7,2.5945700537072437e10,4.6673942156526e10
1.8503260279323088,-1.6909284564128069,0.045150938071765005,3.3359538923796066,3.3107344703246344,0.0002858357308948356,3.385562235481296,11.288204750476632,3.1391336113338046,10.32597792897203,5.121222116977207,9.713368999262002,4.345433990983227e-9,0.0054133747305948774,10.465512519027637,58.06795276960797,50.73499027241976,-4498.846689344562,658193.1426762,-1.326217261458918e8,1121.5436209459037,55.40628780238176,-5115.130554629404,760366.5127730177,-1.5452596767895025e8,91.26916512053768,-8747.44779051155,1.3193707166034654e6,-2.7028859078408843e8,-14993.281063469876,2.2922010974342087e6,-4.7313264679846245e8,3.9869420703055654e6,-8.288001180539054e8,-1.4528210121119955e9,0.5102785874597696,0.7558912867529811,1.0060254554183121,4897.751576185012,261.98025461710665,-0.7816949736358504,-0.3238174619861155,0.009643985235935331,3.9764456685935983,4.768100791578556,-0.7802024503595949,0.7989409750165462,0.8223505454811376,0.8473273019874213,0.8345643372912216,6.220770149476041e-9,0.7502927040493476,0.7862167892638227,0.22200630405939645,0.22200630240216299,0.04202489127459005,58.06795276960797,58.06795321053907,1121.5436209459037,2.2793466428170834e-7,0.6803983282927761,-0.19328569510214894,1.0,10.0,0.0,0.0,-0.01553567832275304,-1.035867831773065,-0.0015849590099219276,1.465741746870811,1.349299019953198,-15.786235078320615,-54.82963832017316,-3.4762069780510236,-2.7914195788230534,-0.04689201681057593,3.973212471419026,-417.34756880368303,65754.2983740806,-1.3812431876888022e7,3.6268212320770473e9,4.494354257761907,-500.46377185361166,78849.48158933141,-1.6563226606002752e7,4.349089446559849e9,-897.3038890672316,141828.82163337784,-2.9792761709536187e7,7.822791373920326e9,255063.99819684163,-5.3589063340236e7,1.4070993843496616e10,-9.639101284966065e7,2.5309734775108345e10,4.5525003997512314e10
1.878064157114306,-1.676048768620659,0.043107876055488235,3.301038124282337,3.2770562834149906,0.0002657150483672509,3.3489706495778973,11.050957771788106,3.109153146283986,10.126570498486208,5.107209136346209,9.686264003838922,3.9683823507316915e-9,0.0053320584275498685,9.860115748628772,59.85123924915907,50.53447702818042,-4454.074981362873,647907.0348487888,-1.2981552548767574e8,1168.541098033948,55.174967082009566,-5063.674039917517,748417.9338577255,-1.5124367004412916e8,90.87843913740325,-8658.559138290997,1.2985244210390048e6,-2.6452517256753278e8,-14839.54288910192,2.255787490814493e6,-4.6300486348295975e8,3.923266342617905e6,-8.109900983171691e8,-1.4214799591643136e9,0.5161815247759379,0.7595061288912525,1.0058830832713608,4617.109118685041,244.0853508124087,-0.7674121447651797,-0.317522930063185,0.00941559443303481,3.954939835327054,4.741809487099964,-0.7661491201333963,0.7863667556193338,0.8082237462073705,0.8313080606694613,0.8192731317283117,5.386333167035518e-9,0.7374713282277335,0.7725441387219018,0.214322545780141,0.2143225443675081,0.04011133926295855,59.85123924915907,59.85123965023933,1168.541098033948,2.0701927800437727e-7,0.6551692408675476,-0.18328521643509793,1.0,10.0,0.0,0.0,-0.014404351274446104,-1.0076570825456372,-0.0014647280982505793,1.4246950768841384,1.2967026264077788,-15.539471647830322,-53.41926234031406,-3.393802288012031,-2.7307552221397358,-0.04685328938266829,3.951683729003671,-412.8177970626132,64685.18837876505,-1.3513599778344031e7,3.528957812647999e9,4.472747646871582,-494.9778572085772,77558.98920762265,-1.6203111997567546e7,4.231276034056402e9,-887.4391934519892,139492.35565397877,-2.914183222550077e7,7.610049317448334e9,250836.40428894415,-5.24125010621748e7,1.3686841245107384e10,-9.426449139427143e7,2.4616074639270702e10,4.427249264354903e10
1.9008263825153047,-1.6640015815107305,0.04153245769853552,3.2735060487513867,3.2504673917761555,0.0002505733926826452,3.320119459973168,10.865565579901752,3.0854755003888124,9.97036381558685,5.096246240883904,9.665103515203898,3.6882473424412318e-9,0.005266510649118463,9.39568484485582,61.319407493136296,50.38037838694362,-4419.528140438507,639989.7423418865,-1.2766374983959298e8,1207.6890065416528,54.99659721812896,-5023.970942438968,739224.0066724595,-1.4872770904173452e8,90.5767389683335,-8589.987244635342,1.2824898693563798e6,-2.6010898476917297e8,-14720.98012398,2.2277898733294858e6,-4.552474345613369e8,3.874327998105062e6,-7.973537224715866e8,-1.3974930091476173e9,0.5209318283822392,0.7623939769573791,1.005770305196952,4402.727874669186,230.5611886606603,-0.756113907646287,-0.31258045076563634,0.00923289728216226,3.9381587154732047,4.721338658923017,-0.755010500618791,0.7763885654892433,0.7970707206047322,0.8187355023865336,0.807251674622341,4.797193470111487e-9,0.7273802956295521,0.7617778370448614,0.20837590325090133,0.20837590200829012,0.03864279156544793,61.319407493136296,61.31940786476689,1207.6890065416528,1.9158029693530608e-7,0.6356653092453244,-0.17566360625538122,1.0,10.0,0.0,0.0,-0.01354141823183811,-0.9856139782578327,-0.001374776800872186,1.3926010393365318,1.255977750954938,-15.346834201414017,-52.32451775628326,-3.3294403445541647,-2.6833032643268955,-0.046826510538404115,3.934884146801039,-409.30001792426486,63858.95537570495,-1.3283779201980315e7,3.454061643655578e9,4.455976105853535,-490.72240460789163,76562.45743899848,-1.5926332636184867e7,4.1411581565267553e9,-879.7958051946464,137689.5265929951,-2.8641843310916424e7,7.4474016083222065e9,247576.88230728536,-5.150931547875893e7,1.339329388743156e10,-9.263305590106952e7,2.4086286400753128e10,4.3316356370265976e10
1.9278639802172537,-1.6498776672711275,0.03977030259439367,3.2420360395885996,3.2200409270863886,0.00023402775259616696,3.2871461427318955,10.655488195416106,3.0583710090948903,9.792942965671388,5.083825805745803,9.64117856192003,3.3859444544270878e-9,0.00519003317631376,8.878942535669768,63.06889492860553,50.20898002999583,-4380.915994987014,631158.9567726973,-1.2527193212405422e8,1254.8696061972319,54.79743560544135,-4979.592942680851,728972.0205433724,-1.459319460080193e8,90.23929561621489,-8513.348453789735,1.2646154957217497e6,-2.5520326569619524e8,-14588.498220102141,2.1965903897939855e6,-4.466330202225411e8,3.8198130680961967e6,-7.822162114068551e8,-1.3708751305123866e9,0.5264677640500997,0.7657364500398193,1.0056408887548054,4165.085112399104,215.7232702891172,-0.7431688038275484,-0.3069548614212292,0.009021655776863024,3.919192827395043,4.698250924546807,-0.7422269473443602,0.7649198548542857,0.784311657129997,0.8044302682783585,0.7935522185240431,4.1916735376036775e-9,0.7158681877106773,0.749490188609283,0.20169916158587597,0.20169916051547193,0.03700715900520588,63.06889492860553,63.068895268615165,1254.8696061972319,1.750213976401815e-7,0.613794820576041,-0.1672319903644371,1.0,10.0,0.0,0.0,-0.01258649259694074,-0.9606449127721104,-0.0012770386788215366,1.356230042871536,1.2102613333472454,-15.128817289972773,-51.092124900657566,-3.256561503076586,-2.629495016412302,-0.04679987436514541,3.9158967852100486,-405.34201832449753,62933.55747559472,-1.3027550178915473e7,3.3709409078069243e9,4.437120838387677,-485.9396360008167,75447.16228692075,-1.5617929282259792e7,4.0411924809703264e9,-871.2147151325124,135673.34700340923,-2.8085050507812068e7,7.267066924750772e9,243934.29535821837,-5.050409816171942e7,1.3067980394044716e10,-9.081835648141143e7,2.3499446019444466e10,4.2257755039426056e10
1.9547204543776324,-1.6360431181657837,0.038128356317004106,3.2120253087646544,3.1909917354139985,0.00021898723943686803,3.255708023612805,10.456983888416984,3.0324833202112775,9.624883195687888,5.07210833353224,9.618656270580809,3.1148368078726007e-9,0.005115548039952854,8.400315849138229,64.8126114582175,50.050660872577346,-4345.024583688057,622965.2259222271,-1.2306022045676032e8,1302.4640704592375,54.61256836108202,-4938.333457518149,719461.7521275945,-1.4334746731082353e8,89.92535275383982,-8442.093930492847,1.2480388154214004e6,-2.5066970394063938e8,-14465.339863985664,2.167665043453612e6,-4.386747279814672e8,3.7692892536436496e6,-7.682364554627978e8,-1.3463018042185225e9,0.5318553334891489,0.7689663456470939,1.0055170129987343,3945.755800069262,202.17810412989698,-0.7308004806290489,-0.30161491465560547,0.008818174421775312,3.90134546436236,4.676572542899484,-0.7299938244424286,0.7539245300796061,0.7721371834503362,0.7908552450575561,0.7805315111937052,3.676010133028812e-9,0.7049136552809004,0.7377930329879548,0.19545101147959035,0.19545101055360614,0.03548949243336802,64.8126114582175,64.81261177001679,1302.4640704592375,1.6026634610666482e-7,0.5933604416123662,-0.15946488491323274,1.0,10.0,0.0,0.0,-0.011706998608363273,-0.9370671771766039,-0.0011887259331878916,1.3218743393189967,1.1675134989193738,-14.92314343920292,-49.935846504356334,-3.1877678602816513,-2.578625272977858,-0.046778341645184275,3.8980286252711998,-401.634663904509,62070.84410829496,-1.2789805876426198e7,3.2941815201042128e9,4.419481188810018,-481.4648556167281,74408.23142342284,-1.5331948249193214e7,3.9489234207379284e9,-863.1955358587713,133796.6769389406,-2.7569050360088192e7,7.100699374537741e9,240546.3567610307,-4.957308462404659e7,1.2768011136921204e10,-8.913861468172163e7,2.2958590739646915e10,4.128258345656692e10
1.9814969417488308,-1.6224377210457799,0.03659037632092907,3.1832679609509045,3.1631256376010777,0.00020523311321264554,3.225590135798626,10.268457968661485,3.007640013939883,9.46489283803144,5.06101394503852,9.597375627628143,2.8702249584518308e-9,0.0050427440712051,7.954755004837993,66.55703418393101,49.904078863208504,-4311.544521773975,615332.2095888829,-1.2100617151222907e8,1350.640919009797,54.440421228463705,-4899.831717740198,710603.5884796063,-1.40947807597773e8,89.6321875511458,-8375.591175321044,1.2326018288619143e6,-2.4646144911963868e8,-14350.394741801907,2.140734920751039e6,-4.3128955810903853e8,3.72226366619915e6,-7.552673087363331e8,-1.3235119902609682e9,0.5371198409872204,0.77210124924033,1.0053979298398956,3742.210304039667,189.74140978304095,-0.7189337245231049,-0.29652170618704693,0.008621651967771773,3.8844875675726236,4.656139097103322,-0.7182410082651156,0.743339109357549,0.7604681343405524,0.7779100097174945,0.7680966090650889,3.2335369614509526e-9,0.6944399091780362,0.726605472816682,0.18957213350370894,0.1895721326998394,0.03407326070716125,66.55703418393101,66.55703447040287,1350.640919009797,1.4703509286130906e-7,0.574167104416935,-0.15226818255043703,1.0,10.0,0.0,0.0,-0.010892658558973256,-0.9146952522946026,-0.0011084410354613374,1.2892698686485606,1.127345293943534,-14.728175743709265,-48.84537195900705,-3.1225132193482485,-2.5303002092634035,-0.046761179303640626,3.8811505473050527,-398.14817569370643,61263.14662342689,-1.2568218647402262e7,3.222959344587548e9,4.402918720737972,-477.26123101911196,73436.27725737858,-1.5065554975020852e7,3.863350546574918e9,-855.6707193062957,132042.28540103813,-2.7088666180416446e7,6.946477550608625e9,237381.47297781162,-4.870682283697138e7,1.2490070467403522e10,-8.757657653521593e7,2.245768561497807e10,4.037985859230851e10
2.0127430600005773,-1.606791813117472,0.03491058630295436,3.1510884779490773,3.1319092744031405,0.0001905853588388724,3.1918983066733366,10.059467127314582,2.9797974332427173,9.287095952116198,5.048776619512602,9.573952324687756,2.613460633505013e-9,0.004959613467998853,7.471466725910715,68.60011622130054,49.74654408586182,-4275.215862751907,607057.2163560684,-1.1878589532482934e8,1407.7744850438485,54.25404655714213,-4858.028258953118,701000.9460655885,-1.383544635211019e8,89.31360299749798,-8303.358897598067,1.2158694229735613e6,-2.4191453778497687e8,-14225.525421363074,2.111549903762172e6,-4.2331200440164465e8,3.6713116016474734e6,-7.41261533088077e8,-1.2989074299130955e9,0.5431324185020604,0.7756567753561935,1.0052642811188908,3522.0603635925117,176.4414938962213,-0.7056448837737787,-0.29085109693388966,0.00840032274791487,3.865938729278174,4.6337044643938565,-0.7050633601225682,0.7314417407367028,0.7474109441822482,0.7634990515987705,0.754233211972038,2.7929706690562957e-9,0.6827485554997977,0.7141134931415889,0.18311855528831297,0.18311855460419507,0.03253202405540445,68.60011622130054,68.6001164813218,1407.7744850438485,1.3323498284862524e-7,0.5531404189860822,-0.1444951583687419,1.0,10.0,0.0,0.0,-0.010014221038485028,-0.8899257305237331,-0.0010234712506370747,1.253169494803741,1.0833359118498078,-14.512547492475196,-47.645607901838765,-3.050288169997219,-2.4767280336820034,-0.046745919647630745,3.862578871505029,-394.32916512627787,60382.459467197856,-1.2327714791765198e7,3.1460119815892587e9,4.384815171227512,-472.6617743003667,72377.2879404376,-1.4776586867675345e7,3.770942450803242e9,-847.4468412108115,130132.22391884563,-2.6567872239885055e7,6.780015244417952e9,233938.3126398148,-4.776822792125876e7,1.2190210037565792e10,-8.588506897233385e7,2.191752824301137e10,3.9406845233982414e10
2.039607780098505,-1.5935327865775772,0.03355738506106424,3.1245355101926977,3.10612442661202,0.0001790739821353281,3.164106687327344,9.888592496091196,2.956788728949518,9.141376722306351,5.03883844112804,9.554967481845317,2.414584799266153e-9,0.00488969506050468,7.084930259275384,70.36319426117706,49.62217067985805,-4246.206491365427,600451.6116729421,-1.1701808117987463e8,1457.6856723400624,54.10560992417239,-4824.617754188769,693335.0497356555,-1.3628986146643913e8,89.0587024756343,-8245.594411406068,1.202511839873499e6,-2.3829521043444327e8,-14125.629775319687,2.0882528509435982e6,-4.1696299388735414e8,3.6306436638246546e6,-7.301170695466229e8,-1.2793336377643611e9,0.5481930368660874,0.7786294550758934,1.0051537230081888,3346.408636465467,165.9475647820276,-0.6946772458022581,-0.2861956850852121,0.008216832322887495,3.85091033219593,4.615564375538925,-0.6941757954369664,0.7215868161134592,0.7366402198247789,0.7516687081784501,0.7428365072680133,2.4689967830311576e-9,0.6731256338342195,0.7038289857192044,0.1778920720160138,0.17789207141866195,0.031294408727834344,70.36319426117706,70.36319450081093,1457.6856723400624,1.2261209859258862e-7,0.5361490591760911,-0.13829984233540657,1.0,10.0,0.0,0.0,-0.009315312440625244,-0.8697035942126252,-0.0009571040886094133,1.223698938633306,1.0477795608723177,-14.336709229831222,-46.67202308380583,-2.99134053368185,-2.4329354782313857,-0.046736403788748965,3.8475314512215517,-391.2481662484706,59675.056369265905,-1.2135376600843318e7,3.084744246120831e9,4.370247233769321,-468.95496314173556,71527.25925941978,-1.4545613548734583e7,3.6973963436385636e9,-840.8262722943193,128600.12186087223,-2.6151820663688343e7,6.6475878778994255e9,231178.37847316824,-4.701880021635996e7,1.1951761981205149e10,-8.453518348502067e7,2.1488181349700115e10,3.8633771682679276e10
2.066608380313314,-1.5803815113798687,0.032275476123063654,3.098823863397666,3.081134132402589,0.0001684099354931557,3.137204587643174,9.724495082834194,2.9344792306068492,9.00113605824841,5.029369283426848,9.536908810808733,2.2328015627844875e-9,0.004820853907367917,6.721261450540227,72.14129086537676,49.50699053237284,-4219.007979332204,594256.7423035416,-1.1536352083868572e8,1508.586104637398,53.966818306526434,-4793.258588768324,686144.4731344145,-1.343575897165239e8,88.81913782513553,-8191.333352687426,1.1899810358311604e6,-2.3490806520607322e8,-14031.740097424452,2.0663965970332017e6,-4.1102177446109927e8,3.592490756691503e6,-7.196895067005292e8,-1.2610212848462017e9,0.5531811658346958,0.7815422603892778,1.0050464588326893,3181.452364997225,156.1918681351005,-0.684059653401479,-0.28170892715703094,0.008038630818253012,3.836620979085599,4.598345587688232,-0.6836266768556989,0.71201474779845,0.7262162745808954,0.7402668635008043,0.7318393146604767,2.186401643336108e-9,0.6638295886967088,0.6938919553205326,0.17291570384802113,0.17291570332536244,0.03012502468491527,72.14129086537676,72.14129108645533,1508.586104637398,1.1295544560534199e-7,0.5200054342262297,-0.13248571735639691,1.0,10.0,0.0,0.0,-0.00866074426701281,-0.8503135345070836,-0.0008959627492638998,1.1954456739129853,1.0140111470229778,-14.168299041807142,-45.74351486995741,-2.934833677559005,-2.3908959642288923,-0.04672978924310839,3.83322353867211,-388.3296072959996,59007.50770152989,-1.1954569842652077e7,3.0273707868275576e9,4.356484988634917,-465.4466104904325,70725.5876806801,-1.4328584246476881e7,3.6285497074642973e9,-834.5660276236573,127156.01734299629,-2.576105915625424e7,6.523666854074922e9,228578.46132850205,-4.631523715229606e7,1.1728710210995838e10,-8.32684662085704e7,2.108670011647221e10,3.791112970591527e10
2.09834631349536,-1.565140746542808,0.03086103099255734,3.0697775117125503,3.0528767024022927,0.0001569191111917048,3.106825026810082,9.540734990374315,2.909240662070647,8.843735521057262,5.018875216795398,9.51692750141916,2.0397566255871363e-9,0.004741742403237947,6.3230616647249,74.2392854237857,49.38360301249033,-4189.409874813498,587508.9392470742,-1.1356448191346033e8,1569.3645342933164,53.81627703900231,-4759.079826342824,678309.1988930696,-1.3225644631286146e8,88.557537594315,-8132.123561862614,1.1763228861847103e6,-2.3122476924347368e8,-13929.196036300427,2.0425690870133087e6,-4.0456105391955334e8,3.5508908289874936e6,-7.083503895633334e8,-1.241108993301167e9,0.5589229010295267,0.7848744621320347,1.0049250698096837,3001.121456507943,145.64159858931345,-0.6720730718528938,-0.2766660986556868,0.007836933598332912,3.8208192720623675,4.579335245253311,-0.6717077815799452,0.7011700514569359,0.7144498076063655,0.7274511150650429,0.7194631299337717,1.9008230623450893e-9,0.6533551390467148,0.6826934869283092,0.16739332743104873,0.16739332698283585,0.028837863683026148,74.2392854237857,74.23928562524677,1569.3645342933164,1.027593016734381e-7,0.5021341448564896,-0.12613236397436367,1.0,10.0,0.0,0.0,-0.007947353317813276,-0.8286403999897578,-0.000830469342127322,1.1638741758581292,0.9766536228344901,-13.980311985047276,-44.71152847399158,-2.871691899555056,-2.3438477968461413,-0.046725337413345114,3.817400712162531,-385.1145213736264,58275.02615824393,-1.1756958650143366e7,2.964912820117863e9,4.341375486139435,-461.58497522930156,69846.42320264698,-1.4091483416493515e7,3.553627217848025e9,-827.6817131326202,125573.19213117068,-2.5334337437056456e7,6.388855206520607e9,225730.35774846317,-4.5547248601035476e7,1.1486137823873808e10,-8.188633022824374e7,2.0650230018964417e10,3.712577420061134e10
2.1258035580644674,-1.5521404354217845,0.029711707240267796,3.045614443838253,3.029349354710008,0.0001477981640217747,3.081563077166064,9.389183376709708,2.8882161200575998,8.71363586460553,5.010327377816713,9.500673795163639,1.8887653884763782e-9,0.004674852742527042,6.002065567419364,76.06133250875114,49.28683960039995,-4165.76159829057,582108.4454158325,-1.1212661254768263e8,1622.7745258121968,53.69643217902434,-4731.7169892534475,672034.7833831157,-1.3057679983706959e8,88.34757031184495,-8084.646736318033,1.165380408549722e6,-2.2827990020802537e8,-13846.870208496155,2.0234718669152474e6,-3.993949509167872e8,3.5175389865390817e6,-6.992826077205056e8,-1.2251843021156828e9,0.563787734392748,0.787680902256482,1.0048239434920296,2855.9318205775053,137.2380381228457,-0.6621121021019087,-0.27249259436901574,0.007669015812441374,3.807975085766058,4.563904010711381,-0.6617960753257994,0.6921262299151014,0.7046714175398632,0.7168434683383894,0.7092073152367624,1.6881559505159029e-9,0.6446646563276179,0.6734012104570538,0.1628792281147167,0.1628792277211957,0.027794133004474874,76.06133250875114,76.06133269493368,1622.7745258121968,9.482879219083223e-8,0.4875631046406872,-0.12101764797519937,1.0,10.0,0.0,0.0,-0.007374800630224306,-0.8108022768295328,-0.000778786319011057,1.1378981274466795,0.9462207344645851,-13.825815177297565,-43.866817756582584,-2.819738483456069,-2.305076644694019,-0.046724032042501785,3.8045388381042855,-382.51071969980114,57684.03863287645,-1.1598121463126183e7,2.9148997076825485e9,4.329185165891807,-458.4597008694616,69137.41540465629,-1.3900971682960387e7,3.493650102506588e9,-822.1146151191681,124297.3011454047,-2.4991584107493762e7,6.280965927570147e9,223435.60076056546,-4.4930596448411435e7,1.1292062671050453e10,-8.077693760138318e7,2.0301121093900574e10,3.649778696049706e10
2.153536438592684,-1.5391789652845922,0.028615517486657513,3.0220653808915903,3.006402257291816,0.0001392818968179577,3.056952586538613,9.242635727122464,2.8677000987096783,8.587580820934198,5.002172085346649,9.485181186069212,1.7496995754639194e-9,0.004608727817735969,5.6982221330824565,77.90840608130925,49.19807947286363,-4143.622632773471,577040.8218006209,-1.1077850062732072e8,1677.504974850221,53.58464105816431,-4706.040407440817,666142.6870346909,-1.2900150924548553e8,88.14992113904493,-8040.011795524945,1.1550980693315566e6,-2.2551723608452925e8,-13769.354474708849,2.0055168060178615e6,-3.9454732273107994e8,3.4861669088157536e6,-6.907720544253497e8,-1.210235515891286e9,0.5686081175098983,0.7904468396489152,1.0047252829080924,2718.610659069349,129.36757183096773,-0.6524166074003204,-0.2684444790630824,0.007505399396097397,3.7957436202130306,4.549222988005589,-0.6521430471373943,0.6832951317696591,0.6951520845390105,0.7065530508146189,0.6992480146018923,1.5008124007411229e-9,0.6362159120574707,0.664366769515784,0.15854917831163823,0.15854917796571313,0.026800239278726865,77.90840608130925,77.90840625347298,1677.504974850221,8.756100521938088e-8,0.4736204329259314,-0.11617920723802436,1.0,10.0,0.0,0.0,-0.00683490305232974,-0.793587891165469,-0.0007307851469896626,1.112839872636898,0.9171274961129272,-13.676939906327409,-43.05567739491689,-2.769616163490359,-2.2676188131394976,-0.04672481879630304,3.7922900306653453,-380.0390397758505,57124.88785412264,-1.144833863547958e7,2.867894104994093e9,4.317658367914003,-455.4944387837655,68466.81928985064,-1.3721363840840515e7,3.4372907885163174e9,-816.8357505496332,123090.92365222068,-2.466852713984224e7,6.179604463088165e9,221266.568679221,-4.434952210895747e7,1.1109765850942432e10,-7.973180597309479e7,1.9973263859584766e10,3.590814361507792e10
2.186288470797811,-1.524084967389345,0.027398311235491416,2.995299300783382,2.9802997151360007,0.00013003772821313704,3.0289921934133965,9.077454626770841,2.8443501340222017,8.44519738803693,4.993133519287905,9.468021432678315,1.6009856081662485e-9,0.004532460186787958,5.363681736928111,80.09866654284241,49.10435400339572,-4119.621048188263,571527.673038794,-1.0931247196752493e8,1743.1609857295734,53.463950572109695,-4678.11424953904,659725.4774750925,-1.2728753975015257e8,87.93397735773266,-7991.339578635423,1.143888442805858e6,-2.2250994709226662e8,-13684.645793171,1.9859256747129802e6,-3.892681956803887e8,3.4519100965762646e6,-6.815003548486757e8,-1.1939440212825704e9,0.5741842101987534,0.7936284045465679,1.0046130465330494,2567.495553441163,120.79745766306246,-0.6414151381907356,-0.2638671381421645,0.0073196390506327594,3.782213964324211,4.532994139761959,-0.6411838562404691,0.6732399847208149,0.6843472520494149,0.6949150840003305,0.6879726461963526,1.3097549117929319e-9,0.6266389715681736,0.6541255202553857,0.1537101889128943,0.15371018861488756,0.02569815471854698,80.09866654284241,80.09866670007314,1743.1609857295734,7.982956864065972e-8,0.4580818970628529,-0.11085199518439949,1.0,10.0,0.0,0.0,-0.00624274988676036,-0.774229826523276,-0.0006789755186857705,1.0846743518019448,0.8847417646960629,-13.50981611983912,-42.14831035126884,-2.7132709042413565,-2.2254453462880393,-0.04672813875105378,3.7787405354218206,-377.31396120409903,56510.504104326785,-1.1284321743974447e7,2.8165975385919104e9,4.305008594254916,-452.22622412247017,67730.14032471112,-1.3524719648667179e7,3.37579471385881e9,-811.0203233580141,121765.9506597501,-2.4314884775432028e7,6.069019102629019e9,218884.8208528567,-4.371353795117004e7,1.0910906057829393e10,-7.858809788502525e7,1.9615665234984314e10,3.526509515031997e10
2.2147410146975863,-1.5111548380169553,0.026403793162479285,2.9729130595323943,2.95845189993144,0.00012265290641553207,3.0056174926790082,8.940438733694664,2.8247950742892467,8.326846427706881,4.985780400164931,9.454063499631435,1.4839719192526432e-9,0.004467777149608841,5.092732314353031,82.00940543139762,49.03226074005623,-4100.55951789246,567128.9647705499,-1.0814262372382212e8,1801.1002043035087,53.3685252829149,-4655.845933606696,654597.8848631303,-1.2591882349229398e8,87.76074167556612,-7952.399229907808,1.1349197158499637e6,-2.201067813584167e8,-13616.686660556868,1.9702324269215032e6,-3.850468918354707e8,3.4244397737482297e6,-6.740821323816853e8,-1.1809021615494998e9,0.5789291833670772,0.7963209122100398,1.0045191172925663,2445.1290631794955,113.93051902386924,-0.6322319155456133,-0.2600587159986015,0.007164573352414974,3.7712282750991006,4.519818689243681,-0.6320315863893943,0.6648180624076256,0.6753244455922986,0.685229900133097,0.6785797775002806,1.166346459225228e-9,0.6186510895840506,0.645583530655782,0.1497300605822946,0.1497300603198008,0.024798655599082866,82.00940543139762,82.00940557692262,1801.1002043035087,7.37771663348652e-8,0.4453377742093124,-0.10653465934034792,1.0,10.0,0.0,0.0,-0.005764885551570315,-0.758212118420319,-0.0006378184766628896,1.061381103698106,0.8582143937533635,-13.371792666800516,-41.40138901072315,-2.666665083855907,-2.1905072647777093,-0.04673286401103905,3.7677381412860553,-375.10812652058166,56014.79578981479,-1.1152417653968163e7,2.7754790608827124e9,4.29482094995744,-449.5809414846875,67135.78991462162,-1.3366582563576445e7,3.3265020647418756e9,-806.3145198877978,120697.02090100701,-2.403050426435627e7,5.980381409931028e9,216963.43457017257,-4.3202133131161675e7,1.0751518703193897e10,-7.766846013403288e7,1.9329056901307575e10,3.4749720798198296e10
2.248423778522048,-1.4960608834484717,0.02529611141742666,2.9473906481400216,2.9335253663506067,0.00011460837908457383,2.9789802965281074,8.785493703024104,2.8024711235946076,8.192736084056229,4.977648687815133,9.438619921947826,1.3584413536451076e-9,0.004393052678270838,4.793667945830185,84.2812496371859,48.95761716677947,-4080.0318825988916,562363.3425204463,-1.0687417115812345e8,1870.7814830009204,53.266232841064316,-4631.741322546856,649031.7165823365,-1.2443320818231103e8,87.5717083151013,-7910.068979597919,1.125166738204909e6,-2.1749585455030188e8,-13542.548731717876,1.9531396887877863e6,-3.804565096864917e8,3.3944761469871514e6,-6.66008491122443e8,-1.1666967085372064e9,0.5844315062533263,0.7994264983422166,1.0044119886091938,2310.0460836780762,106.42894679303382,-0.6217854731272943,-0.2557394227662284,0.006988256706006723,3.7591019790184017,4.505267945309571,-0.6216160485322042,0.6552053978703394,0.6650551904477587,0.674242661288755,0.6679139613750326,1.0194679250125154e-9,0.6095693450845237,0.6358721303557283,0.1452663218665675,0.14526632163999756,0.023797530581288816,84.2812496371859,84.281249770198,1870.7814830009204,6.731616605005696e-8,0.43108731549013013,-0.10176312145437486,1.0,10.0,0.0,0.0,-0.005239192097286842,-0.7401454463863457,-0.0005932317592957154,1.035123123696125,0.8285931746954387,-13.216435046655857,-40.56318941985989,-2.6141180823932353,-2.151053261091084,-0.046740378800299756,3.755592663133942,-372.6803225852216,55470.871243431335,-1.1008128952121481e7,2.7306387671404724e9,4.283669594184281,-446.66874763442115,66483.52209701159,-1.3193576845588703e7,3.2727425509154286e9,-801.1336644252887,119523.73615024352,-2.3719347538325366e7,5.883702143078455e9,214854.13549608324,-4.264250852834768e7,1.0577654368836487e10,-7.666198877136019e7,1.9016386207609898e10,3.418742753053282e10
2.2777487367147975,-1.4831027522989904,0.024388645082590185,2.9259857771643847,2.912605772674328,0.00010816172144584599,2.9566508837653007,8.656588518181675,2.7837241314281007,8.080940133218807,4.97105383426907,9.426079282381737,1.2593993254503138e-9,0.004329592362664782,4.5509392607222585,86.26810987983038,48.901677124816125,-4063.8712070396605,558582.5928677411,-1.0586629961520952e8,1932.4179519668116,53.186080901108035,-4612.640644559869,644604.6271029119,-1.2325115065383615e8,87.42032566129721,-7876.345939761728,1.117391796615004e6,-2.1541572224343625e8,-13483.219098851217,1.9394850200475042e6,-3.7679486526743114e8,3.370493406444716e6,-6.595608843773904e8,-1.1553398091792352e9,0.5891239834480742,0.8020611646222744,1.004322128467971,2200.359177913754,100.4012546524539,-0.6130459283548115,-0.2521359878388416,0.006840878158091852,3.749285537643722,4.4934738092378685,-0.6128991818958838,0.6471365988154997,0.65645868515286,0.665073741956271,0.6590051248955885,9.088088790591208e-10,0.6019740480734934,0.6277507922433875,0.14158308664462116,0.14158308644478562,0.022977695750483276,86.26810987983038,86.26811000300386,1932.4179519668116,6.224298109289709e-8,0.4193644386333212,-0.09788289473871428,1.0,10.0,0.0,0.0,-0.004813843091524908,-0.7251559376049952,-0.0005576965459648885,1.0133507355095044,0.8042625963066847,-13.08782762475495,-39.871234725887376,-2.5705397855947423,-2.1182807450312993,-0.04674840033251482,3.74576000876996,-370.72032809734856,55033.02860249204,-1.089232105578157e7,2.6947551780957146e9,4.274720109307081,-444.31621462843714,65958.24689261176,-1.3054677040200911e7,3.2297106622087345e9,-796.9467867870749,118578.48838954125,-2.3469453694736898e7,5.806295901945083e9,213154.09494459393,-4.219292725921424e7,1.0438415460126163e10,-7.585317644252229e7,1.8765922573209526e10,3.3736893400928368e10
2.3075247711562783,-1.4701148888913291,0.023517386098021467,2.9049847422385096,2.892068294837256,0.00010209586484296694,2.9347523063843752,8.531041721299442,2.7653085863872136,7.971858110972602,4.964800104618668,9.414163019281796,1.1675543926329211e-9,0.004266641558941574,4.31995602016169,88.29428629108708,48.85313126156725,-4049.0134083164885,555075.3866250534,-1.0492925915853608e8,1995.9337507426005,53.11270840619174,-4594.945763798143,640485.4209868254,-1.2215031682643637e8,87.27829039573687,-7844.9096700338005,1.1101377508940122e6,-2.1347545839889666e8,-13427.62295109262,1.9267132997671387e6,-3.733743265162676e8,3.348009821272948e6,-6.535292976599957e8,-1.1447013835000935e9,0.5937985339263188,0.8046733807961345,1.004233967100754,2095.9066412290636,94.71641073255255,-0.6044924721843044,-0.24861775407114955,0.006696805068079888,3.7399923978640595,4.48228531804864,-0.6043653933254759,0.6392156044986584,0.6480399104900841,0.6561190133177113,0.6502973743997714,8.104219895458917e-10,0.5945414199340198,0.6198041387579324,0.13802249644647652,0.13802249627014682,0.022190639464390528,88.29428629108708,88.29428640516446,1995.9337507426005,5.755865705818307e-8,0.4080647005469095,-0.09418167388501428,1.0,10.0,0.0,0.0,-0.004410136421919595,-0.7105951530945134,-0.0005244270088171595,0.9922136543306587,0.7808448584373519,-12.963178198718218,-39.202136868289784,-2.5282264342364016,-2.0864114675515233,-0.046757769878757995,3.7364508360606252,-368.86916027555924,54620.54122713063,-1.0783498151389625e7,2.661122403995359e9,4.266316515284343,-442.09203274386743,65463.05516777166,-1.2924089145064274e7,3.189361774006938e9,-792.985268062333,117686.77511837415,-2.323439541621629e7,5.733686774858878e9,211549.26622882322,-4.176982388438457e7,1.0307753351864351e10,-7.509161683175638e7,1.8530792989165543e10,3.331377337764875e10
2.3428732647593304,-1.4549122442400104,0.02254382864578451,2.880958779217241,2.868557706548749,9.546303046327305e-5,2.909711515067854,8.38853921714318,2.7442128781850488,7.847802555860977,4.957931088474333,9.40102974249158,1.0687169103216828e-9,0.004193806618456897,4.06439519195161,90.71144021981078,48.80585243612555,-4033.3089394421636,551322.6053075389,-1.0392311903423883e8,2072.564374624601,53.03549838489523,-4576.044642595115,636059.156509243,-1.2096548722375377e8,87.1238258547634,-7811.042604500423,1.102313182289214e6,-2.1138246454299772e8,-13367.300326807512,1.912889065825155e6,-3.696767159077124e8,3.3235953241805867e6,-6.46996030324057e8,-1.133156052667932e9,0.599234104266353,0.8076956526216624,1.0041331308666652,1980.2175387970965,88.48554112134717,-0.5947351867480573,-0.24461408823489172,0.006532718900048933,3.729803254391485,4.469975760336304,-0.5946277889473451,0.6301503845077433,0.6384290074915232,0.6459252959735595,0.640376499697447,7.09216184521425e-10,0.5860623202848888,0.6107398696193941,0.13401316792159512,0.13401316776915886,0.021310977837984454,90.71144021981078,90.71144032413007,2072.564374624601,5.2540433189249205e-8,0.395381839636897,-0.0900735507009022,1.0,10.0,0.0,0.0,-0.003964629851007524,-0.6941164872482914,-0.0004882417378096169,0.9683086682433315,0.7546048900365708,-12.822478800822172,-38.44860665794076,-2.4803648903665643,-2.050303058837514,-0.04677028090331347,3.7262431762202946,-366.8442602516776,54170.50181210158,-1.066507752562504e7,2.6246191926167235e9,4.25718501855218,-439.65496046955485,64922.17168612529,-1.2781864236228056e7,3.145539911244089e9,-788.6385052495199,116711.68712928498,-2.2978175577147182e7,5.654775226018624e9,209792.4353035142,-4.130824394442187e7,1.0165655232066345e10,-7.426010904289588e7,1.82749140810885e10,3.285300935074565e10
2.3737283209296347,-1.4418284610246175,0.021743939486008508,2.8607454639869414,2.848765875374613,9.012974027913484e-5,2.8886546248184177,8.269584187029146,2.7264414009143634,7.7440463574846605,4.952407625730727,9.390417020331698,9.905289982560578e-10,0.0041318714815131675,3.856558521042355,92.83210743226829,48.773395726645624,-4021.2375120753672,548392.3476815731,-1.0313371570001987e8,2140.5530458534176,52.976383666445926,-4561.31573725175,632583.9945286068,-1.2003297613506891e8,87.0005938600408,-7784.361409092994,1.0961395063694634e6,-2.097303467875993e8,-13319.347290034031,1.9019324934974192e6,-3.667498902550909e8,3.304165476740627e6,-6.418110741206852e8,-1.1239705346766722e9,0.6038812401572448,0.8102668362498368,1.004048331611555,1886.0048522597472,83.46442211398899,-0.586551509244458,-0.24126371440341188,0.006395361592868439,3.7216248275099426,4.460045992585239,-0.5864585771094257,0.6225226593051356,0.6303614822722765,0.6373918434433224,0.6320647672351237,6.326802896870252e-10,0.5789491243259804,0.6031370530793092,0.13069269469049516,0.1306926945559154,0.020587848810856898,92.83210743226829,92.83210752889121,2140.5530458534176,4.858810454050505e-8,0.3849128861637914,-0.08671978630522598,1.0,10.0,0.0,0.0,-0.003603170857881656,-0.6804027761563081,-0.0004593002013053647,0.9484287550591016,0.7329834550699047,-12.705716148922043,-37.82454963045676,-2.440557261303863,-2.020218947876918,-0.046782263875936744,3.718049006816708,-365.22244315700055,53810.9198211169,-1.0570691796462027e7,2.595596686622481e9,4.249921947748492,-437.6981910284328,64489.29693247438,-1.2668367070518767e7,3.110664725270019e9,-785.1410615980924,115930.04442978595,-2.2773460639356077e7,5.591913506883131e9,208381.8767457548,-4.093900438409494e7,1.0052349427915617e10,-7.359414743646412e7,1.8070686396885616e10,3.2484903127194313e10
2.405127929545481,-1.4286872159896653,0.02097415339307488,2.8408608425143242,2.829285310427655,8.509768293003947e-5,2.8679494996853285,8.15339775339056,2.708937464924071,7.642526408114399,4.947220344870421,9.380387308650201,9.178750287119138e-10,0.004070373105270402,3.6584754465442186,95.0008398877864,48.74846094397696,-4010.4483331746965,545724.0913857011,-1.0241058707450734e8,2210.8031339707654,52.92369231200598,-4547.93138966846,629398.5927761332,-1.1917552609146772e8,86.88539627938819,-7759.800392466124,1.0904471538286756e6,-2.082058452685736e8,-13274.74001945876,1.8917762709909512e6,-3.640401767192675e8,3.2860674357735133e6,-6.369956966548793e8,-1.1154144279614668e9,0.6085203745147149,0.8128221470847248,1.0039649568341062,1796.0770094499978,78.71801148208384,-0.578525083552002,-0.23798411750651444,0.006260920938429843,3.7139571251628403,4.4506767285000155,-0.5784447088836242,0.6150195089476954,0.6224425450075025,0.6290357225861368,0.6239199573697924,5.644310001663894e-10,0.571970127537933,0.5956790637252604,0.12747279015784677,0.12747279003901935,0.019891389463871333,95.0008398877864,95.00083997727639,2210.8031339707654,4.492996272048722e-8,0.3747928944247233,-0.08351025464366625,1.0,10.0,0.0,0.0,-0.00325934549515918,-0.6670472044830049,-0.00043212531786163914,0.9290811054281916,0.7121179743919034,-12.592317902522623,-37.219482411995735,-2.401812381881145,-1.990889786096118,-0.04679533043945411,3.710365650152875,-363.7046179841972,53475.092619018586,-1.0482728075217247e7,2.568606590394378e9,4.243169342468937,-435.86107816731743,64084.16829742577,-1.2562426306430032e7,3.078191338542972e9,-781.8484161296636,115196.98108072241,-2.2582077930279523e7,5.533308439786161e9,207056.2772055294,-4.0593279371729955e7,9.946586050915543e9,-7.296964305144662e7,1.787982046654846e10,3.2140462749318035e10
2.4424883932641155,-1.4132729583575048,0.020112035289040747,2.818052043672374,2.8069273385625104,7.958077992462471e-5,2.844211243423889,8.021145802129535,2.688832493934484,7.526750332581704,4.941595222183291,9.36940992150437,8.39547484997452e-10,0.003999156396356156,3.4390183130008563,97.59571682787679,48.729010762143595,-3999.488902931662,542941.0180223461,-1.0164977688014819e8,2295.797886299768,52.87023331970719,-4534.00468978787,626044.6188149777,-1.1826852320431092e8,86.76061356937961,-7733.775194896439,1.084403503099517e6,-2.065851547725112e8,-13226.788602778362,1.8809128884378597e6,-3.6114600667302006e8,3.266579045109383e6,-6.318299377584927e8,-1.106197775586353e9,0.6139260628418662,0.8157855459014804,1.0038693935964194,1696.2531007484208,73.50459322142858,-0.5693498089894273,-0.2342424725367654,0.0061076224381640745,3.705657789966855,4.440440000155374,-0.569282007067088,0.606415396961146,0.613381684478425,0.6194985344968131,0.6146170523289497,4.940360568850531e-10,0.5639878658309357,0.5871509596049048,0.12383582614254061,0.12383582603977428,0.019110486846453025,97.59571682787679,97.59571690969742,2295.797886299768,4.100243015451199e-8,0.3634019920439465,-0.07993630482131259,1.0,10.0,0.0,0.0,-0.0028791315455188615,-0.6518942601753028,-0.0004024863213179741,0.9071462721210999,0.688676461220619,-12.464069797219253,-36.53624943842097,-2.3578848540161768,-1.95757587517918,-0.046811854730714385,3.7020481242560193,-362.06455581016866,53112.97221342924,-1.0388079215777846e7,2.539627679224599e9,4.235925454415807,-433.8667070184316,63645.961835694936,-1.244816968851412e7,3.043260747982264e9,-778.259158301159,114401.63919264285,-2.2375199648562077e7,5.470153662567795e9,205613.75104508095,-4.0218716569019295e7,9.832405757946976e9,-7.229153520086792e7,1.7673395946505905e10,3.1767284529080902e10
2.475169323904047,-1.39998150391174,0.01940228149021825,2.79881601900308,2.7880612338801556,7.513440962417929e-5,2.82420129601338,7.910458714918448,2.6718536814472467,7.4296704036113,4.937142459686818,9.360611482463813,7.774930844727099e-10,0.003938554672906516,3.260349403020884,99.87886839500476,48.72074824443549,-3991.5029815906455,540838.6028326043,-1.0106824278082073e8,2371.4144773366565,52.83120464781608,-4523.510553430783,623478.3739879344,-1.1757020947230235e8,86.66142510477138,-7713.6846223456605,1.079727937128587e6,-2.0532903795735443e8,-13189.080903139016,1.8724266684553665e6,-3.5888904427269465e8,3.251223108565301e6,-6.277784253825897e8,-1.0989304273202446e9,0.6185565773326765,0.8183121235135175,1.0037888733150033,1614.8018666848013,69.29570624493236,-0.5616394944109133,-0.2311040038724977,0.005979156773579962,3.6991010730881464,4.432249677836717,-0.5615809341222234,0.5991625055910191,0.605760013251836,0.6114954594398401,0.6068049998117045,4.4067893505023487e-10,0.5572754062915986,0.5799814223241181,0.12081507685344703,0.1208150767627149,0.018466641836267634,99.87886839500476,99.87886847076484,2371.4144773366565,3.790337202541067e-8,0.353975000502661,-0.07700989743496406,1.0,10.0,0.0,0.0,-0.0025700908219871664,-0.6392545612040548,-0.00037872154620196364,0.8888637698322717,0.6693143310257065,-12.35745584514192,-35.969026324104945,-2.3212723575560688,-1.9297558149140472,-0.04682704586203835,3.6954758440250224,-360.7707462620132,52827.84767402215,-1.0313702036510795e7,2.5169008665653467e9,4.230251642499656,-432.2833909540286,63299.47207590723,-1.235810123518924e7,3.015797577662114e9,-775.3936671517022,113770.1703002776,-2.221161271649953e7,5.420377270208359e9,204463.85319233732,-3.9921634305538e7,9.742193539542564e9,-7.175209206016615e7,1.750991115616917e10,3.147103381927247e10
2.508489199420364,-1.386609651950825,0.018718117314934585,2.7798534900097396,2.7694543407305803,7.09312007488229e-5,2.804484939713556,7.8021067078401485,2.6550949026768143,7.334474645649752,4.933034202329519,9.352368709673017,7.197693343292606e-10,0.0038783497277531777,3.089933654723908,102.21986453551224,48.72041115830843,-3984.8337822537746,538999.0135338377,-1.0055181673386659e8,2449.740261286626,52.79838588316122,-4514.349137603779,621196.339035008,-1.1694443871807286e8,86.56895350336826,-7695.610881506634,1.0755130894697402e6,-2.0419414371965218e8,-13154.405075244791,1.864686391347201e6,-3.568345790326121e8,3.2370726679020873e6,-6.24064987147437e8,-1.0922270656317885e9,0.623186746761152,0.8208277668413367,1.003709576262136,1536.9336992236035,65.31144549985719,-0.554065027859467,-0.22802569751230106,0.005853305291949609,3.693063340735205,4.424589373114374,-0.554014487412844,0.5920171264275572,0.5982655037351623,0.603642655311555,0.5991347712775669,3.9301645108763617e-10,0.5506760695397073,0.5729346887017528,0.11787860513073987,0.1178786050506448,0.017844977632869387,102.21986453551224,102.21986460564716,2449.740261286626,3.503092365742123e-8,0.34484213221582466,-0.07420222661466881,1.0,10.0,0.0,0.0,-0.002275706761983323,-0.6269207427769294,-0.0003563619521722944,0.8710368515306978,0.6505909549478898,-12.253765841229274,-35.41791790395426,-2.285575105865669,-1.9025804114677212,-0.046843126833919335,3.689422543295744,-359.5806333028869,52565.99107964967,-1.0245507831388205e7,2.4960984635726995e9,4.225065000642468,-430.81551677385426,62979.591403595405,-1.2275196900997091e7,2.9905815024867268e9,-772.7186813965325,113184.24390825786,-2.206046304762655e7,5.374534100338729e9,203391.6806629862,-3.964611740020711e7,9.658861050433315e9,-7.124999197881961e7,1.735845104654084e10,3.119578394361223e10
2.542478761605821,-1.373150815735909,0.018058354456643447,2.7611499919119122,2.7510930157555795,6.695601788006962e-5,2.785046914923349,7.6959761903535355,2.6385435666819648,7.241070545217515,4.9292755449603805,9.344674543355941,6.660646975097629e-10,0.0038185339926198737,2.9273705117786415,104.62210534578874,48.728181126632336,-3979.5028208950853,537424.8497333492,-1.0010075986811979e8,2530.9340495671686,52.771725595212956,-4506.525079093141,619198.9712653258,-1.1639105954465017e8,86.48274460022631,-7679.529743678743,1.0717554740255768e6,-2.0317942786529228e8,-13122.666842930368,1.857678770870418e6,-3.54979446708698e8,3.224092350525845e6,-6.206817834718795e8,-1.086069993585233e9,0.62781866039811,0.823333794656257,1.003631449779246,1462.4639139283604,61.53868664570876,-0.5466207635695337,-0.22500476984545387,0.005729985786295521,3.6875510638579367,4.417451185955359,-0.5465771804066947,0.584974789968394,0.5908925399239439,0.5959330367152472,0.5915997917659696,3.504263032021658e-10,0.5441842934225669,0.5660049669567213,0.11502212648963127,0.11502212641894209,0.017244318117234408,104.62210534578874,104.62210541070098,2530.9340495671686,3.2367756863121376e-8,0.3359889633709268,-0.07150662447614471,1.0,10.0,0.0,0.0,-0.001995194160333157,-0.6148790434681642,-0.00033531386121980636,0.8536452593393085,0.6324753082550856,-12.152882221663145,-34.88216100305124,-2.250754767717262,-1.8760204105631295,-0.046860046903035135,3.6838946625889264,-358.4949565993653,52327.45076664742,-1.018347919876182e7,2.4772059131901226e9,4.2203595244596315,-429.46247482012484,62686.16320258379,-1.2199394812277775e7,2.9675852757673264e9,-770.2304821617495,112643.19447162587,-2.192156600015983e7,5.332557632081068e9,202395.35137188798,-3.939170253991385e7,9.582257317867361e9,-7.078416698221686e7,1.7218688042623955e10,3.0940845501168175e10
2.577169407865102,-1.3595986433781124,0.01742189630830587,2.7426922074207716,2.7329646968227594,6.319496511555912e-5,2.7658731665006098,7.591962605305666,2.622188004779677,7.149372800885813,4.9258727295437374,9.337522279150061,6.160941130135358e-10,0.003759101927312804,2.7722877949466507,107.08917537574716,48.74426592496661,-3975.536706046447,536119.8202604837,-9.971562865538836e7,2615.164394783376,52.751175824036096,-4500.046609632326,617487.7135737869,-1.1591020999814174e8,86.40231290271552,-7665.419649852718,1.0684528282957384e6,-2.0228426079007122e8,-13093.77092037736,1.8513918422717978e6,-3.5332105466985077e8,3.212247747121707e6,-6.176217165041294e8,-1.0804423764228663e9,0.632454283168715,0.8258314334800765,1.00355444543137,1391.2221239532926,57.96534703469417,-0.5393014886936884,-0.22203865761111885,0.005609121330621047,3.6825725089761514,4.410827656088395,-0.5392639384694982,0.5780313826377272,0.5836359515171907,0.5883600838275859,0.5841940096655861,3.1235899214251684e-10,0.5377949362849394,0.5591869141977482,0.11224168863247343,0.11224168857010393,0.016663580633427426,107.08917537574716,107.08917543580927,2615.164394783376,2.989808884405525e-8,0.32740219370836,-0.06891695888351287,1.0,10.0,0.0,0.0,-0.0017278280800195698,-0.6031167663974533,-0.0003154915091840965,0.836670275384043,0.6149387031360543,-12.054695152570734,-34.361047072617964,-2.216776242499696,-1.8500486761783146,-0.04687775933720977,3.6789004372866403,-357.5148412599655,52112.36802496176,-1.012762526242714e7,2.460217513485177e9,4.216129504620859,-428.223951564521,62419.11812380387,-1.2130660199585285e7,2.946791125725179e9,-767.925586143532,112146.47073114755,-2.1794777386855885e7,5.294396369207113e9,201473.11340574242,-3.915798454204802e7,9.512254834271793e9,-7.035362784652993e7,1.7090330498768087e10,3.0705582650162132e10
2.6185708807355375,-1.343661607706352,0.01670746639932433,2.7214523272390605,2.7120940579288244,5.906069680625322e-5,2.7438205427788476,7.473160643275977,2.6033395116527958,7.0444438182975455,4.922362443020023,9.32985409296775,5.621668690611787e-10,0.003690244602345448,2.600350869804588,110.0544308732345,48.77385480786128,-3972.6772933234734,534943.9533498922,-9.935078831255876e7,2717.5106742675116,52.73486139799927,-4494.204777285268,615856.1167795159,-1.1544146717734358e8,86.3150745577652,-7651.422898944246,1.065173296022222e6,-2.0139069912543342e8,-13063.519974556724,1.8449534098862233e6,-3.516321682707983e8,3.199818894590371e6,-6.144514006384405e8,-1.0745242842452357e9,0.6378696683459779,0.8287362661342413,1.0034659658716827,1311.976848866056,54.03365982544855,-0.5309138878215751,-0.21864432614056561,0.005471119678734987,3.67745228325251,4.4037410135490624,-0.5308823671082752,0.5700507270236992,0.575310669204497,0.5796897016824847,0.5757097936086212,2.730179844296792e-10,0.5304637886469394,0.5513670805358536,0.10908908763658473,0.10908908758271715,0.016009903685128585,110.0544308732345,110.05443092807259,2717.5106742675116,2.7242215229561032e-8,0.3177046385778485,-0.06602205422154822,1.0,10.0,0.0,0.0,-0.0014316241316690626,-0.5897316442355678,-0.00029380996374325335,0.8173696067364211,0.5951757974730041,-11.943414075645123,-33.770708508756066,-2.17815577528256,-1.8204581901538872,-0.04689936788529234,3.6737618025135905,-356.50682711875425,51891.40312672213,-1.0070315248371061e7,2.442808914646013e9,4.2117879029505,-426.92370593726,62140.93392162012,-1.2059392242195666e7,2.9253034916580033e9,-765.4637789395528,111622.38677818503,-2.166202064542174e7,5.254647828583323e9,200488.60664444033,-3.891100151053949e7,9.438787979533735e9,-6.989469454103109e7,1.6954649266145832e10,3.0455188556047993e10
2.654892059830797,-1.3298863128544018,0.016118116754886856,2.703485951978871,2.694431933267127,5.572101990463926e-5,2.7251761283430693,7.373412232441692,2.587371844948931,6.956180140946092,4.919757506087114,9.323853214610313,5.194176897613913e-10,0.003631633410559532,2.460315750638296,112.67527765355965,48.80879588735885,-3971.784528862113,534240.1694704212,-9.911183397022131e7,2808.9503697767364,52.72738774827652,-4490.685990226688,614774.2708010427,-1.1511959009379858e8,86.24529362759584,-7641.517414327907,1.0628538158874726e6,-2.0075423496431845e8,-13040.438239507266,1.8401913831127791e6,-3.503934992605086e8,3.1903172476157495e6,-6.120697580885227e8,-1.0699882421285056e9,0.6425195673571679,0.8312195605493017,1.003391244039847,1247.203341829209,50.85523023204288,-0.5238493258178694,-0.21578909426298237,0.0053553326756280014,3.6736670617153124,4.398207703462451,-0.5238222266161798,0.5633090182411695,0.568290324289485,0.5723928178366076,0.5685653319082409,2.431554764873713e-10,0.5242804183229145,0.5447744884251042,0.10646120929695325,0.10646120924946677,0.015469000939170037,112.67527765355965,112.67527770426395,2808.9503697767364,2.5143985985207945e-8,0.30965407070930306,-0.0636430850734607,1.0,10.0,0.0,0.0,-0.0011905040514420813,-0.5785356119679597,-0.00027638168186754113,0.8012394181444511,0.5788050351883798,-11.85072177928637,-33.279108603328055,-2.145894186342141,-1.795676471969871,-0.04691865320207306,3.6699606552052852,-355.7611269514857,51728.07221128517,-1.0027996876671987e7,2.4299683946904144e9,4.20856858165747,-425.9334992207672,61931.206885838445,-1.2005974930934314e7,2.9092629943352094e9,-763.5447100262895,111220.2747769485,-2.1561147296561964e7,5.22464266574515e9,199721.29878518323,-3.8720967942717046e7,9.382749854965607e9,-6.953748394773464e7,1.685014525615166e10,3.0260567504796234e10
2.6920193213570176,-1.3159987222098628,0.015549097991871461,2.6857293586482673,2.676968913657963,5.255821634642381e-5,2.7067580362902777,7.275498870938552,2.57156794044856,6.869391832868108,4.917535800505201,9.318372683751704,4.796439586950649e-10,0.003573399844565971,2.326737100067447,115.37378140696373,48.85288947616568,-3972.375847018321,533824.8398531959,-9.894257011271857e7,2904.0349980309898,52.72586685943845,-4488.5605718504075,613989.3821599588,-1.1487254963634768e8,86.17944779025892,-7633.523475136581,1.0609889978059e6,-2.0023782451301065e8,-13019.866989326421,1.8361174533021913e6,-3.493464462183748e8,3.1818406625438496e6,-6.09992027654939e8,-1.0659304404236896e9,0.6471787392320364,0.8336978539058383,1.0033175139781765,1185.1961154633568,47.84362982423793,-0.5168956111121473,-0.21298176160342946,0.005241786490298623,3.670453691150419,4.393165766660147,-0.5168723386148959,0.5566551500577117,0.5613724096644056,0.5652150332760157,0.5615337542153037,2.1645640825833108e-10,0.5181854529297386,0.5382790789721154,0.10389865855060534,0.10389865850876513,0.01494510064795993,115.37378140696373,115.37378145382772,2904.0349980309898,2.3197652320850682e-8,0.3018339174686444,-0.06135355090748508,1.0,10.0,0.0,0.0,-0.0009605645272603145,-0.5675846056082717,-0.00025995058024010553,0.785474987525653,0.5629352879562113,-11.760415140949945,-32.80019338857049,-2.114381089833829,-1.7714082810305252,-0.04693860457541106,3.666731187367433,-355.1271143510367,51589.26265780514,-9.992057161747476e6,2.4190720626693306e9,4.205806194474128,-425.05851566596436,61748.17907310528,-1.1959684851938698e7,2.895428091213799e9,-761.7985341231256,110861.3500898015,-2.14721610845436e7,5.198379887213728e9,199023.00234535083,-3.8550648360025555e7,9.333041211579967e9,-6.9212751234629e7,1.6756307474475655e10,3.0083847053671402e10
2.72998795983809,-1.301993112419463,0.01499960158749506,2.668172834970944,2.6596958336009937,4.9562288905797266e-5,2.6885559992165393,7.179344458139397,2.555918956432351,6.784016168128323,4.915708461354085,9.31340468545436,4.426438735356607e-10,0.0035155451691639447,2.199332140321087,118.15455139705618,48.90646049508847,-3974.500703588715,533706.6170722498,-9.884485752325298e7,3002.9838561877505,52.73023706898274,-4487.849940680664,613506.8376950279,-1.1470166990155937e8,86.11682369779194,-7627.422091971069,1.0595805521126888e6,-1.998423594980712e8,-13001.683736485204,1.832721874498666e6,-3.484901605724868e8,3.1743509210843695e6,-6.082126377843665e8,-1.0623341734629269e9,0.6518487737660706,0.8361720877721553,1.0032447405607396,1125.8297711901039,44.99005381251234,-0.5100489004623273,-0.21022045932498096,0.005130421343069647,3.667828121931194,4.388607094229137,-0.5100289373125267,0.5500861292165931,0.5545531586266207,0.5581516085576562,0.5546106566483294,1.9258700266701685e-10,0.5121750543835498,0.5318769118156584,0.10139852267847176,0.10139852264162737,0.014437414235991698,118.15455139705618,118.15455144035248,3002.9838561877505,2.139226103898033e-8,0.2942344275423011,-0.059149005174662775,1.0,10.0,0.0,0.0,-0.0007412715678964356,-0.556869290814084,-0.00024445574273603986,0.7700624761521933,0.5475453020687977,-11.672403603614844,-32.33341460971971,-2.0835917746733355,-1.7476328166076809,-0.04695918775007048,3.664089313701024,-354.60756421733925,51475.512396315986,-9.962617752630757e6,2.4101514825083513e9,4.2034939327976,-424.2994420751096,61592.11117846818,-1.1920593292333055e7,2.883818541431634e9,-760.2218498381932,110545.40121287815,-2.1395058183557436e7,5.175863003505217e9,198392.1336582339,-3.8399802133775294e7,9.289611660926504e9,-6.891964991845207e7,1.6672944922681946e10,2.992450603714083e10
2.7622975059574317,-1.2902275481445515,0.014556053716456538,2.653688675746586,2.645440507368029,4.718643594363445e-5,2.673545746161133,7.10050810774565,2.5429904412525266,6.713906449788361,4.914495833068107,9.309649902428554,4.1379412215550547e-10,0.0034676242171281365,2.0976846316358357,120.53824689549775,48.958598792781764,-3977.4828186197788,533842.2213905728,-9.881967324300285e7,3088.5616184578394,52.73832693471677,-4488.355886718665,613340.2183476142,-1.1461860819138385e8,86.06652629900645,-7623.768463661718,1.058757181795334e6,-1.996060659047407e8,-12988.257900269198,1.830403159412588e6,-3.479218898002527e8,3.1688336474389043e6,-6.069536730587639e8,-1.0596771879508507e9,0.6557498695549202,0.8382314926272246,1.0031848031529758,1078.290356030584,42.72684765278671,-0.5044224482434567,-0.20795327551988677,0.005039242228419427,3.6661020425545106,4.385170946820003,-0.5044048966540435,0.5446747407417202,0.5489432768673964,0.5523495845586698,0.5489213059059764,1.7464189728345916e-10,0.5072283800288819,0.5266103312015766,0.09936078258128611,0.09936078254816193,0.014026195956385318,120.53824689549775,120.53824693601531,3088.5616184578394,1.9988134140522365e-8,0.2880634953271435,-0.057373809685709654,1.0,10.0,0.0,0.0,-0.0005662992164864574,-0.5481135949924116,-0.00023221775379703253,0.7574781790516072,0.5350724121604529,-11.600749800044678,-31.953325230021406,-2.0584704233713325,-1.7281820352333626,-0.04697679985801448,3.662349462251603,-354.26434080696686,51400.322548290926,-9.943158432889558e6,2.404256375042462e9,4.201905362361689,-423.75605053269373,61482.888826951414,-1.1893584734221274e7,2.8758643879298825e9,-759.0348162887817,110314.82135360656,-2.133990011040597e7,5.159971260141604e9,197916.73644335777,-3.828881369523367e7,9.258190422761074e9,-6.869894273424496e7,1.6611349156927074e10,2.9804622597530006e10
2.801904419237431,-1.2759909755790755,0.014040418095880036,2.6364758454746204,2.6284938459716964,4.447278566467304e-5,2.655715377429018,7.007397612223307,2.5276041083193803,6.630970928572591,4.9134246321463815,9.305597800683898,3.8140411575848215e-10,0.0034104718798831897,1.980916624522257,123.48289068090216,49.03049441100862,-3982.568416792303,534295.6759692194,-9.88591575657285e7,3195.215027569397,52.75329772337868,-4490.303895735324,613429.1299012639,-1.1459178495758137e8,86.00767130464659,-7621.081094498165,1.0581920909938926e6,-1.9943573782397828e8,-12974.08925061843,1.8282245422991137e6,-3.474139909798836e8,3.1630430372571717e6,-6.057065343706107e8,-1.0568804379326447e9,0.6604437409778002,0.8407005659689631,1.0031137002232395,1023.4665192751098,40.142052195278936,-0.4977627437041002,-0.20527191930439947,0.0049317308811456725,3.6646021976904732,4.381474245139605,-0.49774772204505413,0.5382541606874756,0.5422959555883513,0.5454845620381752,0.5421866243771257,1.552113717414822e-10,0.5013638024617394,0.5203696923455358,0.09696811718300678,0.09696811715387275,0.01354636063607146,123.48289068090216,123.48289071830303,3195.215027569397,1.8415519227674783e-8,0.2808453344183456,-0.055314522568349025,1.0,10.0,0.0,0.0,-0.0003652518172162435,-0.537808132926334,-0.00021829582737575815,0.7426778157835581,0.5205112358611315,-11.516716007732253,-31.50745351832345,-2.0289502162999526,-1.7052592285241273,-0.04699845962858239,3.660832835333197,-353.9632860747265,51334.258770200744,-9.926050682041656e6,2.3990724955814104e9,4.200397433605383,-423.21188018769794,61377.17247451698,-1.1867959641411865e7,2.868416370244667e9,-757.7592312296904,110077.2681674462,-2.1284665791342113e7,5.144370823821906e9,197405.15456276358,-3.817310891396655e7,9.22618780424157e9,-6.846157756726772e7,1.6546734101549698e10,2.967578474248613e10
2.842459626444442,-1.2616205682867805,0.013542281302109558,2.619438912226125,2.6117143069236017,4.19013143205382e-5,2.638075492430483,6.915856966885773,2.5123501351550828,6.549291108324941,4.912786366206932,9.302029701995181,3.512934929386416e-10,0.00335370908972178,1.869604596546391,126.52470618010966,49.11296470301694,-3989.3626535606363,535078.3429477646,-9.897746445226683e7,3306.439541123326,52.77391155545554,-4493.742191675914,613840.8698193827,-1.1464651771516158e8,85.94952017705197,-7620.219635043055,1.058091621515661e6,-1.9939063834016323e8,-12961.880509954553,1.8266935232486492e6,-3.4709570422466445e8,3.158111012371419e6,-6.047411559995492e8,-1.0544916283736097e9,0.6651526568732284,0.843167990986092,1.0030434668158958,970.9701497210488,37.69338693526138,-0.4912004371870605,-0.20263194587202754,0.00482624779841611,3.6637464638081236,4.37823229670938,-0.4911875977428862,0.5319109892677554,0.5357379326306133,0.5387221284070546,0.5355494795790685,1.3784897996197086e-10,0.4955740936450164,0.5142124176105364,0.09463057059249033,0.09463057056688484,0.013080778702518496,126.52470618010966,126.52470621461579,3306.439541123326,1.6957267035713222e-8,0.27382352834765067,-0.053329193185882015,1.0,10.0,0.0,0.0,-0.00017351744378926856,-0.5277150601673817,-0.000205160628702226,0.728194744109973,0.5063766214652234,-11.43472698197721,-31.07228777726137,-2.0000938515415383,-1.6827753639209773,-0.04702066556303741,3.6599600023250876,-353.78696483689237,51295.36000575813,-9.915952948807344e6,2.3960083029007473e9,4.199314394908459,-422.78653353516563,61299.559250134946,-1.1849873584187152e7,2.863300037170148e9,-756.6419419925903,109882.31696033526,-2.1241451082348112e7,5.132590938730453e9,196956.05845427938,-3.807628524213879e7,9.200393453383877e9,-6.825330644125444e7,1.6492106194058083e10,2.9562814338006435e10
2.8840036325528975,-1.2471108323152693,0.01306100984894323,2.6025703570708347,2.5950947911005993,3.946440243990928e-5,2.620618131970064,6.82582746827809,2.4972212848044775,6.468817843966398,4.912597321550278,9.298932159491164,3.233112525286744e-10,0.003297341909105288,1.7635205652974864,129.66972046746605,49.20646560050636,-3997.941112319458,536204.5642013558,-9.917795608087683e7,3422.5189081071853,52.800042029683425,-4498.7022030535,614584.5738094997,-1.1478533023696746e8,85.89096225210683,-7621.152308284411,1.0584595145903372e6,-1.9947286616897053e8,-12951.441421884032,1.8257967776155893e6,-3.469668476712985e8,3.1539818245058535e6,-6.04050788859159e8,-1.0524881882455728e9,0.6698779998192981,0.845634542252235,1.0029740759447765,920.7033006403447,35.37404809429078,-0.48473252854251564,-0.20003191121868263,0.004722744190463735,3.6635589771369723,4.375432021589915,-0.48472156940746236,0.5256429170677966,0.5292662989221418,0.5320586314588804,0.5290064741683789,1.223391891228079e-10,0.48985617956744665,0.5081354063669985,0.09234585487806377,0.09234585485557761,0.012628841097173113,129.66972046746605,129.66972049928407,3422.5189081071853,1.5605336934430417e-8,0.26699050498913857,-0.05141440224599968,1.0,10.0,0.0,0.0,9.320034878579353e-6,-0.5178271070418954,-0.00019276634110922187,0.7140181360415438,0.49265193141342095,-11.354693191521678,-30.647353594304494,-1.971883312328587,-1.660712828628364,-0.04704339085180026,3.65975505694192,-353.73993392258143,51284.595792433785,-9.913109617361851e6,2.3951359441622515e9,4.198644201307126,-422.4813166224221,61250.59436463058,-1.1839497466783825e7,2.8605717157478514e9,-755.678073377514,109729.87071232114,-2.121035005380085e7,5.124680167020775e9,196567.39437544707,-3.799813948308836e7,9.180802578233473e9,-6.807311419453043e7,1.6447295966255114e10,2.9465125930226738e10
2.919409317845365,-1.234909003882879,0.012672401520469213,2.5886367385908526,2.581362607890162,3.7531275040563645e-5,2.606204347818495,6.751917377536362,2.4847044814998616,6.402644927381671,4.912795740374709,9.296698935624134,3.0151692086270455e-10,0.0032506766044402254,1.678954235138121,132.37407033468807,49.29316558713698,-4006.5129064664757,537417.0998487008,-9.941056603953622e7,3523.1789509149025,52.8259208217251,-4504.022177651409,615465.2189429369,-1.1496729750385413e8,85.84095234202353,-7623.272571831252,1.0591267109155788e6,-1.9964036637691215e8,-12943.938176283165,1.82552292352338e6,-3.470040309333822e8,3.151108672908204e6,-6.03680108591208e8,-1.0510948270410872e9,0.6738293045844987,0.847689869963924,1.0029168755195466,880.4506396614839,33.535435399047266,-0.4794126709706475,-0.19789474361123685,0.004637969700240671,3.6639323056362323,4.373424877136134,-0.4794030771201681,0.5204753226914214,0.5239372866912171,0.5265788148356143,0.5236235748790433,1.1068985012225653e-10,0.4851439817679872,0.5031304237802144,0.0904807196009971,0.09048071958083143,0.012262235534103666,132.37407033468807,132.3740703644135,3523.1789509149025,1.455456066700761e-8,0.2614353785433967,-0.049870306900640524,1.0,10.0,0.0,0.0,0.0001551715509291729,-0.509738886896262,-0.00018297284764420442,0.7024310225222664,0.48151649185543116,-11.289425643326823,-30.300721811614583,-1.9488558786567323,-1.6426368672400338,-0.04706270703255108,3.6601135295682097,-353.80316530093177,51297.908031620034,-9.916484194743669e6,2.3961440399275823e9,4.198390813533295,-422.31975139754377,61232.118895516425,-1.1836882793723892e7,2.860170226004734e9,-754.9880388238523,109635.22539545025,-2.1193768163063787e7,5.121086313573386e9,196288.01549796466,-3.794713074156617e7,9.169217381969059e9,-6.794359827750874e7,1.6417325929480911e10,2.9394935366090233e10
2.9628768178557947,-1.2201296170176608,0.012220522045021663,2.5720588209591635,2.5650194171699625,3.532286969391676e-5,2.589062495368054,6.66451758211222,2.4697872206672713,6.324265047484075,4.9134776902294455,9.294420628883751,2.77078826770899e-10,0.0031950541239061303,1.5818999051377005,135.72553168261535,49.408207705807385,-4018.5861964504734,539216.475920675,-9.977207392240542e7,3648.964111248512,52.86173829526267,-4511.860824821761,616844.7197622001,-1.1526798843007682e8,85.77826888327859,-7627.388675587399,1.0603635285279313e6,-1.999624219712222e8,-12936.15632101913,1.8257468483583687e6,-3.472218679817867e8,3.1482802391038667e6,-6.034733697167236e8,-1.0497295124023833e9,0.678588229214149,0.8501567230675435,1.0028489646928964,834.0353697998436,31.43687467304399,-0.4731106036567721,-0.19536446620807812,0.004537976036344787,3.6650408622971717,4.371392605543184,-0.4731024366800457,0.5143393942870291,0.5176170554529133,0.5200879487184372,0.5172450128975571,9.809050181631135e-11,0.4795501997102905,0.4971930630772283,0.0882873321639211,0.08828733214624115,0.011833851821772578,135.72553168261535,135.7255317099953,3648.964111248512,1.3378619822130818e-8,0.2549302653147945,-0.048076647192083564,1.0,10.0,0.0,0.0,0.00032269872603397616,-0.5002095020592782,-0.00017182805430124114,0.6887901849776226,0.46850326532522535,-11.212734662602898,-29.89334144541056,-1.9217873284310716,-1.6213025640288028,-0.04708631978175609,3.6612038500210655,-354.00682496098966,51341.688957845196,-9.927703561426304e6,2.399520095464315e9,4.198438289659408,-422.23849767046704,61237.33746972066,-1.1841178798951436e7,2.8620017550610957e9,-754.2902904285208,109560.40858254585,-2.118518631662564e7,5.120432608687042e9,196003.92040888674,-3.790264977382855e7,9.161010381437508e9,-6.781187382735571e7,1.6390042335263636e10,2.9323561547153923e10
3.007457132331452,-1.2051953961146515,0.01178389875711442,2.5556303078523657,2.548818330361951,3.3229971653111936e-5,2.5720830714565217,6.578481176385533,2.4549761265209082,6.246966691363787,4.91466361172265,9.292559631953432,2.543955254919261e-10,0.0031398503696267953,1.489486470182925,139.19999515355164,49.53579876194385,-4032.704404066463,541410.3414114058,-1.002280401674826e8,3780.523344275661,52.902538875842545,-4521.321490191732,618587.818242073,-1.1566188470922092e8,85.71117285225999,-7633.166705306397,1.0620797829937483e6,-2.0041926069188228e8,-12929.441711824347,1.826553441477584e6,-3.476281831984428e8,3.1460499745701454e6,-6.035168938984358e8,-1.0486681109695143e9,0.6833673028110974,0.8526247269919937,1.00278182862332,789.6013912024429,29.450499444683125,-0.46689533761851254,-0.19287048981383062,0.004439835729353652,3.666899919507032,4.36975111773614,-0.46688839599950316,0.508272749847641,0.5113758855124632,0.5136868306383084,0.5109520379221719,8.684849834943738e-11,0.474020275579011,0.49132805408462144,0.08614094588459606,0.08614094586911075,0.011417578470441217,139.19999515355164,139.19999517875502,3780.523344275661,1.2289297536453662e-8,0.2485948151430445,-0.046344931154630904,1.0,10.0,0.0,0.0,0.0004823811873753449,-0.49086685041662814,-0.00016131040872322224,0.6754283679159139,0.4558578092783975,-11.137727182478525,-29.494885625970234,-1.8953211789724862,-1.60034191880444,-0.0471103837154938,3.6630441775866043,-354.355766524357,51417.108835602034,-9.947087499786422e6,2.4053649814785314e9,4.198850387257634,-422.28155313248044,61273.1511557331,-1.1853824438856222e7,2.8664405002264414e9,-753.7276792631175,109527.70215065562,-2.118908759114041e7,5.12384677036206e9,195772.82605674872,-3.787616159959953e7,9.159026175476084e9,-6.770466662523043e7,1.6372026826774277e10,2.926547249599272e10
3.045491598138435,-1.1926279787793308,0.011431330599260912,2.542049686143117,2.535421892786895,3.156982464831646e-5,2.5580530480288157,6.507792080033614,2.4427101360061316,6.183348785561586,4.9160531764299735,9.291308983405234,2.367499057196846e-10,0.0030941744172767894,1.4158837747452928,142.19518344364212,49.652160755229616,-4046.111354856434,543555.8582265812,-1.0068409479052123e8,3894.8331256687184,52.94015134377483,-4530.4721856813985,620327.7091107434,-1.160641964988721e8,85.65060370749025,-7639.202747683246,1.0638787212163776e6,-2.0090515472235796e8,-12924.430141743676,1.8276525227081887e6,-3.48110150508174e8,3.1445807627068353e6,-6.037359234607449e8,-1.0479890491061101e9,0.6873661633875999,0.8546827551172685,1.0027264583689917,754.029725519289,27.87698402995227,-0.4617805196600683,-0.19081907892084152,0.004359438483348915,3.6690472419267377,4.36866412452556,-0.4617744648845022,0.5032688166837335,0.50623363866536,0.5084190365687107,0.5057713279200607,7.841480609240901e-11,0.4694589278347301,0.4864939884254529,0.08438684995847377,0.08438684994461886,0.011079586158179196,142.19518344364212,142.19518346715242,3894.8331256687184,1.1443344020602295e-8,0.24344051812357492,-0.044947201366215425,1.0,10.0,0.0,0.0,0.0006096976238919652,-0.4832197522354931,-0.0001529992879418739,0.6645003816680743,0.44559122358577374,-11.076430265788836,-29.169324166581625,-1.8737169031671628,-1.5831482846787495,-0.047130765956987966,3.6651754770329994,-354.7624726929236,51505.23597674807,-9.969772076374331e6,2.412213214440257e9,4.199455353476199,-422.4135033973412,61326.963184067965,-1.1870945133267725e7,2.8722033085744357e9,-753.3558763339944,109532.4338054265,-2.12019877913154e7,5.129864797921154e9,195618.2733471526,-3.786760203249811e7,9.16213372965377e9,-6.763289968866612e7,1.636391879674416e10,2.922657693316436e10
3.09223671976249,-1.1773956247114228,0.011021368391121755,2.5258797884229955,2.519466881903839,2.967350505376477e-5,2.541355201821406,6.424136525813723,2.428077588713846,6.107931240221963,4.918223420984378,9.290142075415295,2.1699004298717296e-10,0.0030397655042932858,1.3314937132801143,145.91676123292447,49.8044227438367,-4064.274888632237,546532.5123095942,-1.0132795353720394e8,4037.959164557341,52.9893399707572,-4543.0074020854745,622772.7928356592,-1.1663965803845526e8,85.57059186416035,-7647.840629064539,1.066482352610802e6,-2.0161731842830884e8,-12918.79855680415,1.8294576330099562e6,-3.4885941135204244e8,3.1431914751524157e6,-6.042061410603698e8,-1.047383781468218e9,0.6921854262043109,0.8571545752963468,1.0026606884021378,713.0269101235523,26.082491251519947,-0.455718244367028,-0.1883887291789699,0.004264591548322677,3.672374201936795,4.367671962881279,-0.4557131133148243,0.49732451983161363,0.5001315228194556,0.5021750793320351,0.49962839144348276,6.930546763826075e-11,0.46403947001727536,0.48075514491532917,0.08232186595527193,0.08232186594316089,0.010684281725772656,145.91676123292447,145.9167612545386,4037.959164557341,1.0497510283718508e-8,0.23740069714936377,-0.04332215108947597,1.0,10.0,0.0,0.0,0.0007558479627347726,-0.474204587464171,-0.00014354151925943944,0.6516278749055631,0.4335858907684436,-11.004226375886564,-28.78602819888174,-1.8483225881978522,-1.5628299569904363,-0.047155601461395184,3.6684826631175262,-355.39616746575723,51642.8051030945,-1.0005229436452985e7,2.4229291987065353e9,4.2004710299052554,-422.688437672361,61421.07486177658,-1.1899662115823107e7,2.881693232228016e9,-753.0174765553919,109576.19179337991,-2.1229190015127007e7,5.140981306711735e9,195475.01491606017,-3.787321413757157e7,9.171582388681671e9,-6.756626759026545e7,1.6362230330132854e10,2.9190442816020546e10
3.1321456860262775,-1.1645720189100754,0.010690350212174259,2.5125069115238654,2.506268167391106,2.8169509535752137e-5,2.5275515913946567,6.355371305308306,2.415951970521283,6.045828524316714,4.920468877217191,9.289423676828251,2.016334921535302e-10,0.0029947681124985787,1.2643280013332847,149.1306347830263,49.94232473635501,-4081.2306467665003,549366.5492637805,-1.0194963421023646e8,4162.478599338877,53.03344680789517,-4554.775953360411,625118.5506859116,-1.1719973323300971e8,85.49627219607191,-7656.134610231732,1.0690240932884752e6,-2.0232071407963088e8,-12914.139162271154,1.8313427360502495e6,-3.496248877475832e8,3.1422611518246275e6,-6.047597820059634e8,-1.0470208203721397e9,0.6962194980150083,0.8592166712338911,1.0026064290850907,680.2121066031733,24.6618836139052,-0.4507277927258628,-0.18638885688109313,0.004186885048804698,3.675799422892508,4.367082558921894,-0.4507233286376824,0.492420173001248,0.49510216606815877,0.4970345138548871,0.4945692300425923,6.24784990488156e-11,0.45956676010869085,0.47602289589931507,0.0806331644669593,0.08063316445614233,0.010363138179025948,149.1306347830263,149.13063480316637,4162.478599338877,9.763502591368644e-9,0.23248492765183904,-0.04200981477545182,1.0,10.0,0.0,0.0,0.0008723194040156099,-0.46682284203490687,-0.0001360684571256503,0.6410963357135213,0.42383538537369725,-10.94509986477772,-28.472439120328985,-1.8275957157074103,-1.546148441760614,-0.047176598265082685,3.6718909101862174,-356.05124929503717,51785.25019348541,-1.0041990151533365e7,2.4340517562722898e9,4.201536610562254,-423.0156874640618,61524.770140198336,-1.1930638911817726e7,2.8918328458351374e9,-752.8173567105498,109644.06419410472,-2.1261741332514875e7,5.153565726624569e9,195387.6937249888,-3.789081146337703e7,9.18422305922044e9,-6.752553692295055e7,1.6367298801151085e10,2.916832917773751e10
3.172955567701586,-1.1516268020335152,0.01036870857819032,2.499223611794853,2.493154741080724,2.673173548647375e-5,2.513845750581435,6.287443070950684,2.403884735147161,5.984381715553747,4.923129068482631,9.288910654453836,1.8722680637752904e-10,0.0029500908535564146,1.1999308015542112,152.45314169678252,50.09072482198987,-4099.929804535301,552540.4288773936,-1.0265339177116492e8,4292.044901368738,53.0801067774311,-4567.771603356597,627754.699312825,-1.1783627273161288e8,85.4134426359679,-7665.352980462412,1.0719045018718818e6,-2.0312625203353882e8,-12909.216304776262,1.8335479518606353e6,-3.505169467186107e8,3.141450381653084e6,-6.054487521459521e8,-1.0467518846803923e9,0.7002706948691396,0.8612811841535283,1.0025526576331807,648.5862808790118,23.306417279964936,-0.4457919160060183,-0.18441148595872672,0.004110367646799682,3.67984518464674,4.3666849292685415,-0.44578803690755103,0.48755961470543285,0.4901222592264202,0.49194944960014997,0.4895631463891921,5.6281356798917285e-11,0.45513216377390775,0.4713348321720259,0.07897264942208172,0.07897264941242887,0.010049263326422395,152.45314169678252,152.45314171553918,4292.044901368738,9.075707037514544e-9,0.22767269045438893,-0.04073411602314721,1.0,10.0,0.0,0.0,0.0009841310299918134,-0.459556990073417,-0.00012894841701028404,0.6307379217927229,0.41430860835514155,-10.886839522888657,-28.163841876644113,-1.8072583192776563,-1.5296841834561263,-0.047197856548217454,3.675919208621324,-356.82737903539726,51954.26551262353,-1.0085661762526438e7,2.4472805573786526e9,4.202777891577682,-423.43296635124693,61652.070918019876,-1.1968255412700493e7,2.904087502146203e9,-752.6833424179872,109740.095929315,-2.1303380175922215e7,5.169242321592949e9,195326.26041218455,-3.7919808583408274e7,9.201191240228323e9,-6.74967490248904e7,1.6378012885712284e10,2.9152668594464474e10
3.223162078218096,-1.135927421723818,0.009994767793882938,2.483397887505189,2.477527422626222,2.5089920824877205e-5,2.4975235477569933,6.207003124579917,2.389476465261997,5.9114839934233,4.926893710732744,9.288526704447486,1.7111902222630766e-10,0.0028969120180131216,1.1261769449519783,156.592573897428,50.283349682705456,-4124.799182551371,556824.6862515021,-1.0361314931749535e8,4454.574851831147,53.13903213052731,-4585.018452571034,631315.8223297263,-1.187057636179586e8,85.30049567126686,-7677.522087709637,1.0758072770373016e6,-2.0423070469161743e8,-12902.517993589474,1.8365757735215884e6,-3.517514428532849e8,3.140503049066536e6,-6.064357869209291e8,-1.0465007505341392e9,0.7051557069533652,0.8637622727303154,1.002488761809361,612.1516210823186,21.762248252829735,-0.4399392861994845,-0.182067580182099,0.004020087942940917,3.6855580561215713,4.366423859083024,-0.43993601422130907,0.48178352781615075,0.48421010897219974,0.48591871570824163,0.48362411990632437,4.9598620063853025e-11,0.449859117303452,0.4657657289735287,0.07701595232306332,0.0770159523146533,0.009681887066310365,156.592573897428,156.59257391463686,4454.574851831147,8.307582677890268e-9,0.2220306329810033,-0.03924984553199432,1.0,10.0,0.0,0.0,0.001112376758632072,-0.45098704536658474,-0.00012084759786306333,0.6185304948693562,0.40316282452392493,-10.81795134685948,-27.79969924736056,-1.783360402674273,-1.5101997998038748,-0.047223696756601485,3.6816104233860285,-357.9266123569031,52194.048333844665,-1.014771194099946e7,2.4661034555582285e9,4.204462919327017,-424.0534582989423,61836.879736892995,-1.2022497739846181e7,2.92171182771557e9,-752.5969709269955,109891.81835111516,-2.136547235792207e7,5.19223955590136e9,195281.71326144628,-3.7969095017892964e7,9.227244715621408e9,-6.747565916356361e7,1.6397941858413269e10,2.914114450263619e10
3.2660691654484433,-1.1227031395484686,0.009692896355723036,2.4703017868652997,2.464592299182095,2.3788247925352716e-5,2.484022329420788,6.140840213789894,2.3775260978381527,5.8514126421827966,4.930530281683229,9.288361737379693,1.586214972328783e-10,0.002852967915815545,1.0675451621678604,160.1772626016087,50.45660708262446,-4147.666372168947,560816.0494204236,-1.0451538828331159e8,4596.235680256136,53.190155140443025,-4600.793656813344,634627.6598325036,-1.1952264703896429e8,85.19291866371178,-7688.474125964666,1.079429489232422e6,-2.0526841527879748e8,-12895.857975928244,1.8393766677200184e6,-3.529134876985789e8,3.1396091380679463e6,-6.073738955640687e8,-1.0463010098123975e9,0.7092469989424842,0.8658333005083126,1.0024360290494108,583.0105891734817,20.54123747914417,-0.43511949030757974,-0.18013783471223063,0.0039461162971865735,3.691068735877586,4.366350594156594,-0.4351166550384847,0.4770163055593466,0.47933520974903127,0.4809510311573197,0.47873040315634796,4.459906432658507e-11,0.44550380827108643,0.46117054474438035,0.07541427155078638,0.07541427154329677,0.009383212750008193,160.1772626016087,160.1772626176157,4596.235680256136,7.712218074949177e-9,0.21743622623689207,-0.03805033324609497,1.0,10.0,0.0,0.0,0.0012144854984006055,-0.4439665449588944,-0.00011444830318725209,0.6085385245753161,0.3941061391846876,-10.761289132312395,-27.501030750313816,-1.7638626119878171,-1.4941780233061985,-0.04724549354325897,3.6871024234399092,-358.9899068748993,52426.40943383772,-1.0207940921222024e7,2.484403131896935e9,4.205994748640573,-424.67092818358924,62018.373687829444,-1.2075591037912413e7,2.9389476499402275e9,-752.5746762284064,110047.9210919544,-2.142741927302687e7,5.214982896915818e9,195264.08778948055,-3.802167920649964e7,9.253667760624203e9,-6.746707710961518e7,1.6420066217228664e10,2.913639837113572e10
3.309984843465337,-1.1093467009258935,0.009399641429642197,2.457286546529211,2.45173422271368,2.254436246043859e-5,2.4706096327983724,6.075447221383441,2.36562368746104,5.791937264056053,4.934642674250805,9.288297612954539,1.4691572514292363e-10,0.0028093713157212145,1.0113929119667482,163.89284890236948,50.642046002632505,-4172.597986487547,565215.1607119653,-1.0551723015447278e8,4743.882130202351,53.24266116466964,-4617.866656432748,638264.7493491193,-1.2042766536376905e8,85.07091210070043,-7700.044124717246,1.0833845845505842e6,-2.064150283516113e8,-12887.785860584387,1.8423869577987383e6,-3.541926986410972e8,3.138489767499399e6,-6.083978877192659e8,-1.0460577837260509e9,0.7133576044477103,0.8679078179749261,1.002383753655259,554.9427281971739,19.377554835498188,-0.4303507491597129,-0.17822893423740505,0.0038732713242868224,3.6972955815531003,4.36637086584471,-0.4303482955673689,0.4722902264198096,0.47450642372150453,0.47603468294457274,0.4738858797254641,4.00684835622024e-11,0.4411825334810688,0.45661569898473264,0.07383795446482912,0.07383795445816585,0.009091109928744122,163.89284890236948,163.8928489172497,4743.882130202351,7.1550010035842345e-9,0.2129365759407148,-0.036883563026666864,1.0,10.0,0.0,0.0,0.0013124189133203513,-0.43705344527469414,-0.00010835296487567205,0.5987069247406973,0.3852536487238508,-10.705194616861167,-27.206365512055974,-1.7447397654161358,-1.4783405186801515,-0.04726751920378746,3.6933099674428354,-360.1944001362157,52690.09733162641,-1.0276404820270946e7,2.5052390421741357e9,4.207605428868812,-425.38000197394155,62225.59815279207,-1.2136159440249417e7,2.9586173103243313e9,-752.5845553562829,110230.14320898014,-2.1498718178220518e7,5.241066530613687e9,195259.13073325454,-3.808411050180726e7,9.284329158436935e9,-6.746433992092064e7,1.6446798572320988e10,2.9134809370350155e10
3.3549456643889912,-1.0958547364115074,0.009114783378813197,2.444349670222405,2.43895083242455,2.1355878384728253e-5,2.4572828085187606,6.010805025132664,2.3537660532893327,5.73304042181308,4.939252914255303,9.288290924841093,1.3595764972035442e-10,0.0027661318466838452,0.9576359326894529,167.74749933715336,50.8402749190056,-4199.71337312646,570047.7799346277,-1.06625435204393e8,4897.844056040925,53.29605664779768,-4636.256818773424,642239.2784132373,-1.2142510963460347e8,84.93217158901463,-7712.100470874992,1.0876675665188474e6,-2.0767256184785864e8,-12877.842677629704,1.8455592249852978e6,-3.555842506962848e8,3.137005466943334e6,-6.0948666922986e8,-1.0457151436745628e9,0.7174881983969911,0.8699861465692981,1.002331926953929,527.9147357610937,18.26896969533954,-0.42563205314543107,-0.17634040605300524,0.0038015348101748444,3.7042734636594195,4.366443887402446,-0.42562993273641103,0.4676045354038972,0.4697227985126276,0.4711684840064975,0.46908944184132506,3.596536278725862e-11,0.4368940774893174,0.4521000668635896,0.07228617505429762,0.07228617504837574,0.008805379928171654,167.74749933715336,167.74749935097762,4897.844056040925,6.633705290042808e-9,0.20852917198999746,-0.03574842327672166,1.0,10.0,0.0,0.0,0.001406315630801268,-0.4302453123999428,-0.0001025478091180441,0.5890320346962153,0.376599754531781,-10.649554409441052,-26.915360444072185,-1.7259883850579605,-1.4626761496107372,-0.04728976425894017,3.7002678788156382,-361.54759417740985,52986.91530261356,-1.0353613775358263e7,2.5287792943959675e9,4.209254593692947,-426.1807501775625,62459.277899911,-1.2204507882496193e7,2.9808410026173534e9,-752.6125344255018,110437.48170514828,-2.157942207376326e7,5.270574450207977e9,195261.36701237707,-3.8155689457298316e7,9.319166527845932e9,-6.746492498448522e7,1.6477684423797699e10,2.913501558049517e10
3.4009896997484654,-1.082223833865398,0.008838110151769855,2.4314887577524797,2.426239857999172,2.0220516496507747e-5,2.4440393087947774,5.946895283744239,2.341950039212454,5.674705218910607,4.944384615316231,9.288291886783668,1.257055086687425e-10,0.002723259668231589,0.9061925818147482,171.75006157975574,51.05194729972273,-4229.142528017187,575342.2498392459,-1.0784750370369066e8,5058.469918638767,53.34977181567168,-4655.9812298948245,646564.0391831878,-1.2251961212936807e8,84.77413438977949,-7724.489923995392,1.0922713150844008e6,-2.0904290259054258e8,-12865.51170198275,1.8488382836584803e6,-3.5708209927177984e8,3.134998333663147e6,-6.106157169554733e8,-1.0452095723386905e9,0.7216394535007289,0.8720686023766586,1.0022805406348514,501.8945448838135,17.213341814843034,-0.42096243102587927,-0.1744717965248403,0.003730889095019627,3.7120399803234,4.366522871618966,-0.4209606011118396,0.4629585077472564,0.46498341998598275,0.4663512958525385,0.4643400267444957,3.225173965527534e-11,0.4326372487512057,0.44762255563636866,0.07075813000231998,0.07075812999706278,0.008525832338628745,171.75006157975574,171.75006159259075,5058.469918638767,6.146229861137714e-9,0.20421160356916754,-0.034643847321408815,1.0,10.0,0.0,0.0,0.0014963087897007176,-0.42353980617963516,-9.701972767996923e-5,0.5795103326248103,0.3681390748503641,-10.594243070708313,-26.627650923231933,-1.7076054952701676,-1.4471732327801923,-0.04731221953018605,3.7080137054505973,-363.0576620291402,53318.84569752515,-1.0440133092548594e7,2.5552115276592393e9,4.210895872889149,-427.07294844890464,62720.161061688355,-1.2280963813328424e7,3.005750071550746e9,-752.6424697042498,110668.69963950888,-2.166956009083113e7,5.30359228980109e9,195264.51762858132,-3.823558143420059e7,9.358093401135094e9,-6.746593958531794e7,1.6512187438017738e10,2.913545541700177e10
3.4481566159864685,-1.068450537251144,0.008569416870604316,2.418701501475688,2.413599116377874,1.913609856251392e-5,2.4308766836548155,5.883700402961975,2.3301725110466727,5.616915276428289,4.950063104807623,9.288243449730297,1.1611970528007892e-10,0.00268076549559544,0.856983716765166,175.91013614893285,51.27776542789905,-4261.02718435862,581129.7906574953,-1.0919176732603352e8,5226.127326778983,53.40314998967942,-4677.053951725673,651252.4071784877,-1.2371616752854612e8,84.59395174838225,-7737.0344407840885,1.097186144496376e6,-2.105277390685947e8,-12850.211741967889,1.852160027584104e6,-3.586787468622339e8,3.132289811472307e6,-6.117565664353713e8,-1.0444690295576882e9,0.7258120404436159,0.8741554963057524,1.0022295867373665,476.8512586826002,16.20861641969408,-0.4163409485440358,-0.17262267031109624,0.003661317056738977,3.7206356945367247,4.3665541988648116,-0.4163393715862525,0.4583514479229879,0.46028741083165403,0.46158202658122877,0.4596366149028846,2.8892900340016236e-11,0.4284108786796688,0.4431821033924101,0.06925303688281363,0.06925303687815187,0.008252284636820647,175.91013614893285,175.91013616084157,5226.127326778983,5.690591246866022e-9,0.19998155428610975,-0.033568810858689485,1.0,10.0,0.0,0.0,0.0015825263248666864,-0.4169346760340097,-9.175623988437221e-5,0.5701384294432438,0.35986643436555177,-10.539121439484523,-26.342847355782325,-1.6895886289545632,-1.4318194406242934,-0.04733487611575148,3.7165879566675804,-364.7335144719043,53688.06960773801,-1.0536589802265441e7,2.5847453919973125e9,4.212476061739903,-428.056008616816,63009.014315275424,-1.2365878083368748e7,3.0334879005192943e9,-752.6558594994964,110922.28316298379,-2.17691301484017e7,5.340206129177074e9,195261.38727994703,-3.832279303818561e7,9.40099358867369e9,-6.746406895471106e7,1.6549675484445896e10,2.913433948911848e10
3.4964877657729243,-1.0545313421276676,0.008308505380483626,2.40598567993659,2.401026505720411,1.8100541584332458e-5,2.41779257426998,5.821203488680426,2.318430351954663,5.559654699899899,4.956315564139262,9.288080301478768,1.0716268660329073e-10,0.0026386606176830177,0.8099325723981733,180.23815823616079,51.51848468908742,-4295.5220472924275,587444.8373857123,-1.1066749472018816e8,5401.203474527872,53.45543551323482,-4699.485144482501,656318.308351158,-1.2502015498565802e8,84.38845880497853,-7749.527592438872,1.1023992893045787e6,-2.1212848014737695e8,-12831.28984482708,1.8554501338711686e6,-3.603649739126721e8,3.1286782865413227e6,-6.128762393292754e8,-1.0434119467229911e9,0.7300066290635497,0.876247134751953,1.0021790576267526,452.75508336032874,15.252819381279927,-0.4117667060055439,-0.1707926091892738,0.0035928020783191263,3.7301044000208554,4.366476477514432,-0.411765349029761,0.4537826876028934,0.45563392811222364,0.45685962787816614,0.45497822721060904,2.5857101751887175e-11,0.42421382009557906,0.4387776769964176,0.06777013205740261,0.06777013205327378,0.007984561773100866,180.23815823616079,180.2381582472025,5401.203474527872,5.2649165034986565e-9,0.19583679659858816,-0.03252232930946132,1.0,10.0,0.0,0.0,0.0016650912541619116,-0.4104277554421268,-8.674545596042379e-5,0.560913060799076,0.35177685244795376,-10.484034746973336,-26.060531319161548,-1.6719358321296531,-1.4166016902661784,-0.04735772537360433,3.726034368748805,-366.5848756224301,54096.989332756406,-1.0643680209942156e7,2.617615426201208e9,4.213934183238494,-429.12889829172923,63326.616767095125,-1.2459625788667934e7,3.0642108805510197e9,-752.6315208917828,111196.39207483441,-2.187809024499806e7,5.380500994623586e9,195243.7390851904,-3.8416145202396035e7,9.447714582447948e9,-6.745551873733273e7,1.658940478628645e10,2.912961963827711e10
3.5460262782165004,-1.040462693001779,0.008055183867243363,2.3933391536150266,2.388520001435587,1.7111852625752664e-5,2.404784708458621,5.759388311630767,2.3067204608575262,5.502908058969206,4.963171183150072,9.28772773349036,9.879883153732174e-11,0.0025969569248869874,0.7649646549903916,184.74548954238762,51.77491829723408,-4332.7961841115875,594325.4246415927,-1.1228501322915424e8,5584.10536279825,53.50576010084983,-4723.280023024629,661776.1696550399,-1.2643736042627153e8,84.15414212403164,-7761.730527461481,1.1078943058089993e6,-2.1384615645978755e8,-12808.013433343032,1.8586226116284735e6,-3.6212952852699023e8,3.1239365113417227e6,-6.139366067463033e8,-1.0419461576937653e9,0.7342238889361197,0.8783438199509501,1.0021289459785419,429.577269453978,14.344052877049101,-0.4072388366299293,-0.16898121120701115,0.0035253280263659857,3.74049341647998,4.366219483917713,-0.4072376707041941,0.44925158436091733,0.45102216159301955,0.45218309284817965,0.45036392299820405,2.31153189975052e-11,0.4200449467836801,0.4344082709863418,0.06630866885617288,0.0663086688525207,0.007722495831795522,184.74548954238762,184.7454895526182,5584.10536279825,4.867436709344784e-9,0.1917751871908323,-0.03150345548675445,1.0,10.0,0.0,0.0,0.001744121933610965,-0.40401695767697127,-8.197604374881947e-5,0.5518310808549532,0.34386553329902136,-10.428810517984758,-25.780251355598548,-1.6546456741273696,-1.401506023364036,-0.04738075890271045,3.7364001998280134,-368.6223680587417,54548.253965988864,-1.0762178577245722e7,2.6540843949947305e9,4.215200429661207,-430.2900468726749,63673.75215567084,-1.256260700244272e7,3.098089454468369e9,-752.5452280277545,111488.80292001498,-2.1996348111344818e7,5.424558975964588e9,195202.15558318945,-3.8514242494681716e7,9.498059834701008e9,-6.743595169589417e7,1.6630501992283804e10,2.9118955168039944e10
3.596817148339485,-1.0262409823595136,0.007809266528019629,2.3807598624102675,2.376077653914643,1.616812410123369e-5,2.3918508979824233,5.698239281420507,2.2950397538270546,5.446660378597768,4.9706613299999916,9.287100357933884,9.09943473658687e-11,0.0025556669459179033,0.7220076489949093,189.44452166817916,52.04794250898343,-4373.034591972206,601813.6266639123,-1.1405584955137865e8,5775.259736321954,53.55312742962629,-4748.437618336485,667640.8488583972,-1.2797399860259564e8,83.88710492557114,-7773.367437302299,1.1136503765310664e6,-2.156813011783862e8,-12779.561913485657,1.8615781851020583e6,-3.639587699017755e8,3.1178088799306215e6,-6.14893686404217e8,-1.039967780674368e9,0.738464489439742,0.8804458500667208,1.002079244769531,407.2900595931374,13.480491442354925,-0.4027565055195897,-0.16718809009425095,0.0034588792383294636,3.7518539176235883,4.36570296827599,-0.4027555052885356,0.4447575209761991,0.44645133270600323,0.44755145452242384,0.4457927986990986,2.064101534773583e-11,0.4159031541211798,0.43007290733841846,0.06486791597865954,0.0648679159754332,0.0074659257515599636,189.44452166817916,189.4445216776513,5775.259736321954,4.496480953853114e-9,0.1877946631045097,-0.030511277520813916,1.0,10.0,0.0,0.0,0.0018197322873156926,-0.3977002725352894,-7.743719821076406e-5,0.5428894574894114,0.3361278576036094,-10.37325623473058,-25.50151837084229,-1.637717262882333,-1.3865174750517202,-0.047403968522765606,3.747736557511129,-370.85760879776313,55044.788579924956,-1.0892947123690803e7,2.694447168156764e9,4.216194969911691,-431.5372357591566,64051.199000580236,-1.26752473380677e7,3.135309235500002e9,-752.3693088393516,111796.84363380211,-2.2123748938949578e7,5.47245687573794e9,195125.8854023667,-3.861543824330028e7,9.551779742816982e9,-6.740041865584582e7,1.6671944003804064e10,2.9099676418519753e10
3.6489073524983606,-1.011862543992185,0.007570573165158634,2.368245818308127,2.363697581486749,1.5267529006215187e-5,2.3789890308952395,5.637741397984539,2.283385162742275,5.39089711323553,4.978819742429161,9.286100655899151,8.371717004833802e-11,0.0025148038727529185,0.6809913136080541,194.34879536390335,52.338502533158305,-4416.439991379212,609956.0656938255,-1.1599289371599625e8,5975.112752772073,53.59639580464007,-4774.949324818047,673927.5417498131,-1.2963673514767294e8,83.5830300574518,-7784.120489791939,1.1196415071909074e6,-2.176338073676228e8,-12745.017812907116,1.8642025052702727e6,-3.65836261211198e8,3.1100085901862388e6,-6.156968741844016e8,-1.0373600727729037e9,0.7427291015042344,0.882553520106535,1.0020299472496401,385.8666308662949,12.66037794096617,-0.39831890691126726,-0.16541287400115995,0.0033934404838503935,3.7642413023659165,4.3648353116730805,-0.39831805018106103,0.440299902995567,0.44192069176505705,0.4429637826236508,0.4412639847879752,1.8409931322613312e-11,0.4117873587355275,0.42577063390011505,0.0634471553566176,0.06344715535377139,0.007214696970964813,194.34879536390335,194.34879537266661,5975.112752772073,4.150470589521694e-9,0.18389323653218675,-0.029544916511926547,1.0,10.0,0.0,0.0,0.0018920320528120495,-0.39147576075946916,-7.311861119394829e-5,0.5340852642391071,0.3285593716207659,-10.317156710641328,-25.223800455997605,-1.621150256744936,-1.3716199227516066,-0.04742734626433104,3.7600987696175894,-373.3033189496654,55589.827867719905,-1.1036947651881257e7,2.739035265007972e9,4.216826608673228,-432.86747098681883,64459.71847297913,-1.2797998336705785e7,3.1760722191210794e9,-752.0721972647754,112117.31884248799,-2.2260060932712995e7,5.524263318375076e9,195002.67529598612,-3.871779514202654e7,9.608561187203161e9,-6.734328393355824e7,1.6712535447627193e10,2.9068746022732918e10
3.7023459396391702,-0.9973236548173995,0.007338928950465865,2.3557951058400795,2.351377971069157,1.4408317023266534e-5,2.3661970719090637,5.577880241777882,2.2717536433559897,5.3356041612806395,4.987682735386426,9.284617336763754,7.6936875692346e-11,0.002474381615864312,0.641847412261377,199.47313320547696,52.64761894264983,-4463.234838407634,618804.4926185547,-1.181105888245516e8,6184.1290936346995,53.634258647804366,-4802.797171543047,680651.6551084085,-1.3143270640130673e8,83.23714129157908,-7793.624181747807,1.1258355958698743e6,-2.197027557918569e8,-12703.357601208327,1.8663641836407995e6,-3.6774230496425724e8,3.1002147589176525e6,-6.162881123176188e8,-1.0339922929857348e9,0.7470183968022505,0.884667121559352,1.0019810469444206,365.28105412917694,11.882020312380073,-0.3939252642088018,-0.16365520536078787,0.003328996967035489,3.7777156034035504,4.363512019638851,-0.39392453157739404,0.43587815906531047,0.4374295180190904,0.43841918323590773,0.43677664557709617,1.639989356396055e-11,0.4076965014825485,0.42150052591249426,0.06204568091967452,0.06204568091716727,0.00696866125700184,199.47313320547696,199.47313321357805,6184.1290936346995,3.827914092445769e-9,0.18006899226703454,-0.028603524902370336,1.0,10.0,0.0,0.0,0.0019611269661284018,-0.38534155249280316,-6.90104459067826e-5,0.5254156779605605,0.3211557814784225,-10.260271206019947,-24.946517377091578,-1.6049448901793006,-1.3567959284054576,-0.04745088434607527,3.773546792261164,-375.97344683971204,56186.95447417737,-1.1195254953299893e7,2.78822214987621e9,4.216991281225058,-434.27683432559365,64900.03912320323,-1.2931337488695156e7,3.2205980492932463e9,-751.6179388597944,112446.42441255356,-2.240495820381531e7,5.580035158274477e9,194818.58786155842,-3.881904087789911e7,9.66801537645459e9,-6.72581459109815e7,1.6750883678628723e10,2.902271847876053e10
3.746102004566641,-0.985574477376343,0.007158574698766662,2.3458788902498133,2.3415646374186863,1.3749613501814023e-5,2.356012516106069,5.530440417049376,2.262463012005133,5.291699228213937,4.995306619982976,9.282997767493596,7.18509449073587e-11,0.002442371029206291,0.6118358151619582,203.7419226065841,52.90901106032384,-4503.2746187538105,626430.0073503776,-1.1994564642954457e8,6358.263029976935,53.65966032480578,-4826.018183868183,686356.278221486,-1.3297051979907887e8,82.92679699038897,-7800.0477306785815,1.130910873639618e6,-2.2144049197327986e8,-12664.144588405703,1.8676599467305297e6,-3.692720590105837e8,3.090705203978726e6,-6.16564183583797e8,-1.0306533577139703e9,0.7504680576187122,0.886362467396144,1.001942208506435,349.3989622753905,11.2883007880123,-0.3904414937145155,-0.16226147282890288,0.003278149040363958,3.7893212075541634,4.362045859382079,-0.3904408480577164,0.4323662228726422,0.4338645281850635,0.4348139368518409,0.4332160945201265,1.493733985778931e-11,0.40444107597572915,0.4181069946099159,0.06093791941191505,0.06093791940965212,0.0067754759518169946,203.7419226065841,203.74192261418722,6358.263029976935,3.5858059350260713e-9,0.17706392477469418,-0.02786783878746875,1.0,10.0,0.0,0.0,0.0020141640327453795,-0.38049798937091533,-6.586909189838036e-5,0.5185750907169775,0.315348845318487,-10.214016835505161,-24.72457945021427,-1.5922415155759244,-1.3449770249848796,-0.047469825141214006,3.7851305222358977,-378.2813728612251,56704.81537858637,-1.133300561465464e7,2.831164334341811e9,4.216707628452859,-435.45796917305097,65275.64994054819,-1.3045969531388232e7,3.2590876596271057e9,-751.1140920331412,112712.91853576395,-2.2526766146592192e7,5.62753574590123e9,194616.9254714686,-3.8897466326878846e7,9.717184995816032e9,-6.716503133847886e7,1.67788686062406e10,2.8972425341674442e10
3.802098353052903,-0.9707371987920391,0.006939194325066199,2.333537562955156,2.3293494931141314,1.2960709921170549e-5,2.343341490264264,5.4716907627231235,2.250865453001362,5.237218725078117,5.0055385091152855,9.280312288137267,6.589328117869835e-11,0.0024027797660479324,0.5758964260415058,209.30442076917126,53.254369698986395,-4556.803091400947,636698.638964808,-1.2243074158187698e8,6584.997724666874,53.683889101708274,-4856.187939893523,693906.5953004013,-1.350258667793913e8,82.49198784918302,-7806.205044049535,1.1373657059642067e6,-2.2371331837224528e8,-12606.721876261894,1.8685950959959044e6,-3.711674000893585e8,3.0763947728710007e6,-6.166003943576075e8,-1.0255392303819132e9,0.7548034809038372,0.8884874704191998,1.0018940076892284,330.25885357552187,10.581034644166648,-0.38612510136554473,-0.16053453105428744,0.0032154609632664664,3.804919838546209,4.359591425111301,-0.38612455089203945,0.42800768086644403,0.42944266506740564,0.43034472354262104,0.42880140454641125,1.327530388903456e-11,0.40039252529343516,0.4138925432872421,0.05956941228394399,0.059569412281956065,0.006538433478229552,209.30442076917126,209.30442077618946,6584.997724666874,3.301967112267571e-9,0.1733739992153791,-0.02696934899797983,1.0,10.0,0.0,0.0,0.002077744664449567,-0.3745218222444153,-6.211630449093846e-5,0.5101409911525251,0.3082317258054067,-10.1550157985017,-24.44643873576937,-1.5766896203506868,-1.3302365879309366,-0.04749363277818645,3.8007006717516916,-381.39507186418473,57406.01208918087,-1.1520195782905614e7,2.889728620251662e9,4.215721873196069,-436.9962622462788,65774.87056532566,-1.3199651840264985e7,3.311001657683345e9,-750.2702496711964,113045.64972358942,-2.268591645402392e7,5.690533632387962e9,194282.0044937899,-3.898972339603236e7,9.780173963209393e9,-6.7010590760987625e7,1.6808933508611744e10,2.8889080359237564e10
3.8595924397941204,-0.9557287189342593,0.006726399655063287,2.3212545611084425,2.317190072119439,1.2208663876581943e-5,2.33073505104249,5.413540313735801,2.2392826438844127,5.183171474221035,5.016592457665099,9.276741633772781,6.035533163583982e-11,0.0023636725240223197,0.5416484162509037,215.1366931049484,53.62160819069929,-4614.4697652853565,647851.5884335452,-1.2514723088595755e8,6822.280573604046,53.697980932817906,-4887.5750817148755,701937.020892533,-1.3723707278878382e8,81.99920687172111,-7809.780468509913,1.1438914120389083e6,-2.260937929924354e8,-12538.674305272136,1.8685902792568e6,-3.730140721101238e8,3.0589875140256234e6,-6.162147538028085e8,-1.0192158114599644e9,0.7591654766236646,0.890619204851934,1.001846187314607,311.88837491360977,9.911105257161921,-0.38185063413814746,-0.15882420578567358,0.0031537288461617463,3.8218022827204217,4.356305180634831,-0.38185016562585183,0.4236835268822456,0.42505839348233176,0.4259162585990618,0.42442601588581297,1.1781889704527889e-11,0.3963661028333938,0.4097078219553151,0.05821826382689227,0.058218263825148796,0.006306200814057165,215.1366931049484,215.1366931114211,6822.280573604046,3.037828680303226e-9,0.1697562492226621,-0.026093606726159926,1.0,10.0,0.0,0.0,0.0021383968621508927,-0.36863106354074715,-5.854869383893952e-5,0.5018341015765471,0.301268264700556,-10.094390105371875,-24.166796798899014,-1.561503306840531,-1.3155122806171977,-0.047517579848825625,3.817553279989472,-384.7800489061667,58171.582618198925,-1.1725446671037044e7,2.954217991016752e9,4.213894228229476,-438.59622100939936,66307.58324669872,-1.3365392224842904e7,3.36739907740268e9,-749.1404445295348,113372.24550074732,-2.2852054835028607e7,5.757552357179877e9,193836.515921039,-3.907228246454486e7,9.844217336113945e9,-6.680543453114112e7,1.6831564480888779e10,2.8778473672518074e10
3.906704961590176,-0.9435960134033518,0.0065608000365296616,2.311469033746501,2.3075015959652867,1.163255947271938e-5,2.3206952106172123,5.367443012554814,2.230025098685229,5.140237344678744,5.026059937644595,9.273125889439461,5.621037367361651e-11,0.002332746721781627,0.5154265628921821,220.0109791046542,53.93207623141063,-4663.7974740822,657462.996811642,-1.2750219658763678e8,7020.04761341305,53.7005174365094,-4913.511486325565,708716.6692939816,-1.391243213584848e8,81.5586368365882,-7810.375457675983,1.1491187663802828e6,-2.2807156123829478e8,-12475.577281163787,1.8677648502660126e6,-3.7443141608956623e8,3.0425147886003195e6,-6.15539250478072e8,-1.0131576919344295e9,0.762674660349996,0.8923296270938507,1.0018082012168903,297.7307032881838,9.401052555405624,-0.3784607915382046,-0.1574677017684616,0.003105022504227511,3.8362876862203947,4.352963464583297,-0.3784603802400473,0.42024863243091304,0.42157762419346023,0.4224023077722087,0.4209535177430907,1.069795301422868e-11,0.39316027029823486,0.40638090716501724,0.05714938943978329,0.05714938943821548,0.006123792909692244,220.0109791046542,220.0109791107173,7020.04761341305,2.839891807556392e-9,0.16691289191576436,-0.025408890216768204,1.0,10.0,0.0,0.0,0.0021848722236498678,-0.3639788511790963,-5.5822368330809695e-5,0.49527851826800584,0.29580560490026864,-10.044472580376054,-23.941451101339364,-1.5496192568188298,-1.3037282397144319,-0.047536833053057566,3.8320137704741324,-387.69677229157855,58833.977229065,-1.1903766920327e7,3.010476051435715e9,4.211712449087914,-439.91443699568697,66758.138505919,-1.3507047205955872e7,3.4159454670481157e9,-747.9919942121887,113624.36236097376,-2.2989401145277962e7,5.814038972965691e9,193385.68566454327,-3.9128650993922845e7,9.895663959142365e9,-6.6598062476151615e7,1.6842708572446167e10,2.8666779746324944e10
3.967042887509965,-0.9282693587483252,0.006359467012975454,2.2992868675010323,2.2954385495337424,1.0943136472157222e-5,2.30820061277634,5.310340133830813,2.218461728010482,5.086939389868133,5.038718372575247,9.267485054389864,5.136596107286129e-11,0.002294554650910648,0.4840697385051371,226.3839842584073,54.34225642952788,-4729.74567666149,670411.485876865,-1.3069447595429404e8,7277.618026878855,53.690736225014476,-4946.885155197816,717646.558927552,-1.416392246679454e8,80.94372397423601,-7807.713795203039,1.1555960593136735e6,-2.306286246836331e8,-12384.505073936925,1.8655025624002567e6,-3.760918713837818e8,3.018308225853388e6,-6.1414766729571e8,-1.0041612233230193e9,0.7670861935458158,0.8944741808049383,1.0017610518929463,280.68829181960444,8.794651577290796,-0.3742601036861891,-0.15578651703493643,0.003044977892813735,3.8556935110759167,4.347735105517361,-0.3742597547494812,0.4159851531973611,0.4172594700776752,0.41804527313015094,0.4166470788832437,9.46936005785641e-12,0.38917136821918774,0.4022476936146043,0.05582778833061731,0.05582778832924664,0.005899904203945145,226.3839842584073,226.38398426399,7277.618026878855,2.6082281887089417e-9,0.1634208907350253,-0.02457223401084832,1.0,10.0,0.0,0.0,0.002240483482691226,-0.358237750295363,-5.256750232198913e-5,0.4871944391752941,0.2891093635817799,-9.979960557310758,-23.65697430143011,-1.535098261187158,-1.2889703234046135,-0.04756101302921985,3.851387055369761,-391.6220487190136,59729.37985086658,-1.2145882119023398e7,3.087198731323161e9,4.20792573703535,-441.600728106108,67352.02120602113,-1.36959348853451e7,3.4811839394117413e9,-746.1964303065689,113921.18474842735,-2.3165706091289453e7,5.888173698285965e9,192683.42954003956,-3.9183152919046685e7,9.95942455592274e9,-6.6275457834031194e7,1.6845653933933975e10,2.8493216915232086e10
4.016510251551796,-0.9158768823029488,0.006202840526003996,2.289579964835996,2.2858252396652974,1.0415299311147093e-5,2.2982480704251493,5.265065626532808,2.2092162362454157,5.044589821176003,5.049539241012351,9.261932061657925,4.774571481374743e-11,0.0022643850646404205,0.4600843097068664,231.72243527826828,54.68907646954903,-4786.175916852966,681577.7985567907,-1.3346494820871097e8,7492.2858691644415,53.670859527142014,-4974.272272505998,725162.2043486448,-1.437820320206442e8,80.39540194209607,-7802.383183357748,1.1606757096942777e6,-2.3273559393609056e8,-12300.779858700791,1.8625399991441397e6,-3.7730036486723626e8,2.995704498578891e6,-6.12523907265164e8,-9.956859114629056e8,0.770635885255938,0.8961952147725147,1.0017235959095445,267.5645923421857,8.333600049039077,-0.37092845323391,-0.154452946901235,0.002997605002840902,3.872317511566049,4.342578285020757,-0.37092814771121035,0.41259819836398937,0.41383083450383756,0.41458752423670153,0.41322885947128357,8.579225972824259e-12,0.3859944405766129,0.39896101142564416,0.05478168448513702,0.05478168448390771,0.005724017837650429,231.72243527826828,231.72243528349063,7492.2858691644415,2.4348258191500198e-9,0.1606760700607775,-0.023917862362651823,1.0,10.0,0.0,0.0,0.0022830401607490743,-0.3537032469461769,-5.008128977555821e-5,0.48081405123299514,0.2838558412311239,-9.926376359424324,-23.42654626817151,-1.52375125418722,-1.2771238176796509,-0.04758044340644389,3.867983830139698,-395.0007787978625,60503.73129372022,-1.2356246173861498e7,3.1541718227997327e9,4.203915923244756,-442.9723764858029,67851.71576887547,-1.3856872505681839e7,3.5372340023929124e9,-744.4271965333332,114138.12732259609,-2.330961656436867e7,5.950226423394451e9,191993.69332270965,-3.92107380207766e7,1.0009287993889969e10,-6.595905697003147e7,1.6837316434284264e10,2.8323214713182167e10
4.067077822727444,-0.9033655493810753,0.006050079606564743,2.279906754700869,2.2762441536462172,9.907787559324254e-6,2.2883329941045116,5.2201474396741006,2.1999739930062985,5.002491114512137,5.061010276052639,9.255312394054107,4.434036845088469e-11,0.002234568059285564,0.43704512400013734,237.2897288509496,55.05345213658307,-4846.103787542417,693521.0250261256,-1.3644565941200837e8,7714.890040798679,53.63859960117319,-5002.190649963684,733013.9673947213,-1.4604692122998878e8,79.7921589061083,-7793.736687931391,1.1656064978551853e6,-2.348898041802701e8,-12206.340361616263,1.8583878112748174e6,-3.7837115234271145e8,2.9698941444157e6,-6.103755864512056e8,-9.85943495243083e8,0.7742041421900429,0.8979211896750743,1.0016863714421946,254.88273243402418,7.893198959049875,-0.36762215554628824,-0.15312933754684416,0.002950814477753221,3.8899762978987473,4.336424206853049,-0.3676218883570096,0.40923218422150587,0.4104249046817213,0.41115417704801227,0.409834224700767,7.764686185492488e-12,0.38282970602746047,0.39569162847203854,0.05374514697582949,0.05374514697472834,0.00555093610952377,237.2897288509496,237.28972885583175,7714.890040798679,2.2714528771420207e-9,0.15797376881244418,-0.023276403322353232,1.0,10.0,0.0,0.0,0.002323925837881652,-0.349219813659318,-4.7695615978451334e-5,0.47450964229309367,0.27869239972309756,-9.87076110602112,-23.19299902321305,-1.512646712055887,-1.2652243732775803,-0.047599946719021534,3.885614258130929,-398.6060827900444,61333.686199083626,-1.2582716162609376e7,3.2265921263783627e9,4.198903523340039,-444.3555903233744,68373.1796470265,-1.402688071455368e7,3.59691817781062e9,-742.3182877567288,114330.9260277901,-2.3455194991119888e7,6.014621541972001e9,191173.74988028823,-3.922084727482532e7,1.0057407446978226e10,-6.558347766742991e7,1.6817590751340591e10,2.812169527114099e10
4.131887419364301,-0.8875560064442933,0.005864453102131127,2.2678615140593243,2.264312064396607,9.300974075223765e-6,2.275990654008393,5.164492458482933,2.188423974557479,4.9502128717486436,5.076313564256271,9.245314310421737,4.0369774833259496e-11,0.0021978092933254974,0.40953351243258584,244.59458835860588,55.5350597909745,-4926.294116116008,709635.2729913113,-1.404951878899186e8,8004.68810771737,53.578236621485665,-5037.697851513909,743307.4843423698,-1.4905807893239254e8,78.95364478971105,-7777.529783350922,1.1714662211397663e6,-2.3763629836783156e8,-12071.638339438407,1.851268590508086e6,-3.7946612959560317e8,2.9326321486584223e6,-6.068436192309564e8,-9.717898457020849e8,0.7786910941238298,0.9000858121912784,1.0016401628387284,239.63574149340263,7.370722258757486,-0.36352448220393996,-0.15148862730311033,0.0028931360018036047,3.9135927903452394,4.3271232744913775,-0.36352425662887516,0.40505379258350926,0.40619901163712474,0.40689629691532464,0.405623619809938,6.8439612682706294e-12,0.37889040134621427,0.3916287355946201,0.052462410166542024,0.052462410165584214,0.005338445132018644,244.59458835860588,244.59458836308974,8004.68810771737,2.080574177544949e-9,0.1546545412919341,-0.02249221910365095,1.0,10.0,0.0,0.0,0.0023727466623140107,-0.34368622441238317,-4.484941406053531e-5,0.4667342866605924,0.2723621963683541,-9.797957767356621,-22.895776460602523,-1.4991113607873727,-1.2502492103722638,-0.04762442303352505,3.909193601119937,-403.4538467288867,62455.609723512156,-1.2890484292121537e7,3.325533082134501e9,4.191022602378215,-446.08675078587953,69055.28166100717,-1.4252619022767745e7,3.676939748268081e9,-739.1363214251727,114528.50320372733,-2.3638034391004197e7,6.098218936006579e9,189940.3323074832,-3.920378734096278e7,1.0113919767896404e10,-6.5019593738465466e7,1.6773975037815538e10,2.78197014002225e10
4.185059179646671,-0.8747694665541691,0.005720124571786124,2.2582614964039993,2.254801012685588,8.83680661627136e-6,2.266157086671667,5.120356301453098,2.179184913646503,4.9086608086027415,5.0893708651073215,9.235738312144505,3.740985212282391e-11,0.002168826407820631,0.3885203143248453,250.73606106637564,55.94250557146088,-4994.988175299957,723557.1660518417,-1.4401884995435762e8,8246.050158507189,53.51158935123901,-5066.459213073509,751928.4762170031,-1.516179272903966e8,78.20912166097892,-7759.596359474996,1.175824631200471e6,-2.3986413525788155e8,-11949.212352189317,1.8438062661837307e6,-3.8010244225630146e8,2.8984125665735295e6,-6.032466096468843e8,-9.587257829418552e8,0.782302374438916,0.9018233937704713,1.0016034508331197,227.90994515357707,6.974371932605119,-0.3602741558994472,-0.15018694295005983,0.0028476337844532493,3.933796348898134,4.318213614942237,-0.36027395917454746,0.4017341368635771,0.40284320034716736,0.40351664604404996,0.40228092297445994,6.178793735675203e-12,0.3757518805303841,0.38839713582504887,0.05144615542652442,0.05144615542566902,0.005171478054952591,250.73606106637564,250.73606107056125,8246.050158507189,1.9379572194115125e-9,0.1520451931357657,-0.02187857913993713,1.0,10.0,0.0,0.0,0.0024100236954828266,-0.33931505483095503,-4.2676935140147944e-5,0.4605968217879284,0.2673953152086864,-9.736712377877554,-22.652985983356224,-1.4885633451904534,-1.2381654679840877,-0.04764407751973835,3.9293659850311347,-407.6246889346093,63426.3021989609,-1.315826095791606e7,3.4121003339945483e9,4.18324361614107,-447.46028178685185,69624.70839771381,-1.444416651013733e7,3.7455499492257853e9,-736.0943709955943,114643.28516668748,-2.378360696501813e7,6.167379185760822e9,188764.8065727318,-3.916182606687728e7,1.0155135021851292e10,-6.4483369458556764e7,1.6721327390338451e10,2.7533142485674805e10
4.239448458643713,-0.8618571310167832,0.005579429450616619,2.2486929265783124,2.2453200677138936,8.390889994745638e-6,2.256358589367603,5.076559475099535,2.1699457335178765,4.867344792561513,5.1031934197004665,9.22456395886523,3.4631957372172494e-11,0.002140233862810279,0.3683631965828769,257.16254449481625,56.37084524476678,-5068.029097137717,738476.4502258429,-1.4782010906961414e8,8496.113669663708,53.426338091596435,-5095.397744638602,760893.5368203465,-1.543181795527333e8,77.3933070899238,-7736.613696872581,1.1798028787747927e6,-2.4210601009995937e8,-11812.499036181596,1.8345573158336165e6,-3.80481085931775e8,2.8598943862472554e6,-5.98874085933656e8,-9.439681749762086e8,0.7859333229489608,0.9035663435097832,1.0015669631328252,216.59272387211308,6.596568087803473,-0.3570482586881365,-0.148894800121407,0.0028026947905386832,3.955237730394265,4.307819433171039,-0.35704808734148874,0.39843477403716854,0.3995092629495178,0.4001603579773985,0.39896084141778204,5.571726760324094e-12,0.3726245816221733,0.3851818965171085,0.050438364362547165,0.05043836436178433,0.005007147010345124,257.16254449481625,257.1625444987207,8496.113669663708,1.80381125409766e-9,0.14947600320713236,-0.02127677341712577,1.0,10.0,0.0,0.0,0.0024457614829917164,-0.3349926622181142,-4.0593710173077506e-5,0.454531856987772,0.2625131880737692,-9.67243300938896,-22.40498859620567,-1.4782685058617893,-1.2259675175955556,-0.04766379345070813,3.9507748084071337,-412.07487449943494,64467.511956532166,-1.3447014578885421e7,3.505944019037568e9,4.173975667854038,-448.81021122501846,70214.61033394496,-1.4645778132509256e7,3.818487479980922e9,-732.5533007130941,114711.06396762852,-2.392711123236396e7,6.238339739867865e9,187400.40606445144,-3.909021589455005e7,1.0191700873307093e10,-6.3862432044421755e7,1.6650386203914486e10,2.7202069061929863e10
4.309206442488194,-0.8455365441997577,0.0054085662467561425,2.2367755131759695,2.233510355698578,7.858254472024639e-6,2.244158794248417,5.0222834440968835,2.1583955390768708,4.816026431551909,5.121610114534354,9.208040733795468,3.140154876425987e-11,0.0021050621363007845,0.34433046093559794,265.628327360332,56.937474396559494,-5165.924584505658,758656.5486210809,-1.530021592069378e8,8821.217863145273,53.29004397631751,-5131.587652457732,772581.1668070672,-1.5789984144064498e8,76.26474865138448,-7699.806196745345,1.1841007507912524e6,-2.4490572385835028e8,-11619.681900894448,1.8201546009438226e6,-3.8052176024366784e8,2.8051566849082825e6,-5.921832651158708e8,-9.229340284274434e8,0.790500164641784,0.9057527658875071,1.0015216660300705,203.0059846969381,6.1494651672069285,-0.35304985359068386,-0.14729286348135043,0.002747304763514623,3.983891958498705,4.292460588721173,-0.35304970967591853,0.39433884514009976,0.3953722581060047,0.3959974179942084,0.39484213871671553,4.887645865201558e-12,0.36873097714778014,0.3811855390809292,0.0491900114353112,0.049190011434651494,0.0048053691223236,265.628327360332,265.62832736390783,8821.217863145273,1.6473811533112628e-9,0.14631995834348263,-0.020540679227495938,1.0,10.0,0.0,0.0,0.0024883273033826665,-0.32965727478452445,-3.811030343866033e-5,0.4470510995761277,0.2565273837577069,-9.587254357461127,-22.08652388597398,-1.4657624772805533,-1.2105256022445665,-0.04768851934988445,3.979386255755962,-418.06029802018054,65876.82717808298,-1.384033542477296e7,3.634583238211991e9,4.160018806814402,-450.44244325682627,70979.51720169868,-1.4912380525140151e7,3.9161093664102097e9,-727.3362552421935,114716.17200690352,-2.4101195333865777e7,6.329162739122496e9,185397.51823605725,-3.8952036794320896e7,1.0229106682452345e10,-6.295371402933509e7,1.6532142899512627e10,2.6719023288954166e10
4.366479034871164,-0.8323333397885645,0.005275799141851556,2.227275541571128,2.2240951250756864,7.451255037436438e-6,2.2344368884885615,4.979233215175663,2.1491538530806005,4.775229674784551,5.137307921128867,9.192505540351718,2.9000080543554227e-11,0.0020773970229618515,0.32600381986881033,272.77521392073453,57.417315187966615,-5249.940746711948,776140.1897370514,-1.5752844969847405e8,9091.507941899512,53.15408416222199,-5160.335231147639,782310.8804115603,-1.609373772878481e8,75.2677654617769,-7663.045451979564,1.186872435175793e6,-2.471222106779931e8,-11446.382336799023,1.806077561680292e6,-3.8014602513607067e8,2.755656595828962e6,-5.857374390644976e8,-9.038762408926904e8,0.7941765484458007,0.9075082331957852,1.0014856762597102,192.57291209924657,5.811181950526408,-0.3498780138355101,-0.14602177613879788,0.002703613348707066,4.0083943572240255,4.278035924235133,-0.34987788885416177,0.39108453127027704,0.39208673442292696,0.39269267864302104,0.3915719959493662,4.395049445050075e-12,0.3656283999975235,0.37800641763675025,0.048200024875758044,0.048200024875171735,0.0046468020312064925,272.77521392073453,272.77521392406476,9091.507941899512,1.5307363466367387e-9,0.14383868312636933,-0.019964360994612865,1.0,10.0,0.0,0.0,0.0025207400201613067,-0.3254422921632678,-3.621631254895657e-5,0.44114570160114436,0.25183042478575335,-9.514757731894726,-21.823990784898747,-1.4560535140988011,-1.1979871306870973,-0.047708360472822786,4.003852644221414,-423.2130800045637,67098.21982709237,-1.418349005978379e7,3.747565440242475e9,4.146711435627094,-451.6839108455336,71612.11913234826,-1.5137655976700325e7,3.999673937021228e9,-722.4533292563847,114644.51791665785,-2.423401642549123e7,6.403113631106638e9,183530.35830742813,-3.8796464415452644e7,1.025080152976989e10,-6.21095675618334e7,1.6410599190512989e10,2.6271873107754265e10
4.4251000522852815,-0.8189974224006734,0.0051464492293725895,2.217805215473169,2.214708315146307,7.060641332540751e-6,2.224748114914722,4.936507945207248,2.1399106250196165,4.73466004846257,5.153914327419518,9.174643653327658,2.6752065711441473e-11,0.002050167974098967,0.30844957160418196,280.2823731321205,57.92225577788924,-5339.439338476732,794928.7380576758,-1.6242962472994697e8,9370.986708676848,52.991130165326325,-5188.6757894948305,792369.5494041657,-1.641342405691321e8,74.18060193758653,-7618.9646363518,1.1889251991347892e6,-2.4929588549556726e8,-11254.800436501808,1.7894642082689886e6,-3.793467150741904e8,2.7006986188938217e6,-5.782158826326487e8,-8.827006094108739e8,0.7978736236962635,0.9092694429931528,1.001449905217059,182.51771605486343,5.489518345225067,-0.34672983633811627,-0.1447598808435105,0.0026604682238146626,4.034393939437677,4.261473079683054,-0.34672972794476725,0.38785000596228075,0.3888224126076565,0.3894104430332109,0.3883236719078027,3.946836124728657e-12,0.36253677187163785,0.37484316397389633,0.0472174011995314,0.04721740119901117,0.004490728449939791,280.2823731321205,280.2823731352196,9370.986708676848,1.4212213021449953e-9,0.14139545222674166,-0.01939888175784185,1.0,10.0,0.0,0.0,0.002551734025992502,-0.3212740760680429,-3.4401531523968744e-5,0.43530973980925747,0.24721342490197118,-9.437918487662891,-21.553617166224544,-1.4466133604740277,-1.1852560418577718,-0.04772825131776873,4.029814514121094,-428.7155622548788,68410.75172436656,-1.4554579808203662e7,3.87051658170004e9,4.131262384533168,-452.8477256352206,72261.55346597638,-1.5373848542979809e7,4.0883842666772733e9,-716.8667489698838,114493.66704103682,-2.435884936512383e7,6.47777326103298e9,181402.6631403435,-3.85949894718198e7,1.0263601279018934e10,-6.115115947477552e7,1.6261994112656218e10,2.576604809557173e10
4.485112511985427,-0.8055267298104078,0.005020453228067061,2.208364103698137,2.205349528197474,6.685878728194283e-6,2.215092004275579,4.894103868002261,2.1306660326340094,4.694316513830461,5.171480325268109,9.154182915594342,2.464949838158005e-11,0.0020233911009895486,0.29164323210251075,288.177981364985,58.453803458020765,-5434.844444599409,815140.4007170188,-1.677439809508963e8,9659.703134465915,52.79809459814644,-5216.368415087185,802745.3307277496,-1.6749603025132304e8,72.99715113047698,-7566.753131501684,1.190128843823435e6,-2.5140294408425614e8,-11043.697809923637,1.7700578889333245e6,-3.780628667064665e8,2.63994612390542e6,-5.695208738705267e8,-8.592944176102109e8,0.8015916727222191,0.9110364922726373,1.0014143516347023,172.83144450592698,5.183914417218902,-0.34360512680767835,-0.14350708806664214,0.0026178647430479696,4.061984601282948,4.242532353825222,-0.34360503292864714,0.38463515390846936,0.38557912883192275,0.38615049347580904,0.38509696675980826,3.5394210181790635e-12,0.35945621790988114,0.3716957576407096,0.04624180238319602,0.04624180238273521,0.004337110342371162,288.177981364985,288.1779813678667,9659.703134465915,1.3184626608280362e-9,0.1389896690957209,-0.018843951622852628,1.0,10.0,0.0,0.0,0.0025813442977587566,-0.3171520755380256,-3.2663099527353626e-5,0.429542369636296,0.24267502212758124,-9.35626511221384,-21.274473830949262,-1.4374480209768663,-1.1723042050438428,-0.047748188128383315,4.057365646619253,-434.59397693489325,69822.30513718189,-1.4956323776437571e7,4.004510456474616e9,4.113432244463308,-453.9123856299018,72926.01832537298,-1.5621156142339166e7,4.182515949132597e9,-710.504575055303,114251.54016947516,-2.4473311296881348e7,6.552651000612071e9,178990.4223544777,-3.834178095336373e7,1.0265886670276936e10,-6.00691446602498e7,1.6083326974933155e10,2.51973752456129e10
4.546560659831796,-0.7919192631017491,0.00489774943762735,2.1989518503010035,2.196018440618535,6.326450263157814e-6,2.205468164507314,4.852017591914508,2.121420643202741,4.6541990653880365,5.190060608191681,9.13082570763481,2.268471906885941e-11,0.001997083661457623,0.27556090446488307,296.4930776573758,59.01358074295566,-5536.622462605532,836907.1464098996,-1.7351480823036197e8,9957.638370828821,52.57163465051762,-5243.137791926049,813421.8971344641,-1.710280647647158e8,71.71129648030558,-7505.550969731057,1.1903398002493978e6,-2.534160501606935e8,-10811.874113088796,1.7475938178270166e6,-3.7622902871136564e8,2.5730894867944904e6,-5.595550850272819e8,-8.335619561717542e8,0.8053309542077474,0.9128094656812034,1.0013790145158958,163.50537252817142,4.893824940328672,-0.34050371557568676,-0.14226331874619821,0.0025757985850771723,4.09126797594082,4.2209546666311475,-0.34050363437973846,0.3814398839902324,0.3823567448426551,0.38291263949035814,0.38189170723010607,3.169483232449389e-12,0.3563869915965902,0.36856425830624373,0.04527289131674761,0.04527289131634016,0.004185912690052541,296.4930776573758,296.49307766005325,9957.638370828821,1.222104265292746e-9,0.1366207649845412,-0.018299288498334468,1.0,10.0,0.0,0.0,0.0026096048626574973,-0.3130757770211986,-3.0998258094860544e-5,0.4238428003400154,0.2382139118976887,-9.26929246493817,-20.985575586835274,-1.42856414462091,-1.159101452616786,-0.04776816703086853,4.086607550606624,-440.8771534172785,71341.65513927198,-1.5391784161806142e7,4.1507692922812867e9,4.092962224422232,-454.85371039215954,73603.30550142218,-1.5879729435304426e7,4.2823543046226273e9,-703.2910973554215,113904.97659860205,-2.4574714370753124e7,6.627166099128221e9,176269.17482872668,-3.803065858489166e7,1.0255884264286114e10,-5.8854386681480214e7,1.5871514307192657e10,2.4561993133778717e10
4.609489896267862,-0.778173111973461,0.004778277787727615,2.1895681876604987,2.1867148159348617,5.981856242980239e-6,2.195876294001026,4.8102461502617135,2.1121754834946396,4.614308892611574,5.209713863511919,9.104247426072094,2.0850401979327665e-11,0.001971264186403187,0.26017927527472734,305.26191041954564,59.60333482985767,-5645.287006493488,860376.5915032093,-1.7979115886633795e8,10264.691402042528,52.30814699528172,-5268.670792108652,824377.6868141565,-1.747352479064248e8,70.31701985025666,-7434.45380556958,1.1894007558723383e6,-2.5530401647564757e8,-10558.200742229123,1.7218029612405438e6,-3.737756466710575e8,2.4998594304087567e6,-5.482240455094656e8,-8.054307970106435e8,0.8090916967429339,0.9145884326090704,1.0013438931795091,154.53100022754379,4.6187189665576245,-0.3374254613893768,-0.14102850580468868,0.002534265796887594,4.12235415925263,4.196461251573822,-0.33742539126135446,0.3782641333703293,0.37915515202227756,0.3796967218081767,0.3787077505938293,2.8339477708522135e-12,0.3533294953969418,0.3654488186333837,0.044310332429902205,0.044310332429542604,0.004037103699211286,305.26191041954564,305.2619104220312,10264.691402042528,1.1318064634413327e-9,0.13428820090419138,-0.017764618289037706,1.0,10.0,0.0,0.0,0.002636548822183736,-0.30904470865444983,-2.9404348214286112e-5,0.41821030085086713,0.23382885038715917,-9.17646199465402,-20.685883284841125,-1.4199690790444706,-1.1456155223155275,-0.04778818399946416,4.1176501874489935,-447.59682007850563,72978.58930185347,-1.5864417605989479e7,4.310688090498848e9,4.069573839970541,-455.6446185773473,74290.7440268213,-1.6149659622538373e7,4.388192949026462e9,-695.1473932618101,113439.73281300803,-2.4660044752829064e7,6.700636971465256e9,173214.43119992362,-3.765514596346733e7,1.023166847781986e10,-5.7498225211663835e7,1.5623445927259338e10,2.385652506616566e10
4.673946650730844,-0.7642864892892461,0.004661979929340528,2.18021295453041,2.1774385227712436,5.651613955117489e-6,2.186316199922541,4.768787072223876,2.1029321210534535,4.5746485724791945,5.230503076351696,9.074095140223005,1.9139543166074905e-11,0.0019459526277496098,0.2454756152906764,314.52232833403286,60.22494746131647,-5761.404386451316,885714.1682828516,-1.866287493597681e8,10580.6626985477,52.00376771036473,-5292.613043885741,835585.0695181007,-1.7862190772333774e8,68.80853684247694,-7352.520626860431,1.1871405846846795e6,-2.5703150693522498e8,-10281.661650342183,1.692417197598313e6,-3.706297042558258e8,2.4200426601873697e6,-5.354392183049187e8,-7.748589098644288e8,0.8128740900434756,0.9163734432219812,1.001308987322401,145.900053253903,4.358079472147752,-0.33437025670263865,-0.13980259627268943,0.0024932628558392072,4.155362492095907,4.168753749408553,-0.3343701962197456,0.3751078731635432,0.37597427703528935,0.3765026179657178,0.3755449902464256,2.529968688945311e-12,0.3502843045490919,0.3623496995823179,0.043353792798486085,0.04335379279816932,0.0038906550789989582,314.52232833403286,314.5223283363382,10580.6626985477,1.047245461612962e-9,0.1319914705908862,-0.017239675317622265,1.0,10.0,0.0,0.0,0.0026622083698309693,-0.305058446393633,-2.7878807985608466e-5,0.4126442081789296,0.22951865967916818,-9.077202857345178,-20.37430782924365,-1.411670931534069,-1.131812033624506,-0.04780823481084623,4.1506127524224725,-454.78794230856175,74744.04494655081,-1.6378135159805391e7,4.485863486879541e9,4.042969001910013,-456.2549148545811,74985.13928450919,-1.6430964323354252e7,4.500331844756012e9,-685.9921401986003,112840.51307745984,-2.4725945196923897e7,6.772270291837907e9,169802.21936949022,-3.7208549538477406e7,1.019116948736948e10,-5.599280337526654e7,1.53360587588194e10,2.3078282801209396e10
4.73997824762197,-0.7502577647037219,0.004548799272596078,2.170886111824338,2.168189550574324,5.3352572213870815e-6,2.1767878141873935,4.7276384417109245,2.0936927495118014,4.535222260962296,5.2524958599243075,9.03998650311855,1.754544805866022e-11,0.001921170508179563,0.23142777206151216,324.31622907656157,60.88044561042713,-5885.5998226384445,913105.6411390654,-1.9409102547862726e8,10905.236075653294,51.65437864532702,-5314.565614732191,847009.4408982353,-1.826916085039401e8,67.18046160391329,-7258.784751756563,1.1833746893238942e6,-2.5855878191764915e8,-9981.40153530994,1.659175922687097e6,-3.667156787330284e8,2.33349969110786e6,-5.2112173089449686e8,-7.418424772704033e8,0.8166782766664447,0.9181645247840488,1.001274297071968,137.60447864145527,4.111402855387089,-0.33133803206722084,-0.13858555305741577,0.00245278671724297,4.190422427689663,4.137514811103818,-0.3313379799777146,0.3719711132181598,0.3728140865725824,0.37333024698758116,0.372403360374733,2.254913162508162e-12,0.3472521915111139,0.35926728565860416,0.042402942994231904,0.04240294299395344,0.003746542273579313,324.31622907656157,324.3162290786979,10905.236075653294,9.681126534198882e-10,0.12973010263727203,-0.016724202555147054,1.0,10.0,0.0,0.0,0.002686614824744912,-0.30111661883403573,-2.6419169571870142e-5,0.4071439339572711,0.22528223130962172,-8.970914109159455,-20.049716403324727,-1.4036786299752104,-1.1176544980018346,-0.04782831500280667,4.18562454097289,-462.4891068863419,76650.26817846423,-1.693737287417301e7,4.678128213062244e9,4.0128306135707215,-456.6510977244472,75682.70896425859,-1.6723571649751423e7,4.619074839561972e9,-675.7427271814299,112091.04131372369,-2.4768703266554028e7,6.841150361839083e9,166009.76669998065,-3.6684068418303646e7,1.0132188716958916e10,-5.4331457309282854e7,1.500643055835511e10,2.222549915115976e10
4.807632704990694,-0.7360855094488525,0.0044386810710673325,2.1615877641370274,2.1589680310293646,5.03233607669605e-6,2.167291215268034,4.68679897960712,2.0844602852297665,4.496035915611628,5.2757647946832575,9.001509058275516,1.6061719930838626e-11,0.0018969410951717289,0.21801416741353866,334.69006657125806,61.572012439220664,-6018.564386225532,942760.0075914733,-2.022504168315106e8,11237.95855327687,51.25562235967498,-5334.081946227111,858608.2441702569,-1.869469304525308e8,65.42800505324567,-7152.268811091921,1.1779058844235716e6,-2.5984151181230542e8,-9656.781730153074,1.6218342921912025e6,-3.619568761442373e8,2.2401846962481886e6,-5.0520679124917555e8,-7.064242021919496e8,0.8205043409572492,0.9199616767351411,1.001239823058612,129.63644344738586,3.878198517721525,-0.32832876223127894,-0.1373773574029004,0.0024128348823999725,4.227674462292455,4.102409377853057,-0.3283287174353478,0.3688539087012102,0.36967459390833557,0.3701795758862789,0.36928284242939763,2.0063466957237605e-12,0.344234153400566,0.3562021026137969,0.04145745850914623,0.04145745850890195,0.0036047447730989586,334.69006657125806,334.690066573236,11237.95855327687,8.941140007603827e-10,0.1275036637524834,-0.016217952113610205,1.0,10.0,0.0,0.0,0.00270979865901335,-0.29721891412387813,-2.502305677971715e-5,0.4017089738727514,0.22111853187433564,-8.856968335245664,-19.710941696489478,-1.396001990819082,-1.103104386440295,-0.04784841982017288,4.2228258782936186,-470.7429528364863,78710.99684305768,-1.7547174625346698e7,4.889592207366172e9,3.9788238435617593,-456.79620151347575,76379.01654143978,-1.702730221967426e7,4.744726532353182e9,-664.3167256211384,111174.18579034065,-2.4784247642208964e7,6.906229257312658e9,161816.33467892645,-3.607494066566125e7,1.0052423875853628e10,-5.250916916137124e7,1.4631895597899134e10,2.1297586077176052e10
4.876958481152253,-0.7217685477933347,0.00433157250267752,2.1523181835131004,2.1497742617130715,4.742416425553668e-6,2.1578266522606113,4.646268133404891,2.0752384707292246,4.4570975312438765,5.300387780584463,8.958220082368916,1.468224849421676e-11,0.0018732895896303632,0.20521379320245436,345.69542873144866,62.30199862098031,-6161.062790584795,974912.8566178657,-2.1118982058061397e8,11578.218495489447,50.80292778811508,-5350.665258663605,870329.9379548273,-1.913892165768938e8,63.5472079908255,-7032.0043561588545,1.1705259700068594e6,-2.6083069308892524e8,-9307.44336930544,1.5801732232205793e6,-3.5627720927379245e8,2.1401668816349795e6,-4.876487639665732e8,-6.687017386905978e8,0.8243522965222788,0.9217648651498259,1.001205566494763,121.98833229453524,3.6579884074695355,-0.32534247276461314,-0.13617801156933673,0.0023734054706493167,4.267271142544724,4.063086802632505,-0.32534243429723064,0.36575636727807337,0.3665558660488318,0.3670506267515162,0.36618347218413516,1.7820192567346397e-12,0.3412314408495507,0.35315483619243443,0.040517021406872473,0.04051702140665867,0.0034652464436761127,345.69542873144866,345.6954287332781,11578.218495489447,8.249694268278772e-10,0.12531176222175242,-0.01572068579019297,1.0,10.0,0.0,0.0,0.0027317895307673035,-0.2933650873953624,-2.3688182583663115e-5,0.39633891777512353,0.21702660894002385,-8.734717006602303,-19.35679462524754,-1.388651790146636,-1.0881212639559323,-0.04786854415534699,4.262369125454837,-479.5966571042195,80941.67197132907,-1.821328971274937e7,5.122691870957211e9,3.9405982387376928,-456.6496906471689,77068.90438056027,-1.734184925693129e7,4.87758843271384e9,-651.6337704213815,110072.14904444717,-2.4768155609890666e7,6.966318536688442e9,157204.21346298946,-3.537463106169006e7,9.949505656719658e9,-5.052307850698793e7,1.4210183186158108e10,2.029541039554225e10
4.948004179601041,-0.7073060120558615,0.004227422719404692,2.143077833178347,2.140608729716157,4.4650796035571915e-6,2.1483945688758883,4.606046164029392,2.0660319808328733,4.41841737469238,5.326448406018579,8.90964712671455,1.3401198317479015e-11,0.0018502433236930232,0.1930062021991634,357.389699137092,63.07293407153421,-6313.942166877873,1.0098302694114652e6,-2.210043624700936e8,11925.222451294767,50.29154898661481,-5363.766689975151,882112.9368691803,-1.9601828734409347e8,61.53520896109471,-6897.0566781944,1.1610181559805167e6,-2.614727076989662e8,-8933.376714934513,1.534011194550075e6,-3.496034739149107e8,2.0336525733705882e6,-4.6842681714484555e8,-6.288357178497217e8,0.8282220731123221,0.9235740170021267,1.0011715292518497,114.65274182384913,3.45030647338811,-0.3223792464567356,-0.13498754142951586,0.0023344972852632636,4.309378162612379,4.0191839926160835,-0.3223792134723073,0.3626786561069653,0.363458030688557,0.3639434836421245,0.36310534660237176,1.5798522433313891e-12,0.33824558688978446,0.35012635082257404,0.039581321987837634,0.03958132198765093,0.003328035839753545,357.389699137092,357.38969913878253,11925.222451294767,7.604122053255166e-10,0.1231540510027507,-0.015232175541320574,1.0,10.0,0.0,0.0,0.002752616328964249,-0.2895549677307282,-2.241234626293637e-5,0.39103345909257836,0.21300559620682835,-8.603497882179415,-18.986081086951707,-1.381639835492565,-1.0726630035843354,-0.0478886824885125,4.304419775223767,-489.10248440182124,83359.68309027403,-1.89422883090946e7,5.380249325211468e9,3.8977908568521222,-456.1674276837399,77746.42921920464,-1.766675704139086e7,5.01795439718594e9,-637.6178957613054,108766.73601327495,-2.471567529217301e7,7.020083489954418e9,152159.87493721463,-3.457706424503313e7,9.82104819543977e9,-4.8373040392285265e7,1.3739578390673567e10,1.9221574449095665e10
5.020818199517598,-0.6926974029166304,0.004126182878871503,2.1338673922220766,2.1314721362150704,4.1999218869115635e-6,2.138995628363814,4.566134234170655,2.056846529800996,4.380008216768977,5.354036328817358,8.85528945761228,1.2212997361617189e-11,0.0018278319712315273,0.18137149614874803,369.83681468973083,63.887539864104745,-6478.14192672919,1.0478133525748604e6,-2.3180349098733687e8,12277.971211178501,49.71661959873646,-5372.784481533821,893884.5578082562,-2.0083212385070828e8,59.39054503884483,-6746.555343203905,1.1491605070807582e6,-2.6170957279364833e8,-8534.994743588892,1.483217776765598e6,-3.418681648598079e8,1.9210068557677015e6,-4.475509716191094e8,-5.870566820574647e8,0.8321135024786277,0.9253890140359706,1.0011377139388054,107.62247310121843,3.254698067215497,-0.31943922980327366,-0.13380599910945465,0.0022961098773658806,4.354175552155564,3.9703297741344885,-0.31943920156190375,0.35962100897368776,0.360381283302487,0.3608582996120289,0.3600486308390716,1.3979262843024497e-12,0.3352784352988285,0.34711770809684794,0.03865006059351538,0.03865006059335274,0.0031931065131066065,369.83681468973083,369.83681469129135,12277.971211178501,7.001883593192846e-10,0.12103023070118354,-0.014752203949416641,1.0,10.0,0.0,0.0,0.0027723072266651752,-0.2857884650775893,-2.1193430354384343e-5,0.38579240413224336,0.20905471838162432,-8.462644821623503,-18.59762339789996,-1.374979038857756,-1.056686099037162,-0.04790882882556258,4.349157638599076,-499.31840901914336,85984.65304757905,-1.9741698296209082e7,5.665543903722941e9,3.8500306203875194,-455.3017402785054,78404.80337702928,-1.8001398036252588e7,5.166105312015097e9,-622.2003610076824,107239.71354824843,-2.462176660366941e7,7.066041104867204e9,146675.27182932285,-3.367690545674211e7,9.664715230197887e9,-4.606221019292369e7,1.3219102307796122e10,1.808068388039303e10
5.076617987050613,-0.6816450219914112,0.004052134366285972,2.1269797298047495,2.1246392345001595,4.008811310854385e-6,2.1319687058511247,4.536404990333667,2.049975324385491,4.351388389334557,5.375787137940837,8.810409131103558,1.1379569083543822e-11,0.0018114594011946952,0.17300974985707399,379.7088318978789,64.52890428515117,-6609.343880437783,1.0785162223771678e6,-2.4062422167253155e8,12545.572984790977,49.240760474241505,-5376.476395638538,902655.2902982137,-2.0456131957586002e8,57.695069149110495,-6623.0042572199745,1.1385912273573736e6,-2.6158425787483072e8,-8220.778133898331,1.4420417167839245e6,-3.3533442081167376e8,1.832818520379259e6,-4.30835449404994e8,-5.546478180187694e8,0.8350461211089397,0.926753998306346,1.0011125001101644,102.54591588149117,3.1156475324304598,-0.31724957504669826,-0.13292574837842971,0.0022676612513567373,4.389656237214082,3.9302149515281153,-0.31724954993369336,0.3573411215290678,0.35808772019863483,0.35855895581472896,0.3577702846145265,1.2736939985530197e-12,0.3330666425773006,0.34487500587426156,0.03795435307927602,0.03795435307912961,0.003093405655321807,379.7088318978789,379.7088318993475,12545.572984790977,6.577183219571477e-10,0.11945945384849394,-0.014397704012164577,1.0,10.0,0.0,0.0,0.0027863465494986674,-0.282992205362405,-2.0315368436769976e-5,0.3819038278327125,0.20613717188701255,-8.35028643806173,-18.293950355557932,-1.3702223159776916,-1.0443363316224836,-0.047923939931361674,4.38459146586535,-507.48482826959014,88102.43856849961,-2.0392618661724024e7,5.899993992563086e9,3.8107353561838266,-454.3702813875035,78881.43075729364,-1.825827927817361e7,5.282485863787712e9,-609.6818596123735,105938.27041222072,-2.4520986871255122e7,7.094411514400585e9,142271.9002674751,-3.2931843017327804e7,9.527838946327738e9,-4.4227638467454955e7,1.2795947151044497e10,1.7185036367087364e10
5.152641111036985,-0.666780890976684,0.003955875228861631,2.1178239821309566,2.1155556828142905,3.764037958530805e-6,2.1226300905045306,4.497041360117175,2.040843913386855,4.313492421945196,5.406283299427838,8.744647940190452,1.0341196147662395e-11,0.001790238347779718,0.16233128448157957,393.65019416882757,65.42710028478122,-6795.933089540857,1.1227135341658315e6,-2.534620252146073e8,12905.26793698268,48.542815234825994,-5376.743865361382,914195.2355746076,-2.096868743056851e8,55.3201062184091,-6443.51610642954,1.122089062999966e6,-2.6096137933192763e8,-7782.374154392367,1.3830372634554112e6,-3.2560836134317344e8,1.7108664097623073e6,-4.072040672159342e8,-5.103021757200729e8,0.8389746984321419,0.9285787849458483,1.0010790818710673,96.0332012904661,2.9401053697249284,-0.31435073547464615,-0.1317600407477757,0.00223018649717136,4.439642851392296,3.871799710959789,-0.31435071402806763,0.3543193676807587,0.3550485690600117,0.3555127937849933,0.35475165633367517,1.1230096786640146e-12,0.33013767729376053,0.3419042897604997,0.03703017214673675,0.03703017214660978,0.0029624688263837034,393.65019416882757,393.6501941701808,12905.26793698268,6.045028754371473e-10,0.1173943704039784,-0.013932184355136407,1.0,10.0,0.0,0.0,0.0028041155272174175,-0.27930207402963425,-1.919120422978643e-5,0.3767753724063534,0.20230744478725093,-8.191005479468979,-17.871753314498278,-1.364210684918262,-1.0273445296293269,-0.04794408424691586,4.434512447256598,-519.1026892224032,91144.74150508748,-2.1336842898185592e7,6.243414474704935e9,3.75341159189549,-452.709033250335,79487.25414558267,-1.8607843064038035e7,5.444875764710605e9,-591.6798520457461,103981.15127880093,-2.4341826448167104e7,7.122706378946289e9,136019.03261944442,-3.1842729089703802e7,9.317558046342915e9,-4.1654988226407066e7,1.218875005872682e10,1.594469526086379e10
5.2305615904405265,-0.6517716603094165,0.003862401447988563,2.1087012699997616,2.1065042469401343,3.530404364842994e-6,2.113327720056738,4.457996068628128,2.0317553707605556,4.275916932777926,5.438588051263615,8.67160448699249,9.38161006884567e-12,0.0017697476209801893,0.15217361974385601,408.5616984097928,66.3775379101344,-6996.998710004625,1.1710317813321468e6,-2.6768153198061398e8,13266.710926731532,47.7679806087913,-5371.01179823457,925459.0419064978,-2.1497930629584214e8,52.81839121689949,-6246.729836713058,1.1026426537422093e6,-2.5975650419729352e8,-7323.563762131506,1.3194316365153997e6,-3.1469374649383825e8,1.5847487982324916e6,-3.8215445253738964e8,-4.650673086130676e8,0.8429238616357501,0.930408817018741,1.0010458969539386,89.80693755870129,2.7754388101547107,-0.31147586975678465,-0.13060355322609365,0.0021932353701814636,4.4929000597924444,3.807423278866222,-0.31147585146804874,0.3513187021173265,0.3520314302355413,0.3524894041863938,0.35175528036489484,9.88017985124721e-13,0.32723427072180866,0.33895746823485434,0.03610966700705246,0.03610966700694265,0.0028338228311357966,408.5616984097928,408.56169841103826,13266.710926731532,5.549830282431162e-10,0.11536260834776783,-0.013474660783091744,1.0,10.0,0.0,0.0,0.002820823032725796,-0.2756557581974358,-1.8118532712686475e-5,0.37171140761540233,0.19854619897972628,-8.020350980218037,-17.428893392543745,-1.3585919747024908,-1.0097112076337953,-0.04796421725476135,4.487700163060793,-531.625692686225,94462.41181839224,-2.2378568466002364e7,6.626725841826426e9,3.69012507461557,-450.51719451681913,80050.57120687285,-1.8964338791880257e7,5.615705783118526e9,-572.1531404306979,101756.24941307306,-2.410651116762376e7,7.138401113964102e9,129343.73215796103,-3.0642980955981664e7,9.073974364820831e9,-3.895177590863682e7,1.1534377143107376e10,1.4661916232374382e10
5.290273858959532,-0.640420297581162,0.003794098491583293,2.1018818791172733,2.0997377188769772,3.36227560775088e-6,2.1063756901314665,4.428923923580199,2.024973273919087,4.247959644701237,5.464073179926865,8.61169834557249,8.710794725293986e-12,0.0017548830056299638,0.14488625315488593,420.4402452018309,67.12677712765654,-7158.133437737254,1.2102657403541796e6,-2.793660381635099e8,13537.768975941653,47.1336733178262,-5362.308587402329,933652.8700810339,-2.1905101215807366e8,50.86289246411393,-6087.621576419598,1.0860109053848581e6,-2.5843037566121078e8,-6967.61012229302,1.2688235183471253e6,-3.057194847632099e8,1.4880762337157421e6,-3.625406114757967e8,-4.3086136480402243e8,0.8458988679480411,0.9317845885476295,1.0010211647902738,85.32125202447406,2.658823473382479,-0.30933569817751494,-0.12974233432337642,0.0021658671147583844,4.535136917144962,3.75502494795563,-0.30933568196348454,0.3490823489365352,0.34978330767297267,0.3502370691669683,0.3495228697906888,8.962148129645859e-13,0.3250753877611166,0.33676417132012176,0.03542154744582096,0.03542154744572267,0.0027388496131903906,420.4402452018309,420.44024520300036,13537.768975941653,5.201406421545736e-10,0.11386058070799958,-0.01313665785880162,1.0,10.0,0.0,0.0,0.0028326728758615587,-0.2729499119082582,-1.734670875749483e-5,0.36795590384389887,0.1957699393464165,-7.884565267147334,-17.082678507971423,-1.3546463614654676,-0.9960387554736719,-0.04797930472662411,4.529882189000686,-541.6636873213766,97150.15020529214,-2.3231509790753737e7,6.94392142807913e9,3.638543028467527,-448.49038270895153,80439.0412346839,-1.923538319491829e7,5.749474461122585e9,-556.5014278957586,99903.69375296612,-2.38899644151254e7,7.140732416253046e9,124074.79742390258,-2.967086158107002e7,8.86864697851716e9,-3.685058636219725e7,1.101468232335768e10,1.3680014907198957e10
5.371620532654401,-0.6251606731266649,0.0037053977908636333,2.0928210108064573,2.0907465529316664,3.147288053158158e-6,2.097140776065932,4.39044804293058,2.015985444809283,4.211003177863868,5.499827976833695,8.524529289953627,7.877922680953534e-12,0.0017357694599390572,0.1355967011807293,437.2916534015608,68.17733908141328,-7387.99432560211,1.2670111564430126e6,-2.9647949255212826e8,13897.366100713236,46.21368805752291,-5344.185712523887,944131.5710295221,-2.246043359320773e8,48.157440443968454,-5860.104123427961,1.0609737530720134e6,-2.560454547409114e8,-6479.793084285728,1.1977203641475735e6,-2.9271030347092724e8,1.3574131605198083e6,-3.3546511543697625e8,-3.853305882313142e8,0.8498824568400685,0.9336229780243647,1.0009884023672855,79.58046021310408,2.5121843352852595,-0.3065038126714107,-0.128602385514677,0.002129838629042263,4.5947247050728475,3.679424813015535,-0.3065037988794782,0.3461198652588734,0.34680588505422827,0.34725463382446614,0.346566559609052,7.853384531126872e-13,0.3222245758551808,0.33386388705680775,0.034506870878344864,0.03450687087826029,0.0026142479616064504,437.2916534015608,437.29165340263495,13897.366100713236,4.765845085894586e-10,0.11188686635442231,-0.012692702710135081,1.0,10.0,0.0,0.0,0.0028475858476494052,-0.269380873393681,-1.635974349831229e-5,0.36300546249944454,0.19212752335150718,-7.692742618279166,-16.601756850138464,-1.349758572516667,-0.9771781618345411,-0.04799939808191446,4.589392993801423,-555.9852368122456,101028.1062200625,-2.4476052105697207e7,7.41197418046347e9,3.5640294865298254,-445.2302519406211,80902.81157730441,-1.960030232010244e7,5.935471832117423e9,-534.3015689261979,97179.8599963054,-2.3543738456289873e7,7.129644206627098e9,116728.21563750076,-2.8280564495792888e7,8.564075078865452e9,-3.397037139876816e7,1.0287102658089607e10,1.2356790034995554e10
5.454982644047677,-0.6097608736703696,0.003619367913859404,2.0837981568956847,2.081792520027093,2.9424864024757515e-6,2.0879470850461517,4.352305936004574,2.007072048492878,4.174438327731286,5.537732137432,8.428498964511096,7.111425775864708e-12,0.0017175053876959925,0.12677907749717876,455.41231406114565,69.29054065808465,-7636.579844573304,1.3293948010871303e6,-3.1557714026034725e8,14252.602017819045,45.20552012620099,-5317.857130291266,953965.0778905436,-2.302827205839736e8,45.35112950389196,-5615.27954346033,1.0325475709899678e6,-2.5289706516976523e8,-5980.4237964010645,1.1228689455465863e6,-2.785420963101454e8,1.2260399319641502e6,-3.0758294386538804e8,-3.404403907889821e8,0.8538845917066619,0.9354655811418325,1.0009558906065794,74.10815964147612,2.375283336346454,-0.30369716809617686,-0.12747215753878866,0.0020943418378305827,4.658316700643072,3.597024881321479,-0.30369715638098227,0.34318003241061684,0.34385194399525254,0.3442963362929611,0.34363389102932596,6.865150009901373e-13,0.31940891074898703,0.33099326085729913,0.033595194077852865,0.033595194077780326,0.0024919855660167555,455.41231406114565,455.41231406213114,14252.602017819045,4.3616475319913775e-10,0.10994622619607054,-0.012256269863904217,1.0,10.0,0.0,0.0,0.0028615091097764014,-0.2658564428739564,-1.5419328427013147e-5,0.3581204173329139,0.18855253288477924,-7.48825751892953,-16.098353405087988,-1.3453156426070856,-0.9575601349355076,-0.04801945656169945,4.652903257233099,-571.4756257572167,105279.14336056527,-2.5858729199959878e7,7.938991824924141e9,3.482713717204436,-441.278831042106,81293.85563114722,-1.996744772819777e7,6.130285314248716e9,-510.6194078776416,94159.54556374112,-2.3127526556406748e7,7.100472990380933e9,109057.95583937905,-2.6787724008947205e7,8.224203932699738e9,-3.1027157561911784e7,9.525778120622261e9,1.1033340897095367e10
5.518851011454792,-0.598120622766892,0.0035565734079724158,2.0770572432873817,2.0751026510545993,2.7953695905119886e-6,2.081080150402748,4.323922428522054,2.0004440727866046,4.147289896245491,5.567655598109514,8.350323926992889,6.577606572050839e-12,0.0017043947676838626,0.12046519653255952,469.9170986490538,70.16912809874404,-7836.441073877221,1.3803063230447462e6,-3.313769851259598e8,14514.513848854089,44.38971273651253,-5292.226299465176,960821.2242689008,-2.3461027604213992e8,43.18933826700122,-5420.669457565591,1.0089510385594381e6,-2.499990100355004e8,-5600.992681960411,1.064602782692719e6,-2.6719440969016576e8,1.1279786272626796e6,-2.8633126543544096e8,-3.0756819035380524e8,0.8568977991811539,0.9368500223821113,1.0009316756234392,70.17623746196188,2.2787553714503854,-0.30160907108966084,-0.12663099444314366,0.0020680702820123314,4.708826486515227,3.530632042320489,-0.3016090607334664,0.34099041375840433,0.34165226963586703,0.3420938034020919,0.34145025900444,6.196218852323159e-13,0.31732267325324126,0.32886122462485784,0.03291326190181863,0.032913261901754115,0.002401838936966193,469.9170986490538,469.9170986499769,14514.513848854089,4.077956746512571e-10,0.10851242064619211,-0.01193378298306955,1.0,10.0,0.0,0.0,0.0028713176984898397,-0.2632426151230977,-1.4743536138879834e-5,0.3544998125594428,0.18591535001777168,-7.326422070121555,-15.705913448388007,-1.34228833844503,-0.9423273403414623,-0.04803447192894668,4.703348399582445,-583.9311924835768,108739.45250224667,-2.69980759206687e7,8.378606715964074e9,3.417132085504443,-437.82684540485116,81531.95410599711,-2.0242936948396564e7,6.282210330137532e9,-491.928112591821,91697.98948940747,-2.2766983089216545e7,7.065524368085979e9,103128.24824236805,-2.5605746598434363e7,7.9465079784831505e9,-2.8798437656707853e7,8.937339354536015e9,1.0051714786543783e10
5.605836081181695,-0.5824820988648872,0.0034751174120861107,2.068106077577639,2.066218792980265,2.6075966370019607e-6,2.07196376626612,4.286380628589931,1.991694571523434,4.111484430277204,5.609668791788699,8.237456724317008,5.917377321083622e-12,0.0016877401128763628,0.11243212342050611,490.59819180232074,71.40250304307125,-8122.504027087102,1.4543325281161058e6,-3.5468376688896793e8,14855.3019713498,43.22064354835326,-5249.547452773702,969134.2137052246,-2.404512162070894e8,40.24553394518501,-5147.327494870667,974426.1147279362,-2.4537742841353706e8,-5092.563166000263,984624.7215190567,-2.511805657119567e8,999176.4761488268,-2.578270260673897e8,-2.6529859778356558e8,0.8609300851893752,0.9386988760034318,1.0008996199323297,65.15818394339338,2.157927377212072,-0.2988478889039561,-0.12551829400220457,0.002033512275879188,4.780200776211348,3.435863049206552,-0.298847880128115,0.33809178991878647,0.3387409128333129,0.33917915176213503,0.33856038707083674,5.392179642991259e-13,0.31457847830857116,0.32604847851711205,0.03200625666310303,0.03200625666304801,0.0022837322776149767,490.59819180232074,490.5981918031658,14855.3019713498,3.72420603075991e-10,0.10662953482724413,-0.011510118080770466,1.0,10.0,0.0,0.0,0.00288357165364554,-0.25979712972690205,-1.388049041799767e-5,0.3497302562290258,0.18245759408198897,-7.099243161403923,-15.16286963048956,-1.3386769015277893,-0.9212983754511617,-0.04805444684228982,4.774631707150811,-601.7611089296136,113757.30580993339,-2.8671781933207065e7,9.032820149119339e9,3.323441631289354,-432.528524746256,81765.46920319687,-2.0608449543999456e7,6.492529947496426e9,-465.85167961468466,88155.98907195438,-2.2219138119287673e7,6.999964198458538e9,95042.70103434638,-2.3955712603961006e7,7.547057788826867e9,-2.5827981692271918e7,8.136910362685032e9,8.772863464706388e9
5.67246683176065,-0.5706662208356561,0.0034157039176319413,2.0614214110131077,2.0595840501164466,2.4728760067434727e-6,2.065157291921341,4.258454972721961,1.985206633108458,4.084942475407019,5.642853946150192,8.146054475828121,5.458744905670266e-12,0.0016759000408342098,0.10668712165132026,507.20872293261266,72.37665067208756,-8353.011824641742,1.5149606972888687e6,-3.740586816472293e8,15102.814640928711,42.28215616189401,-5210.72432882051,974649.3806288979,-2.4486888945622772e8,38.00314779405036,-4932.673496564591,946249.0958205204,-2.4131960853422612e8,-4712.323946230032,923359.8948823026,-2.385784225555435e8,904956.5995552189,-2.3653244286732808e8,-2.35093095680952e8,0.8639647554404,0.9400874507414095,1.000875755201087,61.559412931675986,2.0729957013109646,-0.29679449249338474,-0.12469051906365886,0.002007948366518208,4.8369553722735645,3.3600592637438456,-0.29679448474914677,0.3359338175313233,0.3365738791675506,0.337010015255193,0.33640952370348703,4.849689388717986e-13,0.3125508451347102,0.3239628324874407,0.03132753862172774,0.03132753862167903,0.002196734477635139,507.20872293261266,507.20872293340284,15102.814640928711,3.476325342538964e-10,0.10523896784703121,-0.011197014056488652,1.0,10.0,0.0,0.0,0.0028921584438134475,-0.257242905748999,-1.3260806155700517e-5,0.3461967298320696,0.17990794159033352,-6.920322992653217,-14.740954431525246,-1.3363004096589741,-0.9049724838793524,-0.048069388720832,4.8313142274954535,-616.1304909859115,117855.8275424091,-3.0057276582434695e7,9.581675641335743e9,3.2484440368992233,-428.004647061193,81870.38686073957,-2.087975544243011e7,6.656059760910414e9,-445.50456049034943,85308.80877511456,-2.1756670921101697e7,6.935602892088444e9,88888.43219864384,-2.2670415233635567e7,7.226886347854227e9,-2.3622505778656326e7,7.530403205468754e9,7.846666904964469e9
5.763196175291201,-0.554798098934862,0.003338686753683731,2.0525483915841627,2.0507768640953454,2.3011337191193786e-6,2.0561246647368456,4.221532936363118,1.9766675176168498,4.04999554528127,5.689474829690267,8.014810120546306,4.892975299172812e-12,0.0016610303045912372,0.09938662981266193,530.9774120912929,73.74519035696662,-8683.716846679548,1.6034469153983495e6,-4.027848522515122e8,15419.339242082984,40.94842784748263,-5149.269264523961,980893.5029574484,-2.5078179986467353e8,34.986237264495365,-4635.018119066822,905708.9240197937,-2.3509518422474468e8,-4211.386621821847,840687.7073253408,-2.211161132846883e8,783842.6612363663,-2.0857365952910766e8,-1.972528306367019e8,0.8680241445757191,0.9419410918267486,1.0008441766848495,56.97534372615204,1.9670214590859612,-0.2940803143321312,-0.12359596653510488,0.0019743374833501425,4.917251887542395,3.2526881250953936,-0.2940803077846475,0.3330783060306742,0.3337069116586221,0.33414070750875025,0.33356417152710033,4.199777576884981e-13,0.30989161768522366,0.32121596577582756,0.030424399276221918,0.030424399276180642,0.0020828697536915716,530.9774120912929,530.9774120920146,15419.339242082984,3.1677243273785766e-10,0.1034135745939825,-0.010785589591402005,1.0,10.0,0.0,0.0,0.0029028240466123165,-0.2538773219508611,-1.2470039427365035e-5,0.34154375803532955,0.17656626222805427,-6.6705363219960345,-14.159473868467554,-1.3335953612839027,-0.8824479025610674,-0.04808925156689586,4.9115091285760375,-636.7502341620916,123820.9736963606,-3.210254937924259e7,1.0403466596152378e10,3.1421435235274973,-421.2015928526333,81905.884543175,-2.1235398331910904e7,6.881750741984351e9,-417.46127140758955,81269.43671957961,-2.1070389158663273e7,6.82827586706629e9,80634.80996062589,-2.0906662043174524e7,6.7752165134904e9,-2.0744178673729647e7,6.722569455821158e9,6.670331162746002e9
5.832682847934488,-0.5428132370300895,0.0032825474112224994,2.045924468339216,2.04420177605178,2.1780633920979527e-6,2.0493831303987045,4.194077989671319,1.9703554067854698,4.024134503838326,5.726324533175154,7.90911975894131,4.5009963017415914e-12,0.0016506017208864226,0.09417165309803689,550.1396764291109,74.82690885377589,-8950.849732687388,1.6762014121667957e6,-4.2679119601425827e8,15644.68315969017,39.886853884005,-5095.529020623713,984639.2241091939,-2.5521344749244457e8,32.71743007039738,-4404.366949192421,873165.3506271665,-2.2980679943151453e8,-3843.4432279883354,778483.8837488194,-2.076296899501305e8,697259.915178894,-1.881527321111625e8,-1.7095565988527423e8,0.8710780778171466,0.9433327507240103,1.000820676520261,53.69424281408004,1.8927759511239086,-0.2920626404159442,-0.12278199272279057,0.0019494853975221369,4.9811852863656725,3.1674876730050903,-0.2920626346478161,0.3309532705768122,0.3315737361203236,0.33200610609669307,0.33144723544893634,3.762772052896149e-13,0.3079328477532233,0.31918271657625624,0.029748230819716982,0.029748230819680622,0.0019990852742575193,550.1396764291109,550.1396764297845,15644.68315969017,2.951824729808619e-10,0.10206594680321596,-0.010481449728784547,1.0,10.0,0.0,0.0,0.0029102504865225727,-0.2513832368850482,-1.1902676648518038e-5,0.33809787737284674,0.17410308250898865,-6.474982893316525,-13.709764721715514,-1.3319293947167885,-0.8649782214618005,-0.048104099341631366,4.975361886764208,-653.4109171289101,128712.00093617578,-3.380429661952077e7,1.1097317073745064e10,3.0577423087899076,-415.4985833845246,81846.89371743242,-2.1495871777123652e7,7.05669146170861e9,-395.85678617497354,78068.64050341301,-2.0503569660001293e7,6.730936952067866e9,74461.73614509456,-1.9557074521769002e7,6.420220078874873e9,-1.8654244172996257e7,6.12384667033572e9,5.841154278970673e9
5.927288851727281,-0.5267233947769145,0.003209816847530221,2.0371347560100763,2.035476472786962,2.021356936617035e-6,2.040439379006354,4.15778905756107,1.96207470682506,3.9901428128214245,5.778134732701343,7.758239616142169,4.018725132126601e-12,0.0016377187295118978,0.08755197551526221,577.6704688936711,76.34776271307165,-9335.100464372645,1.7828288100322026e6,-4.6258502825419414e8,15926.176190855254,38.391524972202944,-5013.180032988895,988226.6984657225,-2.6108622440548447e8,29.706391683069064,-4088.9811533755164,827115.2831382214,-2.2192770020408717e8,-3367.902918707593,696119.3908364535,-1.8930369770453304e8,588644.5284016047,-1.619739966784763e8,-1.3896988529112157e8,0.8751619308320554,0.9451899248156943,1.0007895909603337,49.523040396498935,1.8004469668759615,-0.28939654042234164,-0.12170602474545555,0.0019168231594833816,5.071771059369679,3.0478144793523896,-0.28939653555631,0.3281422934900431,0.3287524827943283,0.3291833643796658,0.3286476540457529,3.24103992568083e-13,0.305372160219693,0.3165095385024752,0.028847953111183485,0.02884795311115289,0.0018895444899503146,577.6704688936711,577.6704688942848,15926.176190855254,2.6834507393162395e-10,0.10029744171376673,-0.010081661593626792,1.0,10.0,0.0,0.0,0.002919410752474956,-0.24809789432839574,-1.1179162241397633e-5,0.3335617277289043,0.17087569580325201,-6.203753914930118,-13.09320089602576,-1.3302155333603958,-0.8409098226893265,-0.0481238245010373,5.06583375502956,-677.385752112988,135860.16142193292,-3.633025127999862e7,1.2143332436773705e10,2.9391289853265734,-407.06697966352215,81643.56167271943,-2.1832236000268787e7,7.297392052879341e9,-366.47963793500423,73594.1026844806,-1.9679736965885855e7,6.577922210416811e9,66335.27451634793,-1.773945852639836e7,5.929386863470806e9,-1.5990450579369064e7,5.344792388710657e9,4.817834376343006e9
5.99973993211515,-0.5145741876497143,0.003156828793875772,2.0305745590690614,2.02896406667366,1.909188716818207e-6,2.0337657174829618,4.130810945346683,1.9559739809281513,3.965031379428842,5.819123481969728,7.637453519947634,3.6854856489127904e-12,0.0016288648179433461,0.0828281770033192,599.9605339684381,77.55085119501888,-9646.336798353143,1.8708818621842514e6,-4.92673897292428e8,16121.078852021006,37.21207913074191,-4943.109320456962,989754.6852243901,-2.6544021386946347e8,27.47443453354907,-3848.124863159003,790757.562558603,-2.154063727887962e8,-3025.625664692952,635366.6727878896,-1.7543296635065973e8,512982.9903094268,-1.4332982231128538e8,-1.1743022881986706e8,0.8782334995997344,0.9465838942994039,1.0007664638289075,46.5433719444165,1.7359852569641008,-0.28741510305127405,-0.12090606351013515,0.0018926801520086217,5.144013130465524,2.9536695721962998,-0.287415098771431,0.3260509567798754,0.32665385458622687,0.32708391200159814,0.3265652831674123,2.8914721937363344e-13,0.30349214058140067,0.31453424102655586,0.02817346501626697,0.02817346501624017,0.0018090294531581462,599.9605339684381,599.9605339690097,16121.078852021006,2.495972902646751e-10,0.09899210109800005,-0.009785988277029062,1.0,10.0,0.0,0.0,0.002925739892566036,-0.245663833982985,-1.0660357512809778e-5,0.3302031609054571,0.16849729111359646,-5.992888900344083,-12.619080727166075,-1.3293280039269084,-0.8222761145229227,-0.048138560961356616,5.137985249293376,-696.8154859836864,141746.93580968038,-3.844410651837345e7,1.3032839787823801e10,2.845774067986402,-400.109232981475,81390.63896679244,-2.2074483464568757e7,7.483414770790293e9,-344.1644179171951,70101.36795408255,-1.901264700669335e7,6.445429108393913e9,60375.04220258472,-1.6375501840136187e7,5.55141705217778e9,-1.4104115216239179e7,4.781408771939512e9,4.1182040518454466e9
6.073501696784862,-0.5023549867576069,0.0031051487528266884,2.024041987560956,2.0224788562550398,1.8014623596136158e-6,2.02712143181295,4.104036537060439,1.949974029880568,3.940259094659456,5.862054076281817,7.5100295247620785,3.375149014328368e-12,0.0016207428060504587,0.07830298063932455,623.8104256947832,78.8107021779572,-9979.238522933403,1.9667140518281057e6,-5.259487285780385e8,16300.386412761574,35.9852662922999,-4865.717797468215,990194.6566958165,-2.697294270421574e8,25.278809846695353,-3605.0447072507623,753022.040534752,-2.0837646224928406e8,-2698.14356998189,575994.1779086833,-1.615740562384037e8,442764.1464019103,-1.2569042253058048e8,-9.80573573801458e7,0.8813123869618416,0.9479787372593611,1.0007434969631086,43.68771549663752,1.675443117096325,-0.2854491642910671,-0.12011209689419268,0.0018688377928660922,5.220224020139749,2.85594999954435,-0.2854491605294055,0.3239740968096798,0.3245700447245482,0.32499951381752196,0.3244977250686687,2.57450690464489e-13,0.3016486119139437,0.31258523234455765,0.027499356133125596,0.027499356133102185,0.0017299289159135528,623.8104256947832,623.8104256953152,16300.386412761574,2.3196506781524564e-10,0.09770456074761626,-0.009493763285979747,1.0,10.0,0.0,0.0,0.002931618358295405,-0.24325523008561573,-1.016121142498396e-5,0.32688159110691106,0.16615447737254146,-5.776098197102121,-12.13597373262658,-1.3287973875200794,-0.8031459607848634,-0.048153245806727446,5.214100808346907,-717.6106214995718,148138.94176067732,-4.077273315053634e7,1.4026961003335567e10,2.7488397622992577,-392.6008795558407,81046.01156908186,-2.2306541145805582e7,7.674074011031021e9,-321.7426124713253,66509.7496696517,-1.8305681419614803e7,6.297666177076958e9,54577.80898512466,-1.5022408394460509e7,5.168128324268005e9,-1.2327991663660465e7,4.24118230760495e9,3.480491341017481e9
6.173939683242767,-0.48595315473665185,0.0030382282908632987,2.0153745617704355,2.0138739330142488,1.664497277812827e-6,2.018307738338036,4.068650945127267,1.9421403536912156,3.907771722784933,5.9225131964902245,7.329706615786288,2.994767326561029e-12,0.001611118824019477,0.07256601392400903,658.3108771783179,80.58421585143961,-10460.169007068509,2.1081314791771113e6,-5.760228659111959e8,16512.636922068777,34.28045787283847,-4750.921797307197,988949.270037657,-2.7531236417158794e8,22.42911034429186,-3279.9477249539696,700901.5252126639,-1.9825155109867826e8,-2287.9280201697898,499737.4293828307,-1.4330697318919972e8,358124.1760443785,-1.0393776336131884e8,-7.560788582567832e7,0.8854289969038337,0.9498398979353108,1.000713121943157,40.06757383120815,1.6005375582626438,-0.2828517978357929,-0.11906271169297282,0.0018375099615718135,5.328499884140438,2.720469460443694,-0.28285179467222143,0.32122730230595603,0.32181449241051513,0.32224352210156626,0.3217638218265913,2.1980563860772215e-13,0.2992498041105562,0.3100286552466283,0.026600702702068955,0.026600702702049478,0.001626671883144418,658.3108771783179,658.3108771788006,16512.636922068777,2.1008989116724043e-10,0.09601507544703686,-0.009109279678005799,1.0,10.0,0.0,0.0,0.0029387756406980122,-0.2400828472607634,-9.525070475342038e-6,0.32250962590987314,0.16308510816626376,-5.478682568061051,-11.479743155805147,-1.3286718612806718,-0.7768771333879918,-0.048172742688929515,5.322241577657851,-747.6811821311724,157546.6825287482,-4.4261108080439396e7,1.5542771500371414e10,2.6143980882437123,-381.73002235934814,80435.75257068223,-2.259759125692492e7,7.935390752208709e9,-291.9047096351007,61599.93494985304,-1.7305863467137948e7,6.077142649439288e9,47172.13763114104,-1.3253311206323525e7,4.654044636457582e9,-1.014972944173583e7,3.5641966502330637e9,2.729560516123254e9
6.2508779236688925,-0.47356838962023085,0.0029894892052795496,2.0089054046320864,2.007451188269592,1.566596966355396e-6,2.011730859382866,4.04234307450322,1.9363961677768877,3.883821641772089,5.970434192226384,7.186616066504773,2.7329324570822695e-12,0.0016048601502563885,0.06847658824639888,686.4481616489089,81.98897330940613,-10851.49481912848,2.225759629339659e6,-6.185253905017115e8,16649.860585642382,32.954247711143935,-4656.023608145961,986539.5297291016,-2.7936981819405645e8,20.365665084265565,-3037.3175468484037,660742.5497462453,-1.9013394277414346e8,-2002.2612618924582,445257.8712152482,-1.299103024448717e8,301609.8923103686,-8.906754226583986e7,-6.125109897340801e7,0.8885252314568725,0.9512368833691119,1.000690523636249,37.488839100117794,1.5485144452591553,-0.2809214117222721,-0.11828249122581239,0.0018143550356668262,5.415109227814498,2.6153031596943275,-0.28092140894628664,0.3191837304418717,0.31976471689954683,0.3201936600178219,0.3197302610674195,1.9471899372878775e-13,0.2974967208336709,0.308143514477447,0.02592646208033645,0.02592646208031955,0.0015508925672998216,686.4481616489089,686.4481616493571,16649.860585642382,1.9483668228819855e-10,0.09476798275360435,-0.008824603297365438,1.0,10.0,0.0,0.0,0.0029436482872252042,-0.23773236673363557,-9.069114346244747e-6,0.31927250603726964,0.16082301838507093,-5.250093726907705,-10.980105608371012,-1.329035919819372,-0.7566160755969633,-0.04818730202511273,5.408743116022688,-772.1789865560743,165352.41716671377,-4.7208839483922794e7,1.6847258875592636e10,2.510004207662723,-372.9355558348824,79859.45825684204,-2.280022517197451e7,8.13663906134589e9,-269.7429554724501,57854.00503850305,-1.65175718833125e7,5.894569766334446e9,41909.450855355084,-1.1966117798980638e7,4.2703077350037622e9,-8.668803116185958e6,3.093614779683701e9,2.2411619628236756e9
6.329237924790907,-0.46111047341067757,0.0029419595833277234,2.0024623592761057,2.0010541760594824,1.4726789652544283e-6,2.0051817544087025,4.0162289384089185,1.9307690581871964,3.8602329000481035,6.0207174136151,7.036811993444317,2.489890356936733e-12,0.0015994764129708444,0.06456221722875491,716.7582997666957,83.46164649361249,-11271.804649684265,2.3546251272597895e6,-6.659452256061275e8,16766.77227099025,31.591431334056818,-4553.562690831819,982781.0107478473,-2.832911549394171e8,18.37804443687838,-2797.405840024963,619938.2294591852,-1.8161008430507317e8,-1736.9247487503658,393515.3634995797,-1.1689484266244002e8,251117.8934356297,-7.55057329463075e7,-4.8923151157916844e7,0.8916293205254056,0.9526349679749968,1.0006680788273254,35.0233974882348,1.499879549155609,-0.2790058194094408,-0.11750798543663987,0.0017914865789836782,5.506737178328217,2.5074223309746078,-0.27900581697532306,0.3171540205110135,0.3177291017312966,0.31815815355103444,0.31771083683756357,1.720800415792184e-13,0.2957842164825515,0.30628649128602625,0.025251649994377953,0.025251649994363332,0.0014765428226773303,716.7582997666957,716.7582997671113,16766.77227099025,1.8051226119837643e-10,0.09353765224497165,-0.008542923278912862,1.0,10.0,0.0,0.0,0.002948109219963527,-0.23540603569998036,-8.630529525219534e-6,0.31607048280911354,0.1585943418023472,-5.017488480015838,-10.475589325203636,-1.3298129756210384,-0.7358896060996423,-0.0482018068012111,5.500257231758667,-798.5264006008731,173886.75519521628,-5.048518305482433e7,1.832122483623909e10,2.4028895118253657,-363.5996369462116,79177.29578435833,-2.2987836338528343e7,8.342354831507517e9,-247.917147162716,54078.680202375115,-1.5700862701226424e7,5.697890131728207e9,36933.43676991998,-1.072380564472726e7,3.891701156599511e9,-7.324415347140739e6,2.6580607102817364e9,1.8154748907849488e9
6.4360037262845635,-0.44438250318569134,0.0028804126975187734,1.9939105165599025,1.9925631534302781,1.3534172031370172e-6,1.9964910252709502,3.9817025880087122,1.9234543549272944,3.829347657340493,6.091701369181728,6.826720903730256,2.193138910520191e-12,0.0015937517318209975,0.05960349974418765,760.9788767070646,85.53737075380174,-11882.133941635546,2.546347140261873e6,-7.380923500613654e8,16888.952811040963,29.724905658780482,-4405.2665087497635,975547.5393810669,-2.8826706112453645e8,15.863596833857542,-2484.3893102554157,564983.5600640725,-1.696934747715796e8,-1416.3454419466987,329325.2762350302,-1.0030999912762122e8,193010.59846471314,-5.951178558080758e7,-3.542045718169632e7,0.8957810844540036,0.9545011219726408,1.0006383844345177,31.906812689957643,1.4400394917958124,-0.2764740702996328,-0.1164839450413888,0.0017614304727030046,5.637393114561952,2.359951574560446,-0.27647406825914467,0.3144686910892296,0.31503634126023045,0.3154658225188049,0.3150396214391047,1.4534643087624244e-13,0.29356532449314354,0.3038545776578695,0.024350391647016762,0.02435039164700477,0.0013796387815953257,760.9788767070646,760.9788767074398,16888.952811040963,1.627696185682079e-10,0.0919225924835444,-0.008171738292758336,1.0,10.0,0.0,0.0,0.0029534361869973623,-0.23234083143700182,-8.071613031758648e-6,0.3118542962283118,0.1556733501068398,-4.702353463489871,-9.79790082833875,-1.3315260924835568,-0.7075588397825912,-0.04822106225436852,5.630751184205295,-836.8610140308599,186556.88505293516,-5.5448453129603185e7,2.0599691287342617e10,2.2564296889242472,-350.3314874541999,78097.49756493734,-2.3212144815515436e7,8.623559087499908e9,-219.5693691301066,49040.42362018991,-1.4575798848304814e7,5.415064499897985e9,30791.730829529035,-9.15270490864499e6,3.4003273169183474e9,-5.747312891572814e6,2.1351963326800947e9,1.3407716695929623e9
6.5178540680165,-0.4317451202000297,0.00283557982857159,1.9875242332955032,1.986222093213658,1.2682726505537716e-6,1.9900024245131889,3.9560195700009277,1.9181128914630872,3.806609159281461,6.148112646482861,6.661507764655647,1.9896834904010978e-12,0.0015906268718622882,0.056071119416477265,797.3726203814787,87.18336843343674,-12381.39726619169,2.7071791482223994e6,-8.000337115592537e8,16953.906588479524,28.294207577662153,-4285.426463801663,968367.8463724842,-2.917772755071432e8,14.091315184120734,-2256.706322390857,523714.14512959664,-1.6041166970245227e8,-1201.4657398154595,285108.42905464285,-8.856768521893393e7,156077.5577974255,-4.908317114440688e7,-2.7290696653925944e7,0.8989053575598502,0.9559025803912612,1.000616281717786,29.693272084530513,1.398721855420602,-0.2745914879014225,-0.1157221693560517,0.0017392061787970623,5.742316758440565,2.2471198299494284,-0.274591486115415,0.31246986880801947,0.313032261891975,0.3134622648448659,0.31305166550313224,1.2763966525693202e-13,0.2919501685960963,0.30206380602396116,0.023672810489861324,0.023672810489851034,0.0013086370939838748,797.3726203814787,797.3726203818256,16953.906588479524,1.504172429974207e-10,0.09072977697842496,-0.007896426307328175,1.0,10.0,0.0,0.0,0.002956979875910655,-0.2300685294953569,-7.670973246315388e-6,0.3087308695422689,0.15351942967425883,-4.4632802389435,-9.287966591393198,-1.3333470764876925,-0.6858152811265015,-0.04823544171610313,5.735544997044716,-868.2966229545766,197166.205596751,-5.969212686425164e7,2.2588882313892937e10,2.144347624364495,-339.78820983298124,77156.52721554537,-2.3359161354678795e7,8.83964721328796e9,-199.0403825520011,45290.18804482356,-1.3711617780306235e7,5.188793436142977e9,26582.34233616611,-8.048596400350752e6,3.0457750938668714e9,-4.724431610381285e6,1.7878425950464587e9,1.0494472872688586e9
6.601284046947689,-0.41902612861357297,0.0027918487200588996,1.9811601218645023,1.9799028920193713,1.186674924901206e-6,1.983537537212034,3.930511018613696,1.9128974412465738,3.78423376202132,6.207449125503832,6.489890916387243,1.8014981249531008e-12,0.0015885800100661964,0.052691543623633486,836.9069766269477,88.91027468999187,-12920.175479413188,2.8847300575911314e6,-8.698596434796695e8,16994.95828910805,26.84300277411953,-4158.394481319853,959613.2899877585,-2.950679248528965e8,12.424886945570202,-2036.6676715268125,482714.6977020885,-1.5090086256930807e8,-1008.5905558316347,244458.90161398303,-7.75108210700265e7,124503.91151949084,-3.996588730025254e7,-2.0676342416138835e7,0.9020392900872062,0.9573059232931144,1.0005943175322694,27.58250936208268,1.360298275264036,-0.27272230799937985,-0.114965550705339,0.001717246582193574,5.853723770863114,2.132839983408773,-0.27272230643738715,0.3104835518376446,0.31104094582822855,0.3114716303542023,0.311076440510906,1.1174880098328054e-13,0.2903773338297679,0.30030135855694695,0.022993364553274175,0.022993364553265384,0.001239078181204925,836.9069766269477,836.906976627268,16994.95828910805,1.3883218149831628e-10,0.0895523101768608,-0.007623562592724339,1.0,10.0,0.0,0.0,0.0029601482009474858,-0.2278182833621033,-7.285525313667997e-6,0.30563957483916515,0.15139610089960884,-4.22281751593353,-8.778493820243153,-1.3356541661065204,-0.6636736946458208,-0.04824976914471159,5.846814368266396,-902.309293782773,208863.47620461203,-6.445992282118436e7,2.4866242645765724e10,2.0308096589322586,-328.7627724475711,76100.8846560214,-2.348642874423735e7,9.060191329299767e9,-179.2732185787345,41591.84325145556,-1.2836169610078618e7,4.951717158792643e9,22728.87807026226,-7.015423757293811e6,2.706289738100333e9,-3.8341572674817014e6,1.4790837019824376e9,8.083716731534076e8
6.715075922555151,-0.4019351749678168,0.0027352003933396,1.9727067847729898,1.9715089847961769,1.0831882739726754e-6,1.9749521668846293,3.8967600838184087,1.906141340045916,3.7549592770277136,6.2914646262386436,6.251423227375859,1.572725275824293e-12,0.001587664421689258,0.048412477492277235,895.19424507861,91.34549848840304,-13706.917256493749,3.151351113012612e6,-9.774504988634913e8,17011.237291192185,24.88613679843676,-3978.2582304826747,945388.0360311603,-2.9906391198101395e8,10.377937312055224,-1757.4313643341873,428963.05814623064,-1.3797603522001076e8,-785.0662571369085,195987.2579408068,-6.394482274976237e7,90065.52721308518,-2.9751916174883597e7,-1.3890723968117626e7,0.906234035749247,0.9591804715774142,1.0005652387983717,24.922952759984195,1.3133309744450987,-0.27025012598909653,-0.11396443041012637,0.0016883670904303183,6.01329523764695,1.9789933096234975,-0.27025012468443105,0.30785379844854843,0.3084049089586797,0.3088367344119185,0.3084618055784602,9.311331208328896e-14,0.2883460960624802,0.29799508873993036,0.022083790658877972,0.022083790658870894,0.0011485925054152502,895.19424507861,895.1942450788973,17011.237291192185,1.2450488183826179e-10,0.0880054826874868,-0.007263258669451918,1.0,10.0,0.0,0.0,0.0029638059596227657,-0.22485111724645723,-6.7941768970007145e-6,0.3015662186377947,0.14861110866809146,-3.901604929626812,-8.10300782672584,-1.339531678422307,-0.633581614123047,-0.048268793390245146,6.006189017104556,-952.165188351256,226410.49260951433,-7.177959573286192e7,2.8444517002260513e10,1.8779392619535011,-313.36127841221105,74512.57647107058,-2.3622945007820554e7,9.36120152778408e9,-154.29165340251362,36783.5694531708,-1.166160505415488e7,4.621211921278431e9,18155.938111087242,-5.756819583669329e6,2.281288310913061e9,-2.841866725388161e6,1.1261713260875423e9,5.559408408537674e8
6.802406106438979,-0.3890139225129444,0.00269392100618364,1.9663893020622272,1.9652357624836359,1.0094107588338062e-6,1.9685373666126516,3.8716348198014496,1.9012230429857737,3.7334172726944788,6.358434420688924,6.065640239739355,1.416619695870155e-12,0.0015884550460313984,0.04536589785278897,943.6985612617614,93.27620915768026,-14354.010055615285,3.3771226362775764e6,-1.0710217287397873e9,16993.905458408313,23.410029633485845,-3835.495128640801,932732.833418701,-3.017258941744231e8,8.979429269706648,-1560.1320823340473,389699.87266112695,-1.2818916182886857e8,-641.7380993364507,163967.19653162223,-5.471385797747182e7,69398.48712153763,-2.344710885908921e7,-1.0083557670220578e7,0.9093930176685466,0.9605892906095295,1.000543579042399,23.04078601842419,1.2811330507575047,-0.2684104971397431,-0.1132191534753599,0.0016669993983553762,6.142026863129541,1.863125273735028,-0.2684104960010243,0.30589495609914324,0.30644162672687625,0.30687447016695724,0.3065145332858817,8.086444547469595e-14,0.2868718226264342,0.29629770417762635,0.021398317055147,0.021398317055141013,0.0010824408628351066,943.6985612617614,943.6985612620257,16993.905458408313,1.1454698543691546e-10,0.08686219362518871,-0.006995453664448737,1.0,10.0,0.0,0.0,0.0029661364981345547,-0.22264983030832486,-6.441857603546285e-6,0.2985463772329955,0.14655593160162075,-3.6614825389169456,-7.601658448698167,-1.3430774726128587,-0.6106278546695667,-0.04828300337752867,6.134762106689845,-993.3628258789734,241262.05750727188,-7.812505914105761e7,3.1621668549764893e10,1.762793179461772,-301.3280429267715,73184.76364611575,-2.3698562664219543e7,9.592160368775517e9,-136.71157210528946,33299.94999203431,-1.0783131791852623e7,4.364548651016619e9,15149.435449020755,-4.906455000246015e6,1.9859222735299177e9,-2.232475718153129e6,9.036185850834274e8,4.1115713516946006e8
6.891499105974625,-0.3760016728672456,0.0026536467382638307,1.9600901016305787,1.9589805747620082,9.38808092062372e-7,1.9621422809671298,3.8466657211059143,1.8964318770211461,3.7122243152662984,6.429055196333177,5.874235398443061,1.2728731749391663e-12,0.0015906266778478117,0.04245275187004637,996.9208916593813,95.29979141433637,-15055.42641775106,3.6283901670283466e6,-1.1777084349118717e9,16950.89833712153,21.933908553366557,-3686.594627861411,918317.7073402058,-3.040608656356355e8,7.700804295272018,-1374.3471444222157,351638.1191860501,-1.1840226094288422e8,-518.1047039638795,135614.26667978556,-4.632451759194766e7,52616.472761756486,-1.8198899353635408e7,-7.175355468911342e6,0.912563604983181,0.9620008225511041,1.0005220434571416,21.252192169280242,1.2513908788487635,-0.2665829488444455,-0.11247850294534234,0.001645876327621582,6.279251974313771,1.747405320131224,-0.2665829478514715,0.3039473177767387,0.30448977122303816,0.3049237620254078,0.30457864998012146,6.995082597053867e-14,0.28543925010823035,0.29462758728427946,0.020709562650842103,0.020709562650837066,0.0010177802539072084,996.9208916593813,996.9208916596239,16950.89833712153,1.0522269926950316e-10,0.08573296314154495,-0.006729557333697463,1.0,10.0,0.0,0.0,0.0029681231144595235,-0.2204686488809926,-6.102822448351553e-6,0.2955559240602829,0.14452878885369383,-3.423135481603035,-7.1069435997809505,-1.3472032878466704,-0.5873865933517017,-0.04829716357959221,6.271818427584171,-1038.2395499256422,257793.88222348306,-8.534298980872664e7,3.53147540439777e10,1.64778587644094,-288.9247156457318,71739.72917099662,-2.3749527813407518e7,9.827505926417871e9,-120.21261208694756,29945.951602115263,-9.913645041749658e6,4.102246016567665e9,12497.785151586297,-4.1382026139245103e6,1.7123797744038873e9,-1.7273689359933382e6,7.147900150347333e8,2.983709624361946e8
6.982404163845308,-0.3628970177401068,0.002614355163039941,1.9538087824934054,1.9527430348546289,8.712877016986787e-7,1.9557664894114661,3.8218504532230915,1.891766916689347,3.6913751306076708,6.503569941180928,5.677558769979444,1.1407291025650992e-12,0.0015942970608520733,0.03966804529553383,1055.51154246583,97.4183849789002,-15816.474741890792,3.9086658995810873e6,-1.299759918732614e9,16882.138753591844,20.464590326232948,-3532.0153777992014,902094.4867705472,-3.060276522181189e8,6.54267673700339,-1200.8977320038698,315032.1462938749,-1.086887694958954e8,-412.86305506119714,110818.70461423777,-3.878846033357229e7,39220.636905572544,-1.3900803849023966e7,-5.000022310815119e6,0.9157460232520372,0.963415153099472,1.000500630416567,19.554832089391716,1.223985337137284,-0.26476731519125385,-0.1117424129735892,0.001624994654687809,6.425685854807827,1.6323617118737492,-0.2647673143261722,0.30201073604428524,0.3025491857632948,0.3029844448161461,0.30265399601095727,6.025309852613173e-14,0.2840478262112262,0.2929843343142465,0.020017157426059452,0.020017157426055244,0.0009546403575843315,1055.51154246583,1055.511542466052,16882.138753591844,9.649751897353721e-11,0.08461755926330068,-0.00646543948200355,1.0,10.0,0.0,0.0,0.00296977422965841,-0.21830727238535247,-5.776581455115798e-6,0.2925944302192498,0.14252919842259143,-3.1875856478494717,-6.620809797650702,-1.3519406177210964,-0.5639014439977772,-0.048311272886523954,6.4180723933696635,-1087.2214778855678,276250.0603404384,-9.358515162349525e7,3.9628222847164215e10,1.533445127633465,-276.19538116777943,70177.964910965,-2.37741685173378e7,1.0067067680219675e10,-104.85879836845815,26741.78655337487,-9.059307158278497e6,3.8361240196572995e9,10187.776893635784,-3.4521100580565343e6,1.461780923952321e9,-1.3154302432196867e6,5.570214776029751e8,2.1225658314088336e8
7.075161826980296,-0.3496999949517514,0.0025760284953937076,1.9475456427847977,1.9465234503488222,8.067676215285361e-7,1.9494102811108018,3.7971894531458212,1.8872268154023613,3.6708649248898566,6.582225888235115,5.476024824325096,1.0194814231414114e-12,0.001599598648332832,0.037007230121988574,1120.227867827093,99.63265349395238,-16642.7681960669,4.221935757548232e6,-1.4398386742658775e9,16787.79353178485,19.009122301552715,-3372.28471320228,884017.9380992039,-3.0757862622266895e8,5.503997698275943,-1040.415869523941,280115.66014437977,-9.912223235908511e7,-324.5166596331156,89415.52122192182,-3.2101091965901505e7,28718.5459342039,-1.0440528501699451e7,-3.408386878110417e6,0.9189401453537778,0.964832210952194,1.0004793406728414,17.94659904384691,1.1988028742966406,-0.26296363257879174,-0.1110108998130121,0.001604353485561036,6.582087556428034,1.5185393784187653,-0.26296363182582727,0.30008527886311054,0.30061992976094054,0.3010565696040517,0.30074062631462406,5.166182449676496e-14,0.28269688107323293,0.2913675779260685,0.01932079645309719,0.019320796453093692,0.0008930608862447218,1120.227867827093,1120.227867827296,16787.79353178485,8.833948778489468e-11,0.08351587633577343,-0.006202998046284604,1.0,10.0,0.0,0.0,0.002971097921637379,-0.21616564210106837,-5.46269149195068e-6,0.28966179915030676,0.14055690629992912,-2.9558754746147984,-6.145221084587013,-1.3573214445428365,-0.5402217774626106,-0.04832532858555304,6.574282132304581,-1140.7846853014655,296913.5198430533,-1.0303303033841223e8,4.469058614422398e10,1.420315337628732,-263.1889643793897,68500.53548035139,-2.37706176358135e7,1.031050762695248e10,-90.6970250153871,23705.505419280147,-8.226132848690995e6,3.5680859225566063e9,8201.278244456109,-2.8467607680512555e6,1.2347827684403863e9,-985139.633274545,4.2731271566457146e8,1.4787694913996065e8
7.169799448197513,-0.33641262803324357,0.0025386544135393365,1.9413018978989938,1.940323039891748,7.451770623557035e-7,1.9430748756144138,3.7726867380306186,1.8828099130311575,3.65068999454878,6.665266703605309,5.270119418057368,9.084714029304413e-13,0.0016066796183170594,0.03446622622766011,1191.951696438476,101.94106012685981,-17540.079906170704,4.572675685139804e6,-1.6010806494668703e9,16668.293195808972,17.574720910697426,-3207.999763830316,864045.4527191689,-3.0865787657011765e8,4.58211308301882,-893.3316878146592,247096.8010716151,-8.977498326280333e7,-251.43245136830143,71192.48519957389,-2.6242403180852894e7,20639.428472185726,-7.704381512821521e6,-2.2705054860224216e6,0.9221453674291058,0.9662517142765363,1.0004581780596067,16.425623630578727,1.175735074068206,-0.2611721984594144,-0.11028408580404811,0.0015839548646472564,6.74924757797784,1.406495116228207,-0.2611721978046283,0.2981712932914799,0.2987023424406927,0.2991404672845701,0.29883887357671474,4.407658777565226e-14,0.2813856605071294,0.2897770354143844,0.018620267333681956,0.018620267333679063,0.0008330930401408879,1191.951696438476,1191.9516964386612,16668.293195808972,8.071910178399959e-11,0.08242796700838079,-0.005942167603644685,1.0,10.0,0.0,0.0,0.0029721020751639514,-0.2140440075399986,-5.1607596381095376e-6,0.2867583564339189,0.1386119420734721,-2.7290581207196905,-5.682139432337717,-1.3633770646725134,-0.5164032485842536,-0.04833932587681285,6.741237180877061,-1199.4563548114502,320110.7350762988,-1.1390328153493398e8,5.06600143749806e10,1.3089527304274784,-249.95914971885944,66709.06102376235,-2.373672647281959e7,1.0557228036396637e10,-77.75617701460794,20852.62228234564,-7.419876455109071e6,3.3000897805834036e9,6516.049438537208,-2.3193832873787796e6,1.0315768990857806e9,-724998.5933972116,3.224611963679525e8,1.0079812900978401e8
7.26632623247321,-0.32303948000360977,0.002502226692463095,1.935079891242287,1.934144142543516,6.864564812922951e-7,1.936762635822727,3.7483506683917205,1.8785143429394096,3.630848313652165,6.752921503979796,5.060406173726161,8.070834307705129e-13,0.0016157045085275644,0.03204142440228863,1271.7089369106504,104.33890614867173,-18514.101813171223,4.965835407154668e6,-1.7871503729928286e9,16524.350422097574,16.168691041346925,-3039.8273190982136,842136.6852482201,-3.0919899409582275e8,3.7728593018485888,-759.8647000859339,216153.42628296308,-8.071672656903835e7,-191.89873568115814,55899.38182500099,-2.1178302572599735e7,14546.527707701774,-5.581272556312587e6,-1.4765550689337966e6,0.9253604839728419,0.9676731173714815,1.0004371501574214,14.990263127077235,1.154677967273426,-0.2593936266037308,-0.10956222200697263,0.0015638043240321583,6.9279680582260585,1.29679131985749,-0.2593936260348084,0.29626946576186525,0.29679710310316987,0.2972368087219131,0.296949407970898,3.740509910450351e-14,0.28011335858072556,0.28821255521853645,0.017915478880432184,0.017915478880429814,0.0007748005051185648,1271.7089369106504,1271.708936910819,16524.350422097574,7.360915463746222e-11,0.08135407097470708,-0.005682927625052213,1.0,10.0,0.0,0.0,0.0029727945864545216,-0.21194298770230036,-4.870444580531224e-6,0.2838849322196951,0.1366946682638363,-2.5081848500790196,-5.233499853707462,-1.3701363779097493,-0.49250820169567117,-0.048353257412927696,6.919738700561717,-1263.8131646661755,346215.89397115674,-1.2645364042949289e8,5.773095536952638e10,1.1999190718876487,-236.5641692714847,64805.68302902556,-2.3669954739299852e7,1.0806245768117891e10,-66.04661723308848,18195.77018987368,-6.645914935011993e6,3.034116104349558e9,5106.658650827368,-1.8660021056615706e6,8.519018290830927e8,-523907.12596870365,2.391921407962851e8,6.71588158391827e7
7.3979390924151955,-0.3050888508943499,0.002455129809177873,1.926824217294574,1.925945573358569,6.12543727588324e-7,1.9283889370581637,3.71618562915513,1.8729722371345041,3.6049117720752237,6.877310514985303,4.775993988658761,6.858735739009095e-13,0.0016310766955333093,0.028983714564739065,1392.6351409747415,107.65858028973938,-19941.040596605788,5.56532711353037e6,-2.0812609402576923e9,16296.194417579258,14.350696819462932,-2810.828349632263,809846.6315540049,-3.08943674313039e8,2.859306906427757,-603.0686236452582,178366.16245203832,-6.920113233964203e7,-130.60597488325266,39583.011819286454,-1.5580515264847768e7,8838.949969005982,-3.523673945519941e6,-800033.8911728879,0.929659261296341,0.9695697444417628,1.0004093437128831,13.207153016173692,1.1295563354376557,-0.25704394816388254,-0.10860814910585584,0.0015373397555644695,7.185592778388401,1.1551263693550202,-0.2570439476927507,0.29375452884165787,0.29427790145960453,0.2947198487363179,0.29445112181944827,2.978512229058568e-14,0.2784760648177718,0.28616718637828203,0.016969259712015208,0.01696925971201341,0.000699817128495543,1392.6351409747415,1392.6351409748893,16296.194417579258,6.488007343805372e-11,0.07994481536858467,-0.0053398111368494995,1.0,10.0,0.0,0.0,0.002973247336762228,-0.20917555297615462,-4.500932388538044e-6,0.2801029028510499,0.13418269877869943,-2.2247143902493214,-4.661009731819709,-1.3802840506005893,-0.46064969584717796,-0.04837171228081333,7.177048070195717,-1359.5428380899757,386287.7043143307,-1.4633529302077758e8,6.929156166915842e10,1.0591285231321126,-218.5555865672075,62098.327057135364,-2.3524375187634926e7,1.1139081222552504e10,-52.332300512850644,14974.080934051348,-5.67255052686765e6,2.6860225292295904e9,3608.5774434609557,-1.3678505495367055e6,6.476940857082694e8,-329818.87415130925,1.5618172376164472e8,3.766069882875543e7
7.498769848256686,-0.29155132443385445,0.0024209222049429904,1.9206696603741302,1.919833532315802,5.603459497739644e-7,1.9221476502367563,3.6922997128067556,1.8689520773425516,3.5858528460174757,6.976419782589981,4.560054247509668,6.047460769396904e-13,0.0016453683333785458,0.026818465832354064,1496.1033898372712,110.21898427417236,-21112.540645329544,6.078670834502079e6,-2.342694572065681e9,16099.675092951786,13.03893690276613,-2636.5476793636967,783272.4001147079,-3.0789153303687716e8,2.2892705068671297,-501.0271697865675,152755.6960991599,-6.1062141643618494e7,-96.00847559234396,30017.0593481114,-1.2172943790792298e7,5934.652427622024,-2.4376998011919577e6,-490087.83539738227,0.9328885765034675,0.970991632282487,1.0003886845240864,11.966194766527066,1.1128043153447347,-0.25529986858359144,-0.10789966567396263,0.0015178120241886256,7.394224886596549,1.0530375562977603,-0.2552998681749024,0.29188599560223005,0.2924063754067191,0.29285009263788775,0.2925951743802495,2.4925994093448292e-14,0.27729136434260054,0.28466395353584933,0.01625506222946454,0.01625506222946309,0.0006457521217208633,1496.1033898372712,1496.1033898374044,16099.675092951786,5.886650681874531e-11,0.07890574756214269,-0.005084505601518195,1.0,10.0,0.0,0.0,0.0029732454166146276,-0.2071274529577355,-4.236671684404678e-6,0.2773060308675868,0.13233356132960142,-2.0216609462646327,-4.2531947498797935,-1.3887647350375003,-0.4368567954856386,-0.04838544481676087,7.385424992891864,-1439.6286277794252,420916.93916764995,-1.6408260479490507e8,7.99506042367222e10,0.9576801917559344,-205.02367896085485,59944.5841406574,-2.3367706533908103e7,1.1386108134906658e10,-43.43230325379416,12805.447495189248,-4.991842770882623e6,2.432316672914664e9,2733.3551567291374,-1.0663645681821401e6,5.1959495972323227e8,-227780.90702271197,1.1099661700553866e8,2.3711076946312346e7
7.60132427342655,-0.27796783267426795,0.0023876864644823154,1.9145548572646,1.913760936707288,5.108896235472039e-7,1.9159477360074912,3.668646666318283,1.8650467763774905,3.5671384987590153,7.080572132696956,4.342788374196933,5.314320718535576e-13,0.0016622653963868756,0.024760389934609467,1612.3580347068323,112.81142272350313,-22372.77844814904,6.652700947566517e6,-2.6451424849156275e9,15883.26914807899,11.779021355011523,-2461.058612854833,754638.5338969843,-3.059677575576244e8,1.8091056523559363,-411.80789628559427,129544.27789514896,-5.340609405923923e7,-69.3839774252983,22406.03797927299,-9.370414181181353e6,3898.4296999998387,-1.6515630037891753e6,-292240.65185009904,0.9361180705485166,0.9724111320974463,1.0003682185114997,10.80652829977408,1.0977359357813288,-0.2535734830136751,-0.10719810596137505,0.0014985803732129926,7.61668906679899,0.9550871222886992,-0.25357348265930757,0.2900349153926255,0.2905524728346579,0.29099802544521136,0.2907567355051827,2.0720898193320136e-14,0.2761428928445297,0.2831876989497598,0.015537520079741064,0.015537520079739908,0.0005936630809009935,1612.3580347068323,1612.3580347069521,15883.26914807899,5.3286164247533003e-11,0.0778830688358942,-0.004831129542196078,1.0,10.0,0.0,0.0,0.0029729617303312712,-0.20510522464737435,-3.983230865926827e-6,0.2745462832023507,0.13051609828035315,-1.827812817201319,-3.8656343992409186,-1.3979908787234125,-0.4132435160838104,-0.04839906443812671,7.60761721860164,-1527.5489163996465,460057.9577100456,-1.8473542188823128e8,9.272159134495074e10,0.8603561977492966,-191.54662142458514,57688.85468263265,-2.3164852883568794e7,1.1626801339011436e10,-35.667130041107924,10850.819684617023,-4.357126570616124e6,2.1869098785805316e9,2038.8250113004406,-819541.2281278544,4.1134054654415894e8,-154132.20762229443,7.736992131875844e7,1.455249943786461e7
7.70547167246548,-0.26435962797902685,0.0023554441554103716,1.9084888482107296,1.9077367770892142,4.64152360766722e-7,1.9097983331980009,3.645259730759453,1.8612548107844602,3.5487794742497707,7.189685879194244,4.125124621052716,4.654431785908047e-13,0.001681991505595974,0.022807523739395052,1743.3133882634068,115.39781725955544,-23719.771433176255,7.292070955615266e6,-2.994243723768998e9,15648.99920022882,10.577195941923438,-2285.2792242606956,723912.1782410885,-3.0302639050321037e8,1.4101720040780275,-334.7557569539164,108739.47737136425,-4.62743626135578e7,-49.27300794478529,16455.66554645796,-7.103017285110799e6,2504.2813515223033,-1.0952427328328586e6,-169539.81861535143,0.9393427156281723,0.9738260514126896,1.0003479748190256,9.727013483655739,1.084255358139512,-0.25186720971380105,-0.10650445824889815,0.001479669117898032,7.853285761783532,0.8617504783024377,-0.2518672094066005,0.28820392780475973,0.2887188285019063,0.28916627176438664,0.2889384153082106,1.710367792473716e-14,0.2750299874530926,0.28173927650276626,0.014817387249488148,0.014817387249487236,0.0005436630358776161,1743.3133882634068,1743.313388263514,15648.99920022882,4.8118989434438737e-11,0.07687801892978288,-0.004579932227220896,1.0,10.0,0.0,0.0,0.0029724074867715834,-0.20311153725270265,-3.740459553854957e-6,0.27182726789002687,0.12873242286745237,-1.6439977216351545,-3.4997353720247495,-1.4079407589664252,-0.38990011826394755,-0.04841254907944636,7.843924812039221,-1623.9139908778955,504270.510946924,-2.0877780597047204e8,1.0804337886951228e11,0.7676310633689085,-178.19523108094307,55334.580972719166,-2.2909593479884245e7,1.1855809616492153e10,-28.97305196846249,9107.956320934654,-3.770871180316101e6,1.951441492336287e9,1497.05476395249,-620677.5119136211,3.2120319247888887e8,-102145.52116280561,5.286937439168384e7,8.702018821903173e6
7.811024533867534,-0.25075417372955594,0.0023242253404298857,1.9024830401133759,1.9017723943403633,4.2011966806547204e-7,1.9037109732208597,3.6221807816317693,1.8575754130842352,3.530792190631596,7.303496207376278,3.9080887131274906,4.0631273823780434e-13,0.0017047703398410208,0.020958302539699988,1891.1268638473111,117.92497775031265,-25146.128224406646,7.999668371696356e6,-3.3953255728133535e9,15399.187930839891,9.43916021265952,-2110.180872951633,691068.5000872558,-2.988958839928337e8,1.083485371116549,-269.06708777173355,90308.68578585418,-3.969913985276815e7,-34.372303277772666,11887.681518782454,-5.299770377637241e6,1572.80023740346,-710691.8589388499,-95666.63385582923,0.9425560858628004,0.9752336008698054,1.000327990090854,8.726552594644414,1.0722672807646603,-0.25018409182358203,-0.10581996661749518,0.0014611088876768737,8.103920846542204,0.7734599787273316,-0.25018409155725063,0.28639635172871186,0.28690875698997753,0.28735813526016746,0.2871434981779949,1.4012897210443743e-14,0.27395221559841604,0.28031998826448673,0.01409575137224799,0.014095751372247277,0.0004958756874582998,1891.1268638473111,1891.1268638474069,15399.187930839891,4.3346301739386165e-11,0.07589217248472496,-0.0043312615922851475,1.0,10.0,0.0,0.0,0.002971595583762422,-0.2011497603080885,-3.5082580978486947e-6,0.2691535374159961,0.12698522917852392,-1.4709497203186623,-3.1567071423344832,-1.4185635271414336,-0.3669237720388929,-0.04842587160386164,8.094253744685222,-1729.2118298776309,554103.0340244789,-2.3672987421690428e8,1.2641793104477203e11,0.6799361483117965,-165.0418750047043,52885.48348566492,-2.2594306625736356e7,1.2065758669816135e10,-23.274405616344097,7571.356402718599,-3.234716538347856e6,1.7273957627420926e9,1081.890321994499,-463098.5704499952,2.4730281807817674e8,-66283.19909161763,3.540513711460003e7,5.068615159074469e6
7.917710952928276,-0.23718816833411419,0.002294073522958749,1.8965524048997318,1.8958826695851978,3.7878971791625475e-7,1.897700792591727,3.599464774919045,1.854009388556852,3.5132024254792853,7.421468309457761,3.692838502921877,3.5359967165593223e-13,0.0017308085693236936,0.019211796609023606,2058.155160764717,120.32048307179052,-26636.386086211234,8.775058864635138e6,-3.852452949178425e9,15136.486889912683,8.370095469395205,-1936.8131646540933,656104.007015134,-2.933805549271128e8,0.8200197010126055,-213.82705297451787,74183.450646293,-3.370369239676472e7,-23.55052911468414,8446.966959790532,-3.8912552857704777e6,965.8876738782301,-451249.5872479438,-52519.633053052625,0.9457496689672239,0.9766300984032584,1.000308312329716,7.804166939589099,1.0616778284238748,-0.24852812006652342,-0.10514626273148597,0.0014429399953463278,8.367875554752763,0.6906073072597534,-0.2485281198355182,0.28461653470703835,0.28512660237169873,0.28557794789890184,0.2853762894940357,1.1391773386293028e-14,0.27290961178899814,0.2789318758177095,0.013374205041233154,0.013374205041232603,0.00045043993292520336,2058.155160764717,2058.155160764802,15136.486889912683,3.8951261120056616e-11,0.0749276174424696,-0.004085616011771203,1.0,10.0,0.0,0.0,0.002970541242444988,-0.19922433051818927,-3.286610533870111e-6,0.2665310848189575,0.1252781037643216,-1.309315545650795,-2.8375785403152687,-1.429766798115328,-0.34442174948383086,-0.048438997249441854,8.357886099721224,-1843.6814577884443,610023.0912455899,-2.691081622846153e8,1.483886007308237e11,0.5976619328685084,-152.16178143971376,50346.11585316344,-2.2209898131692663e7,1.2246732751064838e10,-18.486952205121565,6232.710096658376,-2.7495240483331997e6,1.5161117060845146e9,769.5594791159713,-340383.4838818555,1.8769044382317024e8,-42122.49891988096,2.323555880611192e7,2.8763366588942786e6
8.025125795998871,-0.2237129668837898,0.0022650546903768367,1.8907176450056147,1.8900881744672715,3.4018218951054135e-7,1.8917887242092293,3.5771877997704817,1.850560466824985,3.496051722086688,7.542670736432561,3.4807319328626223,3.0689550685386726e-13,0.001760263766916565,0.017568144162242554,2246.8158902181594,122.48842849652608,-28163.482253869373,9.61214751592292e6,-4.366811767369879e9,14863.956901427811,7.3748037879787,-1766.3579436850916,619063.6747433458,-2.862695013488669e8,0.6109848644281604,-168.050110282077,60265.503385827884,-2.8303271908036757e7,-15.852614940127557,5906.420949303264,-2.8118386945399838e6,580.4968694066595,-280546.6566887275,-28083.821882730965,0.9489116287261655,0.9780104366410675,1.00028900788451,6.959145093879271,1.0523960425621308,-0.2469048174352441,-0.10448560454252129,0.0014252185634763292,8.643462519589232,0.6135544051968416,-0.2469048172346797,0.2828704856208025,0.28337837146684913,0.28383170242152667,0.2836427435317319,9.188205327357032e-15,0.2719030680150151,0.27757822657346803,0.012655151077489839,0.012655151077489418,0.00040751871281476283,2246.8158902181594,2246.8158902182345,14863.956901427811,3.49197258252316e-11,0.0739872793400831,-0.0038437372614723735,1.0,10.0,0.0,0.0,0.0029692631144018476,-0.19734141737706376,-3.075645799458081e-6,0.2639682443187562,0.12361609253791497,-1.1596772735963212,-2.543246107036893,-1.4413996272456358,-0.3225178077657122,-0.04845187899676093,8.633136529953678,-1967.1101150160366,672294.6901793431,-3.0634507300234103e8,1.7448383320060052e11,0.521168759047046,-139.63627921295216,47723.16930197991,-2.1746055704426333e7,1.2385820866473185e10,-14.521439937279402,5081.478983244946,-2.3154816959181614e6,1.3188203949126618e9,539.0640234208838,-246548.41152723713,1.4042567326420692e8,-26236.316756011154,1.4952278405885912e7,1.5919348112899354e6
8.132661012462162,-0.2104021334787594,0.0022372690208604068,1.8850081530308629,1.8844181099372026,3.043481443721539e-7,1.8860044912967613,3.5554580083574043,1.847237049894528,3.4794059035489173,7.665613384364649,3.273419251686632,2.658296610151215e-13,0.0017931904752926792,0.016029071358800984,2459.289790318318,124.306758008299,-29684.730575843398,1.049603329593377e7,-4.934251002090866e9,14585.19963032541,6.457866410578621,-1600.2049042496024,580086.148987308,-2.7735905623709065e8,0.4480423711232936,-130.71575871824393,48432.45331605209,-2.3506002006857872e7,-10.493576136199831,4069.3327972723905,-2.0012638661627155e6,342.0838452160601,-171085.2776437793,-14665.718227651163,0.9520250917029125,0.9793673479961282,1.000270170942877,6.191182623817242,1.0443349525088612,-0.24532203203922104,-0.10384120024447566,0.001408024736766224,8.927567363149873,0.542645760109963,-0.24532203186477838,0.2811667340633212,0.2816725938799434,0.28212791127021697,0.2819513162018578,7.354631271746455e-15,0.27093483597814194,0.2762642468454277,0.011942232456233546,0.011942232456233227,0.0003673086713364866,2459.289790318318,2459.289790318384,14585.19963032541,3.1241167600831894e-11,0.07307535557840614,-0.003606738375143681,1.0,10.0,0.0,0.0,0.002967785038084653,-0.1955098209963376,-2.875715954199385e-6,0.2614769041631325,0.1220064574228759,-1.022577064320997,-2.2745257665579794,-1.453231957438319,-0.30136061796665436,-0.048464451284646604,8.916894404228472,-2098.5397907072247,740784.2503449747,-3.4864744063157976e8,2.0510407999118512e11,0.4507988728923296,-127.55732125381799,45027.716414998926,-2.1192132630483232e7,1.2467015107052534e10,-11.286704578404109,4105.436734038527,-1.9322090185914855e6,1.136689716419179e9,372.34220355890983,-176170.64600712148,1.036385614647332e8,-16047.069722755738,9.449325763666134e6,861395.8266168219
8.239445954224136,-0.19735720819515334,0.0022108569273935593,1.879464069312774,1.878912348877807,2.7136994059944894e-7,1.880388685507791,3.5344229521431836,1.844053386567019,3.4633607779124103,7.788105788928356,3.0728930066053683,2.3006150833220676e-13,0.001829468205822093,0.014598040996901315,2697.0431021626932,125.62980672879432,-31138.87293748079,1.1399718575405579e7,-5.542227590329919e9,14304.451952904381,5.623529598656253,-1439.9949939626536,539459.0921537814,-2.664933315306648e8,0.32342585493781073,-100.78997277056027,38539.754904824884,-1.9312191491947003e7,-6.843985430263838,2769.3530648010105,-1.405499747315695e6,198.3536789472651,-102684.92796825175,-7514.635630250426,0.9550668775668785,0.9806908688821812,1.0002519299286767,5.500278683511233,1.037410057035498,-0.24379046663835835,-0.10321742556004192,0.001391467842492801,9.215200440833485,0.4781994443671913,-0.24379046648620575,0.2795169091003033,0.28002090089749,0.28047818463699664,0.2803135389429174,5.847288364616035e-15,0.2700088585393579,0.2749975135997181,0.011240681540937953,0.011240681540937712,0.0003300375641432,2697.0431021626932,2697.043102162751,14304.451952904381,2.7908573744150194e-11,0.07219758726381661,-0.003376196960447799,1.0,10.0,0.0,0.0,0.002966138038610798,-0.19374155588767064,-2.68743327026326e-6,0.25907328826475384,0.120459141668673,-0.8985006167480258,-2.032123619071013,-1.464937886195119,-0.2811274827361505,-0.04847662583596586,9.204176097866974,-2235.93082095065,814709.4487712977,-3.957923110740843e8,2.403394328825026e11,0.3868673187076352,-116.02946718953031,42277.830042085305,-2.0538905106294576e7,1.2471967522275063e10,-8.691483703847226,3290.893922368887,-1.5987423644373994e6,9.708143104878408e8,254.21552180758405,-124445.63803104004,7.556790248120664e7,-9671.671649706164,5.882183465769806e6,457717.23176086805
8.37875466439011,-0.18059101590817533,0.002178055973758681,1.8724118501791869,1.87190894948247,2.3197868928693982e-7,1.8732464392543269,3.5077586123237094,1.8400576661650034,3.4431033006444403,7.945705740229377,2.8198433962082796,1.900042600228399e-13,0.0018824154180536992,0.012864889918540633,3053.646809724935,126.35252830501165,-32836.03312408231,1.2563570090809235e7,-6.374007153876061e9,13935.115223480385,4.644486551528734,-1238.6849943619682,483547.8839336573,-2.4888348501629734e8,0.2045878772664304,-70.60554045971143,28067.16904619939,-1.4636556806188257e7,-3.8016030772950944,1637.2432799021476,-863981.6457676489,94.3487121071007,-51175.16586462844,-3027.6481172008034,0.958962743192246,0.9823829189062123,1.0002287982619305,4.6980182098474135,1.0297892723465707,-0.2418499171931854,-0.10242676144086785,0.0013706039219042662,9.591981046194265,0.4026847810737723,-0.24184991706554324,0.27742481194058966,0.2779265634749992,0.27838639623143274,0.2782368758023657,4.273083972920079e-15,0.2688488074331041,0.2733979788357746,0.010334300584341868,0.010334300584341705,0.00028528460177156467,3053.646809724935,3053.646809724983,13935.115223480385,2.3991548996525636e-11,0.07109198119493979,-0.0030821827086758504,1.0,10.0,0.0,0.0,0.0029637467739827648,-0.19150683176283206,-2.455773514587628e-6,0.2560378871780936,0.11851307520096191,-0.7537952818508623,-1.7503730081873352,-1.479618500264637,-0.2559129895823652,-0.04849206069928777,9.58049609122319,-2422.493997245145,918773.3057115733,-4.645946847522717e8,2.9365215155890344e11,0.311995685872246,-101.70129349877355,38571.99799358507,-1.950464291281709e7,1.232812295917176e10,-6.068268330660334,2428.998026501804,-1.2282676966208422e6,7.763400415615891e8,151.04912171496355,-77347.81623716811,4.888853413768591e7,-4856.044110956329,3.0786622384529454e6,193727.03192825487
8.479541694526725,-0.16863390840433862,0.0021554221905051847,1.8674320569063207,1.8669636909123641,2.0587265479615752e-7,1.8682038811833195,3.488992651977747,1.8372675702978685,3.4288914055147535,8.05542300961722,2.6431761993423057,1.651355471692731e-13,0.0019248170288587605,0.011697821756152601,3349.300925656188,125.92662278616163,-33813.763573728305,1.3337461170356028e7,-6.96801795436904e9,13667.443278237657,4.009787352608309,-1098.859446137441,441082.87722751056,-2.3345614412130976e8,0.14261553904179375,-53.89093855792997,21979.957221514436,-1.1773728809148401e7,-2.42146992972163,1099.9662747181214,-595713.7687803424,53.7458911972348,-30232.66583634972,-1526.05254577882,0.9617318735392563,0.9835835039574684,1.0002125123266599,4.182243348435197,1.0251465245902989,-0.24048478975108306,-0.10187033408597232,0.0013560035140043913,9.858745091201081,0.3538082609126771,-0.24048478963846534,0.2759519289612692,0.27645218677683503,0.27691384819094766,0.27677496146168346,3.365521623579624e-15,0.26804016345231324,0.2722756393016102,0.00968432063128484,0.00968432063128472,0.00025556610369315116,3349.300925656188,3349.3009256562295,13667.443278237657,2.1431238423293546e-11,0.07031860582455778,-0.0028739380627734777,1.0,10.0,0.0,0.0,0.002961861790884917,-0.18993859716802017,-2.2971302236302823e-6,0.2539093253521644,0.1171537295750511,-0.6605533942528687,-1.569363483781282,-1.4893223494105705,-0.23851642234282272,-0.04850292245832016,9.846933633264436,-2559.101245515655,997573.429309609,-5.1846863330080795e8,3.3681636583349945e11,0.2635654475262702,-91.8420858267238,35801.32855337803,-1.8607017125349093e7,1.2087805366297768e10,-4.610743105473187,1927.2793707028682,-1.0016645106824816e6,6.507182550903959e8,101.86192733855074,-53922.22653856542,3.502986974745238e7,-2888.2318337263778,1.8857497310601056e6,101371.99570858892
8.60761084604319,-0.15364351729915332,0.002127905546118961,1.8612463726030797,1.8608209906240223,1.7540144688038881e-7,1.861941155268041,3.465754475933459,1.8338322894251973,3.411333066324523,8.184615566744585,2.426943551623744,1.3789504465072208e-13,0.0019837004861609064,0.010311206819370256,3777.3460396970513,123.8610221959136,-34567.40587571401,1.4130430447342003e7,-7.639905815896465e9,13328.648581698242,3.287520209259987,-928.812243742605,384884.0207920891,-2.103632947937158e8,0.08580391833708947,-37.607744527566865,15778.261809208563,-8.711840877914106e6,-1.3108943673426534,648.9415269136103,-361706.218117845,25.353332430485384,-15053.978497634109,-616.1011079024244,0.9651926830533831,0.9850815297631877,1.0001923379964117,3.5989394436267412,1.0201563366573518,-0.23879503132005103,-0.10118133864556304,0.0013380192884921277,10.177554805622032,0.29828770558612183,-0.23879503122379186,0.2741274785833139,0.2746259784072229,0.2750899402010527,0.27496421269627747,2.4430554442341647e-15,0.2670460822145932,0.2708888341665854,0.00886481605275504,0.00886481605275496,0.00022093815339574945,3777.3460396970513,3777.3460396970854,13328.648581698242,1.8474607741614018e-11,0.06936633901532818,-0.00261438836429089,1.0,10.0,0.0,0.0,0.002959297993784805,-0.18800181766392823,-2.105297209469341e-6,0.25128235257949755,0.11548217182154344,-0.5550664635177546,-1.365072649357597,-1.4996492685262546,-0.2174519903569941,-0.04851636828453501,10.165352372341122,-2727.2739296971417,1.097503798563634e6,-5.888484177955912e8,3.9490631596743134e11,0.2085904833974495,-79.93376767545953,32166.777485487,-1.7258579013844505e7,1.1574323182016964e10,-3.184282419827838,1414.165822278635,-758748.4505896984,5.0884837126706284e8,60.31234128522074,-33357.277624178285,2.2370782366437152e7,-1452.2589363361599,983499.0774224761,43098.89229211747
8.72765153350656,-0.13979398868242687,0.002103302556695875,1.8555873163658916,1.8552013570051082,1.4941670171368534e-7,1.8562125059393928,3.444564657811075,1.8307141564433222,3.3953520817794325,8.288500648138305,2.2331790823583764,1.1626995220743452e-13,0.0020438174174053332,0.009101777847327927,4238.316169868074,119.95659549271235,-34552.566789267905,1.4539113815196946e7,-8.0809860417561455e9,13013.994566073494,2.691227381328292,-777.8854438402946,330364.7205275025,-1.8515750868150407e8,0.04940375608724566,-26.36391188220292,11286.165113159777,-6.375640926889904e6,-0.6955312483175157,386.4824181532681,-219935.66972352474,11.944365636246854,-7600.428050612003,-251.9655020209805,0.9683795329309052,0.9864585804101472,1.0001739349880332,3.119995041530291,1.016278563607682,-0.23725490321294113,-0.10055311357104199,0.0013217128249037129,10.437598648692369,0.25255902563069677,-0.23725490312967193,0.27246332011585944,0.2729603022976683,0.2734263928763598,0.2733126601517487,1.7728660903601849e-15,0.2661452516544383,0.2696264277214976,0.008102696282282986,0.008102696282282933,0.00019159014782643482,4238.316169868074,4238.316169868102,13013.994566073494,1.5975315399242593e-11,0.0685032303378641,-0.002375945669211262,1.0,10.0,0.0,0.0,0.0029567403769936934,-0.18624076357635588,-1.93438932203094e-6,0.24889551034505852,0.11396926670762567,-0.4685544874883774,-1.197885663467873,-1.5060997645945557,-0.19878699333294259,-0.048528621535464445,10.425076048678067,-2868.4080594166467,1.1837870483501689e6,-6.513680368867975e8,4.4799420094733875e11,0.16335265252634315,-69.40884677831045,28644.911093361086,-1.5761601319707073e7,1.084042448805115e10,-2.1925504811862973,1039.7109848458085,-572091.4955835,3.93469835656721e8,35.904772725073045,-20764.938333185226,1.4281591255343374e7,-739.7165716266517,518372.2621201485,18679.138779448218
8.83907582777294,-0.1271079844760563,0.002081432537118265,1.8504500251972762,1.8500999471125437,1.2739337305189555e-7,1.851012769616724,3.4253863904509663,1.8279001164653133,3.380905224960655,8.361686771958336,2.061580356703611,9.916929828286767e-14,0.0021034704318876572,0.008051093332277175,4723.16147732417,114.2292682070226,-33686.26967292495,1.447672654316189e7,-8.207712360041218e9,12725.604933046363,2.203196689022185,-645.9381576689691,278841.9389710552,-1.5896979556758788e8,0.026367302619973207,-18.641935960474243,8068.704112926791,-4.623879816133746e6,-0.355248394867921,233.89839979347516,-134650.66147419752,5.568006865844598,-3925.8995368812125,-104.19429831739974,0.9712898282207333,0.9877141374250347,1.0001572732352426,2.7296596664958486,1.0132721084676666,-0.23586155034517187,-0.09998455906454926,0.001307030586648804,10.62277586899653,0.21523636004957705,-0.23586155027225436,0.27095671601143806,0.2714523923068678,0.27192043235596103,0.27181755534954144,1.2887859542939456e-15,0.2653334731084678,0.2684850558079636,0.007400057303547916,0.00740005730354788,0.0001669775270222284,4723.16147732417,4723.161477324193,12725.604933046363,1.3867399452008324e-11,0.06772634517216279,-0.0021585476301150403,1.0,10.0,0.0,0.0,0.0029542461674218574,-0.18465100218188124,-1.7825711804765998e-6,0.24674232549562714,0.11260927291020434,-0.39821559920696703,-1.062147929180395,-1.507852827890459,-0.18242128924709833,-0.04853970280415133,10.610023417960596,-2971.0768215146622,1.2479074223497165e6,-6.988292331460152e8,4.891621569044436e11,0.12646890668221156,-60.20123081303206,25285.63455848921,-1.4159977166479027e7,9.911613117627201e9,-1.5058101565915558,768.5225327159172,-430373.28126701387,3.0125002478297293e8,21.54861104907186,-13080.611578287755,9.156085528676022e6,-383.8266641569489,278286.7894169388,8325.051962583608
8.965609794617626,-0.1128941870693066,0.002057658758808706,1.844745866125472,1.8444357466028063,1.0469309348278079e-7,1.8452400852743704,3.4041563982789436,1.824790260224819,3.364924400151779,8.404337113142853,1.8771185556475096,8.279979245914239e-14,0.0021747302106764847,0.0069353421187990484,5344.114637117849,104.8433954280757,-31447.39397295333,1.370825701259649e7,-7.872397400798953e9,12403.519666447977,1.7203189416608942,-506.85976116138573,220531.68478777364,-1.268638211569726e8,0.00932780014967631,-12.310198201055512,5328.096185163605,-3.068493100491946e6,-0.13494431507600108,128.97071493179186,-74270.37122442515,2.0177832298676677,-1799.2863534968499,-34.10439325959499,0.9745406908367494,0.9891143816375416,1.000138822582532,2.3449452540096267,1.010447353087474,-0.23431977490566597,-0.09935521830996599,0.0012908622418864365,10.731462319549932,0.1784419763034482,-0.23431977484282338,0.2692884718511453,0.2697827748931681,0.2702529951839794,0.27016213856604687,8.704292755268828e-16,0.2644376766193226,0.2672223233531464,0.006607246920116685,0.006607246920116663,0.00014202784450097777,5344.114637117849,5344.114637117867,12403.519666447977,1.1696775992341677e-11,0.06687109514894007,-0.0019159774821967922,1.0,10.0,0.0,0.0,0.0029512878332833333,-0.18289572383184016,-1.617097957997337e-6,0.24436665409004465,0.11111406804359784,-0.3291317794579701,-0.9289338009978149,-1.5026331449281998,-0.16499805928895753,-0.04855195672800794,10.718570847313064,-3032.170085716297,1.286592995368132e6,-7.278619489589744e8,5.146949922334252e11,0.09015464844178186,-50.42068946215342,21394.217356429006,-1.2103312233415209e7,8.558647994356474e9,-0.9368235619809494,533.6332523274878,-301891.3832137488,2.1347727274395663e8,11.526567867167127,-7530.038514428312,5.324736571519777e6,-174.33970808660757,132814.22978513263,3182.8007360603915
9.098734503285634,-0.09815497301160422,0.0020337920469198005,1.8388877916892452,1.8386188540295403,8.331981897785598e-8,1.839312518493441,3.3824241498684606,1.821608749340904,3.3485707604810764,8.381281840709802,1.6961506473382384,6.864095920556908e-14,0.0022517059112996513,0.00584325280850171,6077.22055679112,91.35370295098974,-27447.491785224047,1.1950923424341949e7,-6.845247861602783e9,12071.943759329817,1.288289156780866,-374.7927743004736,161604.9309405087,-9.22725902748835e7,-0.0012074905501722366,-7.741853337860841,3284.6824305183495,-1.8669554545087174e6,-0.016308219304064682,67.01733632595528,-37810.61614594847,0.38784197859431535,-767.0393809949724,-7.048297787038038,0.9779007540554908,0.9905591886054765,1.0001199284483389,2.00222643624872,1.0080432049426826,-0.2327422308071268,-0.09871103302607857,0.0012744035809161992,10.672708437768005,0.1456934081507132,-0.2327422307532615,0.26758026918340205,0.26807324225225754,0.2685457152152922,0.268467171244033,5.513208330820133e-16,0.26352266594487284,0.2659299481980922,0.0057784858301478375,0.005778485830147825,0.00011914770994652464,6077.22055679112,6077.220556791132,12071.943759329817,9.643489893568341e-12,0.0660007735399781,-0.0016654090712839367,1.0,10.0,0.0,0.0,0.0029480464705325905,-0.18110387683778195,-1.449683013155508e-6,0.24194336778544057,0.10959466846164026,-0.26788186971849537,-0.8108027863514713,-1.4852570856652512,-0.1480712210372944,-0.04856448293571172,10.65987889733496,-2999.044474875611,1.2655650988480854e6,-7.120431003186496e8,5.007502453150962e11,0.057891489536392914,-40.942052015706764,17277.11360596416,-9.720597974020312e6,6.836091557671358e9,-0.5207476878591853,353.79292796199854,-199054.01428888942,1.399863950804106e8,5.487189743636495,-4076.1381873638074,2.8665781671171114e6,-70.25014940139228,58700.492883456434,1075.2158432704123
9.232389917575349,-0.08357236697776431,0.002010937167056194,1.8331480939822533,1.8329196643700374,6.431949864263377e-8,1.833505597236387,3.361200412152803,1.818500100460314,3.332598250996772,8.256831619504254,1.529611923177757,5.716630573301284e-14,0.0023275036989069825,0.004824136897518123,6883.436623716694,74.24870767157799,-21808.1503430381,9.256647151128244e6,-5.161047082101925e9,11747.482758460934,0.9268007935315209,-259.4055248959167,108047.80088810979,-5.970589089114675e7,-0.006635078260626,-4.7050592630036965,1901.331605730312,-1.0380858212722884e6,0.03756371497193104,33.76901219566244,-18101.162117438937,-0.2494456292778369,-317.2322443630315,1.9021755003779564,0.98121423426445,0.9919815151759873,1.0001014698135355,1.7169470246809355,1.006109538570126,-0.2312022975330742,-0.0980819660787868,0.001258419919561056,10.358153415320661,0.11848674038457829,-0.231202297486826,0.2659115675705047,0.2664033122144927,0.2668780017546433,0.26681149426368483,3.285511374281609e-16,0.2626299994519381,0.2646675127544603,0.004951391411930757,0.004951391411930751,9.957510327829478e-5,6883.436623716694,6883.436623716702,11747.482758460934,7.794656472751195e-12,0.06515585042846986,-0.0014183097561961476,1.0,10.0,0.0,0.0,0.002944674870460345,-0.17935879204242383,-1.2869478008025655e-6,0.23958519904458964,0.10812172294529013,-0.2171840970373822,-0.7128533421440082,-1.4503764836633866,-0.1326330923632947,-0.048576694923025354,10.34569385023558,-2824.8554031743342,1.1569211751632297e6,-6.317300378480029e8,4.31173818223473e11,0.03115313142595864,-32.315481511686784,13234.824268340706,-7.226798346463481e6,4.932496560638266e9,-0.2399526710102271,227.1035103842749,-124008.54291675518,8.463937729665962e7,2.164669480964914,-2127.9296832258306,1.4523728706347828e6,-23.547256332073047,24922.051918733134,303.8341340056785
9.357953231942831,-0.07006371651453122,0.0019904139924362893,1.8278801456595248,1.8276890428725692,4.861966477882897e-8,1.8281767145356693,3.341781486037263,1.8156518577663,3.317977746227455,8.010682511882516,1.3889207972441886,4.855512728608931e-14,0.0023925875330891807,0.003931517054575255,7677.773379488013,55.864144961867034,-15550.561397091908,6.239335356824968e6,-3.283828909082379e9,11451.001397769174,0.6479927257152011,-169.16593957090404,65975.19692622343,-3.420189937521438e7,-0.00864079320886623,-2.8407979324933463,1057.6528736167095,-536982.1582689766,0.05579276928262262,17.287539985535176,-8493.022323269415,-0.4412945584840724,-136.06669952152828,4.247702074766485,0.9842741166289806,0.9932928357177045,1.0000845761769221,1.498309696564617,1.0046462343008455,-0.2297939327781695,-0.09750643376231796,0.0012438733814268352,9.74980869490351,0.09769161357994681,-0.22979393273801135,0.2643843732235558,0.2648750497392467,0.2653517770806818,0.2652962955290759,1.8773726627617193e-16,0.26181331282618225,0.26351178215213544,0.00417845310087183,0.004178453100871828,8.42254994574789e-5,7677.773379488013,7677.773379488019,11451.001397769174,6.231665477633183e-12,0.06438712804733525,-0.0011899833372851177,1.0,10.0,0.0,0.0,0.0029414139626111582,-0.17776628282612555,-1.1372858429628433e-6,0.2374348744137493,0.10678346022458164,-0.178557493798345,-0.6379357136594574,-1.3956860841144323,-0.11968520580032893,-0.04858784655228689,9.738073915815553,-2502.7752278757825,964809.5127360637,-4.958856213116951e8,3.18577098467278e11,0.010781681106253107,-25.079363807544524,9667.991158264062,-4.96908222708882e6,3.1923405932669687e9,-0.06520514908282016,145.31892326945933,-74689.93993151333,4.798385624288356e7,0.4749007507593549,-1122.6594513580537,721242.1083121152,-4.13519496239261,10840.941506857704,41.837194810845546
9.48780423029957,-0.05628310264851941,0.0019700974666113963,1.8225539922741352,1.8224007879695263,3.4509262504974414e-8,1.8227896902082263,3.3222067687547625,1.8127748709743943,3.303229968615176,7.578332676200319,1.2619640589981853,4.1566341771947723e-14,0.0024471930710835703,0.0030691391946327377,8487.549778777537,36.45197063039823,-9145.93294008062,3.298898923915167e6,-1.5586279793227384e9,11153.35161724951,0.4169344332346194,-96.49624535670485,33485.23624529254,-1.5475821827322952e7,-0.00869359943053296,-1.6000541187919293,520.1143440026302,-232914.87728302673,0.05702680162747988,8.378607015639606,-3561.225129474409,-0.4567412236514202,-56.00454959776641,4.4311174324252764,0.9873862085625853,0.9946244240853537,1.000067542366245,1.3185351899635847,1.0034172123783545,-0.22837487187894967,-0.09692632504441784,0.0012292853908090439,8.725814257020438,0.08064730376048473,-0.22837487184417726,0.2628445525909184,0.2633342044374265,0.26381299301460753,0.26376864251792015,9.458161631623819e-17,0.2609895507401881,0.26234584195857713,0.0033828445501497178,0.003382844550149716,7.138708754969423e-5,8487.549778777537,8487.54977877754,11153.35161724951,4.774403635894379e-12,0.06361644068540756,-0.0009574947693993367,1.0,10.0,0.0,0.0,0.002937957955854602,-0.17616503116534107,-9.836086230737832e-7,0.23527439165025477,0.10544356648854225,-0.1469794955158979,-0.5762491736550458,-1.3093733994610706,-0.1080585520939586,-0.048599062964943096,8.715305688834583,-2004.6552563445525,691620.27735538,-3.1813829419945866e8,1.8291835089405853e11,-0.0058400575352414615,-18.529558967886253,6392.829226849671,-2.9406364329010723e6,1.6907627178591301e9,0.05203404139243972,88.63591813546319,-40771.62096513147,2.3442250770328328e7,-0.45751232017903853,-565.2943211510948,325024.39010177995,4.675119154324468,4506.429659678881,-55.95091423515558
9.617618154146518,-0.04269367039357322,0.0019506546113421143,1.8173483530451768,1.817232358141737,2.2535608009057183e-8,1.8175252701335207,3.3031320466989738,1.8099640541201407,3.2888462134196432,6.90947974955048,1.1568517952107267,3.6269349811749783e-14,0.0024811706641177755,0.0022638825385416454,9212.378110959376,19.406689748583002,-4076.6211634614256,1.2278832244459093e6,-4.837621215543432e8,10865.203178482217,0.24008428297702425,-45.81909433477585,13145.850441595881,-5.031588431242349e6,-0.007468620174969332,-0.8272146106183063,218.08301031822847,-79959.55114000652,0.0488187542740414,3.8397280637701554,-1307.2521435266585,-0.3893580623301691,-22.49976195134627,3.7597281801815288,0.9904459206488833,0.9959315382594528,1.0000509392762063,1.1822355803978855,1.0024101392671563,-0.22699264687993442,-0.09636107506684427,0.0012151425727770495,7.253554141864512,0.06777099018401245,-0.22699264684976406,0.261343709752572,0.26183241097266124,0.26231321244819517,0.26227972847174746,4.033502795029425e-17,0.2601858669276944,0.2612085383275887,0.0025908381843226056,0.002590838184322605,6.158112893150632e-5,9212.378110959376,9212.378110959378,10865.203178482217,3.4630635599433633e-12,0.06286949179365946,-0.0007285322945920008,1.0,10.0,0.0,0.0,0.0029344284793967517,-0.17460856782911194,-8.278498637703804e-7,0.23317596578025174,0.10414668093505035,-0.12316360162745386,-0.5291120161586258,-1.18399066610831,-0.09844373822304031,-0.048609965524742116,7.244813585855102,-1385.2483789934024,397282.133202681,-1.5191149142804062e8,7.260646959455463e10,-0.018308812720084458,-12.94407882423226,3712.2954450711018,-1.4194958457747332e6,6.784515180509565e8,0.12478119983405045,52.03281114230817,-19896.142522440714,9.509410075631171e6,-0.9349571680852284,-278.87118405329954,133287.16581886186,8.386064852760247,1868.1988084151174,-89.67855475116417
9.758687463227956,-0.028132401135941683,0.001930450401805209,1.8118210357186915,1.8117447488284557,1.1979435447119686e-8,1.811936303032096,3.282940356603677,1.8069793550488562,3.2736039233651875,5.8294809516977,1.0710682233048048,3.2163216530913096e-14,0.002485690875428574,0.0014481023965427636,9800.593651171002,6.6199972269278105,-997.6112461473186,214964.63806478697,-6.049605095385362e7,10562.965551541081,0.10524523464189589,-14.225954202414998,2893.7227541300103,-786052.5592591062,-0.005300226132109653,-0.3337085759414579,61.2702571136622,-15763.424594974034,0.03450771196448829,1.4147001498028786,-330.53684966562696,-0.27459822340636353,-7.517040844571646,2.650150049078973,0.9937143992344422,0.9973255884066734,1.0000333590751518,1.0793934827756688,1.00149703500217,-0.22553012243930554,-0.09576277161623371,0.0012002494428539853,5.163230876790445,0.05809173771661186,-0.22553012241339152,0.2597546085005154,0.2602423530753121,0.26072528776115006,0.2607033324992522,1.1397911051106774e-17,0.2593336912503092,0.2600031997828045,0.0017335337971595955,0.0017335337971595955,5.4297183801294475e-5,9800.593651171002,9800.593651171002,10562.965551541081,2.185995407813674e-12,0.062083155687325746,-0.0004833824940253384,1.0,10.0,0.0,0.0,0.0029305196949823177,-0.1729651326748965,-6.494190798576664e-7,0.23096207377202754,0.10278328621099547,-0.10525555762070143,-0.4927266733972516,-0.9900976655549665,-0.09054076064137577,-0.048621473015353384,5.157005388471429,-701.8868364382992,143287.25340913073,-3.900032520789413e7,1.3268505181878447e10,-0.02756104444060861,-7.898058336524743,1612.3554789115733,-438855.42176440207,1.4930530468002814e8,0.17001486852671024,27.214809362211007,-7407.402894164762,2.5201113878345853e6,-1.1816270068528563,-125.02891593721156,42536.743223585494,9.956522035217485,717.9740279749926,-101.07243279023679
9.894578311980098,-0.014303349417313174,0.0019118433113815884,1.8066193861976767,1.8065806728758105,4.409934614238334e-9,1.806677342836174,3.2639964022147647,1.8041694314864674,3.259286544668477,4.283834116125294,1.019596560411116,2.9601851428487404e-14,0.0024515541093545977,0.0007159703431193223,10075.510224666596,1.0196843231652657,-83.61760213709205,9777.935267095418,-1.4911227728284951e6,10282.64482252644,0.02836127794496646,-2.0745377860819554,227.76824492165454,-33388.35393757275,-0.002788658367746067,-0.08601889484376758,8.44305435220554,-1163.4778825878377,0.018184158850997133,0.3479584041932528,-42.96166403033039,-0.14520205192994035,-1.7599422691575188,1.4084908456204022,0.9968089947596579,0.9986433415315804,1.0000168602446997,1.0213057481200438,1.0007346036879163,-0.224158577351996,-0.09520148510822045,0.0011863491305302348,2.7882297896457877,0.05264176930285661,-0.22415857732956615,0.25826336271409606,0.25875025516435063,0.2592351919897286,0.2592240820149591,1.5446316385260471e-18,0.25853257156428056,0.258870861742911,0.000910594358762722,0.000910594358762722,5.054516997498828e-5,10075.510224666596,10075.510224666596,10282.64482252644,1.0864610482786884e-12,0.06134947447016323,-0.0002506013577486955,1.0,10.0,0.0,0.0,0.0029266920560920675,-0.17142714203671197,-4.523236285233147e-7,0.22889193903745692,0.10151294980943011,-0.0951099410612321,-0.47080543458369917,-0.7214500365691056,-0.08565008188714189,-0.04863223407503067,2.784866019297169,-204.68184932319582,22564.478810047003,-3.3165877414247673e6,6.093274946508465e8,-0.03261438374531114,-3.8650001091843595,426.08425394317265,-62627.00881942826,1.1505909493919933e7,0.19115483808024233,12.068600807480461,-1773.8753831300155,325898.52200449945,-1.277475280188702,-50.24403902062698,9230.89536736245,10.432522588251999,261.46000527740085,-103.31975809109952
10.036613512496336,-5.055347775139752e-5,0.0018932372240413984,1.801306257933975,1.801306146012155,5.218725432049408e-12,1.8013063758123737,3.244704534736311,1.8012976563519794,3.244688204099913,1.030184864117257,1.0000080228930412,2.8169873813238057e-14,0.002373820742361426,2.460073977095548e-6,10000.931939998156,3.264720342991043e-5,-0.00020223885994333503,0.0016708274499153848,-0.017259159776321517,10000.985519939384,1.055592510634673e-5,-6.537126093134796e-5,0.0005399156964788856,-0.005575531891962969,-9.935315062862786e-6,-3.170503071164856e-5,0.00026178165480449144,-0.002702537059411756,6.535227575853201e-5,0.000126963903726556,-0.0013103419825154152,-0.0005268183743387285,-0.0006355144889997351,0.005162318003779477,0.9999887962315425,0.9999952245646191,1.0000000532895486,1.0000079165386604,1.0000025599936595,-0.22276230641975453,-0.09462991612132249,0.0011722504523509186,0.1612482930239259,0.05063814558449945,-0.22276230640042533,0.2567443960512935,0.2572304642047159,0.2577174386773618,0.2577174066514876,2.1632045487911453e-24,0.25771497738308946,0.257716165399661,5.3053793594938186e-5,5.3053793594938186e-5,4.9990876735810844e-5,10000.931939998156,10000.931939998156,10000.985519939384,5.979229548961045e-14,0.060606354122107325,-1.0587989571128428e-5,1.0,10.0,0.0,0.0,0.002922637110966961,-0.1698647597471743,-1.0477879870396401e-7,0.22679071318460542,0.10022802566317657,-0.09122332716224092,-0.4602119238176099,-0.17196618348207338,-0.08346461259242623,-0.04864315516784752,0.16105364851780635,-0.6845586015282874,4.364370826332806,-37.09820240586565,394.1642102929834,-0.034217976000798254,-0.215013642275667,1.3708092565289332,-11.652208595958239,123.80340020649703,0.19659108029587008,0.645838114779664,-5.4897794108047275,58.32828616516424,-1.293134481680946,-2.586434814576635,27.480577765155335,10.424594641712195,12.94710000853363,-102.15597698071434


==> anc/data/qcd_taylor_csc_gluon_flat_kUV10_g20.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqϕq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5
0.0009999999999999996,-9.214045590273026,6.88558998830967e6,9109.628016439397,8.561557940645649,0.0035818072717292686,-9.539581469498311e8,74.04393010819642,9.655756549548334,120.04658711259003,4.872855007414055,10.289568658418856,2604.8207242909675,1.3664307064322392e6,1.2283394484803092e14,18931.442029230548,33.08654760166894,0.006802804204361775,-1.0212159963642094e-5,7.153657626619878e-8,1.0720159490637428e6,38.13670995258744,0.0008638899187241477,-1.7200443873786737e-5,9.109351380864568e-8,73.53312280519695,-0.018237128394924532,-2.2068365235098444e-5,1.2070565065864564e-7,-0.05984459660891436,-2.3955156727008328e-5,1.635512844576596e-7,-1.3814121665754718e-5,2.1495950753928626e-7,2.506643544303915e-7,0.28562612717434027,0.0003699844247094103,1.0978556028171318,3.084943812852703e6,760332.4988545653,-262589.3505819007,-0.17653773179734764,7.353756661415285e-13,-1.1829858943859233e-10,-1.758310645838403e-10,-2.625893505818997e-22,0.0002218324694839448,1.2427882972347774e-13,0.9590697674284351,8.471386854046852e-7,1.4827001860462542e-13,1.0775105452325703e-6,1.3873905502605826e-6,0.0006270578349567163,6.2058521396295e-5,4.9379780601301964e-5,18931.442029230548,191300.4918053643,1.0720159490637428e6,123701.45625872412,8.196827757559566e-18,-1.3538920264497999e-20,1.0,10.0,0.0,0.0,-536048.3254240821,-6.772631936570866e-11,7.281021361167265e-13,1.2230337339543204e9,-7.534250590252523e-10,-2.4196102943836563e-14,-5.496794598749149e-9,-5.704541511998215e-14,-1.215300827973383e-13,-0.05201492811419246,-6.506926992538265e-10,2.710684082621043e-12,-1.3711182335027202e-14,8.676092286161488e-17,-6.775568634087637e-19,-6.614466365382197e-10,3.239517328659752e-12,-1.6865863079911744e-14,1.0784519042380667e-16,-8.475381003414987e-19,3.950231901054603e-12,-2.156118765346748e-14,1.39038466626655e-16,-1.0947769151877624e-18,-2.8240106622890138e-14,1.8428911938376767e-16,-1.4515347737290253e-18,2.4961723004628455e-16,-1.967159191146912e-18,-2.7155487087472034e-18
0.0009999999999999996,-9.214045590273026,6.88558998830967e6,9109.628016439397,8.561557940645649,0.0035818072717292686,-9.539581469498311e8,74.04393010819642,9.655756549548334,120.04658711259003,4.872855007414055,10.289568658418856,2604.8207242909675,1.3664307064322392e6,1.2283394484803092e14,18931.442029230548,33.08654760166894,0.006802804204361775,-1.0212159963642094e-5,7.153657626619878e-8,1.0720159490637428e6,38.13670995258744,0.0008638899187241477,-1.7200443873786737e-5,9.109351380864568e-8,73.53312280519695,-0.018237128394924532,-2.2068365235098444e-5,1.2070565065864564e-7,-0.05984459660891436,-2.3955156727008328e-5,1.635512844576596e-7,-1.3814121665754718e-5,2.1495950753928626e-7,2.506643544303915e-7,0.28562612717434027,0.0003699844247094103,1.0978556028171318,3.084943812852703e6,760332.4988545653,-262589.3505819007,-0.17653773179734764,7.353756661415285e-13,-1.1829858943859233e-10,-1.758310645838403e-10,-2.625893505818997e-22,0.0002218324694839448,1.2427882972347774e-13,0.9590697674284351,8.471386854046852e-7,1.4827001860462542e-13,1.0775105452325703e-6,1.3873905502605826e-6,0.0006270578349567163,6.2058521396295e-5,4.9379780601301964e-5,18931.442029230548,191300.4918053643,1.0720159490637428e6,123701.45625872412,8.196827757559566e-18,-1.3538920264497999e-20,1.0,10.0,0.0,0.0,-536048.3254240821,-6.772631936570866e-11,7.281021361167265e-13,1.2230337339543204e9,-7.534250590252523e-10,-2.4196102943836563e-14,-5.496794598749149e-9,-5.704541511998215e-14,-1.215300827973383e-13,-0.05201492811419246,-6.506926992538265e-10,2.710684082621043e-12,-1.3711182335027202e-14,8.676092286161488e-17,-6.775568634087637e-19,-6.614466365382197e-10,3.239517328659752e-12,-1.6865863079911744e-14,1.0784519042380667e-16,-8.475381003414987e-19,3.950231901054603e-12,-2.156118765346748e-14,1.39038466626655e-16,-1.0947769151877624e-18,-2.8240106622890138e-14,1.8428911938376767e-16,-1.4515347737290253e-18,2.4961723004628455e-16,-1.967159191146912e-18,-2.7155487087472034e-18
0.0010301584546240842,-9.184332960422696,6.472943241249148e6,9060.696530504923,8.561557940643683,0.003689829043829868,-9.178874011029276e8,74.04393010817202,9.655756549494768,120.046587111746,4.872855007405072,10.28956865839055,2454.5380911201937,1.2499007232262567e6,1.0906923694550512e14,17839.21063997572,33.08654760134958,0.007219315699431595,-1.1500950495463148e-5,8.549728757440896e-8,1.010167017141183e6,38.136709952205834,0.0009167828253809882,-1.937116674113229e-5,1.0887085673859747e-7,73.53312280451766,-0.019353722870553782,-2.4853427377814525e-5,1.4426194633328117e-7,-0.0635086683076309,-2.6978334906683594e-5,1.9546911426584034e-7,-1.5557485407452403e-5,2.569099024870485e-7,2.995827241639961e-7,0.28562612717434027,0.00037198249269600013,1.0978556028171063,3.084943812864217e6,760332.4988587833,-259767.12330385356,-0.18606585181770635,8.308243115502383e-13,-1.3322754047472352e-10,-1.9802073032147914e-10,-3.3940674255586107e-22,0.00024720847507952526,1.4062931658962051e-13,1.009279471032154,9.011433253042607e-7,1.673789195187581e-13,1.1462012684583133e-6,1.4758359587274244e-6,0.0006654444903609261,6.585783597924831e-5,5.2402940618131653e-5,17839.21063997572,180263.5934223238,1.010167017141183e6,116564.61939260925,1.0396176354323548e-17,-1.7135381379829328e-20,1.0,10.0,0.0,0.0,-530919.9642830708,-7.825779646601721e-11,8.666781995333187e-13,1.2048242880012627e9,-8.931372896207757e-10,-2.891804146541445e-14,-6.5160985204692834e-9,-6.817788071301906e-14,-1.4524658787469112e-13,-0.05209507694107199,-7.328050338261608e-10,3.2396536361637987e-12,-1.739006685010673e-14,1.167768985085381e-16,-9.677983579476412e-19,-7.449156414803892e-10,3.871684828628281e-12,-2.1391192409773164e-14,1.4515555421001392e-16,-1.2105939087642976e-18,4.721089301190086e-12,-2.73463398264072e-14,1.871405921425973e-16,-1.5637418609779019e-18,-3.5817309104145585e-14,2.4804638558734354e-16,-2.0733235871170926e-18,3.359757674524662e-16,-2.8098257292550363e-18,-3.878802980236424e-18
0.0010301584546240842,-9.184332960422696,6.472943241249148e6,9060.696530504923,8.561557940643683,0.003689829043829868,-9.178874011029276e8,74.04393010817202,9.655756549494768,120.046587111746,4.872855007405072,10.28956865839055,2454.5380911201937,1.2499007232262567e6,1.0906923694550512e14,17839.21063997572,33.08654760134958,0.007219315699431595,-1.1500950495463148e-5,8.549728757440896e-8,1.010167017141183e6,38.136709952205834,0.0009167828253809882,-1.937116674113229e-5,1.0887085673859747e-7,73.53312280451766,-0.019353722870553782,-2.4853427377814525e-5,1.4426194633328117e-7,-0.0635086683076309,-2.6978334906683594e-5,1.9546911426584034e-7,-1.5557485407452403e-5,2.569099024870485e-7,2.995827241639961e-7,0.28562612717434027,0.00037198249269600013,1.0978556028171063,3.084943812864217e6,760332.4988587833,-259767.12330385356,-0.18606585181770635,8.308243115502383e-13,-1.3322754047472352e-10,-1.9802073032147914e-10,-3.3940674255586107e-22,0.00024720847507952526,1.4062931658962051e-13,1.009279471032154,9.011433253042607e-7,1.673789195187581e-13,1.1462012684583133e-6,1.4758359587274244e-6,0.0006654444903609261,6.585783597924831e-5,5.2402940618131653e-5,17839.21063997572,180263.5934223238,1.010167017141183e6,116564.61939260925,1.0396176354323548e-17,-1.7135381379829328e-20,1.0,10.0,0.0,0.0,-530919.9642830708,-7.825779646601721e-11,8.666781995333187e-13,1.2048242880012627e9,-8.931372896207757e-10,-2.891804146541445e-14,-6.5160985204692834e-9,-6.817788071301906e-14,-1.4524658787469112e-13,-0.05209507694107199,-7.328050338261608e-10,3.2396536361637987e-12,-1.739006685010673e-14,1.167768985085381e-16,-9.677983579476412e-19,-7.449156414803892e-10,3.871684828628281e-12,-2.1391192409773164e-14,1.4515555421001392e-16,-1.2105939087642976e-18,4.721089301190086e-12,-2.73463398264072e-14,1.871405921425973e-16,-1.5637418609779019e-18,-3.5817309104145585e-14,2.4804638558734354e-16,-2.0733235871170926e-18,3.359757674524662e-16,-2.8098257292550363e-18,-3.878802980236424e-18
0.0010622514248492126,-9.153654948910976,6.072012283042977e6,9007.712119071153,8.561557940641327,0.00380477987798387,-8.812235053864279e8,74.04393010814208,9.65575654943236,120.0465871107517,4.872855007394605,10.289568658357572,2308.4644662242968,1.140002085955277e6,9.647373892392945e13,16777.569684561557,33.086547600961495,0.007676135213241626,-1.3002501093900713e-5,1.0277608774895337e-7,950050.3057737962,38.13670995175747,0.0009747944584632918,-2.1900243528664926e-5,1.3087340011468885e-7,73.53312280376375,-0.020578376094096584,-2.809826167861471e-5,1.7341694544657762e-7,-0.06752733158784552,-3.0500594647410803e-5,2.3497296124611129e-7,-1.7588652470604226e-5,3.088307878584002e-7,3.601276861517432e-7,0.28562612717434027,0.00037417053702722196,1.0978556028170765,3.0849438128776317e6,760332.4988636975,-256728.45447021618,-0.19636423472253958,9.425608719660274e-13,-1.5062093238455085e-10,-2.2387347791281592e-10,-4.42099381209323e-22,0.0002760349940508334,1.5981376104935932e-13,1.0633749341610028,9.606452137308058e-7,1.8972147624545013e-13,1.2218841682384521e-6,1.5732844156767892e-6,0.0007075495778970349,7.002512398650981e-5,5.5718858914982816e-5,16777.569684561557,169535.8085782783,950050.3057737962,109627.66593809017,1.3287862300752119e-17,-2.1850996780367556e-20,1.0,10.0,0.0,0.0,-525385.5684243354,-9.078927461129584e-11,1.0367668426320386e-12,1.185290687718881e9,-1.0631360558622107e-9,-3.4762245120023124e-14,-7.756364914506083e-9,-8.195617149502364e-14,-1.7459967917095807e-13,-0.05218170514201202,-8.284716351188893e-10,3.89433563407885e-12,-2.2227013067313657e-14,1.58701700436297e-16,-1.3984734885924012e-18,-8.42162776716589e-10,4.654090353005252e-12,-2.734103391528127e-14,1.9726880541989914e-16,-1.7493148168050688e-18,5.675144927849456e-12,-3.495258165798993e-14,2.543272665969094e-16,-2.2596165507011877e-18,-4.5779717948751634e-14,3.370994339404041e-16,-2.9959668714101504e-18,4.565972375390732e-16,-4.060219948194976e-18,-5.604903824067332e-18
0.0010953439169187654,-9.122977196939296,5.69511288853408e6,8952.143542419357,8.56155794063859,0.0039233108067552236,-8.451706274792236e8,74.04393010810647,9.655756549361802,120.04658710961473,4.872855007382773,10.28956865832029,2171.085051515297,1.0397671940906345e6,8.53328786829563e13,15779.116930410773,33.08654760053579,0.008161856840632723,-1.4700077115078197e-5,1.2354670029456954e-7,893511.7032171743,38.13670995125529,0.0010364763788104738,-2.475948790799317e-5,1.573223606249488e-7,73.53312280288598,-0.021880510829204423,-3.1766704757292943e-5,2.0846377648972336e-7,-0.07180024815355371,-3.448268068711054e-5,2.824600026720618e-7,-1.98849856813389e-5,3.712441835897943e-7,4.329079680179254e-7,0.28562612717434027,0.00037649312312846173,1.0978556028170428,3.084943812892798e6,760332.4988692533,-253560.92791847687,-0.20714328681896935,1.0695286427757517e-12,-1.702848791450259e-10,-2.531011445698634e-10,-5.754887507036238e-22,0.0003077313108718803,1.816664675272628e-13,1.1198034395004246,1.02422016701106e-6,2.1507659470260922e-13,1.3027477667676802e-6,1.6774034825074296e-6,0.0007523182479302671,7.445606529480131e-5,5.924456869612525e-5,15779.116930410773,159446.5347339559,893511.7032171743,103103.59558569812,1.698382053779119e-17,-2.786039903780152e-20,1.0,10.0,0.0,0.0,-519602.3461586329,-1.0525110507523444e-10,1.2393423236725344e-12,1.16500959368815e9,-1.2636519902926708e-9,-4.178746562407672e-14,-9.219276324398735e-9,-9.851878399397531e-14,-2.0988438096002696e-13,-0.0522723767187018,-9.366258548315978e-10,4.6813076903403e-12,-2.8409242030789948e-14,2.1567736719571208e-16,-2.020791937984388e-18,-9.521037417148825e-10,5.594594776272964e-12,-3.49456857452481e-14,2.680905637803014e-16,-2.527757918148067e-18,6.821984135264393e-12,-4.467432639079092e-14,3.456338075165754e-16,-3.2651448976497453e-18,-5.851294785482333e-14,4.581223959144144e-16,-4.329173253819675e-18,6.205217341323372e-16,-5.867023045748832e-18,-8.09909855807548e-18
0.0010953439169187654,-9.122977196939296,5.69511288853408e6,8952.143542419357,8.56155794063859,0.0039233108067552236,-8.451706274792236e8,74.04393010810647,9.655756549361802,120.04658710961473,4.872855007382773,10.28956865832029,2171.085051515297,1.0397671940906345e6,8.53328786829563e13,15779.116930410773,33.08654760053579,0.008161856840632723,-1.4700077115078197e-5,1.2354670029456954e-7,893511.7032171743,38.13670995125529,0.0010364763788104738,-2.475948790799317e-5,1.573223606249488e-7,73.53312280288598,-0.021880510829204423,-3.1766704757292943e-5,2.0846377648972336e-7,-0.07180024815355371,-3.448268068711054e-5,2.824600026720618e-7,-1.98849856813389e-5,3.712441835897943e-7,4.329079680179254e-7,0.28562612717434027,0.00037649312312846173,1.0978556028170428,3.084943812892798e6,760332.4988692533,-253560.92791847687,-0.20714328681896935,1.0695286427757517e-12,-1.702848791450259e-10,-2.531011445698634e-10,-5.754887507036238e-22,0.0003077313108718803,1.816664675272628e-13,1.1198034395004246,1.02422016701106e-6,2.1507659470260922e-13,1.3027477667676802e-6,1.6774034825074296e-6,0.0007523182479302671,7.445606529480131e-5,5.924456869612525e-5,15779.116930410773,159446.5347339559,893511.7032171743,103103.59558569812,1.698382053779119e-17,-2.786039903780152e-20,1.0,10.0,0.0,0.0,-519602.3461586329,-1.0525110507523444e-10,1.2393423236725344e-12,1.16500959368815e9,-1.2636519902926708e-9,-4.178746562407672e-14,-9.219276324398735e-9,-9.851878399397531e-14,-2.0988438096002696e-13,-0.0522723767187018,-9.366258548315978e-10,4.6813076903403e-12,-2.8409242030789948e-14,2.1567736719571208e-16,-2.020791937984388e-18,-9.521037417148825e-10,5.594594776272964e-12,-3.49456857452481e-14,2.680905637803014e-16,-2.527757918148067e-18,6.821984135264393e-12,-4.467432639079092e-14,3.456338075165754e-16,-3.2651448976497453e-18,-5.851294785482333e-14,4.581223959144144e-16,-4.329173253819675e-18,6.205217341323372e-16,-5.867023045748832e-18,-8.09909855807548e-18
0.0011294670154763274,-9.092299736539049,5.3408223705499135e6,8893.909846591685,8.56155794063541,0.004045533169347678,-8.097517384179327e8,74.04393010806417,9.655756549282035,120.0465871083145,4.872855007369397,10.289568658278142,2041.8824368281266,948346.3029532193,7.547866142733261e13,14840.091918901782,33.086547600067554,0.008678308340030258,-1.661926529387964e-5,1.4851470595019165e-7,840338.2689245737,38.136709950692286,0.0011020606939669557,-2.7991995873997494e-5,1.8911621331717865e-7,73.5331228018682,-0.02326502697652369,-3.591404926576281e-5,2.5059298542700074e-7,-0.07634349688361927,-3.898461306519309e-5,3.395433802697583e-7,-2.2481096550316428e-5,4.4627028184083044e-7,5.203959265566005e-7,0.28562612717434027,0.0003789582466109317,1.0978556028170043,3.084943812909944e6,760332.4988755344,-250262.7340641531,-0.21841504860527164,1.2138417427781335e-12,-1.9251572480352078e-10,-2.861442257316244e-10,-7.486143660768326e-22,0.0003425068549179566,2.0656805835851464e-13,1.178602522790811,1.0921631541348752e-6,2.4385600418234064e-13,1.3891672472382975e-6,1.7886762409100993e-6,0.0007999189016511991,7.91673328203589e-5,6.299333703588047e-5,14840.091918901782,149957.77279861327,840338.2689245737,96967.83682066077,2.1707725788964596e-17,-3.5517179761275e-20,1.0,10.0,0.0,0.0,-513565.1261585583,-1.219262071189494e-10,1.4804081119717853e-12,1.1439806998139296e9,-1.499754504301874e-9,-5.023234279128863e-14,-1.0941817730306147e-8,-1.1842831397867127e-13,-2.522992058963182e-13,-0.05236719296566676,-1.0588973634166926e-9,5.627297854011174e-12,-3.63108771414834e-14,2.9310669890450555e-16,-2.920026293492421e-18,-1.0763950975113723e-9,6.7251406109257886e-12,-4.466535168112145e-14,3.643366212810179e-16,-3.652588874074884e-18,8.200557102284466e-12,-5.709989787243762e-14,4.697185417824978e-16,-4.718109230125814e-18,-7.478756884971844e-14,6.225915659082652e-16,-6.2556258119184014e-18,8.432938611286093e-16,-8.47781394715111e-18,-1.1703158174950749e-17
0.0011294670154763274,-9.092299736539049,5.3408223705499135e6,8893.909846591685,8.56155794063541,0.004045533169347678,-8.097517384179327e8,74.04393010806417,9.655756549282035,120.0465871083145,4.872855007369397,10.289568658278142,2041.8824368281266,948346.3029532193,7.547866142733261e13,14840.091918901782,33.086547600067554,0.008678308340030258,-1.661926529387964e-5,1.4851470595019165e-7,840338.2689245737,38.136709950692286,0.0011020606939669557,-2.7991995873997494e-5,1.8911621331717865e-7,73.5331228018682,-0.02326502697652369,-3.591404926576281e-5,2.5059298542700074e-7,-0.07634349688361927,-3.898461306519309e-5,3.395433802697583e-7,-2.2481096550316428e-5,4.4627028184083044e-7,5.203959265566005e-7,0.28562612717434027,0.0003789582466109317,1.0978556028170043,3.084943812909944e6,760332.4988755344,-250262.7340641531,-0.21841504860527164,1.2138417427781335e-12,-1.9251572480352078e-10,-2.861442257316244e-10,-7.486143660768326e-22,0.0003425068549179566,2.0656805835851464e-13,1.178602522790811,1.0921631541348752e-6,2.4385600418234064e-13,1.3891672472382975e-6,1.7886762409100993e-6,0.0007999189016511991,7.91673328203589e-5,6.299333703588047e-5,14840.091918901782,149957.77279861327,840338.2689245737,96967.83682066077,2.1707725788964596e-17,-3.5517179761275e-20,1.0,10.0,0.0,0.0,-513565.1261585583,-1.219262071189494e-10,1.4804081119717853e-12,1.1439806998139296e9,-1.499754504301874e-9,-5.023234279128863e-14,-1.0941817730306147e-8,-1.1842831397867127e-13,-2.522992058963182e-13,-0.05236719296566676,-1.0588973634166926e-9,5.627297854011174e-12,-3.63108771414834e-14,2.9310669890450555e-16,-2.920026293492421e-18,-1.0763950975113723e-9,6.7251406109257886e-12,-4.466535168112145e-14,3.643366212810179e-16,-3.652588874074884e-18,8.200557102284466e-12,-5.709989787243762e-14,4.697185417824978e-16,-4.718109230125814e-18,-7.478756884971844e-14,6.225915659082652e-16,-6.2556258119184014e-18,8.432938611286093e-16,-8.47781394715111e-18,-1.1703158174950749e-17
0.001164652765538557,-9.06162260301439,5.007802856153825e6,8832.932706625232,8.561557940631722,0.0041715617448364875,-7.749897673066814e8,74.04393010801402,9.655756549191855,120.04658710682745,4.872855007354275,10.289568658230493,1920.3700051250248,864964.3856564395,6.676249375005071e13,13956.957991192909,33.08654759955126,0.009227432908841154,-1.878899107898823e-5,1.7852823727569528e-7,790329.7352841983,38.136709950060514,0.0011717941711054075,-3.16464868507701e-5,2.2733495641159384e-7,73.53312280069211,-0.0247371339084173,-4.0602802779618356e-5,3.0123564986667597e-7,-0.08117417217917873,-4.4074243603222675e-5,4.0816214643395475e-7,-2.541611291004336e-5,5.364576272421073e-7,6.255634205230285e-7,0.28562612717434027,0.00038157434149276953,1.0978556028169608,3.084943812929328e6,760332.4988826354,-246832.4647719782,-0.23019061085383552,1.3779145416727269e-12,-2.1764847691720546e-10,-3.2350069037397124e-10,-9.73129056923665e-22,0.0003805748998651378,2.3495515480817287e-13,1.2398029612347055,1.164792125570992e-6,2.7652867835446606e-13,1.4815470239308637e-6,1.907623410198566e-6,0.0008505305707057544,8.417665246778377e-5,6.697926893433063e-5,13956.957991192909,141033.78515783217,790329.7352841983,91197.28047632621,2.774545046523732e-17,-4.5271090181856607e-20,1.0,10.0,0.0,0.0,-507269.3431378428,-1.411363435172753e-10,1.7670330815631407e-12,1.1222071670731049e9,-1.777268265689143e-9,-6.038372859634627e-14,-1.2966484225158074e-8,-1.423610141092463e-13,-3.0328478772776197e-13,-0.052466247189947746,-1.1971284182961084e-9,6.764433213998311e-12,-4.6410071185192874e-14,3.983317316456041e-16,-4.219388308055663e-18,-1.2169094956638348e-9,8.084122729434992e-12,-5.708820079616676e-14,4.951332847358174e-16,-5.277930722099178e-18,9.857681889975015e-12,-7.298121101563055e-14,6.383475583278285e-16,-6.81759374601691e-18,-9.558841844890783e-14,8.461024762149673e-16,-9.03928690333473e-18,1.1460377358936978e-15,-1.2250324663010854e-17,-1.691091532513256e-17
0.001200934196359397,-9.03094583938449,4.694796260495959e6,8769.137136525214,8.561557940627447,0.00430151483764544,-7.409074947112966e8,74.04393010795464,9.655756549089903,120.04658710512669,4.872855007337179,10.289568658176625,1806.0901148294736,788914.5730304312,5.905294400122084e13,13126.389077701046,33.08654759898064,0.009811296368033679,-2.1241953672004535e-5,2.14606766140443e-7,743297.7595573489,38.136709949351,0.0012459391493985453,-3.577803643237239e-5,2.732767688209554e-7,73.53312279933704,-0.02630236972956618,-4.590362791286535e-5,3.621119529894032e-7,-0.08631044716673447,-4.982827639717963e-5,4.906470799404153e-7,-2.8734267397988046e-5,6.448696201174522e-7,7.519826820703366e-7,0.28562612717434027,0.00038435029906676196,1.0978556028169113,3.0849438129512426e6,760332.4988906634,-243269.1613919476,-0.24247994057497885,1.5645054411178812e-12,-2.460618433958147e-10,-3.6573346888024704e-10,-1.2640375080841768e-21,0.0004221507686743233,2.6732890112666084e-13,1.3034279130191848,1.2424499236906333e-6,3.136289499974857e-13,1.5803231721605273e-6,2.0348064760813907e-6,0.0009043435780123798,8.950286865350073e-5,7.121735946359467e-5,13126.389077701046,132640.9621824086,743297.7595573489,85770.19341423457,3.5462355634941135e-17,-5.769402569502226e-20,1.0,10.0,0.0,0.0,-500711.130089535,-1.6324700065359746e-10,2.107531319397013e-12,1.0996959321593394e9,-2.102868223056074e-9,-7.258642295303735e-14,-1.5341974276110034e-8,-1.7112974424141036e-13,-3.645727705184949e-13,-0.0525696232472731,-1.353401551620736e-9,8.131329937350377e-12,-5.931792512910352e-14,5.413296674661801e-16,-6.09690642611035e-18,-1.375763821430247e-9,9.717691063451697e-12,-7.296594020844637e-14,6.728824347583991e-16,-7.626475694706149e-18,1.184963292202468e-11,-9.327924822242729e-14,8.675099913657868e-16,-9.851255256329667e-18,-1.2217416572382274e-13,1.1498481747587291e-15,-1.3061556191438975e-17,1.5574593269613433e-15,-1.770144335968182e-17,-2.4435911261975222e-17
0.001200934196359397,-9.03094583938449,4.694796260495959e6,8769.137136525214,8.561557940627447,0.00430151483764544,-7.409074947112966e8,74.04393010795464,9.655756549089903,120.04658710512669,4.872855007337179,10.289568658176625,1806.0901148294736,788914.5730304312,5.905294400122084e13,13126.389077701046,33.08654759898064,0.009811296368033679,-2.1241953672004535e-5,2.14606766140443e-7,743297.7595573489,38.136709949351,0.0012459391493985453,-3.577803643237239e-5,2.732767688209554e-7,73.53312279933704,-0.02630236972956618,-4.590362791286535e-5,3.621119529894032e-7,-0.08631044716673447,-4.982827639717963e-5,4.906470799404153e-7,-2.8734267397988046e-5,6.448696201174522e-7,7.519826820703366e-7,0.28562612717434027,0.00038435029906676196,1.0978556028169113,3.0849438129512426e6,760332.4988906634,-243269.1613919476,-0.24247994057497885,1.5645054411178812e-12,-2.460618433958147e-10,-3.6573346888024704e-10,-1.2640375080841768e-21,0.0004221507686743233,2.6732890112666084e-13,1.3034279130191848,1.2424499236906333e-6,3.136289499974857e-13,1.5803231721605273e-6,2.0348064760813907e-6,0.0009043435780123798,8.950286865350073e-5,7.121735946359467e-5,13126.389077701046,132640.9621824086,743297.7595573489,85770.19341423457,3.5462355634941135e-17,-5.769402569502226e-20,1.0,10.0,0.0,0.0,-500711.130089535,-1.6324700065359746e-10,2.107531319397013e-12,1.0996959321593394e9,-2.102868223056074e-9,-7.258642295303735e-14,-1.5341974276110034e-8,-1.7112974424141036e-13,-3.645727705184949e-13,-0.0525696232472731,-1.353401551620736e-9,8.131329937350377e-12,-5.931792512910352e-14,5.413296674661801e-16,-6.09690642611035e-18,-1.375763821430247e-9,9.717691063451697e-12,-7.296594020844637e-14,6.728824347583991e-16,-7.626475694706149e-18,1.184963292202468e-11,-9.327924822242729e-14,8.675099913657868e-16,-9.851255256329667e-18,-1.2217416572382274e-13,1.1498481747587291e-15,-1.3061556191438975e-17,1.5574593269613433e-15,-1.770144335968182e-17,-2.4435911261975222e-17
0.0012383453590557826,-9.00026948960259,4.40061944009734e6,8702.452224758676,8.561557940622496,0.0044355144123149805,-7.075274241045461e8,74.04393010788444,9.655756548974642,120.04658710318154,4.872855007317853,10.289568658115728,1698.612347670463,719552.1417769067,5.223375838892404e13,12345.256963699456,33.0865475983486,0.010432095003761396,-2.4015118585058287e-5,2.5797571529713885e-7,699065.2027773996,38.13670994855361,0.001324774535829157,-4.044890600256864e-5,3.285020839662941e-7,73.53312279777961,-0.027966622298991085,-5.189640672948155e-5,4.352895846174108e-7,-0.0917716426812966,-5.633342323362937e-5,5.897998170373264e-7,-3.248556374571659e-5,7.751885204389615e-7,9.039475957966196e-7,0.28562612717434027,0.00038729548797665427,1.0978556028168551,3.0849438129760176e6,760332.4988997392,-239572.36205532472,-0.25529170166100923,1.7767672950668669e-12,-2.78183935077418e-10,-4.1347893071716925e-10,-1.6406379109302878e-21,0.00046744977707640863,3.0426484384414685e-13,1.3694920636760948,1.325506386529084e-6,3.5576581397727926e-13,1.6859661041378715e-6,2.1708311360704968e-6,0.0009615602590950435,9.516601583174713e-5,7.572355068991578e-5,12345.256963699456,124747.69354838233,699065.2027773996,80666.13531523744,4.5325390329157204e-17,-7.351298032846538e-20,1.0,10.0,0.0,0.0,-493887.4117825909,-1.8867281912698498e-10,2.511670586886084e-12,1.0764579983379595e9,-2.484183430778318e-9,-8.725487906301764e-14,-1.8123947189729673e-8,-2.057115642898251e-13,-4.3824458719420185e-13,-0.05267739403348907,-1.5300709162605334e-9,9.774403763002536e-12,-7.581544826074603e-14,7.356585525727792e-16,-8.809810926927734e-18,-1.5553510551666782e-9,1.1681316768465887e-11,-9.32592794494978e-14,9.144370290953137e-16,-1.1019988216722778e-17,1.424405072709329e-11,-1.1922218136457536e-13,1.1789335478523924e-15,-1.4234724829228826e-17,-1.5615343832007143e-13,1.5626280183843059e-15,-1.8873512990895324e-17,2.1165673825715525e-15,-2.5578015769153395e-17,-3.5309134750700253e-17
0.0012383453590557826,-9.00026948960259,4.40061944009734e6,8702.452224758676,8.561557940622496,0.0044355144123149805,-7.075274241045461e8,74.04393010788444,9.655756548974642,120.04658710318154,4.872855007317853,10.289568658115728,1698.612347670463,719552.1417769067,5.223375838892404e13,12345.256963699456,33.0865475983486,0.010432095003761396,-2.4015118585058287e-5,2.5797571529713885e-7,699065.2027773996,38.13670994855361,0.001324774535829157,-4.044890600256864e-5,3.285020839662941e-7,73.53312279777961,-0.027966622298991085,-5.189640672948155e-5,4.352895846174108e-7,-0.0917716426812966,-5.633342323362937e-5,5.897998170373264e-7,-3.248556374571659e-5,7.751885204389615e-7,9.039475957966196e-7,0.28562612717434027,0.00038729548797665427,1.0978556028168551,3.0849438129760176e6,760332.4988997392,-239572.36205532472,-0.25529170166100923,1.7767672950668669e-12,-2.78183935077418e-10,-4.1347893071716925e-10,-1.6406379109302878e-21,0.00046744977707640863,3.0426484384414685e-13,1.3694920636760948,1.325506386529084e-6,3.5576581397727926e-13,1.6859661041378715e-6,2.1708311360704968e-6,0.0009615602590950435,9.516601583174713e-5,7.572355068991578e-5,12345.256963699456,124747.69354838233,699065.2027773996,80666.13531523744,4.5325390329157204e-17,-7.351298032846538e-20,1.0,10.0,0.0,0.0,-493887.4117825909,-1.8867281912698498e-10,2.511670586886084e-12,1.0764579983379595e9,-2.484183430778318e-9,-8.725487906301764e-14,-1.8123947189729673e-8,-2.057115642898251e-13,-4.3824458719420185e-13,-0.05267739403348907,-1.5300709162605334e-9,9.774403763002536e-12,-7.581544826074603e-14,7.356585525727792e-16,-8.809810926927734e-18,-1.5553510551666782e-9,1.1681316768465887e-11,-9.32592794494978e-14,9.144370290953137e-16,-1.1019988216722778e-17,1.424405072709329e-11,-1.1922218136457536e-13,1.1789335478523924e-15,-1.4234724829228826e-17,-1.5615343832007143e-13,1.5626280183843059e-15,-1.8873512990895324e-17,2.1165673825715525e-15,-2.5578015769153395e-17,-3.5309134750700253e-17
0.0012769213460088634,-8.96959360790821,4.1241597937893444e6,8632.811947731372,8.561557940616769,0.004573686162993681,-6.748716623693647e8,74.04393010780157,9.655756548844337,120.04658710095697,4.872855007296005,10.289568658046884,1597.53191997622,656289.0704521951,4.620211015789918e13,11610.619742841513,33.086547597647154,0.011092163583923247,-2.7150272979842228e-5,3.101080360531127e-7,657465.4759165231,38.136709947656875,0.0014085968232152733,-4.572947809793927e-5,3.9488653410790356e-7,73.5331227959934,-0.029736150721047714,-5.8671440824936377e-5,5.232538963732143e-7,-0.09757829778844652,-6.368770627530358e-5,7.08987908853564e-7,-3.6726527993281495e-5,9.318403841350799e-7,1.086619387015985e-6,0.28562612717434027,0.00039041977299965965,1.0978556028167914,3.084943813004026e6,760332.4989099997,-235742.15069744177,-0.26863306071232806,2.018305324151888e-12,-3.1449869488797553e-10,-4.674564424226179e-10,-2.127720434818671e-21,0.0005166848806515154,3.464243569937468e-13,1.4380007343733574,1.414360591084556e-6,4.0363356007611625e-13,1.7989834223129751e-6,2.316350973415147e-6,0.001022395699147774,0.00010118739159967298,8.051478985574282e-5,11610.619742841513,117324.25156094921,657465.4759165231,75865.88323273972,5.793132785664294e-17,-9.365180901901007e-20,1.0,10.0,0.0,0.0,-486796.00436396344,-2.1788360701650235e-10,2.9909133496987622e-12,1.05250872198685e9,-2.9299096263666576e-9,-1.0488726450663788e-13,-2.1375844428639927e-8,-2.4728087980284993e-13,-5.268020660690108e-13,-0.05278961985135114,-1.7297976240000627e-9,1.1749444157171813e-11,-9.69007815286473e-14,9.997421528315393e-16,-1.2729763502808742e-17,-1.7583761913394148e-9,1.4041673489571502e-11,-1.1919601955859322e-13,1.2426982385898719e-15,-1.592337307464108e-17,1.7122235905614023e-11,-1.523796333789334e-13,1.6021436308104167e-15,-2.056853204592463e-17,-1.99582088913564e-13,2.123576992532757e-15,-2.7271391823278427e-17,2.8763703240955613e-15,-3.695913355817093e-17,-5.1020227877090566e-17
0.0013166983360728926,-8.938918247603777,3.8643709285510634e6,8560.155978531715,8.561557940610149,0.004716159675367834,-6.429617695514407e8,74.04393010770393,9.655756548697024,120.0465870984131,4.872855007271306,10.289568657969056,1502.4681176576378,598589.0287861465,4.086704653840934e13,10919.710442857564,33.086547596867256,0.011793984298284486,-3.069465524074367e-5,3.7277420888569935e-7,618341.8958019323,38.13670994664785,0.001497721225518628,-5.169931680423009e-5,4.746846203164708e-7,73.53312279394854,-0.03161760931232671,-6.633081182677517e-5,6.289922691056648e-7,-0.10375224843100916,-7.20019348811875e-5,8.522591358555208e-7,-4.1521060121048396e-5,1.1201453094149631e-6,1.3062018240481211e-6,0.28562612717434027,0.00039373353586494373,1.0978556028167188,3.0849438130356907e6,760332.4989215995,-231779.2027088675,-0.2825094947080579,2.2932439379425916e-12,-3.555531861096966e-10,-5.28479202958883e-10,-2.7570906489983133e-21,0.0005700640857592586,3.945679094947225e-13,1.5089490423580234,1.5094433470356244e-6,4.58023982435083e-13,1.919923091237135e-6,2.4720715411557113e-6,0.0010870785552430466,0.00010758963824458929,8.560909427783824e-5,10919.710442857564,110342.67621816754,618341.8958019323,71351.35727095192,7.404285574388547e-17,-1.1928414730003543e-19,1.0,10.0,0.0,0.0,-479435.7119619749,-2.514110193319875e-10,3.558695597723925e-12,1.0278680605257678e9,-3.4499311233451746e-9,-1.2608237070695974e-13,-2.5169778887204105e-8,-2.9724930130007414e-13,-6.332523384369998e-13,-0.05290634679283769,-1.955589803973565e-9,1.4123507246652457e-11,-1.238495546175817e-13,1.3586159212035788e-15,-1.8393756762140835e-17,-1.9878969550932517e-9,1.68788995976639e-11,-1.5234529794977844e-13,1.6887857351049654e-15,-2.3008344924413695e-17,2.0581907639531964e-11,-1.9475759364118505e-13,2.1772614080588266e-15,-2.9720349034912916e-17,-2.550875137229021e-13,2.885874491253009e-15,-3.9405629495298595e-17,3.90889983706007e-15,-5.3403920809838614e-17,-7.3721500902458e-17
0.0013166983360728926,-8.938918247603777,3.8643709285510634e6,8560.155978531715,8.561557940610149,0.004716159675367834,-6.429617695514407e8,74.04393010770393,9.655756548697024,120.0465870984131,4.872855007271306,10.289568657969056,1502.4681176576378,598589.0287861465,4.086704653840934e13,10919.710442857564,33.086547596867256,0.011793984298284486,-3.069465524074367e-5,3.7277420888569935e-7,618341.8958019323,38.13670994664785,0.001497721225518628,-5.169931680423009e-5,4.746846203164708e-7,73.53312279394854,-0.03161760931232671,-6.633081182677517e-5,6.289922691056648e-7,-0.10375224843100916,-7.20019348811875e-5,8.522591358555208e-7,-4.1521060121048396e-5,1.1201453094149631e-6,1.3062018240481211e-6,0.28562612717434027,0.00039373353586494373,1.0978556028167188,3.0849438130356907e6,760332.4989215995,-231779.2027088675,-0.2825094947080579,2.2932439379425916e-12,-3.555531861096966e-10,-5.28479202958883e-10,-2.7570906489983133e-21,0.0005700640857592586,3.945679094947225e-13,1.5089490423580234,1.5094433470356244e-6,4.58023982435083e-13,1.919923091237135e-6,2.4720715411557113e-6,0.0010870785552430466,0.00010758963824458929,8.560909427783824e-5,10919.710442857564,110342.67621816754,618341.8958019323,71351.35727095192,7.404285574388547e-17,-1.1928414730003543e-19,1.0,10.0,0.0,0.0,-479435.7119619749,-2.514110193319875e-10,3.558695597723925e-12,1.0278680605257678e9,-3.4499311233451746e-9,-1.2608237070695974e-13,-2.5169778887204105e-8,-2.9724930130007414e-13,-6.332523384369998e-13,-0.05290634679283769,-1.955589803973565e-9,1.4123507246652457e-11,-1.238495546175817e-13,1.3586159212035788e-15,-1.8393756762140835e-17,-1.9878969550932517e-9,1.68788995976639e-11,-1.5234529794977844e-13,1.6887857351049654e-15,-2.3008344924413695e-17,2.0581907639531964e-11,-1.9475759364118505e-13,2.1772614080588266e-15,-2.9720349034912916e-17,-2.550875137229021e-13,2.885874491253009e-15,-3.9405629495298595e-17,3.90889983706007e-15,-5.3403920809838614e-17,-7.3721500902458e-17
0.0013577136096990469,-8.90824347461502,3.62026880192474e6,8484.430584708745,8.561557940602503,0.004863068480832166,-6.118186276776906e8,74.04393010758905,9.655756548530483,120.04658709550448,4.872855007243384,10.289568657881073,1413.0629053352118,545962.858192576,3.614811987178541e13,10269.926916900404,33.086547595998674,0.012540195714420235,-3.470166387126934e-5,4.4810229008075924e-7,581547.1127010133,38.136709945511875,0.0015924828151624322,-5.84483617577206e-5,5.706061748868273e-7,73.53312279161125,-0.03361807161097127,-7.498991331196342e-5,7.560954312496503e-7,-0.11031670621491715,-8.140136849908489e-5,1.0244787901348091e-6,-4.694139298318214e-5,1.3464978702822981e-6,1.5701516217996753e-6,0.28562612717434027,0.00039724769356448686,1.0978556028166364,3.084943813071488e6,760332.4989347133,-227684.8318819199,-0.29692458342572453,2.6063034944231127e-12,-4.019657985460819e-10,-5.974664438988646e-10,-3.5695021001018754e-21,0.00062778757210436,4.495704139853084e-13,1.5823210293114844,1.6112198308841597e-6,5.198403289472866e-13,2.049376788037542e-6,2.638754676157484e-6,0.0011558518794732098,0.00011439682441228087,9.102561634646146e-5,10269.926916900404,103776.67306392771,581547.1127010133,67105.55453311853,9.463468226927789e-17,-1.519004030950194e-19,1.0,10.0,0.0,0.0,-471806.4291785193,-2.898559232263946e-10,4.2307482268567354e-12,1.0025608088555272e9,-4.055451454054599e-9,-1.5155991958956574e-13,-2.958748799882524e-8,-3.573135107854969e-13,-7.612098021849719e-13,-0.05302760499318063,-2.2108477036487836e-9,1.697718892119283e-11,-1.58291993583534e-13,1.846299029257398e-15,-2.6577645060055633e-17,-2.247369643866778e-9,2.0289314764608994e-11,-1.9471243812068394e-13,2.2949861978658446e-15,-3.32454071109194e-17,2.4740516207408182e-11,-2.489196749099367e-13,2.958805213191269e-15,-4.2943802754597616e-17,-3.2602747292038194e-13,3.9217830005640796e-15,-5.693839814938844e-17,5.312035844987342e-15,-7.716503169734767e-17,-1.0652266002869184e-16
0.0013577136096990469,-8.90824347461502,3.62026880192474e6,8484.430584708745,8.561557940602503,0.004863068480832166,-6.118186276776906e8,74.04393010758905,9.655756548530483,120.04658709550448,4.872855007243384,10.289568657881073,1413.0629053352118,545962.858192576,3.614811987178541e13,10269.926916900404,33.086547595998674,0.012540195714420235,-3.470166387126934e-5,4.4810229008075924e-7,581547.1127010133,38.136709945511875,0.0015924828151624322,-5.84483617577206e-5,5.706061748868273e-7,73.53312279161125,-0.03361807161097127,-7.498991331196342e-5,7.560954312496503e-7,-0.11031670621491715,-8.140136849908489e-5,1.0244787901348091e-6,-4.694139298318214e-5,1.3464978702822981e-6,1.5701516217996753e-6,0.28562612717434027,0.00039724769356448686,1.0978556028166364,3.084943813071488e6,760332.4989347133,-227684.8318819199,-0.29692458342572453,2.6063034944231127e-12,-4.019657985460819e-10,-5.974664438988646e-10,-3.5695021001018754e-21,0.00062778757210436,4.495704139853084e-13,1.5823210293114844,1.6112198308841597e-6,5.198403289472866e-13,2.049376788037542e-6,2.638754676157484e-6,0.0011558518794732098,0.00011439682441228087,9.102561634646146e-5,10269.926916900404,103776.67306392771,581547.1127010133,67105.55453311853,9.463468226927789e-17,-1.519004030950194e-19,1.0,10.0,0.0,0.0,-471806.4291785193,-2.898559232263946e-10,4.2307482268567354e-12,1.0025608088555272e9,-4.055451454054599e-9,-1.5155991958956574e-13,-2.958748799882524e-8,-3.573135107854969e-13,-7.612098021849719e-13,-0.05302760499318063,-2.2108477036487836e-9,1.697718892119283e-11,-1.58291993583534e-13,1.846299029257398e-15,-2.6577645060055633e-17,-2.247369643866778e-9,2.0289314764608994e-11,-1.9471243812068394e-13,2.2949861978658446e-15,-3.32454071109194e-17,2.4740516207408182e-11,-2.489196749099367e-13,2.958805213191269e-15,-4.2943802754597616e-17,-3.2602747292038194e-13,3.9217830005640796e-15,-5.693839814938844e-17,5.312035844987342e-15,-7.716503169734767e-17,-1.0652266002869184e-16
0.001400005593075912,-8.87756935860557,3.390927895653241e6,8405.58950077258,8.561557940593682,0.00501455021459262,-5.814622792399622e8,74.04393010745413,9.655756548342206,120.04658709217941,4.872855007211819,10.28956865778161,1328.9795467971053,497964.4057606756,3.1974172709190715e13,9658.821817243685,33.08654759502986,0.013333602788474605,-3.923166106391938e-5,5.386501160161961e-7,546942.5425697933,38.13670994423241,0.0016932377943004394,-6.607828160603321e-5,6.859083050992753e-7,73.53312278894337,-0.035745057213770824,-8.477918731250807e-5,9.088792911176089e-7,-0.1172963464743382,-9.202760163826208e-5,1.2314947532455137e-6,-5.306917930714911e-5,1.618584082428912e-6,1.8874314457660155e-6,0.28562612717434027,0.0004009737188182573,1.0978556028165427,3.0849438131119567e6,760332.4989495386,-223461.03183797165,-0.31187980956849193,2.9628889368622214e-12,-4.544355501918989e-10,-6.754572585427059e-10,-4.617104840146892e-21,0.0006900446278557105,5.124390670720443e-13,1.6580888787671022,1.7201925128767674e-6,5.901133259791132e-13,2.187983625288968e-6,2.8172232926387303e-6,0.0012289740392448722,0.00012163453641234573,9.678471619203595e-5,9658.821817243685,97601.51187309097,546942.5425697933,63112.483607855276,1.2095246253641572e-16,-1.933925560940464e-19,1.0,10.0,0.0,0.0,-463909.2370735449,-3.338965572061516e-10,5.025467839905359e-12,9.766167796168714e8,-4.759133358058395e-9,-1.8218498145614077e-13,-3.4721355019524785e-8,-4.295128181583682e-13,-9.150187256200385e-13,-0.05315340694973569,-2.4994148079560705e-9,2.0407357975348735e-11,-2.0231146591362698e-13,2.509017415076104e-15,-3.8402375006967167e-17,-2.540701085591141e-9,2.4388686330410132e-11,-2.4886016953857223e-13,3.118759662611439e-15,-4.8036734248679774e-17,2.973922589620137e-11,-3.1814208238938695e-13,4.020855791920855e-15,-6.205012435607219e-17,-4.1669306686280123e-13,5.3294945439760496e-15,-8.227119532811332e-17,7.218780141142017e-15,-1.1149709396823839e-16,-1.5391660614404187e-16
0.0014436138827783921,-8.846895979756383,3.1754777431446454e6,8323.59485390335,8.561557940583514,0.005170746703954127,-5.519117768657081e8,74.04393010729595,9.655756548129357,120.04658708837911,4.8728550071761365,10.28956865766917,1249.901354756886,454186.7529296208,2.828226581643158e13,9084.093508710721,33.086547593947756,0.014177187123453394,-4.435287879040648e-5,6.474920361081963e-7,514397.85251478676,38.13670994279073,0.001800364797520394,-7.470400014498845e-5,8.245058375439269e-7,73.53312278590177,-0.038006559276848685,-9.584608236641083e-5,1.092531283806853e-6,-0.12471739851436645,-0.00010404068932901333,1.48033579035633e-6,-5.9996717373835465e-5,1.9456420261544114e-6,2.2688138245057604e-6,0.28562612717434027,0.00040492365860467287,1.0978556028164363,3.084943813157707e6,760332.4989662986,-219110.51572383975,-0.3273743527919566,3.36919181318746e-12,-5.137525750653203e-10,-7.636261948417054e-10,-5.966541559072778e-21,0.0007570103701407749,5.84334028971917e-13,1.7362121542067896,1.8369042811509808e-6,6.700195173311713e-13,2.336434124743704e-6,3.0083664987010346e-6,0.001306719659873371,0.00012932997176405296,0.00010290803613885428,9084.093508710721,91793.93483251768,514397.85251478676,59357.10519585447,1.545880824636685e-16,-2.4616140067236523e-19,1.0,10.0,0.0,0.0,-455746.4998153222,-3.842975150373928e-10,5.964343267453835e-12,9.500709490404834e8,-5.575247325612265e-9,-2.1899730577036539e-13,-4.067549271874897e-8,-5.162982967611754e-13,-1.0999005154962183e-12,-0.053283745789540066,-2.8256354736856704e-9,2.4530438949683718e-11,-2.5857037942257475e-13,3.4095824795839654e-15,-5.548744356701536e-17,-2.872307218596123e-9,2.93161526148739e-11,-3.1806349552178165e-13,4.238182383435455e-15,-6.940813148226297e-17,3.574769896640668e-11,-4.0661159907417127e-13,5.46407360497814e-15,-8.965611047079618e-17,-5.325680547309809e-13,7.242432013930612e-15,-1.1887361670913473e-16,9.809855230398533e-15,-1.611022820680735e-16,-2.2239453902550856e-16
0.0014436138827783921,-8.846895979756383,3.1754777431446454e6,8323.59485390335,8.561557940583514,0.005170746703954127,-5.519117768657081e8,74.04393010729595,9.655756548129357,120.04658708837911,4.8728550071761365,10.28956865766917,1249.901354756886,454186.7529296208,2.828226581643158e13,9084.093508710721,33.086547593947756,0.014177187123453394,-4.435287879040648e-5,6.474920361081963e-7,514397.85251478676,38.13670994279073,0.001800364797520394,-7.470400014498845e-5,8.245058375439269e-7,73.53312278590177,-0.038006559276848685,-9.584608236641083e-5,1.092531283806853e-6,-0.12471739851436645,-0.00010404068932901333,1.48033579035633e-6,-5.9996717373835465e-5,1.9456420261544114e-6,2.2688138245057604e-6,0.28562612717434027,0.00040492365860467287,1.0978556028164363,3.084943813157707e6,760332.4989662986,-219110.51572383975,-0.3273743527919566,3.36919181318746e-12,-5.137525750653203e-10,-7.636261948417054e-10,-5.966541559072778e-21,0.0007570103701407749,5.84334028971917e-13,1.7362121542067896,1.8369042811509808e-6,6.700195173311713e-13,2.336434124743704e-6,3.0083664987010346e-6,0.001306719659873371,0.00012932997176405296,0.00010290803613885428,9084.093508710721,91793.93483251768,514397.85251478676,59357.10519585447,1.545880824636685e-16,-2.4616140067236523e-19,1.0,10.0,0.0,0.0,-455746.4998153222,-3.842975150373928e-10,5.964343267453835e-12,9.500709490404834e8,-5.575247325612265e-9,-2.1899730577036539e-13,-4.067549271874897e-8,-5.162982967611754e-13,-1.0999005154962183e-12,-0.053283745789540066,-2.8256354736856704e-9,2.4530438949683718e-11,-2.5857037942257475e-13,3.4095824795839654e-15,-5.548744356701536e-17,-2.872307218596123e-9,2.93161526148739e-11,-3.1806349552178165e-13,4.238182383435455e-15,-6.940813148226297e-17,3.574769896640668e-11,-4.0661159907417127e-13,5.46407360497814e-15,-8.965611047079618e-17,-5.325680547309809e-13,7.242432013930612e-15,-1.1887361670913473e-16,9.809855230398533e-15,-1.611022820680735e-16,-2.2239453902550856e-16
0.0014885792894174434,-8.816223422218394,2.9730995617260844e6,8238.418060918959,8.561557940571806,0.005331804124665657,-5.2318501613718295e8,74.04393010711081,9.65575654788873,120.04658708403683,4.872855007135799,10.28956865754206,1175.5304786937731,414258.7550933457,2.5016728182895207e13,8543.577258881218,33.0865475927376,0.015074118208413307,-5.014244467306737e-5,7.783231793154234e-7,483790.4619277283,38.1367099411657,0.001914266319111788,-8.44554242041248e-5,9.91104089392817e-7,73.53312278243766,-0.04041107464596168,-0.00010835727041445373,1.3132863029658243e-6,-0.1326077444827073,-0.00011762155355874983,1.7794499306923407e-6,-6.78283387272556e-5,2.3387751556899623e-6,2.7272464997489174e-6,0.28562612717434027,0.0004091101539232745,1.0978556028163153,3.0849438132094275e6,760332.4989852459,-214636.74925214122,-0.3434048945961182,3.832308084662389e-12,-5.808099968522194e-10,-8.63300909037721e-10,-7.702856964510832e-21,0.000828842351017711,6.665924650697664e-13,1.8166371456437969,1.9619418774667698e-6,7.609023223092905e-13,2.4954745873796515e-6,3.2131452231544798e-6,0.0013893806574324001,0.00013751204170390466,0.00010941858228946829,8543.577258881218,86332.0675189115,483790.4619277283,55825.27454510692,1.975758634962936e-16,-3.132521314287002e-19,1.0,10.0,0.0,0.0,-447321.95289496717,-4.4191966575614375e-10,7.0724463086434765e-12,9.229635363343445e8,-6.519828950849778e-9,-2.6324658087817086e-13,-4.756689133347832e-8,-6.2061589232791e-13,-1.3221307488946094e-12,-0.0534185936282687,-3.1944201754074707e-9,2.9486358296809074e-11,-3.3047106411523086e-13,4.63334024533795e-15,-8.017258458668346e-17,-3.2471794073268575e-9,3.523893896760506e-11,-4.065075937734526e-13,5.75934183864162e-15,-1.0028634034785348e-16,4.296984625101545e-11,-5.196785850019756e-13,7.425232981724279e-15,-1.2954233063287316e-16,-6.806602300879088e-13,9.84188657582123e-15,-1.7175830551348987e-16,1.3330821983142003e-14,-2.3277399932672694e-16,-3.213345489025023e-16
0.0014885792894174434,-8.816223422218394,2.9730995617260844e6,8238.418060918959,8.561557940571806,0.005331804124665657,-5.2318501613718295e8,74.04393010711081,9.65575654788873,120.04658708403683,4.872855007135799,10.28956865754206,1175.5304786937731,414258.7550933457,2.5016728182895207e13,8543.577258881218,33.0865475927376,0.015074118208413307,-5.014244467306737e-5,7.783231793154234e-7,483790.4619277283,38.1367099411657,0.001914266319111788,-8.44554242041248e-5,9.91104089392817e-7,73.53312278243766,-0.04041107464596168,-0.00010835727041445373,1.3132863029658243e-6,-0.1326077444827073,-0.00011762155355874983,1.7794499306923407e-6,-6.78283387272556e-5,2.3387751556899623e-6,2.7272464997489174e-6,0.28562612717434027,0.0004091101539232745,1.0978556028163153,3.0849438132094275e6,760332.4989852459,-214636.74925214122,-0.3434048945961182,3.832308084662389e-12,-5.808099968522194e-10,-8.63300909037721e-10,-7.702856964510832e-21,0.000828842351017711,6.665924650697664e-13,1.8166371456437969,1.9619418774667698e-6,7.609023223092905e-13,2.4954745873796515e-6,3.2131452231544798e-6,0.0013893806574324001,0.00013751204170390466,0.00010941858228946829,8543.577258881218,86332.0675189115,483790.4619277283,55825.27454510692,1.975758634962936e-16,-3.132521314287002e-19,1.0,10.0,0.0,0.0,-447321.95289496717,-4.4191966575614375e-10,7.0724463086434765e-12,9.229635363343445e8,-6.519828950849778e-9,-2.6324658087817086e-13,-4.756689133347832e-8,-6.2061589232791e-13,-1.3221307488946094e-12,-0.0534185936282687,-3.1944201754074707e-9,2.9486358296809074e-11,-3.3047106411523086e-13,4.63334024533795e-15,-8.017258458668346e-17,-3.2471794073268575e-9,3.523893896760506e-11,-4.065075937734526e-13,5.75934183864162e-15,-1.0028634034785348e-16,4.296984625101545e-11,-5.196785850019756e-13,7.425232981724279e-15,-1.2954233063287316e-16,-6.806602300879088e-13,9.84188657582123e-15,-1.7175830551348987e-16,1.3330821983142003e-14,-2.3277399932672694e-16,-3.213345489025023e-16
0.0015349438563552146,-8.785551785567126,2.7830232053851318e6,8150.040765984121,8.56155794055834,0.00549787306795438,-4.9529858394246596e8,74.0439301068945,9.655756547616704,120.04658707907682,4.8728550070902,10.28956865739837,1105.5868098543885,377841.91010857647,2.212831879673147e13,8035.237279810027,33.08654759138272,0.016027764836352484,-5.6687537876727615e-5,9.355846721087523e-7,455005.09183820983,38.13670993933341,0.0020353701630269148,-9.547939052697247e-5,1.191358318927759e-6,73.53312277849592,-0.042967634465866586,-0.00012250114466974584,1.5786379845495835e-6,-0.1409970198134056,-0.00013297469470334,2.1389907484951967e-6,-7.668197176463242e-5,2.81132856536077e-6,3.278291190495824e-6,0.28562612717434027,0.00041354645673129096,1.0978556028161777,3.084943813267897e6,760332.4990066657,-210043.98033134226,-0.35996542245054064,4.360373776093918e-12,-6.56617306625655e-10,-9.75982055984133e-10,-9.934424048049884e-21,0.0009056770395022822,7.607564285216558e-13,1.8992962661784403,2.0959395490219313e-6,8.642961333173339e-13,2.6659117382943657e-6,3.432598196231413e-6,0.001477267287350871,0.0001462114752957349,0.00011634080739041984,8035.237279810027,81195.33848111446,455005.09183820983,52503.68945005728,2.52515458013195e-16,-3.9852559426746585e-19,1.0,10.0,0.0,0.0,-438640.7889662123,-5.077310428831732e-10,8.378994684793783e-12,8.953400352257241e8,-7.610843875543553e-9,-3.164347782875616e-13,-5.5526621888965856e-8,-7.4600622838569e-13,-1.58925176879051e-12,-0.05355789992274021,-3.6113190111994626e-9,3.544328308260577e-11,-4.223612842207719e-13,6.29625284998566e-15,-1.158379852044366e-16,-3.670959152555819e-9,4.235802097573782e-11,-5.195406166982121e-13,7.826382312560806e-15,-1.4489959533731828e-16,5.165073267919685e-11,-6.64180161744148e-13,1.0090173602380552e-14,-1.8717054362600252e-16,-8.699247248328028e-13,1.3374184734148269e-14,-2.481669994428084e-16,1.811533286990111e-14,-3.363266553388663e-16,-4.642851603452165e-16
0.0015827509120628146,-8.754881173579117,2.604524147644058e6,8058.4556942894105,8.561557940542864,0.005669108728061309,-4.682675856877834e8,74.04393010664225,9.655756547309181,120.0465870734132,4.872855007038653,10.289568657235936,1039.806896734052,344627.4728930407,1.9573482837190406e13,7557.158845909657,33.086547589864246,0.017041707889400473,-6.408669941290889e-5,1.1246141969190905e-6,427933.3185791839,38.13670993726684,0.002164131066475687,-0.00010794187272958505,1.4320654442211885e-6,73.53312277401426,-0.04568583845517702,-0.0001384906511706338,1.8975927482671976e-6,-0.14991672569877185,-0.00015033126517093292,2.571161578929859e-6,-8.669091420207931e-5,3.3793414010849038e-6,3.940651150218413e-6,0.28562612717434027,0.0004182464493015016,1.097855602816021,3.0849438133339956e6,760332.4990308804,-205337.25830542005,-0.37704705832638497,4.962721878629801e-12,-7.423155267578607e-10,-1.1033658357053072e-9,-1.2799143582494722e-20,0.0009876263380014666,8.686053261270963e-13,1.9841076239353523,2.239583097597377e-6,9.819540230252371e-13,2.8486178769792876e-6,3.6678485810221137e-6,0.0015707093188814907,0.00015546093603486066,0.00012370070363877902,7557.158845909657,76364.3995920302,427933.3185791839,49379.838748426904,3.2272889668479954e-16,-5.068745400504597e-19,1.0,10.0,0.0,0.0,-429709.72805442143,-5.828188639570271e-10,9.917998627298323e-12,8.672511544830763e8,-8.868360953808785e-9,-3.803670654690784e-13,-6.470109948247585e-8,-8.967246047905355e-13,-1.9103282909052136e-12,-0.05370159002872943,-4.082605017163481e-9,4.260331814163043e-11,-5.397968550224955e-13,8.55587806087223e-15,-1.6736684443575045e-16,-4.150022770269639e-9,5.091493311937716e-11,-6.639967366926383e-13,1.0635152836979114e-14,-2.0935623607676945e-16,6.208487950899935e-11,-8.488531999687895e-13,1.3711396432327184e-14,-2.704311174097735e-16,-1.1118049371257787e-12,1.8174011625858725e-14,-3.5856154362448875e-16,2.4616724035975557e-14,-4.859387572909385e-16,-6.708194546974573e-16
0.0015827509120628146,-8.754881173579117,2.604524147644058e6,8058.4556942894105,8.561557940542864,0.005669108728061309,-4.682675856877834e8,74.04393010664225,9.655756547309181,120.0465870734132,4.872855007038653,10.289568657235936,1039.806896734052,344627.4728930407,1.9573482837190406e13,7557.158845909657,33.086547589864246,0.017041707889400473,-6.408669941290889e-5,1.1246141969190905e-6,427933.3185791839,38.13670993726684,0.002164131066475687,-0.00010794187272958505,1.4320654442211885e-6,73.53312277401426,-0.04568583845517702,-0.0001384906511706338,1.8975927482671976e-6,-0.14991672569877185,-0.00015033126517093292,2.571161578929859e-6,-8.669091420207931e-5,3.3793414010849038e-6,3.940651150218413e-6,0.28562612717434027,0.0004182464493015016,1.097855602816021,3.0849438133339956e6,760332.4990308804,-205337.25830542005,-0.37704705832638497,4.962721878629801e-12,-7.423155267578607e-10,-1.1033658357053072e-9,-1.2799143582494722e-20,0.0009876263380014666,8.686053261270963e-13,1.9841076239353523,2.239583097597377e-6,9.819540230252371e-13,2.8486178769792876e-6,3.6678485810221137e-6,0.0015707093188814907,0.00015546093603486066,0.00012370070363877902,7557.158845909657,76364.3995920302,427933.3185791839,49379.838748426904,3.2272889668479954e-16,-5.068745400504597e-19,1.0,10.0,0.0,0.0,-429709.72805442143,-5.828188639570271e-10,9.917998627298323e-12,8.672511544830763e8,-8.868360953808785e-9,-3.803670654690784e-13,-6.470109948247585e-8,-8.967246047905355e-13,-1.9103282909052136e-12,-0.05370159002872943,-4.082605017163481e-9,4.260331814163043e-11,-5.397968550224955e-13,8.55587806087223e-15,-1.6736684443575045e-16,-4.150022770269639e-9,5.091493311937716e-11,-6.639967366926383e-13,1.0635152836979114e-14,-2.0935623607676945e-16,6.208487950899935e-11,-8.488531999687895e-13,1.3711396432327184e-14,-2.704311174097735e-16,-1.1118049371257787e-12,1.8174011625858725e-14,-3.5856154362448875e-16,2.4616724035975557e-14,-4.859387572909385e-16,-6.708194546974573e-16
0.0016320450934085996,-8.724211703347759,2.4369207715662373e6,7963.667524591507,8.561557940525097,0.0058456709856556065,-4.421054941752985e8,74.0439301063486,9.655756546961534,120.04658706694877,4.872855006980383,10.289568657052317,977.9429727230755,314333.8489153651,1.7313695795237271e13,7107.541227030983,33.08654758816089,0.018119753288975998,-7.245130831589702e-5,1.3518267938319816e-6,402473.1736140565,38.136709934935475,0.002301032344469711,-0.00012203046763871042,1.7213942730759808e-6,73.53312276892224,-0.04857588962347001,-0.00015656647878086786,2.2809748692986838e-6,-0.15940034301253725,-0.00016995253213940824,3.0906288779466996e-6,-9.800582991732235e-5,4.0620901494865605e-6,4.736804696478223e-6,0.28562612717434027,0.0004232246600682727,1.0978556028158424,3.084943813408718e6,760332.4990582544,-200522.4479174263,-0.3946378939864492,5.6500631601481075e-12,-8.391942932692176e-10,-1.2473693930244982e-9,-1.6472229518943204e-20,0.0010747741096884115,9.921936019596746e-13,2.0709746777764555,2.3936141758698174e-6,1.1158794617191706e-12,3.0445363419763226e-6,3.920111009705667e-6,0.0016700572239684603,0.00016529513993097082,0.00013152589667186928,7107.541227030983,71821.05463805012,402473.1736140565,46441.95614468879,4.1246119382183435e-16,-6.4449640212541725e-19,1.0,10.0,0.0,0.0,-420537.08148317575,-6.684027003156633e-10,1.1729000986608281e-11,8.387526983978059e8,-1.0314731734591246e-8,-4.572129447592375e-13,-7.525339264199663e-8,-1.077885094832589e-12,-2.2962543398224103e-12,-0.05384956381562314,-4.615368014943588e-9,5.120934696718635e-11,-6.898770899877307e-13,1.1626283096959882e-14,-2.418134694916898e-16,-4.691576774952038e-9,6.119994430387458e-11,-8.486087805898978e-13,1.4451745646127504e-14,-3.024804267461825e-16,7.46262332667406e-11,-1.0848618404290212e-12,1.8631964914805507e-14,-3.907225684180755e-16,-1.4209234753527384e-12,2.4696091964269304e-14,-5.180552679768289e-16,3.345092815823037e-14,-7.020928196014184e-16,-9.692131007902572e-16
0.0016320450934085996,-8.724211703347759,2.4369207715662373e6,7963.667524591507,8.561557940525097,0.0058456709856556065,-4.421054941752985e8,74.0439301063486,9.655756546961534,120.04658706694877,4.872855006980383,10.289568657052317,977.9429727230755,314333.8489153651,1.7313695795237271e13,7107.541227030983,33.08654758816089,0.018119753288975998,-7.245130831589702e-5,1.3518267938319816e-6,402473.1736140565,38.136709934935475,0.002301032344469711,-0.00012203046763871042,1.7213942730759808e-6,73.53312276892224,-0.04857588962347001,-0.00015656647878086786,2.2809748692986838e-6,-0.15940034301253725,-0.00016995253213940824,3.0906288779466996e-6,-9.800582991732235e-5,4.0620901494865605e-6,4.736804696478223e-6,0.28562612717434027,0.0004232246600682727,1.0978556028158424,3.084943813408718e6,760332.4990582544,-200522.4479174263,-0.3946378939864492,5.6500631601481075e-12,-8.391942932692176e-10,-1.2473693930244982e-9,-1.6472229518943204e-20,0.0010747741096884115,9.921936019596746e-13,2.0709746777764555,2.3936141758698174e-6,1.1158794617191706e-12,3.0445363419763226e-6,3.920111009705667e-6,0.0016700572239684603,0.00016529513993097082,0.00013152589667186928,7107.541227030983,71821.05463805012,402473.1736140565,46441.95614468879,4.1246119382183435e-16,-6.4449640212541725e-19,1.0,10.0,0.0,0.0,-420537.08148317575,-6.684027003156633e-10,1.1729000986608281e-11,8.387526983978059e8,-1.0314731734591246e-8,-4.572129447592375e-13,-7.525339264199663e-8,-1.077885094832589e-12,-2.2962543398224103e-12,-0.05384956381562314,-4.615368014943588e-9,5.120934696718635e-11,-6.898770899877307e-13,1.1626283096959882e-14,-2.418134694916898e-16,-4.691576774952038e-9,6.119994430387458e-11,-8.486087805898978e-13,1.4451745646127504e-14,-3.024804267461825e-16,7.46262332667406e-11,-1.0848618404290212e-12,1.8631964914805507e-14,-3.907225684180755e-16,-1.4209234753527384e-12,2.4696091964269304e-14,-5.180552679768289e-16,3.345092815823037e-14,-7.020928196014184e-16,-9.692131007902572e-16
0.0016828723900591536,-8.693543500839144,2.2795717370732175e6,7865.693668498507,8.56155794050472,0.006027724566870598,-4.1682399118037647e8,74.0439301060074,9.655756546568531,120.04658705957354,4.872855006914515,10.289568656844752,919.7620113298527,286704.2012641047,1.531488211158737e13,6684.69082196791,33.08654758624858,0.019265946167528074,-8.190725231112182e-5,1.624932163813754e-6,378528.75471303175,38.136709932304804,0.0024465876894956087,-0.000137957209215313,2.0691622134223358e-6,73.53312276314028,-0.05164863226324344,-0.00017700066948550056,2.7417931400590342e-6,-0.16948345697933465,-0.0001921337965238255,3.715019034171212e-6,-0.00011079700888472381,4.882741610077771e-6,5.693766642007356e-6,0.28562612717434027,0.00042849628056232755,1.0978556028156392,3.0849438134931885e6,760332.4990891998,-195606.2319465656,-0.4127228558747613,6.434695238540012e-12,-9.487111875234912e-10,-1.4101595624414481e-9,-2.117597202141224e-20,0.0011671728816596923,1.1338946065153078e-12,2.1597860862696368,2.55883499702147e-6,1.2683627537557938e-12,3.2546875012238228e-6,4.190699296652674e-6,0.0017756834783084622,0.00017575098474549206,0.00013984574843408377,6684.69082196791,67548.18993374566,378528.75471303175,43678.97534314892,5.271366504808479e-16,-8.192372311463622e-19,1.0,10.0,0.0,0.0,-411132.7976827362,-7.658489736016929e-10,1.3857925080086114e-11,8.099053514072099e8,-1.1974776705176431e-8,-5.49579734227809e-13,-8.736458198990375e-8,-1.2956337260061464e-12,-2.7601221318739333e-12,-0.054001694530058375,-5.217620808387812e-9,6.15532528353368e-11,-8.816733734195108e-13,1.5798303846862234e-14,-3.4936824631769084e-16,-5.303765812835772e-9,7.356188290979123e-11,-1.0845354187593253e-12,1.9637679200295728e-14,-4.370192361996605e-16,8.970014602857849e-11,-1.3864714653148188e-12,2.531797291709379e-14,-5.645108087672888e-16,-1.815964923350164e-12,3.35582262884478e-14,-7.484804217223883e-16,4.5454768576744164e-14,-1.0143773135805988e-15,-1.4003124366902734e-15
0.0017352801716907574,-8.662876707668545,2.131873564573832e6,7764.56501182661,8.561557940481375,0.006215439140770256,-3.924328264305114e8,74.04393010561166,9.655756546124259,120.0465870511632,4.872855006840058,10.28956865661012,865.0448600592591,261504.27911758207,1.354690177566079e13,6287.014863616935,33.08654758410011,0.020484585500758348,-9.25968118070816e-5,1.953195647368314e-6,356009.8695001085,38.13670992933584,0.0026013430296648486,-0.0001559617417810825,2.4871675992982483e-6,73.53312275657844,-0.05491559117634324,-0.00020010068967660417,3.295681226728308e-6,-0.18020388589505443,-0.00021720881234720316,4.465515034226929e-6,-0.0001252569156758585,5.869137107282435e-6,6.844002764613612e-6,0.28562612717434027,0.00043407717957969606,1.0978556028154078,3.084943813588678e6,760332.499124182,-190596.10531208967,-0.4312835910653705,7.330743863718238e-12,-1.0725135346767566e-9,-1.5941852817945114e-9,-2.719195674425591e-20,0.001264840748398511,1.2964515821825346e-12,2.2504157006245675,2.736113369321616e-6,1.4420227918182067e-12,3.4801751557475798e-6,4.481034683746388e-6,0.0018879839038852824,0.00018686768340103502,0.00014869146337109651,6287.014863616935,63529.71071308073,356009.8695001085,41080.48891632348,6.736862304264316e-16,-1.041024908967685e-18,1.0,10.0,0.0,0.0,-401508.4945957278,-8.766868407404949e-10,1.6358043662645713e-11,7.807743851629325e8,-1.3875976619876113e-8,-6.606008158158583e-13,-1.0123515598060965e-7,-1.5573564581039051e-12,-3.3176650737501712e-12,-0.05415782783669941,-5.898418920535761e-9,7.39857911810331e-11,-1.126776561542231e-12,2.1467061443189915e-14,-5.04751269006443e-16,-5.995794355305693e-9,8.841993525532341e-11,-1.3860345265265359e-12,2.6684102446670945e-14,-6.3138592947401e-16,1.0781776198059011e-10,-1.7719095414324938e-12,3.4402643667472555e-14,-8.155810502221278e-16,-2.3208033715940017e-12,4.559974423776635e-14,-1.0813740222496811e-15,6.176513655065555e-14,-1.4655333363577761e-15,-2.0231208993459257e-15
0.0017352801716907574,-8.662876707668545,2.131873564573832e6,7764.56501182661,8.561557940481375,0.006215439140770256,-3.924328264305114e8,74.04393010561166,9.655756546124259,120.0465870511632,4.872855006840058,10.28956865661012,865.0448600592591,261504.27911758207,1.354690177566079e13,6287.014863616935,33.08654758410011,0.020484585500758348,-9.25968118070816e-5,1.953195647368314e-6,356009.8695001085,38.13670992933584,0.0026013430296648486,-0.0001559617417810825,2.4871675992982483e-6,73.53312275657844,-0.05491559117634324,-0.00020010068967660417,3.295681226728308e-6,-0.18020388589505443,-0.00021720881234720316,4.465515034226929e-6,-0.0001252569156758585,5.869137107282435e-6,6.844002764613612e-6,0.28562612717434027,0.00043407717957969606,1.0978556028154078,3.084943813588678e6,760332.499124182,-190596.10531208967,-0.4312835910653705,7.330743863718238e-12,-1.0725135346767566e-9,-1.5941852817945114e-9,-2.719195674425591e-20,0.001264840748398511,1.2964515821825346e-12,2.2504157006245675,2.736113369321616e-6,1.4420227918182067e-12,3.4801751557475798e-6,4.481034683746388e-6,0.0018879839038852824,0.00018686768340103502,0.00014869146337109651,6287.014863616935,63529.71071308073,356009.8695001085,41080.48891632348,6.736862304264316e-16,-1.041024908967685e-18,1.0,10.0,0.0,0.0,-401508.4945957278,-8.766868407404949e-10,1.6358043662645713e-11,7.807743851629325e8,-1.3875976619876113e-8,-6.606008158158583e-13,-1.0123515598060965e-7,-1.5573564581039051e-12,-3.3176650737501712e-12,-0.05415782783669941,-5.898418920535761e-9,7.39857911810331e-11,-1.126776561542231e-12,2.1467061443189915e-14,-5.04751269006443e-16,-5.995794355305693e-9,8.841993525532341e-11,-1.3860345265265359e-12,2.6684102446670945e-14,-6.3138592947401e-16,1.0781776198059011e-10,-1.7719095414324938e-12,3.4402643667472555e-14,-8.155810502221278e-16,-2.3208033715940017e-12,4.559974423776635e-14,-1.0813740222496811e-15,6.176513655065555e-14,-1.4655333363577761e-15,-2.0231208993459257e-15
0.001789317245798182,-8.632211470110505,1.9932582748221098e6,7660.326507750353,8.561557940454657,0.006408989526409493,-3.689396726830705e8,74.04393010515358,9.655756545622037,120.04658704157744,4.872855006755894,10.289568656344896,813.5853936579816,238520.4222163593,1.1983095156777914e13,5913.015264892577,33.08654758168474,0.021780240324512434,-0.00010468079397827797,2.3477519334169687e-6,334831.68697055214,38.13670992598452,0.0027658785881012446,-0.00017631491447573868,2.9895891626390203e-6,73.53312274913503,-0.058389015148610154,-0.00022621404188289063,3.961426998950207e-6,-0.1916018237876069,-0.00024555479276184335,5.367573683110048e-6,-0.0001416030762614799,7.0547351509529665e-6,8.22652904392596e-6,0.28562612717434027,0.00043998391943083276,1.0978556028151443,3.084943813696623e6,760332.4991637273,-185500.35519502158,-0.45029839636787483,8.354442280725463e-12,-1.212463093879036e-9,-1.8022143068908714e-9,-3.487633780215258e-20,0.0013677586545940157,1.483037084359156e-12,2.3427228014335877,2.926388238344622e-6,1.639855067026214e-12,3.7221935890354183e-6,4.792654917078876e-6,0.0020073791572593537,0.0001986869118768403,0.0001580962061500529,5913.015264892577,59750.478942949616,334831.68697055214,38636.70809304071,8.609658248776598e-16,-1.322414576054344e-18,1.0,10.0,0.0,0.0,-391677.46752556216,-1.0026256943004596e-9,1.9291087584910552e-11,7.514292586042843e8,-1.6048669826532418e-8,-7.940417119017797e-13,-1.1708645036515592e-7,-1.8719291700502033e-12,-3.987790235692916e-12,-0.05431778122203494,-6.667996202798618e-9,8.892845527855628e-11,-1.4399963375089883e-12,2.916933893972224e-14,-7.292250742138331e-16,-6.778064521997398e-9,1.0627782625907053e-10,-1.7713234663176717e-12,3.625825567708781e-14,-9.12177702072069e-16,1.295933087063478e-10,-2.264465429961118e-12,4.6746231043234695e-14,-1.1782901055431416e-15,-2.965942949082076e-12,6.196090410942017e-14,-1.5622901651326367e-15,8.392654138681618e-14,-2.1172990279128706e-15,-2.9228672734387983e-15
0.001789317245798182,-8.632211470110505,1.9932582748221098e6,7660.326507750353,8.561557940454657,0.006408989526409493,-3.689396726830705e8,74.04393010515358,9.655756545622037,120.04658704157744,4.872855006755894,10.289568656344896,813.5853936579816,238520.4222163593,1.1983095156777914e13,5913.015264892577,33.08654758168474,0.021780240324512434,-0.00010468079397827797,2.3477519334169687e-6,334831.68697055214,38.13670992598452,0.0027658785881012446,-0.00017631491447573868,2.9895891626390203e-6,73.53312274913503,-0.058389015148610154,-0.00022621404188289063,3.961426998950207e-6,-0.1916018237876069,-0.00024555479276184335,5.367573683110048e-6,-0.0001416030762614799,7.0547351509529665e-6,8.22652904392596e-6,0.28562612717434027,0.00043998391943083276,1.0978556028151443,3.084943813696623e6,760332.4991637273,-185500.35519502158,-0.45029839636787483,8.354442280725463e-12,-1.212463093879036e-9,-1.8022143068908714e-9,-3.487633780215258e-20,0.0013677586545940157,1.483037084359156e-12,2.3427228014335877,2.926388238344622e-6,1.639855067026214e-12,3.7221935890354183e-6,4.792654917078876e-6,0.0020073791572593537,0.0001986869118768403,0.0001580962061500529,5913.015264892577,59750.478942949616,334831.68697055214,38636.70809304071,8.609658248776598e-16,-1.322414576054344e-18,1.0,10.0,0.0,0.0,-391677.46752556216,-1.0026256943004596e-9,1.9291087584910552e-11,7.514292586042843e8,-1.6048669826532418e-8,-7.940417119017797e-13,-1.1708645036515592e-7,-1.8719291700502033e-12,-3.987790235692916e-12,-0.05431778122203494,-6.667996202798618e-9,8.892845527855628e-11,-1.4399963375089883e-12,2.916933893972224e-14,-7.292250742138331e-16,-6.778064521997398e-9,1.0627782625907053e-10,-1.7713234663176717e-12,3.625825567708781e-14,-9.12177702072069e-16,1.295933087063478e-10,-2.264465429961118e-12,4.6746231043234695e-14,-1.1782901055431416e-15,-2.965942949082076e-12,6.196090410942017e-14,-1.5622901651326367e-15,8.392654138681618e-14,-2.1172990279128706e-15,-2.9228672734387983e-15
0.0018450338665524238,-8.601547957094029,1.8631913049024746e6,7553.037756716791,8.56155794042411,0.0066085557245611805,-3.463500170908217e8,74.04393010462431,9.65575654505431,120.04658703065803,4.8728550066607585,10.289568656045095,765.1897680271012,217557.76366142993,1.0599881984603963e13,5561.2831962771725,33.08654757896773,0.023157765745367705,-0.00011834093230136965,2.8219815639298766e-6,314914.4304380506,38.13670992220106,0.0029408109161297488,-0.00019932282281985518,3.5934654681563204e-6,73.5331227406952,-0.0620819198714629,-0.0002557334501407973,4.761607816544769e-6,-0.20371998126282184,-0.0002775980387570751,6.4517863920409485e-6,-0.00016008132389552977,8.479742791180333e-6,9.888230934618707e-6,0.28562612717434027,0.0004462337657462536,1.0978556028148438,3.0849438138186457e6,760332.4992084303,-180328.03414227598,-0.4697421673945006,9.524453282554514e-12,-1.370663817146311e-9,-2.0373744906218346e-9,-4.467888523190133e-20,0.0014758680026343092,1.6973219766131315e-12,2.436552455090768,3.130675498401895e-6,1.8652865853668325e-12,3.982034958835949e-6,5.127223764548746e-6,0.002134316197279074,0.00021125295515953956,0.00016809521784599197,5561.2831962771725,56196.2585298131,314914.4304380506,36338.42732717329,1.100290343012904e-15,-1.6792743641139577e-18,1.0,10.0,0.0,0.0,-381654.68490154884,-1.14557426311016e-9,2.2728509148286827e-11,7.219431552235225e8,-1.8526252172803983e-8,-9.544273929264112e-13,-1.3516210643935294e-7,-2.2500176702938375e-12,-4.7932173686733815e-12,-0.05448134356607457,-7.537917282879048e-9,1.0688771529641314e-10,-1.840254204250549e-12,3.963433752313957e-14,-1.0535010272446263e-15,-7.66233101512093e-9,1.2774083652702487e-10,-2.2636775669907467e-12,4.926656284394537e-14,-1.317811291574937e-15,1.5576484704914745e-10,-2.8938947173560476e-12,6.35173637533842e-14,-1.702262727808026e-15,-3.790357220864655e-12,8.419071543259226e-14,-2.257027040187203e-15,1.1403716121997813e-13,-3.0588489923025696e-15,-4.2226563981158654e-15
0.0019024818070883407,-8.570886342199293,1.7411693868107954e6,7442.773338405264,8.561557940389225,0.006814323176636936,-3.246670406521061e8,74.04393010401397,9.655756544412544,120.04658701822672,4.872855006553223,10.289568655706214,719.6756584173542,198438.5639282543,9.376404818087295e12,5230.493549139549,33.08654757590985,0.02462232144663792,-0.000133782610890259,3.3919636649221336e-6,296183.0640133949,38.13670991792919,0.003126795243358896,-0.00022533139733978206,4.3192714136310834e-6,73.53312273112913,-0.06600813755325682,-0.00028910274725246705,5.723354435081092e-6,-0.2166037483026469,-0.0003138203297635173,7.754914239678995e-6,-0.00018096948435891776,1.0192476024904943e-5,1.1885449737017181e-5,0.28562612717434027,0.00045284470287650905,1.0978556028145012,3.0849438139565806e6,760332.4992589629,-175088.91505623647,-0.4895864119056549,1.0862242877433105e-11,-1.5494933630101798e-9,-2.303200647076921e-9,-5.716671849803266e-20,0.001589068885650976,1.9435559783207735e-12,2.5317361929995537,3.3500744912194766e-6,2.122239125779164e-12,4.26109756309321e-6,5.4865416589865e-6,0.0022692699825237568,0.00022461287600633798,0.00017872595027802683,5230.493549139549,52853.65937203962,296183.0640133949,34176.98811996415,1.4061160932013914e-15,-2.1316474052566784e-18,1.0,10.0,0.0,0.0,-371456.7495554186,-1.3076617315142807e-9,2.6752927126781198e-11,6.923923980457835e8,-2.1345383343400415e-8,-1.1471953563347248e-12,-1.5572957616466845e-7,-2.70443842535395e-12,-5.7612472424497296e-12,-0.054648275254737005,-8.521250616720812e-9,1.2847213790636978e-10,-2.3517243806400394e-12,5.385261563542012e-14,-1.5219364228265646e-15,-8.66187699123791e-9,1.5353626199679537e-10,-2.892833553838119e-12,6.694032622792513e-14,-1.903773159845242e-15,1.8721921862382167e-10,-3.698213408834368e-12,8.630353076344007e-14,-2.4591736064396146e-15,-4.8438392337496355e-12,1.1439338902315724e-13,-3.260619410875168e-15,1.549472171898094e-13,-4.418981770946083e-15,-6.1002941601973505e-15
0.0019024818070883407,-8.570886342199293,1.7411693868107954e6,7442.773338405264,8.561557940389225,0.006814323176636936,-3.246670406521061e8,74.04393010401397,9.655756544412544,120.04658701822672,4.872855006553223,10.289568655706214,719.6756584173542,198438.5639282543,9.376404818087295e12,5230.493549139549,33.08654757590985,0.02462232144663792,-0.000133782610890259,3.3919636649221336e-6,296183.0640133949,38.13670991792919,0.003126795243358896,-0.00022533139733978206,4.3192714136310834e-6,73.53312273112913,-0.06600813755325682,-0.00028910274725246705,5.723354435081092e-6,-0.2166037483026469,-0.0003138203297635173,7.754914239678995e-6,-0.00018096948435891776,1.0192476024904943e-5,1.1885449737017181e-5,0.28562612717434027,0.00045284470287650905,1.0978556028145012,3.0849438139565806e6,760332.4992589629,-175088.91505623647,-0.4895864119056549,1.0862242877433105e-11,-1.5494933630101798e-9,-2.303200647076921e-9,-5.716671849803266e-20,0.001589068885650976,1.9435559783207735e-12,2.5317361929995537,3.3500744912194766e-6,2.122239125779164e-12,4.26109756309321e-6,5.4865416589865e-6,0.0022692699825237568,0.00022461287600633798,0.00017872595027802683,5230.493549139549,52853.65937203962,296183.0640133949,34176.98811996415,1.4061160932013914e-15,-2.1316474052566784e-18,1.0,10.0,0.0,0.0,-371456.7495554186,-1.3076617315142807e-9,2.6752927126781198e-11,6.923923980457835e8,-2.1345383343400415e-8,-1.1471953563347248e-12,-1.5572957616466845e-7,-2.70443842535395e-12,-5.7612472424497296e-12,-0.054648275254737005,-8.521250616720812e-9,1.2847213790636978e-10,-2.3517243806400394e-12,5.385261563542012e-14,-1.5219364228265646e-15,-8.66187699123791e-9,1.5353626199679537e-10,-2.892833553838119e-12,6.694032622792513e-14,-1.903773159845242e-15,1.8721921862382167e-10,-3.698213408834368e-12,8.630353076344007e-14,-2.4591736064396146e-15,-4.8438392337496355e-12,1.1439338902315724e-13,-3.260619410875168e-15,1.549472171898094e-13,-4.418981770946083e-15,-6.1002941601973505e-15
0.001961714376979877,-8.540226817209508,1.6267186918174177e6,7329.623106822636,8.561557940349424,0.0070264828272804825,-3.0389154059815687e8,74.0439301033115,9.655756543687094,120.04658700408288,4.872855006431673,10.289568655323167,676.8715942492216,181000.71392453424,8.294215199361973e12,4919.40010130829,33.08654757246674,0.026179389930612175,-0.00015123792765552531,4.077019276240367e-6,278567.01884918124,38.13670991310535,0.0033245277942675795,-0.0002547315628778115,5.191610097233726e-6,73.5331227202901,-0.07018236582353227,-0.00032682349423938337,6.879267781302917e-6,-0.23030135474298388,-0.00035476610905394736,9.321130165816827e-6,-0.00020458151953542977,1.2250992441879189e-5,1.4285886426102236e-5,0.28562612717434027,0.00045983544199899867,1.0978556028141104,3.0849438141125008e6,760332.4993160847,-169793.43909982924,-0.5097992898832222,1.2392511398255558e-11,-1.7516385259268541e-9,-2.6036872407294362e-9,-7.305381144924794e-20,0.0017072188049079872,2.2266612448955775e-12,2.6280928164896027,3.585774812346748e-6,2.4152016149249815e-12,4.5608944972969796e-6,5.872556845262412e-6,0.0024127451427058137,0.0002388166812425235,0.00019002819839790546,4919.40010130829,49710.08850846485,278567.01884918124,32144.24743101039,1.7969120539253725e-15,-2.70483365962779e-18,1.0,10.0,0.0,0.0,-361101.84558312065,-1.4912607987050582e-9,3.145977134568813e-11,6.628558119173841e8,-2.454619476411988e-8,-1.3788793350195369e-12,-1.7908163866533673e-7,-3.250591447884561e-12,-6.924683670767318e-12,-0.054818308517049455,-9.632763020534376e-9,1.5441292886283158e-10,-3.0052904581440268e-12,7.316969592191868e-14,-2.1985943824338415e-15,-9.791711759567221e-9,1.8453796438466696e-10,-3.6967814025468995e-12,9.095208463025084e-14,-2.7501998751402015e-15,2.2502198139508464e-10,-4.7259887018815295e-12,1.1726110137521536e-13,-3.5525394594994848e-15,-6.190001992140593e-12,1.5542719146448055e-13,-4.7103223274618045e-15,2.1052833305942847e-13,-6.3837166865988184e-15,-8.812580302410983e-15
0.001961714376979877,-8.540226817209508,1.6267186918174177e6,7329.623106822636,8.561557940349424,0.0070264828272804825,-3.0389154059815687e8,74.0439301033115,9.655756543687094,120.04658700408288,4.872855006431673,10.289568655323167,676.8715942492216,181000.71392453424,8.294215199361973e12,4919.40010130829,33.08654757246674,0.026179389930612175,-0.00015123792765552531,4.077019276240367e-6,278567.01884918124,38.13670991310535,0.0033245277942675795,-0.0002547315628778115,5.191610097233726e-6,73.5331227202901,-0.07018236582353227,-0.00032682349423938337,6.879267781302917e-6,-0.23030135474298388,-0.00035476610905394736,9.321130165816827e-6,-0.00020458151953542977,1.2250992441879189e-5,1.4285886426102236e-5,0.28562612717434027,0.00045983544199899867,1.0978556028141104,3.0849438141125008e6,760332.4993160847,-169793.43909982924,-0.5097992898832222,1.2392511398255558e-11,-1.7516385259268541e-9,-2.6036872407294362e-9,-7.305381144924794e-20,0.0017072188049079872,2.2266612448955775e-12,2.6280928164896027,3.585774812346748e-6,2.4152016149249815e-12,4.5608944972969796e-6,5.872556845262412e-6,0.0024127451427058137,0.0002388166812425235,0.00019002819839790546,4919.40010130829,49710.08850846485,278567.01884918124,32144.24743101039,1.7969120539253725e-15,-2.70483365962779e-18,1.0,10.0,0.0,0.0,-361101.84558312065,-1.4912607987050582e-9,3.145977134568813e-11,6.628558119173841e8,-2.454619476411988e-8,-1.3788793350195369e-12,-1.7908163866533673e-7,-3.250591447884561e-12,-6.924683670767318e-12,-0.054818308517049455,-9.632763020534376e-9,1.5441292886283158e-10,-3.0052904581440268e-12,7.316969592191868e-14,-2.1985943824338415e-15,-9.791711759567221e-9,1.8453796438466696e-10,-3.6967814025468995e-12,9.095208463025084e-14,-2.7501998751402015e-15,2.2502198139508464e-10,-4.7259887018815295e-12,1.1726110137521536e-13,-3.5525394594994848e-15,-6.190001992140593e-12,1.5542719146448055e-13,-4.7103223274618045e-15,2.1052833305942847e-13,-6.3837166865988184e-15,-8.812580302410983e-15
0.00202278648179392,-8.509569582989442,1.5193929947013662e6,7213.692246691064,8.561557940304064,0.007245231337678619,-2.8402185730308443e8,74.04393010250453,9.655756542867062,120.04658698800097,4.8728550062942855,10.289568654890205,636.6162990322014,165096.3549564814,7.3369950930885205e12,4626.830719705095,33.086547568588315,0.027834796918381192,-0.0001709691642533557,4.900364319200011e-6,261999.9214830853,38.13670990765772,0.003534748378784265,-0.00028796508306197196,6.240044295901409e-6,73.53312270801234,-0.07462022242137692,-0.0003694624788635997,8.26852072354141e-6,-0.24486404973192197,-0.0004010506233699054,1.120351182581426e-5,-0.00023127222125710785,1.4725053320252582e-5,1.717088965182941e-5,0.28562612717434027,0.00046722543265732277,1.0978556028136646,3.084943814288748e6,760332.4993806536,-164452.64761456088,-0.5303457175903241,1.4143693323559904e-11,-1.9801353668222376e-9,-2.9433480690655395e-9,-9.323763590393629e-20,0.0018301321294346543,2.5523415297466213e-12,2.7254294918414224,3.839063809615772e-6,2.7493133709864373e-12,4.8830631920805725e-6,6.28737766079127e-6,0.0025652778481614646,0.0002539175077686482,0.0002020442483639223,4626.830719705095,46753.701641440246,261999.9214830853,30232.546331404556,2.296272750170152e-15,-3.4307470257998076e-18,1.0,10.0,0.0,0.0,-350609.65228993807,-1.6990131334544349e-9,3.695915994016298e-11,6.334139891151066e8,-2.8172503272249605e-8,-1.6573300709627602e-12,-2.055379587293023e-7,-3.906980500890718e-12,-8.32294150266167e-12,-0.05499114830057885,-1.0889139990553514e-8,1.8558861714755098e-10,-3.840405923343119e-12,9.941318101491282e-14,-3.175993444896085e-15,-1.1068794683791355e-8,2.2179587123341794e-10,-4.724052998623114e-12,1.2357362507081842e-13,-3.972823079521556e-15,2.704533804706692e-10,-6.039264901840422e-12,1.5931904959482322e-13,-5.131857431429248e-15,-7.910110857577126e-12,2.1117448659908837e-13,-6.804357842836528e-15,2.860393230059367e-13,-9.221701394940398e-15,-1.2730384222975533e-14
0.0020857546484029502,-8.478914858827277,1.418772019923934e6,7095.101224483073,8.561557940252424,0.0074707711762268805,-2.65053837397859e8,74.04393010157935,9.65575654194013,120.04658696972761,4.872855006138999,10.289568654400835,598.7580956255241,150590.6307112093,6.490311160910991e12,4351.68303786985,33.08654756421798,0.029594732041810134,-0.0001932726935535942,5.889893371342642e-6,246419.34907245767,38.13670990150516,0.0037582430199658854,-0.0003255311416936577,7.500094511375792e-6,73.53312269410858,-0.0793383006669812,-0.0004176601596229268,9.938180556610436e-6,-0.2603462837579936,-0.0004533690888579802,1.3465833504245786e-5,-0.0002614424969874582,1.7698478783093232e-5,2.063820208793655e-5,0.28562612717434027,0.00047503486904352046,1.0978556028131556,3.0849438144879686e6,760332.4994536395,-159078.10551549282,-0.5511875116139325,1.6148534888618943e-11,-2.2384143985609163e-9,-3.3272834656777005e-9,-1.1884458311717973e-19,0.0019575802063193618,2.927209162638934e-12,2.8235430031944837,4.1113345232967e-6,3.13045945944944e-12,5.2293755126297855e-6,6.733285539418987e-6,0.0027274377043909523,0.00026997181118297125,0.00021481902771022733,4351.68303786985,43973.35945861881,246419.34907245767,28434.68175990393,2.9343391132373266e-15,-4.349615275140782e-18,1.0,10.0,0.0,0.0,-340001.23836722306,-1.933857258288933e-9,4.3378035243799575e-11,6.041485085288965e8,-3.227202730622571e-8,-1.9919803092364073e-12,-2.354466636099644e-7,-4.695837466187288e-12,-1.0003376459819694e-11,-0.05516647348317312,-1.2309233742680334e-8,2.23054679239206e-10,-4.907469478177672e-12,1.3506533455298906e-13,-4.587738769835029e-15,-1.2512287249294883e-8,2.665713799266721e-10,-6.036644063899887e-12,1.678905106630535e-13,-5.738770047236363e-15,3.2505151777582934e-10,-7.717298941909337e-12,2.1645554565611132e-13,-7.41301587127948e-15,-1.010797638997253e-11,2.869083655415515e-13,-9.828978655331382e-15,3.886228164447703e-13,-1.3320891581098917e-14,-1.8389282496971883e-14
0.0020857546484029502,-8.478914858827277,1.418772019923934e6,7095.101224483073,8.561557940252424,0.0074707711762268805,-2.65053837397859e8,74.04393010157935,9.65575654194013,120.04658696972761,4.872855006138999,10.289568654400835,598.7580956255241,150590.6307112093,6.490311160910991e12,4351.68303786985,33.08654756421798,0.029594732041810134,-0.0001932726935535942,5.889893371342642e-6,246419.34907245767,38.13670990150516,0.0037582430199658854,-0.0003255311416936577,7.500094511375792e-6,73.53312269410858,-0.0793383006669812,-0.0004176601596229268,9.938180556610436e-6,-0.2603462837579936,-0.0004533690888579802,1.3465833504245786e-5,-0.0002614424969874582,1.7698478783093232e-5,2.063820208793655e-5,0.28562612717434027,0.00047503486904352046,1.0978556028131556,3.0849438144879686e6,760332.4994536395,-159078.10551549282,-0.5511875116139325,1.6148534888618943e-11,-2.2384143985609163e-9,-3.3272834656777005e-9,-1.1884458311717973e-19,0.0019575802063193618,2.927209162638934e-12,2.8235430031944837,4.1113345232967e-6,3.13045945944944e-12,5.2293755126297855e-6,6.733285539418987e-6,0.0027274377043909523,0.00026997181118297125,0.00021481902771022733,4351.68303786985,43973.35945861881,246419.34907245767,28434.68175990393,2.9343391132373266e-15,-4.349615275140782e-18,1.0,10.0,0.0,0.0,-340001.23836722306,-1.933857258288933e-9,4.3378035243799575e-11,6.041485085288965e8,-3.227202730622571e-8,-1.9919803092364073e-12,-2.354466636099644e-7,-4.695837466187288e-12,-1.0003376459819694e-11,-0.05516647348317312,-1.2309233742680334e-8,2.23054679239206e-10,-4.907469478177672e-12,1.3506533455298906e-13,-4.587738769835029e-15,-1.2512287249294883e-8,2.665713799266721e-10,-6.036644063899887e-12,1.678905106630535e-13,-5.738770047236363e-15,3.2505151777582934e-10,-7.717298941909337e-12,2.1645554565611132e-13,-7.41301587127948e-15,-1.010797638997253e-11,2.869083655415515e-13,-9.828978655331382e-15,3.886228164447703e-13,-1.3320891581098917e-14,-1.8389282496971883e-14
0.0021506770829358684,-8.448262875415319,1.3244598318103286e6,6973.985496183208,8.561557940193698,0.007703310826098901,-2.4698081105761194e8,74.04393010052068,9.655756540892384,120.0465869489785,4.872855005963486,10.289568653847716,563.1543251564988,137360.5403041765,5.741396885303883e12,4092.920232747261,33.08654755929181,0.03146577164629142,-0.00021848340150587502,7.07912130520472e-6,231766.59024972704,38.136709894556,0.003995846849725188,-0.0003679937905411042,9.014438037706866e-6,73.5331226783672,-0.08435423059182474,-0.00047214022135466806,1.1944797855027473e-5,-0.2768059092470594,-0.0005125070636544686,1.6184718946875967e-5,-0.0002955453513376652,2.127197731881244e-5,2.4805259936656113e-5,0.28562612717434027,0.00048328469895356343,1.0978556028125745,3.084943814713153e6,760332.4995361379,-153681.8109910508,-0.5722835969675111,1.844476377071047e-11,-2.5303517141443043e-9,-3.761256344882863e-9,-1.5128620759152167e-19,0.0020892922943921057,3.3589331397708126e-12,2.922221260967219,4.4040943736194205e-6,3.5653802975900485e-12,5.601748808697415e-6,7.212749239298396e-6,0.0028998298399053293,0.0002870395736739273,0.0002284002708552721,4092.920232747261,41358.58495777002,231766.59024972704,26743.87892769287,3.7496129758554124e-15,-5.512107891469985e-18,1.0,10.0,0.0,0.0,-329298.9248092299,-2.199059345903474e-9,5.086259901857966e-11,5.75141088367703e8,-3.6896610015735554e-8,-2.394163157472729e-12,-2.6918597022248605e-7,-5.643872410208669e-12,-1.2022882677416708e-11,-0.055343938623551955,-1.3914343837829866e-8,2.680791241178011e-10,-6.270858292912903e-12,1.8349739944324208e-13,-6.62675655125168e-15,-1.4143838239333936e-8,3.203798854101978e-10,-7.71374542657771e-12,2.280933520090092e-13,-8.28937343506411e-15,3.906642078484049e-10,-9.861330617128619e-12,2.940734945105144e-13,-1.0707759516615713e-14,-1.2916202489409008e-11,3.8979043572162015e-13,-1.4197537589474886e-14,5.279795493242994e-13,-1.9241502560893905e-14,-2.656266064203209e-14
0.0021506770829358684,-8.448262875415319,1.3244598318103286e6,6973.985496183208,8.561557940193698,0.007703310826098901,-2.4698081105761194e8,74.04393010052068,9.655756540892384,120.0465869489785,4.872855005963486,10.289568653847716,563.1543251564988,137360.5403041765,5.741396885303883e12,4092.920232747261,33.08654755929181,0.03146577164629142,-0.00021848340150587502,7.07912130520472e-6,231766.59024972704,38.136709894556,0.003995846849725188,-0.0003679937905411042,9.014438037706866e-6,73.5331226783672,-0.08435423059182474,-0.00047214022135466806,1.1944797855027473e-5,-0.2768059092470594,-0.0005125070636544686,1.6184718946875967e-5,-0.0002955453513376652,2.127197731881244e-5,2.4805259936656113e-5,0.28562612717434027,0.00048328469895356343,1.0978556028125745,3.084943814713153e6,760332.4995361379,-153681.8109910508,-0.5722835969675111,1.844476377071047e-11,-2.5303517141443043e-9,-3.761256344882863e-9,-1.5128620759152167e-19,0.0020892922943921057,3.3589331397708126e-12,2.922221260967219,4.4040943736194205e-6,3.5653802975900485e-12,5.601748808697415e-6,7.212749239298396e-6,0.0028998298399053293,0.0002870395736739273,0.0002284002708552721,4092.920232747261,41358.58495777002,231766.59024972704,26743.87892769287,3.7496129758554124e-15,-5.512107891469985e-18,1.0,10.0,0.0,0.0,-329298.9248092299,-2.199059345903474e-9,5.086259901857966e-11,5.75141088367703e8,-3.6896610015735554e-8,-2.394163157472729e-12,-2.6918597022248605e-7,-5.643872410208669e-12,-1.2022882677416708e-11,-0.055343938623551955,-1.3914343837829866e-8,2.680791241178011e-10,-6.270858292912903e-12,1.8349739944324208e-13,-6.62675655125168e-15,-1.4143838239333936e-8,3.203798854101978e-10,-7.71374542657771e-12,2.280933520090092e-13,-8.28937343506411e-15,3.906642078484049e-10,-9.861330617128619e-12,2.940734945105144e-13,-1.0707759516615713e-14,-1.2916202489409008e-11,3.8979043572162015e-13,-1.4197537589474886e-14,5.279795493242994e-13,-1.9241502560893905e-14,-2.656266064203209e-14
0.002217613705942833,-8.4176138797489,1.2360833659889936e6,6850.495070557141,8.561557940126983,0.007943064911200901,-2.2979360358157083e8,74.04393009931162,9.6557565397081,120.04658692543481,4.872855005765117,10.289568653222563,529.6708158972986,125293.89817830888,5.078960211232355e12,3849.5671645638768,33.08654755373758,0.03345490229759581,-0.0002469796709362303,8.508313637156223e-6,217986.42653823746,38.13670988670668,0.0042484470939714684,-0.0004159903435979925,1.0834348329092158e-5,73.53312266054914,-0.08968674195642656,-0.0005337203451648696,1.435631374196987e-5,-0.29430438735317355,-0.0005793521386174197,1.9452225633101405e-5,-0.00033409262771348387,2.556654235448664e-5,2.981315367399855e-5,0.28562612717434027,0.0004919966289038881,1.0978556028119106,3.08494381496768e6,760332.4996293867,-148276.09757166845,-0.5935902603827746,2.1075863946580686e-11,-2.8603266050735747e-9,-4.251777903246437e-9,-1.9232875544345695e-19,0.0022249572294823724,3.856411516460055e-12,3.0212449590172206,4.718974414579885e-6,4.061797292499848e-12,6.002257684898184e-6,7.728439998190209e-6,0.0030830970567997215,0.0003051845182900587,0.0002428386897005856,3849.5671645638768,38899.52444058978,217986.42653823746,25153.766095643135,4.79127351375513e-15,-6.981995671647209e-18,1.0,10.0,0.0,0.0,-318526.12709596625,-2.498247061984989e-9,5.95810826495852e-11,5.464727154598066e8,-4.210244743659758e-8,-2.877494235816087e-12,-3.071658491774296e-7,-6.783173889679692e-12,-1.4449810213153966e-11,-0.055523176092002906,-1.5728533383976855e-8,3.2218520194508463e-10,-8.012800180065648e-12,2.4928768051007015e-13,-9.571613667596365e-15,-1.5987905057379597e-8,3.8504182146420883e-10,-9.856506276970956e-12,3.09873203624922e-13,-1.1973095080647194e-14,4.695112143895096e-10,-1.2600672176517784e-11,3.995103253872823e-13,-1.5466219960096858e-14,-1.6504162680181984e-11,5.295465671522757e-13,-2.0506881289380464e-14,7.172837154221695e-13,-2.779244108309e-14,-3.8367230757228907e-14
0.002286626213290635,-8.3869681283406,1.1532910186345272e6,6724.793834142283,8.561557940051275,0.008190254414288124,-2.1348056743282622e8,74.04393009793348,9.655756538369515,120.04658689873936,4.872855005540919,10.289568652516008,498.1813706306981,114288.38061617238,4.493013128720659e12,3620.7066510799928,33.08654754747373,0.035569546431712264,-0.00027918901780190334,1.0225844239482918e-5,205026.9213772274,38.13670987784025,0.004516986329889847,-0.00047024087028394297,1.3021423888374242e-5,73.53312264038429,-0.0953557330130723,-0.0006033243883124981,1.7254350794538303e-5,-0.31290701360141937,-0.0006549071585613148,2.3378948860100794e-5,-0.0003776626325508461,3.072753203058899e-5,3.583138547642447e-5,0.28562612717434027,0.0005011931315921118,1.097855602811152,3.0849438152553663e6,760332.4997347846,-142873.5259412592,-0.6150614632037774,2.409197430315483e-11,-3.2332867145917186e-9,-4.806204532935226e-9,-2.4417902941309024e-19,0.0023642259150051482,4.429972447594537e-12,3.120389432164502,5.057739412926228e-6,4.6285571925763176e-12,6.4331468205833375e-6,8.283248040191171e-6,0.0032779221772221913,0.0003244743427745305,0.0002581881598051706,3620.7066510799928,36586.90986435644,205026.9213772274,23658.350229603973,6.122134895196245e-15,-8.839471851062258e-18,1.0,10.0,0.0,0.0,-307707.1701748003,-2.8354469956540365e-9,6.972690334761142e-11,5.182227466633668e8,-4.7950326744362754e-8,-3.4583306806713085e-12,-3.4982976220904e-7,-8.152290248845393e-12,-1.7366268011942958e-11,-0.05570379870243121,-1.7778986536204955e-8,3.8720269350258175e-10,-1.0238317380696855e-11,3.386533370231271e-13,-1.382450578548827e-14,-1.807211700750833e-8,4.627439569019662e-10,-1.2594115654567993e-11,4.209583101803721e-13,-1.7293046239363025e-14,5.642589908221988e-10,-1.6100483234981244e-11,5.427300281107622e-13,-2.2338301814324574e-14,-2.108818389451564e-11,7.193842181288434e-13,-2.961874619216012e-14,9.74425561772795e-13,-4.014162392347102e-14,-5.5415332263888904e-14
0.002286626213290635,-8.3869681283406,1.1532910186345272e6,6724.793834142283,8.561557940051275,0.008190254414288124,-2.1348056743282622e8,74.04393009793348,9.655756538369515,120.04658689873936,4.872855005540919,10.289568652516008,498.1813706306981,114288.38061617238,4.493013128720659e12,3620.7066510799928,33.08654754747373,0.035569546431712264,-0.00027918901780190334,1.0225844239482918e-5,205026.9213772274,38.13670987784025,0.004516986329889847,-0.00047024087028394297,1.3021423888374242e-5,73.53312264038429,-0.0953557330130723,-0.0006033243883124981,1.7254350794538303e-5,-0.31290701360141937,-0.0006549071585613148,2.3378948860100794e-5,-0.0003776626325508461,3.072753203058899e-5,3.583138547642447e-5,0.28562612717434027,0.0005011931315921118,1.097855602811152,3.0849438152553663e6,760332.4997347846,-142873.5259412592,-0.6150614632037774,2.409197430315483e-11,-3.2332867145917186e-9,-4.806204532935226e-9,-2.4417902941309024e-19,0.0023642259150051482,4.429972447594537e-12,3.120389432164502,5.057739412926228e-6,4.6285571925763176e-12,6.4331468205833375e-6,8.283248040191171e-6,0.0032779221772221913,0.0003244743427745305,0.0002581881598051706,3620.7066510799928,36586.90986435644,205026.9213772274,23658.350229603973,6.122134895196245e-15,-8.839471851062258e-18,1.0,10.0,0.0,0.0,-307707.1701748003,-2.8354469956540365e-9,6.972690334761142e-11,5.182227466633668e8,-4.7950326744362754e-8,-3.4583306806713085e-12,-3.4982976220904e-7,-8.152290248845393e-12,-1.7366268011942958e-11,-0.05570379870243121,-1.7778986536204955e-8,3.8720269350258175e-10,-1.0238317380696855e-11,3.386533370231271e-13,-1.382450578548827e-14,-1.807211700750833e-8,4.627439569019662e-10,-1.2594115654567993e-11,4.209583101803721e-13,-1.7293046239363025e-14,5.642589908221988e-10,-1.6100483234981244e-11,5.427300281107622e-13,-2.2338301814324574e-14,-2.108818389451564e-11,7.193842181288434e-13,-2.961874619216012e-14,9.74425561772795e-13,-4.014162392347102e-14,-5.5415332263888904e-14
0.002357778103390758,-8.356325896321776,1.0757513707110889e6,6597.058749582904,8.561557939965452,0.008445106774491538,-1.9802765080019715e8,74.04393009636564,9.655756536856558,120.04658686849226,4.872855005287538,10.289568651717474,468.5673016537339,104250.66219082604,3.974721266416618e12,3405.476088066762,33.08654754040813,0.037817588485993606,-0.0003155944376822687,1.228982461097594e-5,192839.22875223274,38.13670986782456,0.004802465804341441,-0.0005315588849027957,1.5649662953726616e-5,73.53312261756756,-0.10138234055883694,-0.0006819960989059451,2.0736962157220758e-5,-0.3326831477648063,-0.0007403051095267757,2.809774668059748e-5,-0.000426908720297083,3.692956497900887e-5,4.3063578189218695e-5,0.28562612717434027,0.000510897448240462,1.0978556028102846,3.0849438155805245e6,760332.4998539117,-137486.77213857032,-0.6366491917116285,2.7550928510177537e-11,-3.6548213905408477e-9,-5.432846937370739e-9,-3.095902585006557e-19,0.002506714489629988,5.091608166997434e-12,3.2194265960028203,5.422298528878368e-6,5.275797453276891e-12,6.896844555084295e-6,8.880300067943049e-6,0.0034850304314194575,0.0003449809577296545,0.00027450591002569854,3405.476088066762,34412.024692160805,192839.22875223274,22251.994917990163,7.822421226678548e-15,-1.1185292463436887e-17,1.0,10.0,0.0,0.0,-296867.08830225916,-3.215125824152428e-9,8.152225121156156e-11,4.904680277176498e8,-5.4505872445323784e-8,-4.1563219372915554e-12,-3.9765645734882155e-7,-9.797527059125146e-12,-2.0870887179650445e-11,-0.05588540265925251,-2.0096410922218856e-8,4.653294454371161e-10,-1.3081536163741963e-11,4.600364085691542e-13,-1.9966078197399512e-14,-2.042768421558952e-8,5.561129366188651e-10,-1.6091564079242382e-11,5.718425768439581e-13,-2.4975564489643132e-14,6.781103511448296e-10,-2.0571693708827402e-11,7.372623865241409e-13,-3.2262270036296564e-14,-2.6944543834986895e-11,9.772374379334613e-13,-4.277722290032289e-14,1.3236978588321928e-12,-5.797518201777636e-14,-8.003472301278318e-14
0.002357778103390758,-8.356325896321776,1.0757513707110889e6,6597.058749582904,8.561557939965452,0.008445106774491538,-1.9802765080019715e8,74.04393009636564,9.655756536856558,120.04658686849226,4.872855005287538,10.289568651717474,468.5673016537339,104250.66219082604,3.974721266416618e12,3405.476088066762,33.08654754040813,0.037817588485993606,-0.0003155944376822687,1.228982461097594e-5,192839.22875223274,38.13670986782456,0.004802465804341441,-0.0005315588849027957,1.5649662953726616e-5,73.53312261756756,-0.10138234055883694,-0.0006819960989059451,2.0736962157220758e-5,-0.3326831477648063,-0.0007403051095267757,2.809774668059748e-5,-0.000426908720297083,3.692956497900887e-5,4.3063578189218695e-5,0.28562612717434027,0.000510897448240462,1.0978556028102846,3.0849438155805245e6,760332.4998539117,-137486.77213857032,-0.6366491917116285,2.7550928510177537e-11,-3.6548213905408477e-9,-5.432846937370739e-9,-3.095902585006557e-19,0.002506714489629988,5.091608166997434e-12,3.2194265960028203,5.422298528878368e-6,5.275797453276891e-12,6.896844555084295e-6,8.880300067943049e-6,0.0034850304314194575,0.0003449809577296545,0.00027450591002569854,3405.476088066762,34412.024692160805,192839.22875223274,22251.994917990163,7.822421226678548e-15,-1.1185292463436887e-17,1.0,10.0,0.0,0.0,-296867.08830225916,-3.215125824152428e-9,8.152225121156156e-11,4.904680277176498e8,-5.4505872445323784e-8,-4.1563219372915554e-12,-3.9765645734882155e-7,-9.797527059125146e-12,-2.0870887179650445e-11,-0.05588540265925251,-2.0096410922218856e-8,4.653294454371161e-10,-1.3081536163741963e-11,4.600364085691542e-13,-1.9966078197399512e-14,-2.042768421558952e-8,5.561129366188651e-10,-1.6091564079242382e-11,5.718425768439581e-13,-2.4975564489643132e-14,6.781103511448296e-10,-2.0571693708827402e-11,7.372623865241409e-13,-3.2262270036296564e-14,-2.6944543834986895e-11,9.772374379334613e-13,-4.277722290032289e-14,1.3236978588321928e-12,-5.797518201777636e-14,-8.003472301278318e-14
0.002431134733921291,-8.325687473224628,1.003151956658861e6,6467.478816426891,8.561557939868266,0.008707856090485981,-1.8341848566157892e8,74.0439300945854,9.655756535146557,120.04658683424613,4.872855005001182,10.289568650815012,440.71697913651326,95095.62299894032,3.5162705726723105e12,3203.0641668464987,33.086547532436725,0.040207403454254595,-0.0003567415810738071,1.4770060414295846e-5,181377.4073218106,38.13670985651039,0.005105949060081456,-0.0006008634320638602,1.880795492152929e-5,73.53312259175429,-0.1077890164867991,-0.0007709146216358705,2.492193286166046e-5,-0.35370646506478587,-0.0008368259502158351,3.3768213057868934e-5,-0.0004825689995261487,4.4382399501539193e-5,5.175433103847107e-5,0.28562612717434027,0.0005211335942073656,1.0978556028092927,3.084943815948026e6,760332.499988553,-132128.50904367713,-0.6583038604653564,3.1519461509251467e-11,-4.131244605611866e-9,-6.141093485227781e-9,-3.9199252738103463e-19,0.002652008248065906,5.855247847061299e-12,3.318127029132073,5.814716946495881e-6,6.015136189004366e-12,7.3959776808523e-6,9.522978310115291e-6,0.0037051920667514923,0.0003667807468836402,0.00029185272975813716,3203.0641668464987,32366.67072395084,181377.4073218106,20929.398923598394,9.99458536936617e-15,-1.4145932567881442e-17,1.0,10.0,0.0,0.0,-286031.4026183035,-3.642235940191329e-9,9.522217444574045e-11,4.632820223685266e8,-6.183980812350658e-8,-4.995071166538192e-12,-4.51161877394259e-7,-1.1774505005472299e-11,-2.508213891148852e-11,-0.056067570950242424,-2.271549248049929e-8,5.592052498541901e-10,-1.6713740762287253e-11,6.248991624761816e-13,-2.883453325770836e-14,-2.308985979635054e-8,6.683035754876693e-10,-2.0559550971917222e-11,7.767742435757649e-13,-3.606917171609548e-14,8.149121290374989e-10,-2.628367010305693e-11,1.0014777043612732e-12,-4.659258394805062e-14,-3.442606171794583e-11,1.327456590814971e-12,-6.177826149628393e-14,1.7980847985217088e-12,-8.372719908902478e-14,-1.1558574952960447e-13
0.002506763380696403,-8.295053158999051,935198.1175520178,6336.253857695181,8.561557939758329,0.008978743331350672,-1.696345028319444e8,74.04393009256785,9.655756533213898,120.04658679550077,4.872855004677569,10.289568649795127,414.5254079136161,86745.62631923902,3.1107494398016216e12,3012.707798476754,33.08654752344203,0.04274788721691905,-0.00040324685363511524,1.7750400300856594e-5,170598.24624571906,38.13670984372922,0.005428565787390976,-0.0006791927300057659,2.260307130179373e-5,73.53312256255523,-0.11459960909584944,-0.0008714120023147643,2.995074306403323e-5,-0.37605522298694743,-0.0009459156131270026,4.058204789239187e-5,-0.000545477290245745,5.333799152897695e-5,6.219744991951348e-5,0.28562612717434027,0.0005319263648161064,1.0978556028081579,3.0849438163633733e6,760332.5001407249,-126811.28580400352,-0.6799747531643692,3.607460864891515e-11,-4.669688552038716e-9,-6.941549451828325e-9,-4.9565327765040595e-19,0.0027996661828248587,6.737075608768529e-12,3.4162621155994977,6.237228401295491e-6,6.859890152346353e-12,7.933387377846e-6,1.021494103834603e-5,0.003939225117751622,0.0003899548435526254,0.0003102931890803311,3012.707798476754,30443.137015692857,170598.24624571906,19685.57608567139,1.2769459363615517e-14,-1.7879997784666692e-17,1.0,10.0,0.0,0.0,-275225.8849804435,-4.122265968422861e-9,1.1111922826582e-10,4.3673398536765015e8,-7.00282355763361e-8,-6.00292923631238e-12,-5.109011950042674e-7,-1.4150029915611501e-11,-3.0142317158797376e-11,-0.05624987705500549,-2.567540875795396e-8,6.720005162923825e-10,-2.1353652308659448e-11,8.488034004393776e-13,-4.163977065431524e-14,-2.6098461406173876e-8,8.031048307843156e-10,-2.626712915880039e-11,1.055097545405597e-12,-5.208735622826814e-14,9.79284392432882e-10,-3.3580381125280816e-11,1.3603166540193066e-12,-6.72843441820586e-14,-4.398327263196039e-11,1.8031013845091632e-12,-8.921424581812786e-14,2.4423681454570134e-12,-1.2091119686518356e-13,-1.6691898850080032e-13
0.002506763380696403,-8.295053158999051,935198.1175520178,6336.253857695181,8.561557939758329,0.008978743331350672,-1.696345028319444e8,74.04393009256785,9.655756533213898,120.04658679550077,4.872855004677569,10.289568649795127,414.5254079136161,86745.62631923902,3.1107494398016216e12,3012.707798476754,33.08654752344203,0.04274788721691905,-0.00040324685363511524,1.7750400300856594e-5,170598.24624571906,38.13670984372922,0.005428565787390976,-0.0006791927300057659,2.260307130179373e-5,73.53312256255523,-0.11459960909584944,-0.0008714120023147643,2.995074306403323e-5,-0.37605522298694743,-0.0009459156131270026,4.058204789239187e-5,-0.000545477290245745,5.333799152897695e-5,6.219744991951348e-5,0.28562612717434027,0.0005319263648161064,1.0978556028081579,3.0849438163633733e6,760332.5001407249,-126811.28580400352,-0.6799747531643692,3.607460864891515e-11,-4.669688552038716e-9,-6.941549451828325e-9,-4.9565327765040595e-19,0.0027996661828248587,6.737075608768529e-12,3.4162621155994977,6.237228401295491e-6,6.859890152346353e-12,7.933387377846e-6,1.021494103834603e-5,0.003939225117751622,0.0003899548435526254,0.0003102931890803311,3012.707798476754,30443.137015692857,170598.24624571906,19685.57608567139,1.2769459363615517e-14,-1.7879997784666692e-17,1.0,10.0,0.0,0.0,-275225.8849804435,-4.122265968422861e-9,1.1111922826582e-10,4.3673398536765015e8,-7.00282355763361e-8,-6.00292923631238e-12,-5.109011950042674e-7,-1.4150029915611501e-11,-3.0142317158797376e-11,-0.05624987705500549,-2.567540875795396e-8,6.720005162923825e-10,-2.1353652308659448e-11,8.488034004393776e-13,-4.163977065431524e-14,-2.6098461406173876e-8,8.031048307843156e-10,-2.626712915880039e-11,1.055097545405597e-12,-5.208735622826814e-14,9.79284392432882e-10,-3.3580381125280816e-11,1.3603166540193066e-12,-6.72843441820586e-14,-4.398327263196039e-11,1.8031013845091632e-12,-8.921424581812786e-14,2.4423681454570134e-12,-1.2091119686518356e-13,-1.6691898850080032e-13
0.0025847332534844583,-8.26442327777851,871611.9683514287,6203.593224541644,8.561557939634097,0.009258016393228216,-1.566550794532917e8,74.04393009028566,9.655756531029654,120.04658675169726,4.872855004311863,10.289568648642577,389.8938443681928,79129.86445946484,2.752044664166304e12,2833.689329322032,33.086547513291364,0.045448487166648364,-0.00045580652841335296,2.1331553268164376e-5,160461.10751327578,38.13670982929073,0.005771515713231133,-0.0007677195184107792,2.7163253295196958e-5,73.53312252953071,-0.12183944519263241,-0.0009849928792971133,3.599332185022542e-5,-0.3998125306960686,-0.0010692073795438462,4.876949823593641e-5,-0.0006165754501247916,6.409896046842777e-5,7.474581942424645e-5,0.28562612717434027,0.0005433013350641218,1.097855602806859,3.0849438168327822e6,760332.5003127051,-121547.41060277438,-0.7016104809409385,4.130532555094869e-11,-5.278208911029615e-9,-7.84619363893039e-9,-6.258745369834843e-19,0.002949225962946973,7.755900545852836e-12,3.513606150260052,6.692248404386748e-6,7.825324278420484e-12,8.512146033848158e-6,1.0960144224895949e-5,0.00418799819921511,0.00041458940969353136,0.0003298958609879276,2833.689329322032,28634.17174297811,160461.10751327578,18515.837125941373,1.6314101482025203e-14,-2.2586181513374798e-17,1.0,10.0,0.0,0.0,-264476.3186059046,-4.6612964369273176e-9,1.2954875382469703e-10,4.108882138174932e8,-7.915292990227834e-8,-7.2139470587160755e-12,-5.774709638933409e-7,-1.7004335535176487e-11,-3.622231508149897e-11,-0.056431888800051434,-2.9020406119269864e-8,8.075226051493919e-10,-2.7280542472134067e-11,1.1528747574211571e-12,-6.012804421027737e-14,-2.949845771569435e-8,9.650668820233187e-10,-3.355783650003288e-11,1.4330729534570913e-12,-7.521454850388901e-14,1.1767753942614882e-9,-4.2901021566384036e-11,1.8476371875591462e-12,-9.715937491934233e-14,-5.6191441612276866e-11,2.4490518733247115e-12,-1.288268171898366e-13,3.3173414471997126e-12,-1.7459833999435393e-13,-2.4103545090749473e-13
0.0025847332534844583,-8.26442327777851,871611.9683514287,6203.593224541644,8.561557939634097,0.009258016393228216,-1.566550794532917e8,74.04393009028566,9.655756531029654,120.04658675169726,4.872855004311863,10.289568648642577,389.8938443681928,79129.86445946484,2.752044664166304e12,2833.689329322032,33.086547513291364,0.045448487166648364,-0.00045580652841335296,2.1331553268164376e-5,160461.10751327578,38.13670982929073,0.005771515713231133,-0.0007677195184107792,2.7163253295196958e-5,73.53312252953071,-0.12183944519263241,-0.0009849928792971133,3.599332185022542e-5,-0.3998125306960686,-0.0010692073795438462,4.876949823593641e-5,-0.0006165754501247916,6.409896046842777e-5,7.474581942424645e-5,0.28562612717434027,0.0005433013350641218,1.097855602806859,3.0849438168327822e6,760332.5003127051,-121547.41060277438,-0.7016104809409385,4.130532555094869e-11,-5.278208911029615e-9,-7.84619363893039e-9,-6.258745369834843e-19,0.002949225962946973,7.755900545852836e-12,3.513606150260052,6.692248404386748e-6,7.825324278420484e-12,8.512146033848158e-6,1.0960144224895949e-5,0.00418799819921511,0.00041458940969353136,0.0003298958609879276,2833.689329322032,28634.17174297811,160461.10751327578,18515.837125941373,1.6314101482025203e-14,-2.2586181513374798e-17,1.0,10.0,0.0,0.0,-264476.3186059046,-4.6612964369273176e-9,1.2954875382469703e-10,4.108882138174932e8,-7.915292990227834e-8,-7.2139470587160755e-12,-5.774709638933409e-7,-1.7004335535176487e-11,-3.622231508149897e-11,-0.056431888800051434,-2.9020406119269864e-8,8.075226051493919e-10,-2.7280542472134067e-11,1.1528747574211571e-12,-6.012804421027737e-14,-2.949845771569435e-8,9.650668820233187e-10,-3.355783650003288e-11,1.4330729534570913e-12,-7.521454850388901e-14,1.1767753942614882e-9,-4.2901021566384036e-11,1.8476371875591462e-12,-9.715937491934233e-14,-5.6191441612276866e-11,2.4490518733247115e-12,-1.288268171898366e-13,3.3173414471997126e-12,-1.7459833999435393e-13,-2.4103545090749473e-13
0.002665115576013468,-8.233798165485467,812131.3756713697,6069.714251197911,8.561557939493861,0.009545930385890517,-1.4445769657137507e8,74.04393008770892,9.655756528561149,120.04658670221131,4.872855003898604,10.289568647340147,366.7294136911295,72183.75494038242,2.4347490712986846e12,2665.3337593514316,33.08654750183493,0.04831923678848612,-0.0005152070656667731,2.563447229795883e-5,150927.76842607648,38.136709812980015,0.006136072992581918,-0.000867768440185284,3.26425204628801e-5,73.53312249218422,-0.1295354227948514,-0.001113356784501226,4.325375654230683e-5,-0.4250666532392176,-0.001208546087239752,5.860709417133327e-5,-0.000696927334251696,7.70287566617792e-5,8.982325911779555e-5,0.28562612717434027,0.0005552848687129815,1.0978556028053714,3.084943817363273e6,760332.5005070659,-116348.8315422541,-0.7231594803985306,4.731437105744495e-11,-5.9659040529027375e-9,-8.86855573142299e-9,-7.892352125571913e-19,0.003100209446177462,8.933588623445186e-12,3.6099385053427526,7.182388821378436e-6,8.928938626832198e-12,9.135575787969764e-6,1.176286541905946e-5,0.0044524336611504465,0.0004407759510892118,0.0003507335723913715,2665.3337593514316,26932.95409217469,150927.76842607648,17415.771472485252,2.0841811220840482e-14,-2.8513129795270686e-17,1.0,10.0,0.0,0.0,-253808.24477773887,-5.266061912161703e-9,1.5089489601028167e-10,3.858033567185971e8,-8.930166613404563e-8,-8.669019299192522e-12,-6.515114998328888e-7,-2.0433776739953935e-11,-4.352736072199526e-11,-0.05661317254821962,-3.280045321325982e-8,9.703435006065e-10,-3.4850968976606885e-11,1.5657894439875566e-12,-8.681948385619913e-14,-3.334063234105597e-8,1.1596537139047371e-9,-4.2870283010688406e-11,1.9463468637946947e-12,-1.0860324795070617e-13,1.4140476188899144e-9,-5.480633252976479e-11,2.5093988239847884e-12,-1.402900582699989e-13,-7.1785039183972e-11,3.3262294908761423e-12,-1.8601584013863324e-13,4.505527943476092e-12,-2.5210727515959e-13,-3.4803897281951234e-13
0.0027479835931703105,-8.203178186392787,756509.0632905265,5934.840719840725,8.561557939335719,0.009842747658527037,-1.3301812863064891e8,74.04393008480498,9.655756525771476,120.04658664634599,4.8728550034316225,10.289568645868401,344.94477292212395,65848.39684716483,2.1540801416262358e12,2507.006293172277,33.0865474889036,0.05137078965362357,-0.0005823367016527281,3.080441086500884e-5,141962.28292229286,38.13670979455444,0.006523590525315353,-0.0009808355605715163,3.922583621879469e-5,73.53312244995504,-0.13771610226259304,-0.0012584231866512746,5.197713735830786e-5,-0.45191131059043627,-0.0013660153148559453,7.042692305012214e-5,-0.000787734471438485,9.25638507460456e-5,0.00010793873755558351,0.28562612717434027,0.0005679041174346625,1.0978556028036675,3.0849438179627736e6,760332.5007267128,-111227.02755893825,-0.7445705027985259,5.422048673829438e-11,-6.743048867768613e-9,-1.0023915437061652e-8,-9.93888236107578e-19,0.0032521283311478643,1.029556486331269e-11,3.7050456393261912,7.710473104501156e-6,1.0190796487202968e-11,9.807267905005247e-6,1.2627728693371061e-5,0.004733510684290935,0.0004686116270444943,0.0003728836507864549,2507.006293172277,25333.069513846123,141962.28292229286,16381.23125773674,2.6624902688919516e-14,-3.59716402054435e-17,1.0,10.0,0.0,0.0,-243246.72005189565,-5.944019432339918e-9,1.7559742917326847e-10,3.6153184621262205e8,-1.005685669359268e-7,-1.041725546535225e-11,-7.337094149247517e-7,-2.455405785705009e-11,-5.2303892191491027e-11,-0.056793297313636484,-3.7071974475743646e-8,1.1659528294790728e-9,-4.452011905585597e-11,2.1264688633834637e-12,-1.2535064121784301e-13,-3.768232906402124e-8,1.3934259905449093e-9,-5.47644065077574e-11,2.6433012470601486e-12,-1.5680253001720124e-13,1.6991007622025337e-9,-7.001216891478227e-11,3.407981535957869e-12,-2.025528915688183e-13,-9.170170990721266e-11,4.5173221242961755e-12,-2.685734262409568e-13,6.118935937855774e-12,-3.639990156276123e-13,-5.025097620997195e-13
0.0027479835931703105,-8.203178186392787,756509.0632905265,5934.840719840725,8.561557939335719,0.009842747658527037,-1.3301812863064891e8,74.04393008480498,9.655756525771476,120.04658664634599,4.8728550034316225,10.289568645868401,344.94477292212395,65848.39684716483,2.1540801416262358e12,2507.006293172277,33.0865474889036,0.05137078965362357,-0.0005823367016527281,3.080441086500884e-5,141962.28292229286,38.13670979455444,0.006523590525315353,-0.0009808355605715163,3.922583621879469e-5,73.53312244995504,-0.13771610226259304,-0.0012584231866512746,5.197713735830786e-5,-0.45191131059043627,-0.0013660153148559453,7.042692305012214e-5,-0.000787734471438485,9.25638507460456e-5,0.00010793873755558351,0.28562612717434027,0.0005679041174346625,1.0978556028036675,3.0849438179627736e6,760332.5007267128,-111227.02755893825,-0.7445705027985259,5.422048673829438e-11,-6.743048867768613e-9,-1.0023915437061652e-8,-9.93888236107578e-19,0.0032521283311478643,1.029556486331269e-11,3.7050456393261912,7.710473104501156e-6,1.0190796487202968e-11,9.807267905005247e-6,1.2627728693371061e-5,0.004733510684290935,0.0004686116270444943,0.0003728836507864549,2507.006293172277,25333.069513846123,141962.28292229286,16381.23125773674,2.6624902688919516e-14,-3.59716402054435e-17,1.0,10.0,0.0,0.0,-243246.72005189565,-5.944019432339918e-9,1.7559742917326847e-10,3.6153184621262205e8,-1.005685669359268e-7,-1.041725546535225e-11,-7.337094149247517e-7,-2.455405785705009e-11,-5.2303892191491027e-11,-0.056793297313636484,-3.7071974475743646e-8,1.1659528294790728e-9,-4.452011905585597e-11,2.1264688633834637e-12,-1.2535064121784301e-13,-3.768232906402124e-8,1.3934259905449093e-9,-5.47644065077574e-11,2.6433012470601486e-12,-1.5680253001720124e-13,1.6991007622025337e-9,-7.001216891478227e-11,3.407981535957869e-12,-2.025528915688183e-13,-9.170170990721266e-11,4.5173221242961755e-12,-2.685734262409568e-13,6.118935937855774e-12,-3.639990156276123e-13,-5.025097620997195e-13
0.0028334126461969484,-8.17256372306126,704511.7247853733,5799.201121700755,8.561557939157568,0.010148738069085471,-1.2231063792098796e8,74.04393008153825,9.655756522618962,120.04658658332349,4.872855002903957,10.28956864420539,324.45777333628183,60070.06868333506,1.9058077426769712e12,2358.109886307087,33.086547474306464,0.0546144577864825,-0.0006581985667483097,3.7015793197164726e-5,133530.8426316194,38.13670977374008,0.006935504828436345,-0.0011086104621295517,4.713530953966192e-5,73.5331224022101,-0.14641180915374832,-0.0014223598393900598,6.24577751370405e-5,-0.4804460151676866,-0.0015439681537084949,8.462776417788685e-5,-0.0008903538092727603,0.00011122836824619107,0.00012970343768676612,0.28562612717434027,0.0005811870308343219,1.0978556028017148,3.0849438186402377e6,760332.5009749266,-106192.90207892968,-0.7657931233305291,6.216093121217569e-11,-7.621246228379715e-9,-1.1329527878427384e-8,-1.2499249607357863e-18,0.0034044900835951434,1.1871399348163107e-11,3.798723083266349,8.279553073821817e-6,1.1633901488087012e-11,1.053110412013958e-5,1.355973212681552e-5,0.0050322687751686735,0.0004981996000350202,0.0003964282027310472,2358.109886307087,23828.484928104397,133530.8426316194,15408.315285417611,3.4011001989004814e-14,-4.534972806358893e-17,1.0,10.0,0.0,0.0,-232816.06961793458,-6.703425019155775e-9,2.0415953595449864e-10,3.381194166510493e8,-1.1305449269349255e-7,-1.25176259683365e-11,-8.248004606682226e-7,-2.950410801213569e-11,-6.284781067777366e-11,-0.05697183904563735,-4.189868008760392e-8,1.400941522147906e-9,-5.6869039266503073e-11,2.8877345281463976e-12,-1.8096846976848139e-13,-4.2588295015616265e-8,1.6742605505420938e-9,-6.995496948369985e-11,3.5895970543056107e-12,-2.263759927772228e-13,2.041539362611803e-9,-8.94323249183356e-11,4.628043846507779e-12,-2.9242677257594525e-13,-1.171383678411379e-10,6.134549603954822e-12,-3.877424778013553e-13,8.309578258712618e-12,-5.25511686293606e-13,-7.254852368716642e-13
0.0028334126461969484,-8.17256372306126,704511.7247853733,5799.201121700755,8.561557939157568,0.010148738069085471,-1.2231063792098796e8,74.04393008153825,9.655756522618962,120.04658658332349,4.872855002903957,10.28956864420539,324.45777333628183,60070.06868333506,1.9058077426769712e12,2358.109886307087,33.086547474306464,0.0546144577864825,-0.0006581985667483097,3.7015793197164726e-5,133530.8426316194,38.13670977374008,0.006935504828436345,-0.0011086104621295517,4.713530953966192e-5,73.5331224022101,-0.14641180915374832,-0.0014223598393900598,6.24577751370405e-5,-0.4804460151676866,-0.0015439681537084949,8.462776417788685e-5,-0.0008903538092727603,0.00011122836824619107,0.00012970343768676612,0.28562612717434027,0.0005811870308343219,1.0978556028017148,3.0849438186402377e6,760332.5009749266,-106192.90207892968,-0.7657931233305291,6.216093121217569e-11,-7.621246228379715e-9,-1.1329527878427384e-8,-1.2499249607357863e-18,0.0034044900835951434,1.1871399348163107e-11,3.798723083266349,8.279553073821817e-6,1.1633901488087012e-11,1.053110412013958e-5,1.355973212681552e-5,0.0050322687751686735,0.0004981996000350202,0.0003964282027310472,2358.109886307087,23828.484928104397,133530.8426316194,15408.315285417611,3.4011001989004814e-14,-4.534972806358893e-17,1.0,10.0,0.0,0.0,-232816.06961793458,-6.703425019155775e-9,2.0415953595449864e-10,3.381194166510493e8,-1.1305449269349255e-7,-1.25176259683365e-11,-8.248004606682226e-7,-2.950410801213569e-11,-6.284781067777366e-11,-0.05697183904563735,-4.189868008760392e-8,1.400941522147906e-9,-5.6869039266503073e-11,2.8877345281463976e-12,-1.8096846976848139e-13,-4.2588295015616265e-8,1.6742605505420938e-9,-6.995496948369985e-11,3.5895970543056107e-12,-2.263759927772228e-13,2.041539362611803e-9,-8.94323249183356e-11,4.628043846507779e-12,-2.9242677257594525e-13,-1.171383678411379e-10,6.134549603954822e-12,-3.877424778013553e-13,8.309578258712618e-12,-5.25511686293606e-13,-7.254852368716642e-13
0.002921480173122506,-8.141955193824002,655919.2448924568,5663.0269796590865,8.56155793895708,0.010464178985822045,-1.1230819199850751e8,74.04393007786996,9.655756519056544,120.04658651227606,4.872855002307743,10.289568642326337,305.19116203716527,54799.775892914135,1.6861904512515874e12,2218.083076417098,33.08654745782803,0.058062249376559474,-0.0007439254110225015,4.4478051159325525e-5,125601.65406566524,38.136709750227716,0.007373340825112957,-0.0012530010471659614,5.66376275580998e-5,73.53312234823457,-0.15565473532285207,-0.0016076146030764918,7.504905007423074e-5,-0.5107764035856114,-0.0017450617502714168,0.00010168843345404939,-0.0010063176335897248,0.00013365162876583173,0.00015585120931016033,0.28562612717434027,0.0005951623563256109,1.0978556027994761,3.0849438194057746e6,760332.5012554124,-101256.69064114342,-0.7867782219396701,7.12944150993014e-11,-8.613596974210385e-9,-1.2804876567063827e-8,-1.56982130480481e-18,0.0035568037307204905,1.36954884786116e-11,3.8907771960620887,8.892926451334806e-6,1.3284628664483876e-11,1.1311278941268039e-5,1.4564276521050334e-5,0.005349811194400025,0.0005296493792349812,0.00042145438749849757,2218.083076417098,22413.526809321804,125601.65406566524,14493.354859361094,4.344382669853306e-14,-5.713118090147281e-17,1.0,10.0,0.0,0.0,-222539.6606919737,-7.553418080923581e-9,2.371566269397594e-10,3.15604765430864e8,-1.2686746086466062e-7,-1.5040934791105757e-11,-9.255725839267591e-7,-3.5450724867646704e-11,-7.551436968641629e-11,-0.057148384673428754,-4.735249717802841e-8,1.6832218553800763e-9,-7.263935131799029e-11,3.921263619639514e-12,-2.6124249087978115e-13,-4.813162667528764e-8,2.0116133826755786e-9,-8.935426510674367e-11,4.874334470735567e-12,-3.2679264798537095e-13,2.452893446630223e-9,-1.1423313362146407e-10,6.284465678862223e-12,-4.2214389129471785e-13,-1.496227147721982e-10,8.330192818320456e-12,-5.597428072844388e-13,1.1283735553639726e-11,-7.586290360673223e-13,-1.0473158812587658e-12
0.003012265759524587,-8.11135305065383,610523.9370476044,5526.5510555263245,8.561557938731678,0.010789355469121787,-1.0298268204743205e8,74.04393007375796,9.655756515031088,120.04658643223584,4.872855001634106,10.289568640203267,287.072286960594,49992.833978956915,1.4919190449224053e12,2086.3978393146103,33.086547439225114,0.06172691044621685,-0.0008407962404928977,5.3442627157734526e-5,118144.81721204381,38.13670972366834,0.007838717136071609,-0.0014161615583475993,6.805297294706375e-5,73.53312228722156,-0.1654790506251217,-0.0018169513955510047,9.017522791704698e-5,-0.5430146032089231,-0.0019722963306441537,0.0001221837938383299,-0.0011373560725514062,0.00016058918893994227,0.00018726310726812403,0.28562612717434027,0.0006098596479620667,1.0978556027969084,3.084943820270798e6,760332.501572353,-96427.87631499991,-0.8074784584644744,8.180451228058611e-11,-9.734891908889159e-9,-1.4471959161270789e-8,-1.968983917583866e-18,0.0037085856196445175,1.580784915155245e-11,3.981026801885722,9.55415600822244e-6,1.517321920001846e-11,1.2152324003169673e-5,1.564719675857322e-5,0.005687308744456555,0.0005630772001490794,0.0004480547194871736,2086.3978393146103,21082.859521331688,118144.81721204381,13632.899774309979,5.5489685591061365e-14,-7.191836870692322e-17,1.0,10.0,0.0,0.0,-212439.68436744693,-8.504115686572321e-9,2.752463787466185e-10,2.9401932344760925e8,-1.4212311606304374e-7,-1.8072186112917615e-11,-1.0368693523212012e-6,-4.259414505414829e-11,-9.073003758058996e-11,-0.05732253610292348,-5.3514621351313706e-8,2.0222913642871893e-9,-9.277752091245237e-11,5.324307847523387e-12,-3.770913997386359e-13,-5.4394838057183955e-8,2.41683503044557e-9,-1.1412657517482218e-10,6.6184051644615105e-12,-4.717111696994801e-13,2.947003098889175e-9,-1.459030918248827e-10,8.533117572394313e-12,-6.093487894178613e-13,-1.9110443999777982e-10,1.1310869597452842e-11,-8.079711211491509e-13,1.532129531252582e-11,-1.095062337186951e-12,-1.51178219133839e-12
0.003012265759524587,-8.11135305065383,610523.9370476044,5526.5510555263245,8.561557938731678,0.010789355469121787,-1.0298268204743205e8,74.04393007375796,9.655756515031088,120.04658643223584,4.872855001634106,10.289568640203267,287.072286960594,49992.833978956915,1.4919190449224053e12,2086.3978393146103,33.086547439225114,0.06172691044621685,-0.0008407962404928977,5.3442627157734526e-5,118144.81721204381,38.13670972366834,0.007838717136071609,-0.0014161615583475993,6.805297294706375e-5,73.53312228722156,-0.1654790506251217,-0.0018169513955510047,9.017522791704698e-5,-0.5430146032089231,-0.0019722963306441537,0.0001221837938383299,-0.0011373560725514062,0.00016058918893994227,0.00018726310726812403,0.28562612717434027,0.0006098596479620667,1.0978556027969084,3.084943820270798e6,760332.501572353,-96427.87631499991,-0.8074784584644744,8.180451228058611e-11,-9.734891908889159e-9,-1.4471959161270789e-8,-1.968983917583866e-18,0.0037085856196445175,1.580784915155245e-11,3.981026801885722,9.55415600822244e-6,1.517321920001846e-11,1.2152324003169673e-5,1.564719675857322e-5,0.005687308744456555,0.0005630772001490794,0.0004480547194871736,2086.3978393146103,21082.859521331688,118144.81721204381,13632.899774309979,5.5489685591061365e-14,-7.191836870692322e-17,1.0,10.0,0.0,0.0,-212439.68436744693,-8.504115686572321e-9,2.752463787466185e-10,2.9401932344760925e8,-1.4212311606304374e-7,-1.8072186112917615e-11,-1.0368693523212012e-6,-4.259414505414829e-11,-9.073003758058996e-11,-0.05732253610292348,-5.3514621351313706e-8,2.0222913642871893e-9,-9.277752091245237e-11,5.324307847523387e-12,-3.770913997386359e-13,-5.4394838057183955e-8,2.41683503044557e-9,-1.1412657517482218e-10,6.6184051644615105e-12,-4.717111696994801e-13,2.947003098889175e-9,-1.459030918248827e-10,8.533117572394313e-12,-6.093487894178613e-13,-1.9110443999777982e-10,1.1310869597452842e-11,-8.079711211491509e-13,1.532129531252582e-11,-1.095062337186951e-12,-1.51178219133839e-12
0.0031058511419497455,-8.08075779266097,568129.8557203565,5390.005627915247,8.561557938478513,0.011124560283753459,-9.430515105564095e7,74.0439300691565,9.655756510482608,120.04658634212348,4.8728550008730265,10.289568637804607,270.0328286811486,45608.49078376432,1.3200666250498691e12,1962.5576397733219,33.08654741822329,0.06562196687340882,-0.0009502550095868538,6.421136573598896e-5,111132.21515913494,38.136709693668095,0.00833335141606297,-0.0016005240626010945,8.176570964171646e-5,73.53312221826027,-0.17592101557201342,-0.002053490586335671,0.00010834561933661051,-0.5772796018281466,-0.00222905904835623,0.00014680394072873036,-0.001285422382179395,0.0001929480582523908,0.00022499679561937598,0.28562612717434027,0.0006253092693876674,1.0978556027939623,3.0849438212481937e6,760332.5019304705,-91715.12018710992,-0.8278487078209416,9.390361499348118e-11,-1.1001827473610241e-8,-1.6355608491146342e-8,-2.4664179459888334e-18,0.003859364835786568,1.825504232573092e-11,4.069304572537181,1.0267089767060911e-5,1.7334346228511806e-11,1.3059133763506112e-5,1.6814794888610363e-5,0.006046003583136048,0.000598606407387524,0.0004763273731780018,1962.5576397733219,19831.4656210449,111132.21515913494,12823.705579559795,7.087125556253845e-14,-9.04602017632658e-17,1.0,10.0,0.0,0.0,-202536.962306116,-9.56671697162725e-9,3.1918011905465503e-10,2.73387164482111e8,-1.5894524198337206e-7,-2.1713420087561173e-11,-1.1595936840534963e-6,-5.11747179646726e-11,-1.0900670957647419e-10,-0.05749391387750304,-6.04766975366624e-8,2.4295489748205405e-9,-1.1849127844699635e-10,7.228799972530399e-12,-5.442625451008684e-13,-6.147106020643127e-8,2.903548406468417e-9,-1.4575757717147078e-10,8.985812706152979e-12,-6.808306815952696e-13,3.540479125502813e-9,-1.8634159792961262e-10,1.1585457100711666e-11,-8.794893212356429e-13,-2.4407145643403834e-10,1.5356884171727487e-11,-1.1661715637003757e-12,2.0801964107800838e-11,-1.5805478406285614e-12,-2.1820279966043943e-12
0.0031058511419497455,-8.08075779266097,568129.8557203565,5390.005627915247,8.561557938478513,0.011124560283753459,-9.430515105564095e7,74.0439300691565,9.655756510482608,120.04658634212348,4.8728550008730265,10.289568637804607,270.0328286811486,45608.49078376432,1.3200666250498691e12,1962.5576397733219,33.08654741822329,0.06562196687340882,-0.0009502550095868538,6.421136573598896e-5,111132.21515913494,38.136709693668095,0.00833335141606297,-0.0016005240626010945,8.176570964171646e-5,73.53312221826027,-0.17592101557201342,-0.002053490586335671,0.00010834561933661051,-0.5772796018281466,-0.00222905904835623,0.00014680394072873036,-0.001285422382179395,0.0001929480582523908,0.00022499679561937598,0.28562612717434027,0.0006253092693876674,1.0978556027939623,3.0849438212481937e6,760332.5019304705,-91715.12018710992,-0.8278487078209416,9.390361499348118e-11,-1.1001827473610241e-8,-1.6355608491146342e-8,-2.4664179459888334e-18,0.003859364835786568,1.825504232573092e-11,4.069304572537181,1.0267089767060911e-5,1.7334346228511806e-11,1.3059133763506112e-5,1.6814794888610363e-5,0.006046003583136048,0.000598606407387524,0.0004763273731780018,1962.5576397733219,19831.4656210449,111132.21515913494,12823.705579559795,7.087125556253845e-14,-9.04602017632658e-17,1.0,10.0,0.0,0.0,-202536.962306116,-9.56671697162725e-9,3.1918011905465503e-10,2.73387164482111e8,-1.5894524198337206e-7,-2.1713420087561173e-11,-1.1595936840534963e-6,-5.11747179646726e-11,-1.0900670957647419e-10,-0.05749391387750304,-6.04766975366624e-8,2.4295489748205405e-9,-1.1849127844699635e-10,7.228799972530399e-12,-5.442625451008684e-13,-6.147106020643127e-8,2.903548406468417e-9,-1.4575757717147078e-10,8.985812706152979e-12,-6.808306815952696e-13,3.540479125502813e-9,-1.8634159792961262e-10,1.1585457100711666e-11,-8.794893212356429e-13,-2.4407145643403834e-10,1.5356884171727487e-11,-1.1661715637003757e-12,2.0801964107800838e-11,-1.5805478406285614e-12,-2.1820279966043943e-12
0.003202320205830056,-8.050169978877596,528552.1491802724,5253.620798352863,8.561557938194444,0.011470093891411022,-8.624602152375136e7,74.04393006401597,9.655756505343392,120.04658624073555,4.872855000013198,10.289568635094719,254.0085459949947,41609.58124105744,1.168044465732966e12,1846.095582462862,33.086547394512976,0.06976176827843956,-0.001073931651860647,7.714656918543047e-5,104537.40939050213,38.13670965978258,0.008859065927038563,-0.0018088338733637168,9.823718749012461e-5,73.53312214032283,-0.18701909898392177,-0.0023207544437835897,0.00013017154703803366,-0.6136976337333103,-0.002519173317135552,0.00017637719171045317,-0.00145272139487828,0.00023181691503237656,0.0002703217825219225,0.28562612717434027,0.0006415423972480774,1.0978556027905806,3.0849438223525044e6,760332.5023350952,-87126.20517823295,-0.8478464580023388,1.0783752378322355e-10,-1.2433248335388235e-8,-1.8483853680165172e-8,-3.0855429737527604e-18,0.0040086882460904786,2.1091247518574972e-11,4.15545818416652,1.1035882585842826e-5,1.9807762365420285e-11,1.4036992956405785e-5,1.8073875476053717e-5,0.006427213201202375,0.0006363678543625179,0.0005063765016062133,1846.095582462862,18654.627173812303,104537.40939050213,12062.72149683167,9.051062624643173e-14,-1.1368630453569312e-16,1.0,10.0,0.0,0.0,-192850.77623448675,-1.0753619182172368e-8,3.6981574709920804e-10,2.5372503803343546e8,-1.7746632494215916e-7,-2.6087110748755444e-11,-1.2947119532973212e-6,-6.14809013090508e-11,-1.3095873419319466e-10,-0.05766216052601697,-6.834214779644334e-8,2.918673679224568e-9,-1.5132151361157833e-10,9.813693757993981e-12,-7.854635685151972e-13,-6.946538990113903e-8,3.4881013533843487e-9,-1.861427872674383e-10,1.2199012578235538e-11,-9.825573913130055e-13,4.253254851604984e-9,-2.379720282478657e-10,1.5728308252233728e-11,-1.2692616022615303e-12,-3.116980180464517e-10,2.0848447556497176e-11,-1.6830039477261728e-12,2.82407880395369e-11,-2.281038762985328e-12,-3.1491095739654974e-12
0.0033017589898120116,-8.019590236593375,491616.44653704175,5117.622836730432,8.561557937875998,0.011826264466223368,-7.877531837074207e7,74.04393005828265,9.655756499537027,120.04658612673045,4.87285499904186,10.289568632033399,238.93903314194986,37962.21154692661,1.0335629258668342e12,1736.572647475579,33.086547367744956,0.07416153434441924,-0.0012136657477999759,9.26830451975162e-5,98335.53986944929,38.13670962151048,0.009417793420379619,-0.0020441894144967465,0.0001180210835377816,73.53312205224942,-0.19881410216719572,-0.002622718280931371,0.0001563866740980162,-0.6524025871969557,-0.0028469543296043907,0.000211897630632376,-0.0016417415351715288,0.00027850230831630404,0.0003247616352354127,0.28562612717434027,0.0006585910272712865,1.0978556027866972,3.0849438236001427e6,760332.5027922424,-82667.99333138642,-0.8674321656117325,1.238907765496576e-10,-1.4050420317813811e-8,-2.08883264761174e-8,-3.8551893771661455e-18,0.004156125085011507,2.4379512910248823e-11,4.239351242639796,1.1865019305936153e-5,2.2639040828109727e-11,1.5091606035278412e-5,1.9431783511711197e-5,0.006832334616610746,0.0006765003251604973,0.0005383125725242937,1736.572647475579,17547.90792358419,98335.53986944929,11347.078890886181,1.1558414260842925e-13,-1.4274866046426362e-16,1.0,10.0,0.0,0.0,-183398.72211801764,-1.2078546866008117e-8,4.2813239689838743e-10,2.35042517881567e8,-1.9782817613999778e-7,-3.1340236802079674e-11,-1.4432585228037639e-6,-7.385883852700642e-11,-1.573233079340743e-10,-0.05782694355358655,-7.722766473236132e-8,3.506078043937763e-9,-1.9323386619071935e-10,1.332168132415944e-11,-1.1334329027272525e-12,-7.849640647017442e-8,4.190108638874236e-9,-2.377002336911565e-10,1.655969392275327e-11,-1.4178457386554057e-12,5.1092469599532515e-9,-3.038857933325705e-10,2.1350657595354283e-11,-1.8315723190323828e-12,-3.980334188393911e-10,2.8301200018048858e-11,-2.4286241709892066e-12,3.8336275073900874e-11,-3.2916247771348966e-12,-4.54431069285763e-12
0.0033017589898120116,-8.019590236593375,491616.44653704175,5117.622836730432,8.561557937875998,0.011826264466223368,-7.877531837074207e7,74.04393005828265,9.655756499537027,120.04658612673045,4.87285499904186,10.289568632033399,238.93903314194986,37962.21154692661,1.0335629258668342e12,1736.572647475579,33.086547367744956,0.07416153434441924,-0.0012136657477999759,9.26830451975162e-5,98335.53986944929,38.13670962151048,0.009417793420379619,-0.0020441894144967465,0.0001180210835377816,73.53312205224942,-0.19881410216719572,-0.002622718280931371,0.0001563866740980162,-0.6524025871969557,-0.0028469543296043907,0.000211897630632376,-0.0016417415351715288,0.00027850230831630404,0.0003247616352354127,0.28562612717434027,0.0006585910272712865,1.0978556027866972,3.0849438236001427e6,760332.5027922424,-82667.99333138642,-0.8674321656117325,1.238907765496576e-10,-1.4050420317813811e-8,-2.08883264761174e-8,-3.8551893771661455e-18,0.004156125085011507,2.4379512910248823e-11,4.239351242639796,1.1865019305936153e-5,2.2639040828109727e-11,1.5091606035278412e-5,1.9431783511711197e-5,0.006832334616610746,0.0006765003251604973,0.0005383125725242937,1736.572647475579,17547.90792358419,98335.53986944929,11347.078890886181,1.1558414260842925e-13,-1.4274866046426362e-16,1.0,10.0,0.0,0.0,-183398.72211801764,-1.2078546866008117e-8,4.2813239689838743e-10,2.35042517881567e8,-1.9782817613999778e-7,-3.1340236802079674e-11,-1.4432585228037639e-6,-7.385883852700642e-11,-1.573233079340743e-10,-0.05782694355358655,-7.722766473236132e-8,3.506078043937763e-9,-1.9323386619071935e-10,1.332168132415944e-11,-1.1334329027272525e-12,-7.849640647017442e-8,4.190108638874236e-9,-2.377002336911565e-10,1.655969392275327e-11,-1.4178457386554057e-12,5.1092469599532515e-9,-3.038857933325705e-10,2.1350657595354283e-11,-1.8315723190323828e-12,-3.980334188393911e-10,2.8301200018048858e-11,-2.4286241709892066e-12,3.8336275073900874e-11,-3.2916247771348966e-12,-4.54431069285763e-12
0.003404255633641404,-7.989019284367099,457158.2999328587,4982.2326769222145,8.561557937519353,0.012193387708093079,-7.18628884021034e7,74.04393005189846,9.655756492977288,120.04658599861266,4.872854997944619,10.289568628575283,224.76749759945633,34635.47254857836,9.145969299342268e11,1633.5760753668255,33.086547337525424,0.07883740080679731,-0.0013715330532068646,0.00011134252526861816,92503.23358996067,38.136709578286364,0.010011582977096367,-0.002310086902313208,0.00014178176218966504,73.53312195273168,-0.21134928220401136,-0.0029638677830465987,0.000187871332538593,-0.6935364090459699,-0.0032172712861893173,0.0002545580718418933,-0.0018552907049872978,0.00033457198355793023,0.0003901445022449849,0.28562612717434027,0.0006764879723228892,1.0978556027822362,3.084943825009627e6,760332.5033086996,-78346.39963993826,-0.8865695504240697,1.4239282499114667e-10,-1.5877336224156293e-8,-2.3604716602354005e-8,-4.810813567507856e-18,0.004301270909542535,2.81932069895708e-11,4.320863916168406,1.275933901961033e-5,2.588042138235099e-11,1.622912803964717e-5,2.0896444156108764e-5,0.00726284852849172,0.0007191509532648529,0.0005722527021242181,1633.5760753668255,16507.136973889916,92503.23358996067,10674.080717085366,1.475922389891371e-13,-1.7907216391768247e-16,1.0,10.0,0.0,0.0,-174196.59715676424,-1.355669486491966e-8,4.952470298376413e-10,2.1734226922827107e8,-2.2018260409430346e-7,-3.764915315552354e-11,-1.6063406411050881e-6,-8.872381816680529e-11,-1.889848771357879e-10,-0.05798795791954967,-8.726488426716474e-8,4.211450722910139e-9,-2.4673534110000436e-10,1.8081831273268422e-11,-1.6353610666028508e-12,-8.869787068813908e-8,5.033100323451863e-9,-3.0351391524530805e-10,2.2476921705380535e-11,-2.0457294031097803e-12,6.1371460216310055e-9,-3.8802575535882223e-10,2.8979941339745154e-11,-2.6426841993477222e-12,-5.082422523668826e-10,3.841431567406116e-11,-3.504159774974472e-12,5.203556310127494e-11,-4.7493758989914404e-12,-6.5568762435179955e-12
0.0035099003211125314,-7.958457951741935,425022.65326389874,4847.664504279183,8.561557937120297,0.012571786638357198,-6.547860789631812e7,74.04393004480059,9.655756485566906,120.04658585471535,4.872854996705237,10.289568624669213,211.44054739763789,31601.177321438747,8.093553964011456e11,1536.7178213930322,33.08654730341042,0.08380646709573357,-0.0015498752753075396,0.00013375091839656133,87018.5170460503,38.13670952947272,0.010642606057915548,-0.0026104704977746116,0.000170316245786608,73.53312184029397,-0.22467047967321427,-0.0033492633534636467,0.0002256816359670264,-0.7372495237734633,-0.0036356172423648975,0.00030578950663607613,-0.0020965365621753297,0.0004019067280757938,0.0004686635702531013,0.28562612717434027,0.0006952668606295643,1.0978556027771091,3.084943826601845e6,760332.5038921229,-74166.3794193419,-0.9052258367281778,1.6372519958243303e-10,-1.7941058989351456e-8,-2.6673282749249377e-8,-5.995979304891066e-18,0.004443750953942546,3.261770480353683e-11,4.3998933272251115,1.3724060881020056e-5,2.9591776598882856e-11,1.7456197425161113e-5,2.247640501106483e-5,0.007720323613560898,0.0007644756552946747,0.0006083210007691365,1536.7178213930322,15528.39316805491,87018.5170460503,10041.19142110556,1.8844833575611972e-13,-2.244157512667668e-16,1.0,10.0,0.0,0.0,-165258.31494497816,-1.5204887208154538e-8,5.724332206113596e-10,2.0062040989612603e8,-2.446921489372433e-7,-4.522542000501269e-11,-1.7851437893578039e-6,-1.0657398324126548e-10,-2.2700433048907172e-10,-0.05814492806775666,-9.860226190163612e-8,5.058405352694583e-9,-3.150227389341454e-10,2.4540234355006415e-11,-2.3592548677583084e-12,-1.0022063019181401e-7,6.045297268224354e-9,-3.875163999647852e-10,3.050523353841962e-11,-2.951282924881406e-12,7.371362037293984e-9,-4.954196894909715e-10,3.933116858043141e-11,-3.8125016698001e-12,-6.489102263039637e-10,5.213562430645008e-11,-5.05534983479799e-12,7.062264246262278e-11,-6.851831247477836e-12,-9.459540098009834e-12
0.0035099003211125314,-7.958457951741935,425022.65326389874,4847.664504279183,8.561557937120297,0.012571786638357198,-6.547860789631812e7,74.04393004480059,9.655756485566906,120.04658585471535,4.872854996705237,10.289568624669213,211.44054739763789,31601.177321438747,8.093553964011456e11,1536.7178213930322,33.08654730341042,0.08380646709573357,-0.0015498752753075396,0.00013375091839656133,87018.5170460503,38.13670952947272,0.010642606057915548,-0.0026104704977746116,0.000170316245786608,73.53312184029397,-0.22467047967321427,-0.0033492633534636467,0.0002256816359670264,-0.7372495237734633,-0.0036356172423648975,0.00030578950663607613,-0.0020965365621753297,0.0004019067280757938,0.0004686635702531013,0.28562612717434027,0.0006952668606295643,1.0978556027771091,3.084943826601845e6,760332.5038921229,-74166.3794193419,-0.9052258367281778,1.6372519958243303e-10,-1.7941058989351456e-8,-2.6673282749249377e-8,-5.995979304891066e-18,0.004443750953942546,3.261770480353683e-11,4.3998933272251115,1.3724060881020056e-5,2.9591776598882856e-11,1.7456197425161113e-5,2.247640501106483e-5,0.007720323613560898,0.0007644756552946747,0.0006083210007691365,1536.7178213930322,15528.39316805491,87018.5170460503,10041.19142110556,1.8844833575611972e-13,-2.244157512667668e-16,1.0,10.0,0.0,0.0,-165258.31494497816,-1.5204887208154538e-8,5.724332206113596e-10,2.0062040989612603e8,-2.446921489372433e-7,-4.522542000501269e-11,-1.7851437893578039e-6,-1.0657398324126548e-10,-2.2700433048907172e-10,-0.05814492806775666,-9.860226190163612e-8,5.058405352694583e-9,-3.150227389341454e-10,2.4540234355006415e-11,-2.3592548677583084e-12,-1.0022063019181401e-7,6.045297268224354e-9,-3.875163999647852e-10,3.050523353841962e-11,-2.951282924881406e-12,7.371362037293984e-9,-4.954196894909715e-10,3.933116858043141e-11,-3.8125016698001e-12,-6.489102263039637e-10,5.213562430645008e-11,-5.05534983479799e-12,7.062264246262278e-11,-6.851831247477836e-12,-9.459540098009834e-12
0.0036187851783446943,-7.927907206849585,395063.3482595723,4714.124502638573,8.56155793667419,0.012961791235439746,-5.959257830607633e7,74.04393003692128,9.65575647719619,120.04658569318089,4.8728549953054054,10.289568620257501,198.9079927840187,28833.622148321985,7.162542088967927e11,1445.6331140409516,33.08654726489959,0.08908684366580963,-0.001751333395098495,0.0001606589370411118,81860.7346067258,38.13670947435093,0.011313162513654926,-0.0029497884316523073,0.00020458047936763418,73.53312171327256,-0.23882624553298104,-0.003784612122800132,0.0002710842823298566,-0.7837012499001191,-0.004108187274476844,0.00036730825958756466,-0.002369051596061861,0.0004827623497797005,0.000562949337590772,0.28562612717434027,0.0007149621269895532,1.097855602771215,3.0849438284003544e6,760332.5045511469,-70131.93027853953,-0.9233719317789003,1.8832981114891023e-10,-2.0272105563281272e-8,-3.013942429277567e-8,-7.464161341797625e-18,0.004583222794727823,3.775234375405252e-11,4.476353679636669,1.4764811146225976e-5,3.3841713248351515e-11,1.8779970456861594e-5,2.4180880404097067e-5,0.008206420782301662,0.0008126395617798889,0.0006466489164403803,1445.6331140409516,14607.990523270435,81860.7346067258,9446.027520107571,2.405919325445301e-13,-2.8094597452118046e-16,1.0,10.0,0.0,0.0,-156595.8525714379,-1.7041753024226226e-8,6.61142376141831e-10,1.8486695808315578e8,-2.7153087220448226e-7,-5.4322770710581656e-11,-1.9809374309938674e-6,-1.2800671566918783e-10,-2.7265388726325453e-10,-0.05829760942786251,-1.1140717081075828e-7,6.075255890925106e-9,-4.021714645533723e-10,3.3301468813048786e-11,-3.403094318715042e-12,-1.1323475002245152e-7,7.260537759162162e-9,-4.947210981030226e-10,4.1396187208990125e-11,-4.257077088967073e-12,8.85315421957824e-9,-6.324772587203063e-10,5.337338895189693e-11,-5.499370267769964e-12,-8.284331771855732e-10,7.074972735041484e-11,-7.292170804105587e-12,9.583773081094781e-11,-9.883602061933345e-12,-1.3645257010954109e-11
0.0036187851783446943,-7.927907206849585,395063.3482595723,4714.124502638573,8.56155793667419,0.012961791235439746,-5.959257830607633e7,74.04393003692128,9.65575647719619,120.04658569318089,4.8728549953054054,10.289568620257501,198.9079927840187,28833.622148321985,7.162542088967927e11,1445.6331140409516,33.08654726489959,0.08908684366580963,-0.001751333395098495,0.0001606589370411118,81860.7346067258,38.13670947435093,0.011313162513654926,-0.0029497884316523073,0.00020458047936763418,73.53312171327256,-0.23882624553298104,-0.003784612122800132,0.0002710842823298566,-0.7837012499001191,-0.004108187274476844,0.00036730825958756466,-0.002369051596061861,0.0004827623497797005,0.000562949337590772,0.28562612717434027,0.0007149621269895532,1.097855602771215,3.0849438284003544e6,760332.5045511469,-70131.93027853953,-0.9233719317789003,1.8832981114891023e-10,-2.0272105563281272e-8,-3.013942429277567e-8,-7.464161341797625e-18,0.004583222794727823,3.775234375405252e-11,4.476353679636669,1.4764811146225976e-5,3.3841713248351515e-11,1.8779970456861594e-5,2.4180880404097067e-5,0.008206420782301662,0.0008126395617798889,0.0006466489164403803,1445.6331140409516,14607.990523270435,81860.7346067258,9446.027520107571,2.405919325445301e-13,-2.8094597452118046e-16,1.0,10.0,0.0,0.0,-156595.8525714379,-1.7041753024226226e-8,6.61142376141831e-10,1.8486695808315578e8,-2.7153087220448226e-7,-5.4322770710581656e-11,-1.9809374309938674e-6,-1.2800671566918783e-10,-2.7265388726325453e-10,-0.05829760942786251,-1.1140717081075828e-7,6.075255890925106e-9,-4.021714645533723e-10,3.3301468813048786e-11,-3.403094318715042e-12,-1.1323475002245152e-7,7.260537759162162e-9,-4.947210981030226e-10,4.1396187208990125e-11,-4.257077088967073e-12,8.85315421957824e-9,-6.324772587203063e-10,5.337338895189693e-11,-5.499370267769964e-12,-8.284331771855732e-10,7.074972735041484e-11,-7.292170804105587e-12,9.583773081094781e-11,-9.883602061933345e-12,-1.3645257010954109e-11
0.003731004134359387,-7.897368187924356,367142.65910998476,4581.809756388695,8.561557936175934,0.013363737935473415,-5.417530651058705e7,74.04393002818745,9.655756467741474,120.04658551193937,4.872854993724488,10.289568615275126,187.12265909098326,26309.368298005873,6.338923014969026e11,1359.9790949767262,33.08654722142925,0.09469769892554845,-0.0019788849139576485,0.00019296673576223581,77010.4715014487,38.1367094121113,0.012025686544766948,-0.0033330557393680374,0.0002457207051107553,73.5331215697923,-0.2538679669306441,-0.0042763484384658,0.00032559812736898566,-0.833060212814986,-0.004641965850899893,0.0004411723188980536,-0.0026768635114028977,0.0005798437135485106,0.0006761559480590085,0.28562612717434027,0.0007356089974328873,1.0978556027644362,3.0849438304317086e6,760332.5052955054,-66246.1071226389,-0.940982543460984,2.167185652806345e-10,-2.2904875838116584e-8,-3.405432018589593e-8,-9.2809393608111e-18,0.004719378333163154,4.371269007738653e-11,4.550176146011801,1.5887651460795362e-5,3.8708826461263745e-11,2.0208157189286534e-5,2.601979771602905e-5,0.008722897386159051,0.0008638174442023229,0.0006873755752885946,1359.9790949767262,13742.464487403176,77010.4715014487,8886.348715918646,3.071323980080737e-13,-3.513250868272081e-16,1.0,10.0,0.0,0.0,-148219.22774772422,-1.9087921239735126e-8,7.630276712216532e-10,1.7006634782993954e8,-3.0088520325194974e-7,-6.524543458368938e-11,-2.195081172089147e-6,-1.5373820254277835e-10,-3.2745876003858744e-10,-0.05844578940529284,-1.2586824508310197e-7,7.295942303155365e-9,-5.133755522262561e-10,4.518467604583586e-11,-4.908001382684813e-12,-1.279318919076051e-7,8.719383817873388e-9,-6.315175438419692e-10,5.616807146341221e-11,-6.139653261598325e-12,1.06319798468563e-8,-8.073675523537098e-10,7.241958171610254e-11,-7.931360347615554e-12,-1.057511621423626e-9,9.599716505377178e-11,-1.0517061685875264e-11,1.3003871648705765e-10,-1.4254631713067661e-11,-1.968003057798187e-11
0.0038466527116132535,-7.8668422456979386,341130.8586475201,4450.90734618765,8.561557935619925,0.013777968882037292,-4.919786887512213e7,74.04393001852037,9.655756457063399,120.04658530868471,4.87285499193923,10.28956860964883,176.04021250463762,24007.0432907417,5.610305159021755e11,1279.433552760384,33.08654717236463,0.10065930364876806,-0.0022358853457046107,0.00023175330506925218,72449.4821151763,38.13670934184191,0.012782752341086806,-0.0037659241464872845,0.0002951108919817739,73.53312140774064,-0.269849986261766,-0.0048317235285388,0.0003910437816763565,-0.8855047354637909,-0.005244824161946421,0.0005298485384035135,-0.0030245113552036123,0.0006963930664885108,0.0008120641870373316,0.28562612717434027,0.0007572434605357803,1.0978556027566373,3.08494383272583e6,760332.5061361673,-62511.04981183994,-0.958036234431485,2.4948448047748365e-10,-2.5878130263392763e-8,-3.847564047964514e-8,-1.1526663090282803e-17,0.0048519450735594735,5.063316049374093e-11,4.621308518238353,1.7099107994043938e-5,4.428312435941617e-11,2.1749058523439924e-5,2.8003845095162543e-5,0.009271611178913482,0.0009181941189271237,0.0007306481038852324,1279.433552760384,12928.559143295957,72449.4821151763,8360.049620894648,3.9203163489884053e-13,-4.388158386907854e-16,1.0,10.0,0.0,0.0,-140136.5064086999,-2.1366235240918868e-8,8.799709702717292e-10,1.561979984914266e8,-3.329548322606159e-7,-7.835806512022937e-11,-2.429031258749787e-6,-1.846267713295777e-10,-3.932468418070116e-10,-0.05858928783687484,-1.4219798766033894e-7,8.761134278618622e-9,-6.552525423260924e-10,6.129934373392184e-11,-7.077166985261594e-12,-1.4452796207411666e-7,1.047044028140084e-8,-8.060464607581928e-10,7.620011694213032e-11,-8.853201600142229e-12,1.2767102519032838e-8,-1.0304986380621688e-9,9.824813809146008e-11,-1.1436858033068372e-11,-1.3497789428392082e-9,1.3023546928678778e-10,-1.5165492452173958e-11,1.764193499996437e-10,-2.0555188139269022e-11,-2.8378845846400156e-11
0.0038466527116132535,-7.8668422456979386,341130.8586475201,4450.90734618765,8.561557935619925,0.013777968882037292,-4.919786887512213e7,74.04393001852037,9.655756457063399,120.04658530868471,4.87285499193923,10.28956860964883,176.04021250463762,24007.0432907417,5.610305159021755e11,1279.433552760384,33.08654717236463,0.10065930364876806,-0.0022358853457046107,0.00023175330506925218,72449.4821151763,38.13670934184191,0.012782752341086806,-0.0037659241464872845,0.0002951108919817739,73.53312140774064,-0.269849986261766,-0.0048317235285388,0.0003910437816763565,-0.8855047354637909,-0.005244824161946421,0.0005298485384035135,-0.0030245113552036123,0.0006963930664885108,0.0008120641870373316,0.28562612717434027,0.0007572434605357803,1.0978556027566373,3.08494383272583e6,760332.5061361673,-62511.04981183994,-0.958036234431485,2.4948448047748365e-10,-2.5878130263392763e-8,-3.847564047964514e-8,-1.1526663090282803e-17,0.0048519450735594735,5.063316049374093e-11,4.621308518238353,1.7099107994043938e-5,4.428312435941617e-11,2.1749058523439924e-5,2.8003845095162543e-5,0.009271611178913482,0.0009181941189271237,0.0007306481038852324,1279.433552760384,12928.559143295957,72449.4821151763,8360.049620894648,3.9203163489884053e-13,-4.388158386907854e-16,1.0,10.0,0.0,0.0,-140136.5064086999,-2.1366235240918868e-8,8.799709702717292e-10,1.561979984914266e8,-3.329548322606159e-7,-7.835806512022937e-11,-2.429031258749787e-6,-1.846267713295777e-10,-3.932468418070116e-10,-0.05858928783687484,-1.4219798766033894e-7,8.761134278618622e-9,-6.552525423260924e-10,6.129934373392184e-11,-7.077166985261594e-12,-1.4452796207411666e-7,1.047044028140084e-8,-8.060464607581928e-10,7.620011694213032e-11,-8.853201600142229e-12,1.2767102519032838e-8,-1.0304986380621688e-9,9.824813809146008e-11,-1.1436858033068372e-11,-1.3497789428392082e-9,1.3023546928678778e-10,-1.5165492452173958e-11,1.764193499996437e-10,-2.0555188139269022e-11,-2.8378845846400156e-11
0.003965827761508437,-7.836330989885891,316905.8057546443,4321.593611695127,8.561557935000016,0.014204830978815208,-4.463205624113629e7,74.04393000783534,9.655756445004997,120.04658508084843,4.872854989923443,10.289568603296118,165.61899480338386,21907.159251734618,4.9657288797609937e11,1203.6937217508505,33.086547116991355,0.10699307282976013,-0.002526114363439793,0.0002783115004998196,68160.62197489596,38.136709262516234,0.013587079396954542,-0.004254759794303782,0.00035439734119281445,73.53312122473884,-0.2868297133765739,-0.005458905224566213,0.00046960271622736285,-0.9412232065504067,-0.005925628368709244,0.0006362927231836263,-0.0034171079401067728,0.0008362952964311091,0.0009752042234464031,0.28562612717434027,0.0007799022268675945,1.097855602747662,3.084943835316419e6,760332.507085487,-58928.02104415053,-0.9745154198689367,2.873145357371153e-10,-2.9235520799381954e-8,-4.3468337434923077e-8,-1.4299685761997144e-17,0.004980686758290118,5.867005097715374e-11,4.689714663042958,1.8406201395669137e-5,5.0667644055626024e-11,2.3411604309779433e-5,3.0144520518298783e-5,0.009854524028428922,0.0009759648277426004,0.000776621932946953,1203.6937217508505,12163.215071812663,68160.62197489596,7865.15190974884,5.003359348348599e-13,-5.47405268645031e-16,1.0,10.0,0.0,0.0,-132353.8365881219,-2.3901989453001993e-8,1.0141130526151671e-9,1.4323691724566343e8,-3.679536490124684e-7,-9.409757055579552e-11,-2.6843474050245277e-6,-2.2170068939338554e-10,-4.722078977751257e-10,-0.05872795697209218,-1.6063566798287924e-7,1.0519545745645469e-8,-8.362304008043159e-10,8.314764783421197e-11,-1.020303607642159e-11,-1.6326605290617255e-7,1.2571925817231593e-8,-1.02867576152059e-9,1.0335972517428216e-10,-1.2763570584938591e-11,1.5329507561866478e-8,-1.315126172602832e-9,1.3326692136054432e-10,-1.6488504190236246e-11,-1.7225986473869063e-9,1.766566659832463e-10,-2.18642348647315e-11,2.393039166794169e-10,-2.963485396569547e-11,-4.091473928640113e-11
0.003965827761508437,-7.836330989885891,316905.8057546443,4321.593611695127,8.561557935000016,0.014204830978815208,-4.463205624113629e7,74.04393000783534,9.655756445004997,120.04658508084843,4.872854989923443,10.289568603296118,165.61899480338386,21907.159251734618,4.9657288797609937e11,1203.6937217508505,33.086547116991355,0.10699307282976013,-0.002526114363439793,0.0002783115004998196,68160.62197489596,38.136709262516234,0.013587079396954542,-0.004254759794303782,0.00035439734119281445,73.53312122473884,-0.2868297133765739,-0.005458905224566213,0.00046960271622736285,-0.9412232065504067,-0.005925628368709244,0.0006362927231836263,-0.0034171079401067728,0.0008362952964311091,0.0009752042234464031,0.28562612717434027,0.0007799022268675945,1.097855602747662,3.084943835316419e6,760332.507085487,-58928.02104415053,-0.9745154198689367,2.873145357371153e-10,-2.9235520799381954e-8,-4.3468337434923077e-8,-1.4299685761997144e-17,0.004980686758290118,5.867005097715374e-11,4.689714663042958,1.8406201395669137e-5,5.0667644055626024e-11,2.3411604309779433e-5,3.0144520518298783e-5,0.009854524028428922,0.0009759648277426004,0.000776621932946953,1203.6937217508505,12163.215071812663,68160.62197489596,7865.15190974884,5.003359348348599e-13,-5.47405268645031e-16,1.0,10.0,0.0,0.0,-132353.8365881219,-2.3901989453001993e-8,1.0141130526151671e-9,1.4323691724566343e8,-3.679536490124684e-7,-9.409757055579552e-11,-2.6843474050245277e-6,-2.2170068939338554e-10,-4.722078977751257e-10,-0.05872795697209218,-1.6063566798287924e-7,1.0519545745645469e-8,-8.362304008043159e-10,8.314764783421197e-11,-1.020303607642159e-11,-1.6326605290617255e-7,1.2571925817231593e-8,-1.02867576152059e-9,1.0335972517428216e-10,-1.2763570584938591e-11,1.5329507561866478e-8,-1.315126172602832e-9,1.3326692136054432e-10,-1.6488504190236246e-11,-1.7225986473869063e-9,1.766566659832463e-10,-2.18642348647315e-11,2.393039166794169e-10,-2.963485396569547e-11,-4.091473928640113e-11
0.0040886270871885585,-7.8058363520739675,294352.56117798167,4194.033632032037,8.561557934309464,0.014644674538534049,-4.0450500843216114e7,74.04392999604133,9.655756431389577,120.04658482557075,4.872854987647652,10.289568596124143,155.81987046845524,19991.9476693337,4.39550109310971e11,1132.475170928499,33.086547054505935,0.11372160099468123,-0.0028538268408324387,0.00033418970445264003,64127.78482784915,38.13670917297953,0.01444153699531905,-0.004806729209194199,0.00042555173770115904,73.53312101811002,-0.3048677202436718,-0.0061670882612130835,0.0005638875595423942,-1.0004143911722576,-0.006694359333042974,0.0007640448793747141,-0.003860408888551445,0.00100420312111763,0.0011710015928888882,0.28562612717434027,0.00080362266426839,1.0978556027373294,3.084943838241409e6,760332.5081573711,-55497.454263160325,-0.9904063065248716,3.31004478299987e-10,-3.302617788170174e-8,-4.910552025314304e-8,-1.772027982259995e-17,0.0051054033530978215,6.800502564285902e-11,4.7553737825458215,1.9816476709484267e-5,5.798027760701457e-11,2.5205391396620863e-5,3.245418078148815e-5,0.010473705009317316,0.0010373355585369464,0.0008254610535306728,1132.475170928499,11443.558123491626,64127.78482784915,7399.797058918041,6.384699058440431e-13,-6.81949631462343e-16,1.0,10.0,0.0,0.0,-124875.50894580694,-2.6723188323026107e-8,1.1678873890224034e-9,1.311543233088029e8,-4.0611070407117257e-7,-1.1298718317102432e-10,-2.9626997802618256e-6,-2.6619121525813817e-10,-5.669639380662505e-10,-0.05886168096054695,-1.8145052339290237e-7,1.2629497265924106e-8,-1.0670379482667446e-9,1.1276252839721091e-10,-1.4706321227267688e-11,-1.8441969261077833e-7,1.509354018923442e-8,-1.3126038929541738e-9,1.4017412240780113e-10,-1.8397074911589825e-11,1.8404178602481328e-8,-1.678124843732123e-9,1.8073461498815846e-10,-2.376625308921819e-11,-2.1980749297666303e-9,2.395807313582749e-10,-3.151499063024434e-11,3.2454481769845976e-10,-4.2715892120901277e-11,-5.897533733843237e-11
0.004215148983023229,-7.775360653530874,273363.01850496675,4068.380867624925,8.561557933540888,0.015097851633497725,-3.662678268586402e7,74.04392998304057,9.655756416018386,120.04658453966901,4.872854985078703,10.289568588028493,146.60608082154474,18245.208174497217,3.891048835345261e11,1065.5107437895438,33.08654698400538,0.12086869108943231,-0.003223809176028924,0.00040124129922757104,60335.84261176138,38.136709071933765,0.015349147876092862,-0.005429894169544322,0.0005109341483720007,73.53312078484417,-0.3240278183934765,-0.006966615991593828,0.0006770255749136983,-1.0632876849477408,-0.007562244739234606,0.0009173423224379865,-0.004360888822781734,0.0012056857491926573,0.0014059505512704188,0.28562612717434027,0.0008284427124935873,1.0978556027254307,3.084943841543465e6,760332.5093674619,-52219.00834640271,-1.005698785401536,3.81475869485932e-10,-3.730535777172125e-8,-5.5469419992986415e-8,-2.193537095180154e-17,0.005225930494133111,7.884912846359047e-11,4.818279538199315,2.1338033148221264e-5,6.63558310056416e-11,2.7140721501807888e-5,3.4946090263229515e-5,0.011131332887820278,0.001102523307308589,0.0008773382266428713,1065.5107437895438,10766.888706275404,60335.84261176138,6962.239419641461,8.146086377733056e-13,-8.483423401770173e-16,1.0,10.0,0.0,0.0,-117704.03748931746,-2.986082965550377e-8,1.3440577878730476e-9,1.1991827259652904e8,-4.4767118881828455e-7,-1.3565316472515262e-10,-3.2658761293048248e-6,-3.1957183119387717e-10,-6.806527500892102e-10,-0.05899037494929231,-2.0494528758869758e-7,1.516077005869976e-8,-1.3613257269844937e-9,1.5289378288475714e-10,-2.119193903196752e-11,-2.082964264260442e-7,1.8118680064469433e-8,-1.6746236574689716e-9,1.9006171016718794e-10,-2.651047527030426e-11,2.2092799058462327e-8,-2.1409650094198033e-9,2.4505905382642345e-10,-3.424778585862271e-11,-2.8043320558192576e-9,3.248511159799171e-10,-4.541429929836633e-11,4.400584436056712e-10,-6.155579483433232e-11,-8.498731294092814e-11
0.004215148983023229,-7.775360653530874,273363.01850496675,4068.380867624925,8.561557933540888,0.015097851633497725,-3.662678268586402e7,74.04392998304057,9.655756416018386,120.04658453966901,4.872854985078703,10.289568588028493,146.60608082154474,18245.208174497217,3.891048835345261e11,1065.5107437895438,33.08654698400538,0.12086869108943231,-0.003223809176028924,0.00040124129922757104,60335.84261176138,38.136709071933765,0.015349147876092862,-0.005429894169544322,0.0005109341483720007,73.53312078484417,-0.3240278183934765,-0.006966615991593828,0.0006770255749136983,-1.0632876849477408,-0.007562244739234606,0.0009173423224379865,-0.004360888822781734,0.0012056857491926573,0.0014059505512704188,0.28562612717434027,0.0008284427124935873,1.0978556027254307,3.084943841543465e6,760332.5093674619,-52219.00834640271,-1.005698785401536,3.81475869485932e-10,-3.730535777172125e-8,-5.5469419992986415e-8,-2.193537095180154e-17,0.005225930494133111,7.884912846359047e-11,4.818279538199315,2.1338033148221264e-5,6.63558310056416e-11,2.7140721501807888e-5,3.4946090263229515e-5,0.011131332887820278,0.001102523307308589,0.0008773382266428713,1065.5107437895438,10766.888706275404,60335.84261176138,6962.239419641461,8.146086377733056e-13,-8.483423401770173e-16,1.0,10.0,0.0,0.0,-117704.03748931746,-2.986082965550377e-8,1.3440577878730476e-9,1.1991827259652904e8,-4.4767118881828455e-7,-1.3565316472515262e-10,-3.2658761293048248e-6,-3.1957183119387717e-10,-6.806527500892102e-10,-0.05899037494929231,-2.0494528758869758e-7,1.516077005869976e-8,-1.3613257269844937e-9,1.5289378288475714e-10,-2.119193903196752e-11,-2.082964264260442e-7,1.8118680064469433e-8,-1.6746236574689716e-9,1.9006171016718794e-10,-2.651047527030426e-11,2.2092799058462327e-8,-2.1409650094198033e-9,2.4505905382642345e-10,-3.424778585862271e-11,-2.8043320558192576e-9,3.248511159799171e-10,-4.541429929836633e-11,4.400584436056712e-10,-6.155579483433232e-11,-8.498731294092814e-11
0.004345491619885831,-7.744906691837491,253835.55827082,3944.7770107019437,8.561557932686215,0.0155647138937836,-3.313551736819665e7,74.04392996872829,9.655756398668053,120.04658421960345,4.8728549821793425,10.289568578891846,137.94310884510233,16652.170929342443,3.4447898389391473e11,1002.5495758804599,33.086546904475824,0.12845937136835484,-0.003641440975292581,0.00048168325410651844,56770.58982153249,38.136708957921236,0.016313090380694156,-0.006133315600126616,0.0006133676258117358,73.5331205215596,-0.3443771041939968,-0.007869113684922598,0.0008127575160038933,-1.1300632625862321,-0.008541903788244966,0.0011012536224990533,-0.004925824805008615,0.0014474049278740033,0.0016878193640281953,0.28562612717434027,0.0008544007613905953,1.097855602711725,3.0849438452705326e6,760332.5107333389,-49091.628830840506,-1.0203862773985204,4.397956358614938e-10,-4.213515105095514e-8,-6.265244587227859e-8,-2.71242471321045e-17,0.005342138410127485,9.144737765346932e-11,4.878439039847247,2.297955238189938e-5,7.594833360907998e-11,2.922863719369902e-5,3.76344672532612e-5,0.011829697484260078,0.001171756230608151,0.0009324351057675838,1002.5495758804599,10130.671857785843,56770.58982153249,6550.839798353409,1.039148116223786e-12,-1.0537060170667164e-15,1.0,10.0,0.0,0.0,-110840.26029382902,-3.334921179413518e-8,1.5457600841255585e-9,1.0949427426553297e8,-4.9289739695622e-7,-1.6284458717674727e-10,-3.595788751954617e-6,-3.836046833484464e-10,-8.170267749468479e-10,-0.05911398378446129,-2.3146004945127658e-7,1.8196799902832632e-8,-1.7364506294379317e-9,2.07258537514998e-10,-3.052911624406392e-11,-2.352417325866949e-7,2.1747061025728456e-8,-2.136087510873215e-9,2.5764345332983666e-10,-3.819119688445494e-11,2.6516948832383425e-8,-2.7309469640679577e-9,3.321987710318509e-10,-4.9337994077330724e-11,-3.5771312502905944e-9,4.403671198792823e-10,-6.542526458744663e-11,5.965464722310337e-10,-8.868008287333471e-11,-1.2243785373154692e-10
0.004345491619885831,-7.744906691837491,253835.55827082,3944.7770107019437,8.561557932686215,0.0155647138937836,-3.313551736819665e7,74.04392996872829,9.655756398668053,120.04658421960345,4.8728549821793425,10.289568578891846,137.94310884510233,16652.170929342443,3.4447898389391473e11,1002.5495758804599,33.086546904475824,0.12845937136835484,-0.003641440975292581,0.00048168325410651844,56770.58982153249,38.136708957921236,0.016313090380694156,-0.006133315600126616,0.0006133676258117358,73.5331205215596,-0.3443771041939968,-0.007869113684922598,0.0008127575160038933,-1.1300632625862321,-0.008541903788244966,0.0011012536224990533,-0.004925824805008615,0.0014474049278740033,0.0016878193640281953,0.28562612717434027,0.0008544007613905953,1.097855602711725,3.0849438452705326e6,760332.5107333389,-49091.628830840506,-1.0203862773985204,4.397956358614938e-10,-4.213515105095514e-8,-6.265244587227859e-8,-2.71242471321045e-17,0.005342138410127485,9.144737765346932e-11,4.878439039847247,2.297955238189938e-5,7.594833360907998e-11,2.922863719369902e-5,3.76344672532612e-5,0.011829697484260078,0.001171756230608151,0.0009324351057675838,1002.5495758804599,10130.671857785843,56770.58982153249,6550.839798353409,1.039148116223786e-12,-1.0537060170667164e-15,1.0,10.0,0.0,0.0,-110840.26029382902,-3.334921179413518e-8,1.5457600841255585e-9,1.0949427426553297e8,-4.9289739695622e-7,-1.6284458717674727e-10,-3.595788751954617e-6,-3.836046833484464e-10,-8.170267749468479e-10,-0.05911398378446129,-2.3146004945127658e-7,1.8196799902832632e-8,-1.7364506294379317e-9,2.07258537514998e-10,-3.052911624406392e-11,-2.352417325866949e-7,2.1747061025728456e-8,-2.136087510873215e-9,2.5764345332983666e-10,-3.819119688445494e-11,2.6516948832383425e-8,-2.7309469640679577e-9,3.321987710318509e-10,-4.9337994077330724e-11,-3.5771312502905944e-9,4.403671198792823e-10,-6.542526458744663e-11,5.965464722310337e-10,-8.868008287333471e-11,-1.2243785373154692e-10
0.004479752247058754,-7.714477847371157,235674.72111403666,3823.3520306974906,8.561557931736637,0.016045609648635217,-2.9952425361339446e7,74.04392995299236,9.655756379087808,120.04658386144031,4.87285497890775,10.289568568582519,129.79855320127842,15199.371221343596,3.050018084735523e11,943.3561791867661,33.08654681478022,0.13651989606307627,-0.004112762102206337,0.0005781652938119804,53418.69166163713,38.13670882930673,0.01733669853678517,-0.0069271665037517315,0.0007362262863544297,73.53312022446126,-0.36598596064409955,-0.008887633419084046,0.0009755543366935933,-1.200972083771277,-0.009647504478197405,0.0013218367414722168,-0.005563387035604937,0.0017373227864814953,0.0020258926725140827,0.28562612717434027,0.0008815354836349702,1.0978556026959345,3.084943849476434e6,760332.5122747368,-46113.61373480331,-1.0344655396811546,5.071984108859619e-10,-4.758525217492419e-8,-7.075833291046317e-8,-3.350542424017925e-17,0.0054539304000411236,1.0608400518089427e-10,4.9358717344462795,2.4750324124855484e-5,8.693361444142961e-11,3.14809544361801e-5,4.053452585724588e-5,0.012571199523342387,0.0012452736498570279,0.0009909422416429143,943.3561791867661,9532.527993156446,53418.69166163713,6164.059473914506,1.325298624476943e-12,-1.3066085091631156e-15,1.0,10.0,0.0,0.0,-104283.45614209856,-3.722626406010453e-8,1.7765479965674672e-9,9.984588582254799e7,-5.420696324754907e-7,-1.9545668313651734e-10,-3.954481085442819e-6,-4.6039538368958657e-10,-9.80569784698444e-10,-0.0592324803823711,-2.6137644082271583e-7,2.1837265132154048e-8,-2.2144654727074573e-9,2.808778295876629e-10,-4.39659498632267e-11,-2.6564327141911656e-7,2.6097810587378788e-8,-2.7241250089724073e-9,3.491613263741461e-10,-5.5000653910243614e-11,3.18218751954397e-8,-3.482757631680836e-9,4.5020260882623754e-10,-7.105415947978702e-11,-4.561909987914492e-9,5.96799326835037e-10,-9.422315159495511e-11,8.084652055399361e-10,-1.2771525385013117e-10,-1.763344338800682e-10
0.004618026228660171,-7.684078199698953,218790.89088907975,3704.2243545125175,8.561557930682556,0.016540880475144425,-2.705438225738873e7,74.04392993571298,9.655756356996482,120.04658346081258,4.872854975217039,10.2895685569529,122.14200753817407,13874.534592414839,2.7008024411489377e11,887.7095649491565,33.08654671364507,0.1450777278584379,-0.004644545081988117,0.0006938513021873749,50267.6343745205,38.13670868425837,0.01842345983263628,-0.007822853912594088,0.000883538968179309,73.53311988929582,-0.38892801039484254,-0.01003681054554241,0.0011707545457542564,-1.2762557389998455,-0.010894933446597727,0.0015863251430868433,-0.006282736795187074,0.002084946445439519,0.0024312567325991187,0.28562612717434027,0.0009098856221842025,1.0978556026777386,3.084943854221509e6,760332.5140137821,-43282.6811361675,-1.0479364455805975,5.851119781277566e-10,-5.373378979415997e-8,-7.990338056845435e-8,-4.134487775398384e-17,0.005561240988017715,1.2308840777909314e-10,4.990608247125216,2.6660268169867008e-5,9.951216185757697e-11,3.391029061455078e-5,4.3662512082699185e-5,0.013358348792937895,0.0013233258897319576,0.0010530589550858756,887.7095649491565,8970.224041169526,50267.6343745205,5800.454465934074,1.6898316149989952e-12,-1.617300805259308e-15,1.0,10.0,0.0,0.0,-98031.47079592726,-4.153390034548527e-8,2.040443253165021e-9,9.093527272877456e7,-5.954870389412232e-7,-2.345583231495724e-10,-4.3441337054600924e-6,-5.52457472908386e-10,-1.1766341255690564e-9,-0.05934586387784081,-2.9512215055275774e-7,2.6201129683639156e-8,-2.8233642432829602e-9,3.8052807779892704e-10,-6.329297521707327e-11,-2.999354646294315e-7,3.131310507306415e-8,-3.4731748146695727e-9,4.730395969319137e-10,-7.917888927033564e-11,3.8180926666355723e-8,-4.440429500128516e-9,6.099335380265196e-10,-1.0229035943546142e-10,-5.816348259043656e-9,8.08549287078937e-10,-1.356460651157106e-10,1.0953258626904802e-9,-1.8386419579607309e-10,-2.5386133235015166e-10
0.004618026228660171,-7.684078199698953,218790.89088907975,3704.2243545125175,8.561557930682556,0.016540880475144425,-2.705438225738873e7,74.04392993571298,9.655756356996482,120.04658346081258,4.872854975217039,10.2895685569529,122.14200753817407,13874.534592414839,2.7008024411489377e11,887.7095649491565,33.08654671364507,0.1450777278584379,-0.004644545081988117,0.0006938513021873749,50267.6343745205,38.13670868425837,0.01842345983263628,-0.007822853912594088,0.000883538968179309,73.53311988929582,-0.38892801039484254,-0.01003681054554241,0.0011707545457542564,-1.2762557389998455,-0.010894933446597727,0.0015863251430868433,-0.006282736795187074,0.002084946445439519,0.0024312567325991187,0.28562612717434027,0.0009098856221842025,1.0978556026777386,3.084943854221509e6,760332.5140137821,-43282.6811361675,-1.0479364455805975,5.851119781277566e-10,-5.373378979415997e-8,-7.990338056845435e-8,-4.134487775398384e-17,0.005561240988017715,1.2308840777909314e-10,4.990608247125216,2.6660268169867008e-5,9.951216185757697e-11,3.391029061455078e-5,4.3662512082699185e-5,0.013358348792937895,0.0013233258897319576,0.0010530589550858756,887.7095649491565,8970.224041169526,50267.6343745205,5800.454465934074,1.6898316149989952e-12,-1.617300805259308e-15,1.0,10.0,0.0,0.0,-98031.47079592726,-4.153390034548527e-8,2.040443253165021e-9,9.093527272877456e7,-5.954870389412232e-7,-2.345583231495724e-10,-4.3441337054600924e-6,-5.52457472908386e-10,-1.1766341255690564e-9,-0.05934586387784081,-2.9512215055275774e-7,2.6201129683639156e-8,-2.8233642432829602e-9,3.8052807779892704e-10,-6.329297521707327e-11,-2.999354646294315e-7,3.131310507306415e-8,-3.4731748146695727e-9,4.730395969319137e-10,-7.917888927033564e-11,3.8180926666355723e-8,-4.440429500128516e-9,6.099335380265196e-10,-1.0229035943546142e-10,-5.816348259043656e-9,8.08549287078937e-10,-1.356460651157106e-10,1.0953258626904802e-9,-1.8386419579607309e-10,-2.5386133235015166e-10
0.004760405780831394,-7.653712677589285,203099.99945198646,3587.501253672976,8.561557929513537,0.01705085667511691,-2.4419453436666958e7,74.04392991676254,9.655756332079315,120.0465830128788,4.8728549710547275,10.289568543837786,114.94495039570438,12666.47258838678,2.3918971574529114e11,835.4024435160179,33.08654659964643,0.15416149032501694,-0.0052443720442547645,0.0008325146281617776,47305.679931273284,38.13670852072735,0.0195770091762071,-0.008833148483677453,0.0010601105923692402,73.53311951130395,-0.4132799882298203,-0.011333029961787214,0.0014047250192259948,-1.3561660311283834,-0.012301976458593274,0.001903345687153442,-0.007094130525857212,0.0025016144000871684,0.002917133366881593,0.28562612717434027,0.0009394897013882699,1.097855602656768,3.084943859573299e6,760332.5159752434,-40596.039122592985,-1.0608017351572432,6.751860343174748e-10,-6.066820820913822e-8,-9.021776815967692e-8,-5.0965868291003634e-17,0.005664033753061975,1.4284185318103385e-10,5.042689161291492,2.8719949673517845e-5,1.1391226389563687e-10,3.653008397734635e-5,4.7035728872195725e-5,0.014193759519124511,0.001406173842340419,0.001118992991723712,835.4024435160179,8441.665358839058,47305.679931273284,5458.670306462173,2.1540168009010775e-12,-1.9979714163614344e-15,1.0,10.0,0.0,0.0,-92080.85403750959,-4.631839004557469e-8,2.341989656789737e-9,8.272373153327039e7,-6.534682594045922e-7,-2.814241809052902e-10,-4.767069083044356e-6,-6.627878496550685e-10,-1.4116013051245685e-9,-0.05945415752549926,-3.331757107427506e-7,3.1430202304446e-8,-3.598644139878465e-9,5.153452152514091e-10,-9.107623425950553e-11,-3.3860434960270934e-7,3.7562423390228266e-8,-4.426906478980329e-9,6.406359136853502e-10,-1.1393616957753311e-10,4.5800738899195516e-8,-5.659797984873417e-9,8.260372621448656e-10,-1.4719422950018398e-10,-7.4135878379406285e-9,1.095033775897875e-9,-1.9519465635498552e-10,1.4834346842802766e-9,-2.6458365355021386e-10,-3.6531519650955885e-10
0.004760405780831394,-7.653712677589285,203099.99945198646,3587.501253672976,8.561557929513537,0.01705085667511691,-2.4419453436666958e7,74.04392991676254,9.655756332079315,120.0465830128788,4.8728549710547275,10.289568543837786,114.94495039570438,12666.47258838678,2.3918971574529114e11,835.4024435160179,33.08654659964643,0.15416149032501694,-0.0052443720442547645,0.0008325146281617776,47305.679931273284,38.13670852072735,0.0195770091762071,-0.008833148483677453,0.0010601105923692402,73.53311951130395,-0.4132799882298203,-0.011333029961787214,0.0014047250192259948,-1.3561660311283834,-0.012301976458593274,0.001903345687153442,-0.007094130525857212,0.0025016144000871684,0.002917133366881593,0.28562612717434027,0.0009394897013882699,1.097855602656768,3.084943859573299e6,760332.5159752434,-40596.039122592985,-1.0608017351572432,6.751860343174748e-10,-6.066820820913822e-8,-9.021776815967692e-8,-5.0965868291003634e-17,0.005664033753061975,1.4284185318103385e-10,5.042689161291492,2.8719949673517845e-5,1.1391226389563687e-10,3.653008397734635e-5,4.7035728872195725e-5,0.014193759519124511,0.001406173842340419,0.001118992991723712,835.4024435160179,8441.665358839058,47305.679931273284,5458.670306462173,2.1540168009010775e-12,-1.9979714163614344e-15,1.0,10.0,0.0,0.0,-92080.85403750959,-4.631839004557469e-8,2.341989656789737e-9,8.272373153327039e7,-6.534682594045922e-7,-2.814241809052902e-10,-4.767069083044356e-6,-6.627878496550685e-10,-1.4116013051245685e-9,-0.05945415752549926,-3.331757107427506e-7,3.1430202304446e-8,-3.598644139878465e-9,5.153452152514091e-10,-9.107623425950553e-11,-3.3860434960270934e-7,3.7562423390228266e-8,-4.426906478980329e-9,6.406359136853502e-10,-1.1393616957753311e-10,4.5800738899195516e-8,-5.659797984873417e-9,8.260372621448656e-10,-1.4719422950018398e-10,-7.4135878379406285e-9,1.095033775897875e-9,-1.9519465635498552e-10,1.4834346842802766e-9,-2.6458365355021386e-10,-3.6531519650955885e-10
0.00490697844560358,-7.623387225756202,188523.2395771433,3473.2793439330567,8.561557928218273,0.017575851808775196,-2.2026912304143075e7,74.0439298960054,9.655756303984614,120.04658251228054,4.872854966362179,10.28956852905263,108.1806397120515,11564.987241473977,2.1186625848394327e11,786.2404576323399,33.0865464711953,0.16380088733058218,-0.005920715524406079,0.0009986491215014845,44521.82261568317,38.13670833642668,0.020801118660796456,-0.009972320593481103,0.0012716635540214135,73.53311908517036,-0.4391215250219748,-0.012794600722215109,0.0016850483540942146,-1.4409642664311075,-0.01388850794656099,0.002283172486213526,-0.008009029131976096,0.0030008301707321085,0.0034992690340590756,0.28562612717434027,0.000970385663755532,1.0978556026325978,3.0849438656072626e6,760332.5181867945,-38050.45475585307,-1.0730667527958042,7.793245182724637e-10,-6.848619189479586e-8,-1.0184693514649048e-7,-6.276061697099686e-17,0.005762298982473783,1.6578498774143296e-10,5.092163801590817,3.0940586177250814e-5,1.3039342789673998e-10,3.935460256638905e-5,5.067254760176458e-5,0.015080142687719239,0.001494088230235447,0.001188959937143911,786.2404576323399,7944.887983865195,44521.82261568317,5137.437030161031,2.744793980936877e-12,-2.4630074582206925e-15,1.0,10.0,0.0,0.0,-86426.9997478421,-5.1630743046617333e-8,2.6863107714903424e-9,7.517216411946662e7,-7.163518816975696e-7,-3.3757220115717334e-10,-5.225754766149859e-6,-7.949545940967141e-10,-1.6930689622366335e-9,-0.05955740649174778,-3.7607150964477426e-7,3.769327866525476e-8,-4.585258419749381e-9,6.976309350140516e-10,-1.3098859563287085e-10,-3.821926621786996e-7,4.50474974799963e-8,-5.640623056933788e-9,8.672436830973874e-10,-1.6386750941728713e-10,5.492726980725783e-8,-7.211573681132407e-9,1.1182349080501768e-9,-2.1170256980208657e-10,-9.446257145191737e-9,1.4823987913022759e-9,-2.807425226787673e-10,2.0082153636310097e-9,-3.805473610562321e-10,-5.254351367833643e-10
0.005057825186964498,-7.593109004314,174986.79269513217,3361.6452326127023,8.561557926784541,0.01811615587525604,-1.9857244946065478e7,74.04392987329791,9.65575627232032,120.04658195309987,4.872854961074031,10.289568512391757,101.82401491037145,10560.78409602989,1.8769951009922806e11,740.04147082077,33.08654632652268,0.17402657614072461,-0.006683021336276659,0.001197597561700697,41905.74872794607,38.13670812880958,0.02209968144957362,-0.011256279921214378,0.0015250012614951836,73.53311860497266,-0.4665348075394072,-0.014441935125001316,0.0020207395698834383,-1.5309201382600075,-0.015676685408341506,0.0027380205274263694,-0.009040210082669087,0.0035986482171293356,0.004196384843838268,0.28562612717434027,0.0010026104030551241,1.0978556026047401,3.0849438724075076e6,760332.5206792839,-35642.32211090696,-1.0847391725108664,8.997215824866955e-10,-7.729661221740947e-8,-1.1495299538275205e-7,-7.720409276947438e-17,0.005856051172352128,1.9242615006056848e-10,5.139089018197821,3.333404227428673e-5,1.492500483815748e-10,4.239893743305167e-5,5.459239934641925e-5,0.016020294091161607,0.0015873484469425294,0.0012631822959083122,740.04147082077,7478.051443789852,41905.74872794607,4835.564524458445,3.4962319481018817e-12,-3.0292457990673314e-15,1.0,10.0,0.0,0.0,-81064.28870154027,-5.752709825560148e-8,3.0791702808138206e-9,6.824150333770764e7,-7.844965512236872e-7,-4.048069290263799e-10,-5.7228041248095846e-6,-9.53198477280421e-10,-2.030066967603082e-9,-0.05965567554298446,-4.244049153059295e-7,4.519092646223972e-8,-5.8400470275884725e-9,9.439250362188328e-10,-1.882793888507406e-10,-4.3130502984845145e-7,5.400803125714709e-8,-7.184251586220606e-9,1.1734252975218294e-9,-2.355402524370372e-10,6.585277142960316e-8,-9.185166389376823e-9,1.5130424254574722e-9,-3.043005728975712e-10,-1.2031481065857867e-8,2.005799384440398e-9,-4.0354323075527995e-10,2.7172982450549224e-9,-5.470113596442353e-10,-7.552882951044884e-10
0.005057825186964498,-7.593109004314,174986.79269513217,3361.6452326127023,8.561557926784541,0.01811615587525604,-1.9857244946065478e7,74.04392987329791,9.65575627232032,120.04658195309987,4.872854961074031,10.289568512391757,101.82401491037145,10560.78409602989,1.8769951009922806e11,740.04147082077,33.08654632652268,0.17402657614072461,-0.006683021336276659,0.001197597561700697,41905.74872794607,38.13670812880958,0.02209968144957362,-0.011256279921214378,0.0015250012614951836,73.53311860497266,-0.4665348075394072,-0.014441935125001316,0.0020207395698834383,-1.5309201382600075,-0.015676685408341506,0.0027380205274263694,-0.009040210082669087,0.0035986482171293356,0.004196384843838268,0.28562612717434027,0.0010026104030551241,1.0978556026047401,3.0849438724075076e6,760332.5206792839,-35642.32211090696,-1.0847391725108664,8.997215824866955e-10,-7.729661221740947e-8,-1.1495299538275205e-7,-7.720409276947438e-17,0.005856051172352128,1.9242615006056848e-10,5.139089018197821,3.333404227428673e-5,1.492500483815748e-10,4.239893743305167e-5,5.459239934641925e-5,0.016020294091161607,0.0015873484469425294,0.0012631822959083122,740.04147082077,7478.051443789852,41905.74872794607,4835.564524458445,3.4962319481018817e-12,-3.0292457990673314e-15,1.0,10.0,0.0,0.0,-81064.28870154027,-5.752709825560148e-8,3.0791702808138206e-9,6.824150333770764e7,-7.844965512236872e-7,-4.048069290263799e-10,-5.7228041248095846e-6,-9.53198477280421e-10,-2.030066967603082e-9,-0.05965567554298446,-4.244049153059295e-7,4.519092646223972e-8,-5.8400470275884725e-9,9.439250362188328e-10,-1.882793888507406e-10,-4.3130502984845145e-7,5.400803125714709e-8,-7.184251586220606e-9,1.1734252975218294e-9,-2.355402524370372e-10,6.585277142960316e-8,-9.185166389376823e-9,1.5130424254574722e-9,-3.043005728975712e-10,-1.2031481065857867e-8,2.005799384440398e-9,-4.0354323075527995e-10,2.7172982450549224e-9,-5.470113596442353e-10,-7.552882951044884e-10
0.005213018115231255,-7.562886609482303,162421.56358440046,3252.676241785411,8.561557925199187,0.018672027161772107,-1.7892141648204904e7,74.04392984848865,9.655756236650577,120.04658132881806,4.872854955117625,10.289568493626575,95.8516028626304,9645.392510610902,1.663265050088415e11,696.6348839410628,33.08654616366486,0.18486998702481436,-0.007541791450757795,0.0014356990395209877,39447.7978840136,38.13670789504802,0.02347668886669393,-0.012702715042162204,0.0018281958096502584,73.53311806413053,-0.49560409484160567,-0.016297727811877927,0.0024224947895695285,-1.62631014011001,-0.017691143819445726,0.0032823826251332485,-0.010201879522282641,0.0043141168035279575,0.005030692981886423,0.28562612717434027,0.001036199188325924,1.0978556025726351,3.0849438800675254e6,760332.5234870046,-33367.72714877756,-1.0958287229585892,1.0389012063297533e-9,-8.722047225801e-8,-1.2971614958798182e-7,-9.487018173087808e-17,0.005945326487021851,2.2335047217480027e-10,5.183528015960423,3.591280883823986e-5,1.7081527954601877e-10,4.5678976217842524e-5,5.881574086175679e-5,0.017017077447920963,0.0016862409097344834,0.0013418881824272663,696.6348839410628,7039.431849892447,39447.7978840136,4551.938063823891,4.451335710905022e-12,-3.71618880441699e-15,1.0,10.0,0.0,0.0,-75986.22859643273,-6.406910526708185e-8,3.5270338151093038e-9,6.189308443881802e7,-8.582806601861372e-7,-4.852692235738706e-10,-6.26097399460295e-6,-1.142549358588547e-9,-2.433305212317045e-9,-0.05974904673094349,-4.788373764721063e-7,5.416096915090372e-8,-7.434746668875722e-9,1.2764260951390404e-9,-2.704378369576986e-10,-4.866131394561991e-7,6.47282545515839e-8,-9.146046527950533e-9,1.5867784549048172e-9,-3.383241346915664e-10,7.892377956897383e-8,-1.1693420919091158e-8,2.046048572644884e-9,-4.3709439146827805e-10,-1.5317085388081087e-8,2.7124202208342656e-9,-5.796529827485458e-10,3.6746133288527784e-9,-7.857428973782166e-10,-1.084933822612248e-9
0.005213018115231255,-7.562886609482303,162421.56358440046,3252.676241785411,8.561557925199187,0.018672027161772107,-1.7892141648204904e7,74.04392984848865,9.655756236650577,120.04658132881806,4.872854955117625,10.289568493626575,95.8516028626304,9645.392510610902,1.663265050088415e11,696.6348839410628,33.08654616366486,0.18486998702481436,-0.007541791450757795,0.0014356990395209877,39447.7978840136,38.13670789504802,0.02347668886669393,-0.012702715042162204,0.0018281958096502584,73.53311806413053,-0.49560409484160567,-0.016297727811877927,0.0024224947895695285,-1.62631014011001,-0.017691143819445726,0.0032823826251332485,-0.010201879522282641,0.0043141168035279575,0.005030692981886423,0.28562612717434027,0.001036199188325924,1.0978556025726351,3.0849438800675254e6,760332.5234870046,-33367.72714877756,-1.0958287229585892,1.0389012063297533e-9,-8.722047225801e-8,-1.2971614958798182e-7,-9.487018173087808e-17,0.005945326487021851,2.2335047217480027e-10,5.183528015960423,3.591280883823986e-5,1.7081527954601877e-10,4.5678976217842524e-5,5.881574086175679e-5,0.017017077447920963,0.0016862409097344834,0.0013418881824272663,696.6348839410628,7039.431849892447,39447.7978840136,4551.938063823891,4.451335710905022e-12,-3.71618880441699e-15,1.0,10.0,0.0,0.0,-75986.22859643273,-6.406910526708185e-8,3.5270338151093038e-9,6.189308443881802e7,-8.582806601861372e-7,-4.852692235738706e-10,-6.26097399460295e-6,-1.142549358588547e-9,-2.433305212317045e-9,-0.05974904673094349,-4.788373764721063e-7,5.416096915090372e-8,-7.434746668875722e-9,1.2764260951390404e-9,-2.704378369576986e-10,-4.866131394561991e-7,6.47282545515839e-8,-9.146046527950533e-9,1.5867784549048172e-9,-3.383241346915664e-10,7.892377956897383e-8,-1.1693420919091158e-8,2.046048572644884e-9,-4.3709439146827805e-10,-1.5317085388081087e-8,2.7124202208342656e-9,-5.796529827485458e-10,3.6746133288527784e-9,-7.857428973782166e-10,-1.084933822612248e-9
0.005372617691890004,-7.532730334623853,150762.9292585205,3146.441250600333,8.561557923448119,0.01924368223190656,-1.611447822809885e7,74.04392982141871,9.655756196492465,120.04658063227792,4.872854948412457,10.289568472503879,90.24143097364431,8811.093171707542,1.4742619161416776e11,655.8610034981031,33.08654598044956,0.1963630703228331,-0.008508663079039814,0.0017204562061767716,37138.92724526641,38.136707632012445,0.024936198276514308,-0.014331226628456109,0.0021908009522165054,73.53311745535743,-0.5264150402113323,-0.018387126666149285,0.0029029734437071475,-1.7274153405545496,-0.019959181142219652,0.003933411796014749,-0.011509779246620878,0.005169780563737561,0.006028482750948323,0.28562612717434027,0.0010711849398136347,1.0978556025356425,3.0849438886908884e6,760332.5266479503,-31222.50996652985,-1.1063469110030268,1.1997601049411326e-9,-9.839180561245789e-8,-1.463360305104806e-7,-1.1645047214897703e-16,0.006030180182095954,2.592296665391349e-10,5.225549218275335,3.86899605451066e-5,1.9546501718638934e-10,4.921134912036729e-5,6.336398501575612e-5,0.01807340084732475,0.0017910567507380872,0.001425309485275859,655.8610034981031,6627.415514000198,37138.92724526641,4285.514182179078,5.6642706579802165e-12,-4.5461463552155355e-15,1.0,10.0,0.0,0.0,-71185.59197219793,-7.132427805598042e-8,4.037130005383276e-9,5.608896613454515e7,-9.381014302479891e-7,-5.814926599751342e-10,-6.843157882708077e-6,-1.3689581538175283e-9,-2.9154545348483752e-9,-0.0598376170653187,-5.4010125743789e-7,6.488469910711587e-8,-9.459694167876813e-9,1.7248643998411974e-9,-3.8812637629957267e-10,-5.488606319112735e-7,7.754434886869226e-8,-1.1637146261694125e-8,2.144264813974257e-9,-4.855590392415589e-10,9.45501660119631e-8,-1.4878443863346092e-8,2.7649182043503813e-9,-6.273200884133484e-10,-1.9489230683571957e-8,3.665457984959072e-9,-8.319321594280503e-10,4.9657867728517945e-9,-1.1277342705303745e-9,-1.5571710474465516e-9
0.005536669485912116,-7.502652446120615,139950.49012105443,3043.001538218262,8.561557921516316,0.019831284307382045,-1.4508287050975427e7,74.04392979192248,9.655756151313053,120.0465798556524,4.872854940869691,10.28956844874432,84.97294155664937,8050.851387095737,1.3071457124942574e11,617.5704193365895,33.08654577448363,0.20853796506801434,-0.009596480012023671,0.002060722802845125,34970.676279719046,38.13670733625386,0.026482291001001367,-0.01616344760686219,0.0026240908987916357,73.53311677061738,-0.5590538027917957,-0.02073788697639116,0.003477114694091949,-1.8345184681045859,-0.0225109256698897,0.00471135000032312,-0.012981283203798925,0.006192244006249596,0.007220777674118156,0.28562612717434027,0.0011075973637695508,1.0978556024930317,3.084943898391877e6,760332.5302040471,-29202.321709559023,-1.1163067586649487,1.3856134332877753e-9,-1.1095848338710622e-7,-1.6503291275388983e-7,-1.4277585544914908e-16,0.006110684122322398,3.008323542729838e-10,5.265225219483178,4.167908799655981e-5,2.2362187807854714e-10,5.301334256356926e-5,6.825938962413628e-5,0.019192185990920336,0.0019020887928320293,0.0015136794622375403,617.5704193365895,6240.492660149793,34970.676279719046,4035.3166066426093,7.203079910270595e-12,-5.544250528584113e-15,1.0,10.0,0.0,0.0,-66654.54539542636,-7.936630192562473e-8,4.617508246916095e-9,5.079219667827042e7,-1.0243732768808799e-6,-6.964667541588697e-10,-7.472373921032631e-6,-1.6394446498180797e-9,-3.491461370807178e-9,-0.059921496298366184,-6.090041547835772e-7,7.769383153859694e-8,-1.2028349441682009e-8,2.3289572034624144e-9,-5.564872977186941e-10,-6.188674675791569e-7,9.285275851654483e-8,-1.4797138107209735e-8,2.895262708804722e-9,-6.961898716752809e-10,1.1321526975814798e-7,-1.89187202239118e-8,3.733329484619075e-9,-8.994562428664e-10,-2.4781736267549245e-8,4.949342336143505e-9,-1.1928476627131321e-9,6.7052159542997275e-9,-1.6170025704686427e-9,-2.2327875945092964e-9
0.005536669485912116,-7.502652446120615,139950.49012105443,3043.001538218262,8.561557921516316,0.019831284307382045,-1.4508287050975427e7,74.04392979192248,9.655756151313053,120.0465798556524,4.872854940869691,10.28956844874432,84.97294155664937,8050.851387095737,1.3071457124942574e11,617.5704193365895,33.08654577448363,0.20853796506801434,-0.009596480012023671,0.002060722802845125,34970.676279719046,38.13670733625386,0.026482291001001367,-0.01616344760686219,0.0026240908987916357,73.53311677061738,-0.5590538027917957,-0.02073788697639116,0.003477114694091949,-1.8345184681045859,-0.0225109256698897,0.00471135000032312,-0.012981283203798925,0.006192244006249596,0.007220777674118156,0.28562612717434027,0.0011075973637695508,1.0978556024930317,3.084943898391877e6,760332.5302040471,-29202.321709559023,-1.1163067586649487,1.3856134332877753e-9,-1.1095848338710622e-7,-1.6503291275388983e-7,-1.4277585544914908e-16,0.006110684122322398,3.008323542729838e-10,5.265225219483178,4.167908799655981e-5,2.2362187807854714e-10,5.301334256356926e-5,6.825938962413628e-5,0.019192185990920336,0.0019020887928320293,0.0015136794622375403,617.5704193365895,6240.492660149793,34970.676279719046,4035.3166066426093,7.203079910270595e-12,-5.544250528584113e-15,1.0,10.0,0.0,0.0,-66654.54539542636,-7.936630192562473e-8,4.617508246916095e-9,5.079219667827042e7,-1.0243732768808799e-6,-6.964667541588697e-10,-7.472373921032631e-6,-1.6394446498180797e-9,-3.491461370807178e-9,-0.059921496298366184,-6.090041547835772e-7,7.769383153859694e-8,-1.2028349441682009e-8,2.3289572034624144e-9,-5.564872977186941e-10,-6.188674675791569e-7,9.285275851654483e-8,-1.4797138107209735e-8,2.895262708804722e-9,-6.961898716752809e-10,1.1321526975814798e-7,-1.89187202239118e-8,3.733329484619075e-9,-8.994562428664e-10,-2.4781736267549245e-8,4.949342336143505e-9,-1.1928476627131321e-9,6.7052159542997275e-9,-1.6170025704686427e-9,-2.2327875945092964e-9
0.005705200386950836,-7.47266748278166,129927.82859925645,2942.411642015656,8.561557919387885,0.0204349297044784,-1.3058720336265886e7,74.04392975982863,9.65575610052703,120.04657899042299,4.872854932391759,10.289568422041192,80.02690959420717,7358.256060877365,1.1594039782811299e11,581.6234069398341,33.08654554314373,0.22142657076641584,-0.01081935000186109,0.0024669104722110156,32935.13291646286,38.136707003989855,0.028119017938827005,-0.018223139807224578,0.0031413236652598872,73.53311600109092,-0.593605899605051,-0.023380495437369586,0.004162486392511939,-1.9479001441355621,-0.025379470628908937,0.005640000966830549,-0.014635475113848223,0.00741279295964469,0.008644060162213094,0.28562612717434027,0.0011454619175559784,1.0978556024439723,3.0849439092959804e6,760332.5342013383,-27302.67660194281,-1.1257225530699486,1.600242220631977e-9,-1.2508285751021955e-7,-1.860486803716356e-7,-1.7484102821521109e-16,0.006186924401426504,3.490346556103119e-10,5.3026318182387895,4.4894197323181673e-5,2.557589905539467e-10,5.710277149428484e-5,7.352489302634577e-5,0.020376328550676413,0.0020196276423946314,0.0016072296323595575,581.6234069398341,5877.251384871397,32935.13291646286,3800.432352042321,9.152973712242426e-12,-6.7382685160211244e-15,1.0,10.0,0.0,0.0,-62384.77034177432,-8.827526149685267e-8,5.277089237324625e-9,4.596703034667281e7,-1.1175252436630172e-6,-8.337066663374284e-10,-8.15174602222491e-6,-1.962260313185589e-9,-4.178894306832067e-9,-0.06000080481813129,-6.864323013110033e-7,9.297815684156814e-8,-1.528276851131329e-8,3.1416052039259675e-9,-7.969613774134495e-10,-6.975333611875713e-7,1.1111933655734811e-7,-1.880079239251234e-8,3.905541532789532e-9,-9.970420801907889e-10,1.3548704552971983e-7,-2.403772524693726e-8,5.036099954924073e-9,-1.2881644816050496e-9,-3.148736339722109e-8,6.676533566694394e-9,-1.7083736118324145e-9,9.045281470805611e-9,-2.315878890426994e-9,-3.1978649744051185e-9
0.005878214361827338,-7.4427925544439235,120642.26867237709,2844.7201368370206,8.561557917046139,0.021054632634597812,-1.1752006452305082e7,74.04392972496161,9.655756043495213,120.04657802737204,4.872854922872112,10.289568392059655,75.38536027387171,6727.463441418589,1.0288136557061107e11,547.889328091583,33.08654528357092,0.23506001585161668,-0.012192681400859119,0.0029512124421613496,31024.899607413317,38.136706631096494,0.029850332063002378,-0.02053625567392999,0.0037580259089189925,73.53311513715421,-0.6301547805751418,-0.026348249326390787,0.00497966250831374,-2.067834206861848,-0.02860096012425213,0.006747241591851928,-0.016493198029176193,0.008868066716817767,0.010341055300942741,0.28562612717434027,0.0011847986162441977,1.0978556023875243,3.084943921540214e6,760332.5386901018,-25518.997555813516,-1.1346096187988342,1.8479410855014978e-9,-1.409421620151721e-7,-2.096474356467061e-7,-2.1383184636007046e-16,0.006258999148129883,4.0483066814964306e-10,5.337847163631073,4.834957250498907e-5,2.9240337225335586e-10,6.149780426231024e-5,7.918388860222314e-5,0.0216286490682465,0.0021439568399678373,0.0017061859179883373,547.889328091583,5536.371600931112,31024.899607413317,3580.007804731237,1.1620268919510268e-11,-8.158115886155955e-15,1.0,10.0,0.0,0.0,-58367.57177109204,-9.813775753712251e-8,6.02570376237368e-9,4.157909469162192e7,-1.2179973595128076e-6,-9.973285624636753e-10,-8.88447716744603e-6,-2.347064113653215e-9,-4.998318320706576e-9,-0.06007567172936529,-7.733526278655457e-7,1.1119379563499363e-7,-1.9400155344364317e-8,4.233020689078263e-9,-1.1398018591984022e-9,-7.858398500512022e-7,1.32889211147905e-7,-2.3866124105399443e-8,5.262394623371045e-9,-1.4259672787980773e-9,1.6203008992336076e-7,-3.051423432533699e-8,6.785807006548046e-9,-1.8423545118830766e-9,-3.9971323625427835e-8,8.996302287673264e-9,-2.4433839035491726e-9,1.2188245561944171e-8,-3.312320719144195e-9,-4.573879041683341e-9
0.005878214361827338,-7.4427925544439235,120642.26867237709,2844.7201368370206,8.561557917046139,0.021054632634597812,-1.1752006452305082e7,74.04392972496161,9.655756043495213,120.04657802737204,4.872854922872112,10.289568392059655,75.38536027387171,6727.463441418589,1.0288136557061107e11,547.889328091583,33.08654528357092,0.23506001585161668,-0.012192681400859119,0.0029512124421613496,31024.899607413317,38.136706631096494,0.029850332063002378,-0.02053625567392999,0.0037580259089189925,73.53311513715421,-0.6301547805751418,-0.026348249326390787,0.00497966250831374,-2.067834206861848,-0.02860096012425213,0.006747241591851928,-0.016493198029176193,0.008868066716817767,0.010341055300942741,0.28562612717434027,0.0011847986162441977,1.0978556023875243,3.084943921540214e6,760332.5386901018,-25518.997555813516,-1.1346096187988342,1.8479410855014978e-9,-1.409421620151721e-7,-2.096474356467061e-7,-2.1383184636007046e-16,0.006258999148129883,4.0483066814964306e-10,5.337847163631073,4.834957250498907e-5,2.9240337225335586e-10,6.149780426231024e-5,7.918388860222314e-5,0.0216286490682465,0.0021439568399678373,0.0017061859179883373,547.889328091583,5536.371600931112,31024.899607413317,3580.007804731237,1.1620268919510268e-11,-8.158115886155955e-15,1.0,10.0,0.0,0.0,-58367.57177109204,-9.813775753712251e-8,6.02570376237368e-9,4.157909469162192e7,-1.2179973595128076e-6,-9.973285624636753e-10,-8.88447716744603e-6,-2.347064113653215e-9,-4.998318320706576e-9,-0.06007567172936529,-7.733526278655457e-7,1.1119379563499363e-7,-1.9400155344364317e-8,4.233020689078263e-9,-1.1398018591984022e-9,-7.858398500512022e-7,1.32889211147905e-7,-2.3866124105399443e-8,5.262394623371045e-9,-1.4259672787980773e-9,1.6203008992336076e-7,-3.051423432533699e-8,6.785807006548046e-9,-1.8423545118830766e-9,-3.9971323625427835e-8,8.996302287673264e-9,-2.4433839035491726e-9,1.2188245561944171e-8,-3.312320719144195e-9,-4.573879041683341e-9
0.006055687806951918,-7.413047626498395,112044.63696199897,2749.9702959971014,8.561557914473719,0.02169030855754259,-1.0575400946694061e7,74.04392968714367,9.655755979524262,120.04657695659384,4.872854912195172,10.289568358436624,71.0314860266144,6153.145308327462,9.13407320240498e10,516.246027923974,33.08654499267111,0.24946801436712684,-0.01373319053801992,0.0035278393912633226,29233.05918441814,38.13670621310836,0.031680006724290465,-0.023130950690542572,0.004492293275678868,73.53311416837698,-0.6687801039100675,-0.029677272444057115,0.005952621110595148,-2.1945820520467554,-0.03221460644251877,0.008065561188931588,-0.018577064311065306,0.010600766783964927,0.01236155732275626,0.28562612717434027,0.0012256206863964368,1.0978556023226291,3.0849439352731714e6,760332.543724871,-23846.655259685052,-1.1429841150365851,2.13356410301364e-9,-1.5872857409012071e-7,-2.3611560282667634e-7,-2.6115525646462204e-16,0.006327016544448146,4.693422986627215e-10,5.370951018008799,5.205959482730304e-5,3.341385983114933e-10,6.621673297807548e-5,8.525992908757106e-5,0.02295183363738628,0.002275346991523428,0.0018107639751673108,516.246027923974,5216.6189445557075,29233.05918441814,3373.244782789843,1.4737046455150875e-11,-9.834944623909806e-15,1.0,10.0,0.0,0.0,-54593.973636619136,-1.0904687164373508e-7,6.874113964964532e-9,3.759551331160084e7,-1.3262357454181171e-6,-1.192129042073226e-9,-9.673813563364193e-6,-2.8051075688567927e-9,-5.973688627719995e-9,-0.060146233142245695,-8.708129459809296e-7,1.3287187484046285e-7,-2.4600603994435473e-8,5.696008341221748e-9,-1.6275217804364013e-9,-8.84850450152718e-7,1.587971552157816e-7,-3.0263919367021927e-8,7.081205492991715e-9,-2.036156807722407e-9,1.9361828044604757e-7,-3.8694506625927184e-8,9.131257380392066e-9,-2.6307586279882434e-9,-5.068724263893726e-8,1.2105961613525694e-8,-3.4890474679460292e-9,1.6401474814210177e-8,-4.7299404226161015e-9,-6.531552709277644e-9
0.006055687806951918,-7.413047626498395,112044.63696199897,2749.9702959971014,8.561557914473719,0.02169030855754259,-1.0575400946694061e7,74.04392968714367,9.655755979524262,120.04657695659384,4.872854912195172,10.289568358436624,71.0314860266144,6153.145308327462,9.13407320240498e10,516.246027923974,33.08654499267111,0.24946801436712684,-0.01373319053801992,0.0035278393912633226,29233.05918441814,38.13670621310836,0.031680006724290465,-0.023130950690542572,0.004492293275678868,73.53311416837698,-0.6687801039100675,-0.029677272444057115,0.005952621110595148,-2.1945820520467554,-0.03221460644251877,0.008065561188931588,-0.018577064311065306,0.010600766783964927,0.01236155732275626,0.28562612717434027,0.0012256206863964368,1.0978556023226291,3.0849439352731714e6,760332.543724871,-23846.655259685052,-1.1429841150365851,2.13356410301364e-9,-1.5872857409012071e-7,-2.3611560282667634e-7,-2.6115525646462204e-16,0.006327016544448146,4.693422986627215e-10,5.370951018008799,5.205959482730304e-5,3.341385983114933e-10,6.621673297807548e-5,8.525992908757106e-5,0.02295183363738628,0.002275346991523428,0.0018107639751673108,516.246027923974,5216.6189445557075,29233.05918441814,3373.244782789843,1.4737046455150875e-11,-9.834944623909806e-15,1.0,10.0,0.0,0.0,-54593.973636619136,-1.0904687164373508e-7,6.874113964964532e-9,3.759551331160084e7,-1.3262357454181171e-6,-1.192129042073226e-9,-9.673813563364193e-6,-2.8051075688567927e-9,-5.973688627719995e-9,-0.060146233142245695,-8.708129459809296e-7,1.3287187484046285e-7,-2.4600603994435473e-8,5.696008341221748e-9,-1.6275217804364013e-9,-8.84850450152718e-7,1.587971552157816e-7,-3.0263919367021927e-8,7.081205492991715e-9,-2.036156807722407e-9,1.9361828044604757e-7,-3.8694506625927184e-8,9.131257380392066e-9,-2.6307586279882434e-9,-5.068724263893726e-8,1.2105961613525694e-8,-3.4890474679460292e-9,1.6401474814210177e-8,-4.7299404226161015e-9,-6.531552709277644e-9
0.0062375648315646254,-7.383455735411387,104089.0163096748,2658.2004796391643,8.561557911652773,0.022341757286994758,-9.5171326088496e6,74.04392964619726,9.65575590786792,120.04657576752831,4.872854900236532,10.289568320781443,66.94955776888462,5630.44065151795,8.114431674884004e10,486.5791898384134,33.08654466712246,0.2646781268577066,-0.015458872363296338,0.004213260935355844,27553.138330868485,38.1367057452287,0.03361154178983983,-0.026037533935965872,0.005365097905077091,73.53311308354363,-0.7095557546854744,-0.033406451677035175,0.007109151835014446,-2.328386131035876,-0.03626262119029547,0.009632613589773182,-0.020911415917482447,0.012660382520207604,0.01476327577467715,0.28562612717434027,0.0012679331403286467,1.0978556022481007,3.0849439506547484e6,760332.5493643361,-22280.9988785313,-1.1508628687259088,2.4625664187666637e-9,-1.7864884904544986e-7,-2.657613988452385e-7,-3.184713069270067e-16,0.00639109315238164,5.438278472429244e-10,5.402024175690423,5.603851997881504e-5,3.81606460291147e-10,7.127768999362508e-5,9.177636151874651e-5,0.024348365869188142,0.002414049026544365,0.001921163828554328,486.5791898384134,4916.838256967006,27553.138330868485,3179.3963209623635,1.8666578362876888e-11,-1.1799654037123826e-14,1.0,10.0,0.0,0.0,-51054.79662679162,-1.211019484922159e-7,7.834011600025692e-9,3.39849848510039e7,-1.4426864712694904e-6,-1.4236664095796175e-9,-1.052299967678598e-5,-3.3494237344956204e-9,-7.132752897327253e-9,-0.06021263076331956,-9.799397834828034e-7,1.5862737319703835e-7,-3.115611505556225e-8,7.652648116569885e-9,-2.319577878415241e-9,-9.95708425197677e-7,1.8957815878332977e-7,-3.832883022061991e-8,9.513757620580238e-9,-2.9020027308324246e-9,2.3114766071207792e-7,-4.90064749872271e-8,1.2268205993927448e-8,-3.749506252690103e-9,-6.419575347768429e-8,1.6265082978843202e-8,-4.972877207970289e-9,2.203670734789545e-8,-6.741632897488729e-9,-9.309681184807653e-9
0.006423752608717318,-7.354043124843755,96732.50004897839,2569.4442677234874,8.56155790856519,0.02300864633862379,-8.566347168967167e6,74.04392960194805,9.655755827730186,120.04657444902244,4.872854886863481,10.289568278677574,63.12483357588358,5154.9111058519875,7.213784591832317e10,458.7816717569147,33.08654430339166,0.2807149306613523,-0.017388924944240897,0.005026442773646836,25979.06999612497,38.13670522235221,0.03564805827633963,-0.02928834091382937,0.006400590408159576,73.53311187070356,-0.7525476205483568,-0.03757727383645199,0.008481256026713414,-2.4694626517862774,-0.04079003818180867,0.011491759321564777,-0.02352222226589644,0.01510390373429108,0.017612666476536493,0.28562612717434027,0.0013117313047537847,1.0978556021626205,3.084943967855458e6,760332.5556710934,-20817.379928401555,-1.1582632377710542,2.841038314874678e-9,-2.0092342116690186e-7,-2.9891350990109535e-7,-3.877263635321888e-16,0.006451352504578516,6.296885429422865e-10,5.431148009216779,6.030021090319593e-5,4.3550723222925924e-10,7.669830810467161e-5,9.875588971316729e-5,0.025820450630171438,0.002560286629122934,0.002037563847645069,458.7816717569147,4635.9468772623095,25979.06999612497,2997.7623336028564,2.3609541025207363e-11,-1.408064480090088e-14,1.0,10.0,0.0,0.0,-47740.721215095975,-1.3440815302303678e-7,8.917986453976494e-9,3.071782738880829e7,-1.5677880912633524e-6,-1.6983404183955111e-9,-1.1435223631062817e-5,-3.995012172604029e-9,-8.507444875027565e-9,-0.06027501073864962,-1.1019332853890773e-6,1.8916775767223431e-7,-3.940091163367871e-8,1.026264625005058e-8,-3.2986671753836634e-9,-1.119631572393329e-6,2.2607775155343687e-7,-4.847206888992615e-8,1.2758618740601268e-8,-4.12697697932294e-9,2.75649020140556e-7,-6.197598217338763e-8,1.6452751198477738e-8,-5.332307021133513e-9,-8.118577194970688e-8,2.1813262381640232e-8,-7.072240199689454e-9,2.9554133177285158e-8,-9.587898002098218e-9,-1.3240443814939041e-8
0.006423752608717318,-7.354043124843755,96732.50004897839,2569.4442677234874,8.56155790856519,0.02300864633862379,-8.566347168967167e6,74.04392960194805,9.655755827730186,120.04657444902244,4.872854886863481,10.289568278677574,63.12483357588358,5154.9111058519875,7.213784591832317e10,458.7816717569147,33.08654430339166,0.2807149306613523,-0.017388924944240897,0.005026442773646836,25979.06999612497,38.13670522235221,0.03564805827633963,-0.02928834091382937,0.006400590408159576,73.53311187070356,-0.7525476205483568,-0.03757727383645199,0.008481256026713414,-2.4694626517862774,-0.04079003818180867,0.011491759321564777,-0.02352222226589644,0.01510390373429108,0.017612666476536493,0.28562612717434027,0.0013117313047537847,1.0978556021626205,3.084943967855458e6,760332.5556710934,-20817.379928401555,-1.1582632377710542,2.841038314874678e-9,-2.0092342116690186e-7,-2.9891350990109535e-7,-3.877263635321888e-16,0.006451352504578516,6.296885429422865e-10,5.431148009216779,6.030021090319593e-5,4.3550723222925924e-10,7.669830810467161e-5,9.875588971316729e-5,0.025820450630171438,0.002560286629122934,0.002037563847645069,458.7816717569147,4635.9468772623095,25979.06999612497,2997.7623336028564,2.3609541025207363e-11,-1.408064480090088e-14,1.0,10.0,0.0,0.0,-47740.721215095975,-1.3440815302303678e-7,8.917986453976494e-9,3.071782738880829e7,-1.5677880912633524e-6,-1.6983404183955111e-9,-1.1435223631062817e-5,-3.995012172604029e-9,-8.507444875027565e-9,-0.06027501073864962,-1.1019332853890773e-6,1.8916775767223431e-7,-3.940091163367871e-8,1.026264625005058e-8,-3.2986671753836634e-9,-1.119631572393329e-6,2.2607775155343687e-7,-4.847206888992615e-8,1.2758618740601268e-8,-4.12697697932294e-9,2.75649020140556e-7,-6.197598217338763e-8,1.6452751198477738e-8,-5.332307021133513e-9,-8.118577194970688e-8,2.1813262381640232e-8,-7.072240199689454e-9,2.9554133177285158e-8,-9.587898002098218e-9,-1.3240443814939041e-8
0.006614117771642177,-7.324839169454935,89934.92586428365,2483.730007275775,8.561557905192865,0.02369049802255757,-7.713047182017867e6,74.0439295542283,9.655755738270386,120.04657298941798,4.872854871935846,10.289568231685285,59.543452886626056,4722.49850476277,6.418457992031594e10,432.7527372206676,33.08654389775892,0.29759918381971456,-0.019543627699207703,0.005989070408264075,24505.149855540094,38.13670463910039,0.03779219217253799,-0.03291752846000916,0.007626384748192253,73.53311051725073,-0.7978113503139191,-0.04223356252161587,0.010105524228199152,-2.617994223759601,-0.04584442780414549,0.013692577087598622,-0.02643691551433176,0.017996492935738722,0.02098571543195083,0.28562612717434027,0.0013569995417938541,1.097855602064732,3.08494398705533e6,760332.5627112448,-19451.165232813604,-1.1652030266781317,3.275729685701005e-9,-2.257849700624978e-7,-3.3591897280107504e-7,-4.711866060821461e-16,0.006507924143776659,7.284725223480018e-10,5.458404227161357,6.485784622448655e-5,4.965983899537757e-10,8.249534968392303e-5,0.00010622009674609614,0.02736993733020997,0.0027142486114073924,0.00216011467629686,432.7527372206676,4372.926872735654,24505.149855540094,2827.6845905341406,2.9811008183363445e-11,-1.6700627409779122e-14,1.0,10.0,0.0,0.0,-44642.32636992103,-1.4907582359136325e-7,1.0139463148093787e-8,2.7765984137391746e7,-1.7019634205846736e-6,-2.0234674150931285e-9,-1.2413557075192483e-5,-4.759012644059441e-9,-1.0134253965802022e-8,-0.06033352293817112,-1.238059183961589e-6,2.2530106669546663e-7,-4.97430415235842e-8,1.3733635575492656e-8,-4.679095289352246e-9,-1.2579040299624208e-6,2.6926166455498643e-7,-6.11956852960429e-8,1.707394943709163e-8,-5.854103197958959e-9,3.2829966673932175e-7,-7.824504303291339e-8,2.2017857997605114e-8,-7.563985222232473e-9,-1.0249842778560565e-7,2.9192036378376456e-8,-1.0032315070390578e-8,3.9552100715238433e-8,-1.3601195459519731e-8,-1.8783051384995847e-8
0.0068084841046885045,-7.295876093320781,83658.6108228764,2401.0799205571416,8.561557901518011,0.024386681172737044,-6.948032201170723e6,74.04392950288037,9.655755638610296,120.04657137666585,4.87285485530717,10.289568179345405,56.192326099586985,4329.485755920265,5.71632202591924e10,408.3972529880691,33.086543446352096,0.3153470210581605,-0.0219441708508002,0.007125747296622279,23125.990873471972,38.13670398987004,0.04004599233407822,-0.0369607874900633,0.009073810564511085,73.53310901003367,-0.8453901985365793,-0.047421109571379676,0.012023470526945223,-2.7741227849364423,-0.05147549695743665,0.01629131679450913,-0.029684159856753132,0.021412080759155423,0.024968633151111436,0.28562612717434027,0.00140371024428428,1.0978556019528407,3.0849440084423744e6,760332.5705538363,-18177.74334323976,-1.1717004342761763,3.7740620985406015e-9,-2.534764246188705e-7,-3.771402189436188e-7,-5.714705021493591e-16,0.006560942947237762,8.418755847694046e-10,5.483874759458872,6.972361438669397e-5,5.656915569518077e-10,8.868431764374062e-5,0.00011418894403107801,0.028998246287572763,0.002876081578313067,0.002288933393426437,408.3972529880691,4126.816930679208,23125.990873471972,2668.541474008201,3.7568162688552216e-11,-1.967228584493421e-14,1.0,10.0,0.0,0.0,-41750.11348859075,-1.652196189316564e-7,1.151260335885185e-8,2.510300573695547e7,-1.8456108364647963e-6,-2.4073467817312825e-9,-1.3460891598377949e-5,-5.660857870540929e-9,-1.2054550225409546e-8,-0.060388320510343,-1.3896376925197878e-6,2.679429834494057e-7,-6.267716085910946e-8,1.833369449958667e-8,-6.6177573980229015e-9,-1.4118649600729024e-6,3.2022428495849784e-7,-7.710829916045846e-8,2.279307116955329e-8,-8.279698380302366e-9,3.9043372739007053e-7,-9.859196833083503e-8,2.939344192895541e-8,-1.0698241056253021e-8,-1.2915343674504167e-7,3.89715223518111e-8,-1.418965866514727e-8,5.280322901177419e-8,-1.9237909194874724e-8,-2.656790871654563e-8
0.0068084841046885045,-7.295876093320781,83658.6108228764,2401.0799205571416,8.561557901518011,0.024386681172737044,-6.948032201170723e6,74.04392950288037,9.655755638610296,120.04657137666585,4.87285485530717,10.289568179345405,56.192326099586985,4329.485755920265,5.71632202591924e10,408.3972529880691,33.086543446352096,0.3153470210581605,-0.0219441708508002,0.007125747296622279,23125.990873471972,38.13670398987004,0.04004599233407822,-0.0369607874900633,0.009073810564511085,73.53310901003367,-0.8453901985365793,-0.047421109571379676,0.012023470526945223,-2.7741227849364423,-0.05147549695743665,0.01629131679450913,-0.029684159856753132,0.021412080759155423,0.024968633151111436,0.28562612717434027,0.00140371024428428,1.0978556019528407,3.0849440084423744e6,760332.5705538363,-18177.74334323976,-1.1717004342761763,3.7740620985406015e-9,-2.534764246188705e-7,-3.771402189436188e-7,-5.714705021493591e-16,0.006560942947237762,8.418755847694046e-10,5.483874759458872,6.972361438669397e-5,5.656915569518077e-10,8.868431764374062e-5,0.00011418894403107801,0.028998246287572763,0.002876081578313067,0.002288933393426437,408.3972529880691,4126.816930679208,23125.990873471972,2668.541474008201,3.7568162688552216e-11,-1.967228584493421e-14,1.0,10.0,0.0,0.0,-41750.11348859075,-1.652196189316564e-7,1.151260335885185e-8,2.510300573695547e7,-1.8456108364647963e-6,-2.4073467817312825e-9,-1.3460891598377949e-5,-5.660857870540929e-9,-1.2054550225409546e-8,-0.060388320510343,-1.3896376925197878e-6,2.679429834494057e-7,-6.267716085910946e-8,1.833369449958667e-8,-6.6177573980229015e-9,-1.4118649600729024e-6,3.2022428495849784e-7,-7.710829916045846e-8,2.279307116955329e-8,-8.279698380302366e-9,3.9043372739007053e-7,-9.859196833083503e-8,2.939344192895541e-8,-1.0698241056253021e-8,-1.2915343674504167e-7,3.89715223518111e-8,-1.418965866514727e-8,5.280322901177419e-8,-1.9237909194874724e-8,-2.656790871654563e-8
0.0070066329588178095,-7.267188324329143,77868.06939576365,2321.5084538806336,8.561557897523473,0.025096412635105595,-6.262837876581254e6,74.04392944776001,9.655755527842535,120.04656959845461,4.872854836826103,10.289568121183754,53.0590089723317,3972.4596460757975,5.096604430807404e10,385.6247761903832,33.08654294518656,0.3339693409630191,-0.02461245359753664,0.008464163130545625,21836.47161236378,38.13670326889016,0.042410842658319334,-0.04145500305861341,0.010778127456240396,73.53310733548516,-0.8953133826481829,-0.053187238916100096,0.014281816496971595,-2.937944210804649,-0.0577346156158551,0.01935128428134061,-0.033293578502450266,0.025433871622410172,0.02965844429681747,0.28562612717434027,0.001451823479778597,1.0978556018252141,3.084944032210773e6,760332.579270196,-16992.521064162145,-1.177774051946908,4.344129562867811e-9,-2.842486077259899e-7,-4.2295158265829683e-7,-6.915795231161856e-16,0.00661054888685555,9.717389823273994e-10,5.507641839800924,7.490843905769661e-5,6.436480298994113e-10,9.527910616519744e-5,0.00012268032160314175,0.030706312806306476,0.0030458843364172374,0.0024240990610556756,385.6247761903832,3896.703134174567,21836.47161236378,2519.742014016309,4.7238674036134616e-11,-2.2992628529114996e-14,1.0,10.0,0.0,0.0,-39054.507682598894,-1.8295758319889169e-7,1.3052182215697609e-8,2.270400609286749e7,-1.9990964340612532e-6,-2.8593172237441264e-9,-1.4579881399323966e-5,-6.722401958096922e-9,-1.4314857509899097e-8,-0.06043955986336794,-1.558030443377073e-6,3.1812273891698545e-7,-7.879840799709718e-8,2.440636280802091e-8,-9.328368620006572e-9,-1.5828952467376304e-6,3.80195712473706e-7,-9.694217462460021e-8,3.03431399057451e-8,-1.1671181393743584e-8,4.6355074207179836e-7,-1.2395320725658704e-7,3.91304606706921e-8,-1.5080669445434684e-8,-1.6237772670915876e-7,5.1882376782511736e-8,-2.000275039584579e-8,7.029773158757867e-8,-2.7119778234341944e-8,-3.745386002869551e-8
0.007208306780234106,-7.238811509796921,72529.74124516429,2245.0201202088474,8.561557893193006,0.02581876990644365,-5.649678024960896e6,74.04392938873895,9.655755405039518,120.04656764234085,4.872854816337885,10.289568056715842,50.131575072567564,3648.277043175218,4.5497271400257454e10,364.3486273253787,33.08654239020737,0.35347147582750854,-0.027570869214781045,0.010035230550199021,20631.683739880882,38.136702470281996,0.04488742015515542,-0.0464378924037447,0.012778699071380214,73.53310547975967,-0.9475951978824417,-0.05958034218409548,0.01693272187953131,-3.1095054100005415,-0.06467431272798166,0.022943153882205882,-0.03729546297368329,0.03015475453455348,0.03516346672504021,0.28562612717434027,0.001501287427905319,1.0978556016799854,3.084944058558949e6,760332.5889332289,-15890.915843321516,-1.1834428841982154,4.994689918647058e-9,-3.1835773291628475e-7,-4.737355876357386e-7,-8.349265706700091e-16,0.006656886994949451,1.1200447178253892e-9,5.529788172338973,8.042176783627245e-5,7.313733215539432e-10,0.0001022917319450369,0.00013170970207593142,0.03249455733152189,0.00322370488036013,0.0025656503232451924,364.3486273253787,3681.7095947781186,20631.683739880882,2380.7198310621047,5.924967753321778e-11,-2.663588294121225e-14,1.0,10.0,0.0,0.0,-36545.84929134947,-2.024102404998614e-7,1.4773448991720256e-8,2.0545607616495304e7,-2.162747986081912e-6,-3.3898023357672317e-9,-1.577289913444201e-5,-7.968023169167354e-9,-1.6967071994736324e-8,-0.060487400836746086,-1.744626632458821e-6,3.7698778408441207e-7,-9.88172577136155e-8,3.238842520741372e-8,-1.3099676549789347e-8,-1.772403390849635e-6,4.505473448922067e-7,-1.2157150233192584e-7,4.026726255398395e-8,-1.6389865705135943e-8,5.493224637655067e-7,-1.5544673622022623e-7,5.192944896881328e-8,-2.117822271448826e-8,-2.0363609229095815e-7,6.885365023760554e-8,-2.809108942861689e-8,9.329473763613952e-8,-3.808693222437067e-8,-5.2601473378184763e-8
0.007208306780234106,-7.238811509796921,72529.74124516429,2245.0201202088474,8.561557893193006,0.02581876990644365,-5.649678024960896e6,74.04392938873895,9.655755405039518,120.04656764234085,4.872854816337885,10.289568056715842,50.131575072567564,3648.277043175218,4.5497271400257454e10,364.3486273253787,33.08654239020737,0.35347147582750854,-0.027570869214781045,0.010035230550199021,20631.683739880882,38.136702470281996,0.04488742015515542,-0.0464378924037447,0.012778699071380214,73.53310547975967,-0.9475951978824417,-0.05958034218409548,0.01693272187953131,-3.1095054100005415,-0.06467431272798166,0.022943153882205882,-0.03729546297368329,0.03015475453455348,0.03516346672504021,0.28562612717434027,0.001501287427905319,1.0978556016799854,3.084944058558949e6,760332.5889332289,-15890.915843321516,-1.1834428841982154,4.994689918647058e-9,-3.1835773291628475e-7,-4.737355876357386e-7,-8.349265706700091e-16,0.006656886994949451,1.1200447178253892e-9,5.529788172338973,8.042176783627245e-5,7.313733215539432e-10,0.0001022917319450369,0.00013170970207593142,0.03249455733152189,0.00322370488036013,0.0025656503232451924,364.3486273253787,3681.7095947781186,20631.683739880882,2380.7198310621047,5.924967753321778e-11,-2.663588294121225e-14,1.0,10.0,0.0,0.0,-36545.84929134947,-2.024102404998614e-7,1.4773448991720256e-8,2.0545607616495304e7,-2.162747986081912e-6,-3.3898023357672317e-9,-1.577289913444201e-5,-7.968023169167354e-9,-1.6967071994736324e-8,-0.060487400836746086,-1.744626632458821e-6,3.7698778408441207e-7,-9.88172577136155e-8,3.238842520741372e-8,-1.3099676549789347e-8,-1.772403390849635e-6,4.505473448922067e-7,-1.2157150233192584e-7,4.026726255398395e-8,-1.6389865705135943e-8,5.493224637655067e-7,-1.5544673622022623e-7,5.192944896881328e-8,-2.117822271448826e-8,-2.0363609229095815e-7,6.885365023760554e-8,-2.809108942861689e-8,9.329473763613952e-8,-3.808693222437067e-8,-5.2601473378184763e-8
0.0074132166739907576,-7.210781146104682,67611.73227224799,2171.6068617355754,8.56155788851148,0.026552718225713222,-5.101390234437346e6,74.04392932570623,9.655755269261357,120.0465654958572,4.87285479368565,10.289567985451027,47.398488150114254,3354.0343920046994,4.067163416191273e10,344.48496267614485,33.08654177732643,0.373853302747459,-0.030842115221077486,0.01187320344548896,19506.87950349688,38.136701588112196,0.04747570905207825,-0.05194768520952785,0.015119143749644922,73.5331034288549,-1.0022353151137766,-0.06664946847440319,0.020033984195749168,-3.288805301648405,-0.07234783091432456,0.02714523889294176,-0.041720516308753196,0.035677658575723255,0.04160372600682375,0.28562612717434027,0.0015520398932542068,1.0978556015151568,3.0849440876878663e6,760332.5996167937,-14868.345331379836,-1.1887263853484344,5.735154144195112e-9,-3.5606319334623754e-7,-5.298796667931243e-7,-1.0053629687261538e-15,0.006700107483135107,1.2889100819672216e-9,5.55039715737514,8.627147921703567e-5,8.298118323999888e-10,0.00010973221585976137,0.00014128998827424107,0.034362896213911524,0.0034095414050393544,0.002713586208681147,344.48496267614485,3480.989079397879,19506.87950349688,2250.927075178913,7.410738915350615e-11,-3.054484545491182e-14,1.0,10.0,0.0,0.0,-34214.37851444159,-2.2369994502043656e-7,1.6691994824825057e-8,1.8605879976875987e7,-2.3368523505411975e-6,-4.0103498913021254e-9,-1.704201693412203e-5,-9.424711511134115e-9,-2.0068648359583856e-8,-0.060532007011919214,-1.950830784639573e-6,4.4580772776283343e-7,-1.2357540947919478e-7,4.2830796203547486e-8,-1.8318524115682278e-8,-1.9818130550224776e-6,5.327965860993255e-7,-1.520319553043526e-7,5.3250471405271084e-8,-2.2919823230172047e-8,6.495985874883554e-7,-1.9439707905962033e-7,6.867403322753679e-8,-2.9616522931303864e-8,-2.546639898458588e-7,9.105725157529742e-8,-3.928471146932002e-8,1.23382577933611e-7,-5.3265065730519884e-8,-7.35658686020345e-8
0.007621053530133887,-7.183130971583548,63083.601780519806,2101.2454521415293,8.561557883464962,0.027297150425729957,-4.611388484575025e6,74.04392925856793,9.655755119561368,120.0465631465787,4.872854768711336,10.289567906895398,44.84849331278701,3087.042116471662,3.641315833386642e10,325.9519833938154,33.08654110244862,0.3951098350334353,-0.03444906126418939,0.014015796241413468,18457.42694383875,38.13670061643002,0.05017507589452043,-0.05802290108665846,0.017847486418211947,73.53310116869663,-1.0592203663413,-0.07444403886145115,0.023649240019424343,-3.4758000180687163,-0.08080881656076416,0.032043764287163205,-0.04659967434227826,0.04211591133326755,0.04911137339665074,0.28562612717434027,0.0016040108395979416,1.0978556013286016,3.084944119799844e6,760332.6113952695,-13920.221603001508,-1.1936444736314242,6.57558163043417e-9,-3.97626019394276e-7,-5.917738759142526e-7,-1.2072056464772783e-15,0.006740365695487005,1.4805833504814486e-9,5.56955302488239,9.24639334405214e-5,9.399427362698215e-10,0.00011760864764314768,0.00015143159651259927,0.036310796591143724,0.003603347699874197,0.002867870420944036,325.9519833938154,3293.715018146654,18457.42694383875,2129.8292579339613,9.240747502589811e-11,-3.46206138796927e-14,1.0,10.0,0.0,0.0,-32050.23023064433,-2.4695065787717475e-7,1.882364844929367e-8,1.6864286802304167e7,-2.5216571262806657e-6,-4.733671407576497e-9,-1.8389018409284127e-5,-1.1122156535870967e-8,-2.368278642075942e-8,-0.06057354583675261,-2.178054196856495e-6,5.259782683357757e-7,-1.540629048073431e-7,5.6422923162281746e-8,-2.5498798264794365e-8,-2.2125543472303738e-6,6.286115469723578e-7,-1.8954175871388669e-7,7.015007537586229e-8,-3.1904115796762004e-8,7.664124696874625e-7,-2.4236226600627315e-7,9.047009584537257e-8,-4.12267008749842e-8,-3.175028759241404e-7,1.1995991144041295e-7,-5.468635221079008e-8,1.6254924375999056e-7,-7.414977490278184e-8,-1.0241327044701189e-7
0.007621053530133887,-7.183130971583548,63083.601780519806,2101.2454521415293,8.561557883464962,0.027297150425729957,-4.611388484575025e6,74.04392925856793,9.655755119561368,120.0465631465787,4.872854768711336,10.289567906895398,44.84849331278701,3087.042116471662,3.641315833386642e10,325.9519833938154,33.08654110244862,0.3951098350334353,-0.03444906126418939,0.014015796241413468,18457.42694383875,38.13670061643002,0.05017507589452043,-0.05802290108665846,0.017847486418211947,73.53310116869663,-1.0592203663413,-0.07444403886145115,0.023649240019424343,-3.4758000180687163,-0.08080881656076416,0.032043764287163205,-0.04659967434227826,0.04211591133326755,0.04911137339665074,0.28562612717434027,0.0016040108395979416,1.0978556013286016,3.084944119799844e6,760332.6113952695,-13920.221603001508,-1.1936444736314242,6.57558163043417e-9,-3.97626019394276e-7,-5.917738759142526e-7,-1.2072056464772783e-15,0.006740365695487005,1.4805833504814486e-9,5.56955302488239,9.24639334405214e-5,9.399427362698215e-10,0.00011760864764314768,0.00015143159651259927,0.036310796591143724,0.003603347699874197,0.002867870420944036,325.9519833938154,3293.715018146654,18457.42694383875,2129.8292579339613,9.240747502589811e-11,-3.46206138796927e-14,1.0,10.0,0.0,0.0,-32050.23023064433,-2.4695065787717475e-7,1.882364844929367e-8,1.6864286802304167e7,-2.5216571262806657e-6,-4.733671407576497e-9,-1.8389018409284127e-5,-1.1122156535870967e-8,-2.368278642075942e-8,-0.06057354583675261,-2.178054196856495e-6,5.259782683357757e-7,-1.540629048073431e-7,5.6422923162281746e-8,-2.5498798264794365e-8,-2.2125543472303738e-6,6.286115469723578e-7,-1.8954175871388669e-7,7.015007537586229e-8,-3.1904115796762004e-8,7.664124696874625e-7,-2.4236226600627315e-7,9.047009584537257e-8,-4.12267008749842e-8,-3.175028759241404e-7,1.1995991144041295e-7,-5.468635221079008e-8,1.6254924375999056e-7,-7.414977490278184e-8,-1.0241327044701189e-7
0.007831501997022988,-7.155891272737692,58916.21084074423,2033.8953442370182,8.561557878040661,0.028050936982890448,-4.1736235180030176e6,74.04392918724498,9.655754954987719,120.04656058212794,4.872854741255944,10.289567820552637,42.47053782158147,2844.8043240861452,3.265413214738177e10,308.66935984880666,33.086540361480445,0.41723230013350965,-0.038414709600909765,0.016504335053122158,17478.777297872457,38.13669954927942,0.05298440642798748,-0.06470228300999041,0.021016351069801556,73.53309868516531,-1.1185268344237784,-0.08301376099414975,0.02784822002438781,-3.6704123873460346,-0.09011122711368742,0.03773321229460406,-0.05196405223709297,0.049593693102309995,0.057831215470811624,0.28562612717434027,0.0016571258159630384,1.0978556011180622,3.084944155098193e6,760332.6243434243,-13041.954080109228,-1.198217500813739,7.526692018480854e-9,-4.433084056725242e-7,-6.598101984890987e-7,-1.4452674904229825e-15,0.006777821713261461,1.6974431372428253e-9,5.587340791609604,9.900418450784339e-5,1.0627783579956291e-9,0.00012592745555552051,0.0001621428038189952,0.03833737587689876,0.00380504298302019,0.0030284391628574206,308.66935984880666,3119.0756874638814,17478.777297872457,2016.9014910361316,1.1484646535657051e-10,-3.871062730919771e-14,1.0,10.0,0.0,0.0,-30043.44833010665,-2.72288326489744e-7,2.1184423295784447e-8,1.530164521705757e7,-2.717377125418704e-6,-5.573692410153475e-9,-1.9815445782025845e-5,-1.3092859797973752e-8,-2.7878670264254627e-8,-0.06061218837949166,-2.427712243460454e-6,6.190262735261405e-7,-1.9143695274091452e-7,7.40213102566256e-8,-3.531755517957772e-8,-2.4660610603448286e-6,7.398171184718749e-7,-2.3552486318633575e-7,9.203113802276614e-8,-4.419001027064795e-8,9.019885195517799e-7,-3.0116348578000233e-7,1.1869155773313876e-7,-5.7103852006386415e-8,-3.94539077917901e-7,1.5738393105100741e-7,-7.574903363638921e-8,2.1326476407707932e-7,-1.0271182579295042e-7,-1.4186650012899213e-7
0.008044255300109857,-7.129087380911278,55081.652587243596,1969.4975657984564,8.561557872226723,0.02881297909518683,-3.7825519495735783e6,74.04392911166951,9.655754774580814,120.04655779011534,4.87285471115909,10.289567725922645,40.25373669670564,2625.0044849016494,2.933425187550803e10,292.5579816604413,33.08653955031933,0.4402095545638539,-0.04276225878472051,0.019383967394630906,16566.450844022827,38.13669838068333,0.05590228527644824,-0.07202490459041046,0.02468322780198225,73.5330959640579,-1.1801248462748999,-0.09240876672635606,0.03270710283095952,-3.872544380573163,-0.10030948047474784,0.04431680184817457,-0.05784503062532271,0.058246667032965896,0.06792144893606958,0.28562612717434027,0.0017113097982153446,1.097855600881143,3.0849441937877755e6,760332.6385366209,-12228.966414891398,-1.2024661485127952,8.599900462007206e-9,-4.933744276462067e-7,-7.343836218756947e-7,-1.7248937961923185e-15,0.006812639371725944,1.942003015614185e-9,5.603845931265022,0.00010589632363117629,1.1993656821427997e-9,0.0001346938432314885,0.0001734303104158098,0.040441532042833,0.004014524811366345,0.0031952114096598138,292.5579816604413,2956.2716841878246,16566.450844022827,1911.6268529852161,1.4223458628099396e-10,-4.25948606467057e-14,1.0,10.0,0.0,0.0,-28184.031714132492,-2.9984188558889116e-7,2.379052559504412e-8,1.3900103819049265e7,-2.924204841353781e-6,-6.545622394335962e-9,-2.1322676131625836e-5,-1.537229300807559e-8,-3.273180466249731e-8,-0.06064810846854535,-2.7012281875467766e-6,7.26616998282203e-7,-2.3704308080009246e-7,9.668295173722598e-8,-4.865992978251075e-8,-2.743774518790366e-6,8.684036002615234e-7,-2.9163698145119687e-7,1.202080633719605e-7,-6.088519041254862e-8,1.0587527047311755e-6,-3.729184029153284e-7,1.5503404573051185e-7,-7.867971346314166e-8,-4.885474710509875e-7,2.05578398218728e-7,-1.043725316934974e-7,2.785777833377486e-7,-1.4152805023405367e-7,-1.9548590049504514e-7
0.008044255300109857,-7.129087380911278,55081.652587243596,1969.4975657984564,8.561557872226723,0.02881297909518683,-3.7825519495735783e6,74.04392911166951,9.655754774580814,120.04655779011534,4.87285471115909,10.289567725922645,40.25373669670564,2625.0044849016494,2.933425187550803e10,292.5579816604413,33.08653955031933,0.4402095545638539,-0.04276225878472051,0.019383967394630906,16566.450844022827,38.13669838068333,0.05590228527644824,-0.07202490459041046,0.02468322780198225,73.5330959640579,-1.1801248462748999,-0.09240876672635606,0.03270710283095952,-3.872544380573163,-0.10030948047474784,0.04431680184817457,-0.05784503062532271,0.058246667032965896,0.06792144893606958,0.28562612717434027,0.0017113097982153446,1.097855600881143,3.0849441937877755e6,760332.6385366209,-12228.966414891398,-1.2024661485127952,8.599900462007206e-9,-4.933744276462067e-7,-7.343836218756947e-7,-1.7248937961923185e-15,0.006812639371725944,1.942003015614185e-9,5.603845931265022,0.00010589632363117629,1.1993656821427997e-9,0.0001346938432314885,0.0001734303104158098,0.040441532042833,0.004014524811366345,0.0031952114096598138,292.5579816604413,2956.2716841878246,16566.450844022827,1911.6268529852161,1.4223458628099396e-10,-4.25948606467057e-14,1.0,10.0,0.0,0.0,-28184.031714132492,-2.9984188558889116e-7,2.379052559504412e-8,1.3900103819049265e7,-2.924204841353781e-6,-6.545622394335962e-9,-2.1322676131625836e-5,-1.537229300807559e-8,-3.273180466249731e-8,-0.06064810846854535,-2.7012281875467766e-6,7.26616998282203e-7,-2.3704308080009246e-7,9.668295173722598e-8,-4.865992978251075e-8,-2.743774518790366e-6,8.684036002615234e-7,-2.9163698145119687e-7,1.202080633719605e-7,-6.088519041254862e-8,1.0587527047311755e-6,-3.729184029153284e-7,1.5503404573051185e-7,-7.867971346314166e-8,-4.885474710509875e-7,2.05578398218728e-7,-1.043725316934974e-7,2.785777833377486e-7,-1.4152805023405367e-7,-1.9548590049504514e-7
0.008259028825554973,-7.1027385852513625,51553.26242634822,1907.9749933936812,8.561557866011936,0.02958225733612552,-3.4331125246942625e6,74.04392903178005,9.65575457736672,120.04655475802332,4.872854678257895,10.289567622498083,38.18738628722508,2425.4964151936415,2.6399911466119846e10,277.5400563188201,33.08653866482536,0.4640296302912783,-0.04751526235531675,0.022703950357039426,15716.04248675346,38.136697104602476,0.058927192313243774,-0.08003043735969644,0.028910839778210348,73.53309299099037,-1.243982318459892,-0.10267995504573163,0.03830900125604908,-4.082090715487311,-0.11145882724605859,0.05190714743252204,-0.0642744702579777,0.06822284506900912,0.07955467039340215,0.28562612717434027,0.0017664909097817923,1.097855600615298,3.084944236076408e6,760332.6540513327,-11476.727759165056,-1.2064112471711135,9.807379434895526e-9,-5.480918507383555e-7,-8.158948415265392e-7,-2.0520073724389e-15,0.006844984652690273,2.2169221167385453e-9,5.6191537438976855,0.00011314390162612237,1.350791065503633e-9,0.00014391232693686942,0.00018529993148662187,0.042622085757951046,0.004231683190259906,0.003368100138214978,277.5400563188201,2804.516922120609,15716.04248675346,1813.4970334858467,1.7551044101216877e-10,-4.5969911496179596e-14,1.0,10.0,0.0,0.0,-26462.013097490228,-3.297447926828961e-7,2.665842155816636e-8,1.2643135271744575e7,-3.1423234017146206e-6,-7.666051186838682e-9,-2.291201572277526e-5,-1.7999117474326263e-8,-3.832448196325994e-8,-0.06068148118238113,-3.0000429511048603e-6,8.50564171070767e-7,-2.924393235085068e-7,1.2570467561298884e-7,-6.667484217875985e-8,-3.0471534736063904e-6,1.0165387577048648e-6,-3.597953648777056e-7,1.5629353517788236e-7,-8.342748556327168e-8,1.239347235273482e-6,-4.600792618498746e-7,2.0157805322769404e-7,-1.0781282208532162e-7,-6.02741431824316e-7,2.673030060560509e-7,-1.430230552749264e-7,3.6222923763559396e-7,-1.9394374867109615e-7,-2.678938272918586e-7
0.008475570747890024,-7.076857594390297,48305.68869646543,1849.2340248242806,8.561557859385372,0.030357869721003745,-3.1207065420435807e6,74.0439289475165,9.655754362347704,120.04655147305192,4.872854642385396,10.289567509759419,36.26101845368894,2244.299017246179,2.3803596747913303e10,263.53950297569196,33.08653770078027,0.48868119682314426,-0.05269785755027021,0.026518025809070582,14923.24405545069,38.1366957148758,0.06205768832691686,-0.08875953599483398,0.033767621001613964,73.53308975125667,-1.3100688768204751,-0.11387948632016334,0.04474459539828615,-4.29895171858385,-0.12361588722965709,0.0606271168880239,-0.0712850213722983,0.07968371537811858,0.09291919102542759,0.28562612717434027,0.0018226035410790179,1.0978556003178115,3.0849442821768844e6,760332.6709658878,-10780.794900236418,-1.2100735346246698,1.1162145753193973e-8,-6.077347416644129e-7,-9.047541623298045e-7,-2.433163900637174e-15,0.006875023589398936,2.5250213464047666e-9,5.633348491443427,0.00012075036697291548,1.5181876458152935e-9,0.00015358729275517086,0.0001977573146042386,0.04487791455525651,0.004456413913754893,0.003547022945124109,263.53950297569196,2663.042611249028,14923.24405545069,1722.0149065488454,2.157579629309358e-10,-4.843058613668873e-14,1.0,10.0,0.0,0.0,-24867.56265720028,-3.6213692523891306e-7,2.980495064665642e-8,1.1515534230308603e7,-3.371920152330307e-6,-8.95307456845526e-9,-2.4584798884994623e-5,-2.1015471358968326e-8,-4.474639333324218e-8,-0.06071248083029845,-3.3256292419496184e-6,9.928432486551379e-7,-3.5942414417269966e-7,1.6266959263221442e-7,-9.084399300793391e-8,-3.377688416123761e-6,1.1865836659442452e-6,-4.4221317632587e-7,2.0225629643284286e-7,-1.1367123653175314e-7,1.44664986265453e-6,-5.654768737838778e-7,2.608635138382341e-7,-1.4690019020180012e-7,-7.408305048299684e-7,3.4592702364283377e-7,-1.9488149841104692e-7,4.6878658867514806e-7,-2.6427388106088025e-7,-3.650527786367124e-7
0.008475570747890024,-7.076857594390297,48305.68869646543,1849.2340248242806,8.561557859385372,0.030357869721003745,-3.1207065420435807e6,74.0439289475165,9.655754362347704,120.04655147305192,4.872854642385396,10.289567509759419,36.26101845368894,2244.299017246179,2.3803596747913303e10,263.53950297569196,33.08653770078027,0.48868119682314426,-0.05269785755027021,0.026518025809070582,14923.24405545069,38.1366957148758,0.06205768832691686,-0.08875953599483398,0.033767621001613964,73.53308975125667,-1.3100688768204751,-0.11387948632016334,0.04474459539828615,-4.29895171858385,-0.12361588722965709,0.0606271168880239,-0.0712850213722983,0.07968371537811858,0.09291919102542759,0.28562612717434027,0.0018226035410790179,1.0978556003178115,3.0849442821768844e6,760332.6709658878,-10780.794900236418,-1.2100735346246698,1.1162145753193973e-8,-6.077347416644129e-7,-9.047541623298045e-7,-2.433163900637174e-15,0.006875023589398936,2.5250213464047666e-9,5.633348491443427,0.00012075036697291548,1.5181876458152935e-9,0.00015358729275517086,0.0001977573146042386,0.04487791455525651,0.004456413913754893,0.003547022945124109,263.53950297569196,2663.042611249028,14923.24405545069,1722.0149065488454,2.157579629309358e-10,-4.843058613668873e-14,1.0,10.0,0.0,0.0,-24867.56265720028,-3.6213692523891306e-7,2.980495064665642e-8,1.1515534230308603e7,-3.371920152330307e-6,-8.95307456845526e-9,-2.4584798884994623e-5,-2.1015471358968326e-8,-4.474639333324218e-8,-0.06071248083029845,-3.3256292419496184e-6,9.928432486551379e-7,-3.5942414417269966e-7,1.6266959263221442e-7,-9.084399300793391e-8,-3.377688416123761e-6,1.1865836659442452e-6,-4.4221317632587e-7,2.0225629643284286e-7,-1.1367123653175314e-7,1.44664986265453e-6,-5.654768737838778e-7,2.608635138382341e-7,-1.4690019020180012e-7,-7.408305048299684e-7,3.4592702364283377e-7,-1.9488149841104692e-7,4.6878658867514806e-7,-2.6427388106088025e-7,-3.650527786367124e-7
0.008693668667145741,-7.051450568951887,45314.99480201196,1793.1674006579576,8.561557852336032,0.0311390554798687,-2.8411792052605124e6,74.04392885881546,9.655754128491317,120.04654792194938,4.872854603368707,10.289567387169198,34.464481014809905,2079.592885081587,2.1503346869013573e10,250.4825371185292,33.08653665384032,0.5141547598480574,-0.0583350289251064,0.030884878565357383,14183.877412302027,38.136694205151926,0.06529256723070818,-0.09825428233948347,0.03932829973848174,73.53308622966664,-1.3783590698411112,-0.12606135198147522,0.05211290571676171,-4.523043869659705,-0.13683926781328304,0.0706108789003502,-0.07891048027765749,0.09280561908999393,0.10822064199970008,0.28562612717434027,0.001879590539454639,1.0978555999857773,3.084944332309307e6,760332.6893613259,-10136.859390756043,-1.213473384363467,1.2678167590520022e-8,-6.725864756554206e-7,-1.0013859928722435e-6,-2.8756179214482366e-15,0.0069029199297220645,2.869303937022391e-9,5.646512416364382,0.00012871945994397718,1.7027445080538468e-9,0.0001637234978927607,0.000210808585206741,0.04720806259431404,0.0046886294997864125,0.0037319107519257558,250.4825371185292,2531.103165822713,14183.877412302027,1636.6983508577234,2.6422599404466447e-10,-4.944846780233169e-14,1.0,10.0,0.0,0.0,-23391.10308606921,-3.97166624833126e-7,3.3247464461114515e-8,1.0503409969304802e7,-3.6131991005679903e-6,-1.04264477593416e-8,-2.6342478520087768e-5,-2.4467321258576325e-8,-5.2095376908710067e-8,-0.06074127867589399,-3.679507805130372e-6,1.15560766547319e-6,-4.4006866832603853e-7,2.095019967626825e-7,-1.230671792235565e-7,-3.7369180412291142e-6,1.3811121333229212e-6,-5.414391715861065e-7,2.604894443608731e-7,-1.539940948490637e-7,1.6837975401391208e-6,-6.923713981816309e-7,3.35977951530815e-7,-1.990154104966428e-7,-9.070869788481147e-7,4.4554629175703856e-7,-2.640267898210515e-7,6.038025150898761e-7,-3.5805190603072415e-7,-4.946094203221478e-7
0.008913152268624755,-7.026517621390113,42558.7598131918,1739.6576949351875,8.561557844852533,0.031925204584361114,-2.59079903871635e6,74.04392876560631,9.65575387471927,120.04654409084583,4.872854561027156,10.289567254166238,32.788025761312774,1929.7168739564477,1.946225212555816e10,238.29831024169255,33.086535519488734,0.5404435159423048,-0.06445287741693975,0.03586866906606826,13493.930674452553,38.136692568819846,0.06863096459480514,-0.10855863859475025,0.04567457682319021,73.53308241038108,-1.4488346599906867,-0.13928195597332255,0.06052219183462212,-4.754307320756922,-0.15119019512534662,0.08200512084198645,-0.08718615330208211,0.10778135093158135,0.12568384095591445,0.28562612717434027,0.001937404405334163,1.0978555996160722,3.0849443867034633e6,760332.7093222723,-9540.7926389573,-1.2166305406827167,1.437048592041842e-8,-7.429427991285314e-7,-1.10623342613211e-6,-3.387399272990372e-15,0.006928832863011494,3.252978954793813e-9,5.658724786721241,0.00013705552834755253,1.9057167258412833e-9,0.00017432647228401182,0.00022446086370105862,0.04961181867691553,0.004928266985517385,0.003922714012358514,238.29831024169255,2407.982668172866,13493.930674452553,1557.084429495892,3.223508092323974e-10,-4.834685564642193e-14,1.0,10.0,0.0,0.0,-22023.419852468476,-4.349927256277618e-7,3.700397289041065e-8,9.594164073822089e6,-3.866391177276868e-6,-1.2107763882081012e-8,-2.8186700649584227e-5,-2.8404871122213054e-8,-6.047828796793135e-8,-0.060768040715571583,-4.0632639319108165e-6,1.3412077387089457e-6,-5.36753750307711e-7,2.6853224085761706e-7,-1.6576760504477636e-7,-4.126445963200177e-6,1.6029332991876946e-6,-6.604033317440247e-7,3.33891137154304e-7,-2.074288572539398e-7,1.9542139502537794e-6,-8.445107415525439e-7,4.306606563544787e-7,-2.6807914410273755e-7,-1.1064224514753053e-6,5.711214966884105e-7,-3.5566224995973587e-7,7.740024769186229e-7,-4.823370117958359e-7,-6.663193715687601e-7
0.009133892727370356,-7.002053619900361,40016.152004920215,1688.5809652485098,8.56155783692285,0.03271585561468661,-2.3662338316214504e6,74.04392866780829,9.655753599896856,120.04653996510068,4.872854515170498,10.28956711016009,31.22238784675196,1793.1633247821408,1.764797057353382e10,226.9194868467697,33.08653429299116,0.5675438683889042,-0.0710788761826719,0.04153963274581938,12849.59088735029,38.13669079894374,0.0720724231421489,-0.11971887823500425,0.05289588888408422,73.533078276756,-1.5214860065698348,-0.1536006676199159,0.07009096386912685,-4.992710433905202,-0.1667331141663434,0.0949704190824136,-0.0961492028451003,0.12482196025480206,0.1455548921677305,0.28562612717434027,0.0019960076249289334,1.097855599205329,3.084944445601079e6,760332.730937768,-8988.683326734883,-1.2195638914236926,1.6255346159764655e-8,-8.191147323660203e-7,-1.21976258593679e-6,-3.9773997411071524e-15,0.006952915063396908,3.6794866864623843e-9,5.67006108502359,0.00014576375540217474,2.1284356512134847e-9,0.00018540280843174468,0.00023872263865973525,0.052088763035939886,0.005175292629078092,0.004119406458147965,226.9194868467697,2293.000699248028,12849.59088735029,1482.73316017121,3.917819095304372e-10,-4.427138142647544e-14,1.0,10.0,0.0,0.0,-20755.753612350083,-4.7578647972666606e-7,4.109328488579352e-8,8.776448171724183e6,-4.1317620144317924e-6,-1.4020654731933094e-8,-3.011936079697723e-5,-3.288302202250657e-8,-7.00119773086966e-8,-0.060792925770460124,-4.4785630466138556e-6,1.552211913971621e-6,-6.522123970904322e-7,3.425733281664595e-7,-2.2202163560311602e-7,-4.547956485658918e-6,1.8551170295767033e-6,-8.024690921852141e-7,4.259598788953106e-7,-2.778259053143867e-7,2.261640439857728e-6,-1.026197400680355e-6,5.494256841542807e-7,-3.5906919912384766e-7,-1.3444754677219686e-6,7.286414395238986e-7,-4.7639453126791236e-7,9.875062000724132e-7,-6.460927458171607e-7,-8.925707494648659e-7
0.009133892727370356,-7.002053619900361,40016.152004920215,1688.5809652485098,8.56155783692285,0.03271585561468661,-2.3662338316214504e6,74.04392866780829,9.655753599896856,120.04653996510068,4.872854515170498,10.28956711016009,31.22238784675196,1793.1633247821408,1.764797057353382e10,226.9194868467697,33.08653429299116,0.5675438683889042,-0.0710788761826719,0.04153963274581938,12849.59088735029,38.13669079894374,0.0720724231421489,-0.11971887823500425,0.05289588888408422,73.533078276756,-1.5214860065698348,-0.1536006676199159,0.07009096386912685,-4.992710433905202,-0.1667331141663434,0.0949704190824136,-0.0961492028451003,0.12482196025480206,0.1455548921677305,0.28562612717434027,0.0019960076249289334,1.097855599205329,3.084944445601079e6,760332.730937768,-8988.683326734883,-1.2195638914236926,1.6255346159764655e-8,-8.191147323660203e-7,-1.21976258593679e-6,-3.9773997411071524e-15,0.006952915063396908,3.6794866864623843e-9,5.67006108502359,0.00014576375540217474,2.1284356512134847e-9,0.00018540280843174468,0.00023872263865973525,0.052088763035939886,0.005175292629078092,0.004119406458147965,226.9194868467697,2293.000699248028,12849.59088735029,1482.73316017121,3.917819095304372e-10,-4.427138142647544e-14,1.0,10.0,0.0,0.0,-20755.753612350083,-4.7578647972666606e-7,4.109328488579352e-8,8.776448171724183e6,-4.1317620144317924e-6,-1.4020654731933094e-8,-3.011936079697723e-5,-3.288302202250657e-8,-7.00119773086966e-8,-0.060792925770460124,-4.4785630466138556e-6,1.552211913971621e-6,-6.522123970904322e-7,3.425733281664595e-7,-2.2202163560311602e-7,-4.547956485658918e-6,1.8551170295767033e-6,-8.024690921852141e-7,4.259598788953106e-7,-2.778259053143867e-7,2.261640439857728e-6,-1.026197400680355e-6,5.494256841542807e-7,-3.5906919912384766e-7,-1.3444754677219686e-6,7.286414395238986e-7,-4.7639453126791236e-7,9.875062000724132e-7,-6.460927458171607e-7,-8.925707494648659e-7
0.009355799845763223,-6.978049134921953,37667.96212104012,1639.8101630037893,8.561557828534115,0.033510685507085795,-2.1645230130508933e6,74.04392856532837,9.655753302823298,120.04653552916798,4.8728544655972925,10.289566954526013,29.758846450243933,1668.571407052394,1.6032258602504528e10,216.28268533007738,33.08653296935571,0.5954556587674934,-0.07824210454218224,0.04797474110841334,12247.268990537192,38.13668888820433,0.07561692214875754,-0.13178398004664452,0.061090250144438724,73.53307381120132,-1.5963126865934985,-0.16908032718089006,0.08094909787941212,-5.238251818495695,-0.18353623758010967,0.1096827503733981,-0.10583896380890155,0.14415873748179828,0.1681035029162081,0.2856261271743403,0.002055372358332194,1.097855598749908,3.0849445092578754e6,760332.7543020272,-8476.864108717498,-1.222291295842133,1.835033753031913e-8,-9.014312123109948e-7,-1.3424665904150305e-6,-4.655469868667892e-15,0.006975311194424033,4.152525234557023e-9,5.680592406985942,0.00015485030690686743,2.3723191007777587e-9,0.00019696034859630854,0.00025360400784512466,0.05463878796482657,0.005429704016686037,0.004321986780177387,216.28268533007738,2185.5167937420574,12247.268990537192,1413.2303960545607,4.744114373921295e-10,-3.6155528878867705e-14,1.0,10.0,0.0,0.0,-19579.867632113615,-5.197333547441904e-7,4.5535136962611394e-8,8.040101866205193e6,-4.409617434336764e-6,-1.619101214141143e-8,-3.214264363675029e-5,-3.7961878536348303e-8,-8.08243687888102e-8,-0.06081608403977295,-4.927164825370194e-6,1.7914301423344378e-6,-7.895781205736296e-7,4.350112236821655e-7,-2.9571837126863245e-7,-5.003228871144904e-6,2.1410218607887304e-6,-9.714928720497392e-7,5.409068770150364e-7,-3.7005298572386767e-7,2.610170057501286e-6,-1.242364651994126e-6,6.977069025509747e-7,-4.782789157429704e-7,-1.6277114159364613e-6,9.253155818561851e-7,-6.345767232631208e-7,1.254088893417761e-6,-8.606527765136555e-7,-1.1890282451860932e-6
0.009578817999405482,-6.9544913880104415,35496.59300814222,1593.2180348024021,8.561557819672469,0.034309495032816884,-1.9830472479780905e6,74.04392845805992,9.655752982222875,120.04653076647651,4.872854412093403,10.289566786600345,28.38926202663099,1554.7185983715235,1.4590518026733618e10,206.3287487111968,33.086531543297134,0.624182203524826,-0.08597346309448282,0.055258427302371675,11683.615147981973,38.136686828845995,0.07926488207719207,-0.1448059904573916,0.07036517635755221,73.53306899505222,-1.6733235928650512,-0.18578771072236186,0.09323906014795669,-5.490960653069994,-0.20167205026163212,0.12633515069935333,-0.11629723455720696,0.16604539436598176,0.1936255258672769,0.2856261271743404,0.0021154797449753683,1.0978555982458666,3.084944577945451e6,760332.7795151321,-8001.926715369964,-1.2248294737539847,2.0674540590622413e-8,-9.902415107587224e-7,-1.4748691850087634e-6,-5.432526632202888e-15,0.006996156926165539,4.676078324129501e-9,5.690385092451507,0.00016432241847759291,2.638881463716307e-9,0.00020900829575214402,0.0002691168210776378,0.057262100512406565,0.005691530389741464,0.004530478893148979,206.3287487111968,2084.9331757813043,11683.615147981973,1348.1895947689445,5.724076760805181e-10,-2.268017833170391e-14,1.0,10.0,0.0,0.0,-18488.08808240005,-5.670347478250797e-7,5.0350309742487886e-8,7.3760743105529025e6,-4.7003072634710896e-6,-1.864723084889328e-8,-3.4259050381450116e-5,-4.370730362114797e-8,-9.305564003728033e-8,-0.06083765616809639,-5.410936039282723e-6,2.061939468037184e-6,-9.524399685456232e-7,5.499112777294287e-7,-3.9175560401431856e-7,-5.4941503056283395e-6,2.464325585697569e-6,-1.1718918283406476e-6,6.837884501879717e-7,-4.902405492850554e-7,3.0042848081515504e-6,-1.4986632709031486e-6,8.820289302898285e-7,-6.33634493201998e-7,-1.9635362343902474e-6,1.1698009792562697e-6,-8.40729755308978e-7,1.5854891389772394e-6,-1.1402929877972407e-6,-1.575424306124052e-6
0.009802921600296726,-6.931365126546917,33486.01179733359,1548.6794306344273,8.561557810322952,0.03511219254816887,-1.8194966758005226e6,74.04392834588172,9.655752636736723,120.04652565932169,4.872854354430605,10.289566605676246,27.106091391099536,1450.5107955453122,1.3301367129517881e10,197.0028542657067,33.08653000920445,0.6537302020241699,-0.09430587313318736,0.06348337951012457,11155.52495616734,38.13668461262865,0.08301715288764414,-0.15884035942204475,0.08083869509450028,73.53306380845106,-1.7525366875128532,-0.20379396106040695,0.10711724588560458,-5.75089587651445,-0.2212177771350718,0.1451395291667756,-0.12756854663010692,0.19076044802334846,0.22244573906015377,0.28562612717434044,0.0021763190078507642,1.0978555976889284,3.0849446519530225e6,760332.8066836761,-7560.7267468619375,-1.2271939504261236,2.324868352893983e-8,-1.0859174638480091e-6,-1.6175280985654712e-6,-6.320672765287416e-15,0.007015578419538554,5.254444359560377e-9,5.699500566046694,0.00017418843926097626,2.9297437718303876e-9,0.00022155726918566743,0.000285274751824981,0.0599592133695039,0.005960831798949697,0.004744931266754922,197.0028542657067,1990.6958667534132,11155.52495616734,1287.252534749481,6.882531426372274e-10,-2.2261726301940724e-15,1.0,10.0,0.0,0.0,-17473.32007486455,-6.179096558226945e-7,5.556073306543206e-8,6.776335247196407e6,-5.004227959919109e-6,-2.1420473952395416e-8,-3.647141747203815e-5,-5.0191524249325416e-8,-1.0685951114591566e-7,-0.06085777278062847,-5.931862317647814e-6,2.3671119230212884e-6,-1.1449050599111805e-6,6.921435374172934e-7,-5.162800995894888e-7,-6.022727756409858e-6,2.8290585978383816e-6,-1.4087208518545788e-6,8.606619417748471e-7,-6.460825985854158e-7,3.4488962648888397e-6,-1.801560084136282e-6,1.1102084339777072e-6,-8.350841364003356e-7,-2.360425638456681e-6,1.47246953412192e-6,-1.1080592114487945e-6,1.9957715104489315e-6,-1.502933160328502e-6,-2.076529611128268e-6
0.010028110615364343,-6.908653379387203,31621.673350280274,1506.0730192163596,8.561557800469416,0.035918777942742036,-1.6718391254821585e6,74.04392822865742,9.655752264914998,120.04652018876462,4.872854292365256,10.289566410999628,25.902383949346817,1354.9716245213483,1.2146242139128326e10,188.2544861266328,33.08652836111083,0.6841095769016913,-0.10327446712038026,0.07275140999866576,10660.137892614131,38.136682230782796,0.08687499375102388,-0.17394626124933169,0.09264045237780016,73.53305823023585,-1.8339785740593957,-0.22317499938353005,0.12275544560193352,-6.018144783769044,-0.2422558299571522,0.16632865487481588,-0.13970042235702124,0.21860983231546893,0.25492089100379495,0.2856261271743405,0.002237886502816276,1.097855597074448,3.0849447315890817e6,760332.8359213764,-7150.380104112148,-1.2293990478161638,2.609530913262769e-8,-1.188855590374634e-6,-1.7710382381365657e-6,-7.333329028983031e-15,0.007033692200351757,5.892267069339432e-9,5.707995350745027,0.00018445784903929282,3.2466439143922084e-9,0.0002346193262480344,0.0003020933252130241,0.06273092953968393,0.006237697640699945,0.0049654157652123,188.2544861266328,1902.2944084475237,10660.137892614131,1230.0891362162508,8.247878974592565e-10,2.7181255450859205e-14,1.0,10.0,0.0,0.0,-16529.04387886001,-6.725963595553277e-7,6.11895826401574e-8,6.2337810740398215e6,-5.3218245671712805e-6,-2.4544963554764494e-8,-3.87829303079934e-5,-5.749379360010379e-8,-1.2240465367909657e-7,-0.060876554407827105,-6.492059252877817e-6,2.7106449898120886e-6,-1.371669634797298e-6,8.675302404180376e-7,-6.769818794052215e-7,-6.591099151065369e-6,3.239640305918368e-6,-1.6877600499909197e-6,1.0787692399383838e-6,-8.472051620570735e-7,3.949389918014936e-6,-2.1584499499624287e-6,1.3915910811795183e-6,-1.0950747065206223e-6,-2.8280719611611407e-6,1.8457226094331639e-6,-1.4530884035258206e-6,2.5017534831922547e-6,-1.9709965666774234e-6,-2.723342052230645e-6
0.010028110615364343,-6.908653379387203,31621.673350280274,1506.0730192163596,8.561557800469416,0.035918777942742036,-1.6718391254821585e6,74.04392822865742,9.655752264914998,120.04652018876462,4.872854292365256,10.289566410999628,25.902383949346817,1354.9716245213483,1.2146242139128326e10,188.2544861266328,33.08652836111083,0.6841095769016913,-0.10327446712038026,0.07275140999866576,10660.137892614131,38.136682230782796,0.08687499375102388,-0.17394626124933169,0.09264045237780016,73.53305823023585,-1.8339785740593957,-0.22317499938353005,0.12275544560193352,-6.018144783769044,-0.2422558299571522,0.16632865487481588,-0.13970042235702124,0.21860983231546893,0.25492089100379495,0.2856261271743405,0.002237886502816276,1.097855597074448,3.0849447315890817e6,760332.8359213764,-7150.380104112148,-1.2293990478161638,2.609530913262769e-8,-1.188855590374634e-6,-1.7710382381365657e-6,-7.333329028983031e-15,0.007033692200351757,5.892267069339432e-9,5.707995350745027,0.00018445784903929282,3.2466439143922084e-9,0.0002346193262480344,0.0003020933252130241,0.06273092953968393,0.006237697640699945,0.0049654157652123,188.2544861266328,1902.2944084475237,10660.137892614131,1230.0891362162508,8.247878974592565e-10,2.7181255450859205e-14,1.0,10.0,0.0,0.0,-16529.04387886001,-6.725963595553277e-7,6.11895826401574e-8,6.2337810740398215e6,-5.3218245671712805e-6,-2.4544963554764494e-8,-3.87829303079934e-5,-5.749379360010379e-8,-1.2240465367909657e-7,-0.060876554407827105,-6.492059252877817e-6,2.7106449898120886e-6,-1.371669634797298e-6,8.675302404180376e-7,-6.769818794052215e-7,-6.591099151065369e-6,3.239640305918368e-6,-1.6877600499909197e-6,1.0787692399383838e-6,-8.472051620570735e-7,3.949389918014936e-6,-2.1584499499624287e-6,1.3915910811795183e-6,-1.0950747065206223e-6,-2.8280719611611407e-6,1.8457226094331639e-6,-1.4530884035258206e-6,2.5017534831922547e-6,-1.9709965666774234e-6,-2.723342052230645e-6
0.010254406451800235,-6.886338079331557,29890.42452447989,1465.2824742117273,8.561557790094453,0.036729327901557945,-1.5382894208734438e6,74.04392810623509,9.655751865209155,120.04651433453361,4.872854225636979,10.289566201765146,24.771763516882938,1267.2314987756151,1.1109033795320066e10,180.0373031499218,33.086526592664526,0.7153332895656,-0.11291677685654485,0.08317440983510928,10194.829833603404,38.13667967396587,0.09084004960354396,-0.1901869115499997,0.10591292839917724,73.53305223783094,-1.9176840028590512,-0.2440119318983491,0.14034245602000747,-6.292821402881027,-0.2648742487162294,0.19015833963737178,-0.15274362934550714,0.24992976664292313,0.2914430459314618,0.28562612717434055,0.002300184804827968,1.0978555963973757,3.084944817183026e6,760332.8673496777,-6768.253271460771,-1.2314579109710073,2.923895474416972e-8,-1.2994791748236593e-6,-1.9360348358066236e-6,-8.485381038939438e-15,0.007050605330508168,6.594568159444608e-9,5.715921211054592,0.0001951412616066778,3.591447201979864e-9,0.00024820796664528673,0.0003195899235522556,0.06557832472514569,0.0065222449665442404,0.005192026306250222,180.0373031499218,1819.2605278470103,10194.829833603404,1176.3965977833764,9.852588003123963e-10,6.793754492119938e-14,1.0,10.0,0.0,0.0,-15649.29641208603,-7.31354176283559e-7,6.726137130612486e-8,5.742140707935931e6,-5.653592392617426e-6,-2.8058299927349797e-8,-4.1197134917209795e-5,-6.570111724880406e-8,-1.3987623583203298e-7,-0.06089411170567895,-7.093783258471801e-6,3.0965949697946846e-6,-1.638099803036142e-6,1.0830193829139778e-6,-8.834542748781839e-7,-7.2015442943619545e-6,3.7009190216915163e-6,-2.0156141745093596e-6,1.3467527494282764e-6,-1.1056171419219376e-6,4.511673751971398e-6,-2.5777830340662763e-6,1.7373304104108843e-6,-1.4291349653951177e-6,-3.3775510580125397e-6,2.3043613233782954e-6,-1.8964330771145207e-6,3.1235079360025807e-6,-2.572461964348323e-6,-3.554541963990696e-6
0.010481848413803431,-6.864400551569512,28280.397438718668,1426.1972123043145,8.561557779179331,0.03754398321383656,-1.4172805380537095e6,74.04392797844676,9.655751435963971,120.04650807492278,4.8728541539673,10.289565977112074,23.708399890142957,1186.5168527857456,1.0175761020412397e10,172.30893229762333,33.08652469709935,0.7474171665315115,-0.1232729279092038,0.09487540408033886,9757.201354248062,38.136676932217696,0.09491432907523704,-0.20762989472863888,0.12081278118428276,73.53304580713485,-2.003695405593323,-0.2663914700026647,0.16008586053017712,-6.575064967402648,-0.28916715771291945,0.2169098504234254,-0.1667524434273758,0.2850899266606371,0.33244328111643884,0.2856261271743406,0.0023632218972852517,1.097855595652218,3.0849449090868407e6,760332.9010983763,-6411.949420403302,-1.233382559386231,3.270634863591321e-8,-1.4182404128259347e-6,-2.1131966935527696e-6,-9.793342889205572e-15,0.007066415791724663,7.366782635042816e-9,5.7233253867147384,0.00020625042629855882,3.9661575783185964e-9,0.0002623381343790226,0.0003377837888393735,0.06850273069817485,0.006814616891700078,0.0054248775989699585,172.30893229762333,1741.1660492854683,9757.201354248062,1125.8980463873752,1.1733756123917944e-9,1.2293495202058428e-13,1.0,10.0,0.0,0.0,-14828.642565407565,-7.944653446527227e-7,7.38020393179114e-8,5.295884699996211e6,-6.000078787666229e-6,-3.200181413297181e-8,-4.3717950306793016e-5,-7.490905450839416e-8,-1.5947762747370952e-7,-0.060910545886083314,-7.739442708272293e-6,3.529413766462291e-6,-1.9503234510197725e-6,1.3468890340739079e-6,-1.1476341625887716e-6,-7.85649605831011e-6,4.218215930362063e-6,-2.399825792873902e-6,1.6749096318879463e-6,-1.4362615859663123e-6,5.142231791717985e-6,-3.0692096849937947e-6,2.1607161347053927e-6,-1.8565887797643123e-6,-4.021512299182935e-6,2.86602251469671e-6,-2.4637488117364227e-6,3.884954813809073e-6,-3.3421502030737933e-6,-4.618272052339605e-6
0.010710490575655412,-6.842821901479077,26780.900007268116,1388.712811984004,8.56155776770394,0.03836293757299738,-1.307437198502188e6,74.04392784510814,9.655750975409475,120.04650138668997,4.872854077058266,10.289565736120121,22.70697493325761,1112.1399412084293,9.334282579864471e9,165.03072216171103,33.08652266720539,0.7803797253173294,-0.1343858366700301,0.10798971128823388,9345.06377147962,38.13667399491609,0.09910018236011237,-0.22634749590515857,0.13751232307819208,73.53303891240746,-2.092062428593721,-0.2904063561414377,0.18221398564111058,-6.86503838493373,-0.31523522780672447,0.2468925602661686,-0.181784915149937,0.324496928415684,0.37839574965758077,0.28562612717434066,0.0024270104321652227,1.0978555948329942,3.084945007676798e6,760332.9373062499,-6079.292355390454,-1.2351839525845336,3.652662263792649e-8,-1.5456225766380634e-6,-2.3032494632796714e-6,-1.1275538699656437e-14,0.007081212992570111,8.214796633295895e-9,5.730250875934684,0.00021779822420497357,4.372929360934548e-9,0.00027702621292476234,0.0003566960165521259,0.0715057186241892,0.007114980999337317,0.0056641038784341355,165.03072216171103,1667.620403827496,9345.06377147962,1078.3409267672612,1.3933747815038019e-9,1.9565159150111906e-13,1.0,10.0,0.0,0.0,-14062.141060327096,-8.622370316677599e-7,8.083904041541597e-8,4.890140352199535e6,-6.361884935875345e-6,-3.642095533761012e-8,-4.634968080947695e-5,-8.522259734621351e-8,-1.8143227022099016e-7,-0.06092594926690565,-8.431609121781271e-6,4.013989180220583e-6,-2.3153346566979103e-6,1.668987639624714e-6,-1.484339655134409e-6,-8.558551605709563e-6,4.79737325909824e-6,-2.8490038665753077e-6,2.075490842116712e-6,-1.8576890256016716e-6,5.848182758414242e-6,-3.6437450407454774e-6,2.6775603150211997e-6,-2.4014263050153703e-6,-4.7743944470525595e-6,3.551691592830814e-6,-3.1868883673215826e-6,4.814557186272118e-6,-4.323296083155381e-6,-5.974312143147676e-6
0.010940399257584348,-6.821583298736317,25382.30701841202,1352.7311596857069,8.561557755646723,0.03918642853573693,-1.2075519793360108e6,74.04392770601807,9.65575048165227,120.04649424494643,4.872853994590957,10.289565477804935,21.762645090590443,1043.4893161042237,8.574044089035419e9,158.16747051090962,33.08652049529774,0.8142420359069967,-0.1463014222355459,0.1226662300975008,8956.423716055997,38.136670850729416,0.1034002836003938,-0.24641705780673767,0.1562011590682807,73.53303152614906,-2.182841561528359,-0.3161558216997147,0.20697807187718906,-7.162927018588071,-0.34318617343539926,0.2804468897378981,-0.19790315630696453,0.3685981943792939,0.4298221885769668,0.2856261271743407,0.0024915671216973255,1.0978555939331902,3.084945113355284e6,760332.9761217359,-5768.309229527238,-1.2368720648762246,4.0731546314019484e-8,-1.6821423396213727e-6,-2.5069691697971234e-6,-1.2952305415335987e-14,0.0070950783564933196,9.144988815290672e-9,5.736736749299927,0.00022979867208625614,4.814079969653902e-9,0.0002922900302066611,0.0003763495620581921,0.07458908562605474,0.007423528069468966,0.005909857898762193,158.16747051090962,1598.2678761543325,8956.423716055997,1033.4952212063029,1.6500921586271045e-9,2.9025556105005486e-13,1.0,10.0,0.0,0.0,-13345.307030498485,-9.350035481289416e-7,8.840143037387624e-8,4.520613666249324e6,-6.739668071692023e-6,-4.136572042162941e-8,-4.9097031495119115e-5,-9.675714413650758e-8,-2.059857492749488e-7,-0.060940405899601535,-9.173029145742198e-6,4.5556895064188765e-6,-2.7411126376086223e-6,2.061016882764223e-6,-1.9119266415501147e-6,-9.310484407026758e-6,5.444807590012534e-6,-3.372970231047266e-6,2.5630531381542796e-6,-2.392879684068338e-6,6.637344986771586e-6,-4.31395656201408e-6,3.306651972537737e-6,-3.0933678521520235e-6,-5.652671612174303e-6,4.3863063215903136e-6,-4.105315118504532e-6,5.94614078761103e-6,-5.569468189904898e-6,-7.6967356167743e-6
0.011171650798374538,-6.800666199537306,24075.956762491278,1318.1604367098962,8.561557742984617,0.04001472954399132,-1.1165640891832781e6,74.0439275609581,9.65574995266664,120.04648662304427,4.872853906223963,10.289565201113518,20.871003652701823,980.0211685564673,7.8858586690108595e9,151.687150045466,33.08651817318523,0.8490275838171667,-0.15906882354223328,0.1390688528704226,8589.467603091944,38.13666748756878,0.10781761347117577,-0.267921346513304,0.1770879868862697,73.53302361897745,-2.276095770396734,-0.34374605625421945,0.2346546590451443,-7.468937482586695,-0.37313526196029645,0.31794753888614685,-0.21517363356298688,0.4178862012349735,0.4872968720655013,0.28562612717434077,0.002556912184667327,1.097855592945707,3.0849452265526657e6,760333.0177036242,-5477.213333491211,-1.2384559621218814,4.53557809685674e-8,-1.8283521489360879e-6,-2.7251858120194076e-6,-1.484621774513749e-14,0.007108085930975573,1.016427478755742e-8,5.742818467277766,0.00024226692294527786,5.292103324558458e-9,0.0003081488593189118,0.0003967692415479435,0.0777548414795028,0.007740470822118476,0.006162309937734212,151.687150045466,1532.7848333409345,8589.467603091944,991.1516575641638,1.94904565936759e-9,4.1172657337721143e-13,1.0,10.0,0.0,0.0,-12674.074385924629,-1.013128727152125e-6,9.651995091181013e-8,4.1835191290042656e6,-7.134143805521739e-6,-4.689112579573401e-8,-5.196512428145123e-5,-1.0963956743959677e-7,-2.334080652827171e-7,-0.06095399221375216,-9.966636723280006e-6,5.160412375963654e-6,-3.2367568583966275e-6,2.5368642412898365e-6,-2.4530895802410166e-6,-1.0115256431746728e-5,6.1675682453174755e-6,-3.98292598202685e-6,3.1548729548927295e-6,-3.0702463841627264e-6,7.518307514583001e-6,-5.094177062019533e-6,4.070291631503049e-6,-3.969161653458832e-6,-6.675132662069479e-6,5.399466815455414e-6,-5.267827384204992e-6,7.319857800275758e-6,-7.1469112215755285e-6,-9.877150742921752e-6
0.011404329854422739,-6.780052495191347,22854.053275595426,1284.9149553595416,8.56155772969299,0.040848143832533663,-1.0335405650518786e6,74.04392740969188,9.655749386284816,120.04647849245188,4.872853811591697,10.289564904919178,20.028043000723102,921.2514701467521,7.261716955647644e9,145.56063399500172,33.0865156921361,0.8847621764299369,-0.17274063786313665,0.1573780381879588,8242.546093703653,38.13666389253559,0.11235544725577407,-0.29094895318650854,0.20040259939501143,73.53301515949305,-2.3718942465260886,-0.37329072299157595,0.26554823954282036,-7.7832968184947005,-0.4052058731209456,0.35980708235558845,-0.23366749095649433,0.4729032050055071,0.5514521213316483,0.2856261271743409,0.0026230689182290775,1.0978555918628048,3.084945347729338e6,760333.0622218191,-5204.387150909371,-1.2399438792555808,5.0437160818232e-8,-1.9848428298316803e-6,-2.958787316633965e-6,-1.6982339846602822e-14,0.007120303006817444,1.1280156015425055e-8,5.748528197089642,0.00025521927865521186,5.809684541107418e-9,0.00032462343458029245,0.00041798175271045966,0.08100519923975749,0.008066043055166793,0.006421647115783586,145.56063399500172,1470.876952047405,8242.546093703653,951.1199162837281,2.2965295680046957e-9,5.65998097903526e-13,1.0,10.0,0.0,0.0,-12044.758459370794,-1.097008578347282e-6,1.0522711797141986e-7,3.875516814962935e6,-7.546089061903155e-6,-5.3057732049226106e-8,-5.4959518422248164e-5,-1.2400939993467486e-7,-2.639961575685069e-7,-0.06096677766837907,-1.081556643939336e-5,5.834638946151447e-6,-3.812641049032781e-6,3.112994440743158e-6,-3.1358382721005585e-6,-1.0976031515471647e-5,6.973402068705822e-6,-4.691641157955038e-6,3.871433596667347e-6,-3.924857910828693e-6,8.500508956767537e-6,-6.000747575144898e-6,4.994920599811846e-6,-5.07416700782326e-6,-7.863199780913213e-6,6.6262714340524025e-6,-6.734662114417855e-6,8.983321630268473e-6,-9.137403898515974e-6,-1.262865585978787e-5
0.011638527849390635,-6.759724629388219,21709.577125948457,1252.9149362899755,8.561557715745565,0.041686998875978855,-957659.8487874926,74.04392725196455,9.65574878018695,120.04646982262653,4.872853710302681,10.289564588016352,19.23011908468814,866.748991390072,6.694624111618608e9,139.7614379524294,33.08651304284361,0.9214738443037772,-0.18737316562512804,0.17779253763591654,7914.159476040274,38.136660051868695,0.11701734227929522,-0.3155947064494826,0.2263980834466271,73.53300611414151,-2.4703121421195466,-0.40491148779092995,0.2999941720069157,-8.10625162731491,-0.43953007331704247,0.4064799172582329,-0.25346088093335284,0.5342464297995808,0.6229843550506896,0.285626127174341,0.0026900632950811153,1.0978555906760419,3.084945477377822e6,760333.1098581185,-4948.366489279188,-1.241343293955548,5.601699796642818e-8,-2.152246247851424e-6,-3.208723585765295e-6,-1.9388504346328306e-14,0.007131790708983684,1.2500772303852492e-8,5.753895111730886,0.00026867319821946545,6.369715406029308e-9,0.00034173596203229234,0.00044001568825564755,0.084342565385931,0.008400498736021647,0.0066880726784145925,139.7614379524294,1412.2766097743695,7914.159476040274,913.2269434872984,2.6997217185076707e-9,7.601232453725675e-13,1.0,10.0,0.0,0.0,-11454.020849680039,-1.1870741415598385e-6,1.1455730348824001e-7,3.5936569713596413e6,-7.976345139649898e-6,-5.993221978917646e-8,-5.8086231792485006e-5,-1.4002013391185867e-7,-2.9807666893650977e-7,-0.06097882537086291,-1.1723167091240203e-5,6.5854931966605106e-6,-4.480588104308214e-6,3.808909536282787e-6,-3.994687963028274e-6,-1.1896188935919314e-5,7.870824310305734e-6,-5.5136701480907485e-6,4.736997870266794e-6,-4.999929632437303e-6,9.594323805421771e-6,-7.052293179959164e-6,6.1118606599810975e-6,-6.464283422753031e-6,-9.241290272218575e-6,8.108299418119631e-6,-8.580058559558011e-6,1.0992941005172293e-5,-1.1641742100532273e-5,-1.6090660308887094e-5
0.011638527849390635,-6.759724629388219,21709.577125948457,1252.9149362899755,8.561557715745565,0.041686998875978855,-957659.8487874926,74.04392725196455,9.65574878018695,120.04646982262653,4.872853710302681,10.289564588016352,19.23011908468814,866.748991390072,6.694624111618608e9,139.7614379524294,33.08651304284361,0.9214738443037772,-0.18737316562512804,0.17779253763591654,7914.159476040274,38.136660051868695,0.11701734227929522,-0.3155947064494826,0.2263980834466271,73.53300611414151,-2.4703121421195466,-0.40491148779092995,0.2999941720069157,-8.10625162731491,-0.43953007331704247,0.4064799172582329,-0.25346088093335284,0.5342464297995808,0.6229843550506896,0.285626127174341,0.0026900632950811153,1.0978555906760419,3.084945477377822e6,760333.1098581185,-4948.366489279188,-1.241343293955548,5.601699796642818e-8,-2.152246247851424e-6,-3.208723585765295e-6,-1.9388504346328306e-14,0.007131790708983684,1.2500772303852492e-8,5.753895111730886,0.00026867319821946545,6.369715406029308e-9,0.00034173596203229234,0.00044001568825564755,0.084342565385931,0.008400498736021647,0.0066880726784145925,139.7614379524294,1412.2766097743695,7914.159476040274,913.2269434872984,2.6997217185076707e-9,7.601232453725675e-13,1.0,10.0,0.0,0.0,-11454.020849680039,-1.1870741415598385e-6,1.1455730348824001e-7,3.5936569713596413e6,-7.976345139649898e-6,-5.993221978917646e-8,-5.8086231792485006e-5,-1.4002013391185867e-7,-2.9807666893650977e-7,-0.06097882537086291,-1.1723167091240203e-5,6.5854931966605106e-6,-4.480588104308214e-6,3.808909536282787e-6,-3.994687963028274e-6,-1.1896188935919314e-5,7.870824310305734e-6,-5.5136701480907485e-6,4.736997870266794e-6,-4.999929632437303e-6,9.594323805421771e-6,-7.052293179959164e-6,6.1118606599810975e-6,-6.464283422753031e-6,-9.241290272218575e-6,8.108299418119631e-6,-8.580058559558011e-6,1.0992941005172293e-5,-1.1641742100532273e-5,-1.6090660308887094e-5
0.011874341777257038,-6.739665671172197,20636.203548854723,1222.0862188609835,8.561557701114353,0.04253164210160143,-888197.4193819561,74.04392708750198,9.655748131890277,120.04646058087549,4.872853601937663,10.289564249115006,18.473917660217587,816.1290759570004,6.17845969463356e9,134.2654744873054,33.08651021538895,0.9591927732314179,-0.20302667619424367,0.20053131067671914,7602.943769966481,38.136655950887274,0.12180712924204705,-0.3419601200890483,0.2553532582453489,73.53299644706505,-2.5714303882481104,-0.43873859362488715,0.33836191232210505,-8.43806747210313,-0.47624923907714434,0.4584666410549129,-0.27463532372054433,0.6025738217254248,0.7026607988232306,0.2856261271743411,0.0027579236472488828,1.0978555893762074,3.0849456160250413e6,760333.160807061,-4707.825558290492,-1.2426609969291529,6.214041854542141e-8,-2.3312381952429447e-6,-3.476010887569534e-6,-2.2095623814734373e-14,0.007142604562259873,1.3834959273032878e-8,5.758945673389889,0.0002826473149752866,6.975311222823388e-9,0.0003595101413121235,0.0004629015640831095,0.08776953274102949,0.008744111373506176,0.006961805501968894,134.2654744873054,1356.7404052533925,7602.943769966481,877.3153475759467,3.16680565080999e-9,1.0024684113130974e-12,1.0,10.0,0.0,0.0,-10898.8362109434,-1.283794647178517e-6,1.2454681844075744e-7,3.3353311488416777e6,-8.425821341876932e-6,-6.758802793783252e-8,-6.135176621802734e-5,-1.578406597268891e-7,-3.360090061022586e-7,-0.06099019266766131,-1.269301637695768e-5,7.420807490150202e-6,-5.254069253610028e-6,4.6476901368910755e-6,-5.072109335251938e-6,-1.2879338102213866e-5,8.869197001250486e-6,-6.465597002422603e-6,5.780281742309973e-6,-6.348639728174873e-6,1.0811157843266559e-5,-8.270037127517353e-6,7.458184318366813e-6,-8.208301324239342e-6,-1.0837228627610097e-5,9.894767059201259e-6,-1.0895382443663855e-5,1.341548980815606e-5,-1.47839839458068e-5,-2.0434760548805115e-5
0.012111873155802106,-6.719859366238277,19628.228732508924,1192.3599508944806,8.56155768576957,0.043382437140973805,-824513.3184472102,74.04392691601001,9.655747438737716,120.04645073221026,4.872853486047652,10.289563886834747,17.756423178351646,769.0481527843336,5.707857762389344e9,129.050827041863,33.086507199202956,0.9979512411966511,-0.21976568698294596,0.22583563485840208,7307.657923650283,38.13665157393162,0.12672890416976412,-0.370153863202902,0.28757536244912946,73.53298611994711,-2.6753355259945653,-0.47491146375670706,0.38105857422740796,-8.779028323723823,-0.5155147117783747,0.5163188760271314,-0.2972780846932298,0.6786103897602639,0.7913268790440733,0.2856261271743412,0.0028266803824183212,1.0978555879532481,3.084945764234705e6,760333.2152768134,-4481.563291594422,-1.2439031569812578,6.88567296130533e-8,-2.522541412363943e-6,-3.761736457463862e-6,-2.5138036913637538e-14,0.007152795016198537,1.5292310517858813e-8,5.763703894639317,0.0002971614539858525,7.6298287887423e-9,0.0003779711877644617,0.0004866718477590152,0.09128887380477825,0.00909717343402763,0.007243079634910545,129.050827041863,1304.0468736871148,7307.657923650283,843.2419218253783,3.7071095758655745e-9,1.302939115130867e-12,1.0,10.0,0.0,0.0,-10376.461708727928,-1.3876809555579765e-6,1.352339906116945e-7,3.0982294873999483e6,-8.895498929561088e-6,-7.610605679686492e-8,-6.476313504822558e-5,-1.776568476048537e-7,-3.7818870506856037e-7,-0.06100093169122582,-1.3728936208690109e-5,8.349194565475955e-6,-6.148430434177834e-6,5.656631570532398e-6,-6.420293867933987e-6,-1.3929333854001583e-5,9.978815018977537e-6,-7.566314259552593e-6,7.035246207894565e-6,-8.036340554905449e-6,1.216355291328229e-5,-9.678157911318151e-6,9.077737837961977e-6,-1.0390764405315315e-5,-1.2682714950450755e-5,1.204388696579011e-5,-1.379293046830614e-5,1.6329952837690865e-5,-1.8716619809037656e-5,-2.5871897329601574e-5
0.012351227198636839,-6.700290163825067,18680.50336622204,1163.672259367697,8.561557669679557,0.04423976086439477,-766041.3129859921,74.04392673717345,9.655746697885633,120.04644023918952,4.872853362151791,10.289563499698504,17.074890057108693,725.1988927361384,5.278104149538796e9,124.09754113706404,33.08650398302545,1.0377835747958022,-0.23765926351469205,0.2539714408693612,7027.171990351668,38.13664690430002,0.13178702282956994,-0.40029226565334014,0.32340302758564504,73.53297509184621,-2.782119589800339,-0.5135793502351462,0.4285328693103489,-9.129436177888481,-0.5574885015280794,0.580644607803411,-0.321482580058738,0.763155222243532,0.8899144045688268,0.2856261271743414,0.002896365754913686,1.0978555863961879,3.084945922609867e6,760333.273490124,-4268.490812651635,-1.2450753812036717,7.621982230126194e-8,-2.7269288296207697e-6,-4.067063438635847e-6,-2.855389420260501e-14,0.007162407931725257,1.6883245414071237e-8,5.768191579044183,0.00031223665539655986,8.336885847378446e-9,0.0003971458621381466,0.00051136099675999,0.09490353582139216,0.009459995934929308,0.007532143980493927,124.09754113706404,1253.994376905561,7027.171990351668,810.8762800885936,4.3312646480380864e-9,1.6732433666728731e-12,1.0,10.0,0.0,0.0,-9884.408947198928,-1.4992893440453307e-6,1.466592399955577e-7,2.880303380577447e6,-9.38643561701649e-6,-8.557544566385816e-8,-6.832789454691801e-5,-1.9967329445759473e-7,-4.2505114753892624e-7,-0.0610110898660665,-1.483500910245859e-5,9.38012693683367e-6,-7.18114988347438e-6,6.867991884489704e-6,-8.103302738660272e-6,-1.5050292826874463e-5,1.1211001006913955e-5,-8.83734024202386e-6,8.542028413350766e-6,-1.0143250597103823e-5,1.3665302460190213e-5,-1.1304195622802017e-5,1.1022344266788453e-5,-1.311545430222303e-5,-1.4813858063143693e-5,1.462446662214823e-5,-1.7410562417190352e-5,1.982969670157379e-5,-2.3626867627126605e-5,-3.266107159939529e-5
0.01259251207374078,-6.680943232831704,17788.37340453026,1135.9639265064973,8.561557652810688,0.045104000725175404,-712279.5189462954,74.04392655065519,9.655745906290989,120.0464290617542,4.87285322973513,10.289563086125892,16.426816632914736,684.3059627967643,4.88504866059911e9,119.38743505554604,33.08650055486324,1.0787261072168985,-0.2567813348089512,0.2852318849587887,6760.456408114135,38.136641924183316,0.13698609533690145,-0.4324998493347009,0.3632095537253265,73.53296331902223,-2.891879995012675,-0.5549020155074005,0.48127944751417606,-9.489610685955151,-0.6023440269851246,0.6521140665640075,-0.347348803226942,0.8570892166127383,0.9994505800356518,0.28562612717434155,0.002967013655391119,1.0978555846930402,3.0849460917956135e6,760333.3356853239,-4067.620117522263,-1.2461827697000252,8.428861183093986e-8,-2.9452269634984495e-6,-4.393236063639586e-6,-3.238558676030179e-14,0.007171485024269601,1.8619082442740544e-8,5.772428539241495,0.0003278951974990605,9.100381854293348e-9,0.00041706249990990405,0.0005370054962375233,0.09861663594639022,0.009832908051563416,0.007829261990680384,119.38743505554604,1206.3991903346864,6760.456408114135,780.0996197640909,5.051384970062191e-9,2.127198526293961e-12,1.0,10.0,0.0,0.0,-9420.418563415817,-1.6192256304842397e-6,1.588651460730316e-7,2.6797330017533824e6,-9.899770444747342e-6,-9.609442904455947e-8,-7.205417789394001e-5,-2.2411524384919121e-7,-4.770756456585903e-7,-0.06102071036890136,-1.6015595272703378e-5,1.0524024031806447e-5,-8.372130822036815e-6,8.31987074938683e-6,-1.0199680979885202e-5,-1.6246610504183767e-5,1.2578209546914004e-5,-1.0303179592400616e-5,1.0348035787214012e-5,-1.2767729425932942e-5,1.533157832629456e-5,-1.3179513713212872e-5,1.3353217185955417e-5,-1.650963030402915e-5,-1.7271781337330703e-5,1.7717787116735566e-5,-2.1917337451364812e-5,2.4025021430110244e-5,-2.9744333767929427e-5,-4.111995220894694e-5
0.012835838327666736,-6.661804462331696,16947.62702685906,1109.1800658551194,8.561557635127274,0.04597555269731586,-662782.2695201859,74.043926356095,9.655745060697521,120.04641715704977,4.872853088246217,10.289562644426082,15.809921374554273,646.122291020224,4.525029808607226e9,114.90392696822826,33.086496901945495,1.120817153349008,-0.27721103263726826,0.31994019458823936,6506.572210598423,38.13663661459508,0.14233098292993399,-0.46690989965806573,0.40740653308183805,73.53295075475042,-3.0047194713828005,-0.5990504656298649,0.5398436986749414,-9.859888936489499,-0.6502669111787673,0.7314662329217949,-0.3749837834268175,0.9613836301510709,1.1210679764994214,0.2856261271743417,0.0030386594437927118,1.0978555828307122,3.084946272481945e6,760333.4021174022,-3878.053815135885,-1.247229965554082,9.312752092987886e-8,-3.17831956221027e-6,-4.741585220886131e-6,-3.6680223781509686e-14,0.007180064268962391,2.0512119163049356e-8,5.776432795459138,0.00034416062566740546,9.924520450457454e-9,0.00043775104807561527,0.0005636439063983853,0.1024314579241002,0.010216256880108864,0.00813471148445033,114.90392696822826,1161.0937561266119,6506.572210598423,750.8035922099174,5.881272556392915e-9,2.681088828167908e-12,1.0,10.0,0.0,0.0,-8982.437144387746,-1.7481497125535705e-6,1.718965099454466e-7,2.494899001459026e6,-1.0436729269653363e-5,-1.0777128333873564e-7,-7.595073352637673e-5,-2.512307052878665e-7,-5.347899507781102e-7,-0.06102983254896227,-1.727535093536451e-5,1.1792348239937566e-5,-9.744034396716966e-6,1.0057242511992444e-5,-1.280563716429761e-5,-1.7522979463030558e-5,1.4094141985231309e-5,-1.1991733423176535e-5,1.2509232136877143e-5,-1.603026136504035e-5,1.717907050550489e-5,-1.5339824331864707e-5,1.614262263247779e-5,-2.072918696640712e-5,-2.0103311975102582e-5,2.1419811873879688e-5,-2.7520371346833313e-5,2.9046160574687196e-5,-3.7350334416201375e-5,-5.163778432169863e-5
0.013081318382694154,-6.642860455539368,16154.44751245603,1083.2698125566938,8.561557616591463,0.04685481947447232,-617153.0802762378,74.04392615310837,9.655744157621115,120.046404479238,4.8728529370945495,10.289562172790255,15.222121438048374,610.425795581807,4.1948103801086636e9,110.63187907442182,33.086493010677266,1.1640969891266546,-0.2990330510017197,0.35845280735860396,6264.662201326569,38.13663095529865,0.14782679527293244,-0.5036650711096957,0.4564478470640151,73.53293734912536,-3.120746007949378,-0.6462077271942985,0.6048270489098164,-10.240625274157882,-0.7014558247667616,0.8195160143059259,-0.4045020716259691,1.0771095119746288,1.256015529595319,0.28562612717434194,0.003111339800029384,1.0978555807948984,3.0849464654068253e6,760333.4730591442,-3698.9759197659714,-1.2482211999232073,1.0280700863624807e-7,-3.4271514568316102e-6,-5.1135343413621635e-6,-4.1490163645597893e-14,0.007188180266712437,2.25757189424927e-8,5.780220754236797,0.00036105778264655344,1.0813833567669371e-8,0.0004592431036601539,0.0005913169120988092,0.10635144909666862,0.010610407238406143,0.008448784496796563,110.63187907442182,1117.925108209758,6264.662201326569,722.8892843270194,6.836650497881937e-9,3.354081636527572e-12,1.0,10.0,0.0,0.0,-8568.596474586353,-1.8867805294988781e-6,1.858004062158713e-7,2.324357915785241e6,-1.099863077126719e-5,-1.207253705231512e-7,-8.002696706835379e-5,-2.8129278635289795e-7,-5.987752149632294e-7,-0.06103849230736497,-1.8619247565598175e-5,1.3197710441988939e-5,-1.1322658050866266e-5,1.2133169858559147e-5,-1.603890911317677e-5,-1.888440855383018e-5,1.577387259399192e-5,-1.3934765451380153e-5,1.5091648679626554e-5,-2.007829892076045e-5,1.9226140682759118e-5,-1.7825785411207974e-5,1.9475831848194635e-5,-2.596492538557734e-5,-2.3361764473579765e-5,2.5843782148052498e-5,-3.447317523108741e-5,3.504680699310957e-5,-4.6789232100175005e-5,-6.469109024544414e-5
0.013329066175044214,-6.624098512921611,15405.371162147274,1058.1860218464767,8.561557597163123,0.047742209174183606,-575038.5461583417,74.0439259412851,9.655743193333993,120.04639097929305,4.872852775647814,10.289561669283446,14.66151318564306,577.0165090498534,3.8915221022256894e9,106.55745601679223,33.0864888665898,1.208607848964187,-0.3223380347101764,0.401162846714044,6033.9429362568535,38.136624924728736,0.15347889004664697,-0.5429180418328099,0.5108340921733828,73.53292304884995,-3.240072846454436,-0.6965696871496545,0.6768928252581666,-10.632191277845692,-0.7561233975503984,0.9171621913043894,-0.4360262657483869,1.2054481469730582,1.405670717639165,0.28562612717434216,0.0031850926135817714,1.0978555785699657,3.084946671359478e6,760333.5488023618,-3529.6435481630406,-1.2491603329406469,1.1340415213879655e-7,-3.692732716469733e-6,-5.510605754249476e-6,-4.687360609485868e-14,0.0071958645765917255,2.4824405736219787e-8,5.783807370147,0.000378612845857456,1.1773207597030239e-8,0.00048157196115011146,0.0006200673839287763,0.11038021899826465,0.011015741631249538,0.008771787259136186,106.55745601679223,1076.7534415850694,6033.9429362568535,696.2662934170672,7.935428518622837e-9,4.168712112194162e-12,1.0,10.0,0.0,0.0,-8177.194789762981,-2.0359015347650555e-6,2.006262271254271e-7,2.166820744190515e6,-1.1586893211508101e-5,-1.3508829321557746e-7,-8.429298855584875e-5,-3.146022691836537e-7,-6.696714723235786e-7,-0.06104672244139707,-2.0052592626216472e-5,1.4753986424254974e-5,-1.3137366018648629e-5,1.4610230178222366e-5,-2.004346329810146e-5,-2.033624353272763e-5,1.7633987747269656e-5,-1.6168432374860516e-5,1.817315998946851e-5,-2.5092151115736857e-5,2.149299160072861e-5,-2.0683680085801156e-5,2.34534165804467e-5,-3.2450178076622075e-5,-2.7107832177146857e-5,3.112326811916366e-5,-4.308579522611827e-5,4.220825795686543e-5,-5.848222213262674e-5,-8.08627656133016e-5
0.01357919675499666,-6.605506619008446,14697.250250943734,1033.884995077552,8.561557576799727,0.048638133905637905,-536123.071675233,74.04392572018786,9.655742163848277,120.04637660478967,4.8728526032290045,10.289561131836068,14.126354891585876,545.7140718248999,3.612618267676269e9,102.66799918956914,33.0864844542901,1.2543939113242897,-0.3472229840097743,0.44850394251266296,5813.697606333227,38.13661849991146,0.15929287102047357,-0.5848321952742853,0.5711174450486245,73.53290779701744,-3.362818442989963,-0.7503459673464214,0.756772702225762,-11.034975634489491,-0.8144971676619276,1.0253961524612623,-0.4696875575427322,1.347702536008558,1.5715529479850352,0.28562612717434244,0.0032599568598309235,1.0978555761388276,3.084946891183802e6,760333.6296591705,-3369.37955779814,-1.2500508901096326,1.250032800039048e-7,-3.976142955851525e-6,-5.93442728632218e-6,-5.289524902665832e-14,0.007203146011798222,2.7273966185319955e-8,5.787206289460756,0.0003968533602776864,1.2807911166255362e-8,0.0005047726542969828,0.0006499404320489371,0.11452153680945716,0.011432660106819554,0.009104040093473887,102.66799918956914,1037.450842222051,5813.697606333227,670.8519058896136,9.198004690751992e-9,5.151446792110606e-12,1.0,10.0,0.0,0.0,-7806.680135308609,-2.196366632436794e-6,2.1642570708469954e-7,2.0211343879540726e6,-1.2203041622302091e-5,-1.510051635559888e-7,-8.875966257592313e-5,-3.514904348562807e-7,-7.481836476295369e-7,-0.0610545529508353,-2.1581050929985444e-5,1.6476444263165253e-5,-1.5221577895484852e-5,1.7562190074948367e-5,-2.4995203505031834e-5,-2.188418829513312e-5,1.969273821427055e-5,-1.873388583263227e-5,2.1845569034256403e-5,-3.129213686641224e-5,2.400185237364462e-5,-2.3966187866415093e-5,2.819394410045058e-5,-4.047007280842467e-5,-3.1410599298551613e-5,3.741575169127995e-5,-5.373713292380902e-5,5.0744283129785825e-5,-7.294408622518407e-5,-0.00010086528838397405
0.013831826026282926,-6.587073419596718,14027.219875299386,1010.3262139166808,8.561557555456222,0.04954300883630439,-500124.2856336431,74.0439254893506,9.655741064898168,120.04636129967312,4.872852419113297,10.289560558234735,13.61505100008509,516.3555219925005,3.355832892487266e9,98.95191232778062,33.08647975740685,1.3015013047256498,-0.37379169335223883,0.5009544621650551,5603.269558836439,38.13661165637817,0.1652745887070077,-0.6295823593411743,0.6379070503197254,73.53289153287592,-3.489106484485627,-0.807760872864272,0.8452738410917872,-11.449384192826782,-0.8768206108213751,1.1453115677391112,-0.5056263255366682,1.5053101097929347,1.7553383818246702,0.2856261271743427,0.0033359725161579063,1.097855573482805,3.084947125782076e6,760333.7159633747,-3217.565902835392,-1.2508960953256743,1.3769666925126317e-7,-4.278535998238574e-6,-6.386739410059007e-6,-5.96270208943514e-14,0.007210050908394036,2.9941561275325055e-8,5.790429980231842,0.0004158082796718295,1.3923625342434262e-8,0.0005288820085385455,0.000680983473700751,0.11877933059695742,0.011861580298722878,0.009445877454943144,98.95191232778062,999.9001309485351,5603.269558836439,646.570349681512,1.0647608996257714e-8,6.333339221467731e-12,1.0,10.0,0.0,0.0,-7455.635324605868,-2.3691067314011504e-6,2.3325293511957898e-7,1.8862654419434795e6,-1.2848715904417273e-5,-1.686360076791056e-7,-9.343866480725636e-5,-3.9232218374912614e-7,-8.350881945593974e-7,-0.061062011316091645,-2.3210667712222894e-5,1.8381884838267034e-5,-1.7613324364395233e-5,2.1075972658000174e-5,-3.110890631055173e-5,-2.3534327796589774e-5,2.1970207149756158e-5,-2.167795714446534e-5,2.6217056917094806e-5,-3.894727619671468e-5,2.677718288680967e-5,-2.7733261924882523e-5,3.3837143904965e-5,-5.037278902198516e-5,-3.634869226372921e-5,4.4906836793014844e-5,-6.688991756310296e-5,6.090684575803581e-5,-9.080355441291234e-5,-0.00012556893004628727
0.014087070561383376,-6.5687881950357685,13392.668467799922,987.4720900030022,8.56155753308489,0.050457251530442095,-466789.0581629816,74.0439252482767,9.655739891920792,120.04634500401151,4.872852222524683,10.289559946112384,13.12613794007975,488.79335345384953,3.1191455291804085e9,95.39855841115096,33.08647475853302,1.3499781252117387,-0.40215522315262336,0.5590421908747635,5402.056459441738,38.13660436807382,0.1714301424570835,-0.6773556011533065,0.7118749803403979,73.53287419157625,-3.6190659359756006,-0.8690544116673067,0.9432867869986654,-11.875840118099143,-0.9433542469932522,1.2781150887462114,-0.543992772522561,1.6798567922275822,1.9588763324134288,0.28562612717434305,0.0034131805000891043,1.0978555705814748,3.0849473761189342e6,760333.8080719549,-3073.637683605738,-1.2516989005775614,1.5158531117149e-7,-4.601144876864806e-6,-6.869402917317608e-6,-6.714889677416508e-14,0.007216603367139599,3.28458481157628e-8,5.793489849099825,0.00043550801311427874,1.5126476319195842e-8,0.0005539387001494189,0.0007132463093825512,0.12315768751636991,0.012302937571831206,0.009797648057599565,95.39855841115096,963.9938216740935,5402.056459441738,623.352120608392,1.2310694414906998e-8,7.750792368567567e-12,1.0,10.0,0.0,0.0,-7122.764450974526,-2.5551369554561215e-6,2.511643499430909e-7,1.7612860708728945e6,-1.3525679808885281e-5,-1.8815731836096232e-7,-9.834254473002918e-5,-4.374994782663186e-7,-9.312404196584733e-7,-0.06106912274854738,-2.4947893299531687e-5,2.0488796600927682e-5,-2.0355879079872363e-5,2.5253968370977193e-5,-3.8646644797840496e-5,-2.52931525401924e-5,2.448849512996434e-5,-2.505393593246324e-5,3.1415060583899425e-5,-4.838584713288852e-5,2.98458989181197e-5,-3.205312673319963e-5,4.054762798091331e-5,-6.258323188712729e-5,-4.2011589095584123e-5,5.381519620215555e-5,-8.310889598749763e-5,7.299282544208675e-5,-0.00011282804621161182,-0.0001560360386646603
0.014345047391507108,-6.550640837149992,12791.211792434762,965.2877383057802,8.561557509635191,0.051381281196927316,-435890.0485285856,74.04392499643703,9.655738640036061,120.04632765373542,4.872852012632421,10.289559292937902,12.658271521654932,462.8938180568291,2.900750985289583e9,91.99816806315681,33.086469439166976,1.3998744472461264,-0.43243239662534605,0.6233494874409086,5209.505105203929,38.136596607262085,0.1777658817032169,-0.7283520640631049,0.7937628004928889,73.53285570390868,-3.752831070303867,-0.934483368485393,1.051794168472505,-12.314783989074856,-1.0143768058751435,1.425138136224829,-0.584947596849489,1.8730924927101051,2.184207329393638,0.28562612717434344,0.003491622599388431,1.0978555674125028,3.084947643225542e6,760333.9063666319,-2937.0778702290977,-1.2524620123581838,1.6677974758204893e-7,-4.945287080867178e-6,-7.384406979941741e-6,-7.554980491762941e-14,0.007222825468616109,3.600711169744539e-8,5.796396345025592,0.00045598446972396506,1.642307035326527e-8,0.0005799833131146556,0.0007467811960954414,0.127660853339199,0.012757185107462621,0.010159714952480428,91.99816806315681,929.633195770984,5209.505105203929,601.1333838275704,1.421738147888977e-8,9.446444383195158e-12,1.0,10.0,0.0,0.0,-6806.880916642835,-2.7555645063091087e-6,2.702187075316656e-7,1.6453617341500036e6,-1.4235830633414378e-5,-2.0976376431490625e-7,-0.00010348479326666938,-4.874651244086723e-7,-1.0375825270599518e-6,-0.061075910413204426,-2.679960884389409e-5,2.2817525251786535e-5,-2.34984760745327e-5,3.02167474803195e-5,-4.792801462225168e-5,-2.71675840877918e-5,2.72719230154637e-5,-2.8922454179058337e-5,3.758965094242313e-5,-6.000820223127266e-5,3.323761892629293e-5,-3.700341088510328e-5,4.8519258417312784e-5,-7.761963483719943e-5,-4.850110632644953e-5,6.439837979684026e-5,-0.00010308292082885704,8.735191251277857e-5,-0.00013995371786470795,-0.00019356268001860516
0.01460587382467513,-6.532621825707851,12220.669841615938,943.7407671111266,8.561557485053605,0.05231551803774427,-407222.7002145187,74.04392473326791,9.655737304025246,120.04630918036067,4.87285178854725,10.289558596005099,12.21021562057056,438.53543258515407,2.699033155000478e9,88.74175731189723,33.08646377965101,1.45124233791577,-0.464750328664043,0.6945189738581349,5025.106767666514,38.136588344425896,0.1842884076039374,-0.782785858681584,0.8843888142209115,73.5328359960243,-3.89054150676704,-1.004322447982323,1.1718802976367975,-12.766673924339441,-1.0901864675612671,1.5878499079428166,-0.628662706924986,2.086948202389998,2.4335830532153886,0.2856261271743438,0.0035713414100978823,1.0978555639514633,3.0849479282040307e6,760334.0112555289,-2807.4125883202228,-1.2531879153423924,1.8340098653541452e-7,-5.312370120879067e-6,-7.93387771184636e-6,-8.492863505290273e-14,0.00722873746614492,3.944740798299448e-8,5.799159052166053,0.00047727110557451927,1.7820531337179852e-8,0.0006070583987673678,0.0007816429241499703,0.13229323219277286,0.013224794017765024,0.010532455629591212,88.74175731189723,896.7274710553709,5025.106767666514,579.8554364727397,1.6401963796403414e-8,1.1470197402594624e-11,1.0,10.0,0.0,0.0,-6506.896726450095,-2.971597276550527e-6,2.9047701992342037e-7,1.5377404722533561e6,-1.4981209844045622e-5,-2.3367007523727472e-7,-0.00010887991685247964,-5.427069328640198e-7,-1.1551524704835596e-6,-0.06108239562841668,-2.8773153502086785e-5,2.5390460093283976e-5,-2.7097124550479358e-5,3.6106244035089767e-5,-5.934254557962987e-5,-2.9165001974156657e-5,3.0347254753151093e-5,-3.3352490353916165e-5,4.491749841430399e-5,-7.43023253221822e-5,3.698493507114895e-5,-4.267243387482863e-5,5.798027502628518e-5,-9.611371382946301e-5,-5.593308811162361e-5,7.695963428848828e-5,-0.00012765176720872372,0.00010439587828944954,-0.00017332194681870207,-0.00023972920683275984
0.014869667416566347,-6.514722196119253,11679.046039065446,922.8010737190864,8.561557459283444,0.05326038314364737,-380602.609027478,74.04392445816866,9.655735878307468,120.04628951068355,4.8728515493172315,10.289557852420597,11.780831811307454,415.60765349039536,2.51254227667633e9,85.62105224463811,33.08645775910436,1.5041359002240284,-0.49924500608920785,0.7732598533592631,4848.392926333494,38.13657954815875,0.1910045783600315,-0.840886040464378,0.9846561083106757,73.53281498913,-4.032342327821846,-1.0788655289771185,1.3047418308182266,-13.231985964683266,-1.1711022237118154,1.7678718233744624,-0.6753220050416012,2.323554978762817,2.709488471223612,0.28562612717434427,0.003652380321143825,1.0978555601716373,3.0849482322323616e6,760334.123174995,-2684.206847147547,-1.2538788939449776,2.0158151412554012e-7,-5.703897628949973e-6,-8.520087556379554e-6,-9.539536509116588e-14,0.007234357961460692,4.319072118063318e-8,5.8017867742887095,0.0004994029837425821,1.9326541961787738e-8,0.0006352085521338356,0.0008178889154873038,0.13705938883719815,0.013706253724499178,0.010916262331263077,85.62105224463811,865.1930404285122,4848.392926333494,559.4642153331874,1.890348410453129e-8,1.3880413258880555e-11,1.0,10.0,0.0,0.0,-6221.812775179666,-3.2045534011825725e-6,3.1200247086527364e-7,1.4377434971216465e6,-1.5764015098491434e-5,-2.6011313385699453e-7,-0.00011454352135525838,-6.03762327798015e-7,-1.285093757567405e-6,-0.06108859804805064,-3.087635418496489e-5,2.8232240083755163e-5,-3.1215536211505534e-5,4.3089496159796015e-5,-7.336476904689326e-5,-3.129327315569534e-5,3.374394373597812e-5,-3.842251230329964e-5,5.360653170493184e-5,-9.186271849057236e-5,4.1123712865403086e-5,-4.916067081418628e-5,6.919931993284752e-5,-0.00011883513858584953,-6.443932905324495e-5,9.185591686394687e-5,-0.00015783869756118795,0.00012460946958174575,-0.0002143236426705025,-0.00029646168461908227
0.015136545763454646,-6.496933521302859,11164.509169177922,902.4406720918289,8.561557432264669,0.054216297752584776,-355863.2474631046,74.04392417049915,9.655734356915683,120.04626856646995,4.872851293923483,10.289557059091482,11.369070392408265,394.0097272947969,2.339975362602735e9,82.62842378135069,33.08645135535758,1.5586112811207145,-0.5360618816841323,0.8603548313669424,4678.931575141595,38.136570185056826,0.19792151002840233,-0.9028976105689868,1.0955613659060461,73.53279259918037,-4.178384101347351,-1.1584269485176675,1.4516994464624848,-13.7112141454943,-1.2574652710781458,1.9669933467968441,-0.7251221896683595,2.5852647418670904,3.014666085862629,0.28562612717434477,0.003734783444733168,1.0978555560437955,3.0849485565692815e6,760334.2425914662,-2567.060819012576,-1.2545370511005145,2.214663903645902e-7,-6.121475560671608e-6,-9.145464854843027e-6,-1.0707230758310115e-13,0.007239704057751659,4.726313205420771e-8,5.804287608278546,0.0005224168210300537,2.0949386968793624e-8,0.0006644804713251249,0.0008555793001734473,0.1419640476559219,0.014202072015417304,0.011311542109352058,82.62842378135069,834.952812769455,4678.931575141595,539.909870652325,2.1766387671094886e-8,1.6745299890298772e-11,1.0,10.0,0.0,0.0,-5950.710384914082,-3.455871561844589e-6,3.3486027744998913e-7,1.344757040896029e6,-1.6586612844750435e-5,-2.893542657966307e-7,-0.00012049239983040035,-6.712233774750922e-7,-1.4286661514153203e-6,-0.06109453582006548,-3.3117555521171546e-5,3.136997821784818e-5,-3.592617566653093e-5,5.136303108927237e-5,-9.057248921585972e-5,-3.3560781602638165e-5,3.749440107792377e-5,-4.422177190773424e-5,6.390140003553689e-5,-0.00011341330670796749,4.569341744533674e-5,-5.6582411801701755e-5,8.249250193957872e-5,-0.00014672121260597535,-7.416975272938375e-5,0.00010950729306343114,-0.00019488996312297965,0.00014856318670841183,-0.0002646530045363329,-0.00036610642365999743
0.015406626518811741,-6.479247879973777,10675.376880259775,882.6335180289744,8.561557403933671,0.05518368330925599,-332853.9552115512,74.04392386957699,9.655732733469968,120.04624626410833,4.872851021275429,10.289556212711554,10.97396199793583,373.64965890150427,2.180159055093913e9,79.75682670805548,33.08644454487941,1.6147267238529712,-0.5753565349326479,0.9566678188755472,4516.323770149069,38.13656021959886,0.20504658293543032,-0.9690826291149733,1.218204675857428,73.53276873653479,-4.328823021827909,-1.2433429301627938,1.614210843273006,-14.204870959295446,-1.3496405615078413,2.1871895992371795,-0.7782736477484641,2.8746734215117677,3.3521429239391116,0.2856261271743453,0.0038185956154366523,1.097855551535957,3.0849489025598364e6,760334.3700035361,-2455.606418870347,-1.2551643256275593,2.432144643087579e-7,-6.566819094754645e-6,-9.812604490121777e-6,-1.2009550488535858e-13,0.007244791501145271,5.169300382493622e-8,5.806669011971785,0.000546351054497216,2.2698000915274566e-8,0.0006949230421226085,0.0008947770253355338,0.14701209554290115,0.014712775503660968,0.011718717204409715,79.75682670805548,805.9355968726913,4516.323770149069,521.1463677605777,2.5041267238624188e-8,2.0144521972746506e-11,1.0,10.0,0.0,0.0,-5692.743515740675,-3.727122469320694e-6,3.5911752269904265e-7,1.2582251387120532e6,-1.7451552764625975e-5,-3.216817868431078e-7,-0.00012674463326631914,-7.457423791262331e-7,-1.5872575511145905e-6,-0.06110022573356362,-3.550565320021579e-5,3.483351020624384e-5,-4.131145644973181e-5,6.115801612251086e-5,-0.00011166895604251981,-3.597646123005915e-5,4.1634292944946175e-5,-5.0851779312608245e-5,7.608988990887695e-5,-0.00013983523572674665,5.0737475148463854e-5,-6.506765160829075e-5,9.82316962927317e-5,-0.00018091289790809172,-8.52948927826376e-5,0.00013040797951768596,-0.00024032275607103955,0.0001769282999273083,-0.0003263727883831677,-0.00045152048270042495
0.015680027233006655,-6.461657838553378,10210.10135190146,863.3553626369446,8.56155737422305,0.05616296089103103,-311438.1975328342,74.04392355467456,9.65573100115013,120.0462225142548,4.872850730205914,10.289555309747245,10.594610348750924,354.4433155298131,2.0320348283519008e9,76.9997469942064,33.086437302705185,1.6725425848204505,-0.6172953503396182,1.063152375037747,4360.2006463184325,38.136549614026805,0.2123874435512872,-1.039721358124568,1.3538002833620988,73.53274330561034,-4.4838209564931155,-1.3339730503380698,1.7938849856395778,-14.713487506303968,-1.4480183932116335,2.430640660451139,-0.8350013705242022,3.1946463256327067,3.725260115366733,0.285626127174346,0.003903862335074882,1.0978555466131281,3.084949271641007e6,760334.5059440752,-2349.5043275756952,-1.2557625073366334,2.669996911712757e-7,-7.041759666262452e-6,-1.0524278764498596e-5,-1.3461627315347638e-13,0.007249634803789057,5.651118132424652e-8,5.808937863161357,0.0005712458945644792,2.4582018447567402e-8,0.0007265874054751797,0.0009355479420981075,0.15220858147372102,0.015238909762616942,0.0121382251670676,76.9997469942064,778.0755690952843,4360.2006463184325,503.13114283766737,2.8785707941738387e-8,2.4171067111957863e-11,1.0,10.0,0.0,0.0,-5447.131984899051,-4.020021271045516e-6,3.8484291925246817e-7,1.1776433635189428e6,-1.8361583005504102e-5,-3.5741379231496826e-7,-0.00013331969663769053,-8.280379566979485e-7,-1.7623969631179398e-6,-0.061105683346655414,-3.80501276280303e-5,3.8655665309609517e-5,-4.746509556112217e-5,7.274629584199673e-5,-0.00013750974089311882,-3.854982905573933e-5,4.620286437961251e-5,-5.842797267618309e-5,9.051044651517901e-5,-0.00017220056835432247,5.630366726139785e-5,-7.476423018163423e-5,0.00011685427436247595,-0.00022279848886128358,-9.800870356253927e-5,0.0001551392908924849,-0.00029598335136779065,0.0002104944577283236,-0.0004019934555851566,-0.0005561814385896946
0.01623725822252828,-6.426737098454708,9345.525090350542,826.297168195462,8.561557310372846,0.058158874598440054,-272902.7241790671,74.04392287977225,9.655727180223765,120.0461702836654,4.872850087718364,10.289553318700715,9.879917894970083,319.189854599965,1.767126372878338e9,71.80545084293075,33.08642141577127,1.7935278537809343,-0.709829547117394,1.310955874066766,4066.0670343630854,38.13652631953544,0.22774848086843638,-1.1955796152833904,1.6693489952924343,73.53268732457761,-4.808170514520918,-1.533940539864396,2.2120102140157147,-15.777819902855326,-1.6650802000865796,2.9971831039232675,-0.9601646932963682,3.939264814457259,4.593551003465051,0.2856261271743475,0.004078944732855225,1.0978555353657042,3.0849500853202627e6,760334.8057275284,-2152.1275604767425,-1.2568780884549078,3.2146182169024684e-7,-8.088385691194654e-6,-1.2093279881292666e-5,-1.688426988211558e-13,0.00725864153280079,6.744957281669839e-8,5.813162838479607,0.0006240875173249603,2.879863795470512e-8,0.000793797876191068,0.0010220879532876841,0.16306788838015085,0.016339750310399727,0.013016068628504546,71.80545084293075,725.5877048953307,4066.0670343630854,469.1907401196176,3.795447997430412e-8,3.4558029530476776e-11,1.0,10.0,0.0,0.0,-4990.146860086445,-4.678429150646657e-6,4.409793819176404e-7,1.0325375333665544e6,-2.0329004096128342e-5,-4.405314200913703e-7,-0.00014752391271769156,-1.0192061368944885e-6,-2.1692289600439415e-6,-0.061115958445023204,-4.364927511065972e-5,4.7523953818293125e-5,-6.251828440415606e-5,0.00010263724834806992,-0.0002078106307017364,-4.421083262425707e-5,5.680310161252446e-5,-7.696196039442798e-5,0.00012770933753062733,-0.0002602581639508829,6.921800636719784e-5,-9.848692596953905e-5,0.00016489706305027242,-0.0003367703323907272,-0.00012911487309362628,0.0002189483845541585,-0.0004474566672534873,0.0002971080490609671,-0.0006078144527132072,-0.0008410845688592263
0.01652132283926417,-6.409393750370035,8943.691274264618,808.4763758459392,8.561557276077153,0.05917635016964913,-255567.64314803947,74.04392251805994,9.655725075496958,120.04614159195863,4.872849733533205,10.289552222271361,9.543093057206606,303.00701721676063,1.6486904675356185e9,69.35744865642302,33.08641271320462,1.8568289435670196,-0.7608186303082276,1.4547193793861286,3927.4457897887255,38.13651354272186,0.23578532949716133,-1.2814623168258503,1.8524149618542898,73.53265655008313,-4.977875327627964,-1.6441287598763499,2.4545860728938313,-16.33469456391227,-1.7846877084230635,3.325863382033214,-1.0291326210980405,4.371255943971829,5.097289994559423,0.2856261271743484,0.004168854629126102,1.0978555289533276,3.084950533309215e6,760334.9708291172,-2060.295045442985,-1.257398439978416,3.525759406002469e-7,-8.664386640342556e-6,-1.2957148921413742e-5,-1.8894385750045453e-13,0.007262828770382248,7.364594557554602e-8,5.8151302760939,0.0006521241945267788,3.115452482246098e-8,0.0008294583127067255,0.0010680042635144258,0.16874163482130203,0.01691564603826491,0.013475358699646414,69.35744865642302,700.8508795589339,3927.4457897887255,453.19508635980424,4.353827455170408e-8,4.119229839815754e-11,1.0,10.0,0.0,0.0,-4777.489659308455,-5.048220893060534e-6,4.7153306092599285e-7,967215.677201377,-2.1393045665861144e-5,-4.887315693490857e-7,-0.00015520011433468162,-1.1299117178704928e-6,-2.404821442455816e-6,-0.06112080188992671,-4.6726172113390285e-5,5.265355067464226e-5,-7.167670946828524e-5,0.0001217570952099392,-0.0002550728121905345,-4.732075197913781e-5,6.293454424509463e-5,-8.823867018436021e-5,0.00015150519856968177,-0.0003194620990757337,7.668761485326783e-5,-0.0001129215388765633,0.00019563250538454292,-0.00041340518254813003,-0.0001480432235855352,0.0002597746962770764,-0.0005493202158293632,0.00035253128094795967,-0.0007462449097351092,-0.0010327310679944446
0.01680917608619168,-6.392120657367691,8560.62840414147,791.102842453339,8.561557240088991,0.060207396616215166,-239393.13106739198,74.04392213893429,9.655722829585438,120.04611102990643,4.872849355379724,10.289551052527392,9.219046576852975,287.7052757052791,1.538624668119272e9,67.0023173157786,33.0864034631583,1.922093917346091,-0.8152410188779055,1.613567575791199,3794.0834656373117,38.13649994971547,0.24407132182887073,-1.3731280071655172,2.0546895082903807,73.53262375766676,-5.152845811328188,-1.7617365807829464,2.7226147149223294,-16.908847487276486,-1.912348905359954,3.689031125501535,-1.1027438162151615,4.848574495109697,5.653883999436946,0.2856261271743494,0.004260407498388671,1.097855521949674,3.0849510111848633e6,760335.1469819347,-1972.6950231085775,-1.2578956241240329,3.8660529402679707e-7,-9.278633448794271e-6,-1.3878664687545613e-5,-2.1133809542732672e-13,0.007266819662068435,8.038347973814964e-8,5.817007870697757,0.0006813014146538939,3.369251719907536e-8,0.0008665693873173454,0.0011157884381040235,0.17458567464332855,0.017509352300643367,0.013948891523883074,67.0023173157786,677.0525064905904,3794.0834656373117,437.80626847521484,4.9913210866312727e-8,4.900786839905752e-11,1.0,10.0,0.0,0.0,-4574.611135334508,-5.448260422381801e-6,5.03839139909205e-7,906240.2531149983,-2.2515522064284778e-5,-5.41973164602074e-7,-0.00016329354350344582,-1.2520769565193393e-6,-2.6647981601542527e-6,-0.061125465134606455,-5.000397771362254e-5,5.830945209008199e-5,-8.21254758639082e-5,0.00014432574950288906,-0.00031278931947687313,-5.063300912127082e-5,6.969512233192073e-5,-0.00010110461542193368,0.00017959455494537903,-0.00039176554126658426,8.492337732782847e-5,-0.00012939117414488365,0.00023191592870314116,-0.0005070032790268947,-0.00016964101834600418,0.00030797413522154964,-0.000673742516806517,0.0004179689908329708,-0.0009153488237280975,-0.0012668665241757108
0.017100934536030298,-6.374912477027893,8195.292295539723,774.1593749045883,8.5615572023178,0.0612524315248522,-224293.62615415172,74.04392174138597,9.65572043297999,120.04607847316005,4.872848951620273,10.289549804547843,8.90715985409881,273.2294680054656,1.436279692197713e9,64.73556091996042,33.08639363228609,1.98939436760499,-0.8733292259871773,1.7890636113264906,3665.7254758892486,38.13648548951681,0.2526155147200371,-1.4709683537916975,2.278163119450761,73.53258881592896,-5.333274013260321,-1.8872665105186512,3.018733680915932,-17.500908755784632,-2.048609215144045,4.090260092980149,-1.1813126251139956,5.375917484495126,6.268809929993128,0.2856261271743505,0.004353651962686022,1.0978555142997812,3.084951520943915e6,760335.3349279395,-1889.0965742963851,-1.2583708667118239,4.23824107463708e-7,-9.933663390670787e-6,-1.4861679742756679e-5,-2.3628315473584365e-13,0.00727062402326271,8.77091038150363e-8,5.818800305145956,0.000711669286756553,3.642666109138425e-8,0.0009051948283561933,0.00116552253744038,0.18060589399224442,0.018121515261105357,0.014437186059006502,64.73556091996042,654.1471550767787,3665.7254758892486,422.99490947259744,5.7189169266759806e-8,5.820455779783907e-11,1.0,10.0,0.0,0.0,-4380.97955582533,-5.881219022647303e-6,5.3796854301858e-7,849293.5196771581,-2.3700464800792456e-5,-6.007764087006465e-7,-0.00017183267152276937,-1.3868676719214939e-6,-2.9516394785119557e-6,-0.06112995912208654,-5.3495685710405546e-5,6.454455926229428e-5,-9.404250047940852e-5,0.00017095255563184429,-0.00038322807658333424,-5.416061609425464e-5,7.714807836553804e-5,-0.00011577900525200225,0.00021273626439052926,-0.0004800112168334569,9.400226865139056e-5,-0.0001481766618380847,0.00027472843799454646,-0.0006212476464749609,-0.00019427679351001606,0.0003648513714013484,-0.0008256243921537135,0.0004951943729436745,-0.0011217942650783607,-0.0015527338347191676
0.017396714458847273,-6.357764226086256,7846.713505901976,757.6298793008226,8.561557162667368,0.06231187140068098,-210190.83816285225,74.04392132433577,9.655717875521164,120.04604378890495,4.8728485205027665,10.289548473076554,8.606856117774305,259.52866094611676,1.3410638536592033e9,62.552987571781074,33.08638318530449,2.058804270855131,-0.9353317876501753,1.9829331214112043,3542.134449108374,38.136470108025165,0.26142726300950686,-1.5754020193696117,2.5250331887810025,73.53255158492372,-5.519358389211908,-2.0212556912435096,3.345854681556774,-18.111529465117858,-2.1940516492894298,4.533495532229029,-1.2651750377318394,5.958470173251543,6.948113980365468,0.2856261271743517,0.004448637222565547,1.0978555059434827,3.0849520647179987e6,760335.5354595861,-1809.28497419635,-1.2588253089245165,4.6453276705963093e-7,-1.0632183402515144e-5,-1.591030705451685e-5,-2.6406576080401664e-13,0.007274250958665622,9.567385351229444e-8,5.820511932783539,0.0007432801202031552,3.9372100503781265e-8,0.0009454011619881115,0.001217292224879354,0.18680835104665594,0.01875280237550749,0.014940778536567946,62.552987571781074,632.0924666387067,3542.134449108374,408.7336187756692,6.549115362172499e-8,6.901486275401155e-11,1.0,10.0,0.0,0.0,-4196.100347485919,-6.350017050654832e-6,5.739907686689978e-7,796084.4731203206,-2.4952233940281888e-5,-6.657152797113451e-7,-0.00018084826904069272,-1.5355679264112973e-6,-3.2680773056318157e-6,-0.06113429411314571,-5.7215125564222255e-5,7.14170525848194e-5,-0.00010762996174693251,0.00020235315315533976,-0.0004691425105990796,-5.791741411181699e-5,8.536296671075302e-5,-0.00013251095508862745,0.00025182161971801594,-0.0005876506541318354,0.00010400894028906487,-0.00016959716808331236,0.00032522247224976524,-0.0007606105421615057,-0.00022236942117383803,0.0004319390879618059,-0.0010109176084071032,0.0005862907624935687,-0.0013736803443426453,-0.0019015611387392737
0.01769663188832687,-6.3406712575955435,7513.990584106374,741.4992710430987,8.561557121035394,0.06338613190465876,-197013.02257074392,74.04392088662892,9.655715146355238,120.04600683528574,4.872848060152678,10.289547052499586,8.317596766670583,246.55575236336406,1.2524371156483107e9,60.45068278716404,33.08637208489624,2.1304000595569383,-1.0015143599325138,2.1970811793168097,3423.088722708889,38.13645374786769,0.2705162280009935,-1.6868765111263682,2.7977256028021267,73.53251191562421,-5.711303998300253,-2.1642782719894194,3.707192198640828,-18.741382362251056,-2.349299380682469,5.023092933745119,-1.3546901663159647,6.601956999223312,7.698471006313445,0.2856261271743531,0.004545413075382389,1.0978554968149092,3.084952644782629e6,760335.7494232184,-1733.0602556551048,-1.2592600147310198,5.090603309070044e-7,-1.1377081172181144e-5,-1.702893730428842e-5,-2.950048912893847e-13,0.007277708922316164,1.043332323656585e-7,5.822146806225669,0.0007761885149390445,4.254516333719105e-8,0.0009872578269174703,0.0012711869145043723,0.19319927953557228,0.01940390302011221,0.015460222984384755,60.45068278716404,610.8488857355496,3423.088722708889,394.99681847645064,7.496136106061232e-8,8.170917706183472e-11,1.0,10.0,0.0,0.0,-4019.5128095269524,-6.857847800366208e-6,6.11972983043622e-7,746346.20498309,-2.627554802087855e-5,-7.374231001560009e-7,-0.00019037361415505968,-1.6995919596125458e-6,-3.617120477413508e-6,-0.061138479750435036,-6.117701355331873e-5,7.89909127148032e-5,-0.00012311758066157352,0.0002393678538785121,-0.0005738744931547912,-6.191812347481959e-5,9.441627668676218e-5,-0.0001515835334276503,0.0002978972576913923,-0.0007188733316446087,0.00011503647727469714,-0.00019401538655941853,0.0003847514662079924,-0.000930520999900303,-0.0002543949305913965,0.0005110374924910748,-0.0012368481703830358,0.0006937054309307058,-0.001680841551192498,-0.0023269844303488497
0.018000802535756193,-6.323629248050968,7196.284185636412,725.7534006749099,8.561557077313049,0.06447562754554226,-184694.3441746887,74.04392042702924,9.655712233888728,120.04596746081188,4.872847568564713,10.289545536821898,8.03887821558522,234.26712284413085,1.1699058874147594e9,58.42498657267642,33.08636029161674,2.204260659889351,-1.0721608549750765,2.4336108939582886,3308.3810449427137,38.13643634822968,0.2798923815216143,-1.8058700958686242,3.0989184232660105,73.53246964937853,-5.909322606909191,-2.316947865491432,4.1062948659559755,-19.391162184223788,-2.5150184088307146,5.563860550714398,-1.4502417758624773,7.312697458828106,8.52724967368343,0.2856261271743546,0.004644029885153592,1.0978554868419481,3.084953263566442e6,760335.977722572,-1660.2359565064864,-1.2596759773486248,5.577672558429994e-7,-1.2171436526990964e-5,-1.822225671763051e-5,-3.2945539657792686e-13,0.0072810057697678884,1.137475991899586e-7,5.8237087024128895,0.0008104514385193701,4.596345224893564e-8,0.0010308372722631174,0.0013272998972144667,0.19978508901899597,0.02007552880725055,0.015996091501324985,58.42498657267642,590.3794285352398,3308.3810449427137,381.7605935557292,8.576152737695449e-8,9.660182171411378e-11,1.0,10.0,0.0,0.0,-3850.78724811098,-7.408203397591376e-6,6.519789314869118e-7,699833.5831317994,-2.767551619314107e-5,-8.165986412719144e-7,-0.0002004447157358322,-1.8804972201847164e-6,-4.002082477279575e-6,-0.061142525114345044,-6.539700467281888e-5,8.733648772629553e-5,-0.0001407663316746102,0.000282983146399718,-0.0007014788642948167,-6.617839404689658e-5,0.00010439211077018301,-0.00017331833930772606,0.00035219196928619527,-0.0008787629190675349,0.0001271872220001823,-0.00022184341145296756,0.0004549045687229809,-0.0011375675524940756,-0.00029089422560316276,0.0006042605721091748,-0.001512186547996629,0.0008203125742725452,-0.0020552161342565984,-0.002845559206166106
0.018309341879818683,-6.306634175442918,6892.811594191093,710.3789766418234,8.561557031384456,0.06558077200155558,-173174.30439281306,74.04391994421235,9.65570912573837,120.0459255037031,4.872847043593657,10.289543919641712,7.7702288793575125,222.6223170464062,1.0930183711202796e9,56.472471505943346,33.08634776379197,2.2804675726698833,-1.1475746899347852,2.6948440531817974,3197.817333676151,38.136417844668806,0.28956601535878884,-1.9328939054682543,3.431568174029623,73.53242461731229,-6.11363290867749,-2.4799202493666264,4.547080301675038,-20.061586377421893,-2.6919204900679508,6.1611065956707165,-1.552239966209916,8.097668134964197,9.442584770530436,0.28562612717435626,0.004744538609404575,1.0978554759456454,3.084953923661345e6,760336.2213226234,-1590.6379478063236,-1.2600741253203727,6.110484075999521e-7,-1.3018533941652573e-5,-1.9495266653815174e-5,-3.678120438643346e-13,0.007284148807009635,1.2398259395025591e-7,5.825201146125225,0.0008461283252959617,4.964594427093642e-8,0.0010762150835994402,0.0013857285030863702,0.2065723688394258,0.02076841429245914,0.01654897484585946,56.472471505943346,570.6494613193078,3197.817333676151,369.00254865655336,9.807559490914888e-8,1.1405802131425269e-10,1.0,10.0,0.0,0.0,-3689.5222936173836,-8.004903467004788e-6,6.940676851743245e-7,656321.1613361886,-2.91576742652544e-5,-9.040128932081241e-7,-0.0002111005640197422,-2.079998776121746e-6,-4.42661208805905e-6,-0.0611464387760476,-6.989174955838473e-5,9.653111865462119e-5,-0.00016087265603322368,0.00033435689556893114,-0.0008568741395357422,-7.071486059354578e-5,0.00011538293263255625,-0.00019808070003126971,0.0004161481196935193,-0.0010734863907249821,0.00014057368270464524,-0.00025354940700390936,0.0005375473367490223,-0.0013897436440465168,-0.0003324818497454627,0.0007140903193473985,-0.0018475748689680777,0.000969487169136101,-0.0025112922290500394,-0.0034773802287602074
0.018622365105227728,-6.289682306875604,6602.841950876221,695.3635021478706,8.561556983126149,0.06670197790061039,-162397.23807322115,74.0439194367586,9.655705808679361,120.0458807912117,4.8728464829448415,10.289542194124007,7.51120658190991,211.58376461257058,1.0213604802727468e9,54.58992390494854,33.08633445741991,2.359104919691283,-1.228080082184356,2.983343779138373,3091.2156100785546,38.13639816893092,0.29954774619400715,-2.0684941205887464,3.7989386901093396,73.53237663971944,-6.324460652186499,-2.653896167648221,5.033873335913375,-20.753395513639607,-2.880766176367177,6.820691037520599,-1.6611229154443437,8.964570770503695,10.453456565068945,0.28562612717435815,0.004846990777594794,1.0978554640395572,3.084954627832985e6,760336.4812535684,-1524.1034136547898,-1.2604553277951724,6.693363302157004e-7,-1.3921875400276713e-5,-2.0853303813021543e-5,-4.105139968227445e-13,0.00728714483285878,1.3510959557777532e-7,5.826627430414652,0.0008832811621979223,5.361309628567802e-8,0.00112347009193254,0.0014465742417719971,0.21356788878185615,0.021483317365223048,0.01711948277392135,54.58992390494854,551.6265102006387,3091.2156100785546,356.7016850410454,1.1211273495238622e-7,1.3450195685118048e-10,1.0,10.0,0.0,0.0,-3535.3425651081834,-8.65212625771101e-6,7.382921562363027e-7,615601.3411154738,-3.0728023533347405e-5,-1.0005164871933674e-6,-0.00022238340032115615,-2.299985050225782e-6,-4.894726862291008e-6,-0.06115022884367475,-7.467895226758283e-5,0.0001066598202063842,-0.00018377322525898294,0.00039484781672000763,-0.0010460247140100065,-7.554519875529264e-5,0.00012749038116172514,-0.0002262855481619007,0.0004914584023115385,-0.0013105226882145413,0.00015531952191846538,-0.00028966514966509687,0.0006348693453549981,-0.0016967444134574666,-0.00037985589929387506,0.0008434401856305475,-0.0022559226783275114,0.0011451914134505271,-0.0030666475917095516,-0.004246831493016901
0.018939987220281503,-6.272770177262865,6325.691790067729,680.6952086260868,8.561556932406441,0.06783965724137822,-152311.85887008606,74.043918903145,9.655702268588422,120.04583313887576,4.872845884163657,10.289540352971347,7.261396061590567,201.11652363545736,9.545521745106289e8,52.7743256972294,33.086320326062946,2.440259536040322,-1.314023473825789,3.301939677580442,2988.404971943293,38.13637724874831,0.30984852624563924,-2.2132543726020777,4.204633142484656,73.53232552539333,-6.542038892397694,-2.8396244122268377,5.571448446495855,-21.467354111827266,-3.0823681576045843,7.549083100590319,-1.7773587967329516,9.92190783513748,11.569778896845264,0.28562612717436026,0.0049514385282509775,1.097855451029033,3.0849553790322538e6,760336.758615197,-1460.4798921706372,-1.2608203995188323,7.331048550070313e-7,-1.4885194529263788e-5,-2.230206244707655e-5,-4.580498198323967e-13,0.007290000178863732,1.472062252910928e-7,5.827990635873647,0.0009219745986974195,5.788696070605182e-8,0.001172684513423086,0.0015099429824945213,0.22077860362513455,0.022221020056837314,0.017708244711271824,52.7743256972294,533.2800779136242,2988.404971943293,344.83828212047547,1.2811078473436919e-7,1.5842607645739518e-10,1.0,10.0,0.0,0.0,-3387.8964730116722,-9.354443093958145e-6,7.846973961976711e-7,577482.7083286413,-3.239307427960343e-5,-1.1070479278118062e-6,-0.0002343390193052904,-2.5425352176517562e-6,-5.41085012769147e-6,-0.061153903006511606,-7.977743368420842e-5,0.00011781603131262434,-0.00020985034732649702,0.0004660499977118905,-0.0012761612558859518,-8.068818644147135e-5,0.0001408261680172358,-0.00025840409212314673,0.0005801088919888922,-0.0015989393412926402,0.00017156064617585684,-0.0003307945897962745,0.0007494399666419572,-0.0020703257830794342,-0.00043380927757832627,0.0009957294360236745,-0.0027528858767916706,0.0013520760372638303,-0.0037426029136968754,-0.005183494219256752
0.01926232297994324,-6.255894579548668,6060.721193270895,666.3630038395148,8.561556879084783,0.06899422111776043,-142870.8602638829,74.04391834173674,9.655698490385307,120.04578234975156,4.872845244624698,10.289538388393959,7.020406869557137,191.18805726025926,8.922442450552835e8,51.02283914564405,33.08630532074679,2.5240210159280734,-1.405774998803572,3.6537553985386966,2889.224728765672,38.13635500764309,0.320479647865803,-2.367798217704261,4.652629133551624,73.53227107095132,-6.766608117989587,-3.037904996885153,6.16507626369296,-22.204251052177174,-3.2975947038853377,8.353424277047905,-1.901447751051554,10.979065337435586,12.802495710802145,0.2856261271743626,0.0050579345830535595,1.097855436810438,3.084956180407067e6,760337.054581381,-1399.6244502715042,-1.2611701051128938,8.028730119889082e-7,-1.591247100902594e-5,-2.38476170921306e-5,-5.109630152600901e-13,0.00729272074339007,1.6035688622538016e-7,5.82929364716341,0.0009622760377115936,6.249130745386166e-8,0.0012239440648452427,0.0015759451028122312,0.22821165332377952,0.022982328923439363,0.018315910088863786,51.02283914564405,515.5814894697153,2889.224728765672,333.3937976506647,1.4634013763754345e-7,1.864018310712574e-10,1.0,10.0,0.0,0.0,-3246.8543288409246,-1.0116855697837853e-5,8.333185939368852e-7,541788.5725380805,-3.415989250504478e-5,-1.2246426042310592e-6,-0.0002470170934194122,-2.8099381669228574e-6,-5.979851317797374e-6,-0.06115746857296519,-8.520719517110908e-5,0.00013010243001171525,-0.00023953807224506884,0.0005498332464296197,-0.0015560469731320276,-8.616376519465796e-5,0.00015551305213526984,-0.0002949713506205103,0.0006844293691885612,-0.0019497267052723016,0.00018944638890534889,-0.0003776235234407811,0.0008842735799850208,-0.0025247384164413223,-0.0004952424100780645,0.0011749700935530362,-0.003357445637159091,0.0015955987917223914,-0.004565011695639209,-0.006323244898858543
0.01958948708574231,-6.239052541112517,5807.330090508597,652.3564120181919,8.561556823010989,0.07016608043486681,-134030.55076166362,74.04391775077745,9.65569445796733,120.04572821355255,4.872844561519635,10.289536292076217,6.78787125807524,181.7680243787241,8.34115397152227e8,49.33279150082786,33.086289389845604,2.610481831701552,-1.5037301238008138,4.042239333580326,2793.5235326694155,38.13633136470521,0.33145275726176815,-2.5327919042669294,5.147317786694692,73.53221306007697,-6.998416575503633,-3.249592707511998,6.820575367620183,-22.964900635520188,-3.5273735156783688,9.241598510776177,-2.033924092931752,12.146405061124561,14.163688573916666,0.2856261271743652,0.005166532312544556,1.0978554212702916,3.0849570353155485e6,760337.3704050973,-1341.4028853668628,-1.2615051632474628,8.792093671941416e-7,-1.7007946715432192e-5,-2.5496448015288372e-5,-5.698582246412259e-13,0.007295312024655523,1.7465336059450093e-7,5.830539169076016,0.001004255764440448,6.745175910868706e-8,0.0012773381272783702,0.0016446956994983835,0.23587436946471335,0.023768076093523723,0.018943149210415275,49.33279150082786,498.50373707221337,2793.5235326694155,322.3507674484015,1.6710817076239784e-7,2.1909208611503874e-10,1.0,10.0,0.0,0.0,-3111.9065146405624,-1.0944837709625406e-5,8.841788045021935e-7,508355.62914011633,-3.6036152746156074e-5,-1.3544428189094705e-6,-0.00026047153983302634,-3.1047135365090364e-6,-6.6070907172917104e-6,-0.061160932508304476,-9.098949003027682e-5,0.0001436318351267461,-0.0002733291266509872,0.0006483903475085703,-0.001896299578096339,-9.19931091225332e-5,0.00017168591804333236,-0.0003365947109707488,0.0008071522686452825,-0.0023762021634205596,0.000209140819129566,-0.0004309305799141106,0.0010429059710884052,-0.0030772526083218954,-0.0005651776910230817,0.0013858688217833611,-0.004092608776612803,0.0018821633246911668,-0.005565216057779198,-0.0077095843366573324
0.020258758571960134,-6.20545836815908,5333.066838640368,625.2809870984784,8.561556701953196,0.0725633269829008,-117993.42744322446,74.04391647251003,9.655685560558764,120.0456089867388,4.872843052387524,10.2895316681208,6.346793087623952,164.34180871831293,7.292342907442331e8,46.12707271362356,33.08625453089822,2.7918860986937313,-1.7199698865672586,4.944834181514452,2611.9954039965774,38.13627952624897,0.354473327988337,-2.8970244321164054,6.296666301387095,73.53208543451063,-7.48478392936813,-3.7169045453849443,8.343547519944083,-24.560845183229436,-4.034619781943112,11.305163023834703,-2.3263607384782214,14.8585733301265,17.32623501315761,0.2856261271743713,0.005390249426306875,1.0978553857165012,3.084958920298242e6,760338.0670635785,-1232.364246891751,-1.2621340027545558,1.0541372064445067e-6,-1.9421873209907884e-5,-2.9132045094281263e-5,-7.083608496054491e-13,0.007300126892313334,2.0709166106042233e-7,5.832867744313558,0.0010935462540431786,7.855359330693093e-8,0.0013909064193909318,0.001790927320999444,0.25191908994723566,0.025416344659689363,0.02025913681573771,46.12707271362356,466.11029581776654,2611.9954039965774,301.4041188482123,2.1770542041930703e-7,3.0181260356584546e-10,1.0,10.0,0.0,0.0,-2859.146630657605,-1.2822037722351445e-5,9.926314678077807e-7,447680.1295989864,-4.015108526402034e-5,-1.6558305366304177e-6,-0.0002899488372327857,-3.7877533948262676e-6,-8.06047637168564e-6,-0.061167581819094194,-0.0001037033819735644,0.00017492759640986986,-0.0003555334860011811,0.0009005526062931099,-0.002812061825866927,-0.00010480436338740107,0.0002090968801697759,-0.0004378603431378596,0.0011211731237324083,-0.003524151844482631,0.0002546943336250727,-0.0005606337798618334,0.001448867908144101,-0.0045647003423935645,-0.0007353541061705356,0.0019256748551464125,-0.006072153100935121,0.002615763269593175,-0.008258993272770479,-0.011444127332476906
0.02060109511424663,-6.188701355004721,5111.166719922519,612.1938883616807,8.561556636612961,0.07378953517232574,-110724.58376116259,74.0439157809834,9.655680657621524,120.04554340055228,4.87284221971153,10.289529120900998,6.137613450484083,156.28437285600853,6.819572783965387e8,44.60677135225923,33.08623548537506,2.887029541775688,-1.8391879354536531,5.467786253220337,2525.9062792268223,38.13625114476972,0.36654591912076917,-3.0978359082369638,6.962584350632516,73.53201531540714,-7.739879924033874,-3.9745463283606894,9.225938563644663,-25.397901764613298,-4.314276896817355,12.500766605409073,-2.4875817697877203,16.429967824818295,19.15856288802982,0.2856261271743749,0.005505478813269712,1.0978553654177923,3.0849599582657623e6,760338.4508479842,-1181.3165828121823,-1.262429022103956,1.154158082974542e-6,-2.0750272214975187e-5,-3.113404362307465e-5,-7.895489595275995e-13,0.007302359712796158,2.2545999686636266e-7,5.833955424850643,0.0011410130069596004,8.475682436348766e-8,0.001451279013226375,0.001868663785346981,0.26031673320731036,0.026280663805903725,0.02094933508150046,44.60677135225923,450.74781923410274,2525.9062792268223,291.47024585619846,2.483828489278064e-7,3.5376566604474895e-10,1.0,10.0,0.0,0.0,-2740.8022938533086,-1.388498961287736e-5,1.0501834736804698e-6,420167.90141736076,-4.240868989232608e-5,-1.8303417796485915e-6,-0.000306104498157901,-4.182428698854514e-6,-8.900260687581164e-6,-0.06117077968754464,-0.00011068441030330349,0.0001929795706912531,-0.00040530136097344097,0.001060703260425394,-0.00342199842202139,-0.00011183542218137603,0.00023067646755949896,-0.0004991727173454865,0.001320629254168403,-0.004288817043006738,0.000280968693633126,-0.0006391713976474878,0.0017067576685147732,-0.005555665039157158,-0.0008384077483309444,0.0022686447847483702,-0.007391208856748651,0.003081939172998968,-0.010054342968632576,-0.013933659400683331
0.02094871850088832,-6.171968115184475,4898.785115231228,599.3957912345664,8.561556567806019,0.07503468134409992,-103911.87649620957,74.04391505144243,9.65567542441565,120.04547347402809,4.872841330141353,10.289526402694602,5.935610372711942,148.6325795865239,6.378059318055356e8,43.13862763844137,33.08621527908814,2.9852725081314815,-1.9664804468354986,6.045175300437561,2442.770638122028,38.13622098905574,0.3790107791725917,-3.312249313017984,7.697821514415381,73.53194062926289,-8.003289909131796,-4.249639294627081,10.200182748418346,-26.26223605362835,-4.612875079031298,13.820827490418342,-2.659717060655068,18.164936173448062,21.181618127926384,0.2856261271743789,0.0056230299432812065,1.0978553432250435,3.084961065585592e6,760338.8604014692,-1132.4405233648176,-1.2627118756506717,1.2636177774324172e-6,-2.2166805751823357e-5,-3.3269844963565285e-5,-8.798984453894747e-13,0.007304481762169044,2.454287535632379e-7,5.834994892299862,0.0011904702941539131,9.144020414683839e-8,0.0015141831847996121,0.0019496600411931474,0.2689753286733917,0.027173018526498192,0.021662008148437384,43.13862763844137,435.91239284711315,2442.770638122028,281.87718189365563,2.83309139150714e-7,4.1431977165140476e-10,1.0,10.0,0.0,0.0,-2627.485249226534,-1.504109237913848e-5,1.1098861302692955e-6,394375.7083081504,-4.481374646853105e-5,-2.022934172988294e-6,-0.0003233031590481214,-4.617356178497459e-6,-9.825682964789857e-6,-0.06117390096483802,-0.00011811700046933268,0.00021284824603368176,-0.00046190307194256887,0.0012488823519189482,-0.004162406841278546,-0.00011931870146990038,0.0002544279592926889,-0.0005689077788381317,0.0015550083164678626,-0.005217123600159226,0.0003098858582963917,-0.0007285039738065394,0.0020098314114553534,-0.00675883549073535,-0.000955633130606381,0.0026717514043146564,-0.008992943914809749,0.003629919903777002,-0.012234766575327589,-0.01695762114983923
0.02130174361363176,-6.155256661113057,4695.47898885123,586.8786680440063,8.561556495320035,0.076299177059995,-97525.48303925716,74.04391428134616,9.655669838616927,120.04539891553831,4.872840379745987,10.28952350198977,5.740505943919995,141.36466072760456,5.965650203262714e8,41.72062174469691,33.086193845520086,3.0867230976670634,-2.1023974584766627,6.68265404190522,2362.4741052747054,38.13618895262609,0.3918814524103278,-3.5411914396842965,8.509575877918214,73.53186108264818,-8.275304340288896,-4.543372492782584,11.275818127163337,-27.154800589710554,-4.931704667419369,15.27826938032015,-2.8435092360768572,20.080463605716876,23.41520378612885,0.28562612717438335,0.0057429596022328545,1.097855318959584,3.0849622468887214e6,760339.2974574005,-1085.6364045986807,-1.2629830998135203,1.3834126740072262e-6,-2.367729641258283e-5,-3.554838606797108e-5,-9.804394490473958e-13,0.007306496908295763,2.671374265409569e-7,5.835988134705024,0.0012420046044061286,9.864099851990415e-8,0.0015797289127155506,0.0020340577141088954,0.277903204735523,0.02809437947683238,0.02239793975271223,41.72062174469691,421.5836066084914,2362.4741052747054,272.6117290922803,3.2306659813753114e-7,4.848584655120454e-10,1.0,10.0,0.0,0.0,-2518.9653322638187,-1.6298947846069724e-5,1.1716533881281587e-6,370191.72387619095,-4.737794897116112e-5,-2.2354737438388864e-6,-0.00034162673914013217,-5.096601713099996e-6,-1.0845392567727466e-5,-0.06117695134038648,-0.00012602982607276352,0.0002347138082353821,-0.0005262648554187203,0.0014699372035149555,-0.005060892998027312,-0.00012728264845849466,0.000280566796116949,-0.0006482077483407305,0.0018303533259586078,-0.006343713886814038,0.00034170774750085306,-0.00083009648289976,0.0023659141316302768,-0.008219169656093827,-0.0010889547124866312,0.0031454191403386417,-0.010937302053056108,0.004273899941835328,-0.01488200386383505,-0.020629575079303922
0.021660285716493446,-6.138565157813337,4500.829873247564,574.6348686364421,8.561556418926683,0.07758343525253834,-91537.69337983125,74.04391346795246,9.655663876395714,120.04531941373186,4.872839364320554,10.28952040650207,5.552036305612496,134.46017841510093,5.580353019123657e8,40.3508359700617,33.08617111483675,3.1914928774229048,-2.2475265043370896,7.386462531614812,2284.9080883091387,38.13615492313483,0.40517189851619007,-3.7856522994651427,9.405793432902605,73.53177636384038,-8.556223058690897,-4.8570160749761015,12.463373799266865,-28.076578633814364,-5.272143974874968,16.88735881335345,-3.039751397678499,22.19530012820278,25.881180098178625,0.2856261271743883,0.005865325384773317,1.0978552924257479,3.0849635071126744e6,760339.7638651587,-1040.809987154409,-1.2632432023220492,1.5145245546727525e-6,-2.5287945835016642e-5,-3.797919546314644e-5,-1.0923179741226645e-12,0.007308408752055959,2.907376950843143e-7,5.836937026446555,0.001295706099250553,1.063993728618193e-7,0.0016480308437046916,0.0021220044423800274,0.2871089031074032,0.029045747996376804,0.023157938824764013,40.3508359700617,407.74208245662396,2284.9080883091387,263.66135689796096,3.683166412722375e-7,5.669827731455221e-10,1.0,10.0,0.0,0.0,-2415.024865545557,-1.7667974342659464e-5,1.23536415194433e-6,347511.982995799,-5.011404034820789e-5,-2.470018862675731e-6,-0.00036116445843810836,-5.624638203296952e-6,-1.1968904636732724e-5,-0.06117993632353289,-0.00013445331032328642,0.0002587740306554472,-0.0005994369851031932,0.001729544607985385,-0.00615084742422559,-0.00013575741753201858,0.0003093294505819797,-0.0007383679181629533,0.0021537420859382285,-0.007710493965271431,0.00037672181680532607,-0.0009456104048935506,0.0027841721228255905,-0.009991060924857588,-0.0012405553022715508,0.0037018614067437353,-0.013296821633362564,0.005030512730482746,-0.01809498966359037,-0.02508700329084526
0.022024460424234064,-6.121891917083036,4314.442160053312,562.6570956505182,8.561556338380194,0.07888787011169883,-85922.74138665131,74.04391260830019,9.655657512318424,120.0452346362268,4.872838279367481,10.289517103124254,5.369950702246985,127.89992777077855,5.220321951589992e8,39.02744784332999,33.08614701378632,3.2996969634632536,-2.4024951057297703,8.163488909429272,2209.9693873444176,38.13611878211785,0.41889649965082204,-4.046689328325336,10.395245437633742,73.5316861417754,-8.846355522928693,-5.191926693257869,13.774472421755384,-29.02858491909933,-5.6356651351944755,18.66384406532157,-3.24929045147415,24.530143054677946,28.60367717800822,0.2856261271743938,0.005990185688661269,1.097855263409264,3.08496485152097e6,760340.2615976357,-997.8720857291036,-1.2634926641457322,1.6580286528964804e-6,-2.7005358098355537e-5,-4.057243078016081e-5,-1.21680888184628e-12,0.007310220641504427,3.1639447806108636e-7,5.837843335597189,0.0013516687510717043,1.1475861476851899e-7,0.001719208467889737,0.002213654102914204,0.2966011798710459,0.030028156807186613,0.02394284009740283,39.02744784332999,394.3694046259876,2209.9693873444176,255.01415700616508,4.1981041421794657e-7,6.625446431878691e-10,1.0,10.0,0.0,0.0,-2315.4578084888535,-1.9158484377449546e-5,1.3008563340838015e-6,326239.7595680955,-5.30359126370656e-5,-2.7288399334614482e-6,-0.00038201353180394095,-6.206385581445876e-6,-1.3206685187853709e-5,-0.061182861263211846,-0.00014341972182635844,0.00028524594155875804,-0.0006826101154438189,0.002034351056416742,-0.007472645083022458,-0.0001447749604858686,0.000340975421275891,-0.000840856840718662,0.0025334622779235546,-0.009368141355301552,0.00041524347377577294,-0.0010769296734006967,0.003275340222620026,-0.01214029891026211,-0.0014129102075128167,0.004355384146997866,-0.016159256457050027,0.00591924513403112,-0.02199343735925222,-0.030496300036942984
0.022394383852305418,-6.1052353837269875,4135.941446917941,550.9383758080406,8.561556253415716,0.08021289762149983,-80656.64897095246,74.04391169918918,9.655650719239532,120.04514422817437,4.8728371200758405,10.289513577871185,5.194010522737239,121.66584498377078,4.883845603890688e8,37.748723156825044,33.08612146559087,3.4114541588973992,-2.56797350204839,9.021336788786005,2137.559800523022,38.13608040471784,0.433070074195289,-4.3254319990699885,11.487614228631358,73.53159006490094,-9.146021192993881,-5.549553415876262,15.221943920518783,-30.01186689954609,-6.023840512461113,20.625109226547153,-3.4730307524847506,27.10783947649625,31.609330934157523,0.2856261271743999,0.006117599771565046,1.0978552316754802,3.0849662857244373e6,760340.7927594521,-956.7382089594374,-1.2637319413825343,1.8151025251421634e-6,-2.883656533217509e-5,-4.3338919855656784e-5,-1.3553304026172294e-12,0.007311935685482894,3.442870932912511e-7,5.838708731084422,0.001409990514459257,1.2376537788872088e-7,0.0017933863363110397,0.0023091670915873657,0.30638901109649863,0.031042671221365312,0.024753505123900486,37.748723156825044,381.4480492545079,2137.559800523022,246.65879784336443,4.784008454582557e-7,7.736854636812595e-10,1.0,10.0,0.0,0.0,-2220.068930310197,-2.0781770367633945e-5,1.3679201231724507e-6,306284.99101551506,-5.615871841800034e-5,-3.014441212275461e-6,-0.0004042799417653734,-6.847254950261842e-6,-1.4570244992920878e-5,-0.06118573136788782,-0.00015296327915746835,0.00031436765624958134,-0.0007771337747411721,0.0023921364806833486,-0.009075091846667271,-0.0001543691249430321,0.000375789424190467,-0.0009573391755223208,0.002979215943577307,-0.011377923068021347,0.0004576187325171115,-0.0012261900460270926,0.0038519872646688314,-0.014746434291666801,-0.0016088258951223325,0.005122740506026171,-0.019630737576047223,0.006962921840198411,-0.026722163367316955,-0.03705879851970391
0.022770172592822966,-6.088594130391981,3964.973118495026,539.4720392089931,8.561556163747543,0.08155893547337512,-75717.0873923255,74.04391073715878,9.655643468189577,120.04504781076743,4.872835881299776,10.289509815822793,5.023988511679497,115.74092675808566,4.569336140846392e8,36.51301023370082,33.08609438985407,3.526887044340167,-2.7446774883081533,9.968399230801042,2067.585799389714,38.13603965942167,0.4477078839611283,-4.6230866155113395,12.693587419770239,73.53148776001296,-9.455549788607183,-5.9314438769865925,16.819950316332765,-31.027505584734573,-6.438349361644904,22.790343339559957,-3.7119378854947556,29.953608520034354,34.927542021115336,0.2856261271744067,0.006247627749033732,1.0978551969674348,3.084967815703214e6,760341.3595954606,-917.3282510659341,-1.2639614668648225,1.9870356787196187e-6,-3.0789054021731214e-5,-4.629020313877174e-5,-1.509460216083863e-12,0.007313556764912159,3.7461050520149407e-7,5.839534788780448,0.0014707734779246357,1.3346994054798104e-7,0.0018706942534269006,0.00240871057139649,0.31648159388891345,0.03209038991473006,0.025590822953422986,36.51301023370082,368.9613264556414,2067.585799389714,238.58448710854682,5.450562676321396e-7,9.028803084864783e-10,1.0,10.0,0.0,0.0,-2128.673102179868,-2.2550197747513215e-5,1.4362903028776323e-6,287563.76591480954,-5.949899188528371e-5,-3.3295847257726904e-6,-0.0004280792775568689,-7.553196688400839e-6,-1.6072241896494603e-5,-0.061188551722957146,-0.00016312025601827418,0.0003464003633513576,-0.0008845372008371578,0.002812005080915128,-0.011017166351129298,-0.00016457575263608098,0.0004140837685080219,-0.0010897014343279922,0.0035023578296162214,-0.013813885259229185,0.000504227090667325,-0.0013958122068217942,0.004528825566390582,-0.01790562775206754,-0.001831483571333997,0.00602354445432486,-0.023839583466233175,0.008188270441312593,-0.03245630007065746,-0.04501803830096193
0.023151943996054716,-6.071966839354743,3801.2009137415725,528.251691192929,8.56155606906708,0.08292640407373839,-71083.2472407298,74.04390971846345,9.655635728249907,120.04494497956942,4.872834557534398,10.289505801060244,4.859667912911185,110.10915211088874,4.275319197210367e8,35.318733703430965,33.08606570245305,3.646122165705266,-2.9333715860726395,11.013941139793824,1999.9581764207326,38.135996407761176,0.46282565317942354,-4.940941670714495,14.024962825486789,73.53137883094819,-9.77528181064131,-6.339251149869974,18.58412476225123,-32.07661723622135,-6.8809852720182585,25.18072879337147,-3.9670428868812158,33.09528890424419,38.59076424625336,0.28562612717441427,0.006380330698760023,1.097855159003717,3.0849694478313667e6,760341.964500259,-879.5661784082952,-1.264181651811221,2.1752402354338896e-6,-3.2870794469588636e-5,-4.9438581144787054e-5,-1.6809534634434655e-12,0.007315086544132234,4.075767057860408e-7,5.840322997712606,0.0015341240718633104,1.4392649231650934e-7,0.0019512675410982075,0.0025124588126896196,0.32688835555612306,0.03317244658403114,0.026455711516392307,35.318733703430965,356.89331742079565,1999.9581764207326,230.78093110118343,6.208758914228582e-7,1.0529889052466972e-9,1.0,10.0,0.0,0.0,-2041.0945768321662,-2.447730831654923e-5,1.5056375932554693e-6,269997.84292231477,-6.30747846930895e-5,-3.677316887315919e-6,-0.00045353767691540015,-8.330753755157045e-6,-1.7726594191010498e-5,-0.0611913273095024,-0.00017392909949207806,0.0003816305175136575,-0.0010065529420199759,0.0033046081592793632,-0.0133701191279108,-0.0001754327900649179,0.00045620097932625846,-0.0012400811473271972,0.0041161737545756414,-0.016765492463676798,0.0005554847046449253,-0.0015885392742796295,0.005323072472636404,-0.0217340847270623,-0.0020844885693180456,0.007080754119623512,-0.028940895048561267,0.009626581938472118,-0.03940758461806284,-0.05466853555708756
0.02393390778795767,-6.0387494008926526,3493.9847157043314,506.524662324525,8.56155586330726,0.08572732801856674,-62656.41600178131,74.04390749451338,9.655618647507099,120.04471831956126,4.872831631070572,10.289496944329834,4.5473126409854325,99.66546891991216,3.743380243863917e8,33.04854237797148,33.086003137067664,3.896525715287788,-3.350051478212595,13.442432462440387,1871.4052827143548,38.135901795077636,0.49456632017257884,-5.642851226585145,17.11736326271371,73.53113939301934,-10.446773746599632,-7.2397982188147125,22.681794633958265,-34.27990623261187,-7.858430420443572,30.732908199470995,-4.530323982915753,40.39248979777862,47.09924895146474,0.2856261271744321,0.006654010619193074,1.0978550720472773,3.084973046152708e6,760343.2989019335,-808.7004164144034,-1.264595544689745,2.606795279710956e-6,-3.7456510399445204e-5,-5.637991467242639e-5,-2.084059854676328e-12,0.007317881827380088,4.823795676044839e-7,5.841791420473773,0.0016689765884383581,1.6733370634056834e-7,0.0021227803788974346,0.002733303843473615,0.34868328052145087,0.03544428879141355,0.028272021404134606,33.04854237797148,333.95334298771445,1871.4052827143548,215.947221825024,8.051660362825586e-7,1.4296690221655459e-9,1.0,10.0,0.0,0.0,-1876.7299125792467,-2.8868308533099096e-5,1.6455655066284413e-6,238044.79355030332,-7.101361627020772e-5,-4.4843321858504225e-6,-0.0005099951531503631,-1.0130201274810036e-5,-2.155509043862248e-5,-0.06119676367195159,-0.000197667739011242,0.0004629697209813775,-0.0013025307524219662,0.004559957661213769,-0.01967068644089788,-0.0001992610496188289,0.0005534424111796126,-0.0016048991783044549,0.005680624508521032,-0.02467029223875901,0.0006738164710678773,-0.002056151366254179,0.007347782640109379,-0.03198948124171362,-0.002698423063172177,0.009776415665060276,-0.042609554283141046,0.013294820827097622,-0.05803856417626632,-0.08054181609560382
0.02433433894747929,-6.0221571120379265,3349.949739467937,496.0064127517714,8.56155575147549,0.08716163874388815,-58828.41884457972,74.04390628009526,9.65560923391823,120.04459353764143,4.872830015333274,10.289492064918692,4.398891226656871,94.82585265968882,3.5030003927485424e8,31.969816764392018,33.08596907149575,4.027968137932805,-3.5798404739884013,14.849131549215512,1810.320845429027,38.13585011984047,0.5112230620925239,-6.029945275181622,18.908630888022692,73.53100796490062,-10.79927164958036,-7.736437563532087,25.055364336379707,-35.43650231288801,-8.397470174222438,33.94900153408149,-4.840929920988953,44.61937147623486,52.027696784436685,0.2856261271744425,0.006795114731061997,1.0978550223475,3.0849750272982195e6,760344.0340277633,-775.4627901383507,-1.2647899786145682,2.8536924540608706e-6,-3.997912419950862e-5,-6.0201723446565676e-5,-2.3202615326190755e-12,0.007319151652294376,5.247393470136204e-7,5.842474221745853,0.001740714713316787,1.8041514672103314e-7,0.002214020229976765,0.002850787379461953,0.36009147182955,0.03663652615054796,0.0292254310604683,31.969816764392018,323.0529749124785,1810.320845429027,208.89870227733414,9.166584118228217e-7,1.6644544082294532e-9,1.0,10.0,0.0,0.0,-1799.6340643994529,-3.1366225122653535e-5,1.7150717907731385e-6,223525.8926792264,-7.54217448268526e-5,-4.951407482357461e-6,-0.0005413089411641108,-1.1168690656338981e-5,-2.37645432446764e-5,-0.06119943402858569,-0.00021068637696983536,0.0005098004358127722,-0.001481230909348079,0.005354298605875529,-0.023847562744798274,-0.00021231968838122397,0.0006094295870091806,-0.0018251846450338012,0.006670680760401108,-0.029911452368675408,0.0007419386876963503,-0.0023385425985459063,0.008629356455476004,-0.038790649777230284,-0.003069220972262261,0.011483056274942519,-0.051676690599300246,0.015617737886956227,-0.07040099828872337,-0.09771490253215849
0.02474123041853688,-6.005574490570563,3211.926992433338,485.7109844821989,8.561555633120987,0.08861909136061959,-55235.94766589525,74.04390499061931,9.655599185564517,120.04446043163284,4.872828288469417,10.289486857752484,4.255396661052792,90.22385613689039,3.278183212987757e8,30.926898048692774,33.085933018964674,4.163761056665122,-3.8252337039280317,16.402041017196776,1751.2640082320313,38.135795309245296,0.5284274712435457,-6.44333192140945,20.886080799109234,73.53086807110766,-11.163449739980226,-8.266809572297218,27.67564140983383,-36.631411354327135,-8.973116147675368,37.499374464959814,-5.172603622790877,49.28558254715935,57.46833668029738,0.2856261271744541,0.0069391481553254825,1.0978549679721166,3.0849771405566377e6,760344.8185032216,-743.6047538930623,-1.2649765261847583,3.123983288109325e-6,-4.266833594868579e-5,-6.427844683595796e-5,-2.5830558894999274e-12,0.007320338831692789,5.707918146248535e-7,5.843124357296404,0.0018154932768602037,1.945108646203335e-7,0.0023091265654686306,0.0029732498300597803,0.37185390395148527,0.03786800749042915,0.03021039015752275,30.926898048692774,312.51443584212996,1751.2640082320313,202.08415355246146,1.0434063766780116e-6,1.936746978271876e-9,1.0,10.0,0.0,0.0,-1725.7351323997498,-3.409115984268302e-5,1.7833796122197647e-6,209898.0653042028,-8.015594658187348e-5,-5.46673020298177e-6,-0.0005749138071515008,-1.2312139225294708e-5,-2.619727967898379e-5,-0.06120207880729831,-0.00022453482813939278,0.0005612778197146456,-0.0016840914129775167,0.00628532520634462,-0.02890189152203645,-0.0002262038109333482,0.0006709725856372465,-0.0020752707179166443,0.007831206583852892,-0.036254321511021766,0.0008168148089614018,-0.002659165506622472,0.010131798527203726,-0.04702273469794058,-0.0034902536971499216,0.013484137649391222,-0.06265354281047397,0.01834186495458576,-0.08537027671348262,-0.11851367164660906
0.025154704217204005,-5.989000664808573,3079.655836740834,475.63310585786223,8.56155550778295,0.09010012296868385,-51864.25095854719,74.04390362046784,9.65558845966076,120.04431844053127,4.872826442765114,10.28948130084006,4.116655591915944,85.84746253332615,3.067902389757178e8,29.918526310247607,33.085894875633045,4.304052821130721,-4.087293182405575,18.116343417227757,1694.1634262981233,38.135737185820325,0.546197736836231,-6.8848017053394255,23.06904634605524,73.5307191794963,-11.53970808931952,-8.833211365240643,30.568244475913854,-37.86594417248174,-9.58786005919882,41.418739497431226,-5.526774751733357,54.43674184595054,63.47434158355597,0.28562612717446706,0.007086177224590365,1.0978549084779372,3.0849793946843194e6,760345.6556320046,-713.0671106431876,-1.26515550893324,3.4198893646301875e-6,-4.553502411655393e-5,-6.86269805224288e-5,-2.8754335836378792e-12,0.00732144506206289,6.208591377030203e-7,5.843742950625521,0.0018934433095223956,2.0969965727269443e-7,0.0024082659607024054,0.0031009057295606334,0.383981202903403,0.039140058816290096,0.031227975863321204,29.918526310247607,302.3249946168833,1694.1634262981233,195.49534316267292,1.1874763850227069e-6,2.252401175951353e-9,1.0,10.0,0.0,0.0,-1654.896181498084,-3.70644447306998e-5,1.8496628973885023e-6,197105.72098031815,-8.524438866321096e-5,-6.035270444079676e-6,-0.0006110061438918262,-1.3571042753174256e-5,-2.8875625719894776e-5,-0.06120470269731611,-0.00023926428404330257,0.0006178548248762762,-0.0019143344731367994,0.00737628486323599,-0.03501610853055344,-0.00024096361794214696,0.0007386130587501004,-0.002359134945358078,0.009191217924822723,-0.04392813302870673,0.0008991024024702209,-0.0030231280054253337,0.01189274678055191,-0.056983793504313526,-0.003968238652931347,0.01582990226353139,-0.07593842158143933,0.021535757783872733,-0.10349088805906617,-0.14369653412512606
0.025574883610859037,-5.9724348293407425,2952.888073150184,465.7676855335406,8.561555374960571,0.0916051751417448,-48699.53794568351,74.04390216353684,9.65557701055218,120.0441669653374,4.872824469966923,10.289475370723707,3.9825018213373955,81.68530610387569,2.8712019084194326e8,28.94349362447107,33.08585453357503,4.448996618680859,-4.3671530448002684,20.008797568268005,1638.9506991333667,38.135675563430816,0.5645525754789535,-7.3562669468114406,25.478868110144525,73.53056072591326,-11.928460059114295,-9.438096281121501,33.76145199910075,-39.14145493020119,-10.244362895278192,45.74541318940533,-5.904969343028667,60.12320413278027,70.1044021365018,0.28562612717448144,0.007236269467965548,1.0978548433796425,3.0849817990099713e6,760346.5489370452,-683.7934426550158,-1.2653272335259553,3.743842537999277e-6,-4.8590761687115216e-5,-7.326532379110802e-5,-3.2007217814459074e-12,0.007322471863156833,6.752916251669752e-7,5.844331063440453,0.001974701429973872,2.2606645259844948e-7,0.002511612088984424,0.0032339787576153825,0.39648424753231204,0.040454048776579994,0.032279300789818506,28.94349362447107,292.47244550540444,1638.9506991333667,189.1243783730326,1.3512117194707594e-6,2.6181656853285106e-9,1.0,10.0,0.0,0.0,-1586.9866875061516,-4.030944147855788e-5,1.9129493402801305e-6,185096.8685583892,-9.071789429137756e-5,-6.662509113959626e-6,-0.0006498007783687658,-1.4956932853959781e-5,-3.182411056994957e-5,-0.06120731037291115,-0.00025492890481131514,0.0006800275284312544,-0.0021756052890027906,0.008654328681412565,-0.04241016590684347,-0.00025665214322522097,0.0008129442366690352,-0.002681277557741395,0.010784607862735,-0.05320930318329615,0.000989521522363484,-0.0034362100964366333,0.01395617469660327,-0.06903331449850773,-0.004510778098981424,0.018579064042835026,-0.09201186172950865,0.025279551336231214,-0.12541991642558195,-0.17417901448831424
0.02600189311665474,-5.955876242723193,2831.387241246881,456.10980315247633,8.561555234109068,0.09313469391962365,-45728.91153910257,74.04390061319022,9.655564789525705,120.04400536650313,4.872822361244227,10.289469042383447,3.8527759269543074,77.72663242921574,2.6871909165685177e8,28.000641309727033,33.08581188078388,4.5987506089620185,-4.666024356387789,22.097901658156157,1585.5602146778629,38.135610247015265,0.5835112368042772,-7.859769896928917,28.13910160235042,73.5303921124388,-12.330132704353185,-10.08408433148691,37.286477526531,-40.4593424273908,-10.945466206504049,50.52168910530835,-6.308816107173499,66.40055007271853,77.42329702985712,0.2856261271744974,0.007389493623457118,1.0978547721458054,3.0849843634707746e6,760347.5021746841,-655.7299583267019,-1.265491992555106,4.098504549921246e-6,-5.184785830001228e-5,-7.821264900341979e-5,-3.562621991865009e-12,0.007323420581401274,7.344701775581899e-7,5.844889698535404,0.002059410071180234,2.437027836338348e-7,0.0026193460080424697,0.0033727021087374813,0.4093741704703156,0.04181138983758518,0.03336551403096034,28.000641309727033,282.94508038577294,1585.5602146778629,182.96368821219667,1.5372690328488697e-6,3.0418169124292146e-9,1.0,10.0,0.0,0.0,-1521.8821850929012,-4.3851733180782136e-5,1.9720999178489436e-6,173822.86701100523,-9.661020315601047e-5,-7.3544901370424225e-6,-0.000691532773795482,-1.648247706628005e-5,-3.506967952054339e-5,-0.061209906506464865,-0.00027158596896664853,0.000748339086775985,-0.0024720264030731656,0.010151156774256593,-0.05134914918224228,-0.00027332538784658914,0.0008946156587256672,-0.0030467887243112203,0.01265095383278102,-0.06443102150392685,0.0010888604206362588,-0.003904950496731315,0.01637344185731162,-0.0836047236748758,-0.005126473355911214,0.021800216059761374,-0.1114533952519075,0.02966688807534358,-0.15195005887722451,-0.21106593962266684
0.026435858760683984,-5.939324215367698,2714.9278987624575,446.6546949953925,8.561555084635227,0.09468913073418624,-42940.30483608932,74.04389896220856,9.655551744601306,120.04383296110373,4.872820107147653,10.289462289131201,3.7273248342638112,73.96125928773279,2.5150388974705768e8,27.088856818941558,33.08576680117287,4.75347815452231,-4.985200424231002,24.40407450728664,1533.9289732892314,38.13554103229039,0.6030935197658437,-8.397491745491553,31.07574809199394,73.53021270543978,-12.745167440068686,-10.773973752280728,41.17777558172388,-41.82105224959801,-11.694204586074367,55.794252307662,-6.740053379666573,73.33013076733944,85.5025267546282,0.2856261271745152,0.007545919744617098,1.0978546941944962,3.0849870986523256e6,760348.5193503373,-628.82533340436,-1.2656500653726215,4.486788661448531e-6,-5.531940683659374e-5,-8.348937838014137e-5,-3.965252391966816e-12,0.007324292393198785,7.988089881562731e-7,5.845419802770032,0.0021477177686082885,2.6270731091237263e-7,0.0027316565253615805,0.0035173189634679033,0.42266236677004554,0.04321354033187279,0.03448780290690581,27.088856818941558,273.7316573362871,1533.9289732892314,177.00600316168698,1.7486597470310813e-6,3.532312165459628e-9,1.0,10.0,0.0,0.0,-1459.463902418233,-4.771933611832552e-5,2.0257858607291057e-6,163238.18909968587,-0.00010295826147605405,-8.117878410331434e-6,-0.0007364594373060549,-1.8161589324362792e-5,-3.864192891313216e-5,-0.061212495782990047,-0.00028929603918677706,0.0008233840771786951,-0.002808259041595489,0.011903769197499326,-0.06215242372080468,-0.00029104246853846403,0.0009843383669754333,-0.003461424470013374,0.014836457188427715,-0.07799476945700559,0.0011979818153928273,-0.004436744445869433,0.019204517120457724,-0.1012204113927213,-0.005825053785598258,0.0255734701613699,-0.13496171173870958,0.03480716482276857,-0.18403730349248332,-0.2556901622173334
0.026876908000242134,-5.9227781109874025,2603.2950503325983,437.3977483127839,8.561554925892583,0.09626894212809914,-40322.42498474042,74.04389720273407,9.655537820319164,120.04364901994354,4.8728176975662,10.289455082503016,3.606001523553756,70.37954359722092,2.353971383201876e8,26.207071609609343,33.08571917463564,4.9133479398383555,-5.326062226181028,26.949853954943983,1483.996467129067,38.135467705516874,0.623319773131248,-8.971761835690554,34.31750724126825,73.53002183365967,-13.17402041491044,-11.51075282053506,45.47337645832755,-43.228077950319935,-12.493818425949796,61.61463301019272,-7.200536189887552,80.9796637062477,94.42100706147247,0.28562612717453495,0.007705619187553771,1.0978546088885321,3.0849900158290323e6,760349.6047344198,-603.0305860002771,-1.2658017187318156,4.9118829862727415e-6,-5.901933014581478e-5,-8.911726161140838e-5,-4.413194647888714e-12,0.007325088306757256,8.687584346388347e-7,5.845922269357836,0.0022397793941900863,2.8318637188754516e-7,0.0028487404943954987,0.0036680828706164795,0.43636049227355267,0.04466200549727933,0.035647393908435035,26.207071609609343,264.821379112825,1483.996467129067,171.24434123810227,1.988796667582377e-6,4.099964734694675e-9,1.0,10.0,0.0,0.0,-1399.618473907739,-5.194292844071126e-5,2.072462686530547e-6,153300.21248536202,-0.0001098025363939963,-8.960023132353164e-6,-0.000784862494903793,-2.000954964542186e-5,-4.257336070241405e-5,-0.061215082912507705,-0.0003081231213412122,0.0009058131632622543,-0.003189571875290076,0.013955337188436823,-0.07520459887255032,-0.00030986575755830405,0.0010828904874549089,-0.003931691795403073,0.017395033547364307,-0.09438413162709668,0.0013178296228449015,-0.00503995340003739,0.02251939859112629,-0.12250975615389303,-0.006617521480317579,0.029992361162782324,-0.1633788500737505,0.04082814323130314,-0.2228341572418087,-0.30965907075399196
0.02732516996558614,-5.906237336080229,2496.283532663451,428.33448934508965,8.561554757176001,0.09787459061758631,-37864.699338642495,74.04389532620878,9.65552295750306,120.04345276433416,4.872815121679637,10.289447392139207,3.488664667934349,66.97234801924975,2.2032658843052292e8,25.354258513033354,33.08566887710417,5.078534208712206,-5.690084437378682,29.760117504631534,1435.7045311926206,38.13539004322871,0.6442109090698734,-9.585067897017103,37.89605808656112,73.52981878608354,-13.617163209292674,-12.2976129764399,50.21525858216647,-44.68196329266349,-13.347768078034756,68.03971113810513,-7.69224409171774,89.42389556502067,104.26584006243267,0.28562612717455693,0.00786866471375023,1.0978545155302235,3.0849931270090453e6,760350.7628800496,-578.2989409019018,-1.2659472074978697,5.377276244006121e-6,-6.296243304290572e-5,-9.511946214842331e-5,-4.911546327721648e-12,0.00732580916395446,9.448082728978182e-7,5.846397940351365,0.0023357564665512673,3.0525458765353057e-7,0.002970803207618471,0.0038252582542931068,0.45048047151093,0.04615833959397974,0.03684555451222952,25.354258513033354,256.20386656609026,1435.7045311926206,165.67199080328496,2.2615467781107546e-6,4.75664465189816e-9,1.0,10.0,0.0,0.0,-1342.2376279347675,-5.6556102946232924e-5,2.1103410457053604e-6,143969.01906635726,-0.00011718736664391552,-9.889028166766977e-6,-0.0008370505176765256,-2.204313631885962e-5,-4.6899663610692086e-5,-0.061217672644350574,-0.0003281348423477971,0.0009963382192093467,-0.00362191857467799,0.016356216186823844,-0.09096868100356112,-0.0003298610393669577,0.001191123360228336,-0.004464944703792159,0.02038958087455428,-0.11418136825239776,0.0014494363480416492,-0.00572402881396147,0.02639976563930073,-0.1482307598323518,-0.007516314567891004,0.03516606310342902,-0.1977192500080528,0.04787898930690106,-0.26972956775717677,-0.37491049602344184
0.028243857008363956,-5.873169607357843,2295.34997144177,410.771798388105,8.561554386671025,0.10116527896851024,-33390.73508882467,74.04389118386456,9.655490159495399,120.04301992722881,4.872809423862143,10.289430428535432,3.265411879722884,60.64732450064836,1.9302892025193262e8,23.7316352324905,33.08555975371566,5.4255819339172975,-6.494015181763802,36.28678347167469,1343.8207661476727,38.1352207683294,0.6880743025778117,-10.939595222008444,46.20703034382946,73.52937310775329,-14.548284750467735,-14.035440754848949,61.22801563984627,-47.73674855099279,-15.23370512225232,82.96160832921709,-8.777924972973594,109.03502893108868,127.12906880750042,0.28562612717460867,0.008205092207444345,1.097854301528543,3.084999983360372e6,760353.3171927934,-531.8482253294836,-1.266220654693527,6.444587297672972e-6,-7.164212821203692e-5,-0.00010834707517241472,-6.082802998494093e-12,0.007327028249111712,1.1173859762869701e-6,5.847272019811131,0.002540137926673775,3.546623000174396e-7,0.0032307303416406912,0.004159958247370708,0.48003503574350537,0.04930108530625535,0.03936286701284557,23.7316352324905,239.8075949666194,1343.8207661476727,155.06965364683685,2.922989903692216e-6,6.39375965315371e-9,1.0,10.0,0.0,0.0,-1234.4605378147885,-6.710181230855838e-5,2.1511198531463024e-6,126979.76445132567,-0.0001337777378175317,-1.204427854296062e-5,-0.0009541660947260261,-2.6742668559556524e-5,-5.689743323393479e-5,-0.06122287918681321,-0.0003720018666510896,0.0012048633959184634,-0.004667485750110617,0.022450486817996065,-0.13297421910534557,-0.00037364869029563004,0.0014404429958768173,-0.005754717811565159,0.027992153722230226,-0.1669449497772273,0.0017525479513957345,-0.007378885260451102,0.036253890825851905,-0.2168036025360654,-0.009690931891504585,0.04830864458031589,-0.28930554802003466,0.06579572274639298,-0.3948509804807733,-0.5490805015916757
0.028714549155411828,-5.856641656744768,2201.062256728,402.2640542015101,8.561554183122507,0.1028512752857858,-31356.53353220567,74.04388889679038,9.655472085069059,120.04278150941995,4.872806276276834,10.289421083934203,3.15923933059323,57.71349667079221,1.8068012833661544e8,22.959959941881046,33.08550066112147,5.607821276191951,-6.937400187799742,40.06694923724543,1300.1233224068405,38.13512865824381,0.711091224670963,-11.686683583832071,51.02064842350294,73.52912883624228,-15.037288783296866,-14.993934920335136,67.60648657606305,-49.34100280280461,-16.27385084297104,91.60421837952043,-9.376555300900451,120.39350837599613,140.37067003369273,0.285626127174639,0.008378627040595181,1.09785417913316,3.0850037566495524e6,760354.7240510953,-510.0456464446384,-1.266349068529407,7.05524978915698e-6,-7.641323630310922e-5,-0.00011562671378008278,-6.769039706143218e-12,0.007327527333732812,1.2151228006784856e-6,5.847671874174263,0.0026489012107608107,3.822785278087942e-7,0.003369050865754386,0.004338070370479191,0.49549482841932707,0.05095086483648675,0.04068477144126577,22.959959941881046,232.00998986384758,1300.1233224068405,150.0274801232561,3.3222624811480145e-6,7.407952743957369e-9,1.0,10.0,0.0,0.0,-1183.8709395436981,-7.311870470107373e-5,2.1489015691129205e-6,119253.82701918315,-0.0001430949561403447,-1.3291239960229894e-5,-0.0010198702028239946,-2.945102496557074e-5,-6.265910999809041e-5,-0.06122550581218145,-0.00039601214515313593,0.0013246454867971876,-0.0052968764521120655,0.02629205528432945,-0.16069165133356297,-0.0003975910826696991,0.0015836609193688356,-0.00653121888392859,0.03278534469365482,-0.20176832937402314,0.0019266359563769905,-0.008375357644407532,0.04246826077042458,-0.262074697314872,-0.011000579042146675,0.05659936991925405,-0.34979190190744136,0.07710168911542437,-0.4775178482567156,-0.664200790393621
0.029192988432763203,-5.840117031998376,2110.663627615053,393.93335940397566,8.561553966064531,0.10456502255027829,-29446.479585069756,74.04388644998357,9.655452793053545,120.04252709648526,4.872802910957699,10.289411112579003,3.0565395022271096,54.92213917561755,1.691235853766591e8,22.21352290767099,33.085438364476786,5.796133316168655,-7.410913460320298,44.239748252306725,1257.855013331229,38.1350312173328,0.734862363959532,-12.484567511118641,56.33424421028896,73.52886910248739,-15.542634582290855,-16.017595821525102,74.64748126913058,-50.998829728407244,-17.384684094257487,101.14453130370397,-10.015744481344942,132.93171212458583,154.9872080320006,0.2856261271746727,0.008555813823667406,1.097854045167079,3.0850077802871997e6,760356.2250968282,-489.13895359266303,-1.266472229616579,7.723770286402402e-6,-8.149668021521512e-5,-0.00012338933160821287,-7.532501847906892e-12,0.0073279530742253705,1.321386492852538e-6,5.8480478281617065,0.00276229841058505,4.12038945843232e-7,0.003513263196436286,0.004523770102112882,0.5114268980092284,0.05265525311533217,0.04205075403790987,22.21352290767099,224.46742152671817,1257.855013331229,145.15022068005862,3.7754687226581102e-6,8.57933199286163e-9,1.0,10.0,0.0,0.0,-1135.3587564161921,-7.969458140712999e-5,2.1275597079590745e-6,111998.61898796362,-0.0001531770618598438,-1.4666691435773256e-5,-0.001090919140107049,-3.243019031059931e-5,-6.899684560600052e-5,-0.06122815469755288,-0.0004215174035892038,0.001456101102415386,-0.006009874548786969,0.030782702375599387,-0.19412256417647072,-0.00042300584515103385,0.0017408382038767516,-0.007410956124490996,0.03838911502696457,-0.24377623466532367,0.0021176687277778216,-0.009504451899226966,0.049734920135932184,-0.3166977779215326,-0.012484689537861804,0.06629609570319031,-0.42279247490949096,0.09032798071288758,-0.5773165020830922,-0.8032195681550871
0.0296793133091314,-5.823595308726289,2023.9909069632843,385.775838004969,8.561553734396275,0.10630701656670015,-27652.94121729938,74.04388383023266,9.65543220164235,120.04225560676127,4.872799312712127,10.289400472585493,2.9571956499688232,52.2662405104674,1.5830805167621967e8,21.491475617009268,33.0853727224145,5.9907229154373685,-7.916601308682498,48.845937195632736,1216.9677904751813,38.1349281705689,0.759411475266149,-13.336702197278466,62.19971779669598,73.52859296208973,-16.06487969137921,-17.110855773067716,82.41977468964677,-52.71205204389666,-18.57100751491931,111.67573655380028,-10.698227173867075,146.7720903861238,171.1213174277834,0.2856261271747102,0.0087367329675761,1.0978538985329527,3.0850120707093105e6,760357.8265978633,-469.09082438793985,-1.266590341536888,8.45561391140533e-6,-8.69125420779362e-5,-0.00013166661644855438,-8.381882607692829e-12,0.007328305481959935,1.436921926722762e-6,5.848400495736226,0.0028805288688058114,4.441103748909434e-7,0.0036636206303869915,0.004717383740840484,0.5278445419931314,0.05441607479242858,0.04346230959116237,21.491475617009268,217.17131620165188,1216.9677904751813,140.43233105506735,4.289807258160001e-6,9.931724081043837e-9,1.0,10.0,0.0,0.0,-1088.8375498023815,-8.688226950726336e-5,2.083500873808427e-6,105185.27964254054,-0.00016409432839072926,-1.6183838997518274e-5,-0.0011678011777653701,-3.570688082229625e-5,-7.596746628624933e-5,-0.061230830991548545,-0.0004486061469177073,0.001600341183981071,-0.006817398366502055,0.036030561091718594,-0.23443033917229505,-0.0004499781931452735,0.0019133035340439342,-0.00840742609037351,0.044938652494495177,-0.2944331456553921,0.002327255670353515,-0.010783530170860403,0.05822965740221302,-0.3825821209144116,-0.014166130015548855,0.07763414361068743,-0.5108669087969822,0.10579662547941401,-0.6977581899423095,-0.9710452110609258
0.03017366464248454,-5.807076078038846,1940.888035183121,377.7877122993301,8.561553486911865,0.10807776164753376,-25968.762688876875,74.04388102310587,9.655410223548687,120.04196588482763,4.8727954652765835,10.289389119282797,2.861095223507474,49.73914417287873,1.48185653952254e8,20.793000040004493,33.085303590915366,6.1918017918611366,-8.456648636188069,53.930503395413865,1177.415331517797,38.134819232164546,0.7847628868981765,-14.24677771492438,68.67435677529399,73.52829941609576,-16.604601140686544,-18.27844832004281,90.99928135410735,-54.48255552102296,-19.83794927401001,123.30069778128058,-11.42691986894407,162.04980193627034,188.93042019960902,0.28562612717475194,0.008921466665707367,1.0978537380295006,3.085016645414841e6,760359.5352357477,-449.86554372354067,-1.2667035990825637,9.256757376173568e-6,-9.268216041591337e-5,-0.0001404923005289817,-9.326855822892953e-12,0.0073285843986756255,1.562539261454391e-6,5.84873044999653,0.0030038005918303764,4.786726715079168e-7,0.00382038745528627,0.004919251754707203,0.5447613472076982,0.05623521524775381,0.04492098418525256,20.793000040004493,210.11340818452976,1177.415331517797,135.8684661685718,4.8734240624038035e-6,1.1492485072357143e-8,1.0,10.0,0.0,0.0,-1044.2245952966664,-9.473959164560493e-5,2.0126194559210657e-6,98786.74180688997,-0.00017592386718814364,-1.785724344565293e-5,-0.001251051939451197,-3.931040441593141e-5,-8.363331064974821e-5,-0.061233539966632625,-0.00047737166816874796,0.0017585790350694165,-0.00773176234345674,0.04216148179011475,-0.2830119398793332,-0.00047859773954424863,0.0021025080391954476,-0.009535853663693394,0.05259132629364362,-0.3554979658189722,0.002557153993837849,-0.012232181955613064,0.06815716438126856,-0.46202159075493043,-0.01607070503037206,0.09088761984089763,-0.6170916223123983,0.12388285610824754,-0.8430648323584884,-1.1735820900080842
0.03067618542701156,-5.790558955695385,1861.205783179937,369.9653041928377,8.561553222289797,0.10987776969861696,-24387.23494963174,74.04387801283382,9.655386765655116,120.04165669662999,4.872791351243128,10.289377005037213,2.7681297507374496,47.334531152434906,1.3871166370830896e8,20.117307785640143,33.08523082377889,6.399588608115913,-9.033387844036705,59.54309995350349,1139.1529924656943,38.134704105603355,0.8109414736403592,-15.218734251979702,75.82139036945487,73.52798740832736,-17.162395826992345,-19.525427765406256,100.46978972320515,-56.31229012257798,-21.190984025197242,136.1329479796648,-12.204931988998498,178.91402070438778,208.5882426720703,0.2856261271747984,0.009110098822227741,1.097853562341854,3.085021523029715e6,760361.358131476,-431.4289407705204,-1.2668121885680157,1.013373547050012e-5,-9.882820133329022e-5,-0.00014990228273448192,-1.037818631527429e-11,0.0073287894936185155,1.6991196034115274e-6,5.849038224135791,0.0031323305520043862,5.159197292040098e-7,0.0039838393309398505,0.005129729273953964,0.5621911796551461,0.05811462143197548,0.04642837607113484,20.117307785640143,203.28573129227627,1139.1529924656943,131.45347460783915,5.5355345069309004e-6,1.3293008618863678e-8,1.0,10.0,0.0,0.0,-1001.4407378604296,-0.00010332982652106684,1.9102325397910347e-6,92777.62114229338,-0.00018875030150920216,-1.9702957865119652e-5,-0.0013412590550063754,-4.327290387029331e-5,-9.206274691239872e-5,-0.06123628703220023,-0.0005079122420020396,0.0019321392030224533,-0.008766850038380179,0.04932187176155074,-0.3415439975601804,-0.0005089586464400814,0.0023100359183254164,-0.010813406660712756,0.061530248566041446,-0.42908220731792757,0.0028092814606361614,-0.013872501345015366,0.0797556895421686,-0.5577708269337067,-0.01822752346217933,0.10637567851257476,-0.7451624781589838,0.14502372905242147,-1.018310648218693,-1.4179296851438343
0.031187021116501634,-5.774043571861088,1784.801383341462,362.30502719309345,8.561552939080974,0.11170756136833454,-22902.066050417638,74.04387478217693,9.655361728614643,120.04132672392862,4.872786951976264,10.289364079051323,2.6781946152774694,45.04640048008575,1.2984427937595697e8,19.463638484779324,33.085154273093664,6.614309296065881,-9.649308931199599,65.73853159681093,1102.137716088289,38.13458248360157,0.8379726546650843,-16.2567794015065,83.71060816793805,73.52765582225784,-17.73888154528387,-20.857191328774093,110.9237822283111,-58.203273259512386,-22.635956676874592,150.29780065603208,-13.035578449284944,197.52939457599047,230.28650864582906,0.2856261271748501,0.00930271519582298,1.0978533700308237,3.0850267233799915e6,760363.3028748747,-413.7483067259309,-1.266916288257819,1.1093692610098875e-5,-0.00010537474025183434,-0.0001599347682790652,-1.1547853839894309e-11,0.0073289202605362775,1.8476213139548097e-6,5.849324312711825,0.003266345147496325,5.560605987908727e-7,0.004154263870610841,0.0053491868417288,0.580148193352001,0.060056304862293935,0.04798613827979096,19.463638484779324,196.68060252442694,1102.137716088289,127.18238806140016,6.2865614793393195e-6,1.536930692765297e-8,1.0,10.0,0.0,0.0,-960.4102021779776,-0.00011272222008987823,1.7710070313653955e-6,87134.10530202501,-0.00020266652156628251,-2.173868107876622e-5,-0.0014390673771623682,-4.7629626406345876e-5,-0.0001013307462794093,-0.06123907775127807,-0.0005403313549672484,0.00212246726253423,-0.009938308885278255,0.05768198562060513,-0.4120378658239623,-0.0005411598092028376,0.002537616144148841,-0.012259437481559454,0.07196840263835552,-0.5177195229789636,0.0030857304195695654,-0.015729399302437393,0.09330243428162682,-0.6731363327758233,-0.020669411320099557,0.12446978889588484,-0.8995176019195131,0.16972813021165642,-1.2295916855288247,-1.7126210843819905
0.03170631970241691,-5.7575295695616,1711.538226452458,354.8033830123383,8.561552635695627,0.11356766631691803,-21507.354511664438,74.04387131228104,9.655335006435712,120.04097455849666,4.8727822475256675,10.2893502871553,2.5911888975862833,42.86905233642189,1.2154442967760845e8,18.831258635395848,33.08507378982494,6.836197290288866,-10.307069989538947,72.577288426639,1066.3279665274074,38.134454048178235,0.8658823745399574,-17.365406162244252,92.41903986182537,73.5273034778873,-18.334697796913492,-22.279502212887454,122.46333615718423,-60.15759229925537,-24.17910710110648,165.9335705689327,-13.922392572616916,218.07764785890822,254.23679842640155,0.2856261271749076,0.00949940345375725,1.0978531595212502,3.085032267567332e6,760365.3775550554,-396.7923275414139,-1.2670160687089385,1.2144438609926124e-5,-0.0001123473454393893,-0.0001706304125611574,-1.2849190726593554e-11,0.007328976013873655,2.009086819729518e-6,5.8495891726215765,0.0034060806231203783,5.993206817249105e-7,0.004331961172273166,0.005578011100555008,0.5986468305699763,0.062062343818697054,0.049595980610815445,18.831258635395848,190.2906103954305,1066.3279665274074,123.05041377355276,7.13829064480488e-6,1.77626719052529e-8,1.0,10.0,0.0,0.0,-921.0604376695208,-0.0001229925394170683,1.5888781746754007e-6,81833.85415340957,-0.0002177745100739384,-2.3983926020954996e-5,-0.0015451846825595362,-5.241921631882277e-5,-0.00011151950536504403,-0.06124191785635928,-0.0005747379270938388,0.0023311403188614127,-0.0112637677693311,0.06743972556427265,-0.4969052664080156,-0.0005753050273266591,0.0027871350278931414,-0.013895753162836257,0.08415341257779753,-0.6244486435626333,0.00338878285660303,-0.01783095277483233,0.10911979061626284,-0.8120851815007504,-0.023433373372870554,0.14560214058564147,-1.0854840446227405,0.19858835401052782,-1.4842283980200799,-2.0679081628955562
0.03277091039658636,-5.724504346544891,1573.9183302510362,340.262426037807,8.561551961245195,0.11738098031964482,-18967.50321176943,74.04386357031514,9.65527604680645,120.040197529149,4.872771836133442,10.289319870752061,2.4255796723457874,38.825316722784756,1.0650362053516582e8,17.627561446545663,33.08490042803298,7.302447753843068,-11.759652117242336,88.45875371863191,998.166161788753,38.134175412640865,0.9244436666263502,-19.813919151664543,112.64243462051306,73.52653145740453,-19.586993189354597,-25.42079679432466,149.26146917003842,-64.2649519441037,-27.587033997217826,202.24433546869815,-15.879830927609978,265.7958452125444,309.8515440546692,0.2856261271750427,0.009905356054850973,1.097852676848617,3.085044478719296e6,760369.9517736917,-364.93568121774626,-1.2672033174565904,1.4553232378361104e-5,-0.00012768102064231434,-0.00019418696618808,-1.5907901267462508e-11,0.007328858814291754,2.375544293235851e-6,5.850056850831735,0.0037037110041939223,6.961896504166642e-7,0.0047104401275169,0.006065390960128808,0.6373281728744019,0.06627614773556559,0.052979040184128176,17.627561446545663,178.12768532618813,998.166161788753,115.18546840066858,9.198881769299947e-6,2.3696785607306498e-8,1.0,10.0,0.0,0.0,-847.1282907282106,-0.0001465062985676755,1.0674362481400742e-6,72180.59637326401,-0.0002520247182420041,-2.9191234123385208e-5,-0.0017855301640254573,-6.347050225652691e-5,-0.0001350283456045938,-0.06124777009906638,-0.0006499776284168142,0.0028105563072910334,-0.014458596273644061,0.0921049352516039,-0.7218937377669681,-0.0006498683403749104,0.0033604030225362386,-0.017840587825607414,0.11496160690640142,-0.9074748042019409,0.004084872779637819,-0.02289855326678608,0.14912623046895845,-1.180706965346625,-0.030099593376493046,0.19907375921104897,-1.5790878075809966,0.27164497243951446,-2.160471311499196,-3.0119822528955034
0.033316511891420854,-5.707992463585681,1509.316660125923,333.21652985340626,8.561551586160018,0.11933529620234457,-17812.297347784035,74.04385925095175,9.655243560021328,120.0397693408053,4.872766081842453,10.28930311896993,2.346791493787077,36.948896759986354,9.969658746601267e7,17.054901872973648,33.08480725250904,7.547316772042826,-12.56073383489983,97.65647738591646,965.7381000909114,38.13402452471718,0.9551495023586718,-21.1643972691768,124.354799668827,73.526109073911,-20.2448676482176,-27.15336596597694,164.7816430163388,-66.42254105173633,-29.466509997718315,223.27379285971435,-16.958739823777623,293.43145421563264,342.05795706753895,0.28562612717512187,0.010114805779516482,1.0978524007349446,3.0850511950095403e6,760372.470288559,-349.97880271278666,-1.2672910911543696,1.5930800341651478e-5,-0.00013610150759369038,-0.00020714285322962357,-1.7700171596442655e-11,0.0073286835514674254,2.5831115210077843e-6,5.850260402185551,0.0038621316928829385,7.503432045577543e-7,0.004911889522485568,0.006324806963530162,0.6575411983263247,0.06848842381810472,0.05475597980209354,17.054901872973648,172.34119034052006,965.7381000909114,111.4437270793442,1.043981335842129e-5,2.7353821593079957e-8,1.0,10.0,0.0,0.0,-812.4156469648802,-0.0001599395857324807,7.114614669549046e-7,67789.46245376684,-0.0002714250071444046,-3.220316010617337e-5,-0.0019215481669545944,-6.982949274046408e-5,-0.00014855537161771433,-0.06125079469938166,-0.0006910578032751597,0.003085217714260728,-0.016375467431383024,0.10758943424683307,-0.8696218063351481,-0.0006905200631606724,0.0036888389812216845,-0.02020789564654306,0.13430722547678947,-1.0933629166258405,0.004483574944301345,-0.025940337433004165,0.1742567101022512,-1.4229133152337703,-0.03410171998689518,0.2326763107902946,-1.9035747916856334,0.31757441824204186,-2.605261677015684,-3.6332794198399574
0.033871195300694434,-5.691480633227716,1447.365867810457,326.31609361322427,8.561551182821253,0.12132213986623222,-16727.374734487585,74.04385459735717,9.655208888382282,120.03931229607778,4.872759927445769,10.289285246203512,2.270563122086355,35.16316683313452,9.332463623038389e7,16.500845328353098,33.08470955231911,7.800366735840173,-13.416203000855496,107.80906532531253,934.3634415035315,38.13386544841984,0.9868423255821089,-22.60668596607404,137.28310393111926,73.52566051003818,-20.92486528001698,-29.003711287148892,181.91311436436956,-68.65256920812789,-31.47362453178656,246.48654292360868,-18.110416749927314,323.93580000968484,377.60555085156733,0.28562612717520997,0.010328698301917905,1.0978520984897167,3.085058353974745e6,760375.1567691104,-335.63404401662336,-1.2673751569833438,1.7438347930545186e-5,-0.00014506709715359048,-0.00022095220858065373,-1.9694307413179217e-11,0.007328428643345685,2.808811482809213e-6,5.850444192334964,0.004027325843148115,8.087084440593065e-7,0.005121948441530905,0.006595312117563897,0.6783564879908262,0.07077408296576414,0.05659244912869341,16.500845328353098,166.74268815722098,934.3634415035315,107.82354477411573,1.184605632641805e-5,3.1562579230952696e-8,1.0,10.0,0.0,0.0,-779.122992713432,-0.00017463199342239417,2.7901958322714056e-7,63665.18133570041,-0.0002925355187991546,-3.5524807913003066e-5,-0.0020694707873398894,-7.681673471854144e-5,-0.00016341873847507994,-0.06125389364741864,-0.0007346199983607558,0.003386088551198504,-0.018541985310988038,0.12563820268859688,-1.047180313815316,-0.000733583425489682,0.004048620168044317,-0.022883865799703657,0.15686038346931924,-1.3168322890744757,0.004920249177721315,-0.029379286764159532,0.20356131637571995,-1.7141734306599616,-0.03862702856566762,0.2718716571208415,-2.2939182197053625,0.3711644243577963,-3.1405318424484516,-4.381259303820561
0.03443512277586695,-5.674968535844446,1387.9561111893604,319.55801326552836,8.561550748687603,0.1233420910928457,-15708.444634204378,74.04384957987193,9.655171885404414,120.03882443430764,4.8727533448736375,10.289266177772829,2.196809989386473,33.46371137423933,8.735984496848418e7,15.964777147065938,33.08460718527831,8.061872388811329,-14.329740788248111,119.01558273324112,904.0073793695083,38.13369781594319,1.0195502186869925,-24.14701985406338,151.5535016690974,73.525184216451,-21.62774793134349,-30.979828859741183,200.82306409648638,-70.95751602909002,-33.61702254815899,272.10911735513446,-19.339706164519168,357.6064477609688,416.84047789168716,0.285626127175308,0.010547131794784647,1.0978517676418882,3.0850659843993844e6,760378.0223311394,-321.87616858072266,-1.2674556515030342,1.9088037628002257e-5,-0.00015461224578829967,-0.00023567041801003777,-2.1913086093863793e-11,0.007328092429897059,3.054232400281052e-6,5.850608501548285,0.004199586042510484,8.716140596517695e-7,0.00534098837121119,0.006877385151968866,0.6997899202619292,0.07313557395876774,0.05849047529040356,15.964777147065938,161.3259682661597,904.0073793695083,104.3209052333698,1.3439310609372542e-5,3.640432754607356e-8,1.0,10.0,0.0,0.0,-747.1918349609712,-0.00019070211224287114,-2.41210078889036e-7,59791.49241733269,-0.0003155193081125534,-3.9187955178326465e-5,-0.0022304281605017903,-8.449326942900079e-5,-0.00017974828028779804,-0.061257073782597364,-0.0007808037464603193,0.0037155927613873345,-0.020989960694385537,0.1466683673865317,-1.2605004047645503,-0.0007791892379036411,0.004442645890676656,-0.0259078886138858,0.183143646696178,-1.5853662702094855,0.005398396037927047,-0.03326617948015162,0.2377216320699762,-2.0642764464251884,-0.04374251028553328,0.31757540566168463,-2.763294494544515,0.4336724347980612,-3.7844358394022475,-5.281413058131362
0.03500845968962382,-5.658455852571836,1330.982189071312,312.9392549084861,8.561550280965145,0.12539574102673604,-14751.480168189144,74.04384416599072,9.65513239480702,120.03830366022542,4.872746304068231,10.289245834046088,2.1254504159999232,31.846332978576942,8.177609831413114e7,15.44610365316901,33.08450001394467,8.332117573462888,-15.305275244271513,131.38536284283686,874.6362955859179,38.13352125088905,1.053301542829626,-25.79205502054612,167.3052234310425,73.52467855840676,-22.354305118464247,-33.09025503825621,221.69600322673247,-73.3399493320071,-35.90592965137111,300.3915304890759,-20.65176397408963,394.7717906896341,460.1446672086363,0.2856261271754171,0.010770206770564152,1.0978514054881574,3.085074116905149e6,760381.0788187952,-308.6809961879945,-1.2675327052746965,2.0893152352091143e-5,-0.00016477351108058232,-0.0002513563826915951,-2.4381864877591995e-11,0.007327673035966997,3.3211023421647997e-6,5.8507535765333065,0.004379217761877629,9.394145683402498e-7,0.005569397109829973,0.007171525844955573,0.7218576592276779,0.0755754280138407,0.06045215653073125,15.44610365316901,156.08503228874534,874.6362955859179,100.93192935680311,1.524407366995627e-5,4.197198669908859e-8,1.0,10.0,0.0,0.0,-716.5661250833723,-0.00020827959450957792,-8.620118983795931e-7,56153.132051849156,-0.00034055555345377986,-4.322763469489073e-5,-0.0024056618599598923,-9.292594279831446e-5,-0.0001976861776309453,-0.061260342222924424,-0.0008297554107584318,0.0040763687640070646,-0.02375514608429085,0.17116344466862266,-1.5166710877629836,-0.0008274741835150147,0.004874072009645208,-0.02932424532048153,0.2137629162062135,-1.9079118043703391,0.005921824083039472,-0.0376581140439273,0.27752825120436087,-2.4849312800103194,-0.04952351063227614,0.3708500918284853,-3.327472450884384,0.5065583548218453,-4.5587119650669985,-6.364282637456024
0.03559137475148577,-5.641942264031765,1276.343335560508,306.45685264127746,8.561549776581499,0.12748369256543227,-13852.701850906747,74.04383832007852,9.655090249858304,120.03774773455473,4.872738772841668,10.28922413011233,2.0564055020087664,30.30704127913524,7.654896872405632e7,14.944251372536204,33.08438790710569,8.611395514630589,-16.346997431577243,145.03906873088624,846.2177159904036,38.13333536900262,1.0881248635379204,-27.54889713096301,184.69192831333223,73.52414181153414,-23.10535520112978,-35.3441023981347,244.735565240295,-75.80252866312186,-38.35019019469285,331.6097078445808,-22.052075668963916,435.7942344925561,507.9395027071265,0.2856261271755384,0.01099802615911955,1.097851009071392,3.085082784065417e6,760384.3388517663,-296.0253569072486,-1.267606443090073,2.2868196147097945e-5,-0.0001755896729653544,-0.0002680727351077183,-2.7128874955033348e-11,0.007327168362867109,3.6113016550936833e-6,5.850879630831538,0.0045665399514895795,1.0124923678322592e-6,0.005807579516983788,0.007478255993400984,0.7445761521312039,0.07809626173061353,0.062479664954756514,14.944251372536204,151.0140860180651,846.2177159904036,97.65287004735774,1.728799310156111e-5,4.8371744477030754e-8,1.0,10.0,0.0,0.0,-687.1921525966864,-0.00022750616321979905,-1.5978095669131053e-6,52735.77162393085,-0.00036784117565308267,-4.768246766796408e-5,-0.002596536060170649,-0.00010218794213447012,-0.00021738809912984208,-0.06126370638579849,-0.0008816284191109989,0.004471287218680602,-0.0268777064622778,0.1996836233600225,-1.8241603334626502,-0.0008785809546810726,0.005346332183620093,-0.03318269383081076,0.24942036941520312,-2.295159567806955,0.006494675107891222,-0.042619268611320406,0.3238977720324958,-2.990135352302013,-0.05605473573658752,0.43292818167196845,-4.0053133003831025,0.5915163851680464,-5.489377037057679,-7.666443461535755
0.03618404010227076,-5.6254274498107115,1223.9430268230462,300.10790680155793,8.561549232157402,0.1296065606706414,-13008.562218647807,74.0438320030582,9.655045272677986,120.03715426396853,4.872730716724219,10.289200975433422,1.9895990267671455,28.842042490401592,7.165560603738408e7,14.458666302437711,33.08427074145396,8.900009095309901,-17.459378502517392,160.10986364112242,818.7202690000372,38.13313977906013,1.1240488618856865,-29.425131246744666,203.88319442276034,73.52357215746017,-23.881746586721288,-37.751097889993346,270.1664816215119,-78.34800888495177,-40.96030759214939,366.0681628255343,-23.54647512271447,481.07370636566725,560.6898729913937,0.2856261271756735,0.01123069537857366,1.0978505751571077,3.0850920205262336e6,760387.8158753302,-283.88704778662463,-1.267676984185012,2.5029003499465756e-5,-0.00018710186083084311,-0.00028588606674288775,-3.0185549281157854e-11,0.00732657607922128,3.926876502705902e-6,5.850986845137047,0.004761885658384455,1.0912599542846842e-6,0.00605595828953217,0.007798120417626078,0.7679621251974467,0.08070078004024303,0.06457524930497975,14.458666302437711,146.1075320394328,818.7202690000372,94.48010743844898,1.9602262314138513e-5,5.572488737314071e-8,1.0,10.0,0.0,0.0,-659.0184452139627,-0.0002485367088917763,-2.464861630438201e-6,49525.959715694284,-0.0003975926192953834,-5.2595030910054986e-5,-0.002804549815030335,-0.00011235938017529637,-0.00023902444378358118,-0.0612671740095629,-0.0009365834931468822,0.004903470091762542,-0.030402743353329577,0.23287758468351172,-2.1930772478520053,-0.000932658375171541,0.005863160669739858,-0.037539121118500086,0.2909293422268383,-2.7598763064577616,0.007121451184690097,-0.04822174722811291,0.3778923518412608,-3.59661232353766,-0.06343137401489508,0.5052385623671445,-4.819364645177354,0.690511710755342,-6.60755201013837,-9.231674058261692
0.03678663162527992,-5.608911082149229,1173.6887795114055,293.88958010436136,8.561548643975211,0.13176497345235733,-12215.731161027796,74.04382517206382,9.654997273476061,120.03652069010121,4.872722098798632,10.28917627346434,1.9249573301605907,27.447729024351904,6.7074632846689925e7,13.988813048514366,33.08414840342104,9.19827124152916,-18.64718821600393,176.74470734247342,792.1136367410496,38.13293408384274,1.1611022441366672,-31.42885424085703,225.06616984667372,73.5229676790431,-24.68435928449489,-40.32162430858244,298.2367701323077,-80.97924486749177,-43.747488049324765,404.102961606721,-25.141164645290456,531.0515409093406,618.9086521898624,0.28562612717582375,0.011468322493067593,1.0978501002076404,3.0851018631380345e6,760391.5242149022,-272.2447874932226,-1.2677444424656024,2.7392858909221613e-5,-0.0001993536915366041,-0.0003048671756258022,-3.3586889380140206e-11,0.0073258936107643315,4.270053749930019e-6,5.851075367577929,0.004965602746906523,1.1761623503295058e-6,0.006314974867535665,0.008131688134166214,0.7920325872765515,0.08339178022029893,0.06674123862688802,13.988813048514366,141.35996101108663,792.1136367410496,91.41014325477158,2.2222065404315588e-5,6.416987639011733e-8,1.0,10.0,0.0,0.0,-631.9956640873752,-0.00027154049059456976,-3.4814795172641817e-6,46511.06688088192,-0.0004300478254902125,-5.801226358546785e-5,-0.0030313506537923227,-0.00012352793486247168,-0.0002627817018330253,-0.06127075317726052,-0.0009947888933455682,0.00537631128697675,-0.034380879374667966,0.271496093753035,-2.635482871751644,-0.0009898615277425167,0.006428616992449086,-0.042456271199147466,0.3392314496867343,-3.317299007580945,0.00780704387581835,-0.054546524515629975,0.44074221853047213,-4.324331649076465,-0.07176034874431872,0.5894370617147775,-5.796566124367598,0.8058228018249567,-7.950443649784792,-11.1123480742446
0.037399328882673125,-5.592392830327093,1125.4919924568374,287.7990980072711,8.561548007944594,0.13395957190666533,-11471.082727067696,74.04381778006287,9.654946049769295,120.035844278153,4.872712879527816,10.289149921263256,1.862409241902198,26.12067060130812,6.278605001109366e7,13.534174310906423,33.084020791304894,9.506505127570609,-19.91551383680177,195.10577579035308,766.3685259502425,38.13271788140756,1.1993136121429733,-33.56870804817813,248.44738064941671,73.52232635577195,-25.514106040009096,-43.06676281189496,329.2201312279737,-83.69919475377333,-46.723685229122744,446.08496992046497,-26.842734755953803,586.2147342747666,683.1616000806171,0.285626127175991,0.011711018225300875,1.0978495803542498,3.085112351089338e6,760395.4791318246,-261.0781808644274,-1.267808926677149,2.997862534286012e-5,-0.00021239140716320783,-0.0003250913166698204,-3.737187254982583e-11,0.007325118129638861,4.643256992825322e-6,5.85114531385473,0.005178054529191148,1.2676796802510984e-6,0.006585090224562065,0.008479553380317993,0.8168048178727308,0.08617215437795293,0.06898004473731979,13.534174310906423,136.76614647292783,766.3685259502425,88.43959745444913,2.518707460056876e-5,7.386469031684384e-8,1.0,10.0,0.0,0.0,-606.0765220122728,-0.00029670242829617157,-4.668269595347002e-6,43679.23596834608,-0.00046546838491064266,-6.39859125201953e-5,-0.0032787494133848256,-0.00013578953912771907,-0.0002888639220213236,-0.06127445233918552,-0.0010564206235552898,0.005893498493510518,-0.03886890597731124,0.3164075797492363,-3.1657579047923647,-0.001050351830521941,0.007047112065321466,-0.04800455219477192,0.3954162215445684,-3.9856015085159173,0.00855676510107628,-0.0616844935328585,0.5138715080117269,-5.197124084743276,-0.08116170793143498,0.6874415055810009,-6.969086130710334,0.9400900447361027,-9.562509671277583,-13.371088044321962
0.038655779107784234,-5.55934930228308,1034.93472563404,275.99086290292956,8.56154657388076,0.13845996068956887,-10114.774489925772,74.04380110151027,9.654833050184369,120.03435104202349,4.872692464549104,10.289091819797514,1.7433210217421617,23.65542919999721,5.5012410377301216e7,12.668557030209316,33.08374941135893,10.154234401297595,-22.71577506017683,237.74098768719074,717.350556733945,38.13225233171942,1.2793234172857382,-38.294322925943405,302.7397488041828,73.52092454456668,-27.258826692085577,-49.128976032034984,401.1655182520998,-89.4176158435071,-53.29497878970876,543.5700665319728,-30.594948402272518,714.3022937624172,832.3306061225815,0.28562612717638425,0.012212072698841203,1.097848388618229,3.0851354323510122e6,760404.1947966927,-240.09453532389796,-1.2679293832649101,3.590009310693961e-5,-0.0002410235098827426,-0.0003695936743227936,-4.627134819083682e-11,0.007323275476909559,5.490527345138495e-6,5.851229779278328,0.005630697441863617,1.4726724169805986e-6,0.007160564836967737,0.009220687286775366,0.8685250671746808,0.09201309289509409,0.07368619220808685,12.668557030209316,128.0197486839531,717.350556733945,82.78380176640498,3.2337264341596246e-5,9.77495619651113e-8,1.0,10.0,0.0,0.0,-557.3697019055526,-0.00035432739463606724,-7.647915864832443e-6,38520.90550680773,-0.0005463847661781431,-7.78365025171354e-5,-0.0038435010868105675,-0.0001640215150751695,-0.00034891704669668604,-0.0612822464390343,-0.0011907071879686032,0.007077274520299829,-0.04963705423051693,0.42928150663562303,-4.561728133542854,-0.001181871759055251,0.008462791080511633,-0.06131996172046728,0.5366701497534762,-5.745642128737441,0.01027214548243525,-0.07882031853088792,0.6978171058856989,-7.497068922355518,-0.10373687896075784,0.9340976167380074,-10.061038248665009,1.2782086005586577,-13.816809493685016,-19.336663343421776
0.03929991161342003,-5.5428233204227295,992.4149281655925,270.2678526295934,8.561545765441707,0.14076710430303604,-9497.77301061367,74.04379169606345,9.654770797843739,120.03352774874338,4.872681174900504,10.289059828672674,1.6866501417898583,22.511192989460532,5.149346341017455e7,12.256628133907649,33.08360552156864,10.494430508335311,-24.259663831326748,262.43054567123045,694.0238822780481,38.13200217032157,1.3211772517801028,-40.90043114845331,334.17992771779916,73.52015945200735,-28.17580446425053,-52.472136855203175,442.8286474321774,-92.4225630103595,-56.91817169714125,600.0231445062138,-32.66090642472692,788.4738285686116,918.694202511685,0.28562612717661473,0.012470667336838624,1.0978477070527246,3.085148117090985e6,760408.9913168398,-230.24079301755603,-1.2679855489966791,3.9282738860509065e-5,-0.00025672490133108784,-0.0003940472277283501,-5.1488048932852754e-11,0.0073222012694681236,5.970592382494108e-6,5.851244368379601,0.0058716994707813525,1.5873102031335192e-6,0.007466952531034958,0.00961528196140931,0.8955089804982446,0.09507995109393488,0.07615880438174688,12.256628133907649,123.85756402165464,694.0238822780481,80.09234227970003,3.662960529658353e-5,1.1237879226787466e-7,1.0,10.0,0.0,0.0,-534.4969132222591,-0.0003872519339346538,-9.496040882204164e-6,36174.13643098183,-0.0005925447327869498,-8.584567768283441e-5,-0.004165448645370912,-0.00018023216821376565,-0.0003833990304024426,-0.06128636034685911,-0.0012637547050322775,0.007752928765617596,-0.056068504283856235,0.4997435639106443,-5.472109597051899,-0.0012532565217985457,0.009270818115173812,-0.06927483225688352,0.6248779652153791,-6.89390710932063,0.011250841673224267,-0.08906073445776508,0.8127411019682537,-8.99844725038168,-0.11723124923695454,1.0882887856122354,-12.080832574905617,1.4896973619764777,-16.597996597938923,-23.239584113867352
0.039954909413852525,-5.526294036653461,951.6336468925304,264.6621679430859,8.5615448882459,0.14311314179173085,-8918.249171050278,74.04378149074674,9.654704366044271,120.03264864927357,4.872669095575864,10.2890257025889,1.6318111993402529,21.422089523025814,4.81989742852077e7,11.85801177743023,33.08345611977808,10.846000507927931,-25.90802217373196,289.68117801806994,671.4510253098887,38.131739877256116,1.3642994922322902,-43.68344892001872,368.88150526865644,73.51934829405994,-29.123927706283116,-56.04218980253326,488.81384201449555,-95.52918665658346,-60.78668640079368,662.3326042653334,-34.86441847810447,870.3370906783056,1014.0008431347642,0.2856261271768713,0.012734802666276489,1.0978469611413164,3.085161630369054e6,760414.1061017307,-220.78922789239346,-1.2680391277023162,4.2981529717339885e-5,-0.0002734265278597031,-0.00042009511684345125,-5.729401191502537e-11,0.0073210199486645365,6.492723272783303e-6,5.851240521094494,0.006123059721568376,1.7108945830558175e-6,0.00778649804925501,0.010026829005704731,0.9232664454197552,0.09824877951759464,0.07871478309945977,11.85801177743023,119.82992019570162,671.4510253098887,77.48787367937263,4.148296046232853e-5,1.2914338038021926e-7,1.0,10.0,0.0,0.0,-512.5573812360125,-0.0004232611387162701,-1.1625579293391049e-5,33969.80863905174,-0.0006430044290850807,-9.467700053183547e-5,-0.0045172253085679365,-0.00019801830101715164,-0.00042123210650160594,-0.06129063224521104,-0.0013410143090317353,0.008491115861769222,-0.06331437673716456,0.5815481818248477,-6.561057066422444,-0.0013286387469908668,0.010153636992354009,-0.07823865792940599,0.7273093403052715,-8.267789092318974,0.012319818947634875,-0.10060250599544526,0.9462437860984825,-10.795577771072798,-0.13244316298878386,1.267479082504913,-14.49970805598581,1.735576046171796,-19.930511105074395,-27.918791364699025
0.04062097350646614,-5.509761068222197,912.5192716722329,259.171316896938,8.561543935687467,0.14549878879409645,-8373.922764514864,74.0437704104736,9.65463347474744,120.03170991991242,4.872656170827899,10.288989299622843,1.578744135210152,20.385449205634913,4.511459763215291e7,11.472271408419248,33.083301203880744,11.20932386562999,-27.667857144717427,319.75820907589707,649.6072649255284,38.13146505203773,1.4087157774447725,-46.65533345223169,407.18236805017995,73.51848845319894,-30.10429795583396,-59.85446162092027,539.5689043583999,-98.7410346470588,-64.91699989433522,731.1052032603106,-37.21434040941889,960.6884161870222,1119.1737780608375,0.28562612717715685,0.013004604530843884,1.0978461448409957,3.085176025438034e6,760419.5600888941,-211.7233301479815,-1.2680902049438822,4.702558310916613e-5,-0.00029119016734221315,-0.0004478393005517943,-6.375608812203632e-11,0.007319727219899783,7.060626430746411e-6,5.851218191238612,0.006385230827208706,1.8441284944978337e-6,0.008119775173291276,0.010456068390629892,0.9518160408817871,0.10152300363825578,0.08135701016984942,11.472271408419248,115.93240690645463,649.6072649255284,74.96754354457237,4.696929598504073e-5,1.4834617162672988e-7,1.0,10.0,0.0,0.0,-491.51281679338643,-0.0004626420683991043,-1.4073310798059139e-5,31899.266581430253,-0.0006981847016422136,-0.00010441475589278685,-0.004901740779647747,-0.00021752986702905684,-0.0004627352283642117,-0.06129507282067438,-0.0014227038027141794,0.00929738131899838,-0.07147484866815479,0.6764784385150462,-7.862882897027068,-0.0014082122165497138,0.011117880378684636,-0.08833581241808847,0.846205205421086,-9.910735925615151,0.013487037526121074,-0.11360645738470077,1.1012618142879618,-12.945596821111572,-0.14958529113912272,1.4756347113351025,-17.395055454777914,2.021321149224347,-23.92170475147047,-33.52606606525719
0.04129830980706323,-5.493224015911924,875.0031627107728,253.79285900086066,8.561542900494658,0.147924777961036,-7862.652735554235,74.04375837273251,9.65455782511454,120.03070747037957,4.872642340935721,10.288950468425938,1.5273908767600572,19.398732524899014,4.2226908390635654e7,11.098984911087284,33.08314080188939,11.584792321124601,-29.546635229060215,352.95438636154915,628.4686976953762,38.13117730121769,1.4544504808404173,-49.828840594407836,449.45532596906224,73.51757717480216,-31.118060243242407,-63.92530120820631,595.5879233178554,-102.06178925703608,-69.32667258903396,807.0104080374997,-39.72004791630935,1060.4063235455355,1235.2310083275668,0.2856261271774747,0.013280202190281665,1.097845251546902,3.085191358908076e6,760425.3755816754,-203.02727040543027,-1.268138862097616,5.1446638516696265e-5,-0.00031008124554030817,-0.00047738808475848525,-7.094877099524091e-11,0.007318318447622284,7.678338296714948e-6,5.851177299772309,0.006658686009893505,1.9877708336699537e-6,0.008467383654228888,0.010903773656257639,0.9811765890132838,0.10490616855798654,0.08408847386332317,11.098984911087284,112.16075978183581,628.4686976953762,72.52859378574456,5.316960066282422e-5,1.7033147295586237e-7,1.0,10.0,0.0,0.0,-471.32650699062725,-0.0005057079907321689,-1.6880450409439957e-5,29954.38185191355,-0.0007585485273134437,-0.00011515187340110197,-0.005322195253115948,-0.0002389307225696111,-0.0005082569217402652,-0.06129969329578688,-0.0015090498630057718,0.010177732978036296,-0.08066196358984518,0.7865896184537496,-9.418332015746616,-0.0014921771092330878,0.012170733729188596,-0.09970544592975045,0.9841495888334599,-11.87436323332178,0.014761114046261292,-0.12825258427654923,1.2811833839328983,-15.51642555107525,-0.16889571760927796,1.7173346679073647,-20.858943644130633,2.3532593730621194,-28.69939464946456,-40.24227437191309
0.04198712921272605,-5.476682466270277,839.0195329266957,248.52440509885153,8.56154177466287,0.1503918591047934,-7382.428747409083,74.04374528683483,9.654477098247938,120.02963692490037,4.872627541922419,10.288909047603141,1.4776952803132946,18.45952383652186,3.952334297818518e7,10.737744187724012,33.08297497621111,11.972810135261055,-31.55231025896445,389.59269351118724,608.0122139664302,38.13087624137863,1.5015263985073262,-53.217575733606004,496.111694190997,73.51661156085336,-32.1664050432638,-68.27214447987485,657.4160213500501,-105.49527257050875,-74.03441453243144,890.7868229054507,-42.39145800460431,1170.4599134930202,1363.294865023868,0.2856261271778285,0.01356172839701053,1.097844274041041,3.085207690950626e6,760431.5763365433,-194.68587312440496,-1.2681851764709182,5.627928516329732e-5,-0.000330169033106808,-0.0005088564958987396,-7.895507925498495e-11,0.007316788636831587,8.350255122257617e-6,5.851117734473854,0.0069439200416807996,2.1426409811512038e-6,0.008829950409767341,0.011370753467818724,1.0113671405447096,0.10840194294862972,0.08691227289327308,10.737744187724012,108.510856149864,608.0122139664302,70.16835790994884,6.0174984138780096e-5,1.954904660749488e-7,1.0,10.0,0.0,0.0,-451.9632537364807,-0.0005528006931877263,-2.0093154191489054e-5,28127.521348743958,-0.0008246052660391254,-0.00012699081480996798,-0.005782108650771986,-0.00026239986918483995,-0.0005581779277337073,-0.06130450546071811,-0.0016002881441533898,0.011138675824206176,-0.09100096599077226,0.9142492347982337,-11.27575174643529,-0.0015807398636360189,0.013319976856955767,-0.11250315411704995,1.1441202603338387,-14.219945151535612,0.01615136982262552,-0.14474222893280161,1.4899152674122493,-18.588748711832846,-0.19064083113024183,1.997862296224593,-25.000829425076702,2.7386954538499575,-34.41566643261825,-48.28280813708655
0.04268764788131892,-5.460135988671146,804.5053234727496,243.3636155651599,8.561540549380753,0.15290080011471524,-6931.363105535787,74.04373105308119,9.654390953822558,120.02849360157387,4.87261170524824,10.288864865037965,1.4296030594305587,17.565525146357892,3.6992143357447654e7,10.388154637386396,33.082803828290885,12.37379444553489,-33.693353305686394,430.02945895607195,588.2154683421815,38.13056150238413,1.5499644101517855,-56.836048605886056,547.6052514931562,73.51558856309066,-33.25057067097557,-72.91358417678148,725.6546002149995,-109.0454532164983,-79.06015632661936,983.2492929915865,-45.239050533718455,1291.918145116027,1504.6025673183246,0.28562612717822233,0.013849319563033676,1.097843204436139,3.0852250855192314e6,760438.1876577636,-186.68458837818724,-1.2682292214277187,6.156120996815718e-5,-0.0003515268577264093,-0.0005423666840511273,-8.786754579176692e-11,0.007315132412760813,9.081165712691672e-6,5.851039349532407,0.007241450342452935,2.309623751732525e-6,0.009208130893172671,0.011857853394565849,1.0424069681792085,0.11201412420943742,0.089831621446516,10.388154637386396,104.97870977231769,588.2154683421815,67.8842576143959,6.808790595535467e-5,2.2426728752122417e-7,1.0,10.0,0.0,0.0,-433.38930848139125,-0.0006042930027432465,-2.3763080944003547e-5,26411.51676537339,-0.0008969153656936963,-0.00014004455639447582,-0.006285352955726885,-0.00028813280912189435,-0.0006129140862205543,-0.061309521707820835,-0.0016966633779194533,0.012187249265848958,-0.10263177848721304,1.0621826939517396,-13.492467035414059,-0.0016741130154328983,0.014574028432347008,-0.12690282643624326,1.3295465530088664,-17.020168058735045,0.017667882342746542,-0.16330049071242642,1.7319594213018188,-22.258344977627733,-0.21511853082293314,2.323310036376527,-29.950752666858854,3.1860585611192196,-41.251364363297085,-57.904016416750714
0.043400087512731084,-5.443584132746324,771.4000862854567,238.30819873026888,8.561539214949,0.1554523878691252,-6507.683206951275,74.04371556184114,9.654299028621553,120.0272724901784,4.872594757481605,10.288817737171236,1.3830617178193785,16.71455025097392,3.462230490073332e7,10.049834668277137,33.08262750370387,12.78817561476245,-35.97878406202454,474.65778119873164,569.0568520701605,38.1302327309924,1.5997830941972058,-60.699731293671626,604.4366015347156,73.51450497583285,-34.37184582840535,-77.86944367025656,800.9671202831829,-112.7164534682313,-84.4251236212179,1085.2967287882764,-48.27388880954662,1425.9600478388802,1660.5178208972018,0.28562612717866076,0.01414311593110434,1.0978420341144366,3.085243610583792e6,760445.2364982484,-179.00946520575835,-1.2682710665037003,6.73334661804559e-5,-0.0003742323265999184,-0.0005780483486902906,-9.778932360774672e-11,0.007313343998988184,9.87628724365645e-6,5.850941965053441,0.007551818139028247,2.4896747652015446e-6,0.009602610536860817,0.012365957786538793,1.0743155588745994,0.1157466438322999,0.09284985445477097,10.049834668277137,101.56046591877973,569.0568520701605,65.67379960009568,7.702354870925583e-5,2.571658434507288e-7,1.0,10.0,0.0,0.0,-415.57231058689956,-0.0006605915193422826,-2.7948015074004017e-5,24799.636059043783,-0.0009760955494350923,-0.00015443767363496316,-0.006836187849468349,-0.0003163430174681416,-0.0006729194674497727,-0.061314755067764834,-0.001798429442532081,0.013331066751884937,-0.11571063287713423,1.2335253210491364,-16.136395110884976,-0.0017725149791266515,0.015941993258232534,-0.14309868837388093,1.5443752855814006,-20.361191175267884,0.01932153976839572,-0.18417889103557186,2.0125004172771703,-26.638828035037655,-0.24266177128346272,2.700699104018543,-35.86309947407852,3.705069748424186,-49.42138685694925,-69.41080081486652
0.04486164511876606,-5.410462389567016,709.1871600591444,228.50455306444746,8.561536174857212,0.1606867488019007,-5735.924114555522,74.04368031254052,9.65409625916453,120.02457507705374,4.872557208364307,10.28871384946214,1.2944303072446595,15.133453872755355,3.0326173511105392e7,9.405539748562125,33.08226016164348,13.658917670927321,-41.02182665769127,578.2683055212781,532.5711196787221,38.12953178735421,1.7036225582909286,-69.22979277259957,736.3784572897368,73.51214237882832,-36.73114665814847,-88.8103346332761,975.816860142886,-120.43821134991184,-96.26457831076323,1322.2149081559503,-54.9525827170402,1737.1297225057965,2022.3356867703176,0.2856261271796924,0.014749905140921542,1.0978393527924288,3.085284345645868e6,760460.7634349333,-164.58475159474278,-1.2683484166032952,8.05317797654873e-5,-0.00042401940640453576,-0.0006564853310370225,-1.2113408302307142e-10,0.007309345347406479,1.168241152791983e-5,5.850689304053978,0.008213357221565474,2.8931932769406333e-6,0.010443367701348552,0.013448922685694958,1.1408179590489174,0.12358912415665031,0.09919694735197426,9.405539748562125,95.05090011932998,532.5711196787221,61.46424653076523,9.849670887407728e-5,3.3768925101522064e-7,1.0,10.0,0.0,0.0,-382.0863232347267,-0.0007894204007466485,-3.81288826325841e-5,21863.342298834832,-0.001157849244358414,-0.00018780562591851497,-0.00809984562377435,-0.00038114869415890873,-0.0008107659445251049,-0.06132592866292773,-0.0020191953467599815,0.015938011194719565,-0.14692990237160006,1.6613921390379052,-23.042203625463582,-0.0019853065259393204,0.01905981469692509,-0.18177129950987087,2.081075351029205,-29.092563587168513,0.023088241872537114,-0.234052242007813,2.7138359280033857,-38.0959647622528,-0.30847584194381816,3.644868370998269,-51.341676557235644,5.004554657506596,-70.83280406729274,-99.59882896595818
0.04561123604068796,-5.393891499704211,679.9706814917951,223.75197326136058,8.561534444513082,0.1633711962384556,-5384.814073492509,74.04366027589815,9.65398455947656,120.02308689072945,4.872536432410983,10.288656658145408,1.2522436825708254,14.399471246755597,2.8381218114814743e7,9.098862925389149,33.082069708969144,14.116207932983341,-43.80052143327603,638.2563967488978,515.2042577909646,38.12915903167642,1.757664717140104,-73.93249124714701,812.7699259222359,73.51085610251356,-37.97202567847231,-94.84188228807199,1077.0517537198143,-124.49804707976953,-102.78870601865344,1459.3856337088762,-58.62164080312952,1917.2725866065084,2231.7188319079937,0.28562612718029756,0.015063198919944426,1.0978378202751247,3.08530671395288e6,760469.3046729976,-157.81003902735827,-1.2683840424374788,8.805950705292634e-5,-0.0004512797533926079,-0.0006995419174983059,-1.348283442476934e-10,0.007307121329822298,1.2706360918248457e-5,5.850533491838266,0.00856574099368148,3.1189807897547286e-6,0.010891179643400216,0.014025763577633419,1.1754516928052836,0.12770766547206602,0.10253312851730696,9.098862925389149,91.95248852423771,515.2042577909646,59.46056549181857,0.00011134290175589284,3.866939350011159e-7,1.0,10.0,0.0,0.0,-366.3590546861941,-0.0008629606880965501,-4.427760028000517e-5,20527.415510174,-0.0012619919379742253,-0.000207099003637415,-0.008823499571528583,-0.00041827601201199847,-0.0008897383162328861,-0.06133189849361791,-0.0021387486316343644,0.017419624608475886,-0.1654814338418702,1.9268108110961526,-27.51159615268488,-0.0021001593261630955,0.020831775883676542,-0.20475962247097787,2.4141562559214287,-34.74651190443596,0.025227647725240054,-0.26371035601901094,3.149380557762827,-45.5208962413696,-0.347625137150148,4.231662354179207,-61.382268826570176,5.812790724505998,-84.73612964276849,-119.22157521422614
0.04637369431638206,-5.377313224644595,651.9454014709245,219.09606242616442,8.561532555425865,0.16610164043173778,-5055.016070195008,74.04363842200196,9.653865364458303,120.02149709003263,4.87251419532522,10.288595656770358,1.2114147173752448,13.700780502345408,2.656021693016866e7,8.802051150671115,33.08187522314594,14.588754336552082,-46.765842366446215,704.457418658425,498.39598911734475,38.12877108704407,1.8131291136008056,-78.95317791879002,897.0733275701141,73.50949468687692,-39.255727083056335,-101.2810583292639,1188.7721164856403,-128.69687513292934,-109.75151240607494,1610.7631808362878,-62.52837493636703,2116.057800415307,2462.7026578652794,0.28562612718097147,0.01538330011338327,1.097836143841998,3.0853305299453908e6,760478.4099636662,-151.31119950855918,-1.2684177101815837,9.628161291878419e-5,-0.00048024573314177805,-0.0007453735351114095,-1.5007775638224283e-10,0.007304737506949753,1.3820512628774495e-5,5.850357607134018,0.008933389981335799,3.3624908527952414e-6,0.0113583629929139,0.01462757414030033,1.2110340091369025,0.1319637180645611,0.10598284862741826,8.802051150671115,88.95379219805203,498.39598911734475,57.52134961928282,0.0001258331995044645,4.42600113137001e-7,1.0,10.0,0.0,0.0,-351.2720728943905,-0.0009433342589438119,-5.124867698784704e-5,19272.53969859919,-0.0013761576790627752,-0.00022837191121261296,-0.009616506392391722,-0.00045894820961767504,-0.0009762507848867692,-0.06133814471146655,-0.0022647994496694905,0.01903355151042002,-0.18630781800939195,2.233590778280672,-32.82885543329874,-0.0022209664051702563,0.022761974468111103,-0.23057302882776953,2.799266058586947,-41.47566411024243,0.027557051184834886,-0.29702245103966507,3.653198303912239,-54.362896573763464,-0.39160691082692384,4.91080474546661,-73.34729079624687,6.748732783653082,-101.31643080851251,-142.63999204169386
0.04714927272950122,-5.360727005925431,625.0623907369118,214.5347554395947,8.561530491933034,0.16887897341487504,-4745.23572962606,74.04361457406262,9.653738170802194,120.01979862888739,4.872490393427634,10.288530591988161,1.1718990224155394,13.03567770179444,2.485526539469265e7,8.514781746513055,33.08167716522606,15.077057505470512,-49.93007040583833,777.5130346478031,482.12804090063736,38.12836775423059,1.8700149586136123,-84.31311770682198,990.1057738360201,73.5080540208594,-40.5838340853196,-108.1550845251735,1312.060846772965,-133.0397011492789,-117.18192973512315,1777.8144894081383,-66.68699892990777,2335.407153074237,2717.5004307327595,0.285626127181722,0.015710370448144308,1.0978343100975536,3.0853558856770582e6,760488.1162458973,-145.0769281922875,-1.2684494716239842,0.00010526084015674156,-0.0005110200249340449,-0.0007941548078599996,-1.6706033009107125e-10,0.007302185707003001,1.5032891287362568e-5,5.8501612894572155,0.009316983710294031,3.6251308008805256e-6,0.011845776982393039,0.01525546375513585,1.247585259952193,0.13636196633919623,0.10955013003373898,8.514781746513055,86.05155200610284,482.12804090063736,55.64449056369034,0.00014217323918896513,5.063441939205292e-7,1.0,10.0,0.0,0.0,-336.79915011070943,-0.0010311661734387933,-5.9142479901164574e-5,18093.796512384408,-0.0015013428644180043,-0.00025182755312682596,-0.010485738886118458,-0.0005034954228213867,-0.0010710055755187207,-0.061344684131771715,-0.002397646794103726,0.0207909546333343,-0.20967770997428317,2.5879831141687175,-39.15059618656352,-0.0023479696488813368,0.024863755364505143,-0.25954615217456933,3.2442925833153713,-49.479246217849706,0.03009231633839079,-0.33442277818904154,4.235687107570996,-64.88573992664179,-0.44099677918820024,5.696432663034552,-87.59689042211829,7.832030433812668,-121.07757942497435,-170.5726438746794
0.04793823114988988,-5.3441322591129214,599.2747422399665,210.06602934660884,8.561528236800582,0.1717041108815503,-4454.25749820471,74.04358853744188,9.653602441161105,120.01798396017277,4.87246491562658,10.288461193547848,1.1336536687283658,12.402541634488701,2.325896455351492e7,8.236742646728327,33.081476082455445,15.581632883205094,-53.30625262458452,858.1308115647569,466.38274126860813,38.12794888204802,1.928315527409707,-90.03495579177955,1092.768284002573,73.50652978559663,-41.95799896705923,-115.49294282746612,1448.1120218765795,-137.53173447435734,-125.11070240510429,1962.15701696252,-71.11237994904987,2577.438968417765,2998.549091572039,0.28562612718255787,0.016044576519282,1.097832304415977,3.0853828789379788e6,760498.4628603879,-139.09638535794886,-1.2684793752378836,0.000115065436420032,-0.0005437111401361504,-0.0008460709711950388,-1.85974710273563e-10,0.007299457187200076,1.635224761641724e-5,5.849944139528203,0.00971723381445614,3.9084220258521155e-6,0.012354321108124613,0.015910593985603086,1.285125926019085,0.14090726419554117,0.11323915198967627,8.236742646728327,83.24261610237893,466.38274126860813,53.8279493127831,0.0001605936622960289,5.78983434309345e-7,1.0,10.0,0.0,0.0,-322.91513683278436,-0.0011271371336227798,-6.807092265726295e-5,16986.566683334426,-0.0016386445327514804,-0.0002776900635227783,-0.011438761878896742,-0.0005522775958254024,-0.0011747683204927106,-0.061351534459149926,-0.002537598194028486,0.022703860883360544,-0.2358899549468746,2.997148057232909,-46.66143991132479,-0.00248141385162218,0.02715149520158628,-0.29205138897241517,3.7582756767720813,-58.99225540051624,0.03285050906791456,-0.37639480807116377,4.908772823537522,-77.4008435180119,-0.496435771077512,6.604774734521298,-104.55671930703821,9.085259608738223,-144.61576798952967,-203.87071563544993
0.04874083673220749,-5.327528374964242,574.5374906611981,205.6879030964008,8.56152577106757,0.17457799269082722,-4180.93986963064,74.04356009781165,9.6534576018242,120.01604499893129,4.872437642890731,10.288387173164491,1.0966371444866345,11.799829864750073,2.176438880967265e7,7.967632083307199,33.0812726175821,16.103010850407856,-56.90824265790024,947.090903099925,451.14300147985483,38.127514374430305,1.9880172584573916,-96.14279924411875,1206.0542886231485,73.5049174446074,-43.37994683187131,-123.32547823219006,1598.2421559793188,-142.17839779197666,-133.570483164467,2165.5739545692295,-75.82003325650318,2844.4878367989736,3308.531187000948,0.2856261271834889,0.016386089950892933,1.0978301108303707,3.085411613600478e6,760509.4917035226,-133.35917807171728,-1.2685074662377902,0.00012576961662348802,-0.0005784337172997796,-0.0009013184731880332,-2.070426101179373e-10,0.00729654259807741,1.778812571267677e-5,5.849705718183797,0.010134885664400663,4.214009480338891e-6,0.0128849371359555,0.01659418119745351,1.323676593605971,0.1456046413046459,0.11705425738510583,7.967632083307199,80.52393676196546,451.14300147985483,52.06975414252667,0.00018135304750672808,6.617103990917217e-7,1.0,10.0,0.0,0.0,-309.59591935880167,-0.0012319882332669195,-7.815873202645374e-5,15946.511953199391,-0.0017892706220384233,-0.00030620667448615774,-0.01248390247959565,-0.0006056870640498199,-0.001288373553735961,-0.0613587143352678,-0.0026849693713083974,0.02478521883429386,-0.26527675268955403,3.4692808152363557,-55.578825012549544,-0.002621545848054906,0.02964067064285427,-0.3285028814923605,4.3515675475900055,-70.29163697986388,0.03584997264798091,-0.4234764527564767,5.686123670244778,-92.27556014129709,-0.5586372862006728,7.6544473657549705,-124.72943916997588,10.534340755434627,-172.63588337264292,-243.54175582960949
0.04955736425659054,-5.310914717803854,550.8075307619027,201.39843652435061,8.56152307387532,0.17750158385685116,-3924.2108502823776,74.04352901911489,9.65330304020743,120.0139730824341,4.872408447680446,10.28830822329868,1.060809306667781,11.226074861223982,2.0365055463733345e7,7.707158235166577,33.081067518894635,16.641736884478473,-60.7507426696694,1045.2534094859814,436.392296033622,38.127064198063465,2.0490987542162733,-102.66230319709199,1331.0589919399924,73.50321223318733,-44.85147985911928,-131.68550714600417,1763.9025920988602,-146.98533809550355,-142.59593292476995,2390.0309687415324,-80.82610982863066,3139.1262980180813,3650.3988662706806,0.28562612718452607,0.016735087620875378,1.0978277119119186,3.0854421999894236e6,760521.2473927838,-127.85534154957091,-1.2685337866345332,0.0001374540635771593,-0.0006153088340646133,-0.000960105613827558,-2.30511542704719e-10,0.007293431944728294,1.935093701031068e-5,5.849445545154581,0.010570720156999657,4.543672054624101e-6,0.013438611304281227,0.017307499437162262,1.3632579357056935,0.15045931040546998,0.12099996045132742,7.707158235166577,77.89256683226391,436.392296033622,50.36799832167153,0.00020474117512122013,7.558689448806005e-7,1.0,10.0,0.0,0.0,-296.81837663880174,-0.0013465261066618862,-8.954484900699933e-5,14969.557901978802,-0.0019545513063226553,-0.00033765011588960867,-0.013630327693227615,-0.0006641513577248111,-0.0014127306744141544,-0.06136624338972528,-0.0028400838333643894,0.02704895924522307,-0.29820712553651596,4.013753726461042,-66.1586029722022,-0.0027686135333922883,0.03234793023190797,-0.36936088657488425,5.036014129335404,-83.70347841498918,0.03911040658544427,-0.4762657975345931,6.583393136407015,-109.94285098637931,-0.6283947334289569,8.866790831036496,-148.70816762435584,12.209013890565156,-205.970675835715,-290.77752315552107
0.05038809652624444,-5.294290623125431,528.0435383408835,197.1957291867822,8.56152012227993,0.18047587571591348,-3683.0636949584014,74.04349504130884,9.653138102156362,120.01175892699457,4.872377193337184,10.288224015846765,1.0261313330504684,10.679880298031286,1.9054896178858735e7,7.455038879288731,33.080861651059315,17.198371705958316,-64.84934642073985,1153.5664734877826,422.1146429148455,38.12659839063467,2.111529665990154,-109.62076111749283,1468.989668833466,73.50140914707376,-46.37448195048942,-140.60793062926462,1946.6931271510578,-151.95843861197665,-152.223823140386,2637.6946009711965,-86.14737489625202,3464.188637208326,4027.400093825819,0.2856261271856816,0.0170917519148872,1.0978250886382384,3.0854747552761897e6,760533.7774434856,-122.57532110059347,-1.268558375283749,0.00015020646901628794,-0.0006544643334277685,-0.001022653219548078,-2.566578863521577e-10,0.007290114544958953,2.1052041508682228e-5,5.849163097712637,0.011025555636938352,4.89933388506268e-6,0.01401637668627951,0.018051883520101616,1.403890693973962,0.1554766751949444,0.1250809551059549,7.455038879288731,75.34565620820797,422.1146429148455,48.72083783190918,0.0002310826573818155,8.629718408310778e-7,1.0,10.0,0.0,0.0,-284.5603384632618,-0.0014716285000585766,-0.00010238397754425014,14051.877796170791,-0.0021359515161039396,-0.0003723212699745593,-0.01488813009427364,-0.0007281362402677111,-0.001548830409902916,-0.06137414229356538,-0.003003272380720594,0.029510058481717942,-0.3350907130542434,4.641276697839584,-78.70154044322908,-0.0029228647471117785,0.035291169602719503,-0.41513656013322536,5.82515996863272,-99.61137711861477,0.042652948364119744,-0.5354273824880389,7.618494795254213,-130.91255502490426,-0.7065899023245558,10.266250109549645,-177.19217259190376,14.143377691381936,-245.60317724080616,-346.98661420382575
0.05123332454856429,-5.277655399862488,506.2059009102784,193.0779204073992,8.561516891047576,0.18350188628907657,-3456.552971476963,74.04345787787877,9.652962089103559,120.0093925820136,4.872343733438713,10.288134200764137,0.9925656856071171,10.159917691304125,1.7828230653363343e7,7.211001124714194,33.080656006870164,17.773491219972346,-69.22058183634655,1273.0751456233902,408.2945885312264,38.12611706988761,2.1752694293767334,-117.0471967660918,1621.1769373894094,73.49950293092411,-47.95092328911338,-150.129849363039,2148.3769230229987,-157.10383007694006,-162.49313694498238,2910.9523932106194,-91.80117375064202,3822.7968703399088,4443.107120268198,0.28562612718696906,0.017456270892170164,1.0978222202508927,3.0855094038865473e6,760547.1324532925,-117.50995630183056,-1.2685812679199902,0.0001641221136083759,-0.0006960351512373037,-0.0010891953329302166,-2.857903166216799e-10,0.0072865789852578616,2.2903836419397567e-5,5.848857809279652,0.01150024980578634,5.2830765586154086e-6,0.014619315527036481,0.01882873209144898,1.4455956478272154,0.1606623371571938,0.12930212260676127,7.211001124714194,72.88044914429875,408.2945885312264,47.12648962931711,0.0002607409639689671,9.84720101173007e-7,1.0,10.0,0.0,0.0,-272.8005488233822,-0.0016082502544466568,-0.0001168482912325344,13189.877680553958,-0.0023350847041945532,-0.00041055209604504015,-0.01626842196712469,-0.00079814897769091,-0.0016977517700175137,-0.061382432812841205,-0.00317487246440455,0.03218460397767936,-0.3763819061155016,5.364077828318036,-93.5608594348314,-0.003084545954018806,0.03848960900330562,-0.46639717470926867,6.734479140478473,-118.46615556012233,0.04650025666608865,-0.6016990577250525,8.81191250670387,-155.78449526294526,-0.7942020994569774,11.88080547671391,-211.00516078993707,16.376499953163503,-292.6928778673126,-413.8326361113801
0.0529684753508509,-5.244348658388323,465.15936741528185,185.08974833778623,8.561509475915289,0.18971327590767384,-3043.943322303549,74.04337269888424,9.652573802929862,120.0041598818403,4.872269558235428,10.287936228766348,0.9286273720234787,9.193693708227462,1.5604451508832598e7,6.746123582355663,33.08025007778799,18.981563913574593,-78.85199320800609,1550.4035834410472,381.9679942219534,38.125108818337466,2.3064536429653457,-133.42933309980643,1974.3361064771411,73.4953587547673,-51.27246798686211,-171.13230254790136,2616.393817361146,-167.93732676013659,-185.12365001809522,3545.0405679217197,-104.17835978352025,4654.751612248395,5406.73824680306,0.2856261271900027,0.018209655111530516,1.0978156554740197,3.085585517714885e6,760576.5363609195,-107.98842443389931,-1.2686220926814884,0.00019586600577263958,-0.0007870000514318245,-0.0012352697902886791,-3.5443324907562793e-10,0.0072788037831364085,2.7114868170309668e-5,5.848176214281411,0.012512854760094368,6.143999433189101e-6,0.01590530428506428,0.02048575720218261,1.5323053123520118,0.17156199821708312,0.13818549306378594,6.746123582355663,68.18457497358713,381.9679942219534,44.08939014517917,0.00033168355440074974,1.2800271302039304e-6,1.0,10.0,0.0,0.0,-250.69503312691614,-0.0019202961231402239,-0.000151440032338657,11619.620856532429,-0.0027938394289479386,-0.0004991957782142762,-0.019446657355106936,-0.0009585161850197864,-0.002038862738888813,-0.06140028158565551,-0.003544685844299597,0.03824435323981787,-0.47425593606557837,7.153263693898226,-131.95761092371458,-0.003431168389609026,0.045736081905353325,-0.5879576557410462,8.986776157491978,-167.22519085802006,0.05520793209484987,-0.7589363304981827,11.7706292683005,-220.17815281065083,-1.002143291786057,15.887787325941419,-298.66639444464715,21.924376688842273,-414.95251677096667,-587.6403331698849
0.053859024461063304,-5.227675615547788,445.87917776213004,181.21585520175162,8.561505227964924,0.1929008331636164,-2856.2274962939523,74.04332395162824,9.652359881830536,120.00126982108193,4.872228494763088,10.287827248153036,0.898185673447774,8.74508552240035,1.4597701068415998e7,6.524781930862744,33.0800525374052,19.615744344919257,-84.15028748472734,1710.890645626877,369.4330339506328,38.124582614130716,2.373752473117505,-142.4526178523649,2178.70372229294,73.4931089112613,-53.021991897685695,-182.6991370065371,2887.225738969566,-173.6390518920444,-197.57480201929184,3911.9609416979715,-110.93883417806717,5136.051049989615,5963.721600741876,0.2856261271917849,0.01859892710904604,1.0978119074195019,3.085627272119751e6,760592.7037157534,-103.51576439565787,-1.2686400809252114,0.0002139286524123094,-0.0008367026393131323,-0.0013153430667450722,-3.9475972620283104e-10,0.007274537207819213,2.9505012589663835e-5,5.847798540624102,0.013052697376618795,6.626256199312329e-6,0.016590788560612316,0.021369081644139164,1.5773515383131933,0.17728826386330562,0.14285847754605197,6.524781930862744,65.94884046285682,369.4330339506328,42.6433597266215,0.0003739318177779647,1.4581296403675835e-6,1.0,10.0,0.0,0.0,-240.3110337798339,-0.0020980763036485125,-0.0001720171216678667,10905.216581903329,-0.0030575755502018033,-0.0005504588391319285,-0.021272915184388945,-0.001050126073599709,-0.002233722763582382,-0.06140988937315725,-0.003743600058937405,0.041667916074882363,-0.5320139869926587,8.253654888110354,-156.54946070223565,-0.003616581477679917,0.04982992190299393,-0.6597265952362729,10.372859206783207,-198.47785588567615,0.06012200382334157,-0.85181513291,13.593127257076297,-261.499135538007,-1.1250130348177683,18.358555357472675,-354.9938475895533,25.348799003116785,-493.6247842020694,-699.6447659844157
0.054765322661216746,-5.21098839477329,427.3826294452196,177.41979980026343,8.561500571712182,0.1961444671435909,-2679.9079113071316,74.04327054826611,9.65213158250326,119.99818003914396,4.872184527761874,10.28771100901474,0.868718160750123,8.31800985989724,1.3655128591797607e7,6.310517605228245,33.07986073985749,20.270863469704206,-89.79753437130141,1887.932523459363,357.29880069040456,38.124042373032935,2.442065232023466,-152.07925507608266,2404.150622837725,73.49073214147062,-54.83380837550323,-195.03832125458376,3185.989854774149,-179.5403372651788,-210.84748173607576,4316.711046154426,-118.10583008995847,5666.873512666353,6577.60559130963,0.2856261271937716,0.01899686779989459,1.0978078105386375,3.0856716992203733e6,760609.9334036665,-99.22474511165812,-1.2686564854180833,0.00023362484436961187,-0.0008894382950366034,-0.0014004943372612061,-4.3971456234631427e-10,0.007269998492763957,3.210790912486749e-5,5.8473952880667,0.013616267153875334,7.146779908137922e-6,0.017306320860788028,0.022291174060902495,1.623552925487703,0.18320737693172667,0.14769321753784095,6.310517605228245,63.78466916482664,357.29880069040456,41.243579739255544,0.0004214364514462407,1.6600173098341684e-6,1.0,10.0,0.0,0.0,-230.34866930625535,-0.002292103608311875,-0.00019512354003748506,10234.172939385619,-0.003347312787168814,-0.0006069903123379354,-0.023278557054808392,-0.0011502832517824115,-0.002446763529407909,-0.06141998796872459,-0.003952325453029724,0.04538179165829919,-0.5965412179553944,9.517881175969826,-185.59167365098853,-0.0038103642694090577,0.054270749498910545,-0.7399327405388266,11.966024386507499,-235.40676598763565,0.06544842875347516,-0.9556490306357643,15.68928290721827,-310.36509076817555,-1.2624060700097928,21.202420832441472,-421.6708579087887,29.293195101741155,-586.8485805566473,-832.5033937470246
0.055687707293832385,-5.194286162600757,409.6376626812366,173.69990970338725,8.561495466642251,0.19944534275615178,-2514.2939160637775,74.04321202224914,9.65188793369329,119.99487641879149,4.8721374505637245,10.287587027187984,0.840193114491487,7.911430963382126,1.277265098568838e7,6.103099997666121,33.079676527459014,20.94757109978964,-95.81557607722365,2083.22550837426,345.55223510187705,38.123488773649626,2.5112757766135414,-162.34842412198756,2652.8359452701675,73.48822172927764,-56.71040449832815,-208.19981692976032,3515.546013204986,-185.64876054599162,-224.99325190093876,4763.160518927525,-125.6985221469518,6252.264229530775,7254.1065878714635,0.28562612719598673,0.019403697374581,1.097803332774177,3.0857189667757107e6,760628.2946654578,-95.10794733830508,-1.2686713266176872,0.0002550982315797014,-0.0009453828021370133,-0.0014910353564210337,-4.898361700812247e-10,0.007265171775934922,3.4942810079443885e-5,5.846965644901045,0.014204652667091524,7.70866470049812e-6,0.018053270864567646,0.02325380677828461,1.6709300143217958,0.18932605392990032,0.15269567217408114,6.103099997666121,61.68973289361958,345.55223510187705,39.88854340321443,0.0004748328396956234,1.88868987062429e-6,1.0,10.0,0.0,0.0,-220.79072159061366,-0.002503826235175477,-0.0002210512798542484,9603.863594281544,-0.003665669563504592,-0.0006693335216358882,-0.025481585421386625,-0.0012597617121831199,-0.0026796313978055845,-0.06143060551442625,-0.0041712188828716135,0.04940869627732332,-0.6685919515649582,10.969359323250993,-219.8613625745815,-0.004012730092646577,0.05908567411177833,-0.8295203277089322,13.796006398067108,-279.00778562019605,0.07121878398099783,-1.0716692705531425,18.098654308290556,-368.10896599837304,-1.4159582807233206,24.473716978162564,-500.5407010307977,33.83382932059914,-697.2377057131416,-989.9935752074812
0.05662652585701787,-5.1775680601305805,392.61355043390114,170.054549138269,8.561489868239477,0.20280465604172052,-2358.7369138543145,74.04314785897003,9.651627897816786,119.99134381183879,4.872087041800384,10.287454786027823,0.8125798749862583,7.524363448523976,1.1946446060395874e7,5.90230620172315,33.0795019615156,21.64653056454797,-102.2274366210134,2298.6374130053473,334.1807139266525,38.12292264457913,2.581246540303058,-173.3016498436697,2927.1369189608363,73.48557061920722,-58.65439036495682,-222.23654189981207,3879.0425280684963,-191.97223518806422,-240.06646943561634,5255.5683706536665,-133.73607503074405,6897.771850883679,7999.495599389574,0.2856261271984568,0.019819643161217815,1.0977984391751427,3.085769252798446e6,760647.861207967,-91.15825934494552,-1.2686846219332082,0.0002785046028960303,-0.0010047212394351376,-0.001587295948268841,-5.457268010051623e-10,0.00726004012015709,3.803075332501399e-5,5.846508744381276,0.014818996286022025,8.315262004481784e-6,0.018833074968581658,0.024258838999370546,1.719503183020474,0.1956512600803364,0.15787204649865036,5.90230620172315,59.66178133871521,334.1807139266525,38.576794254361175,0.0005348304284200806,2.147492434165547e-6,1.0,10.0,0.0,0.0,-211.6206857538639,-0.0027348166529398655,-0.0002501244333527984,9011.821983273452,-0.004015531221299462,-0.0007380881935965806,-0.02790183028322392,-0.0013794029132613674,-0.002934116229259952,-0.06144177162045248,-0.004400637129805037,0.053772900025434306,-0.7489989256861765,12.63468141964626,-260.26543765722073,-0.004223878687154742,0.06430365041932008,-0.9295323632679666,15.896597827405099,-330.4441737160382,0.07746669420721544,-1.2012365944337131,20.866247748512418,-436.28985948092463,-1.587477886580632,28.23433510436473,-593.762759801824,39.057674511347564,-827.859219565499,-1176.5547802988635
0.05758213650564523,-5.160833200781793,376.280840788329,166.48211788739653,8.56148372760065,0.2062236353624787,-2212.6277703576425,74.04307749070269,9.651350366330991,119.98756596024906,4.872033064370681,10.287313734195934,0.7858488039941177,7.155869791532221,1.1172935669297878e7,5.707920733976927,33.07933934125483,22.36841812677084,-109.05735657850909,2536.224514006685,323.17203422808075,38.12234497885291,2.651815884235351,-184.982911931667,3229.6703461678467,73.48277139749464,-60.668507166676285,-237.20450141951085,4279.944476099423,-198.51902935056356,-256.1243648711822,5798.6209426335445,-142.23744692296114,7609.496643598504,8820.648275466923,0.2856261272012116,0.020244939964819193,1.097793091641426,3.0858227461594692e6,760668.7114883169,-87.36886368757642,-1.2686963857121865,0.0003040128567476185,-0.0010676483817480954,-0.001689624936159958,-6.080603147788887e-10,0.007254585439648048,4.139473385964805e-5,5.846023662297163,0.015460497179150214,8.970202796570932e-6,0.0196472399110077,0.025308221578699927,1.7692926124918096,0.20219021974919538,0.16322880376332616,5.707920733976927,57.69863925045827,323.17203422808075,37.306924325130346,0.0006022209636760523,2.4401487304519638e-6,1.0,10.0,0.0,0.0,-202.82273950101825,-0.0029867817119099823,-0.00028270256669456716,8455.731480890301,-0.00440007753017429,-0.0008139163783787322,-0.030561136476093376,-0.0015101213837185336,-0.003212163299700753,-0.06145351743641522,-0.004640935167064992,0.05850030687742986,-0.8386806547624929,14.544016254208652,-307.86108972133593,-0.004443993263719045,0.06995557156781548,-1.0411199868418575,18.306166879319754,-391.07323636551155,0.08422791787185789,-1.345853596607229,24.043222003419864,-516.7294977568986,-1.77896187129834,32.55471530109237,-703.8642661489655,45.06383342167417,-982.3087495741706,-1397.4001589682387
0.05855490812662534,-5.144080675790055,360.61130919383174,162.98105184987708,8.561476991015143,0.20970354100119862,-2075.3944472131348,74.04300029103347,9.651054154910605,119.98352541274208,4.871975264365046,10.287163283365482,0.7599712599142304,6.805058108344748,1.0448770288993796e7,5.5197353539352765,33.07919122401617,23.113921913747927,-116.33082035225216,2798.249980529575,312.51440319345704,38.12175694948654,2.7227951284797483,-197.43874850778346,3563.3159498074087,73.47981627298648,-62.755634922367236,-253.1629103937099,4722.064423191339,-205.29778294791657,-273.2271029227759,6397.473061449134,-151.2211473970867,8394.142549798102,9725.098249654935,0.2856261272042845,0.020679830223043098,1.0977872486492108,3.0858796471988177e6,760690.9290052342,-83.73322626042051,-1.2687066292126068,0.00033180603033528206,-0.0011343690752686,-0.0017983910540566484,-6.775908926333145e-10,0.007248788423726437,4.505989088895291e-5,5.845509414602249,0.016130414196599288,9.677421551638717e-6,0.020497346218933492,0.02640400158059503,1.8203182257244555,0.20895042419257928,0.1687726758698621,5.5197353539352765,55.79820461685392,312.51440319345704,36.07757296683902,0.0006778875549505318,2.7707959603265163e-6,1.0,10.0,0.0,0.0,-194.38171775246303,-0.0032615733872866743,-0.00031918441522922977,7933.416421767385,-0.004822812867111089,-0.0008975489623985355,-0.033483568972190486,-0.001652910696956304,-0.003515886002459707,-0.0614658757193918,-0.004892464085069839,0.06361853323032093,-0.9386493268798622,16.73155558478861,-363.87924441097334,-0.004673237129986669,0.07607436009128468,-1.1655525294545965,21.06823392377723,-462.4768978916752,0.09154042685431728,-1.5071780080263937,27.687674331134097,-611.5541811013466,-1.9926136256201026,37.514954563562135,-833.7999671450966,51.96513166609701,-1164.7975781817072,-1658.6459024815626
0.059545220783355036,-5.1273095532195665,345.57790586063163,159.54982214576512,8.561469599504182,0.21324566600695916,-1946.4997178457834,74.04291556867332,9.650737998193444,119.97920343348557,4.871913369901917,10.287002805723889,0.7349195627606562,6.471079886889394,9.77081425939953e6,5.337548809649058,33.079060446570274,23.883740934081676,-124.07458010064816,3087.204100996675,302.1964237292037,38.12115992565449,2.7939652953463154,-210.71836196139748,3931.241980437148,73.47669705550321,-64.91880155600013,-270.17431672306157,5209.596087638336,-212.3175282200901,-291.4378336041617,7057.7930574304055,-160.70494980582208,9259.073916889418,10721.09454665315,0.28562612720771274,0.021124564330314767,1.0977808649515233,3.0859401683857236e6,760714.6026144215,-80.24508421246964,-1.2687153605715582,0.0003620824106885676,-0.0012050986346319355,-0.0019139839169566588,-7.55162866183214e-10,0.007242628453056601,4.9053714717338175e-5,5.844964954706959,0.016830069156623925,1.044118256346371e-5,0.02138505214277196,0.027548327478131365,1.8725996425789664,0.21593964194734822,0.17451067634201162,5.337548809649058,53.958446089502544,302.1964237292037,34.88742518662353,0.0007628146908517089,3.1440211732734387e-6,1.0,10.0,0.0,0.0,-186.2830846356659,-0.003561200389635198,-0.0003600119543374639,7442.833432896139,-0.005287599645661242,-0.0009897928952875995,-0.03669564011778005,-0.001808849942094069,-0.003847579604430553,-0.06147888090795872,-0.005155568846210198,0.06915698793268621,-1.050019330287898,19.2360110187117,-429.7514092680469,-0.0049117500316319404,0.08269506007912568,-1.3042283874315415,24.2321144350608,-546.4967566556995,0.09944448347960802,-1.6870370632293756,31.86551887200695,-723.2430068640808,-2.230862005900721,43.20604795113172,-987.0209204702011,59.889905349149544,-1380.2533470977382,-1967.4612332558029
0.06055346600447676,-5.110518879889448,331.154707980013,156.18693483053437,8.561461488319038,0.216851336401762,-1825.4390467503379,74.04282256062187,9.650400544217574,119.97457990429749,4.871847089900387,10.286831631337355,0.7106669646381162,6.153127889688805,9.136132098946907e6,5.161166623343294,33.07895014768023,24.678583771194752,-132.31667139553298,3405.8263353160264,292.2070823224364,38.12055548978618,2.8650734962789763,-224.87371962943038,4336.933109659255,73.47340513295724,-67.16119228058739,-288.3047159586157,5747.150962541841,-219.58771037385466,-310.8227218729225,7785.811650451653,-170.70554613091304,10212.376824508963,11817.662716867037,0.2856261272115382,0.021579400898309283,1.0977738912548134,3.086004535000602e6,760739.826857825,-76.8984349732041,-1.2687225847621755,0.0003950567188004601,-0.001280063225882055,-0.002036814993971717,-8.41721772682038e-10,0.007236083510882355,5.3406273670907255e-5,5.844389170680053,0.01756085020431502,1.126610849661363e-5,0.022312097654099222,0.028743454448177667,1.9261561227731825,0.22316592833594784,0.18045011297165484,5.161166623343294,52.17740081307824,292.2070823224364,33.73521024573138,0.000858099258937571,3.5648985918144726e-6,1.0,10.0,0.0,0.0,-178.51290804799618,-0.003887840560915957,-0.00040567486306851766,6982.063385241847,-0.005798695122230999,-0.0010915391662287333,-0.040226559608485236,-0.001979110654801966,-0.004209735977757236,-0.061492569195902146,-0.005430585719264183,0.075146950710258,-1.1740163920440794,22.101165250723763,-507.14032340190454,-0.005159644061110578,0.08985492680827445,-1.458686694019695,27.853633472850483,-645.2741819775617,0.10798270973031573,-1.8874429277197338,36.65146505007052,-854.6831791933648,-2.496381770046157,49.73127432889538,-1167.5536418933916,68.98400095329339,-1634.4362696125663,-2332.2419791706734
0.0615800467619435,-5.093707688407951,317.31687770152223,152.89093155837273,8.561452586396527,0.2205219101858736,-1711.7386285592709,74.042720424636,9.6500403486005,119.96963322081291,4.871776112800223,10.286649045404538,0.6871876277090035,5.850434240457759,8.541975856176877e6,4.9904009315583835,33.078863791894804,25.499166794555254,-141.0864172531738,3757.129265833652,282.5357399897824,38.11994545564121,2.935828921615712,-239.95964468964112,4784.220694298879,73.46993144769733,-69.48615893736564,-307.62365099942093,6339.797992137319,-227.11820708022518,-331.45094741191576,8588.37479917868,-181.23813366055927,11262.925040704456,13024.669442203685,0.2856261272158076,0.022044606880261552,1.097766273871401,3.0860729858257994e6,760766.7023020136,-73.68752660505017,-1.2687283035394952,0.00043096136300062294,-0.001359500216252758,-0.002167318554039288,-9.38326773766821e-10,0.0072291300902247455,5.815046211466914e-5,5.843780882467219,0.018324215115042435,1.2157211190932391e-5,0.023280308342054544,0.029991749551397925,1.9810064882406193,0.23063763280919658,0.18659859911673304,4.9904009315583835,50.45317280448127,282.5357399897824,32.61970061380434,0.0009649626335115624,4.039027148642521e-6,1.0,10.0,0.0,0.0,-171.05783729618304,-0.004243854022825426,-0.0004567154036751404,6549.3039510326835,-0.006360791800945623,-0.0012037715837633664,-0.04410850864074854,-0.002164964196284321,-0.004605059281600113,-0.061506978602735386,-0.005717839317221867,0.08162164678588808,-1.3119873201862395,25.376481724097232,-597.9748604724125,-0.0054169990564707365,0.09759351110865577,-1.6306197818197532,31.99591731377575,-761.2960672381647,0.11720014477464571,-2.110609176767203,42.13010428422639,-1009.2333048090273,-2.7921153678499766,57.20773936129044,-1380.0909744423907,79.41300684542054,-1934.0729823466784,-2762.811080390932
0.06368988466562661,-5.060019836762381,291.3031337270534,146.49392165907247,8.56143209090011,0.22806335603115754,-1504.6658676382526,74.04248495278074,9.649245455037239,119.95867586090742,4.8716187104251505,10.286246537589626,0.6424497778578742,5.287936008334784,7.465115768838812e6,4.664999499030928,33.078778547465824,27.220445781444983,-160.33255103935988,4571.3521725218925,264.1063041318008,38.11871711724492,3.07490171853898,-273.15726674387616,5820.844743969551,73.46240017277233,-74.39812298272372,-350.12355406263055,7713.194098544023,-243.0019472241654,-376.729002157824,10447.943529197013,-203.94958845748988,13695.623245225144,15814.084869928545,0.28562612722589453,0.023007237730628616,1.0977488690368888,3.086223167119572e6,760825.8413451111,-67.65111821886819,-1.2687352154080354,0.0005125878440538595,-0.001532798897683717,-0.0024531999566844696,-1.1665655348497717e-9,0.007213895729033562,6.896109979034928e-5,5.842461714468433,0.019954897302330108,1.416014453390717e-5,0.025347980983340297,0.03265790548768042,2.0946615194511278,0.2463522137751655,0.19955477656461468,4.664999499030928,47.16790735828939,264.1063041318008,30.49409567386026,0.00121901469387946,5.172277497278826e-6,1.0,10.0,0.0,0.0,-157.04237922528438,-0.00505443798437475,-0.0005773939329938032,5761.149432399343,-0.007659206868779743,-0.0014641534268703049,-0.05307092012076109,-0.0025890823863497898,-0.005507186842957203,-0.061538122415517316,-0.006330276868646626,0.09616829514606443,-1.6359065174004368,33.38797231020427,-829.2704934307171,-0.005960219276423752,0.1149769901043695,-2.0345265025645833,42.137143520512836,-1057.0684387960714,0.1378651501383088,-2.635191135172387,55.56060763538899,-1403.8991964392553,-3.4874733897079495,75.56243804370573,-1923.9229575358133,105.05202950752079,-2702.393612804951,-3869.1656101121725
0.06477400594527162,-5.0431412102139825,279.0825838934052,143.39017586544782,8.56142031801999,0.23193709777408184,-1410.483271182359,74.04234945671185,9.64880734819362,119.9526134924879,4.871531547007183,10.286024934507399,0.6211439016803432,5.026775833150801,6.977749424413583e6,4.51001937694516,33.078788446773494,28.122594288507795,-170.87389608765648,5041.909649203641,255.32870755942741,38.11810376895277,3.1424059592020144,-291.39359710344485,6419.88851599427,73.45832199570471,-76.99275328133608,-373.4620586750583,8506.775129934824,-251.37730714212904,-401.53183222953743,11522.25694714341,-216.14654809925156,15100.126497003796,17421.065485807183,0.2856261272318367,0.023505239890564605,1.0977389487049622,3.0863054493084657e6,760858.3395018446,-64.81527892017834,-1.268736395320951,0.0005588754034596026,-0.0016271942840519365,-0.0026095689363545694,-1.3010206970936843e-9,0.007205559392126152,7.511006162356831e-5,5.841748106134509,0.020825511147258374,1.5284261825213892e-5,0.02645156073501688,0.034081111200735655,2.1535009411662225,0.25461333325366087,0.206379336771435,4.51001937694516,45.603394814320254,255.32870755942741,29.481750057389817,0.0013693945770240417,5.845544131166347e-6,1.0,10.0,0.0,0.0,-150.45799222953337,-0.005514771269222899,-0.0006484300389818761,5402.671840669238,-0.00840751044532985,-0.0016148270459914438,-0.0582334745706368,-0.002830462889137209,-0.0060206180800203395,-0.061554942642188165,-0.006656020450792249,0.10431705024557,-1.8252507932778301,38.2578948297681,-975.3046210909968,-0.006246034968218177,0.12471315525551385,-2.2707751795761597,48.3072032191573,-1244.0262663519993,0.1494152305963135,-2.9422055391620745,63.74258597785347,-1653.7926411155104,-3.894537885004861,86.76044358809114,-2268.950470866388,120.71576948218159,-3190.8670497195626,-4573.996840062295
0.06587819078522855,-5.026238147617114,267.35805277354643,140.3478364498012,8.561407394331452,0.23588147878453933,-1322.0372336722596,74.04220049094229,9.648339667626844,119.94612431967968,4.8714382071369515,10.285788550817117,0.6005165149708099,4.778159510290478,6.521563724358826e6,4.359966658904759,33.078839920268834,29.05338218599057,-182.07271530877372,5560.487017639119,246.83008540881255,38.11749477490457,3.2079199709631294,-310.80986043917443,7080.024091210026,73.45402081948414,-79.68524849811577,-398.3042414643925,9381.217334833325,-260.0572597201429,-427.88373030052446,12705.869213422775,-228.91022167151817,16646.75057409585,19187.78090631599,0.2856261272384739,0.024014766218603205,1.0977281180209675,3.0863929206830896e6,760892.958758606,-62.094484308008305,-1.2687360432916803,0.0006092278334470345,-0.0017271299623324286,-0.0027755944524145816,-1.4512024309190924e-9,0.0071967035536867185,8.181636668083877e-5,5.8409965299958,0.021735309609810953,1.6499211420359656e-5,0.02760455005295875,0.03556818659416401,2.213703562687137,0.26315636915789486,0.21344670852873202,4.359966658904759,44.08874599529905,246.83008540881255,28.501606987929055,0.001537768950581632,6.600410564500606e-6,1.0,10.0,0.0,0.0,-144.14067085492425,-0.006016036030948198,-0.0007276533467326552,5066.027747543594,-0.00923089864463589,-0.0017810599903407961,-0.06391200684261551,-0.003093686486311409,-0.006580509614230401,-0.06157265576573506,-0.006995111372571445,0.11310425699285251,-2.035385017815525,43.807189844828635,-1146.038987433413,-0.006541199682333229,0.13521069688053403,-2.5330797008669865,55.342502933415275,-1462.7866760571515,0.16184954420518322,-3.283218671879383,73.08059054252526,-1946.5521322421876,-4.346749984516846,99.55368148215265,-2673.7401820823443,138.6283508399548,-3764.808595663352,-5403.36737742838
0.0670028994674457,-5.009309696184904,256.10951224897684,137.36562474515043,8.561393207211436,0.2398979997277983,-1238.9817326504894,74.04203667325692,9.64784040604476,119.93917745702979,4.871338255051506,10.285536400182627,0.5805459571793865,4.541489382251085,6.094583197798249e6,4.214683847402452,33.07893845658086,30.013527784170307,-193.9643502026569,6131.901961521187,238.60151815375528,38.11689339886718,3.2708877821988884,-331.47615197300047,7807.369809521908,73.44948492988865,-82.47995879717195,-424.73828771269444,10344.599219027552,-269.05417773531883,-455.8676818403944,14009.658136266815,-242.2390859873832,18349.481629079262,21129.392057038243,0.28562612724588904,0.02453612749068993,1.0977162950800599,3.0864858987601963e6,760929.8354481882,-59.48409417244254,-1.2687341438721853,0.0006639877056680781,-0.0018329037274675492,-0.002951838646675304,-1.6189864817045897e-9,0.007187295634851751,8.913170277856178e-5,5.840205418142809,0.02268615416474555,1.7812515085540228e-5,0.02880926729770245,0.03712214455950818,2.2752847170294452,0.27199125054248197,0.220766218808474,4.214683847402452,42.62237182490996,238.60151815375528,27.55263727663138,0.0017262076503429332,7.445594989242753e-6,1.0,10.0,0.0,0.0,-138.0796435413668,-0.006561732683133718,-0.0008159597746057658,4749.900617666388,-0.010137003989170185,-0.0019644671928032128,-0.07015872507989812,-0.0033806533090764415,-0.007190902414430961,-0.061591309992064774,-0.007347758599046364,0.12257382538052126,-2.268430512040423,50.125291084735096,-1345.4446864703493,-0.00684554528963055,0.14652168133859625,-2.8241156066712785,63.3577676436811,-1718.5022358598912,0.17522556349958524,-3.6617383800553007,83.729477533704,-2289.20169333209,-4.848767951340337,114.15819837609621,-3148.2120418892882,159.09741058004255,-4438.5939756896405,-6378.489429843206
0.06814860270109395,-4.992354935626167,245.31778756781648,134.442299662984,8.56137763332499,0.24398818167753944,-1160.9918495911581,74.0418564774095,9.647307421042408,119.9317397341411,4.871231225362017,10.285267431520007,0.5612113406023214,4.316197153563399,5.694958637369587e6,4.074019064551151,33.079090034465246,31.003738960269764,-206.5851149021182,6761.438798459456,230.6344044819233,38.11630325661577,3.3306816381077975,-353.46568010258864,8608.633904310927,73.44470198247258,-85.3814697132712,-452.8560824648368,11405.773067133727,-278.38099872283755,-485.56879242336817,15445.533355341548,-256.1256124471208,20223.599794253412,23262.352591502822,0.285626127254175,0.025069643185110395,1.0977033908657627,3.0865847190914988e6,760969.1142540934,-56.97966566458274,-1.26873067788483,0.0007235245232795813,-0.0019448259582850573,-0.0031388916013453056,-1.8064772523005064e-9,0.007177300878255535,9.71126678904208e-5,5.839373115326737,0.02367999838308342,1.9232331750816188e-5,0.030068142295503916,0.03874614456547109,2.3382586899366435,0.2811282340228726,0.22834757003877026,4.074019064551151,41.20273999284541,230.6344044819233,26.633848433710074,0.0019370055121659478,8.390498742827786e-6,1.0,10.0,0.0,0.0,-132.26459662235285,-0.0071556415657308015,-0.0009143380907026989,4453.054163857042,-0.011134236514861619,-0.002166831538889298,-0.0770311219952054,-0.0036934189518430405,-0.007856167874451415,-0.061610955748761034,-0.007714133133408696,0.1327719292931837,-2.5267016298279557,57.3124892377718,-1578.0897874272732,-0.007158832370889197,0.15870079945861065,-3.1468042779277123,72.48179700968444,-2017.108649891253,0.18960315233203895,-4.081596365465973,95.86337988284492,-2689.850060727633,-5.405677824603028,130.8173451548447,-3703.845488890357,182.46998091266224,-5228.899469399058,-7524.025998240119
0.06931578086191861,-4.975372991935787,234.9645245917012,131.57665847288817,8.56136053767792,0.24815356156403603,-1087.7624892246085,74.04165821824216,9.646738426873176,119.92377553243844,4.87111662134664,10.28498052523093,0.5424925316717198,4.101742500047173,5.320959046197586e6,3.937825916762477,33.07930115245072,32.024708165837154,-219.97215137075307,7454.89015278934,222.9204536353077,38.115728336813426,3.3865943792677093,-376.85471603825084,9491.166525028886,73.43965896488166,-88.39461474233534,-482.75309787762274,12574.431920662642,-288.0512455569604,-517.0738949367822,17026.52325965093,-270.5550308473959,22285.781219863737,25604.48812729425,0.2856261272634362,0.025615641258869993,1.0976893086835577,3.0866897360030785e6,761010.9486197237,-54.57694575368444,-1.2687256223058492,0.0007882365240162237,-0.0020632195860401784,-0.003337371881026372,-2.016036118113224e-9,0.0071666822142484,0.00010582123903484335,5.838497875733752,0.024718891651889303,2.076751085911014e-5,0.03138372042132765,0.04044349824037434,2.4026385697397608,0.29057790291186497,0.23620084855788256,3.937825916762477,39.828373573010936,222.9204536353077,25.744283781895998,0.002172704550726988,9.44519935156184e-6,1.0,10.0,0.0,0.0,-126.68565683198723,-0.007801842141519759,-0.001023878765650241,4174.3274819998915,-0.012231861177882853,-0.002390121033276941,-0.08459249583775302,-0.004034205616559051,-0.008581031447775776,-0.0616316457307125,-0.00809436176929961,0.14374701549973076,-2.8127197142181433,65.48108956156003,-1849.2207613887258,-0.007480741334198931,0.17180536320927636,-3.5043310365343503,82.85899204491967,-2365.4333980779766,0.20504445594036513,-4.546972045195403,109.67784619721604,-3157.844821136201,-6.023024067061224,149.8048755280788,-4353.906910711319,209.13704137886265,-6155.045987898922,-8868.618569286626
0.07050492280875237,-4.958363055818097,225.03215985169953,128.76753810761838,8.561341772605386,0.2523956859354573,-1019.0071857635932,74.04144003541285,9.646130986083632,119.91524661479971,4.8709939132385625,10.284674489405024,0.524370135791259,3.897611773718417,4.970964145107217e6,3.80596338530923,33.079578858367924,33.07710653898271,-234.16324316260526,8218.601442660278,215.45167921727133,38.11517302150992,3.4378311634036196,-401.72249630766,10463.015109091091,73.43434215801544,-91.52448752284343,-514.5282127392418,13861.18054604355,-298.07904404699855,-550.4710475115908,18766.866474742925,-285.50390088628103,24554.20380120519,28175.07274407755,0.2856261272737898,0.02617445771623536,1.097673943563771,3.086801323281927e6,761055.5011455567,-52.27186433146257,-1.2687189501423517,0.0008585525300541066,-0.0021884199180057544,-0.0035479268688542193,-2.2503131754513743e-9,0.007155400124709927,0.00011532528136306022,5.837577860017288,0.02580498258283576,2.2427649275636535e-5,0.032758666216598405,0.042217674386137896,2.4684360695586296,0.30035116186378574,0.24433653002015765,3.80596338530923,38.49784990106933,215.45167921727133,24.883021738726747,0.0024361178222831775,1.0620423351415192e-5,1.0,10.0,0.0,0.0,-121.33337531281919,-0.008504732755752345,-0.0011457834948354708,3912.6305156509798,-0.013440082014229174,-0.00263650753596025,-0.0929125159093204,-0.004405413677676502,-0.009370597160419459,-0.06165343493128449,-0.008488520135608984,0.1555497898552956,-3.1292273772186694,74.75666150317184,-2164.8532537329183,-0.007810862688502991,0.18589527294729058,-3.9001637178091135,94.65100789306533,-2771.317236846725,0.22161374223745609,-5.0624169883008925,125.39216481846586,-3703.9455832570175,-6.706840672976319,171.42832435590333,-5113.7064371307815,239.53849414242734,-7239.389294024297,-10445.48791158969
0.07171652380923692,-4.941324411628249,215.50389601106576,126.01381783887797,8.561321176705162,0.25671610135428424,-954.4570077085655,74.04119987574066,9.645482501346036,119.90611195234638,4.87086253658285,10.284348056161512,0.5068254907783137,3.703316852434553,4.6434574892398035e6,3.6782957796161213,33.07993077811196,34.16157664404462,-249.1965754605168,9059.517821159408,208.22039655333532,38.11464210600961,3.4835005004334256,-428.151058967927,11532.982596307565,73.42873709837636,-94.77645220573605,-548.283438655335,15277.609627594995,-308.47913302834223,-585.8488911211148,20682.10671461508,-300.938462078927,27048.654606948206,30994.899300688976,0.28562612728536707,0.026746435741380584,1.0976571816422225,3.086919874743403e6,761102.9439479708,-50.06052856688157,-1.2687106303086428,0.0009349337981607796,-0.002320774236769536,-0.0037712327617971816,-2.512282691054522e-9,0.007143412510359869,0.00012569909538112168,5.836611133040362,0.026940521589092305,2.4223151053041974e-5,0.03419576587680568,0.04407230256764232,2.535661295910764,0.31045922262858455,0.25276547808678274,3.6782957796161213,37.2098000826746,208.22039655333532,24.049175508269993,0.0027303548601962865,1.1927492080610966e-5,1.0,10.0,0.0,0.0,-116.1987145256227,-0.009269050494317338,-0.0012813753431288111,3666.9398949167708,-0.014770132838236059,-0.0029083870477122544,-0.10206783087209127,-0.004809633434459849,-0.010230372502329802,-0.06167638064713145,-0.008896624837848876,0.1682331711702631,-3.4792028110550293,85.27937643819985,-2531.8727235793,-0.00814868631570738,0.20103294356011472,-4.338071351484709,108.03852891387223,-3243.749383669968,0.23937717907724387,-5.632879431849107,143.2518699908483,-4340.5176085104395,-7.4636820048302015,196.03266446884396,-6000.886578269792,274.16856361856986,-8507.7607533573,-12293.115470617518
0.07295108517264497,-4.924256439847428,206.36366188142708,123.31441730890602,8.561298573672472,0.26111635068305844,-893.8594164581108,74.04093547356477,9.644790206177584,119.89632752950492,4.870721890403057,10.283999877472521,0.48984063055857674,3.5183937075513936,4.337019451858621e6,3.554692474198519,33.080365143825105,35.278726118690734,-265.11046702621456,9985.23532777048,201.21920779828878,38.114140816449,3.522604691903536,-456.2250611191495,12710.690663198002,73.42282852966348,-98.15615885965475,-584.1236125545806,16836.37595597673,-319.26688882220463,-623.2959247294796,22789.194543100188,-316.81277056898136,29790.643137805935,34086.34686199851,0.28562612729831566,0.02733192561608194,1.097638899484834,3.087045804913965e6,761153.4590736141,-47.93921367205565,-1.2687006274853503,0.0010178760161534553,-0.0024606414314428462,-0.004007994655807716,-2.805283228123557e-9,0.007130674537051522,0.0001370240267566741,5.835595660319403,0.02812786499508041,2.6165293906689924e-5,0.035697931594778166,0.04601117913271844,2.604322609007369,0.3209136022539131,0.2614989541794817,3.554692474198519,35.96290631651702,201.21920779828878,23.241891359480984,0.003058849301728865,1.3378235617874745e-5,1.0,10.0,0.0,0.0,-111.27302682443286,-0.010099892600845014,-0.0014321098049886814,3436.2945986633817,-0.016234377648625203,-0.003208402218517153,-0.1121427413369472,-0.005249657836439967,-0.011166295364610066,-0.0617005425030559,-0.009318625544975371,0.18185223531136568,-3.8658747052548166,97.20545516642784,-2958.1463816085225,-0.008493590451798764,0.21728321611244983,-4.822143670295448,123.22319483342636,-3793.0184011810625,0.25840257708692344,-6.2637297835385715,163.53147064237706,-5081.748979120378,-8.300654476579147,224.00430074270224,-7035.7476028605815,313.5817059199629,-9989.966526917386,-14456.018149585258
0.07420910753529357,-4.907158704568748,197.59611746188827,120.66830764328617,8.561273771183737,0.26559794654007685,-836.9774797780166,74.04064433072783,9.644051159106654,119.88584619133235,4.870571336110793,10.28362852276394,0.47339833113026547,3.3424019153357483,4.0503220989981797e6,3.435028244416936,33.08089081811501,36.429114923641414,-281.94296421404096,11004.050213931743,194.44102096253042,38.11367482780327,3.554029413330053,-486.03138664227384,14006.640230144401,73.41660038193089,-101.66954182449447,-622.1558103231761,18551.27822610695,-330.45829353737645,-662.899436757956,25106.581767619307,-333.0664938743,32803.50126926082,37473.422062640995,0.28562612731280107,0.027931281601759395,1.0976189634766276,3.0871795489937654e6,761207.2386343476,-45.90436411354409,-1.2686889020250962,0.001107910891022535,-0.002608390726818338,-0.004258945138606635,-3.1330610212341757e-9,0.007117138544726044,0.00014938906800513266,5.834529309812244,0.02936947290650528,2.8266289856490447e-5,0.03726819791864855,0.04803826296293748,2.6744261268447063,0.33172606525590875,0.27054858112482577,3.435028244416936,34.75590525561327,194.44102096253042,22.460350815280215,0.0034253865578730983,1.4984856332849653e-5,1.0,10.0,0.0,0.0,-106.54805728449458,-0.011002733895119125,-0.0015995858058982266,3219.7929666269038,-0.017846411617557914,-0.0035394652383657107,-0.12322987358629972,-0.005728493253653577,-0.0121847567891562,-0.06172598233759164,-0.009754394263944047,0.19646405684500112,-4.292735079161417,110.70864615109899,-3452.6442934189413,-0.008844828130532386,0.23471314404520877,-5.356808076856484,140.42957864107572,-4430.876228039335,0.2787589664001296,-6.960782683429695,186.53727132694976,-5943.88826796024,-9.225443107621196,255.77522445540887,-8241.606103297137,358.3987812516786,-11720.341148089992,-16985.611975933265
0.07549109654599542,-4.890030867515034,189.18656698359598,118.07449496463157,8.561246559483072,0.27016238872948795,-783.5885332795086,74.0403236920086,9.6432622307563,119.87461738374456,4.870410195025525,10.283232473001103,0.45748198363754256,3.174922343988933,3.782121365770192e6,3.3191823441502897,33.08151732045639,37.61325317276788,-299.7315335922176,12125.0206264679,187.8789976781589,38.11325027418898,3.576533017516715,-517.658964461378,15432.287206128092,73.41003568793535,-105.32285242613928,-662.4890167303303,20437.352065188727,-342.0700112645931,-704.7446463952265,27654.34011401823,-349.622577932991,36112.51040072285,41181.81825745602,0.28562612732900905,0.028544864681459312,1.0975972289965008,3.087321564007118e6,761264.4854284655,-43.9525734694506,-1.2686754097484432,0.001205608583646386,-0.002764401622015906,-0.004524844964390317,-3.4998216421873917e-9,0.007102753825172219,0.0001628916289776874,5.833409843586383,0.030667918906571476,3.0539369882503356e-5,0.03890973297151689,0.05015769044697612,2.7459759202930956,0.34290866902533806,0.27992639371346956,3.3191823441502897,33.58757867515451,187.8789976781589,21.70376462454372,0.0038341365480425897,1.675975342580652e-5,1.0,10.0,0.0,0.0,-102.01589694454722,-0.011983452761867606,-0.0017855589643612263,3016.587609877501,-0.01962118555600549,-0.0039047858346167395,-0.13543101153323797,-0.006249374965941868,-0.01329263372101854,-0.06175276431613586,-0.010203718224633932,0.21212765252410942,-4.763555773725729,125.98191553868463,-4025.5768389065233,-0.009201516340463733,0.2533918973061141,-5.9468512567438,159.90744808554035,-5170.724843217737,0.30051629026847804,-7.730324947664913,212.61059721344137,-6945.515977498226,-10.2463451965146,291.82776105746456,-9645.206050684272,409.3141016949636,-13738.38430696185,-19941.208324500833
0.07679753993968422,-4.872872982667797,181.12106107864926,115.53206155253203,8.56121671051011,0.27481107957308704,-733.4841038450146,74.03997052573696,9.642420108488622,119.8625871363473,4.8702377495388385,10.282810123638304,0.4420758227635038,3.0155586495854667,3.531255665890997e6,3.2070401697004898,33.08225483663049,38.83157190872904,-318.51228986140796,13358.006154445406,181.52664746080367,38.112873765204725,3.5887346956382,-551.197800436277,17000.08950574193,73.40311664236935,-109.12261048394379,-705.2327785747633,22510.925939454195,-354.1192044472957,-748.9127261904421,30454.22502423353,-366.38423201089876,39744.95220758121,45238.874144754875,0.28562612734714793,0.02917303158706162,1.0975735400503746,3.087472326687465e6,761325.4122551929,-42.080608177271856,-1.2686601020293753,0.0013115779526963478,-0.0029290601272111386,-0.004806477452003098,-3.910279347250165e-9,0.007087466718768659,0.00017763806316068508,5.832234934574239,0.03202587063649424,3.299882229336085e-5,0.04062581275509847,0.052373742832231764,2.8189726091095673,0.35447355711265044,0.2896446786069046,3.2070401697004898,32.45677022125115,181.52664746080367,20.97138362450794,0.004289678955658719,1.8715241122646517e-5,1.0,10.0,0.0,0.0,-97.66903796446144,-0.013048335228781138,-0.0019919514188904966,2825.885123829471,-0.021575099726241484,-0.004307893279827303,-0.1488577142728721,-0.006815771209987645,-0.014497297382739091,-0.06178095442929288,-0.010666282139878603,0.22890353589013454,-5.2823939428839815,143.23888061658187,-4688.531793758491,-0.00956261652377018,0.27339019873744685,-6.597427064014491,181.93371499378338,-6027.804204990539,0.3237445306317552,-8.57912538028875,242.13062802698363,-8107.821357668996,-11.37227911699305,332.69881505195946,-11277.143437589826,467.10180805020576,-16089.426232692786,-23391.064512776764
0.0794857682000899,-4.838467600989149,165.9690688480492,110.59777240876588,8.56114808592479,0.28436672561947474,-642.3552402122073,74.03915290712186,9.640561987087398,119.83588697915368,4.869855855858008,10.281879620045503,0.41273342569184174,2.719683609179455,3.0772366202903898e6,2.9934262653756663,33.08410713859661,41.37213497211827,-359.18642895479024,16203.946569588315,169.42600568647802,38.112293680417345,3.575942458142006,-624.3744788462587,20617.5856767258,73.38813911171158,-117.18932609903996,-798.3919575589066,27293.07703982399,-379.6023541282237,-844.5169344444063,36906.70685122207,-400.02118436155973,48100.18487920998,54516.86797891594,0.2856261273901822,0.030474578351181964,1.0975196112512093,3.087802115171307e6,761459.2141780895,-38.56384049589228,-1.2686238212874317,0.0015509812164879908,-0.003285903171429231,-0.005420202847301863,-4.88410127621061e-9,0.007053953672946883,0.00021133894098606868,5.829708913715206,0.034931571923997554,3.853999600646663e-5,0.0442954189460134,0.05711379330350994,2.9692977354477406,0.3788001581063941,0.3101539654826614,2.9934262653756663,30.303260015913455,169.42600568647802,19.576355859037363,0.00536175162632084,2.3214887231094117e-5,1.0,10.0,0.0,0.0,-89.50263368258621,-0.015457990073316105,-0.002474615980008352,2479.0446698586097,-0.02609417659892843,-0.005243403882240311,-0.1798894663663997,-0.008100272957189632,-0.0172292115252772,-0.06184183431504868,-0.011629334843063329,0.2660418275251133,-6.481898540865625,184.67377554934188,-6338.772571018097,-0.010293070121836934,0.317636023186393,-8.102785377868521,234.89115001039795,-8165.2092645406065,0.37489230476198315,-10.544186421970306,313.2402204781707,-11014.33156146323,-13.97825492126787,431.35161745090176,-15370.839743270833,606.8415575028678,-22005.93477033019,-32099.13153011478
0.08086846672454537,-4.821221623100871,158.85773969571989,108.20433913692645,8.561108749421413,0.2892760667528912,-600.9746151786472,74.03868075176607,9.639538352304921,119.82108985672318,4.869644761596049,10.281367788129726,0.39876889796192366,2.5824755654369635,2.8721132450769013e6,2.891748934099967,33.085245749990406,42.694788687543934,-381.140379609882,17841.20790655274,163.66607017646828,38.1121056962825,3.5473825467629916,-664.1932234268905,22697.903380362044,73.3800401490126,-121.47088456822713,-849.022315833,30041.62217958081,-393.0735402374231,-896.0817614515286,40612.235476827715,-416.57521429924816,52888.46436821275,59800.60693131272,0.285626127415633,0.031148662867597474,1.0974889952732765,3.0879821970146047e6,761532.5681027236,-36.913278638958545,-1.2686027271933538,0.0016858445082846454,-0.0034788822499020105,-0.005753965612287478,-5.460035937388433e-9,0.007035604015719171,0.0002305586771875297,5.828352656819296,0.03648518020371492,4.165637512279575e-5,0.04625609211132792,0.059647154944310304,3.046610676012436,0.39158671207931645,0.32097102712119013,2.891748934099967,29.278482907146156,163.66607017646828,18.912364754427863,0.005989804620920044,2.577974575136472e-5,1.0,10.0,0.0,0.0,-85.669714700647,-0.016817570692284827,-0.0027556934562650856,2321.5510212204463,-0.028700657439615168,-0.0057847541225664306,-0.19777493627112824,-0.008826604715713192,-0.018773938863945364,-0.06187466512745825,-0.012128594417891766,0.2865308127669239,-7.172221272005384,209.39855429680955,-7357.6226469730045,-0.010659450254707157,0.342030094555719,-8.969865648019642,266.53404592616585,-9487.272228247726,0.40294658462904853,-11.67658678416886,355.80953334147614,-12817.02130151756,-15.479441018445803,490.527974556093,-17917.776642697332,690.8126452681248,-25698.65795539624,-37550.38561873192
0.08227744139404661,-4.803948622300809,152.0406452729015,105.85911322766974,8.561065651396378,0.2942744015913553,-562.1641367322093,74.03816060531013,9.638446246339996,119.80523657291444,4.869419070651509,10.280822299726577,0.38525780845271573,2.451986573625866,2.6803733045448167e6,2.7933629274507883,33.086543007351956,44.05241452497999,-404.2059624047668,19639.206548355636,158.09245198670234,38.111996908667464,3.501364804284899,-706.2831079378741,24981.75066322472,73.3715058130547,-125.9280942022571,-902.4903215639874,33057.74664192905,-407.0566048747738,-950.2223211160843,44675.903839772654,-432.6842540493971,58131.23436524094,65558.3610475731,0.285626127444132,0.03183873714463095,1.097455671408032,3.0881731365452963e6,761610.5592410734,-35.330994426964665,-1.2685795754667968,0.0018318398790297238,-0.003682092275143083,-0.006106792498542363,-6.104960550052951e-9,0.007016104423142694,0.0002515545518929378,5.82693067360791,0.03811000474156236,4.502858692747953e-5,0.04830559180196458,0.062295854721704784,3.125339014282361,0.4048051214319593,0.3321806129668435,2.7933629274507883,28.287061024028674,158.09245198670234,18.269882323199074,0.006687757898894168,2.8565301020546016e-5,1.0,10.0,0.0,0.0,-81.99528294009374,-0.018290950849182093,-0.0030668266409554297,2173.8413177077737,-0.031569188033781476,-0.006381849602088258,-0.21744860346230982,-0.009614919026320095,-0.020450438748466318,-0.06190918565734894,-0.012638610275234528,0.30838432962041795,-7.929882454435058,237.20405864096122,-8529.983429057887,-0.011024265473648133,0.36803562804264406,-9.922086650074117,302.15340315801046,-11010.54339187906,0.4327392882335448,-12.92053735836718,403.79186965402664,-14898.118529108124,-17.127946945937623,557.3224118537208,-20864.602637145115,785.7098125104594,-29980.807659351194,-43885.05940726689
0.08371305867544446,-4.7866506073193085,145.50681972723896,103.56147488101307,8.561018452499553,0.2993624809003803,-525.7720596060425,74.0375876339666,9.637281353784216,119.7882533589211,4.869177859341587,10.28024108995458,0.3721876978645657,2.327912012571157,2.50118349342421e6,2.698177749299208,33.088012473007396,45.444870521537624,-428.4019796037752,21612.68099296679,152.7000261790519,38.11197621905186,3.4356315789005722,-750.7282332213796,27487.626820124562,73.36251344456954,-130.56892169851068,-958.8916848390735,36365.458245948816,-421.57106519725147,-1006.9711648300733,49129.25260521403,-448.0991866660412,63866.83098209076,71824.72080346805,0.2856261274760461,0.032545118579124115,1.0974194167128313,3.088375502288571e6,761693.450339545,-33.814445308659174,-1.2685542939184775,0.001989789532715207,-0.0038959194821678155,-0.0064795366458303355,-6.827176967861887e-9,0.0069953849648574,0.0002744901177565574,5.825440202177561,0.039809173510458845,4.867736191616394e-5,0.05044770003753459,0.06506486415414295,3.2054627442152754,0.41846738267539013,0.3437959856287284,2.698177749299208,27.328080127784524,152.7000261790519,17.64831662845568,0.007462728160046859,3.157595075712732e-5,1.0,10.0,0.0,0.0,-78.47343399863486,-0.019886679369377047,-0.003410969728542056,2035.3379705139887,-0.034725449312558304,-0.007040289220489764,-0.23908431271965241,-0.010470003608758258,-0.02226887730074962,-0.061945468595597256,-0.013158378243493894,0.33166520879878697,-8.760490855287458,268.43299711496326,-9876.891403009906,-0.011385478575407346,0.3957243007677905,-10.966610546692447,342.1972002851719,-12763.004402542196,0.4643285233310053,-14.285421079474428,457.8073610782941,-17297.16702746205,-18.9359627921979,632.6224366414679,-24269.444300409003,892.8230179435233,-34939.99609108381,-51237.07797091516
0.08517560646150497,-4.769330506569307,139.24594040721178,101.31091383333533,8.560966789118895,0.3045407215775918,-491.65654976043686,74.03695657152889,9.636039191987425,119.77006263614477,4.868920171680618,10.279622020778469,0.359546965876505,2.209965108013073,2.333766798188659e6,2.606109173521209,33.089668271392576,46.87181391572582,-453.7401074909956,23777.43894191473,147.48402305470475,38.11205290624779,3.347717041760738,-797.6067156514893,30235.33537739705,73.35303960433096,-135.4014704026545,-1018.3126572432911,39990.38322869532,-436.63634004514097,-1066.3415181555865,54005.8100294067,-462.5265920113224,70135.63602500176,78634.94471415828,0.2856261275117838,0.03326808882175975,1.0973799944476683,3.088589870421026e6,761781.5102999243,-32.36123779776762,-1.2685268063830613,0.0021605544860925883,-0.004120733207969549,-0.006873038164436103,-7.635935215503084e-9,0.006973373025752479,0.00029954225582534244,5.82387845406018,0.0415858384024643,5.262481497452771e-5,0.05268620925908747,0.06795917745505077,3.2869544917953943,0.4325848435236228,0.3558301156746633,2.606109173521209,26.40068883119972,147.48402305470475,17.04711661803733,0.008322403674949228,3.4811841462131327e-5,1.0,10.0,0.0,0.0,-75.09860944053813,-0.021613723274446574,-0.0037913096666452022,1905.5011016249869,-0.038197297588237124,-0.00776616478600853,-0.26287041100412667,-0.011396900135189746,-0.02423995683267317,-0.06198358592823451,-0.013686701991093068,0.3564343863294055,-9.669939316776926,303.4576387725277,-11421.792586942669,-0.011740796746767035,0.4251650058344232,-12.110971005587665,387.1529908810458,-14775.924411077931,0.4977655785881855,-15.781095946415752,518.5325525456043,-20058.522883705766,-20.916237592088226,717.3985132361413,-28197.766891187974,1013.5650104762994,-40675.27531456554,-59758.34750016488
0.08666533234730685,-4.75199164403674,133.24807769768026,99.10695158139363,8.560910271232295,0.30980933876980965,-459.6838252652613,74.03626167322071,9.634715083237314,119.75058248983005,4.8686450145805695,10.278962867907664,0.347324401123242,2.0978717944632232,2.177392724705741e6,2.517075824057982,33.09152507298185,48.33272634450939,-480.22435054079705,26150.450486454887,142.43983443595525,38.11223656838368,3.234935927973008,-846.9904036888942,33246.091624503526,73.34305980428688,-140.43410045042026,-1080.8294301726312,43959.887088159754,-452.27209993900055,-1128.3255591812253,59341.216389475165,-475.62395194130914,76980.14305704218,86024.75999634367,0.28562612755180083,0.03400791191743266,1.0973371528098599,3.0888168278769567e6,761875.0156166189,-30.9690694258392,-1.2684970320759756,0.0023450380249062657,-0.004356887232331814,-0.007288127142162884,-8.541552545259865e-9,0.00694999279015607,0.0003269026688670297,5.822242580279627,0.043443214293188884,5.689460280837718e-5,0.05502496978911799,0.07098387354309041,3.3697816583965707,0.4471685132136305,0.36829595528006465,2.517075824057982,25.50406408051432,142.43983443595525,16.46574978551772,0.009275087697598473,3.8267603915531845e-5,1.0,10.0,0.0,0.0,-71.86546201534384,-0.023481503904499497,-0.0042112855534521335,1783.8214697811443,-0.04201498466892495,-0.00856611206342274,-0.28901119428969346,-0.012400926898913266,-0.02637496327134249,-0.06202360952169722,-0.0142221958423718,0.3827508066140327,-10.664415969712495,342.6818622411504,-13190.770371759414,-0.012087669135810553,0.4564236679767937,-13.363087971307529,437.5507536992469,-17084.1849316306,0.5330943083982741,-17.41790956571802,586.7046251153412,-23231.85797160212,-23.082083014404095,812.7104579358231,-32723.185826980116,1149.480863930111,-47298.46234405528,-69620.91136980912
0.0881823154499558,-4.734639152466657,127.50412634082566,96.94931123287802,8.560848486781328,0.3151678894543074,-429.7300059953868,74.03549674793268,9.633304277686895,119.72972835928161,4.868351384498494,10.278261382722533,0.3355100923028808,1.9913783893396455,2.0313857515519266e6,2.4310058152665146,33.093597854386985,49.82677634967658,-507.84744488206064,28749.66766263556,137.56338991046866,38.11253703035832,3.0943864322361505,-898.9389258069724,36542.28127251803,73.33254936052204,-145.6749823317474,-1146.5003399925824,48302.7320761442,-468.49686022016346,-1192.8855108669495,65172.71962126541,-486.99314599125574,84444.20353097445,94029.24255356095,0.28562612759660116,0.03476476971997642,1.097290628602063,3.0890569496149668e6,761974.241153228,-29.63582887241497,-1.2684648882916347,0.0025441678901527245,-0.004604694252735822,-0.00772557932059904,-9.555437178672801e-9,0.006925167383202998,0.00035677628908042263,5.820529821535622,0.04538440898542796,6.15115951509112e-5,0.05746767392865542,0.07414383742390228,3.453899329787559,0.46222773559061,0.38120531121504225,2.4310058152665146,24.637477956786107,137.56338991046866,15.903745523395019,0.010329630226311694,4.193043202856907e-5,1.0,10.0,0.0,0.0,-68.769088223908,-0.025499717452647952,-0.004674559345796039,1669.8275110824757,-0.046210943419410566,-0.009447271206900624,-0.3177253722295662,-0.013487585782731518,-0.02868556742982966,-0.06206560718759823,-0.014763228814795169,0.4106683090063218,-11.750298281399443,386.53854940087245,-15212.569701582726,-0.01242324745863861,0.48955947146980194,-14.731134685498988,493.959771547674,-19726.342422148777,0.5703464453309852,-19.206519426678657,663.1175492984703,-26872.310108732345,-25.447117430634783,919.7025505484703,-37927.78642870812,1302.2413707287405,-54934.762303065945,-81018.0832387957
0.08972667143462765,-4.717277524996838,122.00492477188519,94.83760038356886,8.560780993413058,0.32061599432139465,-401.67606653542583,74.03465503308247,9.631801779708452,119.70741035984598,4.8680382325469775,10.277515206580231,0.3240936535610254,1.890234854951239,1.8951001485421378e6,2.347823827630132,33.09590206676604,51.35300978619373,-536.5931384672612,31594.374971591315,132.85042462861387,38.112964284274135,2.922928345011735,-953.504731722135,40147.89081010227,73.32148200303925,-151.13277777948065,-1215.3719694896986,53049.61638592814,-485.33007767887545,-1259.958437366173,71539.84911667967,-496.17657180747585,92573.76899938342,102683.27142547541,0.2856261276467472,0.035538862915069726,1.0972401413239292,3.0893108266457133e6,762079.4718300344,-28.359391566655084,-1.26843028636242,0.0027589196392524985,-0.00486445311534886,-0.008186164476879601,-1.0690325366145547e-8,0.006898815775980331,0.00038938587522367604,5.818737291325299,0.04741266967594622,6.650250492198459e-5,0.060018164415097906,0.07744415973113178,3.5392617954365457,0.4777721379094854,0.39457051645893343,2.347823827630132,23.800167465062323,132.85042462861387,15.360610725344786,0.011495571305102153,4.577863716795839e-5,1.0,10.0,0.0,0.0,-65.80455364792347,-0.02767857218845803,-0.0051850803515372315,1563.0661322846177,-0.050820433494948386,-0.01041742798137281,-0.3492504148251441,-0.014662693488248571,-0.031184103012455337,-0.0621096477209417,-0.0153079895247129,0.4402383910721104,-12.934267086174122,435.49564544658733,-17519.019323329874,-0.012744425378191385,0.5246280626790876,-16.22368142893526,556.9966549727806,-22745.214041082712,0.6095447710048567,-21.158073657126838,748.6333179993411,-31041.360290521603,-28.025484078259197,1039.6197197207289,-43903.49366550554,1473.6664170307429,-63724.947405640276,-94167.92043580231
0.0912980724517793,-4.699915915142731,116.74288300264526,92.77194580671598,8.560707339926346,0.32615164239914696,-375.4157779543661,74.03372943796232,9.630202835780478,119.6835404247177,4.867704567524133,10.276722113686768,0.3130676300492234,1.7942244279608046,1.7679580666449482e6,2.2674759246998932,33.0984527883858,52.90986568251773,-566.4257631500209,34704.288856310384,128.29788543182917,38.11352824064015,2.7172365294112097,-1010.7140479612638,44087.350110563144,73.30983335851734,-156.81490995966897,-1287.4548293994828,58231.61889250218,-502.78681078578194,-1329.431342462567,78482.2728437369,-502.6489273813457,101414.02094268905,112018.09535757998,0.28562612770284906,0.03633016910001229,1.0971854094828857,3.089578982168555e6,762190.967940394,-27.137997552187986,-1.2683931427339685,0.0029902454425616604,-0.005136361454091416,-0.008670491672114446,-1.1960030178062535e-8,0.006870861299907791,0.0004249623278363871,5.816862549197453,0.0495307348202142,7.189432492101159e-5,0.06267961778064547,0.0808890804249483,3.62579613095737,0.4938066969341492,0.40840018844057546,2.2674759246998932,22.991584270211998,128.29788543182917,14.835991822553487,0.012782769880082335,4.977818916797882e-5,1.0,10.0,0.0,0.0,-62.96777057535266,-0.03002806608033174,-0.005746925015974776,1463.1329346176653,-0.055880164768252194,-0.011484729918302596,-0.3838330602519719,-0.015931995518725543,-0.03388274468848571,-0.062155786533158154,-0.015854311077335915,0.4714999536918282,-14.222897902167972,490.04058215493023,-20144.440242513105,-0.013047736296145562,0.5616693085025365,-17.849180014627592,627.3055110942197,-26187.140024671597,0.6506890013475888,-23.283528436550696,844.1553837487684,-35805.88972599713,-30.830925563061058,1173.7706986884577,-50750.84531643054,1665.6724469111068,-73823.7341745385,-109311.03090037225
0.09289665929449621,-4.682557905331289,111.70879089375241,90.75175816021782,8.560627025252582,0.3317744044249347,-350.839327738744,74.03271200383868,9.628502043881582,119.65801892887445,4.867349271568209,10.275879569696857,0.3024208539875037,1.7031049433912326,1.649369685436384e6,2.189881143300831,33.10126601783285,54.49607095412502,-597.3059019904258,38101.29275183679,123.90118800346218,38.11423890145764,2.473690289546121,-1070.5975784311622,48387.71253723307,73.29757431613001,-162.7307985892516,-1362.7617693668662,63883.03180199433,-520.8876723184628,-1401.1770688230342,86043.52929247411,-505.81613754336,111013.97640875178,122065.78735056349,0.28562612776560053,0.03713890008141738,1.09712612028414,3.08986201992326e6,762309.0268271622,-25.969510653308454,-1.2683533581221313,0.003239200693146015,-0.005420665094958692,-0.009179275005590981,-1.3380262499021676e-8,0.006841216016678615,0.0004637652601701732,5.8149025396554155,0.05174203398149116,7.771737111260872e-5,0.06545605077027687,0.08448393883963488,3.7134528634896453,0.5103409285613069,0.4227071391550259,2.189881143300831,22.21090741766192,123.90118800346218,14.329358693077284,0.014202114680767042,5.3882391754029346e-5,1.0,10.0,0.0,0.0,-60.25377740643846,-0.03255927196969501,-0.006364610558235518,1369.6098798450575,-0.061431202456701785,-0.012658304968745027,-0.42174909062909827,-0.01730186383428208,-0.036794990064777065,-0.062204091468306175,-0.016399985956287902,0.5044961128558432,-15.623345328101525,550.7102512278548,-23127.222653962344,-0.013329534539704384,0.6007271390433879,-19.616826202094337,705.596787719838,-30104.089758425846,0.6937774335396358,-25.594765574524956,950.6817213460496,-41241.17511093966,-33.87823252687348,1323.602854500803,-58583.428444288525,1880.379502430934,-85406.51771368983,-126720.91357144355
0.09452112633099376,-4.6652222217007955,106.89781481179234,88.77813908379724,8.560539596122956,0.33747869668358044,-327.8624026240653,74.0315951160183,9.626695420647092,119.63076562851374,4.866971533435533,10.27498575608506,0.29215113107282514,1.6167172585071035,1.5388732163291639e6,2.115023954954594,33.104355133472346,56.10873585676648,-629.1519379774244,41805.31045952588,119.65945596309595,38.115105362932105,2.188673561400485,-1133.1165957629482,53073.41130255795,73.28468579077877,-168.8847256400783,-1441.2147575543042,70034.43074323963,-539.6370141023813,-1474.964357444412,94261.68595268232,-505.00689888454104,121414.4673761939,132846.21848657375,0.2856261278357083,0.037964531729265824,1.0970620018704105,3.09016027915207e6,762433.8389576656,-24.852810394280187,-1.2683108655524182,0.0035066392760243685,-0.005717310446858033,-0.009712711236258094,-1.4967025535881865e-8,0.006809816704150945,0.0005060366178382872,5.8128559593178055,0.054048017376366365,8.399824516341242e-5,0.06834896609668588,0.08823083085073322,3.802101020578362,0.5273689484921901,0.4374911192839591,2.115023954954594,21.457973546315458,119.65945596309595,13.840608361794736,0.015763790119915314,5.802402046042664e-5,1.0,10.0,0.0,0.0,-57.65997163115593,-0.03528123826401163,-0.007042344301293938,1282.1759628048148,-0.06751230540413,-0.013946859254259765,-0.4632577441672623,-0.01877762300164876,-0.03993209975428265,-0.062254584202217855,-0.016942113350021458,0.5392335598881125,-17.141607376673203,618.0166845077763,-26506.30235914605,-0.0135856650705237,0.6418013637852652,-21.53436759205726,792.5515586146926,-34549.07511135822,0.7387533990434763,-28.10171479606754,1069.1748303916333,-47424.607352612045,-37.179420264164996,1490.5195514766501,-67518.9651494682,2119.8492436140023,-98656.38742232905,-146684.6878942972
0.09617259387393916,-4.647901160154654,102.29781334743603,86.84911788594879,8.56044444335395,0.3432673836680022,-306.36982336140284,74.03036887840157,9.624776167980034,119.60165578709746,4.866569965054921,10.274037475473799,0.2822403688078492,1.5347748305231583,1.4358632323703733e6,2.0427729815303937,33.10773795408735,57.747193923376926,-661.9141903198257,45842.93952412657,115.56524862554011,38.11613765008263,1.857925207764179,-1198.308805572335,58177.16004589571,73.27112831327912,-175.29037828447773,-1522.827707626584,76726.94352255459,-559.0672924790176,-1550.6290697432025,103188.32786854076,-499.46799860397005,132672.00483506438,144391.33835901786,0.28562612791406033,0.0388077686877158,1.0969926738482612,3.090474533580421e6,762565.7802153784,-23.7850799098218,-1.268265530587185,0.003793836471141159,-0.006026640094323015,-0.010271729013075988,-1.674042891110961e-8,0.0067765511923517764,0.0005521000580434546,5.810718427740745,0.05645359897239514,9.077454641774475e-5,0.07136418075370449,0.09213745239924978,3.8917406072471876,0.5449099297344149,0.4527738899736951,2.0427729815303937,20.731453322640874,115.56524862554011,13.368881369644566,0.017480897022061105,6.212179236175788e-5,1.0,10.0,0.0,0.0,-55.179810434702446,-0.03820732613929777,-0.007785600570737411,1200.392724409854,-0.07417417256895424,-0.015361701206268681,-0.5086988777257915,-0.02036698852376085,-0.04331040490362355,-0.06230735909670827,-0.017478399821901337,0.5757635752853953,-18.786031855426884,692.6026267050424,-30329.075604808866,-0.013812098678799747,0.6849434019634479,-23.612529776858185,889.0226523913434,-39586.602523796995,0.7856098382399064,-30.81812715165225,1200.8359299127353,-54450.31488552342,-40.75129986647264,1676.26640721704,-77700.5821369752,2386.6384929710075,-113795.86293082529,-169551.14797568214
0.0978462684583584,-4.630648032484033,97.91263081813058,84.96940067215144,8.5603412851965,0.34912254855490454,-286.32447867269775,74.02902732136877,9.622744402813147,119.5706677357394,4.866144638571421,10.273034958820233,0.27270472054156353,1.4572789033817857,1.3401126968582422e6,1.9732465497842449,33.11141945904951,59.40473445426869,-695.4084451978122,50226.946374718646,111.62527565138598,38.1173413414263,1.478230188719489,-1265.9573638313746,63714.0124697289,73.25691061281138,-181.9384415976788,-1607.2919408343605,83978.19231900794,-579.1408095043131,-1627.6892368267859,112843.05488114519,-488.3900878813499,144801.22675320125,156685.69897207036,0.28562612800133297,0.039666285162349456,1.0969179993515965,3.090804398217092e6,762704.7428302937,-22.76721272407534,-1.2682173806381454,0.004101030171244503,-0.006347824787969494,-0.01085515404779528,-1.871579479337618e-8,0.006741426966232793,0.0006021277917209902,5.808493301242225,0.05895498618892146,9.806051760364973e-5,0.07449657106961742,0.09619733426124434,3.9820492827752423,0.5629192819634451,0.4685218474735709,1.9732465497842449,20.032527330413416,111.62527565138598,12.914948490004027,0.01936071191688419,6.605624703803355e-5,1.0,10.0,0.0,0.0,-52.81536975710827,-0.04134034422409345,-0.008597343042725827,1124.1187673135776,-0.08144567105208414,-0.01690957434804742,-0.5582625260235275,-0.02207199484500938,-0.04693414804776604,-0.06236231604851113,-0.018004464065693237,0.6139966381121706,-20.5589382862657,774.8614166245173,-34632.000498511705,-0.014003811229909567,0.7300372825622892,-25.854425605034123,995.5430851522832,-45267.147872028276,0.8341512430092684,-33.74771784757248,1346.4340770382819,-62393.64149259386,-44.59722549709795,1881.9846308286897,-89245.45960065804,2682.4386335506842,-131010.71780415255,-195615.9141041506
0.09954826066623976,-4.613403031876885,93.71734623678223,83.13129515158961,8.56022914814156,0.3550643549142804,-267.561368196674,74.02755514285366,9.620586973094206,119.5375753262352,4.865692863072146,10.27197190350261,0.26349751065622784,1.3837258669218728,1.2507879457332245e6,1.9061049246923611,33.115428011205324,61.08526452966105,-729.6503703388265,54999.574788880396,107.8202892290458,38.11872914233098,1.0437197654201824,-1336.2647737997522,69736.04165791978,73.24194793931937,-188.86298851297485,-1694.8177829461054,91853.86768847077,-599.9504033088306,-1706.1144166600782,123308.71660306818,-470.8042526113726,157894.41692249393,169787.29500755676,0.28562612809885535,0.040543341354353814,1.0968373462957306,3.0911516113458015e6,762851.5169339244,-21.793425365965437,-1.2681661266072497,0.004430463269259852,-0.006682065816832468,-0.011465519162913381,-2.0923222931989557e-8,0.006704222007099556,0.0006566357127760863,5.80616946870912,0.061564647222895987,0.00010591921789107492,0.07776134335479992,0.10043036864034313,4.073293892017149,0.5814693610617545,0.4848038241445591,1.9061049246923611,19.357770615228603,107.8202892290458,12.47658975863139,0.02142320594189481,6.970543604973627e-5,1.0,10.0,0.0,0.0,-50.55321534923528,-0.0447035685973064,-0.009486031732366083,1052.7260691618048,-0.08940567508934896,-0.018607949716516713,-0.6124785328001937,-0.023905873802013897,-0.05083135452097512,-0.062419708624841946,-0.018519168328147297,0.6540827387653175,-22.474121100681945,865.7458445593948,-39482.866009024314,-0.01415680970620439,0.7772482461304896,-28.27768273969619,1113.3733682223087,-51682.9855694426,0.8844770940165473,-36.913066097220124,1507.7372808516282,-71389.26991065798,-48.745006168954276,2110.232277786823,-102358.46980919171,3010.9802249549334,-150619.55698082934,-225378.31569988318
0.10125988994658647,-4.596355210571804,89.74673174320147,81.35336621722782,8.560108721120608,0.3610264364927126,-250.18434847473398,74.02595861449123,9.618322707925635,119.50264214255938,4.86521866018715,10.270857768845572,0.25470314439443525,1.314659752103154,1.1683382302966542e6,1.84196433219599,33.11973122521555,62.768097260260674,-764.1382993813891,60132.354304717956,104.18521793910591,38.12029171994037,0.5550104425608899,-1408.3793982068967,76205.90655837208,73.2263758294321,-195.9962613750282,-1784.300346439566,100302.35055775059,-621.2831048711329,-1784.6831221656653,134511.60144140274,-445.9547106167728,171846.4169426471,183552.08242597457,0.28562612820656363,0.0414293917098113,1.096751280059071,3.09151275391077e6,763004.7125259012,-20.8717898683772,-1.26811223697444,0.004779471886321518,-0.007025589059415948,-0.012096268420313923,-2.336128636567235e-8,0.006665265155501141,0.0007153394730344407,5.803770072442543,0.06425659443585244,0.00011429761086341612,0.08112558312229523,0.1047940561834893,4.1644126087748665,0.6003598378806817,0.5014492173777657,1.84196433219599,18.713363701317913,104.18521793910591,12.057826478114158,0.023657716132146782,7.286586549905058e-5,1.0,10.0,0.0,0.0,-48.41210061101787,-0.04827017508100992,-0.010446959885047114,986.6095879096426,-0.09801594207279957,-0.020449368512380245,-0.6710782345710894,-0.025854574717338704,-0.05497205719388415,-0.062478940988607,-0.019013856942845995,0.6955712985890343,-24.516648782223662,964.8581424722365,-44878.78803882459,-0.014264962502397276,0.826033385335408,-30.863573436147725,1242.0250236482636,-58833.28914197226,0.9359275849596582,-40.28915543167222,1684.1218138258891,-81442.10453221787,-53.15979992271744,2360.185419745987,-117056.54171248703,3371.1237316778024,-172661.69209473484,-258915.8915972131
0.10483810241632004,-4.561628311787803,82.17119603555817,77.8486575295211,8.559830837407977,0.37344367698544967,-218.08939286826464,74.0222162207474,9.613275014881648,119.424049852806,4.864161778526078,10.268379510992391,0.23769219421931215,1.1844385387008263,1.0168146269964396e6,1.717869116463017,33.12961600794426,66.25353041940035,-835.7697557638313,72001.42242118737,97.15182556499578,38.1240964974345,-0.6454847653925406,-1563.0578050088434,91140.50495858326,73.19206770984137,-211.46977008402206,-1975.1235393248253,119752.65555997525,-667.2015691338762,-1946.2075214971337,160207.4064669993,-367.30665613853614,203597.47830278345,214107.76950294673,0.28562612846635754,0.04329452274902839,1.0965545892914847,3.0923063657558565e6,763343.2076311369,-19.113413195138413,-1.2679918833295347,0.005568044430893758,-0.00776589270442104,-0.013467495426630642,-2.9242238336210423e-8,0.006578704545537205,0.0008515424955588318,5.7985505100521175,0.07010476748989845,0.00013343427803396769,0.08842191624654082,0.11426388439815739,4.352660353321725,0.6405939569781127,0.5371224555650099,1.717869116463017,17.467171361606056,97.15182556499578,11.247627815936251,0.028878887958027073,7.700969906955288e-5,1.0,10.0,0.0,0.0,-44.32673493842099,-0.05634079161956369,-0.012686583575164475,864.5005300476296,-0.11811440198517201,-0.024763425903321774,-0.807693867334015,-0.030278406577103588,-0.06436998976961711,-0.06260759192802184,-0.019963434461243712,0.7858575514298433,-29.173003171567196,1198.6154848380086,-57993.98587240372,-0.014329549723067603,0.9319054467030077,-36.76369141583618,1546.017973648442,-76265.3407854233,1.0455268959902453,-47.98423475503452,2101.8700776825,-106056.78267534761,-63.18505032447341,2953.4714599697945,-153215.7781487929,4227.152796927839,-227131.83933071909,-342106.3585213821
0.10673581948860697,-4.5436887855023285,78.51175523792577,76.09785550608184,8.559668369823532,0.3800016293166918,-203.0980564235024,74.01999220876812,9.610421317171106,119.37919704315587,4.863564673167009,10.266981604361519,0.22935766090073242,1.1222985045064415,946406.3277993473,1.657054379830954,33.13534824051779,68.07898167840878,-873.1175584592991,78955.20509470464,93.70474626201796,38.12640587926827,-1.3866497793540207,-1646.845665524553,99873.12168081797,73.17287748595982,-219.9909704051353,-2077.7877822316564,131091.94664936594,-692.2849560564024,-2029.3088185298866,175125.1564982741,-308.84639312864016,221868.77875548392,231194.4635149345,0.28562612862523107,0.04429061043890895,1.0964406738916401,3.092748336966481e6,763532.7863328492,-18.264019277514883,-1.2679237617162058,0.006019470637917099,-0.008169576462530134,-0.014222202364819265,-3.2838858797183796e-8,0.0065299168124088956,0.0009317008455399037,5.795669766446262,0.07332847839408756,0.000144520585620415,0.09243653341393344,0.11947786371276743,4.451190318295194,0.6623295512434307,0.5565210344167686,1.657054379830954,16.856746310983674,93.70474626201796,10.850572098002726,0.03196676127897601,7.730777099491798e-5,1.0,10.0,0.0,0.0,-42.353073001864075,-0.060967594946277834,-0.014008440270825316,807.4676387483664,-0.1300056491318817,-0.027325252610594125,-0.8884178522131099,-0.032823106204342624,-0.06977456295678387,-0.0626784183155538,-0.020414844724733764,0.8355330183512473,-31.858921971336507,1338.0465997926958,-66048.97666204827,-0.014267652059662368,0.9899716752562843,-40.16980123041057,1727.680401457934,-87004.44628326464,1.1043578612819875,-52.420612729061475,2352.074249200281,-121286.90353814111,-68.93986902529116,3309.5523617594445,-175694.72110168287,4741.55412700212,-261144.0271409591,-394242.10853830434
0.10869207579809924,-4.525526698544674,74.9728940666946,74.36553551327987,8.559489385635988,0.3867403695186031,-188.92792505094909,74.01751281866368,9.607348463631098,119.33057265086414,4.8629222087943464,10.26547877097007,0.2212196089908318,1.062703846085493,880089.5377641693,1.5976639814313596,33.141612111703026,69.94016551347542,-910.8412263999583,86626.92484511937,90.33821751093143,38.12899312839375,-2.2311539171430548,-1734.1645968882292,109492.54209273594,73.1523489996974,-229.00829190461323,-2184.187899434836,143553.58123158236,-718.6752151256874,-2112.2536918663277,191465.39161502733,-234.77183801799802,241743.9191010235,249356.11481533147,0.28562612880599153,0.04532234521175964,1.0963159889865168,3.0932190834314637e6,763735.5235762075,-17.442620020471026,-1.2678503669905157,0.006509490109935017,-0.008592834141630291,-0.015018923237836698,-3.6931135996078196e-8,0.006477485272673714,0.001020486544140648,5.792617938731998,0.07674095172536861,0.00015666445823487064,0.09668042517623704,0.124992280027525,4.55175448813934,0.6850154492020243,0.5768641584975541,1.5976639814313596,16.260812926784876,90.33821751093143,10.462808116963638,0.035393630402151946,7.575057984609719e-5,1.0,10.0,0.0,0.0,-40.44430908554729,-0.06599487992712748,-0.01547384791258177,753.5612841288212,-0.14321894690766435,-0.030179369666958424,-0.9780315525716659,-0.03559488028152566,-0.0756602337391969,-0.06275326966600336,-0.020838035246949427,0.8879106099421451,-34.78727779754946,1493.6379332541885,-75220.94672478229,-0.01412856386954765,1.0510426403464306,-43.88529713748377,1930.6621739192794,-99259.73897076903,1.165179124586695,-57.2542551831299,2632.071771519415,-138721.50252081043,-75.18804181510907,3708.586259562905,-201513.86791858595,5318.419613305357,-300332.00645868515,-454463.4944887314
0.11070450302206215,-4.507181073679678,71.56017999293657,72.65584281418941,8.559292614533128,0.39364853312934583,-175.57473860793382,74.01475292662384,9.604046106743036,119.27794976194023,4.86223247183302,10.263866390444385,0.21329467890277642,1.0057150155188164,817819.0885107209,1.53981989251031,33.14842960112923,71.8298167711116,-948.5489065815149,95073.38258382096,87.05915182614598,38.13186789051545,-3.1890101458429703,-1824.6984373605121,120065.40748894522,73.13041941170863,-238.53561094228058,-2293.802823821497,157214.7994805931,-746.3903947394584,-2193.9301132165074,209312.66760788928,-142.47651993481588,263284.4670391923,268524.7448388204,0.28562612901145695,0.046388842805086455,1.096179800007542,3.0937192181110564e6,763951.8209704359,-16.65050847402384,-1.2677714498286083,0.007040152250452231,-0.00903496860294491,-0.0158572502570287,-4.1582929318928064e-8,0.006421243556347615,0.0011186950771995211,5.789390906033704,0.08034660527752964,0.00016994526136028393,0.10115800535333817,0.13081331460539053,4.654099451835682,0.708642205365133,0.5981568746200969,1.53981989251031,15.680587188318608,87.05915182614598,10.085128951328254,0.03918723737717153,7.169494263989788e-5,1.0,10.0,0.0,0.0,-38.603442418522,-0.07144442034094757,-0.017094782961754332,702.765130155107,-0.15787612502157938,-0.03335393025594571,-1.0773385524721477,-0.03860726864528533,-0.08205539532297061,-0.0628321803849475,-0.021225216907409125,0.942913426577982,-37.97037475135025,1666.7866392681935,-85637.25108523708,-0.013901209882064593,1.1149927603817598,-47.92599671005243,2156.84760156838,-113209.44477256187,1.2276323359079444,-62.50353362037705,2944.551209476146,-158630.23868734878,-81.94634694962016,4154.505889581993,-231098.30519743368,5963.454251917837,-345376.74716047,-523859.5054051274
0.11276619777682945,-4.488728961216654,68.28434132356051,70.97598076110128,8.559077233026176,0.4006990895709434,-163.0518671798292,74.01169259482529,9.600511889383803,119.22122364292815,4.861495265064191,10.262143773237021,0.20561236679434586,0.9514738699071742,759630.9305592295,1.483738110567788,33.155803329696376,73.73608066450224,-985.7090135706806,104332.55356629942,83.87979430129515,38.13502974969288,-4.268124702432197,-1917.8543088263577,131633.89545716916,73.10707614857304,-248.56440024885782,-2405.761406828977,172119.43753451316,-775.3828992588253,-2272.8923027451356,228704.62976217855,-29.347467474968123,286487.69886574085,288552.7856245,0.28562612924422776,0.047486775577645246,1.0960316913452173,3.094248066577791e6,764181.5305883124,-15.890175391178879,-1.2676869440532328,0.007612189672706466,-0.009494053451572755,-0.016734490832253868,-4.6853185765526764e-8,0.006361161346269901,0.0012269314169972118,5.785992258749221,0.08414124503204456,0.0001844130942030928,0.10586290881572231,0.13693315619198884,4.757744185284545,0.7331442272880152,0.6203538198044771,1.483738110567788,15.118224501741238,83.87979430129515,9.718941367477882,0.04336659811953384,6.437000683984811e-5,1.0,10.0,0.0,0.0,-36.83625733783424,-0.07732447063036717,-0.018879624869835923,655.1298771985312,-0.1740694666095914,-0.036870954052288366,-1.1869386077530808,-0.041866520204484454,-0.08897289390741571,-0.06291498686896656,-0.021567488308017534,1.0003069355134073,-41.41211036029141,1858.4980289231357,-97407.54300194947,-0.013574866202735621,1.1815090855597166,-52.29699316771801,2407.6148482595336,-129009.45910564541,1.2911523833529965,-68.1723682190252,3291.5055276025396,-181253.5943194038,-89.21160163605433,4650.249119722936,-264834.0699019099,6680.8935981871855,-396905.5178261316,-603442.2752409512
0.11487251113272152,-4.470222675705906,65.14950057391938,69.33030900058188,8.55884225498897,0.40787275015885605,-151.34472634871764,74.00830860365046,9.596740868479275,119.1602447241031,4.860709896349201,10.260308984915053,0.19818765473470198,0.9000077135268347,705430.0056913758,1.4295288830500812,33.163737969946595,75.64904800605144,-1021.7826074984606,114449.74968116697,80.80639792735029,38.13847699199138,-5.477125289415282,-2013.0662654459575,144248.4404740012,73.08228611528814,-259.0948788460409,-2519.2129322523733,188320.14948864278,-805.630873950552,-2347.6527105921923,249687.08093944928,107.47881233366824,311352.97155545116,309272.15256204095,0.28562612950731797,0.04861395422636441,1.09587114022691,3.0948052915166947e6,764424.653555418,-15.162578087430687,-1.2675967123035263,0.008226698608403284,-0.009968401396724003,-0.017648425248422035,-5.281023312634521e-8,0.006297164115698772,0.001345914511337072,5.782422729394117,0.08812388003469063,0.00020013034718487395,0.11079268888192714,0.14334909412270164,4.86233094692605,0.7584786448292352,0.6434298139510045,1.4295288830500812,14.574815784049886,80.80639792735029,9.36496152524122,0.04795358728572006,5.2856327143043466e-5,1.0,10.0,0.0,0.0,-35.14497647501858,-0.08364699136613396,-0.020838131025739053,610.5998574178633,-0.1919067156608953,-0.04075606088534057,-1.3075326825741072,-0.04538109076493499,-0.09643019033916553,-0.06300158727718691,-0.021856390477787584,1.0598811916372457,-45.11796827904536,2069.911072037168,-110654.79090511169,-0.01313879536801165,1.2503038685578332,-57.00531440142275,2684.520480373015,-146834.83223232348,1.3551801852450123,-74.26664021180301,3675.173314607771,-206861.94030295708,-96.98177114435165,5199.094693321897,-303155.6898644208,7475.423618179818,-455624.74027234106,-694350.7940962596
0.1170223304071732,-4.451680815505407,62.15296564669126,67.71985738500514,8.55858631415482,0.4151621849150856,-140.41307028810078,74.00457105651817,9.59272237452282,119.09476570991171,4.859874530544638,10.258357332686895,0.19101976560947995,0.8512306129935456,655003.1937145315,1.3771875314670117,33.172247143090374,77.56180007160002,-1056.2367281380602,125487.10956914371,77.83870170726767,38.14220981972061,-6.82660774866483,-2109.85523201075,157979.3408466704,73.05597565290982,-270.143928205451,-2633.393722548206,205892.86487300394,-837.1600698808511,-2416.7000154630496,272331.8834741328,271.30549392115654,337900.99499291147,330504.54593678465,0.28562612980446417,0.04977004672853404,1.095697372078069,3.0953913224844434e6,764681.532567563,-14.46709203494331,-1.2675004690278469,0.008885668530857456,-0.010456886420819433,-0.01859796353772728,-5.953877934354213e-8,0.006229080714588134,0.0014765942817697973,5.778677475393786,0.09229973541928643,0.00021718606862063187,0.11595250555152502,0.15006833380671714,4.967683173692154,0.7846426588333572,0.6673962349038707,1.3771875314670117,14.05029727949274,77.83870170726767,9.023154996276281,0.05297725272938529,3.603971449605665e-5,1.0,10.0,0.0,0.0,-33.52814685909238,-0.09043311636432994,-0.022983296190903033,569.0217818399863,-0.21152849278306318,-0.045042334725006676,-1.4400397854778877,-0.04916473682544663,-0.10445590671905292,-0.06309200610454457,-0.02208382006343402,1.1214935352111848,-49.09822021442655,2302.5025626479337,-125529.54361979272,-0.012581506998292231,1.3211626372254142,-62.063980702287594,2989.5676318170063,-166899.21201960347,1.4191994675641693,-80.79932201080456,4098.4097222503015,-235783.91153695338,-105.26218467955165,5805.18986324246,-346589.3337296537,8352.933238994041,-522386.91205585445,-797954.932872077
0.11921285507901883,-4.433134996833948,59.29366737191065,66.14660438477966,8.558308224007058,0.42255417899331926,-130.22367328477353,74.00045128010755,9.588449099414959,119.02458768123978,4.858988085851073,10.256285792289034,0.1841118472517356,0.805083780721684,608171.4516149374,1.3267381332300103,33.18133427497167,79.46564235741434,-1088.4503574392945,137499.58339092106,74.9780760542018,38.14622204893769,-8.326285650963971,-2207.5914493940927,172886.62814627425,73.02809042215794,-281.7194466959131,-2747.341987314208,224897.72065065906,-869.9699279914335,-2478.3001817516997,296685.6850349622,465.5774822465866,366111.5339595083,352005.11974647845,0.28562613013954685,0.05095379416483626,1.0955097441400141,3.0960059982462805e6,764952.2613129464,-13.803469240521979,-1.2673979962659156,0.009590504812406007,-0.01095777129698284,-0.019580899746997872,-6.7126816998844e-8,0.006156798170529097,0.0016198735077461329,5.774754749596917,0.09667057059663987,0.00023565856978248725,0.12134312338230027,0.15709238054881755,5.073544114915273,0.8116113086031944,0.69224451655241,1.3267381332300103,13.544891628514737,74.9780760542018,8.693674975094515,0.05846286631558588,1.2607103463325858e-5,1.0,10.0,0.0,0.0,-31.985191610230984,-0.09769795204454151,-0.02532670071723357,530.2690598579759,-0.23306629994371258,-0.049761224402551124,-1.585312397220933,-0.053228096002524795,-0.11307194699484485,-0.06318618331350188,-0.022241242243949386,1.1849224934592217,-53.35898042651536,2557.5852045213924,-142179.38670312156,-0.011891705070724217,1.3937749114626334,-67.48061985214846,3324.5482551322048,-189413.90267477586,1.4825758073727902,-87.77563359442924,4563.772434063838,-268347.83871696336,-114.04635378814208,6472.23687265639,-395665.539048673,9318.598008268833,-598057.2077594949,-915648.6050456463
0.12144027541225069,-4.414623008740837,56.57077970820429,64.6127976461544,8.558006959968543,0.43003205639711517,-120.74491530229244,73.9959216775166,9.583916459263916,118.94955151946652,4.858050096133936,10.254092684893704,0.17746778077812794,0.7615125104464014,564764.5285520501,1.278210219294768,33.19099370575552,81.35090246839857,-1117.734138080677,150535.69997419053,72.22620201172306,38.1505014694409,-9.984947588668266,-2305.526814191504,189020.9919500759,72.99859089691071,-293.8227146331512,-2859.9403522290763,245380.18949615807,-904.0411735249373,-2530.5459181835254,322771.2866507236,693.841881956551,395924.96244754136,373463.9272964671,0.28562613051660507,0.05216335749395312,1.0953077286187003,3.096648685971057e6,765236.7322154441,-13.171517967549782,-1.2672891273509923,0.010342116215642159,-0.01146884587947914,-0.020594149187884193,-7.566595533252554e-8,0.006080250950971418,0.0017766165249037522,5.770655073844949,0.10123560796133957,0.00025561697230528524,0.12696209013918017,0.1644185574595344,5.179615769724868,0.8393447949194578,0.7179523087506984,1.278210219294768,13.058874208857258,72.22620201172306,8.376710222269352,0.06443211611125574,-1.8965077805210075e-5,1.0,10.0,0.0,0.0,-30.51566591602142,-0.10545144571130317,-0.027878613042271745,494.22120246626275,-0.256643351833731,-0.05494270798045782,-1.7441422283008214,-0.057579140820817595,-0.1222944578859727,-0.06328399627267,-0.02232005339827179,1.249885119568798,-57.90267427775494,2836.3140874566234,-160748.7123105437,-0.011058576590638716,1.4677551749212498,-73.25803299610766,3691.04894237464,-214587.43869941554,1.5445828296639974,-95.19374498779122,5073.5234812126655,-304880.8246742639,-123.31686553174612,7203.485257753939,-450917.3055362827,10376.851915474745,-683509.6104400414,-1.0488418444713033e6
0.12369970182534586,-4.396188721343568,53.98359768285804,63.12090263621795,8.557681727312323,0.4375755636058063,-111.9463037134153,73.990956899887,9.579123285167652,118.86955125545026,4.857060846035159,10.25177799743392,0.1710919056599902,0.7204641417505641,524618.7083595793,1.2316367548635863,33.20120921279969,83.2070755690746,-1143.3414794673242,164634.61391085715,69.58495696862701,38.155029218188794,-11.809964214909991,-2402.7985867678767,206420.1259411394,72.96745679076898,-306.4470333373213,-2969.925678954577,267366.44962245354,-939.3327728016578,-2571.391483901065,350581.7780603653,959.6404477338318,427235.7915171813,394502.3234811065,0.2856261309397379,0.05339626524717866,1.0950909535244657,3.097318210790587e6,765534.6007274761,-12.57107438752838,-1.2671737629565825,0.011140787890862251,-0.011987412410434047,-0.021633686093290555,-8.524919190717619e-8,0.005999432803409099,0.0019476121428444345,5.766381667163951,0.10599106198451878,0.00027711695896943044,0.1328031903614184,0.17203927591772067,5.285560511816846,0.8677869346610201,0.7444815255920919,1.2316367548635863,12.59255306373143,69.58495696862701,8.072472001447542,0.0709016313952043,-6.040986401140521e-5,1.0,10.0,0.0,0.0,-29.11919148526071,-0.11369704577830081,-0.03064737048145469,460.76200318938254,-0.2823686000475939,-0.06061395533347731,-1.917220218014753,-0.06222239060353081,-0.13213215935116648,-0.06338525200393133,-0.022311866156172415,1.3160354032252832,-62.72724891208277,3139.6158344870273,-181373.2268578221,-0.010072261416957044,1.5426423456896339,-79.39316472575847,4090.3548394336476,-242617.9659800402,1.6044105205498007,-103.04344979158306,5629.489063376789,-345697.2505740901,-133.04378882597018,8001.520272870421,-512861.9831479994,11531.06466841215,-779597.6500160801,-1.1989128352177744e6
0.1259850580352735,-4.377882277375183,51.531481018352565,61.67357976938935,8.55733204486394,0.4451606628723574,-103.79827878970545,73.98553538527254,9.574072663003658,118.7845506635468,4.856021531617517,10.24934377017601,0.16498888929989947,0.6818871688919476,487575.89032844245,1.1870531671835594,33.211952443115365,85.02298879490847,-1164.48552507716,179822.41915311344,67.05635971575094,38.1597792570909,-13.806686383785992,-2498.437966989412,225104.26587303437,72.93469263877247,-319.5760292446715,-3075.907055720825,290857.9322474244,-975.7781187285685,-2598.7048311802605,380074.0053486573,1266.3621821471918,459886.35750193876,414672.35445668775,0.28562613141295756,0.0546493404406885,1.0948592526981897,3.098012776055785e6,765845.2440289803,-12.001989480558674,-1.2670518916122373,0.011986030200054135,-0.012510279074546741,-0.02269448645494631,-9.59675935579e-8,0.005914411053861726,0.0021335246592123313,5.761940980298816,0.11092955196262068,0.0003001954129308043,0.13885576948290154,0.1799411327699707,5.391001594794777,0.8968631543967123,0.7717758577250937,1.1870531671835594,12.146259457324932,67.05635971575094,7.781187886507338,0.07788119810256305,-0.00011365221065691197,1.0,10.0,0.0,0.0,-27.79542645789926,-0.12243010954090866,-0.033638613261190733,429.7787988640072,-0.31032906572494395,-0.06679758878350203,-2.105085550935315,-0.06715795766480616,-0.14258433179632168,-0.06348967796933053,-0.02220885506331919,1.382963798298468,-67.82528160548651,3468.1020822508194,-204172.75058527055,-0.00892442190335782,1.6179011433638508,-85.87594778262446,4523.332206026838,-273683.15420163434,1.6611789996652409,-111.30473919060168,6232.888988238146,-391083.38910303195,-143.18312360202506,8868.007530312745,-581976.7733661811,12783.158224361378,-887114.5728787025,-1.3671426625055368e6
0.12828911984263566,-4.359759124720979,49.21366956973239,60.27357664052837,8.55695781612371,0.4527598399591471,-96.27164144627822,73.97964085223099,9.568772510963793,118.69459626386045,4.85493436110386,10.246794352948205,0.15916326150471044,0.6457284203847183,453480.9843238752,1.1444939166066734,33.22318218066209,86.78712772196572,-1180.3645183470271,196108.94577700386,64.6423761192183,38.16471839207071,-15.977898446766899,-2591.3922533240575,245072.4500079157,72.90033190120332,-333.1826844630411,-3176.401958318026,315827.039615411,-1013.2833872961327,-2610.3415271241674,411163.9999533752,1617.0773276641505,493663.87827429484,433462.0326351568,0.28562613194002523,0.055918706699707735,1.0946127061980913,3.0987299323857985e6,766167.7399936802,-11.464086191753967,-1.2669236050756227,0.01287647296463574,-0.013033807117536763,-0.02377056686742843,-1.0790656609751069e-7,0.005825336376029733,0.002334847036806894,5.757342979159821,0.11603979626756779,0.0003248657830451449,0.14510441781798428,0.18810447310026063,5.495530826074237,0.9264803577421135,0.7997599436573785,1.1444939166066734,11.720313983485388,64.6423761192183,7.503079546808268,0.08537224180671471,-0.00018077345448293635,1.0,10.0,0.0,0.0,-26.54396610371885,-0.13163677904724858,-0.036854613864512345,401.1602947812684,-0.34058266802820514,-0.07351001783233271,-2.3080784986472533,-0.07238083044765542,-0.15363931535707898,-0.06359691990014557,-0.022004152670421807,1.4502035969625602,-73.1834185246573,3821.9940986572237,-229244.01719737484,-0.007608816610124219,1.6929318806531004,-92.6885768959597,4990.325043534614,-307929.9411834142,1.7139631573756404,-119.94700404253781,6884.185648502376,-441281.44380373845,-153.67623562627418,9803.466734141146,-658672.8352883704,14133.270783168213,-1.0067506540381787e6,-1.5546449089248434e6
0.1306036846006885,-4.341878160959692,47.0290479748474,58.923570191900566,8.556559379681222,0.460342855600532,-89.3369081584517,73.9732636042141,9.563235826352383,118.59982529735086,4.853802582643242,10.24413649910904,0.15361878828117803,0.6119296164850901,422179.0360570412,1.1039878849280411,33.23484460946823,88.48807953466358,-1190.1935848445135,213485.39296767945,62.344657588513314,38.169806909723334,-18.32339127546498,-2680.559168065061,266299.9402877173,72.86443917151709,-347.22918898376236,-3269.8880965307944,342214.5919088846,-1051.7282009965827,-2604.234615192285,443725.08142257674,2014.3674852614374,528301.6708931975,450306.9487023478,0.28562613252427965,0.057199868227275935,1.0943516663421184,3.099466600856748e6,766500.869523027,-10.957104813054801,-1.2667891070224764,0.013809818766590725,-0.013554009205338832,-0.024855120169439575,-1.2114198359962437e-7,0.005732446858315915,0.0025518606742511384,5.7526011493173606,0.12130661800605079,0.0003511146678887919,0.15152904590343896,0.19650346240252098,5.598721812211075,0.9565286173465452,0.8283402427482853,1.1039878849280411,11.314981000167545,62.344657588513314,7.2383328111082434,0.09336676103339016,-0.00026395746331809986,1.0,10.0,0.0,0.0,-25.364216009369002,-0.14129347055977362,-0.040293777614321916,374.79411420892546,-0.37315228210500495,-0.08076001264662844,-2.5263019955899564,-0.07788048073661824,-0.16527370590858495,-0.06370654696870687,-0.021692247764609283,1.5172438494109188,-78.78223165605039,4201.067362053789,-256654.17118417515,-0.006121808396871462,1.7670881405184842,-99.80532764183333,5491.077839540481,-345465.0791142994,1.76182635022634,-128.92901564143983,7582.970310441735,-496474.4836880362,-164.45045805676557,10807.101650459063,-743270.3202212998,15579.510167069095,-1.1390514211402682e6,-1.7622963087336177e6
0.13292005675080157,-4.324297719832152,44.97573867133303,57.6258754368831,8.556137492773235,0.46787851623114235,-82.9632362275677,73.96640085373602,9.557480028935046,118.50045837332443,4.852630324557474,10.241379025732856,0.14835736463581922,0.5804214923548751,393510.4849589011,1.0655502434134654,33.24687572729821,90.11517896421229,-1193.239783032809,231924.82490947843,60.164079663465515,38.17500029819974,-20.839949055126162,-2764.837617938667,288739.2556728678,72.82710674796056,-361.6689709541853,-3354.8734068389667,369931.9993284995,-1090.9721353706557,-2578.4882999318356,477592.23193322483,2460.212475311094,563488.0878841614,464608.99949717097,0.2856261331685371,0.058487969529385474,1.0940767401732747,3.1002192191617633e6,766843.1745355313,-10.480608551459264,-1.2666487009903373,0.014782953756730834,-0.014066736514305053,-0.02594083582493004,-1.3573791129570417e-7,0.005636056764875966,0.0027846280376294876,5.747731769961676,0.1267117620055972,0.00037890263748529965,0.1581059517334429,0.20510745725690296,5.700155930149718,0.9868872552817677,0.8574101710959967,1.0655502434134654,10.930387973966562,60.164079663465515,6.987044695722784,0.1018476544886377,-0.000365430931382936,1.0,10.0,0.0,0.0,-24.255172397333652,-0.15136800150535148,-0.04395072222212376,350.5627159628941,-0.40802500127533775,-0.08854841124325548,-2.759618452503216,-0.08364138978404925,-0.17745350392206308,-0.06381807407261611,-0.021269290446545942,1.5835536626618403,-84.59707687679871,4604.661381871938,-286438.4953901579,-0.004462580480367669,1.839707259016583,-107.19366381024382,6024.744818355999,-386351.3760524247,1.8038634571968541,-138.20060737805062,8327.97203522885,-556779.5920720577,-175.42191060066895,11876.8103365896,-835985.752202888,17117.97698010586,-1.2843949499756498e6,-1.990697434754558e6
0.13522949261147535,-4.307072309835945,43.050901108513,56.38225003702228,8.555693292582779,0.4753362542280587,-77.11811845804881,73.95905668090874,9.55152611053438,118.39678819617085,4.851422397450139,10.238532385532283,0.14337837989508853,0.5511213429635591,367309.9602849118,1.029177771973088,33.25920427789423,91.65903183239105,-1188.8528143960207,251383.61934007035,58.100476124344134,38.180251250876125,-23.52151347329325,-2843.1759440362225,312322.415547428,72.78845007663587,-376.44899773953443,-3429.961240548008,398865.0320072931,-1130.8616309686386,-2531.4587199220946,512568.61375286116,2955.912743047507,598878.0918657116,475757.4364085135,0.28562613387501673,0.05977804078899868,1.0937887589123958,3.100983905078084e6,767193.0254655175,-10.03393696887904,-1.266502774271181,0.015792097677630172,-0.014567863689922893,-0.027020229571159293,-1.5174491077713593e-7,0.005536541959595244,0.0030329964755427784,5.7427531086413435,0.13223479736763435,0.00040816636915199164,0.16480898079380985,0.2138825042557778,5.79944384115628,1.0174308142597004,0.8868553747961688,1.029177771973088,10.566479423901633,58.100476124344134,6.749192918549052,0.11078955792500642,-0.0004873984486644281,1.0,10.0,0.0,0.0,-23.215313527279463,-0.161821136260575,-0.04781656418089959,328.342238878521,-0.4451533153224829,-0.09686825003120444,-3.0076594890316364,-0.08964381975178767,-0.19013578537530149,-0.06393098517024924,-0.020733266075702916,1.6486062017776462,-90.59921750046789,5031.713866348928,-318599.9201080464,-0.002633161486857792,1.910140035878598,-114.81569689945891,6589.932360893814,-430606.3834338774,1.8392401756376504,-147.7048310861252,9117.115646612852,-622244.6632442665,-186.49893621210356,13009.27069119649,-936925.09065488,18742.905547953662,-1.4429782772641645e6,-2.2401483722524596e6
0.1375239581833228,-4.2902474470114,41.25040674690344,55.193595050237235,8.555228160876634,0.4826886401647474,-71.76675745822047,73.95124031129245,9.545396640279002,118.28914732014276,4.850183868930448,10.235607699057793,0.13867772643363982,0.5239288129796977,343403.6631574487,0.9948415796366021,33.271757001768215,93.11212089097867,-1176.4862564509394,271807.1626486775,56.152225447274276,38.185512610949104,-26.359984099483757,-2914.624923390194,336968.3152937853,72.74859575469672,-391.5146829305681,-3493.9150292481922,428883.85432465206,-1171.2435155492776,-2461.801921967991,548439.5915210614,3502.1474448551658,634112.1845572524,483151.2425965085,0.28562613464542963,0.061065426792287776,1.093488686935808,3.101756751658127e6,767548.7516453825,-9.616130615033413,-1.2663517537904818,0.01683315332795564,-0.015053535662378555,-0.028086129852873037,-1.692020518850375e-7,0.005434306159593932,0.0032966573521247392,5.737683754676764,0.13785497197938013,0.0004388270575125639,0.17161182128337288,0.22279433453626973,5.896257490581959,1.0480395888268035,0.9165637059757702,0.9948415796366021,10.222944810552109,56.152225447274276,6.524588320836943,0.12016168013438781,-0.0006320036262625717,1.0,10.0,0.0,0.0,-22.24242371795814,-0.1726102116457207,-0.051880066659814164,308.0001291828268,-0.48446471560492804,-0.10570679567605304,-3.2698918172721845,-0.0958658006751727,-0.20327293878504094,-0.06404477468462422,-0.02008391754304185,1.7119106932472685,-96.75813303010045,5480.891150030966,-353116.1633314911,-0.000637927457199612,1.977788130973726,-122.63116098601938,7184.870158104608,-478211.669024681,1.8672293505548088,-157.38199064524184,9947.762337335264,-692861.0640823063,-197.58765858598122,14200.292670639445,-1.0461015906141244e6,20447.1945482542,-1.614843331167696e6,-2.5106875883751437e6
0.13979613795935536,-4.273860386324467,39.56921012511214,54.06010017102228,8.554743698595484,0.48991139705756326,-66.87351913769866,73.94296607056884,9.539115404173623,118.17790309073222,4.848919976937933,10.232616576820632,0.13424860556205911,0.4987322512645465,321616.02654269896,0.9624929650672941,33.28446030779823,94.46878293965905,-1155.7092336087326,293130.768962955,54.3165826557376,38.190738654640974,-29.345404856153298,-2978.356455111548,362584.24049270543,72.70768000590105,-406.8105320843133,-3545.6836539454507,459845.7145820402,-1211.9666075738553,-2368.5049289284725,584977.5750740891,4098.9471316787085,668825.2311617758,486215.3524407697,0.28562613548091803,0.062345804435280705,1.0931776044587211,3.1025338936854047e6,767908.6700121777,-9.226017195817839,-1.2661961014706786,0.01790178244998605,-0.015520235486918377,-0.029131805902031533,-1.881355301311498e-7,0.005329774511222145,0.003575146963901657,5.732542405168113,0.14355145174795805,0.00047079156093583584,0.17848831499783874,0.23180877053214524,5.990327182070512,1.0786005242730736,0.9464262193770778,0.9624929650672941,9.89927773148253,54.3165826557376,6.312913125008479,0.12992845978873666,-0.0008012691608539806,1.0,10.0,0.0,0.0,-21.33379322670686,-0.1836899405039015,-0.05612785275566347,289.4006716194093,-0.5258626457605847,-0.11504566479393255,-3.5456249587101882,-0.10228352853212706,-0.21681353831237582,-0.06415895416012465,-0.019322667079724264,1.7730211551001338,-103.04216977537368,5950.615844571198,-389939.8163917437,0.0015165638909981072,2.0421150186470736,-130.59828597733917,7807.4477661651845,-529112.5313532548,1.8872255492475976,-167.17100266519282,10816.764821156255,-768562.4812323358,-208.59425438742701,15444.907737846643,-1.1634328843862747e6,22222.563980149404,-1.7998710030942098e6,-2.8020818843118194e6
0.14204158648181942,-4.257925712999605,38.00019181493783,52.9803576121955,8.55424120223741,0.49699012113480534,-62.3988853150179,73.93424457596083,9.532700781145273,118.06333981467334,4.8476347940961775,10.229567970465398,0.13007831119775848,0.47539209499279506,301756.28047887055,0.9320399181686837,33.29725419968744,95.72630454546236,-1126.1813971890367,315302.6212255238,52.588345091137796,38.19589114274156,-32.46927336577109,-3033.726939666176,389093.6427475451,72.66580606206196,-422.2958237931777,-3584.4509082646337,491628.9738931996,-1252.9228454920644,-2250.7797853399647,621983.0578018974,4746.336105318756,702687.6029923899,484411.9780909067,0.2856261363829106,0.06361641520737465,1.092856373303553,3.1033123208291074e6,768271.4639041817,-8.861943154614046,-1.2660361526825887,0.018994548816544592,-0.015965257614120328,-0.030152047548347216,-2.0857804271802694e-7,0.005223283159874691,0.003868140940453416,5.727342614885886,0.14930913400923165,0.0005039865022158018,0.18541946154873074,0.24090091939299593,6.081524688450934,1.10903728483842,0.9763670266543868,0.9320399181686837,9.594541105804309,52.588345091137796,6.113566963068135,0.1400602746941858,-0.0009972404805752004,1.0,10.0,0.0,0.0,-20.485592049566925,-0.1950242904457654,-0.06054901579419683,272.3934115868185,-0.5692709193662722,-0.12487080394547012,-3.8343077383328836,-0.10887823245338459,-0.2307168489906875,-0.06427316816266751,-0.01845160342490854,1.8315984148946862,-109.42538503398848,6439.580503465334,-429037.8376264988,0.0038240887270388152,2.1027109470709466,-138.6825143106766,8455.896730727753,-583272.4311916173,1.898762086247354,-177.0202571908175,11721.424767921948,-849305.6212849189,-219.4375131255684,16738.75081257955,-1.288865669246554e6,24061.550610814156,-1.9979774329865433e6,-3.114135889114744e6
0.14425468568522332,-4.24246520232591,36.53738722602713,51.95349135703937,8.55372248238876,0.5039073585066185,-58.308883896968,73.92509689626284,9.526176461892023,117.9458485166967,4.846333380535853,10.22647327962049,0.12615666991627156,0.4537894596673731,283660.365734182,0.9034087611685742,33.31007106983039,96.88237618602597,-1087.6888780907668,338247.62168390665,50.963349830571715,38.2009308694756,-35.71955800059555,-3080.1687909046477,416392.9859304511,72.6231143798847,-437.918206221348,-3609.547799443876,524081.5128880213,-1293.9765755527294,-2108.2241845447693,659224.8232659467,5443.31197403896,735351.0561629765,477245.46587065415,0.2856261373516473,0.06487380027676429,1.0925261638618367,3.1040885525574964e6,768635.5703099053,-8.522522944669491,-1.2658723846572824,0.02010710707186697,-0.016385907863842492,-0.031141379702619213,-2.3053535425523996e-7,0.00511525715796787,0.0041749757524157695,5.722101693312288,0.1551087890431982,0.0005383038627676341,0.192381514647456,0.2500395764836897,6.169691369704177,1.1392565329127293,1.0062911459802069,0.9034087611685742,9.307984042856853,50.963349830571715,5.926070099408266,0.15051707672347525,-0.001221650494921515,1.0,10.0,0.0,0.0,-19.694614487377827,-0.2065677286776575,-0.06512795276587145,256.8490014742282,-0.6145633074521565,-0.13515655180498376,-4.135060113961712,-0.11562528626263772,-0.24492987439898245,-0.06438699644081376,-0.017474638908280826,1.8873049645191622,-115.8770185254784,6945.958124815539,-470328.5663006688,0.0062752459005298526,2.1591823543903983,-146.8431957835501,9127.745699602372,-640585.7608475431,1.9014764608023207,-186.87145082095967,12658.040699452506,-934940.2613151395,-230.03108819010012,18075.993368594405,-1.4221739861859214e6,25954.588897594505,-2.208795783165575e6,-3.446191902455686e6
0.14856771725682974,-4.213004727507033,33.90414296991463,50.05190664545424,8.552643353270076,0.5172107518727068,-51.150207875797776,73.90561203589627,9.51288399037098,117.70353956215318,4.843699769647032,10.22018632727572,0.1190096327361598,0.415301547958017,252127.70395087212,0.8512507245012679,33.335540163510466,98.88948826330017,-983.4632197112917,386164.2900827068,48.00264634390567,38.210542221799514,-42.55139345746581,-3144.734696018249,472962.96375642164,72.53579217978537,-469.3930204409141,-3617.0772018706875,590418.7487814315,-1375.923484262173,-1748.388915646985,733558.5304598396,6980.33878811625,795823.7656060376,445125.07088960777,0.2856261394888903,0.06733850187250837,1.0918432256877793,3.105622617212137e6,769362.3088719099,-7.911541133855008,-1.265535129999394,0.02237586795508425,-0.017146011303493573,-0.03301005213739596,-2.789851857378957e-7,0.004896142005445915,0.004827403445673213,5.711555599644447,0.16676844588789003,0.0006098854128441777,0.20631820855858793,0.2683506676682479,6.336630538824176,1.198751796941698,1.0657795417371998,0.8512507245012679,8.785751508343038,48.00264634390567,5.584271730599213,0.17225113526746183,-0.0017618532567214304,1.0,10.0,0.0,0.0,-18.270199426028675,-0.2301166078415474,-0.0746981453296208,229.64408173374227,-0.7102852150629175,-0.15700301589224133,-4.7692115546199805,-0.12948582942297374,-0.2740903135608034,-0.06461212869172159,-0.015222611857487033,1.989106221700228,-128.87544838791422,8003.812924349226,-559129.2854632828,0.01156825973964687,2.2586177269909316,-163.24806809044412,10531.922373148805,-764195.8051641877,1.8796129757777669,-206.3719770160207,14612.497405340211,-1.1201807538805068e6,-250.16675431818453,20857.548101796616,-1.711319859324038e6,29864.9356368234,-2.666744302498119e6,-4.1670452788219186e6
0.15066211117862974,-4.199005935106075,32.720328625156185,49.17305609989238,8.552086263038978,0.523582722826493,-48.01947634715307,73.89532082242498,9.506153874205229,117.57939574093358,4.842375414449441,10.217012060477431,0.11575737644935954,0.3981732851769334,238397.76200449863,0.8275281629530074,33.348093478717985,99.7434244258464,-917.7736506355637,410995.1673088951,46.65586477447033,38.215061969703214,-46.10952477967211,-3162.414320297574,502044.44809767354,72.49139600529566,-485.16747529297817,-3599.125867291074,624035.0986139537,-1416.6290393705397,-1531.5763817567365,770258.4341184582,7816.876746438274,823077.0510246027,419467.65928542335,0.2856261406565156,0.06854201609173384,1.0914925559259405,3.106375513431927e6,769722.6278757981,-7.636873459936114,-1.2653624335754596,0.023525028375214096,-0.01748260648222085,-0.0338828275856724,-3.054583708245729e-7,0.004785745285523935,0.005171582749065198,5.70627553760214,0.1726006723967518,0.0006469473705892952,0.21325931860904215,0.2774786427195006,6.4153764868122,1.2279168390710407,1.0952187466700032,0.8275281629530074,8.548103784321787,46.65586477447033,5.428696754824314,0.18345509059997034,-0.0020802168194504287,1.0,10.0,0.0,0.0,-17.62956685983302,-0.24204790770376702,-0.07966004988836313,217.74738278828687,-0.7604567609355584,-0.16850928855288927,-5.10084042502041,-0.136558068194542,-0.28894920548698577,-0.06472288591240069,-0.013958651267254889,2.0348538673871066,-135.37370411559908,8551.858963350522,-606448.6633448893,0.014389471532780633,2.3012063933099416,-171.42782453851748,11259.551189379683,-830233.9808928545,1.8548895407002761,-215.93043959929292,15623.22896188034,-1.219395430139883e6,-259.57929312331515,22290.609633252927,-1.866531808988959e6,31863.86593819964,-2.9128187809305894e6,-4.553955015280502e6
0.15270597284177526,-4.18553126393603,31.619932498871417,48.34180207984035,8.551521467431503,0.5297432411913148,-45.15925029312784,73.88473067429372,9.49941282403469,117.45409179189505,4.841054964077,10.213838393379335,0.11271102018679433,0.3823530746195278,225888.57780944824,0.8053161314637008,33.360430419148955,100.49875875252788,-843.4449288650266,436233.52500410593,45.39472093184175,38.21935066374742,-49.73526465773438,-3170.235196736246,531439.970512738,72.44680071900515,-500.8698190612193,-3566.822995280955,657673.0287413966,-1456.9193776115956,-1291.6393852946032,806292.9926434876,8693.08873535062,847941.9324246382,387158.28138265735,0.28562614188496127,0.0697206196340011,1.0911382094639082,3.107113838004349e6,770078.4312720033,-7.3815648566840775,-1.2651880873226173,0.02467603309914604,-0.017788037154732424,-0.03470871321790427,-3.333133082536526e-7,0.004675568335425736,0.005525590731481274,5.701022432371956,0.17839959272092643,0.0006846016267624438,0.22014083079760602,0.2865333840849619,6.490769258419608,1.256543547197979,1.124291440629099,0.8053161314637008,8.325492424289392,45.39472093184175,5.282948821516878,0.19479982390450065,-0.0024309247885685795,1.0,10.0,0.0,0.0,-17.03390752306182,-0.2539999346561746,-0.084704261853719,206.87910030983863,-0.8118255680446862,-0.18032791135928994,-5.439871273501074,-0.14367629070126853,-0.30389069667638524,-0.06483179048345655,-0.012615241639106968,2.0768877069725598,-141.8217309955548,9108.60784206481,-655416.0008262217,0.017303535235439135,2.338783944261019,-179.52813733669907,11998.733886984153,-898680.0300415275,1.8211513222734346,-225.27808730581185,16648.31781142393,-1.322376044251266e6,-268.4539796907371,23739.81848154068,-2.027831530090545e6,33873.56087064852,-3.1686451472586105e6,-4.955764614368015e6
0.15664665027349442,-4.1600529566113105,29.63950369089452,46.80856631941786,8.550372841073996,0.5414543877166377,-40.135416503498845,73.86272079728246,9.485933773041632,117.20073382896234,4.8384326409611695,10.207509149935392,0.10716833380640382,0.3541354781145105,204001.76018683953,0.7649291307310561,33.384375328978294,101.73317400542076,-669.6831059862893,487754.7273883923,43.10133011635044,38.22720283262592,-57.157598174800285,-3156.826714812269,590937.2340494375,72.35724785589682,-532.0018444269424,-3460.20626821035,724686.8222482923,-1536.1578746825055,-745.107862539063,875903.3318448961,10557.308456864408,889888.3645041457,301914.1855693235,0.2856261445222027,0.07200434973101807,1.0904208465574696,3.1085433919000453e6,770774.6762174763,-6.922085098015524,-1.2648351995985554,0.02697663846690108,-0.018305726289531546,-0.036218148761641464,-3.931216319500896e-7,0.004456567675229167,0.006261119385208851,5.690613486780175,0.1898796904860751,0.0007614338234982531,0.2337053133635734,0.30439585952595266,6.632109530472735,1.312179805126954,1.181292750485777,0.7649291307310561,7.920424889079492,43.10133011635044,5.017713643844031,0.21782037529864867,-0.003232464193769889,1.0,10.0,0.0,0.0,-15.96140815386652,-0.27789218823982476,-0.0950021449308768,187.79068328855928,-0.9177957271485071,-0.20482422482756119,-6.137705940751541,-0.15800762585554634,-0.33392915322407024,-0.06504383035550398,-0.009712266983613847,2.1498897666401895,-154.51998221967824,10243.778478575763,-758000.8913905283,0.02337722263578801,2.3990788989361773,-195.426646272214,13505.543516414444,-1.0423812944201743e6,1.7273790196877261,-243.25176448912353,18731.897773555236,-1.5389710588329043e6,-284.4683804532279,26671.034923698833,-2.367572600838353e6,37899.36440705433,-3.707579257567654e6,-5.800471122623494e6
0.1603657147672391,-4.136588666021963,27.925657105003072,45.43995836367413,8.549215848350785,0.5522973488889688,-35.91974446733457,73.83993060263084,9.472633447340348,116.94717033060424,4.835868234664845,10.20128467639223,0.10230475035227492,0.3299923655810654,185725.81105203766,0.7295263698190227,33.40704428099586,102.6246009587445,-466.06250655737614,539905.4443486437,41.09060064798899,38.23400122314976,-64.6882298660843,-3106.572336946034,650463.9834060813,72.26838947696868,-562.4118306231526,-3301.530476915273,790264.5466840044,-1612.7821727959063,-120.97480549116923,940989.4954017549,12539.144224272679,920394.9405756576,189586.061682134,0.28562614736771297,0.07417305130228048,1.08970215907896,3.1098937572210557e6,771441.963633417,-6.5244632275530545,-1.2644811657861725,0.029244506572255448,-0.018698052660089035,-0.03752645201794835,-4.5766584423632966e-7,0.004242354067831408,0.007022875163501877,5.680450136084855,0.2010756432509317,0.0008391755453260124,0.24685865972439772,0.32173374957670703,6.7606956396021065,1.365195855598538,1.2362160459301443,0.7295263698190227,7.564925020168372,41.09060064798899,4.784920355771459,0.24092998008185557,-0.0041620609807723995,1.0,10.0,0.0,0.0,-15.032715046677108,-0.30144532123380346,-0.1054243361800569,171.7739735400657,-1.0264791226843268,-0.23010092867670195,-6.85133850685167,-0.17227005960219222,-0.3637635551607149,-0.06524613018381327,-0.006586370836866913,2.2079658771845803,-166.7777393744619,11390.342855424193,-865277.5031221383,0.029667580992924145,2.439777063809898,-210.69547901177987,15026.517709481004,-1.193029876304914e6,1.601393133141986,-259.9937665771226,20825.634514801117,-1.7664464471225676e6,-297.9029496493491,29594.83594688035,-2.7248344850029806e6,41857.794275417444,-4.274079297053972e6,-6.685321874254508e6
0.16222830707844962,-4.125040944222619,27.119005666749405,44.781317887932545,8.548609504825897,0.5576483429504049,-33.979029006424874,73.82774590786089,9.465762270123816,116.81482448834078,4.834552280154708,10.198076791663636,0.09999250532408924,0.31872157848393917,177342.0867156757,0.7127098235320547,33.41837967150297,102.96954671710712,-348.5952688080721,567334.4512036352,40.135357537957645,38.23714455740471,-68.6526600467513,-3066.5380310533533,681490.7147380473,72.22229729009354,-578.0142545859982,-3199.2732625099243,823847.2420837862,-1651.8148342659142,233.60022634843833,973060.9168394905,13616.807624296804,931648.8638400252,120111.3906161761,0.2856261489351574,0.07526398312057145,1.089326897390398,3.110568224714157e6,771779.0614486207,-6.337317251342643,-1.2642959145662687,0.0304149146713622,-0.01885569167359159,-0.03813340855068917,-4.93225099748781e-7,0.0041324935706778185,0.007430359495318876,5.6752358904668485,0.20681457181410745,0.0008800574196708776,0.25357203901425207,0.33058880111319455,6.823364185014826,1.3919251355295754,1.2641285005844014,0.7127098235320547,7.395884837982447,40.135357537957645,4.674228805352339,0.25300676244919296,-0.004699224539521222,1.0,10.0,0.0,0.0,-14.595401891326457,-0.3136000865097668,-0.11090466201997526,164.40083647471647,-1.0841811389270428,-0.24358089177424314,-7.229410200234847,-0.17968319600365096,-0.3792463630107411,-0.0653481353782494,-0.004877186163805608,2.232707629108868,-172.99847362968256,11992.193400535265,-923037.2108956531,0.03302429088687962,2.4537017623722646,-218.41057502253278,15824.327179814827,-1.2742745384679814e6,1.5236182433018135,-268.2365187513773,21919.635213213252,-1.889241408222471e6,-303.88411894909336,31113.020268119897,-2.9177931080352045e6,43888.53537200688,-4.579821415608607e6,-7.161399516675837e6
0.1657393093986805,-4.103629461635997,25.684575876908337,43.5854959950833,8.547417364252102,0.567585918871406,-30.598327653764173,73.80331921863745,9.45243175205921,116.55550516997108,4.832016172467587,10.19186784675653,0.09584163561539932,0.29883164305900833,162785.70165585948,0.6825500086792512,33.439639394585704,103.43327702004565,-97.27191566312122,621453.5530201021,38.421931251679055,38.24253170390461,-76.47671788304532,-2962.116815902773,742137.883613602,72.1325283089121,-608.0942287113614,-2962.417536782005,888274.1157752168,-1726.5573206974761,982.3531191403349,1.0319851055031623e6,15809.249294040945,944226.9219852015,-37769.24087939799,0.2856261521708622,0.07732894297964828,1.088591547433209,3.111832187611451e6,772418.2752942719,-6.004524905681016,-1.2639318009281857,0.032682702017934606,-0.01907581258983173,-0.03917965181944947,-5.666414870151446e-7,0.003921070076915113,0.008247938633577253,5.6651813467812175,0.21787111347540972,0.0009607116487703743,0.266450740898501,0.3475862775174657,6.9383844300245245,1.4426153363333902,1.3174657397282972,0.6825500086792512,7.092369476611722,38.421931251679055,4.475493912117345,0.2766786639578694,-0.005857595639692769,1.0,10.0,0.0,0.0,-13.817374131571002,-0.33714848508772705,-0.12171425746612693,151.55722809826295,-1.1990628291269338,-0.2705376105286087,-7.980538922073654,-0.19414913782988943,-0.40941075837811636,-0.06554148470276838,-0.0013903810560988972,2.27078164279953,-184.8398355219067,13176.966978591507,-1.0396154006650647e6,0.03973006044769344,2.467293334372795,-233.0248476868023,17393.348527827948,-1.4384888108205318e6,1.3486543192436071,-283.403179762626,24061.77402734532,-2.1375899207960516e6,-313.55592158443517,34065.03285409152,-3.3081036109280623e6,47784.31666679421,-5.197547934918899e6,-8.119786543168734e6
0.16777512716504556,-4.091421036279103,24.900975921694897,42.91816439373837,8.546696537119995,0.5732564808508702,-28.790304730740154,73.78825372932496,9.444477442910829,116.39919119652826,4.830513365036937,10.188171845774434,0.09355175571999297,0.2880512372811799,155027.2511869815,0.6659303001395526,33.45186561734925,103.5896542569891,67.22320075671101,654295.4951871916,37.47760056084426,38.245303451639,-81.22367496689488,-2883.276946117561,778571.5228687271,72.07875439263836,-625.9326490230301,-2797.3629270922893,926185.3764711407,-1770.5794028983428,1466.603010913161,1.0649314806549635e6,17179.99636808621,945659.24264917,-146935.23779029318,0.2856261542270466,0.07853132513988981,1.0881483539082415,3.112558577168707e6,772790.4230584444,-5.822726180137746,-1.2637115000706958,0.03403385353366198,-0.019154126837689946,-0.0397226648359687,-6.133022394188885e-7,0.0037960705474133676,0.00875276185075781,5.659216200700198,0.2244246599340713,0.001009652568340791,0.27405004339782446,0.3576217882066167,7.003244076413451,1.472185777906029,1.348820339513018,0.6659303001395526,6.92489182136413,37.47760056084426,4.365847023536486,0.2909438497013205,-0.00662484025642966,1.0,10.0,0.0,0.0,-13.39212846152509,-0.3511762429540718,-0.12827156495085212,144.68846719567878,-1.2694181451061284,-0.28712182521140606,-8.439534535611665,-0.2028324001404277,-0.4274856332233954,-0.0656541504013653,0.000791899427545273,2.2874022778400738,-191.7579792968433,13894.048748630586,-1.1120099665470775e6,0.04384639288573448,2.4671443857724293,-241.5145863832962,18341.845262096776,-1.5406006873112526e6,1.2293961014143058,-291.91730432141014,25350.23585580902,-2.292071766210311e6,-318.078567315213,35826.4516437822,-3.5508519405755587e6,50072.94884508932,-5.581135999237183e6,-8.712401375489384e6
0.17215008613202912,-4.065678900157342,23.326326216701375,41.544735335523235,8.545073679009167,0.5852070216105059,-25.242043650717168,73.75354175790332,9.426831827098825,116.04832258477056,4.8272069797913515,10.179995464657766,0.08889885666376905,0.2665774986061712,139858.66256673614,0.6322086052670077,33.477768135971715,103.64407412400497,470.2442518383801,728549.3324921513,35.56120068543128,38.25029095541503,-91.9463533660488,-2665.243902698772,859912.6928290328,71.95894605199697,-665.2388943275782,-2369.5048372655137,1.0085990404618555e6,-1866.830277532202,2638.088668674488,1.1316120274655311e6,20382.684171161374,931728.7523472742,-430582.52498647914,0.28562615913451406,0.08112749464492916,1.0871540385872633,3.114096313807581e6,773591.287931731,-5.457393622293371,-1.263214456622586,0.03702511120089666,-0.019189146300042825,-0.04071457621463574,-7.246869973245132e-7,0.003522164080581535,0.009917905454354087,5.64606147951723,0.23886099281420944,0.0011202956931294567,0.2907000647267109,0.3796229651028979,7.138149314694689,1.5361560958858547,1.4172425341264225,0.6322086052670077,6.584479227152296,35.56120068543128,4.143029376862403,0.3229243011123354,-0.008540663951381837,1.0,10.0,0.0,0.0,-12.537043745822276,-0.38222305209170115,-0.14309019908965115,131.2084003740075,-1.4301742333211522,-0.3252215685039816,-9.485571241402619,-0.22222861879949118,-0.4677730442269815,-0.06589737143169853,0.005885925808831401,2.30847893143529,-206.69556532069439,15509.616681681207,-1.2801370294893482e6,0.053263274214246675,2.445380104379532,-259.704476648603,20474.959078865762,-1.7780616440767627e6,0.9261289844726185,-309.315570893326,28228.34405089932,-2.651308508778424e6,-324.6622448112304,39718.83301994689,-4.1149567195946034e6,55024.23005892533,-6.470355429541209e6,-1.0078170099530347e7
0.17444129740787684,-4.052457309766631,22.55675594358649,40.85670282648244,8.544183475778938,0.591333726788888,-23.55010885358444,73.73404470351805,9.417293515832544,115.85635402545401,4.825435148982888,10.17558832617871,0.08659825754404143,0.2561782628609758,132654.23306299155,0.6155632752496325,33.491074312545955,103.5185172295007,709.6662954635215,769458.1600139257,34.61506747114606,38.25233243430472,-97.84503126391066,-2523.087056599318,904111.6194943927,71.89390883890704,-686.3455410190825,-2103.5737668585307,1.0520462185793712e6,-1918.1102415715825,3325.820542221385,1.163728939487443e6,22204.389280866504,913926.0507506194,-608499.9593373,0.2856261619919774,0.08249369242820748,1.0866104487920143,3.1148854649664285e6,774010.0207546912,-5.278840786258003,-1.2629408840077327,0.038638256580078245,-0.01912972506920612,-0.04113059132562176,-7.895548871928859e-7,0.003376210577573823,0.01057370595381205,5.6389894875025295,0.24661289697487904,0.0011812449176341925,0.29958969213576037,0.3913762887367308,7.206401422951947,1.5698806118389201,1.453632885872348,0.6155632752496325,6.416100632738603,34.61506747114606,4.032850436541283,0.34038590804321756,-0.009704600273864685,1.0,10.0,0.0,0.0,-12.118842216001113,-0.398960261880858,-0.15125019606648862,124.78046633189584,-1.5196944544424706,-0.3465581539730373,-10.066500309272891,-0.23278847698801952,-0.48965496731953334,-0.06602522505137565,0.00877634490266295,2.311028353931599,-214.52768660816182,16396.09339900755,-1.37532736976301e6,0.05850761451296686,2.4215938630652767,-269.1540603380569,21642.83771859703,-1.9126667395536068e6,0.7404163269363939,-317.83626091824567,29791.74562141351,-2.8548563329577744e6,-326.1830487973345,41806.685632300636,-4.434214080119628e6,57613.46045421176,-6.972074440338258e6,-1.0843520444801606e7
0.17912682671608485,-4.025951506180402,21.089776635374335,39.51195560389951,8.542276655105798,0.6035703969466538,-20.403784136279555,73.69122549078682,9.39716231755148,115.4460185345538,4.821730229329232,10.166314510421145,0.082160159301011,0.23653692448168906,119309.71549056104,0.5835167290978245,33.5175746963167,102.93111432049533,1263.8334766753862,857486.6488577718,32.793138102759315,38.255174706762645,-110.5096785139873,-2168.3804776458715,997729.8147548536,71.7560834581248,-730.6015514686975,-1464.6796842799192,1.1408129082849997e6,-2024.772232676726,4898.994204204578,1.2217211648611962e6,26250.681327592858,851331.7993326102,-1.0430128825449677e6,0.28562616851399,0.08530127619868424,1.0854498574899867,3.1164545540981945e6,774861.0895702455,-4.9384595193348675,-1.262351893279688,0.042033553935443016,-0.018827234260157224,-0.04173706447913416,-9.376422659784729e-7,0.003073531037188437,0.012017752786008702,5.624136619685792,0.2628730576826206,0.0013123651027010053,0.3181209484104362,0.4158893232226981,7.340956952600881,1.6393036114588657,1.5292133218912163,0.5835167290978245,6.0911352819636555,32.793138102759315,3.8202966279001624,0.3775948835350656,-0.012474234574973953,1.0,10.0,0.0,0.0,-11.321019798921458,-0.43417222353992113,-0.16880035054987963,112.82636068832582,-1.7144991821039386,-0.3932725912271342,-11.326966821321026,-0.2552464287216371,-0.5360677933473781,-0.06628737674672272,0.015169767655909995,2.2966507405766405,-230.47872907155147,18294.378330868887,-1.586126019894816e6,0.06990503143468864,2.344476709904985,-288.1767206729564,24136.55014127786,-2.2110464311855757e6,0.299487484230977,-333.69810411094534,33097.88890100655,-3.3056110513907336e6,-324.5260647965164,46153.43465375588,-5.139875522751047e6,62832.04661713204,-8.076515696751926e6,-1.2513942684991859e7
0.18146001808455012,-4.013010246870189,20.408685921209646,38.871792195385,8.541283906053655,0.6095131580095559,-18.978986301366632,73.66837510173619,9.3868293406876,115.2327309207318,4.819846422913443,10.161568515893826,0.08007450324877362,0.2275021036031528,113290.77215538471,0.5684906056294425,33.53035210630958,102.47298610131256,1573.6977850555722,903524.2489944971,31.938674172427305,38.255880355908246,-117.1153364119845,-1958.0255955760852,1.0458754095799286e6,71.68507879339195,-753.1761203981262,-1096.7370198915246,1.18466167592748e6,-2078.7531484627903,5769.005912148383,1.246005314362804e6,28430.838065109925,805430.6726862028,-1.298158631775723e6,0.28562617212948116,0.08670606695584708,1.0848474336899192,3.1172092123109037e6,775280.6570708062,-4.780415267468249,-1.2620433316142188,0.043771154152008385,-0.01857994904848518,-0.041907279860748936,-1.0197510426606218e-6,0.0029212325296646986,0.012790608469735109,5.616545142936702,0.27117299678735163,0.0013809129300813155,0.3275201086885387,0.42832752088355425,7.405493234754812,1.6740944501548007,1.5674181779063745,0.5684906056294425,5.938343182967862,31.938674172427305,3.720408684430969,0.39686280343506597,-0.01406861515007296,1.0,10.0,0.0,0.0,-10.950288274687306,-0.4521833007672203,-0.17797480387573938,107.41250110624935,-1.81751003746584,-0.4181268149532702,-11.991531870366245,-0.26686308906283535,-0.5600079811411453,-0.06641813665366238,0.0185973108049726,2.279099636941119,-238.35231121505478,19281.86074938543,-1.6995243522863092e6,0.0759185119821081,2.2910160779069004,-297.43874892718645,25429.46344185171,-2.371682711740004e6,0.047833437247902844,-340.68519956748014,34793.49936878148,-3.547932200389894e6,-321.03692905327796,48343.239964663466,-5.518322343040737e6,65361.155491694044,-8.666023026278209e6,-1.3396996332000174e7
0.1838396792327612,-3.999981520991545,19.745276688677684,38.237936751812306,8.540241831225245,0.6154683976916321,-17.61361596843896,73.64398764092063,9.376082797387083,115.0090243189541,4.817899787037011,10.156642341198264,0.0780265645723842,0.21875519635600732,107537.84231994634,0.5537607082458447,33.5430550353233,101.8925126309337,1914.042023337707,951995.2308134198,31.100924987084685,38.25608718857875,-124.05555447691053,-1719.2511790193146,1.0959563194293068e6,71.61106974874774,-776.56030734914,-685.9014867607824,1.22891110219257e6,-2134.3814370543064,6717.724329320926,1.2670842260112665e6,30770.53212065555,747356.91202181,-1.5873685747293867e6,0.28562617608931645,0.08814335918017022,1.0842162680136005,3.117957604375776e6,775704.5465420022,-4.62646411613597,-1.261717836604277,0.04557447281487424,-0.018257387550601446,-0.041984125346284304,-1.109692020139665e-6,0.002765218715045649,0.013617236156717604,5.608668933978397,0.27977650568353263,0.0014530562300391777,0.33722034784569443,0.44116680136948005,7.46966365604475,1.7097265173144607,1.6067653698761648,0.5537607082458447,5.788259407583226,31.100924987084685,3.6223299459590654,0.41701205299735294,-0.015856929422351358,1.0,10.0,0.0,0.0,-10.588963556575433,-0.4708684811439656,-0.18763182937161726,102.22400790262185,-1.9267700945252269,-0.44460020668323774,-12.694995251358677,-0.2790089376950328,-0.5849887492796972,-0.06655156912698282,0.022261494750679362,2.25368764471503,-246.30919326306912,20317.414989297074,-1.8211908678842173e6,0.08228376821963072,2.225633642380131,-306.6985878304914,26781.815197876967,-2.544096921489964e6,-0.2318066689999464,-347.0950227087433,36552.515831126046,-3.807687902248167e6,-315.4560953788721,50583.83743540979,-5.923186676273192e6,67869.45805824836,-9.294337665499542e6,-1.4331254508102762e7
0.1883518467966903,-3.9757338510506304,18.567673909299494,37.0860964652112,8.538184232247877,0.6264594040980889,-15.245703086118578,73.59465059305212,9.355139987543117,114.56765745084826,4.814142185533518,10.147069863956187,0.07434859989520641,0.2033632072289396,97597.52276213492,0.5273767596116681,33.56611794023328,100.47905152545046,2629.7058250195128,1.0481221587575668e6,29.600005778167844,38.254991862787975,-137.77183962035775,-1196.3063236991973,1.1934116203380967e6,71.4664427668753,-821.87569444102,195.52112886110606,1.3108264053185433e6,-2241.385271566916,8692.050935661558,1.2952511494874686e6,35536.189321879865,602668.4498811846,-2.223011788293466e6,0.2856261844123629,0.09088096255907885,1.082973218541871,3.1193091664076736e6,776493.9196351903,-4.353157227635425,-1.2610698346957772,0.049077287589913116,-0.0174393678957513,-0.04184383051198978,-1.2987730756308428e-6,0.0024686950373559776,0.015295299275722518,5.593365262349269,0.2964708351135243,0.0015960143789397955,0.3559192804303377,0.46592173107238466,7.586846739773385,1.777687467443048,1.6824008401956034,0.5273767596116681,5.518564505159096,29.600005778167844,3.446201095343386,0.45657198419399514,-0.019740563602208598,1.0,10.0,0.0,0.0,-9.946993785968392,-0.507141402906897,-0.206778434361133,93.22433385974131,-2.1457970359637146,-0.4980050067736307,-14.100968304515504,-0.3028676211131609,-0.6339086164841585,-0.066804558570228,0.029679369190241216,2.18361638387597,-261.11931857266137,22357.987190136453,-2.0691779914415046e6,0.0949971394037428,2.070096543318763,-323.61818905992504,29435.124103484588,-2.8956444255927308e6,-0.8284196183519453,-357.00026640335597,39957.26132818802,-4.336086298414958e6,-298.7064282713331,54821.36982811992,-6.743880264225398e6,72357.49733958123,-1.0560022786734365e7,-1.619027120738459e7
0.19286301599541497,-3.9520654150499968,17.48621591401864,35.995812745509575,8.536020761106975,0.6370423732816198,-13.135582627126235,73.54112165803718,9.333478567898233,114.10379653769168,4.8103042890866385,10.137205693773499,0.07091859732808717,0.18938616177443063,88781.50492329152,0.5028670456563693,33.58766178989333,98.65904548951676,3441.939455225535,1.1497652691120128e6,28.205240848637956,38.25185645985264,-152.202329739794,-576.8487145270522,1.293732873939354e6,71.31643638146062,-868.4198870340783,1216.7018161645444,1.3889489405499282e6,-2350.2592156254727,10903.48862964997,1.3052696173085128e6,40742.569034185515,407060.0002168857,-2.9843511350360857e6,0.2856261939027519,0.09363367100924627,1.0816702161688827,3.1205581127277794e6,777258.9895995416,-4.102115304529212,-1.260380162807846,0.05268398474326382,-0.01633301510157319,-0.04130059348703921,-1.514427271162567e-6,0.002173425477689729,0.017124754064364346,5.577583524792273,0.3136555959379665,0.0017469430855987695,0.3749982007039674,0.4911817358671583,7.698290513861306,1.8461446062573985,1.7593228087133326,0.5028670456563693,5.266846768995219,28.205240848637956,3.281974726907859,0.497852770973081,-0.024342589949807224,1.0,10.0,0.0,0.0,-9.356677816958136,-0.5444591224923961,-0.22702023033312127,85.20216567292739,-2.3806218319003962,-0.5557419066289165,-15.602405169554142,-0.3278103331298087,-0.6848334724925538,-0.06705716481451217,0.037715470802683726,2.08322197830669,-275.44066043589396,24495.508081080734,-2.34071846996397e6,0.10855076937109685,1.8709525888121765,-339.49528674171734,32196.236005400868,-3.2806297928868094e6,-1.5160507014876046,-363.51829596322557,43428.87866833168,-4.912564992814827e6,-272.94550925799746,58988.37379134164,-7.63433096963159e6,76368.48267803265,-1.1920257405529838e7,-1.8151362758816674e7
0.1950276948975757,-3.9409040166781173,16.99840556906974,35.493050784177555,8.534945130262395,0.6419726265403121,-12.204505634096183,73.51389189891864,9.322833977954874,113.87317163340059,4.808435934822306,10.132371490356055,0.06935362249320748,0.18313333932470702,84904.97994805999,0.4917199645724787,33.597403770433196,97.64239629097956,3867.6368812233072,1.2005070203649064e6,27.57072900412432,38.2495995856961,-159.37700165300862,-243.6930675874708,1.342753702573521e6,71.24261774635279,-891.1798937157798,1758.350268041853,1.4246613963012781e6,-2403.1383240936216,12051.54313789191,1.3026476379024514e6,43401.066408169485,293034.67089703557,-3.3985469719715086e6,0.28562619890993096,0.09495999876920592,1.0810237390908217,3.121116129420548e6,777615.6493793202,-3.9888580601281403,-1.260033865921485,0.054450179029873334,-0.015693317101834043,-0.04088692730809952,-1.6282277075475278e-6,0.0020329580588213554,0.018058907924189918,5.569840556224039,0.32207541055782757,0.0018221709675939957,0.38428373472886523,0.5034745461607082,7.749793944284085,1.8791718357464546,1.7966800013048885,0.4917199645724787,5.151923280265457,27.57072900412432,3.207057998257216,0.5182599812610802,-0.026833687321900168,1.0,10.0,0.0,0.0,-9.090135250111937,-0.5627219718499793,-0.23712524453722622,81.6614771986213,-2.499035494184613,-0.585039248491733,-16.35729980844326,-0.3401676965253222,-0.7099795232205699,-0.06717816535849273,0.04179304206801551,2.0236971633477427,-282.0963816455202,25554.371217891705,-2.479720449966524e6,0.1153535374573807,1.7591019646112005,-346.67171774692304,33556.36469471651,-3.4776760371583793e6,-1.8798329798065336,-365.2845264148011,45109.730615395136,-5.206648261962732e6,-257.0439716732333,60942.06016681708,-8.086426196998008e6,78076.71231781977,-1.260530219836521e7,-1.912347412300291e7
0.19919133027079886,-3.9197797688066225,16.1122761903199,34.56103479900882,8.532808392773564,0.6511790271779972,-10.546951843713465,73.45861194753786,9.301914952295148,113.41489789112255,4.804797091172207,10.122895365899373,0.06648008661465962,0.17186054274088622,78025.50333783988,0.4713194832355145,33.61495733398278,95.42790070400252,4754.783646529544,1.3016958153056016e6,26.40918566697683,38.24384635409112,-173.6247789040272,465.3244045152998,1.4383751699802328e6,71.09744430752335,-935.7082064540265,2897.5730657317213,1.4892985279253377e6,-2505.9431209905124,14422.35268647078,1.2822142019232085e6,48811.94146023066,33112.13428344022,-4.292025179861059e6,0.28562620943962624,0.0975208067772257,1.0797418817452564,3.122105206592758e6,778279.171370081,-3.7830791566665924,-1.2593388704280857,0.05790920950401854,-0.014253200512187578,-0.039794822302971655,-1.8675802734853751e-6,0.0017665287864136454,0.01996260859082104,5.554638877367193,0.33858393022772715,0.0019718921770629574,0.4023713811413967,0.52741498030068,7.845359706805784,1.9430188727057875,1.8693177516490496,0.4713194832355145,4.94077003345804,26.40918566697683,3.069528542797386,0.5585761561607452,-0.03219266790063242,1.0,10.0,0.0,0.0,-8.605464224745777,-0.5984673371554953,-0.25727897185133697,75.3561867165612,-2.7374280071101,-0.6443825152722134,-17.872739201467972,-0.3646489082323965,-0.7596307947913769,-0.06741036690216615,0.050041965343980005,1.8875003028701343,-294.4236244699763,27648.609389201767,-2.763478674221337e6,0.12898274475729174,1.5128711132320325,-359.53412560948686,36230.06485055169,-3.879780944415574e6,-2.643763253038893,-365.90560165140585,48352.29023830226,-5.804559097493845e6,-219.37991959865602,64575.01546196439,-9.000760887108989e6,80876.09862733923,-1.3978510874728413e7,-2.1038214107140202e7
0.2039163803484298,-3.8963355807136764,15.183074239717108,33.55588804149282,8.530276415485904,0.6611749152959644,-8.856804787730841,73.3911044439953,9.277486096863445,112.87143635040304,4.8006013290417275,10.111868193962204,0.06342076900405605,0.16016346191380507,71041.12717007793,0.44971015830137506,33.632838222677464,92.50595239992884,5874.95706960314,1.4222493671868641e6,25.178312486228833,38.23501539140279,-190.49251677365982,1382.9519637858705,1.5485336006430248e6,70.92791015534134,-987.3942364794725,4350.584608890226,1.554779434868671e6,-2624.248698799006,17378.12465013381,1.231340441091236e6,55433.91999125554,-333089.44043129054,-5.47321950922598e6,0.28562622294761475,0.10044198242614459,1.0782265830664497,3.1230785494658775e6,778990.6202497523,-3.5672233676663474,-1.2585025997260646,0.06192846437967029,-0.012266296999335102,-0.03805462636601417,-2.174699613546672e-6,0.0014728590976300132,0.022300341123210502,5.536898763385095,0.35781234325898686,0.002149620752014428,0.4232429511231126,0.5550257869101548,7.948400716242642,2.015985833162193,1.9529483715951146,0.44971015830137506,4.715751086043804,25.178312486228833,2.92316130717719,0.6059800190359907,-0.039268600390977015,1.0,10.0,0.0,0.0,-8.09647946296165,-0.6399671348696865,-0.28129715418894496,68.92346097359707,-3.0251775739471034,-0.7166386202101839,-19.694569829171193,-0.39357432681906324,-0.8180088373649747,-0.06767281592332101,0.06005336842669528,1.696729038795785,-307.52233147162667,30111.519139292937,-3.1124013308311696e6,0.1453156851654005,1.1816573013877147,-372.4033834159673,39343.78610854967,-4.373821087056197e6,-3.6171355310396134,-361.6885009060392,52015.0520564544,-6.53482356301495e6,-164.303152092071,68425.06449465739,-1.0108073555485792e7,83115.37152875683,-1.5617996303940384e7,-2.325939071697195e7
0.2064516537320751,-3.883979327645689,14.715224462007521,33.03821234081995,8.528871385634936,0.666335427581091,-8.024892943447506,73.3527269067801,9.264085700829238,112.56959741339865,4.798323556749417,10.105836281344784,0.06186096902425633,0.1543239735598233,67615.2764677251,0.4387428377124907,33.641473347818255,90.76083658302079,6527.691617774864,1.489440037403905e6,24.553383434816833,38.22925105223902,-199.8423330645868,1926.7116781153875,1.6081305500755103e6,70.83499171257068,-1015.6125905956258,5202.515952605593,1.5857947595027701e6,-2688.3966572446193,19082.871193323106,1.1904223898442048e6,59200.997272682886,-563851.9008399289,-6.186328887384446e6,0.2856262309391001,0.10201580627420499,1.0773872810422234,3.1235286448533325e6,779351.5288367214,-3.4585040674225116,-1.2580323782696852,0.06412397559528762,-0.011037347026118315,-0.03688862493162109,-2.3564245034619185e-6,0.0013204041035147801,0.023635523318264302,5.5271675220320455,0.36834321821560445,0.002248305672603973,0.4345849432083772,0.5700207436909359,8.001391566861434,2.0553618880948945,1.998322968545931,0.4387428377124907,4.600931119111951,24.553383434816833,2.8485626373968254,0.6321189551918196,-0.04354395196177421,1.0,10.0,0.0,0.0,-7.839877780466683,-0.6626215039644089,-0.2946885049048902,65.75549751672868,-3.1872301616057923,-0.7576253289095307,-20.717181869955386,-0.4095994314368433,-0.8502162800958117,-0.0678130900152217,0.06571137126255518,1.577777749994167,-314.0980260899064,31468.0483545148,-3.3117174968897877e6,0.15445783957244663,0.9802539700362645,-378.4451344297865,41043.16907031051,-4.655768062663786e6,-4.187880270229552,-357.03611315008413,53956.954210927215,-6.949302815067479e6,-128.85431137962064,70335.15471578388,-1.0731635278833508e7,83826.9124805309,-1.6529018731887411e7,-2.4459904696945142e7
0.20905394822190881,-3.871453246153181,14.25574693451621,32.52176994253748,8.527395774717403,0.6714820254319237,-7.220576325212843,73.31173009234695,9.250124232868284,112.25235860360468,4.795967886753049,10.099564153954113,0.06031544214354226,0.14862271889561107,64310.93003241776,0.4279134588847454,33.64960152300018,88.84195699319457,7236.456349589949,1.5602277443956013e6,23.93614438360594,38.222582198511425,-209.6521380016866,2523.305250137334,1.6695076635683968e6,70.73829539847024,-1044.917011958856,6130.718081139874,1.6141996495477008e6,-2754.696671869122,20920.406446639012,1.1375591123780787e6,63224.68643243942,-827588.9650305931,-6.979791283390737e6,0.28562623972234275,0.10363580530643768,1.076506933835624,3.123933891387684e6,779705.1817721898,-3.351701157584727,-1.2575336858434427,0.06640443932098346,-0.009652393482135561,-0.0355150921602987,-2.556175064842805e-6,0.001168512693064381,0.025066670524466563,5.517025695283877,0.37930581435331634,0.0023519356958394393,0.4463255934402903,0.5855340227579058,8.054160628710068,2.095943395133011,2.0452458827607627,0.4279134588847454,4.487094646512283,23.93614438360594,2.774668120273129,0.6594479946606989,-0.0483083734513952,1.0,10.0,0.0,0.0,-7.587630308364435,-0.6861422746266653,-0.3088009042755214,62.69127985487863,-3.3591956804128085,-0.8013463568612815,-21.799772886255397,-0.42641761833623826,-0.883913670373683,-0.06795663486560682,0.07172766501189468,1.4431846166896025,-320.47898175133514,32883.93356608224,-3.5252529946027487e6,0.16411595289334763,0.7557065628597666,-383.95078558708155,42804.04302288848,-4.957575321624766e6,-4.81005210530639,-350.3743508823382,55922.31958329196,-7.391055668337417e6,-87.8676136819998,72158.16083433744,-1.1392083826946717e7,84148.16356896846,-1.7483663639080178e7,-2.5689415869900145e7
0.21435710132965416,-3.8464022681783057,13.379702183399644,31.51363785803664,8.524284882577492,0.6814890507904889,-5.722752210846392,73.22302513970024,9.221043743405168,111.58267521253696,4.7911168883564335,10.086538664280546,0.0573282838903393,0.13784870167186508,58179.06962313466,0.40710197705432694,33.66374010871382,84.53488535845726,8806.418472042169,1.7102016387324133e6,22.74941626783603,38.20662397659053,-230.2952847920226,3863.2741032998497,1.794703141084907e6,70.53744130642951,-1105.6598119353296,8194.626821796894,1.6598090324244914e6,-2891.138582499896,24944.42301969053,992417.2420144568,71921.3772324592,-1.4561211037794591e6,-8.802859016883079e6,0.28562625958475735,0.10695114654739288,1.0746545245070658,3.1245672013535313e6,780367.5851605014,-3.147971741861565,-1.2564657443374063,0.07113158282383036,-0.006425294983758649,-0.03213539203834085,-3.007957014564676e-6,0.0008764968206323081,0.028179807388286827,5.495881048759022,0.40212044582623807,0.0025701472726069314,0.47054418308416873,0.6175000739582146,8.15675913625073,2.179166338539875,2.1419088510844566,0.40710197705432694,4.266870876580222,22.74941626783603,2.6319187010933116,0.716667545945874,-0.05929639815935091,1.0,10.0,0.0,0.0,-7.105969030799021,-0.7348692845330143,-0.33871397265672143,56.980570345634256,-3.7274999753347933,-0.8957564519828511,-24.10981238936567,-0.4618599168000119,-0.9545766681088949,-0.06824768581435411,0.08464517625193127,1.1282464305801927,-332.1914973065151,35835.81181130464,-3.9888976425975678e6,0.18465584127868823,0.24020831731694434,-392.75321311198496,46428.769512633335,-5.611835750983559e6,-6.195640509917052,-330.3652953692292,59800.63812418471,-8.341542207441997e6,11.174850577952686,75353.69488486217,-1.2797719858549913e7,83329.71265902938,-1.9477394217013612e7,-2.815134181795195e7
0.21701239718394194,-3.834091108484498,12.969257524696188,31.03002427211751,8.522675493439317,0.6862522191714568,-5.037476951966346,73.17594717602167,9.206176368948842,111.23572547391424,4.788665044826333,10.079898800198698,0.0559090041675241,0.1328458230540928,55383.46080672388,0.39727572383183923,33.66953904535977,82.18003930103755,9657.807975836495,1.7881841116389965e6,22.188812138946325,38.19744121706299,-240.95207688403124,4598.55387828758,1.8571711565702257e6,70.43514386810057,-1136.5682675954893,9316.71636583344,1.6756567201133454e6,-2960.075352309281,27102.032641417896,899126.0931177613,76528.28011818405,-1.820290315794792e6,-9.826441224052444e6,0.2856262705964571,0.10861801480623755,1.0736980136304661,3.124779737195033e6,780666.9629820097,-3.052466709292945,-1.2559042890637415,0.0735363939641526,-0.004596552177798509,-0.030137004607206825,-3.2584551269740666e-6,0.0007407920435171259,0.029840894769377933,5.485055709423728,0.4137792591580912,0.0026827755274888426,0.48280904065062463,0.6336670193919824,8.205716601990959,2.2211045313382476,2.190803832468983,0.39727572383183923,4.1621365214431085,22.188812138946325,2.564133738276355,0.7460679897456315,-0.06549580606886138,1.0,10.0,0.0,0.0,-6.879939209812459,-0.7596455641465497,-0.3542744821425876,54.36543212641234,-3.921013897066773,-0.9457749445878385,-25.319035905000238,-0.48020103770249967,-0.9909572874247112,-0.06839263316289126,0.09144550667113108,0.949324171145624,-337.33496710735164,37343.33518067417,-4.235557898661036e6,0.19537151798461727,-0.04810777705263227,-395.8188168960977,48253.29567382743,-5.959244685726939e6,-6.950614795643851,-316.8321360605832,61656.948704624694,-8.842085061816208e6,69.15806211838645,76643.81032268686,-1.3528959353524921e7,82074.17134251836,-2.0492286253590375e7,-2.9341794688630287e7
0.2222405571417365,-3.8102852043328745,12.211236988151038,30.116430374359215,8.519407032770708,0.6951366039721294,-3.800351353183104,73.07790865452783,9.1763298800304,110.53004887576105,4.783798519715245,10.066606711462299,0.0532513347910548,0.12368526519686195,50352.9576782905,0.37899869768284317,33.678330288445544,77.15987415689834,11466.312321060865,1.947405213656605e6,21.14550106203962,38.177054832487485,-262.5412673744726,6175.895135684787,1.9790510961617678e6,70.2308293995677,-1198.337276841179,11703.116997437024,1.6912061579596582e6,-3096.8965932391793,31633.012939110336,670790.4912872427,86095.5367223826,-2.6427203689246727e6,-1.207503905468267e7,0.2856262945581916,0.11191298080667895,1.0717591934722563,3.1249757490848224e6,781186.2883953287,-2.875971533197488,-1.254745000617775,0.07833968287004733,-0.0005586448796855853,-0.025572167653549333,-3.8035954780126303e-6,0.000498433457649957,0.03331879449552199,5.463282302709654,0.437185137170592,0.002910629780173991,0.5072063569977034,0.665774281944364,8.297584381266907,2.3042177221002738,2.2879706275636003,0.37899869768284317,3.9658307804703132,21.14550106203962,2.4372846541861626,0.8053773264123856,-0.0791995154815622,1.0,10.0,0.0,0.0,-6.461813546066481,-0.8091161669553274,-0.3860532135973015,49.63929915151026,-4.320022778501476,-1.0497894239683236,-27.802972690599397,-0.517490882273804,-1.0645304736340773,-0.06867645153134691,0.10548700414231024,0.5538358882587964,-345.8815870763129,40358.44588100717,-4.749709360410783e6,0.21730921293268457,-0.6771714957439674,-398.9282355981618,51841.30202195426,-6.681726487456634e6,-8.56110069774454,-282.64557108208203,65087.777083152745,-9.87325057176462e6,201.1312245628713,78453.18776476487,-1.5014157442993075e7,77682.29690738914,-2.2500777042039007e7,-3.1546723446004596e7
0.22726345807274387,-3.78793563752674,11.540305901002148,29.283987688508642,8.51614391668497,0.7030409807027875,-2.737036812616672,72.97686541711194,9.146969532772369,109.82412970172001,4.779081100208856,10.053577423264278,0.05085554519406559,0.11566631603459913,46046.83635447816,0.36267928298845614,33.68335191499935,71.85991582799475,13374.622272728584,2.107552899913398e6,20.21318456430941,38.15463605105104,-284.01760598586236,7857.9652167131335,2.093884911103478e6,70.0315387666937,-1258.75625807634,14221.575938217471,1.6840241104693713e6,-3229.559329154249,36343.90819775406,390019.68798983743,95911.59094226528,-3.575790008697486e6,-1.45481954775421e7,0.2856263206907335,0.11509427527831669,1.0698285824265716,3.1248632192809293e6,781588.7354048635,-2.7196003951995262,-1.253562008478346,0.0830328585805265,0.0038940151844590754,-0.020358867734504318,-4.398164289984868e-6,0.0003022922558810999,0.036928279992882965,5.441798249631572,0.46022265086022446,0.003136485524614686,0.530929027828851,0.6969149417398725,8.38040445701081,2.3847644559181362,2.3823481440098413,0.36267928298845614,3.788649734190187,20.21318456430941,2.323042263921392,0.8640866060205381,-0.09441311930696762,1.0,10.0,0.0,0.0,-6.090888814910091,-0.8574438142654882,-0.4180144373706558,45.570486384660555,-4.726110448827211,-1.1568443725190796,-30.31855833974446,-0.5548097979935578,-1.1376346351219198,-0.06894715591147148,0.11979631917791073,0.11773908801652783,-351.9003465648741,43299.2652178141,-5.279187879702447e6,0.23943183971977008,-1.3612272661329343,-397.86761029371826,55251.610667228306,-7.423096365263049e6,-10.268868351439295,-239.50925530993567,68027.08534906016,-1.0916824105464626e7,351.9952420997812,79110.10987009498,-1.6485442788508326e7,70706.18061366532,-2.4410720755570795e7,-3.341089742338702e7
0.23197516038804636,-3.7674152916317305,10.957110736961212,28.540644321018277,8.512974826950673,0.7098791670805159,-1.8377396588508688,72.87579915887031,9.118848867213071,109.13731064385,4.77462511242939,10.041138589401484,0.04873599198309702,0.1087674403114004,42418.20544937647,0.3483846449273623,33.68487960820716,66.46387714081486,15322.61989286091,2.26430928938735e6,19.39582888969507,38.13115567417891,-304.7952181033895,9588.933005462108,2.198687158075263e6,69.84259774150986,-1316.3248203281069,16789.43443384068,1.6548522341892396e6,-3354.936556338089,41085.90462364664,65963.1267908681,105679.56410010935,-4.590318892424561e6,-1.7169467287064653e7,0.28562634826688604,0.11809190919650336,1.0679586370447856,3.1244657269490333e6,781871.0350607783,-2.5835275715677883,-1.252388631658175,0.08749805994113272,0.008609932309773121,-0.014689046224321678,-5.025581002445418e-6,0.00015720970659611913,0.0405621497036326,5.42115008960751,0.4823103514973594,0.003353765916307041,0.5534060726785621,0.7263352680607024,8.453461405005129,2.46096987515934,2.4716920998131564,0.3483846449273623,3.6317166900017073,19.39582888969507,2.2220732012311384,0.9206555246395507,-0.11070203865745934,1.0,10.0,0.0,0.0,-5.767737659992989,-0.9034317748476963,-0.44927519247330017,42.122871542022025,-5.127570476470219,-1.2638414874317832,-32.79373665426123,-0.5911729618027816,-1.2083633833307785,-0.0691993914643738,0.13395417001733467,-0.34357607731666095,-355.36450615549705,46080.82526229703,-5.807086881858593e6,0.26111495013971364,-2.0769934383353297,-392.84884622937307,58382.36145392615,-8.159238669007149e6,-12.019674533440975,-188.9421984484025,70380.072351438,-1.1937377973767832e7,516.9132541731666,78574.43201703686,-1.788968026117964e7,61307.083752927545,-2.6145496864405967e7,-3.483775577530889e7
0.23454703847805194,-3.7563894319775386,10.656151747334242,28.14934684157151,8.51120121700211,0.713371638994561,-1.3829911708126736,72.8180079408998,9.103273049448035,108.75244603744764,4.7721822783536245,10.034264868763438,0.04762741528583749,0.1052343274740495,40588.07022170248,0.34096823814113714,33.6843743666374,63.34441076040096,16452.32430336828,2.352608119989498e6,18.97145457205631,38.11737021187866,-316.38756530087085,10597.806091073116,2.2543992490906673e6,69.73888493244596,-1348.0920328430113,18276.355246330844,1.6288254397120874e6,-3423.707017347042,43807.536880623855,-137774.177138704,111241.40352773128,-5.20509374269909e6,-1.8731120486639667e7,0.2856263646746202,0.11973347373671425,1.0669143990793537,3.1241213983248915e6,781983.0996136457,-2.513240538356295,-1.251721475287108,0.08995865015179769,0.01141405122222442,-0.011261436689340217,-5.398877113015359e-6,9.61088482670621e-5,0.04264995177411849,5.4096801464934,0.4945573483842211,0.0034742944460198536,0.5657571902251052,0.7424615660203996,8.491517851709386,2.5028427720943762,2.5207579001160214,0.34096823814113714,3.5495676113480545,18.97145457205631,2.169307192323164,0.9521328204335955,-0.1204861069661814,1.0,10.0,0.0,0.0,-5.600678284996674,-0.9287835607280348,-0.4668636803539634,40.376697980801964,-5.355182727137591,-1.325010572832805,-34.19207146921565,-0.6115855860975454,-1.2478514133564427,-0.06933642091415486,0.1419845515406109,-0.6174689324453257,-356.2862716323184,47602.55536855291,-6.107736340918736e6,0.27333113279026955,-2.4990020196948395,-388.32103913787614,60050.41285009896,-8.577008698416524e6,-13.038139019700992,-156.8875516311873,71467.88807602959,-1.2509158614649797e7,617.1735541660978,77743.0984969931,-1.865986616593764e7,54865.855403327296,-2.7053922931554504e7,-3.544871884496193e7
0.24016255275383336,-3.732729593056318,10.038264806807746,27.328396487090302,8.507222045902788,0.7203958127766568,-0.46985902555574166,72.68523837684376,9.06873567218265,107.88793229563225,4.766827588884844,10.01906167483385,0.045316749880506,0.09804080803076962,36923.00459412947,0.3256585664504382,33.67989757034382,56.101741044689085,19086.681445764407,2.552347745602103e6,18.094619442908566,38.08499554029261,-342.29763781733413,12961.433773110632,2.371608542380266e6,69.5116466835925,-1418.2438090705718,21735.49215062142,1.544728149532421e6,-3574.561776971749,50080.24616484473,-653983.2152963537,123953.27296746113,-6.707958114739317e6,-2.248233008757061e7,0.28562640411354007,0.1233302820991208,1.06457808950113,3.123035871216997e6,782116.4741752447,-2.3687639585577163,-1.2501976696690635,0.09538214328765843,0.018126756726270774,-0.0029231171151006922,-6.296064339652716e-6,1.3062396360939314e-5,0.047471694923410725,5.384155908914679,0.5217528911636508,0.0037413788528005087,0.5929018626435346,0.7777897171946636,8.570318016431328,2.5949816362216303,2.628528600508362,0.3256585664504382,3.3781855548431032,18.094619442908566,2.0594328639369675,1.0223065418775958,-0.14422644015731678,1.0,10.0,0.0,0.0,-5.256988231897042,-0.984706569263154,-0.5065613359131502,36.86319300199686,-5.87319467069196,-1.4655683040776601,-37.361495773636534,-0.6575670641554858,-1.336240144483324,-0.06963416847939749,0.1602667289657967,-1.2716368063546761,-355.7163331676425,50916.987432335765,-6.793857543185949e6,0.30094019713334574,-3.499995562979347,-373.6606801656304,63555.85142177087,-9.525975978904288e6,-15.421244906154012,-75.09677922593426,73272.83280833547,-1.378651576342813e7,863.044259683329,74414.6841140859,-2.0331901619939137e7,37183.45432348724,-2.8897584558276407e7,-3.626426315154618e7
0.2431106147361721,-3.720529045831089,9.733953345692617,26.914852255805375,8.5050747539754,0.7237475315709317,-0.030523468235910123,72.61185218608117,9.05032608030482,107.42092791332968,4.764007144187238,10.010978326164734,0.04416011586937334,0.09452878278701779,35164.34258867836,0.31807824443088123,33.67565964422565,52.059168299146215,20564.00608490312,2.6611667609256976e6,17.66000416564905,38.06680691108347,-356.22179372221586,14292.302627943174,2.430352653590453e6,69.39222764977322,-1455.482372231725,23669.713233429768,1.4844144803967022e6,-3654.087832899848,53556.20677722881,-966813.4605786031,130940.5991015819,-7.590337277173402e6,-2.4648936623775456e7,0.2856264269470318,0.12522523554346582,1.063321368774736,3.122272637792295e6,782121.4767847138,-2.297507428525392,-1.2493600742668836,0.09825447054001682,0.021987404164849365,0.001941778816779871,-6.815409194762259e-6,5.994856389753499e-8,0.0501508437648998,5.3704964396459145,0.536273952076084,0.0038833329135721023,0.6072379236551051,0.7963781431836195,8.609409126094494,2.6437613014795036,2.6854118803039313,0.31807824443088123,3.2923203081640495,17.66000416564905,2.0044951421385773,1.0599308812637294,-0.15808775547204396,1.0,10.0,0.0,0.0,-5.087335608760755,-1.014359174549462,-0.5281160683171165,35.16857540116284,-6.15680857718618,-1.5433079985540359,-39.08936099625428,-0.6824964716282353,-1.3838397516505023,-0.06978978373621222,0.17027903320648913,-1.6468196855583677,-353.90122453664424,52644.16863261412,-7.1697331346611325e6,0.3159501773294682,-4.070503595494772,-363.15489201441926,65302.629122260856,-1.004299096941962e7,-16.76239967788374,-25.248608550614417,73862.66543532573,-1.446898824704376e7,1007.8237951138317,71739.70233361855,-2.1194303077700783e7,25710.172593470554,-2.976448934949631e7,-3.635157485635011e7
0.24914070019467305,-3.696027792372399,9.150787121288484,26.10401065209168,8.500557907181127,0.7298672580047442,0.791600121233583,72.45365926269531,9.012108079269913,106.43790168235341,4.758223795732709,9.994239571806597,0.04190533689605569,0.08785798501513925,31881.551142242493,0.3034810462389659,33.662863214282176,43.26136496634456,23794.211914209583,2.8927646632719073e6,16.82201525684585,38.02723102603357,-385.3756136323949,17212.13577260695,2.543577091068899e6,69.14860442214501,-1532.4664233714182,27883.785040849172,1.3229975175427655e6,-3817.3138037676335,61062.92013696899,-1.7039662318257343e6,145912.24249811447,-9.610499861762177e6,-2.9531581763057716e7,0.2856264786474135,0.12911496448711995,1.060688152365313,3.1202681783671672e6,781981.2494994499,-2.1607230513549576,-1.2475640640514127,0.10417518172513435,0.030642391814644995,0.01299064723129496,-7.990995223462716e-6,4.767631495049813e-5,0.05595656160849106,5.342012402405016,0.5664809065134123,0.004176170094483551,0.6367122401939824,0.8344238718960261,8.684698804952534,2.7444647302355936,2.8022851655044243,0.3034810462389659,3.124788293999635,16.82201525684585,1.8975317933029192,1.138552514376475,-0.1897111667308129,1.0,10.0,0.0,0.0,-4.7614224111925,-1.0755943125504501,-0.5737462238802622,31.98812458771883,-6.762275333406217,-1.711100735191756,-42.76116564573936,-0.7352261874561187,-1.4837905699904201,-0.07010692865798646,0.19165871325812783,-2.484967807535614,-346.6596851263822,56124.3404348979,-7.969940171558153e6,0.3477653993483778,-5.3377060473880436,-335.09710584514403,68618.95254089948,-1.1136097389128787e7,-19.7062024967682,92.78295515857701,74166.89222800924,-1.5877244926829372e7,1340.2578187016197,63986.56819456314,-2.289264558499328e7,-3069.2600752947837,-3.1244041975627407e7,-3.5622526297245555e7
0.2521781421384029,-3.683909839259449,8.875600664888417,25.71248559292649,8.498219191327278,0.7325688499084173,1.1702584260078694,72.36978559019661,8.992584859711346,105.92876912380646,4.755305547149442,9.985709334208172,0.04082225333809455,0.08473830666396615,30373.048964825422,0.29656254265928833,33.654292421746455,38.552839565085506,25529.87740602382,3.0142893846969614e6,16.424262863814377,38.00617765631407,-400.39733984119397,18785.330560869523,2.596708919763115e6,69.02660529717738,-1571.63361410536,30139.383678449976,1.2209015064970779e6,-3899.759713717282,65048.22480080027,-2.1280038815717017e6,153802.85856498108,-1.0744032698468143e7,-3.2232347131827835e7,0.28562650742306545,0.13108099667601966,1.059330777925154,3.119020836131895e6,781829.4146227193,-2.096050475386124,-1.2466164437976395,0.10717721704520383,0.035403693446862575,0.019137604988886454,-8.645065693267135e-6,0.00011315223296153791,0.05905006519307898,5.3273930334430135,0.5819457122962619,0.004324376626235812,0.6516219502006916,0.8535727493333402,8.72033478251016,2.7956861504999764,2.861363889298379,0.29656254265928833,3.044250644968987,16.424262863814377,1.8462215834857036,1.1789974111415122,-0.20742445877317478,1.0,10.0,0.0,0.0,-4.607226350340795,-1.106717827264716,-0.5975193354571732,30.518250169291857,-7.080304591614958,-1.8002260531157388,-44.68087910663796,-0.762691302396041,-1.53546626335656,-0.07026626244290804,0.20289141985540876,-2.9442640793854715,-341.09906613816236,57839.32786762394,-8.3878247696899595e6,0.3643618753512856,-6.028637132561199,-317.38675358569867,70133.59449727027,-1.1702404019757366e7,-21.294301472413796,160.9597287846835,73800.15684780186,-1.6586447346181098e7,1527.3224201916678,58788.51617585213,-2.3699097933655526e7,-20545.28445162155,-3.180343419622209e7,-3.471072772387102e7
0.25819679999754974,-3.660323505440189,8.36385991971718,24.968032890270553,8.493458550141105,0.7371517397719644,1.8580100390876817,72.19511372308958,8.953394200885032,104.89272806645867,4.749517939864416,9.968624321744015,0.03877174333792849,0.07898717456278154,27638.515083641418,0.28365073720887574,33.63306478936467,28.649297316926745,29190.110223543823,3.2655877546742987e6,15.680719501177343,37.96249499044949,-430.8187273636243,22109.982136264112,2.693423512192819e6,68.7872891123289,-1649.95501302241,34876.52410838826,973886.1155344421,-4063.437119477215,73355.21574164995,-3.080750761828234e6,170140.33052025628,-1.3235813319675902e7,-3.809140334263182e7,0.28562657035775496,0.13498932342942405,1.0565821254431256,3.116048384550513e6,781356.1973796283,-1.9755168845604518,-1.2446517501661716,0.11315591413606968,0.04567445453387131,0.03252776935577048,-1.0074834726147676e-5,0.00033459660025758045,0.06552214771371205,5.297901546286562,0.6130619625771708,0.004617947779492377,0.681256470133953,0.8914163768628388,8.786623472429289,2.898225127773953,2.978690927581705,0.28365073720887574,2.8916758485712095,15.680719501177343,1.7492198202185756,1.2608036898847264,-0.2463675219031144,1.0,10.0,0.0,0.0,-4.319704308957083,-1.1689008791566635,-0.6461975877961559,27.838195932329683,-7.736699471541419,-1.986308794565844,-48.62422320483141,-0.8189570862182365,-1.6405286456999146,-0.07058165825854387,0.22608205575989543,-3.930652082547596,-325.99960601396276,61132.55958605069,-9.241716767219227e6,0.3983913820092181,-7.5060012449987745,-274.60926022595885,72758.69192252337,-1.2848491955201618e7,-24.657855923064712,314.73397543893907,71880.93063859164,-1.7972995367523704e7,1939.7883869097136,45576.4000458057,-2.5155753024509095e7,-61814.30716386299,-3.2441581912285782e7,-3.1595952797461454e7
0.26404660509254,-3.6379199682656402,7.905606791864151,24.281966660271717,8.488668322345326,0.7406044273784123,2.455108942078421,72.01431352997054,8.914699018007285,103.85167356122145,4.743891745349961,9.951801301739744,0.03689073093199251,0.07389516562574025,25269.447664777064,0.2720460340001675,33.60701248994306,18.250666473021155,33036.82801673883,3.524602793793202e6,15.010760541770669,37.9178882680105,-461.21689986714733,25611.41766984806,2.775603836508301e6,68.55908466015043,-1726.9205908730603,39828.19010995274,672344.7397607951,-4222.760644154804,81961.38159255746,-4.160588079093659e6,186933.00206522061,-1.5991525586236162e7,-4.447096973076764e7,0.28562663974518826,0.13880331461565404,1.053838360002195,3.112482379338157e6,780661.8901645698,-1.867216776256257,-1.2426289616736454,0.11899407170878114,0.056777705464445966,0.04716245352093965,-1.1649824665564472e-5,0.0006791115621717661,0.07225733326346669,5.2685891973567776,0.6438812071039207,0.004901163922752554,0.7101334825116205,0.9279832122575944,8.84578934374175,2.999303697241793,3.092867421232311,0.2720460340001675,2.7516205443893695,15.010760541770669,1.6604155645532601,1.3424474026376458,-0.28953263952374314,1.0,10.0,0.0,0.0,-4.061268178827758,-1.2299505364641696,-0.6955274578780576,25.497657504007524,-8.40864822748955,-2.179749698164323,-52.63550915798289,-0.8760673399539352,-1.7460997365032698,-0.07088853886169084,0.24983446211113455,-4.99027168025329,-305.7494557517181,64159.40697506112,-1.0099361817704063e7,0.43294694015607166,-9.085326372273054,-222.44988892395253,74738.12652460416,-1.3982264939959811e7,-28.21446042403641,489.8776122969008,68271.82933461036,-1.9269652511121564e7,2397.9003462623,28538.19827890907,-2.6327002847797498e7,-111409.74211085404,-3.2314922225052115e7,-2.657284391148249e7
0.26683673993186174,-3.6274085798206066,7.699509722610189,23.966988207540588,8.486325913120249,0.7418964671634443,2.717654130010728,71.92417111271183,8.896046299270488,103.34349302784119,4.741209663620146,9.9437067268277,0.03602936272231545,0.07162373373153633,24229.005240095325,0.2668171057142388,33.59271131429039,13.004883021558287,34974.52761879011,3.6538462785539757e6,14.708243018673768,37.895999963602286,-476.0044797308154,27377.278385454196,2.8104397592569008e6,68.45222811359996,-1763.9025512261865,42313.0113890491,505651.46890828985,-4298.784334353584,86255.02169034864,-4.7326732193190055e6,195267.83262238852,-1.7429062737837292e7,-4.7764908400741786e7,0.2856266759403137,0.14062748373278824,1.0525056457448463,3.1105330008981135e6,780244.2525327076,-1.8183713008461877,-1.241624076275212,0.12178415034887055,0.062482640230219426,0.05473357002223705,-1.247074754001881e-5,0.0008926766416682742,0.07562675149572168,5.254389733558235,0.6587714531008859,0.005034796993610942,0.723918086405683,0.9453192350033275,8.87226048380516,3.0480368550010932,3.1473052863953113,0.2668171057142388,2.6874650672514364,14.708243018673768,1.6198130666834474,1.3821363300424832,-0.3121156098459454,1.0,10.0,0.0,0.0,-3.94470305776945,-1.2592692502290173,-0.7197612815273075,24.463417263328623,-8.74115018897902,-2.276564869709037,-54.61113609407916,-0.9041751497413566,-1.7976764170520871,-0.0710353114839027,0.26159368494125246,-5.532017008397552,-294.02600544421887,65528.079586028674,-1.0515995000923704e7,0.449952712674435,-9.89034919562755,-193.61680164321268,75449.55257898998,-1.4525734663755832e7,-30.014720223750167,583.006986048862,65862.35322669892,-1.9859891948515594e7,2637.6952592849466,18774.928911000818,-2.6775913005201936e7,-138736.5800584081,-3.1938634353302132e7,-2.335890377181586e7
0.2722013399360965,-3.607503577451697,7.324141803322241,23.382373433197845,8.481715102171385,0.7437247907473196,3.185922573144326,71.74362744865766,8.859847603715599,102.34563561057378,4.736058057677957,9.928022844578717,0.03443333587176369,0.06751776506195706,22374.689950755113,0.2572844334838386,33.56184762325491,2.3620627336063893,38891.314876559794,3.913915628394626e6,14.155478277351088,37.853062116868564,-504.96680535848554,30950.005892677404,2.869187194312856e6,68.25121129392286,-1835.47302237569,47318.73788482764,141018.52412499822,-4444.9356047793935,94861.7421440291,-5.942540700604217e6,211901.79045602118,-2.042935932351718e7,-5.457743276040713e7,0.28562675161222045,0.14414348515311382,1.0499014422120658,3.10631014417698e6,779275.3803614783,-1.7291408409162787,-1.2396179440195239,0.12715155382898052,0.0742311005853779,0.07041545661541032,-1.4185407766419921e-5,0.0014003679427971006,0.08239379897552616,5.226703335855715,0.6877300914934424,0.005287801971377367,0.7504178735605749,0.9784079966540041,8.920113772199787,3.1427423360813536,3.2518146621188246,0.2572844334838386,2.568577176860819,14.155478277351088,1.54469638329152,1.459823566549841,-0.3594294112613877,1.0,10.0,0.0,0.0,-3.731804654704841,-1.3159877017497164,-0.7676435660260381,22.60914847314915,-9.402659381630478,-2.4713173921187392,-58.52375545865007,-0.9598444107102874,-1.899109857869877,-0.07131880329852192,0.2850024835200731,-6.64196179801995,-267.51159929367213,67996.3438756269,-1.1326697084038742e7,0.4836219215665175,-11.535646518669498,-130.49408066126153,76331.06898014378,-1.556718536669672e7,-33.672265407370666,780.7112514996452,59825.13445539197,-2.0922646213064454e7,3140.0124646747286,-3306.651456885791,-2.7390827174516864e7,-198659.2443332522,-3.05307645710807e7,-1.545037412392765e7
0.27813170998535636,-3.5859508118534973,6.9387654981410005,22.766495007232155,8.476449198332757,0.744723081048791,3.6528635287476723,71.53276845068763,8.819349907417635,101.21125031896307,4.730374935673132,9.910511567696405,0.03275425214337604,0.06334573896694973,20526.552065684144,0.2474962169651344,33.52267207734037,-10.325760840613695,43520.320525533185,4.221414714673507e6,13.585825915628272,37.80473189004817,-537.8138158135101,35177.12307800578,2.9212708291213913e6,68.03710996967341,-1915.268542379425,53210.35487723706,-333629.0948136871,-4606.363848071613,104930.59917292646,-7.4583001001683315e6,231256.93031654038,-2.412809773716616e7,-6.287920057117554e7,0.2856268453137727,0.14804282538438965,1.046961504565599,3.1008776757587916e6,777936.406765251,-1.6370947317347806,-1.2372850249803853,0.13307814205210625,0.08847385113166067,0.08956040017526988,-1.630524321279428e-5,0.0021222576596563415,0.090321100844827,5.1955258645175615,0.7202198543539978,0.005559385506173571,0.779669076674518,1.0145324728729028,8.968539519705063,3.2490672860210568,3.3669048819139706,0.2474962169651344,2.44351632444697,13.585825915628272,1.4658475763209737,1.5478529034882242,-0.4181382264523559,1.0,10.0,0.0,0.0,-3.512334455364419,-1.379200811434313,-0.8225576437117053,20.74488481857568,-10.168656768291587,-2.700368565888891,-63.025265858327614,-1.0239578408075556,-2.0147942911771706,-0.07163513785891493,0.31213672932654396,-7.977410937741784,-231.76441715464588,70429.9718490208,-1.2230510737564852e7,0.522369467940584,-13.509569002935184,-48.12881731968304,76453.7735451099,-1.6698366016896375e7,-38.02864560697324,1029.8308550041031,50739.31970514905,-2.195037157284401e7,3762.7813377331513,-33356.11376538728,-2.7604609733898733e7,-277415.9455439098,-2.7732719162923496e7,-3.63655059690268e6
0.2813993413077597,-3.5742707863639205,6.738669791257166,22.44002242509964,8.473469155108532,0.7448055760024362,3.889563573663406,71.41142814324775,8.79683369394058,100.57240533430004,4.727250448288715,9.900789895935326,0.03186442267335213,0.061197641126103076,19589.606124757698,0.2424190012073467,33.498882183029,-17.76862852464501,46207.9943424999,4.401064000248881e6,13.289321958669476,37.77793882850819,-556.2975935947011,37633.62637792964,2.944190184739997e6,67.92341558535851,-1959.5274699257373,56621.84493503978,-629084.0383948013,-4695.206352194541,110736.48379316895,-8.378174213803727e6,242375.11179443306,-2.6347026761014532e7,-6.781677087686607e7,0.2856269018126691,0.15019663740866046,1.0453155651194526,3.097523852320614e6,777071.8779761458,-1.5890892136522172,-1.2359470812589421,0.13633511892757644,0.09691544802711863,0.10096408140678587,-1.758145249368617e-5,0.0025977235849217223,0.09489104361728513,5.17809952441693,0.738322878264035,0.005704395898277758,0.7957498830851546,1.0341955322657101,8.993297436449694,3.3084296258890844,3.430028620978406,0.2424190012073467,2.377264083137068,13.289321958669476,1.4241419301998657,1.5973434163902505,-0.4535761389087709,1.0,10.0,0.0,0.0,-3.397979208873532,-1.414255054620478,-0.8537080551082412,19.792591686906253,-10.606672374893572,-2.8330419538576406,-65.5855402231542,-1.0604795350246146,-2.0801734096061875,-0.0718112500437941,0.32766863122117346,-8.76375567249779,-209.01481856546275,71616.2895685423,-1.272826976065014e7,0.544425588394643,-14.669671301871958,3.2970258926391396,76085.75472297397,-1.730496670352927e7,-40.57582862830175,1181.796880502564,44520.08080359174,-2.24315929390407e7,4138.311589224926,-52730.39031136426,-2.746879603481389e7,-327036.62236895034,-2.553374773731134e7,4.468819203376725e6
0.28832227930073545,-3.549966710429474,6.341089962526475,21.776747495652643,8.466962180274866,0.7438606308047804,4.347669491980786,71.1419864464038,8.7486898124544,99.18714923357774,4.72065091353394,9.880033405196135,0.030055279753795294,0.05696797320794203,17774.817802189988,0.2323567981507873,33.443545528867986,-34.71576019588515,52230.95025241693,4.809563815769499e6,12.699083391066827,37.7214433125748,-596.4091442618692,43144.72075588637,2.979573687053819e6,67.69429307955048,-2053.9645132394594,64251.5392838571,-1.3392498773353905e6,-4883.097400029638,123672.07730786143,-1.0538200694352457e7,267058.5714572848,-3.149809874265362e7,-7.917691678136638e7,0.2856270339335757,0.1547712822027459,1.0417709635341383,3.089525121698366e6,774925.465162568,-1.4931649863923042,-1.2329872671767603,0.14320025322599378,0.11628105181226604,0.12725289230747236,-2.0559382618875627e-5,0.003802082540420775,0.10504975189248832,5.1406214096358696,0.7771141727215916,0.005998086684082254,0.8296895635685904,1.075189459078943,9.041429830728454,3.4361421404491037,3.5628286691250586,0.2323567981507873,2.242667031808622,12.699083391066827,1.3395364711742557,1.7045787465897488,-0.5364998958038462,1.0,10.0,0.0,0.0,-3.169835987396194,-1.489038790168716,-0.9218037672984437,17.931815018100735,-11.573206337755336,-3.1301469569164877,-71.20015029569339,-1.1407741462822134,-2.222655555138881,-0.07219003647413247,0.3619896390879953,-10.55341030712346,-153.2165344852158,73703.6026786119,-1.3771699585390076e7,0.5928762504493508,-17.305680930797045,127.5189207288218,74131.25339691929,-1.8528325110497303e7,-46.335050666213796,1541.0119160394402,28122.957981523534,-2.3194805182092752e7,5015.83575280021,-101213.06428531179,-2.6453299080889724e7,-448539.05974668136,-1.9035192923404697e7,2.6030655887039766e7
0.2919344781201157,-3.5375162031835496,6.1468542475801495,21.445209586288502,8.463457769034305,0.7427534139030664,4.565321769190483,70.99460614623773,8.723347007142026,98.44750283116208,4.717220054950982,9.869122027689166,0.029149448492154326,0.05492097241838932,16911.276414154763,0.22746157876102907,33.41215597310568,-44.25724314352355,55553.79924302806,5.039882553217121e6,12.410387603510287,37.692444664890715,-617.8798999732679,46189.40341334968,2.9913126704619527e6,67.5819127230211,-2103.599403926791,68457.000020426,-1.757250160379278e6,-4980.922915770562,130780.50341243981,-1.1784906975473637e7,280581.5727200383,-3.444042543751679e7,-8.56113358736546e7,0.2856271100499892,0.15716398897652537,1.0398922351631525,3.084847589536679e6,773627.6230266162,-1.445986082975323,-1.2313745568472112,0.14675586820527925,0.12722807036052522,0.14217910132464895,-2.2270545670789087e-5,0.004543475027586051,0.11060777083765064,5.1207762595614135,0.7975737901491549,0.0061427738103967955,0.8473083925741385,1.0961750560351757,9.064298074002954,3.503885726810805,3.631493920337782,0.22746157876102907,2.1753534178607703,12.410387603510287,1.2972766777430773,1.761850953009625,-0.5842859500946995,1.0,10.0,0.0,0.0,-3.0578783897792343,-1.528336113418899,-0.9584651234068913,17.037656197249788,-12.098869678732505,-3.294234065457263,-74.23376934400451,-1.1842989224066294,-2.299202435497177,-0.07239144896297053,0.38068687701373227,-11.556410439190644,-119.79944708287046,74531.04605408777,-1.430481320217855e7,0.6191191328074672,-18.78119060701183,201.09974541987805,72400.99762037107,-1.912158280834738e7,-49.544760284094664,1749.8902365723422,17641.332856077934,-2.3425183478208978e7,5520.807856312853,-130938.34454721466,-2.546164774035458e7,-521664.8654681805,-1.4497155164783543e7,3.998299471058953e7
0.29939009967193664,-3.5122981860622304,5.772032905334161,20.79040153525322,8.455971030062868,0.7391080349699732,4.973248966892001,70.67532182767354,8.670595126293637,96.88509024712629,4.710170948298303,9.846437904540421,0.027354966988103167,0.0510087286352543,15288.615350837552,0.2180777731301457,33.34244595893044,-65.67566099531973,62809.95280375166,5.559688394304886e6,11.853248745049218,37.63468690068203,-663.47468054689,52851.55384090622,3.0027729844215456e6,67.3679655959406,-2206.8522047208157,77649.55830669179,-2.728363720290211e6,-5182.329675342427,146287.29742130687,-1.4634093669332093e7,310010.4138592139,-4.1100090703202136e7,-1.0005522994524843e8,0.2856272841442321,0.16211392791734547,1.035956131185064,3.074035482336267e6,770539.7399944658,-1.3541942071999993,-1.2278955315142344,0.1540148260249559,0.15178616119258598,0.17579999659227763,-2.617071595686867e-5,0.006337432681149381,0.12263651806358013,5.079217736428955,0.8402297395654116,0.006419288928738787,0.8834233843250592,1.138486865043788,9.106849415096024,3.646276372532848,3.771507827974256,0.2180777731301457,2.042240790148458,11.853248745049218,1.213778749130834,1.883027822778586,-0.6935749528846317,1.0,10.0,0.0,0.0,-2.8407623301545715,-1.6100514269468706,-1.036570249027423,15.338909150981403,-13.231942955923518,-3.653903474478106,-80.72543587354589,-1.2778325525174346,-2.4621728033138943,-0.0728175616629822,0.4210749510984327,-13.784216678297916,-40.907820228232815,75571.62871580574,-1.5364535708847834e7,0.6754828274219163,-22.05604653466552,373.5698948933919,67049.78012556187,-2.0211204711986594e7,-56.641806983333126,2231.656426367088,-8758.724151413717,-2.3441393644713104e7,6674.15491352214,-203204.08403515792,-2.2189718519349586e7,-696521.4663375751,-2.1429190879761204e6,7.571433224784368e7
0.30321294086478345,-3.4996102564631624,5.592474522134971,20.469245256700326,8.451991240741771,0.736516272310476,5.162742938672627,70.50356356810649,8.643330292110337,96.06560953926802,4.7065756052177585,9.834727025678356,0.026471164342428112,0.049153045567257234,14532.051730207002,0.21362344394775565,33.30442646678527,-77.6641285737982,66740.5647228571,5.853123768508209e6,11.58661931074374,37.60668098102383,-687.5781448372635,56470.026406184305,3.003131509016977e6,67.26879842647283,-2260.2391117802513,82643.85458221442,-3.285113928452324e6,-5285.33330256181,154704.08017970395,-1.6246407017680706e7,325955.6245961226,-4.483665240585319e7,-1.0809747426865353e8,0.2856273829291384,0.164657418031701,1.0339096526137916,3.067857781302897e6,768732.3357797401,-1.3097920914020085,-1.226032270458465,0.1576844914111506,0.16546935116444422,0.19459991637927765,-2.83745766366467e-5,0.007402966063971213,0.12909347295152254,5.0576099764693545,0.8623027130509112,0.006547965292477902,0.9017868423937063,1.1596037700240516,9.12632591314746,3.7207019096404137,3.8422461229374063,0.21362344394775565,1.9768373366129264,11.58661931074374,1.172770731615559,1.9467576031919562,-0.7555747802507429,1.0,10.0,0.0,0.0,-2.7361911741702554,-1.6522715649921125,-1.0778768710744424,14.53709342499125,-13.8389249582942,-3.8499319959543397,-84.17654715878521,-1.3277994222365446,-2.548429758749635,-0.0730425295188966,0.4427641157664061,-15.012357269805502,4.9877002126814025,75707.96095368767,-1.587939393335979e7,0.70558645339227,-23.86088581244518,473.50418735934863,63260.91534310623,-2.068147103446115e7,-60.54103319166657,2507.0738874528397,-25068.603796983338,-2.316262638692003e7,7327.776530863906,-246592.04407945467,-1.9760863191522744e7,-800050.0695433051,6.000504522245783e6,9.818898268255404e7
0.31100624221301815,-3.4742326068707237,5.250523415333666,19.843152081996642,8.44355527369236,0.7296844061294586,5.512268451940681,70.13606213569186,8.587331460234669,94.35733832382269,4.699292704915695,9.81070007158863,0.024738414027062762,0.04565411575292297,13129.294254163211,0.20524803640149938,33.22315133291883,-104.54466980255884,75197.45832285444,6.5196765093892e6,11.080147711514789,37.55453539102296,-738.42675130112,64285.790471782624,2.996608174101616e6,67.09197157018828,-2370.111916508817,93456.61818567668,-4.548958273203918e6,-5494.81311653533,172936.1753999638,-1.9870745023406785e7,360461.52499950264,-5.317211249407309e7,-1.2590734179243158e8,0.28562760609203103,0.16985263946143464,1.0296846136042248,3.0538519386267653e6,764548.6425701976,-1.2242336340076065,-1.2220650883612225,0.16502431090696693,0.1958511841187027,0.23647637937636318,-3.332598161637204e-5,0.009901516065473117,0.14285608413436607,5.012969604921081,0.9076626212518757,0.006778660444960492,0.9388370117042597,1.2012943407579453,9.161328572113472,3.875600085714855,3.9837996474204544,0.20524803640149938,1.8490241823165157,11.080147711514789,1.0926142061248896,2.080155383295181,-0.8956094854572564,1.0,10.0,0.0,0.0,-2.535874436200312,-1.7390351739464218,-1.1646646760148456,13.029986120021091,-15.133548397676721,-4.275863493306607,-91.47597739645164,-1.4340939924210665,-2.7302088818763437,-0.07351784781895099,0.4891648390668425,-17.706437336280356,110.71707449145586,75002.14417032036,-1.6849542007039428e7,0.769651598149423,-27.821332655724277,703.5294005603596,52995.27131044108,-2.1400712856399316e7,-69.07700027947948,3133.84705605549,-64995.13419854556,-2.1845997884808622e7,8803.376354334487,-350257.2926624784,-1.2886722200523145e7,-1.0444033762886708e6,2.716986057926996e7,1.5437144179451197e8
0.3149611113899006,-3.461596414973777,5.088449821020623,19.539336242022358,8.439095715467502,0.7254104624407519,5.672424071773491,69.94045757330396,8.558714691514524,93.47147924470049,4.695623965850534,9.798434660327347,0.023891731773008535,0.04401255804075517,12482.168342667535,0.20134358530225416,33.18050438584384,-119.59664766691186,79716.31422380068,6.898917481809684e6,10.84107184797604,37.531361473526715,-765.2053061764846,68483.30652275622,2.9919934994580853e6,67.01668661932382,-2426.46543898682,99288.27237859696,-5.258403240792226e6,-5600.912659518589,182787.32754174678,-2.189142866149582e7,379099.889205972,-5.778885789776314e7,-1.3570578153148752e8,0.28562773129211616,0.17249362905335827,1.0275160342238,3.0459842702657552e6,762157.0616580249,-1.1831150161062727,-1.219964546826625,0.1686620470148388,0.2126376431328661,0.259677906835142,-3.6085740355230455e-5,0.011345073803005016,0.1501430186233302,4.990028406308442,0.9308404130062099,0.0068778236309951874,0.9574156083909623,1.2216942240818045,9.176758751013057,3.955919606590874,4.05407868941497,0.20134358530225416,1.7868230070616828,10.84107184797604,1.0535720653276914,2.1496842593623082,-0.9741728097382227,1.0,10.0,0.0,0.0,-2.440323327099478,-1.7834307398809572,-1.2099913710041226,12.323991531864475,-15.821121737644935,-4.506417525415364,-95.3187275497248,-1.490405248510588,-2.8256281520858404,-0.07376904189747849,0.5138930589779176,-19.175907842299452,170.9428434030599,74066.2372161592,-1.7293448176216483e7,0.803626656475293,-29.98336813766153,834.7408144225892,46316.773111074406,-2.1617967363165013e7,-73.72894394310353,3488.04932535451,-89086.82562977012,-2.0723619487285096e7,9631.389505918556,-411580.5560965995,-8.243693425072886e6,-1.1874827213885896e6,4.063122412375894e7,1.8899851353461543e8
0.3229460759813999,-3.4365602284136476,4.782592054555854,18.9525889452641,8.429686722757793,0.7150956725851841,5.964228082792789,69.52627809078759,8.500563146055525,91.64497482301431,4.6882823072673165,9.773538570142133,0.022242685434752735,0.04094600458790605,11292.69644902501,0.19413459004941944,33.093252488900035,-153.35374496435796,89298.07086356683,7.766978815464882e6,10.392661403189198,37.49355690482795,-821.5726158284608,77447.44749007623,2.9881870393917635e6,66.89839520595731,-2541.6970134645776,111831.64971100683,-6.83460382394687e6,-5814.946628514884,204054.50049625305,-2.6365020890423182e7,419357.4267086803,-6.795246523638408e7,-1.5714214477768254e8,0.2856280106484718,0.1778337186128524,1.0230947935101686,3.028442625818247e6,756744.3303276014,-1.1042160637981044,-1.2155427410885606,0.17578594811189036,0.24960838893744228,0.31089967579125166,-4.2190953962317724e-5,0.014639658874760384,0.1654603759875848,4.94315999860354,0.9778910038120145,0.007037134968612731,0.9944042608829037,1.2611775666522715,9.203313742567921,4.121819677976777,4.1922617631266546,0.19413459004941944,1.6663002002963223,10.392661403189198,0.9777880510157911,2.2939341992534827,-1.1495603793051652,1.0,10.0,0.0,0.0,-2.258758230640769,-1.8738442360157126,-1.3039964717783388,11.004003120073012,-17.27562920519509,-5.00412263214232,-103.36993440317077,-1.609224632688801,-3.0251437745696483,-0.07430072006181848,0.5664194653264372,-22.365729389666406,306.9513710844939,70767.40233350027,-1.8074929043243982e7,0.8754644851555077,-34.68395104343358,1132.1987989022655,29329.61038966445,-2.168319879223708e7,-83.83357481191308,4284.874203302305,-146780.7873096494,-1.731466482936628e7,11482.226688367173,-555973.6152531831,4.0096729441934936e6,-1.5214303509008198e6,7.452448963427398e7,2.7387336476404774e8
0.3269567335192991,-3.4242177415266,4.638967282204805,18.670628675206206,8.424738423147808,0.7090533382686635,6.096219833739381,69.3082886657183,8.471179313928282,90.70883185905227,4.684632843624297,9.760974753338532,0.021442472959832762,0.039520871037372625,10748.714333314234,0.19084205062655157,33.04972393928116,-172.22672428332652,94334.95074857397,8.263456776268951e6,10.183820781160323,37.480151961878285,-851.1915559808122,82202.24630197023,2.9932947903447337e6,66.85779099594247,-2600.431222328204,118549.40348927873,-7.7000620805589715e6,-5922.502660622837,215503.17737922902,-2.8819439423264742e7,441053.00300571654,-7.350285635351692e7,-1.6878259463640997e8,0.2856281652133375,0.18051928064001985,1.020855681765298,3.018754200925804e6,753716.8657379122,-1.0664360066377223,-1.2132300175714401,0.1792333422584773,0.26985602906288597,0.33900864260941865,-4.5534640929827726e-5,0.016493493390352734,0.17345074196913143,4.919358177583065,1.0016209787644936,0.007094934220076343,1.012694172258653,1.2800889107850146,9.214398509713167,4.20711748071704,4.259574091507839,0.19084205062655157,1.6081776744224991,10.183820781160323,0.9411437977246928,2.368371603393865,-1.2467099342657026,1.0,10.0,0.0,0.0,-2.1728614913524282,-1.9196599740685212,-1.3523880266209618,10.388668965616887,-18.041209087871273,-5.271579227129327,-107.56506945966487,-1.671604492317632,-3.1289731361146114,-0.07458193089439802,0.5941946952802548,-24.08618055834085,382.96118360895514,68290.71779953825,-1.840675832313236e7,0.9132920718582096,-37.22464673101133,1299.310589761274,18800.598947119437,-2.1497018504105963e7,-89.2935768733356,4729.741785441136,-180883.3273598722,-1.4926445342127653e7,12509.748991431208,-640143.8588269006,1.18603708104936e7,-1.7146831939695333e6,9.547907151269281e7,3.2520312212019026e8
0.33495468526743133,-3.4000503354558944,4.370746766665756,18.132168754335193,8.414375628021821,0.6952610785215017,6.333294352722595,68.85305303268056,8.412261456200756,88.80569116385077,4.677446660466065,9.735823843606422,0.01989722330482978,0.03688657412014286,9758.281822170125,0.1849085898934865,32.96621313404144,-214.3068211263867,104796.9812523193,9.400267691075303e6,9.798036283408951,37.46760461256813,-913.2947426226674,92198.48622319262,3.0307559092293666e6,66.81930037087245,-2719.662393287228,132863.59107929995,-9.5746887175726e6,-6137.596889623443,240074.57393402592,-3.4149611367955305e7,487701.51489840465,-8.55128904257741e7,-1.938415375839195e8,0.2856285039611884,0.185879941037452,1.0163621452430593,2.9975711377674444e6,747026.5680473129,-0.9942381388219179,-1.2084338262063339,0.18579207498971181,0.3139373230738916,0.4003057122585026,-5.276646289725942e-5,0.02060371127740757,0.18995205084937009,4.871413159714619,1.049057399542385,0.007162280011555572,1.0485302994791605,1.3158193206150386,9.232152277809469,4.381353862426328,4.389052724126391,0.1849085898934865,1.4967807983787564,9.798036283408951,0.8706430891170154,2.5208050982886423,-1.460101860912017,1.0,10.0,0.0,0.0,-2.0111733959192692,-2.0118493928083874,-1.4509642959758735,9.244351175459474,-19.64205533978032,-5.843243788506049,-116.24157514814974,-1.8016884781364235,-3.343659544631676,-0.07517587737497827,0.6525896537899352,-27.769041731213047,551.1335906218378,61389.128635265784,-1.8957040970484857e7,0.9925189232761853,-42.67926131067785,1671.542452716833,-6845.4547976531085,-2.0610322414941005e7,-101.02077734962941,5715.606432147368,-260723.26375239075,-8.527245078660298e6,14775.36778161915,-834882.0252347984,3.1618416663972516e7,-2.159047764464131e6,1.4671246741375327e8,4.483094455037392e8
0.33891572450214974,-3.3882941140873926,4.246251080168938,17.8766450085957,8.408976572032232,0.6875637800440522,6.438833859064524,68.61719774136628,8.382934118277852,87.84570828085046,4.673940354635219,9.723330122841082,0.019154877009656256,0.0356765466587472,9310.021118958208,0.18227542860383739,32.92777857809275,-237.60906281068932,110166.17193585359,1.004765831169434e7,9.621404206128904,37.46977014836819,-945.7456034739756,97405.18908456848,3.0691750090617295e6,66.82332381310704,-2779.94593876818,140443.07197797747,-1.057633957480336e7,-6244.689673783133,253198.4693932041,-3.701251569400066e7,512673.8458665566,-9.194635120598882e7,-2.0720422825336018e8,0.2856286875613901,0.1885367961426138,1.014126234897397,2.986115140209704e6,743376.0484157327,-0.9598232586967463,-1.2059673336495516,0.1888599038895149,0.3377539133188431,0.4334670750823044,-5.6625092686890275e-5,0.022848482396002366,0.1983923723203336,4.847447302794508,1.0725742080140077,0.007170790681642647,1.0659410081723273,1.3324828042595114,9.238848203236758,4.46976057281902,4.45059809232518,0.18227542860383739,1.4437305263329585,9.621404206128904,0.8369040997612817,2.598255224917625,-1.5761381942596056,1.0,10.0,0.0,0.0,-1.9354871299148586,-2.0579167073941615,-1.5006699330716389,8.714061292815298,-20.473238311421802,-6.146780153325869,-120.69518144943605,-1.8690418961628654,-3.453918993588746,-0.07548848641750384,0.6830925369180041,-29.724144648067924,643.1880241067724,56849.56295831622,-1.9189090502250213e7,1.0337626331976233,-45.58498230292304,1876.7519755152443,-22142.661249346165,-1.988697903694305e7,-107.27396637179243,6256.810833437035,-306831.3381661598,-4.420479995200237e6,16013.602126872664,-946249.7309099826,4.3759092389367014e7,-2.41188580678049e6,1.7748783728712106e8,5.210776472600165e8
0.34671064759315445,-3.3655550267956116,4.016027392670098,17.394052875197044,8.397774897970557,0.6707291955220706,6.625697029114816,68.13225131312511,8.324958531196248,85.92407982333508,4.667164789393292,9.698700063541564,0.017734170040032953,0.0334616622408396,8500.58349811287,0.17767530891217173,32.86157716680648,-288.93547909812037,121032.1091321564,1.1518211693272773e7,9.300266267568464,37.494071204621605,-1013.4165641041355,108145.3563970758,3.201776729374071e6,66.88153758067001,-2901.5392674490213,156407.58550447848,-1.2686723951415507e7,-6457.357118700383,281136.7246813416,-4.309678401952047e7,565984.6124032575,-1.055966138334874e8,-2.3544529385039583e8,0.2856290812120138,0.1937675524706659,1.0097149893797879,2.961586256353396e6,735502.4664374078,-0.8942087341889712,-1.2009368147186184,0.19448090467957616,0.38889232658257405,0.5047380385740954,-6.473418872445751e-5,0.027680477891017748,0.21548799317723466,4.79989578724523,1.118816067908147,0.007137147265349448,1.0994978745327848,1.3631546405119266,9.248066678846877,4.647984211415808,4.566137903204184,0.17767530891217173,1.3432209034317923,9.300266267568464,0.7725865346827996,2.7543438466413894,-1.8261633622260214,1.0,10.0,0.0,0.0,-1.794288864469659,-2.149354370834211,-1.5997750226621816,7.73152863346213,-22.187581018128064,-6.7876922955562895,-129.76896943994572,-2.007559417357529,-3.6789312730870205,-0.0761448091313078,0.746445274709947,-33.84340755783931,843.0194086128173,45312.07527171946,-1.9643888827883303e7,1.1191683736657578,-51.732980862009924,2325.4421897489933,-58107.25153260118,-1.785137120932045e7,-120.52514474625917,7435.805645378567,-412300.6643912869,5.832217527541741e6,18700.330941033404,-1.1989009995980936e6,7.314356823986638e7,-2.983045940970063e6,2.5060175586302757e8,6.915323819737829e8
0.35431747645523826,-3.3438522529028,3.8087117502190253,16.947478584500878,8.386019797341046,0.6521415737749978,6.783729646494204,67.63147448144198,8.268074575693552,84.00915465383831,4.660747939274116,9.674654399613543,0.0163944193765805,0.03149437450256152,7793.760664350979,0.1739281867810233,32.814881167484884,-346.98062048588065,131902.9422810553,1.325349862675573e7,9.019175299976961,37.54906512959871,-1085.0926802160748,119241.73918253586,3.4324846874924744e6,67.01058901884687,-3024.881831128662,173467.8359601142,-1.4917502843022764e7,-6668.703439725437,311485.6134473855,-4.9631437939801775e7,624140.2430282219,-1.2024665891769023e8,-2.65623363147402e8,0.28562950850590935,0.19887327282056824,1.0054081644934079,2.9349524116856246e6,726887.422117983,-0.8322796817615121,-1.19580173643058,0.19933592901263508,0.4448782864770484,0.5828261073203582,-7.324707241020215e-5,0.032933733327542056,0.23274561216587075,4.753041198800823,1.1637860786558318,0.00703793360660642,1.1312801361152665,1.390234320815848,9.25209422925823,4.827496077427915,4.670996244769391,0.1739281867810233,1.2498900340858246,9.019175299976961,0.7122578894122381,2.9110765838102393,-2.1000411971380224,1.0,10.0,0.0,0.0,-1.6655652077406056,-2.2395323605571695,-1.6974475010003731,6.8401025365195744,-23.966847551111535,-7.4747025337620006,-139.02530077813304,-2.1507722366599387,-3.9093216573372302,-0.07684534895202655,0.8128945369394943,-38.23645546048026,1064.7426104676908,30079.99870577473,-2.0276814742736213e7,1.2084457149792562,-58.33180087756959,2827.38988557052,-101938.5213330074,-1.5034736178337358e7,-134.78567362598278,8748.801548008767,-537093.1164330367,1.9132283798784032e7,21678.384949343363,-1.4951974519458981e6,1.1025896409900406e8,-3.649802804889323e6,3.4119813675538343e8,8.994611921276351e8
0.35805866570522826,-3.3333487466126637,3.7125374106214566,16.736168905147274,8.379905780085403,0.6422206484426468,6.853366795512937,67.37485537551449,8.239996441429723,83.05376561693986,4.657678517412422,9.662844836392075,0.01575094147038005,0.03059120900228103,7473.095934922043,0.17235678499032248,32.80088405294119,-378.7739667437491,137290.5770117935,1.4235497236611923e7,8.892174561985438,37.58976849443489,-1122.6895679243116,124910.39698509681,3.594538336802264e6,67.10338034427292,-3087.6219498367605,182448.9074036469,-1.60730158161002e7,-6774.627986092612,327684.0611102402,-5.306845904885748e7,655287.1817728621,-1.2795586040231855e8,-2.814621940485182e8,0.28562973477105497,0.20138415286708786,1.0032940022746872,2.920815115018535e6,722294.2703483022,-0.8023715237092917,-1.1931944751347596,0.20145512180082858,0.4748686793823232,0.6246666420087355,-7.76157162230863e-5,0.03571360208651437,0.24142284315600346,4.729850626610389,1.1858058713988735,0.0069647230986368035,1.146540429158492,1.4024734647770705,9.252298064048277,4.917850589715286,4.719422852564803,0.17235678499032248,1.2056463947795206,8.892174561985438,0.6834008773631045,2.9895991174975394,-2.2463720414682884,1.0,10.0,0.0,0.0,-1.6052728129595222,-2.2841915278091816,-1.7455270473394346,6.42262461301174,-24.882465255445815,-7.837225373401191,-143.72399529577476,-2.224266943307938,-4.026739190111552,-0.07721451628923215,0.8473979408462362,-40.542551929449196,1184.769405582911,20892.47923165885,-2.0768891090481717e7,1.2547033998017072,-61.814283305323116,3100.299425966822,-127167.27802076944,-1.3348419046075258e7,-142.32884704286357,9460.251170707394,-607653.553112933,2.7075773255238697e7,23286.894243412542,-1.6618355561779654e6,1.321659856507667e8,-4.023725179608529e6,3.940818574029691e8,1.0196457024521425e9
0.3654534713033427,-3.3129066206823574,3.532809577641346,16.33375220634671,8.367103324229342,0.6211169170088582,6.9765155139936805,66.84689640419906,8.184319809549784,81.14081498026687,4.65181668477469,9.639582766084212,0.014506630413129613,0.028920845989269146,6886.346108492783,0.16979023976014845,32.79625728241657,-448.61344409171323,147876.96068752173,1.6468065033252124e7,8.662276912900138,37.70182866295451,-1202.1782251907855,136485.2476223463,4.035455602499278e6,67.35035105103017,-3216.5268751415497,201454.2783295983,-1.845987765329419e7,-6989.25928565167,362498.315823064,-6.030488202616518e7,722479.8655036879,-1.4421175625126186e8,-3.147919828631656e8,0.28563021367441327,0.20634550647794625,0.9991328716357042,2.890732793846264e6,712487.781580157,-0.7439193730987117,-1.1878831275637023,0.20503402563209727,0.5394567148929079,0.7147696395207503,-8.649641004711522e-5,0.041587694035154235,0.258902613699269,4.683759497014896,1.2290595488286356,0.006772817561524215,1.1759472588726407,1.4244985995346156,9.249275472328895,5.1004956202179015,4.8084799437691315,0.16979023976014845,1.121316606420004,8.662276912900138,0.6278295118971455,3.1471392014945603,-2.559725728165488,1.0,10.0,0.0,0.0,-1.4914995247016587,-2.3729475796646406,-1.8399122800035497,5.632078081091205,-26.77446324308261,-8.60654179411726,-153.2923402223008,-2.375752328078889,-4.267134056821995,-0.07799783202403937,0.9194377166352128,-45.40544939244717,1446.6005666354044,-1071.9387892300256,-2.2444110111737948e7,1.3511095667445732,-69.20070367160778,3696.68520306716,-185254.63968297036,-9.491181909526415e6,-158.36826859883473,11008.983031101678,-767775.7981594246,4.593913995645753e7,26777.602775380692,-2.0383166892905964e6,1.8390073246973708e8,-4.866399738446402e6,5.178640301938509e8,1.2985162129231026e9
0.3727891387122241,-3.2930326422416245,3.367124045047787,15.953506812690884,8.353357964578489,0.5982608130679231,7.0809849026298615,66.29503321914204,8.128882133649597,79.21390052388404,4.646330548803431,9.616691467986687,0.013306006681924379,0.02740293748080439,6360.1023148770955,0.16798026166993787,32.83048725981372,-527.9538411303937,158056.19331092204,1.9124960879739806e7,8.461305258881861,37.86205672115123,-1288.6773251013913,148374.1994848562,4.669847756329777e6,67.68838564154946,-3352.1253061327134,222094.8916430206,-2.094458004365652e7,-7211.320194360359,401170.06960057566,-6.807261077372342e7,797509.5789444314,-1.6172045489326218e8,-3.506200391983716e8,0.2856307299493476,0.21126347738423726,0.9950423847582542,2.8579112632500273e6,701754.9582824521,-0.6862837654519053,-1.1824085617323163,0.20765064918714912,0.6112971882275582,0.814939889160502,-9.542292404701587e-5,0.047906107982149455,0.27661776798281507,4.637745709425646,1.2715012548341538,0.006521923821733776,1.2040825458056255,1.4434309284461682,9.24177512403423,5.28699480828622,4.887326087264394,0.16798026166993787,1.041665627369767,8.461305258881861,0.5745104584833616,3.3056522956101375,-2.9042175240842183,1.0,10.0,0.0,0.0,-1.3852135770635567,-2.4614010797514077,-1.9315160639575182,4.8862687916801395,-28.763017241127486,-9.446070085295219,-163.14159125214093,-2.534537669811071,-4.516895607119225,-0.07885327512477278,0.996371277935183,-50.663113511205935,1744.2488515873802,-28470.11499877091,-2.5739532503541127e7,1.4538552004056104,-77.25163338002685,4373.068515924975,-255238.3745068513,-5.177410084458876e6,-175.90970175344196,12754.936485224938,-958037.8167209043,6.942204345511642e7,30696.998484149666,-2.483650488225784e6,2.4835141957637066e8,-5.860256714862997e6,6.707437460597396e8,1.6396028255823503e9
0.3801339026400806,-3.27352202425358,3.2127257547415446,15.590521179499671,8.338416269699648,0.5735311363092191,7.169291718520386,65.7133069513006,8.07320590016498,77.2597770260176,4.641252551705524,9.594073890014164,0.012135404466962717,0.026009626572430816,5882.616967434704,0.16695214039344544,32.915297353777476,-618.3658862744684,167566.15478174278,2.230102994439539e7,8.286637035750601,38.08166610442374,-1383.9481993661225,160549.18845201464,5.552389525983554e6,68.13236793951877,-3497.3729167776723,244709.72193810937,-2.3521613460012395e7,-7445.9728336204935,444611.0699182792,-7.644011541401668e7,882264.2376356418,-1.806770595488554e8,-3.893690267095168e8,0.28563128611436644,0.21618199966484583,0.9910027730198947,2.8218545423769583e6,689944.7977073072,-0.6283003397036431,-1.1767244980703215,0.20915524984718223,0.6920528808787383,0.9274281586642139,-0.00010412909847902122,0.05470828200867024,0.2946572175641351,4.5914326195549355,1.3133911708569155,0.006213566469710973,1.2311727826176777,1.4594203529660743,9.229715064749564,5.478956374824661,4.955858314459401,0.16695214039344544,0.96583303347032,8.286637035750601,0.5228229622141645,3.4652677720386977,-3.2849797070481976,1.0,10.0,0.0,0.0,-1.2848386692470903,-2.5499805137913585,-2.0194842027386226,4.170252656028646,-30.868433564588365,-10.372154809927856,-173.3336324132751,-2.702402474570624,-4.778577401067819,-0.07979796714605064,1.079408328600031,-56.407779237101266,2088.8933940337774,-62003.76183299975,-3.19385214108112e7,1.5645648702935968,-86.12066093806096,5149.216438176751,-339633.5050804028,-829430.3040360815,-195.29461732749078,14743.493619797622,-1.1858918175328674e6,9.846355194349486e7,35142.48381935714,-3.0154145649609948e6,3.288626642278128e8,-7.043847285624665e6,8.607141216101682e8,2.0600965333685772e9
0.3875492027900834,-3.254202774598108,3.0675211676399408,15.240944265607569,8.321980619778094,0.5467985500512966,7.243074934463373,65.09527928356928,8.016866653266057,75.26744433743774,4.636656519794581,9.57169847125104,0.010984375849921497,0.024720348236437227,5445.145275696794,0.1667830433223638,33.06592010377947,-721.4928335421845,176020.98183405417,2.6106697180336773e7,8.137104490772238,38.37512632979321,-1489.9319543930171,172927.3502690506,6.749187580271888e6,68.7019509658094,-3655.6700014983185,269670.8016146177,-2.617962129010008e7,-7699.235130288171,493889.4739306069,-8.547871245505188e7,978980.2375157686,-2.0129367807209757e8,-4.3150130408970565e8,0.2856318833407088,0.22114026940173606,0.9870025310290579,2.78196862371991e6,676877.4119850285,-0.568849271195621,-1.170783822427313,0.2093245474821403,0.7837673901007965,1.0549866282439624,-0.00011217832828700981,0.06203640569342513,0.31309777920317255,4.544478615063855,1.3549201901934527,0.005849449862104681,1.2573889345855953,1.472541300522337,9.212787083758922,5.67790871496325,5.013499105821485,0.1667830433223638,0.8932000318091416,8.137104490772238,0.4722970468203162,3.62554442580376,-3.7077981706858374,1.0,10.0,0.0,0.0,-1.1892056731666958,-2.638857309650135,-2.1022949409605403,3.471702049825035,-33.110212012418614,-11.40418504040915,-183.91272658292996,-2.8812152864792555,-5.054693663387873,-0.08085152004639462,1.1699340011838573,-62.75493309524981,2495.9341534120013,-101983.45870894243,-4.307718126192865e7,1.6850794317050775,-95.99562612589094,6050.9363430130425,-441385.2894014573,2.7616787336896313e6,-216.93323102419077,17032.53453986298,-1.460993467059463e6,1.3415381176275413e8,40236.85992236351,-3.656694819747305e6,4.2980664699940497e8,-8.467663814757142e6,1.0984445191489556e9,2.583058795943446e9
0.3950854401157543,-3.2349435446717427,2.9300145665108044,14.902002091705828,8.303711825415672,0.5179685140458865,7.303254137787757,64.43452120372098,7.959533572009292,73.23031059729962,4.632671532238348,9.549631086609539,0.009846316036434724,0.023520927213840994,5041.417029842458,0.16761101442681967,33.30154039935554,-838.8265805173877,182879.27049519704,3.066115495112535e7,8.012966937394205,38.76038505591265,-1608.6217698779221,185343.76212152638,8.335798726202218e6,69.42159471612935,-3830.8275633110115,297354.73417379387,-2.8898088228645653e7,-7978.060415852549,550192.5402795309,-9.525124610822387e7,1.0901795683812455e6,-2.2377390517982048e8,-4.7746688603766984e8,0.2856325196756789,0.22616979556168446,0.9830426021056796,2.7375840169370174e6,662353.7316442161,-0.5068580406058745,-1.164543681618677,0.20784725402159265,0.8888491428674321,1.2008316810471809,-0.00011886920257004657,0.06992628929478326,0.33198649829652505,4.496609937549131,1.3961771102475788,0.005432537060469115,1.2828362205549124,1.4828145950184992,9.190447552088713,5.885128724408809,5.059146516393215,0.16761101442681967,0.8234059969711263,8.012966937394205,0.42263628901421413,3.785149665991195,-4.1785522767791505,1.0,10.0,0.0,0.0,-1.0975502276347329,-2.727797793703826,-2.1774603554881105,2.78072626215874,-35.50334178322571,-12.564034541628741,-194.88597774743064,-3.0727436566111335,-5.347372696626007,-0.08203521788326137,1.2694565742793773,-69.84574817829538,2985.857479701669,-147748.27085027826,-6.230787869442129e7,1.8173737440696347,-107.09785402321407,7110.825678288073,-563627.9554428298,4.193529195722717e6,-241.29653606543891,19693.457933541682,-1.7954296799861845e6,1.7763515814492306e8,46129.588901500436,-4.436994132904192e6,5.567252257533123e8,-1.019611806062002e7,1.3978615793604164e9,3.2388081086947045e9
0.4027763710292629,-3.215664092943571,2.79926653018383,14.572052133487484,8.283241624916922,0.48704120315835653,7.350183339485018,63.72540184586183,7.901022603347619,71.14900037485722,4.629496230896257,9.528072726917959,0.008719438375544314,0.022402900060298193,4667.245377652759,0.16964653251398815,33.64492812468302,-971.3304964880994,187438.09783156097,3.607530387958442e7,7.915873439264712,39.25831263558179,-1741.8052543871327,197529.61153947184,1.0388941765067443e7,70.31950248311344,-4026.8774110235304,328092.3775356561,-3.1646133699222747e7,-8290.191609524383,614725.8839232196,-1.057963676021805e8,1.2184718616363003e6,-2.482715484437832e8,-5.2761521439998716e8,0.285633187408436,0.23129061000775902,0.979140986489761,2.688005126194683e6,646174.5692012969,-0.4413519590705155,-1.1579726391827034,0.20431794996765112,1.0099556106954437,1.3684638649351257,-0.00012311671027536139,0.07839478889315649,0.3513202598663012,4.447662320343382,1.4371133851437614,0.004968459813875107,1.3075460188734898,1.4902501595693178,9.16189801976367,6.1013769331349526,5.091179791244808,0.16964653251398815,0.7563762873795707,7.915873439264712,0.3737541108018062,3.94149304772038,-4.70214122217487,1.0,10.0,0.0,0.0,-1.0095320451392946,-2.8159752628012673,-2.2412131581536787,2.0901290439049545,-38.052366097615206,-13.87439755736671,-206.19614662032495,-3.278334807720384,-5.6577964182588545,-0.08336993506266671,1.379488871953983,-77.84728980762989,3584.5724117433483,-196759.46434475557,-9.43449156318762e7,1.9633733937368505,-119.67409408472753,8368.105990477043,-709148.5795542685,1.1032504547969478e6,-268.8881938083507,22810.0956034836,-2.2035416014636173e6,2.2986463290988648e8,52993.19271024944,-5.392397860246547e6,7.162886097582773e8,-1.230792108167767e7,1.7764544325055308e9,4.0658142881125393e9
0.4106250275193849,-3.1963651340158634,2.6749696233368376,14.250937703903894,8.260224481685214,0.45421841965633913,7.383808992646598,62.96498823938258,7.841415592314502,69.03657593164279,4.627409926529685,9.507414662949119,0.007608997005845562,0.021363777537417528,4320.507281199085,0.17318064090009672,34.11994451127175,-1118.7741861683571,188891.75755557086,4.2412268376286246e7,7.84878510615123,39.889989456662434,-1890.496519666508,209105.24760990622,1.2964196046122221e7,71.42335019158232,-4247.390852226451,362061.53507753415,-3.43848651017058e7,-8643.192032428784,688443.0139024963,-1.170994052222142e8,1.3659915398183228e6,-2.748058862162232e8,-5.82009199664975e8,0.285633868975526,0.23650196751389757,0.9753403710927101,2.6326546563722705e6,628190.7458420991,-0.3716449686027288,-1.1510665401859261,0.1982594162634482,1.149552549106897,1.5610363005147643,-0.00012333426089011052,0.0874157689939957,0.37100670230133076,4.397676366127226,1.477474800132665,0.0044675134246502475,1.33145142310835,1.4949119910933253,9.126090266167251,6.326277123942317,5.107562633953243,0.17318064090009672,0.6924177521518635,7.84878510615123,0.3258617283279231,4.090274177015591,-5.28011355866057,1.0,10.0,0.0,0.0,-0.9253368189691487,-2.901689768005068,-2.288258551898913,1.3968083709574077,-40.740298607859955,-15.353775759460921,-217.67804087972578,-3.4982188679412127,-5.9850596716456845,-0.08487059133997414,1.5012056094341124,-86.93744372581747,4321.633530308609,-243451.31000472768,-1.4584389188014394e8,2.1244558236935944,-133.96004827323213,9864.856363589304,-879313.2153468535,-1.0255495666496534e7,-300.149973781151,26469.353252486173,-2.7003976084824735e6,2.91104318783339e8,61001.45816414371,-6.56268646879375e6,9.156365450499256e8,-1.4889766667084202e7,2.2542734664649754e9,5.108867607385424e9
0.4183848555879702,-3.177643874190859,2.5603790881630135,13.9480166774576,8.235123443685392,0.42090446354527755,7.403614385140681,62.17679643089977,7.782720774266207,66.97699478310301,4.626756178391599,9.488730622034938,0.00655620304443244,0.020429991587326557,4008.781662514094,0.17841320395507798,34.72770305998888,-1274.7604055481524,186640.77046839995,4.9428599458090976e7,7.81589774072713,40.648930687087024,-2049.7962570260656,219384.76769427594,1.5969185436079975e7,72.7146890254889,-4487.621379364694,398166.0851505308,-3.701391408160648e7,-9031.616889903133,769366.8524993093,-1.2875084532077052e8,1.5289185904988872e6,-3.02412400213703e8,-6.386556658253057e8,0.2856345164443752,0.24163800946678526,0.9718021231445898,2.572944230132064e6,608907.1967190632,-0.29959066119406547,-1.1440539635351377,0.18947627112699908,1.3047443562107999,1.7742466253871803,-0.00011766509294083151,0.09664713680930981,0.39032466421463907,4.348293100469147,1.5157728420898295,0.0039596879053642306,1.3538071172779864,1.4969922484674012,9.08299919398249,6.551476616242742,5.106480846522773,0.17841320395507798,0.6337769490111678,7.81589774072713,0.280695608384592,4.22214777525731,-5.890668601581197,1.0,10.0,0.0,0.0,-0.8476947692176229,-2.980218212351473,-2.3117462676568854,0.7212615712039148,-43.444099225069905,-16.963415442820214,-228.73515984860063,-3.7245300306164557,-6.315960357825219,-0.08649259157061229,1.6313317166425811,-96.98873975442896,5199.825603089914,-277880.5306974545,-2.2289793005355805e8,2.2959806327509513,-149.67326818250913,11588.08469886137,-1.0674422124600331e6,-3.443571354704432e7,-334.3462744654274,30623.076504080367,-3.281703491029035e6,3.583081014390465e8,70029.13029758963,-7.943808659179956e6,1.1538734659060688e9,-1.7931674076750733e7,2.8336962694100113e9,6.375195958907646e9
0.4253182739156605,-3.1612078218176154,2.464401114123804,13.688896161401557,8.21053915861044,0.3908000717635399,7.410565802546584,61.442739779910255,7.730612649310243,65.1780662414882,4.627595788620551,9.47388090479194,0.005660131262613769,0.01966888861211335,3753.702795508826,0.1848636703975706,35.39393594074338,-1420.5666997915441,181372.03695815435,5.6201381235835865e7,7.816365938569733,41.44529191465659,-2201.579792739248,227453.00632180567,1.8964605146168754e7,74.04193506779202,-4721.722485988124,432442.81441786553,-3.9325823661773145e7,-9414.780045187092,848325.9137544216,-1.395174485209332e8,1.688611360742565e6,-3.280535802431582e8,-6.912455329581085e8,0.2856350441686185,0.2462118079317815,0.9688599925450496,2.51523510330428e6,590404.2478099865,-0.232617536520569,-1.137647594887635,0.17902563117921708,1.4583754354144096,1.9843502351575824,-0.000105923697234736,0.10510136661927916,0.40738437679622935,4.3042632457384595,1.5484789995030313,0.0035080941141453627,1.3727447531066852,1.497143529542973,9.036826393325233,6.753261178631503,5.090234650660148,0.1848636703975706,0.585532317047872,7.816365938569733,0.2424193781859293,4.323225695970642,-6.462316212363679,1.0,10.0,0.0,0.0,-0.7831346595837878,-3.043232210881011,-2.3089512559810497,0.12722408236838598,-45.85158962503857,-18.523639405449117,-238.12908755591494,-3.932681998681859,-6.613886385892904,-0.08805129574439657,1.7558931808386127,-106.98709404927412,6129.287719141497,-290395.62867230456,-3.2096079130291855e8,2.459243626679289,-165.1419197642303,13355.359034654193,-1.2496196964354115e6,-7.194644410309042e7,-367.7352880677794,34826.671070507866,-3.8836797461337373e6,4.219321921461295e8,79099.61624142394,-9.388112472584095e6,1.4044014301184855e9,-2.1107897554344095e7,3.453683764921776e9,7.73353048298362e9
0.43466042673264776,-3.139480492234004,2.3438130959095838,13.35593702294096,8.173935449581569,0.3504613011228104,7.404819068692873,60.412044142125495,7.661164740433407,62.84681972657891,4.631252706659088,9.457293431264317,0.004533356639107962,0.018744776005212127,3441.2434309168398,0.19685901785303925,36.47419226845559,-1622.6802649951844,169922.3014353508,6.567169672938218e7,7.864793407379778,42.69080168883618,-2417.8099749973544,236831.80662106836,2.318544996619137e7,76.07940511213013,-5065.281370078225,481435.8589452395,-4.254648855342722e7,-9985.446037085514,963782.6212483748,-1.5452701233985645e8,1.9226684395706723e6,-3.6368340901599264e8,-7.64037035266368e8,0.2856356210907366,0.2523495328700271,0.9652805818003813,2.430867912697423e6,563622.0325924288,-0.13931156661730248,-1.128834723382429,0.16081469496395434,1.6869246666315814,2.294992547218852,-7.713367420480666e-5,0.11670596543183862,0.429961607932489,4.2451874021750875,1.5900491502802891,0.0029229963942068436,1.396811313845086,1.4956550695560669,8.960404453073139,7.020635948715904,5.044709895341812,0.19685901785303925,0.5275600612056461,7.864793407379778,0.19446741455318697,4.428355222654098,-7.2529125351273525,1.0,10.0,0.0,0.0,-0.7036037387378469,-3.1139600508284833,-2.263167179931048,-0.6519244435143425,-48.97900382056163,-20.787544976054143,-249.62365436058502,-4.2180967891616055,-7.009371105558149,-0.09028487857377522,1.9353633202669542,-122.1400092433535,7625.002417602314,-267525.4259740111,-5.0900465147329843e8,2.692255621226076,-188.1554079214668,16101.191557976015,-1.510827849284181e6,-1.55304971433519e8,-416.7615079474717,41257.908222787664,-4.824024874702995e6,5.081751928737712e8,92848.94615665494,-1.1669429212584628e7,1.800151977076067e9,-2.6113469598572806e7,4.455278398929251e9,9.935945696986776e9
0.44052112473764776,-3.126087189775038,2.272867575662496,13.156016953007127,8.148829674782347,0.3257250447334256,7.392919767810944,59.74361138923252,7.618204939653382,61.45642889660505,4.635234883440457,9.449263598877426,0.0038828291799096696,0.01822042783356979,3261.7350196765215,0.20676138381949805,37.24962708115501,-1750.7575493666436,161009.28184601627,7.146032047779818e7,7.925053530781883,43.562215317067285,-2558.596931430246,242236.23771257757,2.5683600239313923e7,77.48441950066592,-5295.275954261355,513715.96753857296,-4.4797681996738635e7,-10372.255182273213,1.0406250012166227e6,-1.642631886763132e8,2.0782050028227807e6,-3.864368831962818e8,-8.101285075037427e8,0.2856358666619986,0.25618414996030875,0.9632908255328114,2.3741322432262492e6,545806.3226404667,-0.07991392710883047,-1.1232185914619093,0.14698902403764685,1.8412177127826281,2.503273570744307,-4.991321813741311e-5,0.12406144100899781,0.4438382634639312,4.2083373957968915,1.614552543538647,0.0025796691333349864,1.4111299372487989,1.4942698134815908,8.902172892616214,7.18094723000298,5.0021403357806955,0.20676138381949805,0.4960292617624223,7.925053530781883,0.16684829495316902,4.473469971527731,-7.745834129465692,1.0,10.0,0.0,0.0,-0.6582454972498786,-3.148023067671909,-2.207278041349716,-1.1215106314739183,-50.80217088168875,-22.27837749364091,-255.90804788957797,-4.39708658096794,-7.247127316614238,-0.09173500041271149,2.0537031645928376,-132.6714291035813,8718.639758112098,-226628.85835609015,-6.652390415229459e8,2.8440221734133893,-203.78790817192146,18040.84593464068,-1.681983982516756e6,-2.3104562017101443e8,-449.5412316104214,45729.10153921492,-5.489383971013572e6,5.598646721932502e8,102311.40628578694,-1.3296230941152591e7,2.0816353056466322e9,-2.9670649468795456e7,5.182412658440522e9,1.1539618534517334e10
0.44917718540859025,-3.1066281580828217,2.174138270325526,12.872630970597681,8.10866506071056,0.29068812626057233,7.36467646199363,58.731252745384644,7.55586783462742,59.53044642590311,4.6437537273147536,9.441280486304853,0.0030166545680517373,0.0175179761981201,3017.4814438517687,0.22553094657588776,38.50305903842257,-1939.4668080551226,147647.68079204808,7.902174072770622e7,8.058862264740739,44.942324219841744,-2770.6415021980597,250716.35248964868,2.8583182633353654e7,79.68077472997079,-5649.31677634407,563456.7088087411,-4.884945236686184e7,-10972.53441973674,1.1582022336845202e6,-1.7922131622786677e8,2.3144879582806784e6,-4.202541111234512e8,-8.775773216512144e8,0.28563600041028125,0.2618238834458942,0.9607525696962271,2.285327694943516e6,518259.2902129372,0.006688157634807578,-1.1148323819878774,0.12358172269124873,2.079179217467394,2.821866163279334,4.976626517526983e-6,0.1349646264634841,0.46388221023043424,4.154310305681898,1.6484015641854888,0.0021184532265079675,1.4313076751042535,1.4924625215173852,8.798095441223134,7.396235951990177,4.919922712446397,0.22553094657588776,0.4578318044403341,8.058862264740739,0.13010498523577485,4.508891571905364,-8.438693562016507,1.0,10.0,0.0,0.0,-0.5978282800260334,-3.180973038282681,-2.0856893295931886,-1.773092132726794,-53.175789239207894,-24.517329654979193,-263.55730906005147,-4.6555613172485835,-7.570555191443657,-0.09387679097070764,2.2335304315043123,-149.59343106581315,10568.667688901864,-136346.7297738696,-9.513961919350691e8,3.0709321913355643,-228.21637686248772,21193.85005594782,-1.9475534230120445e6,-3.770722690860274e8,-499.78391108062795,52856.671873134226,-6.571600362920813e6,6.314118202913078e8,117209.03469606434,-1.5944527610761456e7,2.5400879392135153e9,-3.542519271394122e7,6.3836419404042225e9,1.419032701236571e10
0.4581780310794603,-3.0867877675413187,2.078474438767128,12.5921297954435,8.063111655652444,0.2569552980568349,7.323406844448973,57.6563500450436,7.492749120598843,57.71423507398329,4.656107151807504,9.438379724823822,0.002253002455397172,0.016870568703626562,2787.2634378595185,0.25132395904686355,39.88671766440547,-2133.9450250168115,137380.49817934996,8.443985762340198e7,8.256997714127962,46.430670509690586,-2992.0665377149553,262241.4728590786,2.9704539854728654e7,82.0078751229253,-6024.074519043829,617637.2039093438,-5.461287765404869e7,-11609.137446716324,1.2820331207097434e6,-1.9576207336558634e8,2.55893042803133e6,-4.55311562769009e8,-9.454301725284352e8,0.2856357659591332,0.2676563590784668,0.9586526617528267,2.18754737981684e6,488435.08721514646,0.09129334744962947,-1.106039558123777,0.09658952878916491,2.328877001432949,3.1519521797820067,8.120600812426276e-5,0.14628837087581853,0.48413466258814186,4.098764511441355,1.6805828669619356,0.001706749315647265,1.4512324033835207,1.491892491150699,8.662666347535017,7.574812062500473,4.811645942012846,0.25132395904686355,0.4310537047181421,8.256997714127962,0.09768718460661296,4.5084819433464265,-9.06902644265304,1.0,10.0,0.0,0.0,-0.5432961024953591,-3.1909131799340766,-1.9153999912926405,-2.374907397846638,-55.08751584634361,-26.781185765414087,-269.2117842207349,-4.908600400072955,-7.853820104658228,-0.09598826393932519,2.4209379006996468,-168.5516260882235,12800.234983269209,-39882.11171008051,-1.3013773324207072e9,3.3013509448854794,-254.51600299184085,24775.568087027445,-2.2560125335590537e6,-5.581660042411151e8,-552.3420689484565,60699.460932596914,-7.806115030914353e6,7.07670175130563e8,133280.91613965604,-1.8924597589557044e7,3.0645540486226454e9,-4.181322866076471e7,7.756573313737085e9,1.72022422712846e10
0.4647825941848789,-3.072475833403644,2.0124133453849438,12.39495396006171,8.027446196131427,0.23438241474140128,7.286666573248688,56.86078573895463,7.447686227240876,56.5112915529549,4.667403513927075,9.439920339923466,0.0017889670272104978,0.01644357418729107,2632.1789141066242,0.2749033651442054,40.90979219701496,-2275.599168844644,134891.88559998162,8.604295400641781e7,8.441062245864579,47.50701704629386,-3152.331156679333,273870.18335464265,2.872696026360612e7,83.65759794709432,-6294.2059575933845,658779.3385280651,-6.024184160451496e7,-12064.511289469958,1.371241652459403e6,-2.087105581107018e8,2.7306219836329687e6,-4.8079024214639693e8,-9.929665929872011e8,0.28563529955005834,0.2719143916674138,0.9574679713261467,2.11315281936914e6,466117.9385955353,0.1469034393295604,-1.099569270074882,0.07616506904189912,2.5050448156571683,3.381461762183819,0.00014862669874716962,0.1545625385006207,0.4986247905667619,4.058498679342161,1.702277582281462,0.0014511944929861084,1.465272219993596,1.492831553966365,8.54376264569247,7.663992749526099,4.71936117743118,0.2749033651442054,0.42127590380519153,8.441062245864579,0.07794406099846327,4.488597714021568,-9.444035797109605,1.0,10.0,0.0,0.0,-0.5084113512836871,-3.1821856246509137,-1.7701862520286693,-2.75287137635517,-56.050087570764774,-28.316780123589126,-271.8749544631013,-5.078820522730058,-8.016893827846129,-0.09737839041441086,2.5538380680697728,-182.92869348683686,14633.444900735973,-6863.895819835292,-1.5639922231466994e9,3.460019107598981,-273.68344303162667,27535.366278802234,-2.52250532930535e6,-6.881101957182169e8,-589.4957420775754,66519.67389900488,-8.767936127028398e6,7.78395941587091e8,144937.80849413044,-2.1177699810705e7,3.477564265604539e9,-4.6549807650592946e7,8.8086929465205e9,1.9477158244662186e10
0.4746123137808075,-3.05154730100995,1.9199794398117265,12.11421531178164,7.971466305891125,0.20458237720422298,7.224182611536095,55.67942878547345,7.382688496350572,54.92015221681512,4.68737283030751,9.447851654554038,0.0012479217061716838,0.015873239201167455,2420.79741661627,0.31772902762984034,42.37810190524574,-2485.2695937649214,142101.68438434292,8.386936103922608e7,8.773568633625041,49.01129195243029,-3383.4034494083494,297560.50989859,2.3902529554949705e7,85.9009993069133,-6675.021751626186,721477.6770917573,-7.114115512877323e7,-12694.58118773826,1.497598495159975e6,-2.2936982843085292e8,2.965190666432246e6,-5.1817621881580544e8,-1.0596338433617079e9,0.2856340766691955,0.27821641714255707,0.9562392949869369,2.0001259802559605e6,432856.5748649062,0.2156722405939227,-1.0899533845181617,0.04682313187915416,2.7433038988333225,3.685745578272895,0.0002634017462797183,0.16681234454034122,0.5196672167471529,3.9994559618492693,1.731756282946687,0.001140635237083674,1.4853863581872633,1.4967252134537337,8.336902755934611,7.71749191069258,4.56648336647156,0.31772902762984034,0.42349813409766385,8.773568633625041,0.05483733380949294,4.439524939767717,-9.835534852581226,1.0,10.0,0.0,0.0,-0.46368075610981785,-3.146853714989896,-1.5415145687943443,-3.2009695183903517,-56.74806053197638,-30.290224711016393,-273.83006145920905,-5.302291825868422,-8.181581070363073,-0.09908599824276737,2.7368442700863103,-204.20539954200956,17628.36509628099,-90962.24127458855,-1.8952749243333416e9,3.6703552521030494,-300.8042441147654,31716.241752040252,-3.017227693613717e6,-8.256698365156598e8,-640.1482639290061,74910.58302662481,-1.0258565353984652e7,9.382750144574044e8,161238.62943963206,-2.449161777686598e7,4.1348604328735633e9,-5.331211879087429e7,1.0381611687716396e10,2.2783713252536507e10
0.4832099761845764,-3.0335942977881953,1.8443979195750002,11.880393742721221,7.9204048234856375,0.18225594286968647,7.164123309758252,54.660909671364706,7.327837839441242,53.70422554576752,4.707404518143586,9.45986751068522,0.0009055988586264547,0.015428537939578407,2253.048485219179,0.3625282392597847,43.568185318743375,-2667.087910732229,159528.44817460646,7.74387490025589e7,9.117457869023715,50.19174360768917,-3575.593889772691,324424.2855914325,1.6447306242070256e7,87.59742548648913,-6979.693487616633,776797.7760698248,-8.300340367497784e7,-13183.813700512505,1.5997597946469004e6,-2.4865828279756892e8,3.146143165315122e6,-5.503053990523432e8,-1.1141396275831237e9,0.2856324464241428,0.2836928869280627,0.9556375522375089,1.9008926254842284e6,404315.58190300316,0.2605993978512381,-1.0815900019081433,0.023725284431649216,2.9210737818997368,3.906397605284667,0.00037404621974957596,0.1774782687956246,0.5376334560462336,3.948766488847103,1.755070404447772,0.0009293154992200024,1.5022820698378538,1.5024784158554105,8.131839034026498,7.686689852614928,4.422497082512665,0.3625282392597847,0.44143883705394443,9.117457869023715,0.04013552071222766,4.388004860967275,-10.013924903300655,1.0,10.0,0.0,0.0,-0.43052413849842486,-3.099232995011928,-1.3474057633273708,-3.4808040413741237,-56.69261518671223,-31.659177035366056,-274.0587437405477,-5.467573153710638,-8.253597417576142,-0.10017886216479469,2.878010014444074,-221.9889931357626,20437.42925337233,-342786.26659180503,-2.0661466479622808e9,3.824601689949483,-322.3481113195291,35325.705900955596,-3.564255449104537e6,-8.496365494216559e8,-678.5723709378982,81720.6762448511,-1.1591659236208204e7,1.1546723142001033e9,173950.6264884798,-2.7245682739818282e7,4.748557766549406e9,-5.8701984109865814e7,1.1717313363067019e10,2.5470810457789867e10
0.4940018595272452,-3.0115063088669944,1.755803227546977,11.60132040109352,7.854702497078005,0.1587504000367083,7.084653006736087,53.41690336742104,7.26143875425103,52.36723315583693,4.735020594562344,9.48064249013904,0.000610330066686243,0.014928269066157906,2062.5254024601713,0.4272795167463686,44.91882354021807,-2890.999104355066,193307.05577825083,6.4407487782433815e7,9.610659084706722,51.489300273719536,-3802.1970238846225,364217.4885111486,3.7223861280070953e6,89.38843490225868,-7323.522976850232,845472.3989019252,-1.0018492439667755e8,-13717.253725638026,1.7167636507014174e6,-2.7396675345359796e8,3.3436507654507705e6,-5.899130452855921e8,-1.1786118824649417e9,0.2856296254959423,0.29051864144733364,0.9554036721177458,1.7784107417504198e6,369962.2217084269,0.29831262519299007,-1.0711916839878675,-0.000802607426993002,3.1031678267804423,4.124331020761808,0.0005222647632057188,0.19084583701643162,0.559722074406186,3.8864830129699883,1.7815639347500136,0.0007277321943705694,1.5226051308948163,1.51217328027735,7.8542620177190186,7.563700450618258,4.235481856793146,0.4272795167463686,0.48211013387990637,9.610659084706722,0.027367712905221598,4.322860929006849,-10.057576704128689,1.0,10.0,0.0,0.0,-0.39511372498330344,-3.026658369253024,-1.130276918157422,-3.704158698202814,-55.93404597535241,-32.93165550006134,-273.1371583241305,-5.640312701054617,-8.270018517050794,-0.10105399218679925,3.0294842899787744,-242.6363397546133,24083.360981943893,-900131.8168591481,-2.0822591834508383e9,3.980657639665595,-346.1601010718233,39672.99724137784,-4.389993094432324e6,-7.312478283009989e8,-719.0075402467238,89422.33346946338,-1.326494954826929e7,1.5317581505782895e9,187711.0230875083,-3.0440448180107564e7,5.557290954610641e9,-6.4664498936840005e7,1.3305681508826626e10,2.8502956597513393e10
0.502803526318942,-2.9938461002184753,1.6882523563934193,11.384816294905658,7.800574142489406,0.14278009780460826,7.018373423130545,52.43870977341519,7.209107836571061,51.39862967214265,4.758930526919002,9.50142356942202,0.00044878674053202167,0.014559179385985405,1921.8521769493882,0.48596152994031766,45.912220786245406,-3068.083590593676,227326.95800759623,5.095749826215902e7,10.057220411058418,52.41939640016329,-3975.4314305187386,399600.833651944,-8.448190413849685e6,90.62796754329501,-7577.009690491883,900144.104062489,-1.1532760443254133e8,-14098.899348132825,1.8044034875867204e6,-2.9506904741465384e8,3.4857897773614987e6,-6.217153112347132e8,-1.2290140995318136e9,0.28562667324681074,0.2960449402842177,0.9555593362069738,1.6817397913141446e6,343541.22040525335,0.31656457483404254,-1.0628116203675395,-0.017186239926501767,3.2230741558578053,4.261946101838539,0.0006495965369084072,0.20176831821956148,0.5774336159544599,3.8368264497753457,1.8012468691676191,0.0006034696747689794,1.538449144549767,1.521498895186701,7.620468923970402,7.4148385014689335,4.082267217047036,0.48596152994031766,0.5271711217748088,10.057220411058418,0.020327723391139117,4.2732786962988225,-9.985810776921284,1.0,10.0,0.0,0.0,-0.37025225910766035,-2.963208493423324,-0.9805594897008241,-3.804193305029349,-54.91980561865505,-33.67327132341214,-271.8322329653815,-5.7592031108360855,-8.242513280684939,-0.1014338913368806,3.134662752724035,-258.03849094536304,27068.387319189962,-1.515516197849308e6,-1.9447633070632763e9,4.082586266566367,-363.1900141772577,43031.54819746171,-5.146956257608749e6,-5.2887870407005215e8,-746.6301080842532,95060.41177809305,-1.460891602305614e7,1.9082924764691348e9,197382.48914837468,-3.2837804346960902e7,6.234414447670047e9,-6.894495975914815e7,1.4526757324393133e10,3.072253651087529e10
0.5119418362943354,-2.9758345726742244,1.6221958338961788,11.169887374437392,7.744427878073022,0.12870726236310673,6.9494933092984805,51.46215524126652,7.1563286773570995,50.48148270430176,4.784586782176753,9.525915545608617,0.0003317764343045427,0.014206406233867864,1788.2585646193859,0.5515012024759135,46.8585479548072,-3245.4166439581454,265901.61563343386,3.550420796784122e7,10.55818707523044,53.292265520647675,-4145.592134733236,437467.52060387895,-2.1929320342539072e7,91.76646326404814,-7820.785271280995,955369.0347311093,-1.3150902508802888e8,-14459.230055209397,1.889854957631566e6,-3.1709542676891863e8,3.6210051210982124e6,-6.543935052185758e8,-1.2802141238473787e9,0.28562297908929557,0.3017433339365487,0.9559796679126454,1.5853687511111016e6,317817.4701383047,0.3266360873482516,-1.054217206888906,-0.031229656273698423,3.3268886223711887,4.376552534034529,0.0007880735329876459,0.21315771157945917,0.5955906351296857,3.786366083316363,1.8201353825289897,0.0005027257360272285,1.55419522512805,1.5319941789129838,7.377470708873658,7.232526130347372,3.9254927385588836,0.5515012024759135,0.5825943263901822,10.55818707523044,0.015190231876155213,4.226264994917228,-9.845392269363764,1.0,10.0,0.0,0.0,-0.3474707499367811,-2.897489039492944,-0.8504098015272121,-3.8512457120103014,-53.63114278539901,-34.23812795967894,-270.2195164206675,-5.867954296430105,-8.191403053562487,-0.10159088917923781,3.2301478617867616,-272.81828089200735,30123.42522819657,-2.2580130861789724e6,-1.693846577423716e9,4.170488997626094,-379.0629047097227,46344.69183244638,-5.979352762286894e6,-2.4773518373466635e8,-771.5210150316314,100425.30659379484,-1.5975072873354992e7,2.3413067845954175e9,206319.0226552448,-3.516607619550924e7,6.942309888956469e9,-7.297216532500757e7,1.573565872839415e10,3.2845694215969093e10
0.5214168576226119,-2.9574957578374863,1.5577361967370762,10.956982547793933,7.686667754458744,0.11632391194472153,6.8789294811706,50.493651959488766,7.103121509788353,49.60491011886745,4.811730887020113,9.553841411294956,0.0002472162724187808,0.013868361796276726,1661.7743514965043,0.623694103580287,47.765919353604595,-3421.7967915192635,307291.8273086331,1.883663267884508e7,11.114481943345499,54.12290706726014,-4313.15165688927,476840.5939228282,-3.617455948279817e7,92.83780678355251,-8058.276869908347,1.0109993384927363e6,-1.4835832482430634e8,-14806.847748591399,1.9742113002258835e6,-3.398733002706502e8,3.7525787839358044e6,-6.880716203492497e8,-1.332847571071926e9,0.28561846035460736,0.30760893365513825,0.956635259105113,1.4902589873936393e6,293037.6451236719,0.330081005046703,-1.045426019608279,-0.04317230275846274,3.4181638584238203,4.47360031130648,0.0009390873166165722,0.22504253009737357,0.6142079296030831,3.735221202920606,1.8382755283152525,0.0004209905858889915,1.5697586121283365,1.5433309066663081,7.129660989569485,7.0274455827855,3.767225992237226,0.623694103580287,0.6473111286427955,11.114481943345499,0.01144747514405094,4.182230592131159,-9.656279416681691,1.0,10.0,0.0,0.0,-0.3265338338321997,-2.8320580806098574,-0.7391344400392097,-3.855942740262349,-52.14494146867504,-34.667910505328365,-268.4241039355883,-5.969907631767169,-8.125824519225315,-0.1015664154297935,3.31786773650511,-287.06069053628846,33214.54207066198,-3.0945839726650724e6,-1.3563371077856674e9,4.247668178202664,-394.0400197946185,49615.2188362064,-6.865965259699063e6,9.089705614170179e7,-794.4188238290706,105592.7954718484,-1.7358597179575324e7,2.8150382876480436e9,214745.3366360337,-3.745118420155045e7,7.674169989185169e9,-7.68353711773528e7,1.694225552372164e10,3.4914792698353455e10
0.5303406608193482,-2.9405260339432706,1.5004822141816905,10.765151529343335,7.632938097173505,0.10633398007593259,6.813849601777893,49.62289040788793,7.054304200769394,48.83443648104373,4.837572507671983,9.582053453039244,0.00019058300117956106,0.013572246055130945,1552.7164338316277,0.6951758007820796,48.565166653550364,-3581.0404716559565,346321.85586856573,3.160168949017224e6,11.67088533451945,54.85367994801081,-4464.0634263741495,513433.68431172165,-4.945112584555617e7,93.77860699593235,-8271.757272148425,1.0620314430604838e6,-1.64062289099589e8,-15118.63487187028,2.0509689707300728e6,-3.6119743946512413e8,3.871634863339978e6,-7.19752658584643e8,-1.3825320521798043e9,0.2856135498914795,0.3130931024952945,0.9574138846512152,1.405366127616084e6,271433.2449962644,0.3285917818757396,-1.037260430592187,-0.0524564458002956,3.4930941228499712,4.550766039195063,0.0010888389564692193,0.23632186941511585,0.631574597034174,3.6881337368565497,1.8541712669286798,0.00035984088467024716,1.5837066254091046,1.5541486188112805,6.902571987529515,6.8280098553002,3.6231068209172097,0.6951758007820796,0.713687191209318,11.67088533451945,0.008920087864318577,4.144735134457827,-9.45505955468592,1.0,10.0,0.0,0.0,-0.3089182624724863,-2.7742335437067767,-0.6525547215075203,-3.830892504139565,-50.67105652320258,-34.97215803178273,-266.69861316543245,-6.059215130911592,-8.059384165102188,-0.10141674290757184,3.3925183345829177,-299.6600879265922,36043.83888471887,-3.913424976955685e6,-9.967367595749035e8,4.3110761459227716,-407.1189573621591,52566.945755694105,-7.706338046521347e6,4.3265062786946535e8,-814.1016035279722,110193.86158374278,-1.863360511377382e7,3.27094100669117e9,222154.2996199546,-3.951951899429007e7,8.358517517089666e9,-8.028513506992194e7,1.804987978909435e10,3.67889862445933e10
0.540403796472734,-2.9217289589105224,1.4396205976314829,10.55830844764417,7.57331421640788,0.09664675026379857,6.742525325870148,48.68847159283808,7.000645701604174,48.01762483044728,4.866848831622474,9.615673910911866,0.00014470680374184153,0.013260965094662269,1440.2494783041857,0.7794991726403777,49.414211308655666,-3753.1024111099478,389534.95046981645,-1.4028968386688896e7,12.335011685580392,55.63261604873549,-4627.603405914429,553784.365893997,-6.3994577468055196e7,94.78649715971716,-8504.083851562367,1.1182413646182688e6,-1.8144513455284297e8,-15459.04559100491,2.135509227094817e6,-3.850879689529714e8,4.0028272446803153e6,-7.556039209249611e8,-1.4391580913080757e9,0.2856072322949512,0.31923029954311366,0.9584385842635432,1.3151093675527007e6,248999.68859831835,0.3229139918994134,-1.0281861603549887,-0.06109542193389496,3.568342722728655,4.626292751852157,0.001266843632714046,0.24915432735469048,0.6509860687803819,3.6362734498609437,1.8708535685052772,0.0003046788835776052,1.5986155834765994,1.566276812615315,6.655320914732242,6.6022608487590775,3.4668706038264894,0.7794991726403777,0.7938003177961768,12.335011685580392,0.006855113668749767,4.106524921487853,-9.214650770588513,1.0,10.0,0.0,0.0,-0.29114446570179486,-2.714133553464631,-0.5719479433712904,-3.778048370192285,-48.97367976988805,-35.23528682347038,-264.7646593509826,-6.1548217688433,-7.984089860803446,-0.1011412727402574,3.469657740811771,-313.1104178582554,39137.81884797203,-4.84769828739257e6,-5.690871482946082e8,4.3749170224919585,-420.9875292534887,55774.06461332741,-8.64850740320222e6,8.275149727473099e8,-834.8080722703946,115166.37155469482,-2.0044309482202917e7,3.7867804304696965e9,230115.81733058035,-4.178893806149965e7,9.124256795272863e9,-8.404611818168133e7,1.9280695926387283e10,3.885999367320198e10
0.552015927296232,-2.900468690614671,1.373864056863896,10.331294682251965,7.505935582774353,0.08714056569517728,6.663350230551551,47.67088653525553,6.940426746476893,47.13155062173029,4.900633402687192,9.656391313621581,0.00010756436407364463,0.012928013849779449,1322.8304295432067,0.8814193975037088,50.33767401200129,-3942.6876689795854,437757.40990510973,-3.287264893951189e7,13.149319101232997,56.48610337065116,-4809.165715837725,598981.5517655673,-8.004210682691447e7,95.9029979980174,-8764.445215854303,1.1816988211876296e6,-2.010202874397464e8,-15843.46443955854,2.2315210483975727e6,-4.125071985201847e8,4.1525778595190803e6,-7.973479033828828e8,-1.5057551655349238e9,0.2855988889655346,0.3262496428717306,0.9597692444450825,1.2180054021050904e6,225487.73164714585,0.3125501334772464,-1.0178909857063518,-0.06914135064205648,3.6464513799901015,4.703103563238896,0.0014840843243159943,0.2641240105353331,0.6731807290086798,3.5780284516528513,1.8886172715499752,0.0002545511369222953,1.614755010300185,1.579959735972435,6.382491932273277,6.3459655325221425,3.2950839968618197,0.8814193975037088,0.8922484772918035,13.149319101232997,0.005166576227647945,4.067068864838192,-8.930951876872012,1.0,10.0,0.0,0.0,-0.27300090304562685,-2.651751622550779,-0.49652414325013494,-3.6940045989642636,-47.01318726123769,-35.46822395095702,-262.5864509975388,-6.260879185272666,-7.90066948173769,-0.10072237153175184,3.551607106146894,-327.8401657306492,42588.482323073724,-5.91866059673386e6,-7.075102709674929e7,4.4414862734899705,-436.1474994496839,59348.88690139129,-9.720332453056678e6,1.2811834355183446e9,-857.4095918874809,120715.07732365438,-2.1645309402031757e7,4.377537833288787e9,238997.53599564126,-4.4361438116523065e7,1.0002442361947277e10,-8.83051227689983e7,2.069435585071312e10,4.1238898621404015e10
0.560512243370269,-2.885194504341451,1.3285452787210117,10.172609479161249,7.457654923858841,0.08110754049096609,6.607709924250958,46.96588416866168,6.897443060892389,46.515701976453286,4.925272993423771,9.687244328182326,8.76862477933933e-5,0.012700297892402979,1244.4277121813875,0.9590321504044514,50.98135898749584,-4075.9840731750674,471777.2176052934,-4.588982540050994e7,13.777973164785557,57.08621839136186,-4938.013350176599,631136.0387964398,-9.125476089022523e7,96.69808491261185,-8951.244656297229,1.227395649360683e6,-2.150296271762664e8,-16121.753995840269,2.3012546729941545e6,-4.325261064665371e8,4.262089182699543e6,-8.282631864143233e8,-1.5555563975771308e9,0.28559205525236986,0.3313428607651322,0.9608197177404753,1.1515533089773976e6,209774.74581442584,0.3030495384894307,-1.0104766386834707,-0.07397144325581712,3.6992629222368096,4.75443413587276,0.0016503839100423436,0.275193399420556,0.6892920414671895,3.5364717542471302,1.9006844291704248,0.0002248163604827366,1.625854572652866,1.589662861314062,6.191427528000277,6.1632989294254195,3.1751080104084046,0.9590321504044514,0.9679728785584945,13.777973164785557,0.004254241075386312,4.040914238131322,-8.72372996063963,1.0,10.0,0.0,0.0,-0.2611239916501068,-2.6107416496853206,-0.45072737637578053,-3.621174972340447,-45.59595106117668,-35.606063510405036,-261.0416446889925,-6.3366248180776115,-7.8433513398907735,-0.1003657150227392,3.607820469706028,-338.18650255591666,45039.96622408997,-6.689431860318406e6,2.87321757165284e8,4.486737294274194,-446.81751981238256,61897.87629955024,-1.0492162688742522e7,1.6065127880209396e9,-873.3719423586481,124692.38665195383,-2.280426875791553e7,4.805037871556395e9,245386.064632613,-4.6230617397007495e7,1.0643806714251247e10,-9.14081012971576e7,2.1733446516576485e10,4.299376961857499e10
0.5695998198583169,-2.8691115464352865,1.282487675511488,10.009395843919535,7.406985912301473,0.0753668129680713,6.550425319230995,46.24716425076858,6.852415348862811,45.88343000767144,4.951501397868772,9.72105830729034,7.12195144610443e-5,0.012470180050594255,1166.8905706123114,1.044860284881961,51.64412447567904,-4214.068143095036,506977.18313868344,-5.908193859475284e7,14.481715468775718,57.70930463253141,-5072.708036578759,664737.1236290046,-1.0277032182223235e8,97.53355872883647,-9148.545181303074,1.275760524783446e6,-2.2975833560788146e8,-16418.174559349547,2.375699668008921e6,-4.539556547775127e8,4.379788870954432e6,-8.617661317977421e8,-1.6099698031046689e9,0.2855840563138981,0.3367504675064292,0.961998041625134,1.0845709695345205e6,194250.9335076929,0.2915152708367953,-1.0026557809561951,-0.07832093949298405,3.7526743954779924,4.8060873580753185,0.0018339490278217545,0.287146688174974,0.706412477588069,3.4929906590187008,1.9127787223684163,0.00019803501980023133,1.6370767972686797,1.59969641240132,5.99490384105104,5.973415023282376,3.051978614633795,1.044860284881961,1.0522164238218081,14.481715468775718,0.0034922298180279933,4.015133930526789,-8.50486066811493,1.0,10.0,0.0,0.0,-0.24957389435708238,-2.5710023251846565,-0.40873897037716966,-3.5354138287146073,-44.10628215290796,-35.73227166384857,-259.44017872497216,-6.416489761043769,-7.7860681860267995,-0.09994910078969219,3.665118870681935,-348.9228212587386,47601.548827311235,-7.498443265444623e6,6.593484717883435e8,4.532747697284318,-457.9321540919493,64575.895355150366,-1.1306217015614849e7,1.9461503347753344e9,-890.0924492770218,128899.1440338682,-2.403701647380856e7,5.25783921556215e9,252176.17034224817,-4.82300226758613e7,1.133121406252074e10,-9.474092626353782e7,2.28558912599555e10,4.489826355421387e10
0.579276155498252,-2.852266273904422,1.2359999086864653,9.842597548516267,7.354138009731944,0.0699370609174017,6.492004672468122,45.52024473866041,6.805489711501154,45.2370310774611,4.979246806472181,9.757830649361157,5.7687101897005365e-5,0.012239161901475188,1090.853036952228,1.1394553746719005,52.324024313099926,-4356.5611207072125,543175.9303870891,-7.233508691298378e7,15.267591377524324,58.35438226547247,-5213.109600531858,699710.3884555551,-1.1453306764344732e8,98.40977833910544,-9356.499195654891,1.3268337084982223e6,-2.4520166165157872e8,-16733.42710242062,2.455065770310811e6,-4.768531532006926e8,4.506188316383232e6,-8.980108797649022e8,-1.6693173065949965e9,0.285574755320038,0.3424628105677319,0.9633002187897151,1.0176658729273519e6,179064.9589503806,0.2779908431464335,-0.994451039105388,-0.08216614660227274,3.8067800594809786,4.858337926921639,0.0020339577254036736,0.3000077259245064,0.724521306158731,3.4477662171331973,1.9247835834233926,0.00017407367937176166,1.648303261683579,1.6099502237925118,5.794239613300777,5.7779360456012325,2.9265598649449927,1.1394553746719005,1.145492217316323,15.267591377524324,0.0028604609541532204,3.9898536672810403,-8.27643289059748,1.0,10.0,0.0,0.0,-0.2384480075909811,-2.533095005206265,-0.37051408736993274,-3.437247431334769,-42.556180319355924,-35.84916569516073,-257.7943384080072,-6.500591405164133,-7.7298030191024285,-0.0994746164268792,3.723442464483564,-360.03971895335155,50268.903096656526,-8.3413118763300115e6,1.040709161068322e9,4.579646136806702,-469.5027306466651,67384.54401920101,-1.2161176173670141e7,2.297741840342744e9,-907.6292798157989,133347.6945506208,-2.5346323867405362e7,5.735786054635351e9,259400.93703300046,-5.036899270648817e7,1.2067394739993076e10,-9.832512140709819e7,2.4069159485563797e10,4.696836847876346e10
0.5948738026368757,-2.8256963036316316,1.1661412983516708,9.587868053417438,7.271309129618018,0.06239698763576233,6.403451872115429,44.426910902434074,6.731921238387098,44.246565684139355,5.023496551640343,9.818412895378936,4.192031369072994e-5,0.011894256645795336,980.8630382777992,1.2990026750244663,53.371064507211926,-4577.747976405926,599027.9503806275,-9.214872125525646e7,16.616869466035727,59.35996349706249,-5433.995217317449,754612.5932324217,-1.3256172499971807e8,99.7989030560193,-9688.393435739736,1.4085866637271543e6,-2.6972006746680665e8,-17242.431576491606,2.583701869639029e6,-5.140817070201853e8,4.712995057558091e6,-9.578348479989128e8,-1.7682329744762833e9,0.28555809409988003,0.3515715833737676,0.9654701516136838,918753.0866464204,157211.9745280978,0.25410237816109227,-0.9814875748497465,-0.0869596017365375,3.8893667582435887,4.938324000776873,0.0023586811731859626,0.32103921749186753,0.7534643142494591,3.3771274509237528,1.9423548326715336,0.00014303114019695494,1.664874133753665,1.6254848307517324,5.488398253559364,5.477736601089208,2.7360810248479575,1.2990026750244663,1.3034773385567673,16.616869466035727,0.0021157616282439437,3.9530390916582485,-7.920296802966783,1.0,10.0,0.0,0.0,-0.2227404793688712,-2.4807406477979104,-0.3199316433745826,-3.2682189362019107,-40.145006818584065,-36.011621063831804,-255.26845871589958,-6.63467151418937,-7.649118145909824,-0.09866067295027592,3.812668642599016,-377.40125216611386,54459.77666767239,-9.66122086277011e6,1.622204590459075e9,4.651872371562119,-487.7255733075743,71845.23840827805,-1.3518500351110939e7,2.8439212952615647e9,-935.5621649252216,140496.69988061587,-2.7460152626909785e7,6.500678890422291e9,271115.2048125791,-5.385859487026769e7,1.326990076567545e10,-1.0421666649277371e8,2.6076050582652603e10,5.0418650065737686e10
0.6059507830157838,-2.8072468236474917,1.1200025092177057,9.416812176311993,7.21420431755644,0.05778404240655678,6.3447418138082625,43.70547868837123,6.681127626470757,43.57753604214649,5.054519756802862,9.862176322412063,3.3866313433227124e-5,0.0116679331693371,911.0820780296617,1.4177347138329752,54.08225135338548,-4729.359376507508,637073.8258676108,-1.0522036125677091e8,17.63983205449252,60.0515011673162,-5587.469916169429,792706.2111418677,-1.4479196111641625e8,100.7703770899822,-9922.275493610907,1.4664319028296492e6,-2.8695936926524985e8,-17605.195437636856,2.6758379857431557e6,-5.40857373750421e8,4.862476745519422e6,-1.0014609935125778e9,-1.8410069111986258e9,0.2855450746618338,0.35796602237612474,0.9670439097257066,854693.717180484,143449.29169933533,0.23591251077461178,-0.9724740188585164,-0.08949757596653676,3.9452983086153086,4.99285636079323,0.0025827789655517843,0.33620867821379297,0.7738437285807446,3.3285997599982364,1.9535774658906777,0.0001253342025593866,1.6755342004531948,1.635748127352952,5.283531885255022,5.27553883573488,2.6090310720727286,1.4177347138329752,1.4213978467839918,17.63983205449252,0.0017304446638281624,3.9293070505862393,-7.67706491261249,1.0,10.0,0.0,0.0,-0.21303971680427586,-2.449479227207729,-0.29046509385384706,-3.142401263781576,-38.50124450737192,-36.1137074667309,-253.56557083567694,-6.728962592806435,-7.598816105897994,-0.09805617823768875,3.8730503408449755,-389.38829174672514,57370.077916158145,-1.0572797698338313e7,2.011821630503994e9,4.701272523420837,-500.4271651091941,74979.56613791689,-1.4471137962632935e7,3.2186218117109547e9,-955.2733863242045,145582.30206564534,-2.8970686189465165e7,7.042901276803771e9,279526.40829342906,-5.637953396307044e7,1.4140348464482811e10,-1.0850589757793912e8,2.7546886952046535e10,5.2966234449084625e10
0.6174931897060579,-2.788377550647811,1.0747177550986835,9.246630834085433,7.156159696026105,0.05351233463984426,6.287190100931641,42.999027021151406,6.62939742819066,42.90762440171933,5.086458595699935,9.908241648707339,2.7397131664398553e-5,0.011446973808959805,844.8455167986207,1.5464046355626848,54.79768681228325,-4883.196442090718,675519.1850918736,-1.1811045341440246e8,18.766021191298307,60.75403383929045,-5744.864033576802,831778.4702388117,-1.5713998426060998e8,101.77028590879324,-10164.737654711347,1.5266692058589065e6,-3.048584815903305e8,-17984.527938291216,2.772678695609764e6,-5.691277220660924e8,5.020676399650111e6,-1.0479843001085278e9,-1.9191074233362544e9,0.28553056469778615,0.36456353757672855,0.9686976752008232,792954.1424481523,130483.56154835198,0.21609720932688092,-0.9632485684982326,-0.09151277485296042,4.001653119615767,5.048218770770323,0.0028002774277164247,0.35222992409636333,0.7949333498331187,3.2794283782449485,1.9642246627589264,0.00010983453356045263,1.6856958722059527,1.6457565138876544,5.080155735001619,5.074172504066857,2.4834197165983327,1.5464046355626848,1.549407234443686,18.766021191298307,0.0014176405258006218,3.906277387469812,-7.432216919875807,1.0,10.0,0.0,0.0,-0.2040464369025936,-2.4215764526575185,-0.2642054167188192,-3.007720861349701,-36.849263174180585,-36.21198598614084,-251.86589080194594,-6.826415497899621,-7.5519810312579985,-0.09740994434929415,3.9337426911732316,-401.6293390582814,60356.85269816145,-1.1503796905017834e7,2.399864214538179e9,4.7514728850401164,-513.5029003082036,78227.70447989978,-1.5457746791776331e7,3.599982941959424e9,-975.773898316899,150904.82041664195,-3.055806245521206e7,7.609910252219269e9,288395.42381555436,-5.9051633675182596e7,1.5065504628548712e10,-1.130801130533377e8,2.912488505751674e10,5.571481558873932e10
0.6234031837656917,-2.7788521158535486,1.0525607092635596,9.162505715456993,7.126997017427557,0.05150817425515,6.259128355061048,42.654270239580626,6.6033599588180705,42.574598613194254,5.102650879374462,9.931961814796532,2.4670472594138193e-5,0.011339305376590435,813.2600566063745,1.614294321214818,55.1545557117025,-4960.492346478219,694792.893685898,-1.2446398520961937e8,19.367430067713617,61.10698856747649,-5824.555806195926,851581.3471099145,-1.63335297011187e8,102.27739797486346,-10288.446018783712,1.5575289825734773e6,-3.140198059643829e8,-18179.25684525072,2.822614358126166e6,-5.837649482255987e8,5.102645300103168e6,-1.072235191922015e9,-1.9599929521852336e9,0.2855228091236803,0.36791575737671217,0.9695463346060931,763194.9450637641,124341.0220710112,0.20565846324063028,-0.9585898238955277,-0.09232838103396289,4.0298462366997185,5.076095538653627,0.0029014686954844677,0.3605203778305494,0.8056763762427642,3.2547875181277055,1.9692791320778291,0.00010285998040762639,1.6905346185457453,1.6506108172250777,4.979786429208328,4.974608056264107,2.421643482203871,1.614294321214818,1.6170156991250728,19.367430067713617,0.001284692459391801,3.895045691405553,-7.31017878493342,1.0,10.0,0.0,0.0,-0.1998386362403472,-2.4089835990304738,-0.25223031311590205,-2.9376817371955917,-36.02709445461132,-36.259802246341174,-251.02328529163992,-6.875977695127414,-7.53001484448087,-0.09707418106859413,3.964030718812665,-407.81045661329205,61871.1745444697,-1.1974245307987964e7,2.592390295831313e9,4.776753981653449,-520.1458199599153,79886.43200474588,-1.5961584099327587e7,3.7924388907939105e9,-986.2682902110563,153642.3530438881,-3.137731352070445e7,7.901799971530863e9,292981.74787039764,-6.043922535996486e7,1.554724593564271e10,-1.1546578056052552e8,2.995190651480698e10,5.716092209662343e10
0.6353933670911506,-2.759801307442126,1.0096075976075898,8.997755000046213,7.068949248578377,0.047773016679490625,6.205058064744395,41.988232053899196,6.551423465843253,41.91830026640087,5.135151574681534,9.980267724455564,2.0084575899557605e-5,0.011131462359505635,753.5876527901266,1.756329077137582,55.86003841663906,-5114.534020487071,733158.3871945501,-1.369230845284735e8,20.641340108641415,61.80953734096421,-5984.524158803336,891410.9740121453,-1.7569492580135363e8,103.29583879666117,-10538.552836353829,1.6202198754926685e6,-3.326382856317541e8,-18575.20600866168,2.924668758890665e6,-6.13823311043286e8,5.270914126289004e6,-1.1223375254247081e9,-2.0447875489184647e9,0.2855065333647953,0.3746630480472904,0.971265635546916,706418.3595865098,112819.96839608846,0.1839479944009449,-0.9492711546755649,-0.09359132384317165,4.085824740077423,5.131832425738903,0.003075453467651037,0.37752702324587256,0.8273612884591753,3.2058795350918228,1.9787393906312856,9.037414556206015e-5,1.699613671572501,1.6599023364935388,4.783535123969495,4.77964415904278,2.301318099477469,1.756329077137582,1.7585729275002442,20.641340108641415,0.0010592517638141462,3.8732131493878557,-7.069285650930449,1.0,10.0,0.0,0.0,-0.19204505627830432,-2.386661518996373,-0.23050672956839519,-2.7938907560457182,-34.40710968657929,-36.3525920965577,-249.3671917877229,-6.975755696066063,-7.4892360595395004,-0.09638552778711744,4.023994378110637,-420.19079724614096,64917.90845993582,-1.291820587282483e7,2.972191617866417e9,4.827289727340315,-533.5310900850918,83246.93213749467,-1.6983018215084508e7,4.1786358540644464e9,-1007.5708177115318,159226.17100898348,-3.305488923699137e7,8.498720421152376e9,302384.8270284468,-6.329702307518434e7,1.6542865337660704e10,-1.2039918238969289e8,3.1671221751043327e10,6.017789797043422e10
0.6474077202835335,-2.7410693237924635,0.9690747143073474,8.840192183016015,7.012226172905491,0.044418465930151835,6.154626852365045,41.36328747992426,6.500514817789007,41.28495288307213,5.167229178954098,10.028797508576073,1.6485923582027685e-5,0.010936474042705731,699.184685761203,1.9046083652806873,56.54323392658913,-5265.466412011775,770749.9089180995,-1.4892665299561676e8,21.993290559337165,62.495774379463434,-6142.662642594958,930938.5190462098,-1.878624060769513e8,104.30169370304267,-10787.95821503322,1.6831872569576958e6,-3.513798184652259e8,-18972.803033229513,3.027913511165219e6,-6.444509652373163e8,5.4420572512352755e6,-1.173747673479237e9,-2.132184959245215e9,0.28548974678283084,0.3813520512329436,0.9729778839974248,654034.3923473795,102426.96460086473,0.16155790356295757,-0.9401096295079991,-0.09439715268769752,4.140436525843123,5.1867270037947035,0.003190843572294702,0.39482714622639287,0.8489474220233886,3.1582852627104194,1.9871917319724248,7.973611129001252e-5,1.7077466650439392,1.6684751164884752,4.596223606391459,4.593275408331985,2.187120156936958,1.9046083652806873,1.9064727001478763,21.993290559337165,0.0008803568058326239,3.852365700448455,-6.836534278356231,1.0,10.0,0.0,0.0,-0.18513393947858997,-2.3682588864175886,-0.21166088042153602,-2.6481102809470274,-32.84625776392568,-36.440765512516066,-247.773646470194,-7.074566302173475,-7.452930462064419,-0.09568838849794384,4.082251148709612,-432.4026974365912,67942.84706894953,-1.385313087397071e7,3.3408893034631443e9,4.877033963758756,-546.8355612262278,86612.36257566721,-1.8007853470148116e7,4.561867159009918e9,-1028.9423809738935,164864.8936208472,-3.475868754898785e7,9.104926722488201e9,311940.59455777146,-6.621976665598724e7,1.756668289647606e10,-1.2546954261573404e8,3.3451460934859222e10,6.33147189357196e10
0.6647134887845362,-2.714689486390114,0.9147065922280894,8.62548485980069,6.932911217181379,0.040157548727410244,6.088327795927572,40.53217393783975,6.429037639194681,40.41170276957049,5.2125345738286475,10.098660457018145,1.2573307152219391e-5,0.010676873663004556,629.1638904969825,2.129140609957761,57.487711877530174,-5477.411748219037,823673.7705186076,-1.6557246422672114e8,24.081741959343542,63.453512621967455,-6366.852032177174,987350.2833335098,-2.051336962189079e8,105.72248584400384,-11144.810252601472,1.774182462827449e6,-3.786008562203486e8,-19545.926387233376,3.178234932565412e6,-6.894835710552003e8,5.692632419580597e6,-1.2498684934603245e9,-2.2621735819812183e9,0.28546553680357567,0.39086131722266776,0.9754115865730081,585770.2684233276,89237.57508296805,0.1283290531104464,-0.927216233656894,-0.09488379202382208,4.216773521562557,5.2643385204423065,0.003202639194969374,0.4202226837208472,0.8798032634934276,3.092110018072893,1.997648993332889,6.702275773453021e-5,1.7178286442263917,1.6795581841741007,4.341554987190061,4.3395501877847185,2.0330329103760065,2.129140609957761,2.1305862312755903,24.081741959343542,0.000683246503488748,3.8236170500643274,-6.515501409803494,1.0,10.0,0.0,0.0,-0.17654465168080583,-2.3479215441659744,-0.18863375141580208,-2.4361876230457407,-30.701924410211365,-36.5604938079002,-245.5799487325043,-7.214483352103995,-7.407443753682376,-0.09467724854083673,4.163263031735692,-449.69094231819884,72262.88704855157,-1.5187212013642449e7,3.856862868310421e9,4.947305914913768,-565.8328178193653,91464.06178570699,-1.9490971846109286e7,5.11144680195448e9,-1059.7737692357125,173066.56446958764,-3.7256272260214806e7,9.995700511475891e9,325934.5943659671,-7.053555302028391e7,1.9090350086969147e10,-1.3299531331124918e8,3.611930495681805e10,6.803521113748508e10
0.6751760951086923,-2.6990720517816866,0.8839418823460488,8.502196862200655,6.88624793443148,0.03785889120254622,6.051732034800232,40.066371485361664,6.386812788157158,39.90432904577708,5.239388673032165,10.140741512349424,1.0747785410360898e-5,0.010531079724620812,591.0612334196368,2.27142504135984,58.03679720746481,-5602.622290676107,855083.902260624,-1.7535633828872973e8,25.429977659694337,64.01488427585365,-6500.35067011779,1.0212066757051434e6,-2.154828815072313e8,106.56381157176274,-11358.928594488942,1.8293477320156903e6,-3.952122730026777e8,-19891.933069947263,3.2699175985109448e6,-7.172267187735752e8,5.846154373789621e6,-1.2970190678761165e9,-2.3429736114378014e9,0.28545147655208475,0.39653885436703895,0.9768580968030829,548244.5677835873,82164.76770170138,0.10773406285606713,-0.9195913988149799,-0.09485287974406359,4.26169505239212,5.310486408181587,0.003086643819646553,0.43585999728623565,0.8983284357738753,3.053408764741627,2.003032265342644,6.054223026911549e-5,1.7230227322739666,1.6855539116982035,4.195620021334231,4.194020674505757,1.9454320798016278,2.27142504135984,2.2726725754444206,25.429977659694337,0.0005900790775844494,3.8067225722026574,-6.32904442886985,1.0,10.0,0.0,0.0,-0.17203070844051305,-2.338768337262347,-0.17663441714802947,-2.307374929493565,-29.461651928156634,-36.62895652177423,-244.30412795561153,-7.297482421077602,-7.383236024337875,-0.09406424547897091,4.210707578294464,-459.984079926532,74858.12030092845,-1.5989532078867797e7,4.1628883579219513e9,4.9890587641862645,-577.2277239239203,94401.69905893067,-2.039342145557927e7,5.44419021046239e9,-1078.429997056192,178069.2392054284,-3.879189117506191e7,1.0545673481341896e10,334518.666461893,-7.320471705972718e7,2.00404551964462e10,-1.3766923155162472e8,3.779184039281666e10,7.100423354903117e10
0.6889942873520611,-2.6788126105099055,0.8455300811593344,8.346346558295837,6.826010914762441,0.035095032381986815,6.0072449445898775,39.49026231983832,6.332103880655673,39.256062818050125,5.274211197772104,10.195989314599196,8.799449767770342e-6,0.010350307928763947,545.0505322154596,2.467234984160885,58.737185775709456,-5764.741336202053,895987.619043746,-1.8803822633353454e8,27.315668856606333,64.73554565131687,-6674.241415881973,1.0656632877895802e6,-2.290904037303109e8,107.65239070403143,-11639.432386728891,1.9023218652411976e6,-4.1734191786364007e8,-20347.33226843834,3.391738106654202e6,-7.544359801390386e8,6.050829110206847e6,-1.3605018506921227e9,-2.4520354203570447e9,0.2854345084264711,0.4039553820404464,0.9787340935387416,502599.6895061939,73738.93614243627,0.07999296647408713,-0.9097137866709875,-0.09449679111849033,4.319682873134222,5.370564001906114,0.002739563142095111,0.45685400039044377,0.9226519370860582,3.00373651993889,2.00910652617538,5.310804353063244e-5,1.7288808731234964,1.6926834484035784,4.011465348903723,4.010269748790998,1.8357107143391735,2.467234984160885,2.468268693992352,27.315668856606333,0.0004895539341990613,3.7847217061160263,-6.091015694002792,1.0,10.0,0.0,0.0,-0.1667448893928511,-2.329895135839321,-0.16259752590959298,-2.136808758628463,-27.88429694539292,-36.714797510187545,-242.66806875471048,-7.405004980149304,-7.354408922815347,-0.09325470225008815,4.271711508665824,-473.40482531038947,78270.18746986611,-1.704704684558188e7,4.562935708495731e9,5.043385593511269,-592.171806294468,98287.08876485306,-2.1593401912915055e7,5.885969112908865e9,-1103.064621580539,184722.68801395778,-4.084948908410854e7,1.1286317463418198e10,345984.30300955055,-7.679668854119235e7,2.13290254067604e10,-1.4397858280964586e8,4.006886590982141e10,7.50557098866037e10
0.7010274723354296,-2.661498513798891,0.8139848759099836,8.21669025162742,6.774769536819239,0.032908577645278846,5.971919850178137,39.022330063168184,6.285379229886773,38.710370096001526,5.303917748441038,10.243680888494453,7.438054600322649e-6,0.010203014337344309,508.57823862084535,2.6453541262731766,59.32425290200495,-5902.931588287157,931117.4333733062,-1.9890922336259022e8,29.060428232466005,65.34336861351849,-6823.303291328814,1.1041365638243756e6,-2.4090766018632782e8,108.57744287600408,-11881.172725609758,1.9659003632973593e6,-4.3678612510837364e8,-20741.51666633658,3.498305781158465e6,-7.873250370555269e8,6.23043135798844e6,-1.4168054239827638e9,-2.548980160585562e9,0.2854221845576614,0.41033850570666,0.9803322361729098,466181.74505864887,67161.41630787261,0.05535530757936434,-0.9012878443338295,-0.09393448157851832,4.368973604195982,5.422061413358512,0.00220662269261483,0.47546339962215833,0.943704466088799,2.96176301200201,2.0134716832448345,4.750886968319921e-5,1.733083335521138,1.6981802967361284,3.858555736496546,3.857621839433094,1.7453743947577036,2.6453541262731766,2.6462366403375936,29.060428232466005,0.000418487912824323,3.765684182338668,-5.89093393120942,1.0,10.0,0.0,0.0,-0.16269211092462815,-2.32485647379922,-0.15179297906904415,-1.9880649318532146,-26.563697837775404,-36.78506234710548,-241.28129036285492,-7.496486571094463,-7.331746019351122,-0.09255092979124438,4.32336331004093,-484.93402816672585,81228.48546042197,-1.796754857769268e7,4.909208874754847e9,5.089932556608189,-605.0818666672519,101674.64659691116,-2.2646393594556063e7,6.273866704769333e9,-1124.4855224735618,190553.61103380556,-4.266765638598459e7,1.1944957201744164e10,356072.7874452013,-7.998320333062589e7,2.248208341233239e10,-1.4959160729672596e8,4.211326564079315e10,7.870071548339255e10
0.7150803603725175,-2.6416506617651443,0.7792090921096072,8.071923416558121,6.716260821666064,0.030580491571438422,5.934491432149061,38.512580701540834,6.231812484625152,38.09358769993814,5.337855347986726,10.298741475700844,6.1525452777865165e-6,0.010041996827187477,469.76093312856653,2.862712094040515,59.98285090385078,-6060.7469546921175,971595.5557489267,-2.1144714600532487e8,31.226143187120105,66.0290868633939,-6994.373755119671,1.148755717875632e6,-2.5468681628223783e8,109.62801272016905,-12159.896045401094,2.0400550776455698e6,-4.596783693529205e8,-21197.740187735784,3.623030396252971e6,-8.262355520891224e8,6.441189638916259e6,-1.483603725665098e9,-2.664207137984593e9,0.2854122350289819,0.417705049088499,0.9821531581562437,427221.6192522753,60273.71046714012,0.026031380419213875,-0.8916511015127435,-0.09302385241891958,4.425138465315865,5.481193391103163,0.0012338442461668413,0.4975952003174162,0.9681413707998896,2.9141856303379954,2.017521880381524,4.182655263479738e-5,1.736968332147913,1.703785915167829,3.6881785122171875,3.687473905948639,1.6456261020626468,2.862712094040515,2.8634501884526684,31.226143187120105,0.0003506052501785052,3.7434119354802524,-5.66524958683567,1.0,10.0,0.0,0.0,-0.1585203442442687,-2.321803984627647,-0.14057587025042767,-1.8142781395554899,-25.079781794416846,-36.86133837735569,-239.6968804444848,-7.600524239327219,-7.307603647293934,-0.09173139554076334,4.382007102265732,-498.21122267140663,84668.09608516583,-1.9043337045737103e7,5.312847798797174e9,5.143361998207396,-620.024059875376,105632.52062158861,-2.3885538622992758e7,6.731532819741048e9,-1149.4223984711111,197396.6022673581,-4.481984282489978e7,1.2730295017485228e10,367953.4939254715,-8.376767149480274e7,2.3863961098479122e10,-1.5627392353337884e8,4.4570054865671875e10,8.308825693036804e10
0.7274728563164585,-2.6244689028286583,0.7502464637072108,7.949813781228378,6.665773477009062,0.028704269058146017,5.904729999568411,38.093369849064096,6.18540174305098,37.56664828237259,5.367083599579967,10.346609851150163,5.232662004136258e-6,0.009909105830890145,438.5585890807386,3.063078503155233,60.53921458631776,-6196.615974073281,1.0068002138372055e6,-2.2238747222965312e8,33.256920979737814,66.61132241996472,-7142.2930958923325,1.1877780491244774e6,-2.668215221165645e8,110.52533236387744,-12401.879046684728,2.105222223138927e6,-4.800008842943768e8,-21595.147242349503,3.732961292434227e6,-8.609173605296386e8,6.627368943183666e6,-1.543279639285797e9,-2.7673040251658735e9,0.28540908064363096,0.4241233684044622,0.9837159329754034,395779.0386545549,54832.32001422051,-0.0003169117744414385,-0.8833319081878641,-0.09202461960145053,4.47341751984765,5.53237962633245,-1.743379243605676e-5,0.5174788412757595,0.9895576750880845,2.873457900476305,2.0201891255298148,3.746139205221579e-5,1.7395092877301122,1.7080216682370164,3.544802293217782,3.5442496346372447,1.5624952821935607,3.063078503155233,3.0637120656510852,33.256920979737814,0.00030145979455674875,3.7236058952874274,-5.472977986528541,1.0,10.0,0.0,0.0,-0.15527733871131508,-2.321387601935503,-0.13174787054003562,-1.6610450797679048,-23.819950115989492,-36.922877871612776,-238.32283085651488,-7.689548108334575,-7.287967984480362,-0.0910112100593357,4.432251037765579,-509.74742100864927,87686.4056311727,-1.9993164461558517e7,5.6691700420064945e9,5.189599396580139,-633.0652769574722,109120.30054121026,-2.4986054314832408e7,7.139707622056677e9,-1171.299263817011,203450.0911974677,-4.674076494073398e7,1.3436865001629341e10,378495.1549453113,-8.715496394671619e7,2.5112434447378082e10,-1.622670549880007e8,4.679459219026404e10,8.706634342069421e10
0.7412505012643024,-2.6057069637194266,0.7197741362518669,7.819741627466431,6.610766814350561,0.026789004316551682,5.8750044100127665,37.6578545436633,6.1346371564469955,36.99800166919403,5.398779260316025,10.398939705095136,4.394325625232841e-6,0.009770609510177925,406.848805665443,3.295797660388755,61.13038147095369,-6343.84838878078,1.0453716403980629e6,-2.3443653154439113e8,35.65544512186623,67.23273715496192,-7303.17075836582,1.2307279886915414e6,-2.8028587289503366e8,111.48784408828514,-12665.95721787827,2.1772323360366994e6,-5.0269515109363157e8,-22030.049228888653,3.8547277376069636e6,-8.997701536824902e8,6.833971680877529e6,-1.6102532897388773e9,-2.8831447412319965e9,0.2854140587845778,0.43117439875533337,0.9854040484398154,363738.41466754756,49400.39066774695,-0.03015294163906424,-0.8742765021811338,-0.09072696677364457,4.525701317210884,5.588147585353063,-0.0019494637056574988,0.5399981724191687,1.0132179685021383,2.829459814173476,2.0221920527712602,3.320717012487221e-5,1.741391756178224,1.7119733126722771,3.3924832486514997,3.3920590222927585,1.475062057337491,3.295797660388755,3.296334913992311,35.65544512186623,0.000256161214082694,3.701280867715547,-5.26624500998537,1.0,10.0,0.0,0.0,-0.15208495911988168,-2.3231662590164737,-0.12292687379188638,-1.4907574864556037,-22.469221992831734,-36.98423769236421,-236.81112835951402,-7.7852857637023805,-7.2675229007186655,-0.09021332617155176,4.48650552322494,-522.3736278978552,91022.72807405054,-2.105023413887836e7,6.0664851926692915e9,5.239963037194357,-647.3934522525203,112989.1246663781,-2.621674046196942e7,7.59863204505044e9,-1195.4406857941808,210186.38255805016,-4.889757047251784e7,1.4236854628080933e10,390255.09719784965,-9.09668151112681e7,2.653061492107242e10,-1.690223091632769e8,4.932584670981619e10,9.15975084136709e10
0.7559139807506999,-2.5861180026429573,0.6891834498313897,7.687419200526785,6.553410916940264,0.02492451192647134,5.847004672509684,37.22648479132637,6.081484247941536,36.41102302626009,5.431550320135729,10.453450516681125,3.670346406642786e-6,0.00963308720031124,376.1850921256336,3.555469572832677,61.72707066157655,-6495.825557601447,1.0857027123860605e6,-2.4712839316599286e8,38.38038697551963,67.86259486064878,-7469.790261296548,1.2758208325017733e6,-2.9456144784405065e8,112.46787156529813,-12940.303833095386,2.2531003726984398e6,-5.268910165773941e8,-22482.988109888614,3.9832882916503022e6,-9.413065495066826e8,7.052448846140493e6,-1.681961255511865e9,-3.007292714108402e9,0.2854324458558278,0.43858201384060685,0.9871419214848146,332703.3958269723,44253.06381523336,-0.06254912309469182,-0.8648592373476311,-0.08915740430589295,4.579698799950585,5.646064454597958,-0.004779254071894796,0.5644514132563945,1.038217940820816,2.78403343414662,2.023243337059164,2.9266220722308327e-5,1.7423383293094516,1.715324140264504,3.2380590230786677,3.237736975406831,1.3874261028125656,3.555469572832677,3.5559226922966674,38.38038697551963,0.00021656320257706606,3.6770498543796197,-5.053944000356796,1.0,10.0,0.0,0.0,-0.1490974226698732,-2.3273786258144105,-0.11451954406743012,-1.3096153778871187,-21.085257840637755,-37.04035561753048,-235.2092819535259,-7.88316304333024,-7.2469123723553075,-0.0893669039865599,4.542384699639779,-535.5645521125372,94545.9931308813,-2.2175487840931155e7,6.491067403811695e9,5.292250369220884,-662.4150618389821,117087.61459940948,-2.75324049672667e7,8.092631979010893e9,-1220.8521265114916,217342.84205327323,-5.121146449419871e7,1.5103210876832096e10,402776.0286325633,-9.506427318130365e7,2.807071056651717e10,-1.7629369376735994e8,5.2078561766683e10,9.652899181848611e10
0.769041954973038,-2.5689000644233064,0.6632787057431009,7.573912047284841,6.502999018973115,0.02338967487394188,5.824885258267056,36.865617092509005,6.0345843305953935,35.90003715605579,5.460011519365441,10.501079083135389,3.138688994559551e-6,0.00951794020477311,351.1471329484943,3.7988647516321845,62.23198277662614,-6627.433746935886,1.1211002663988138e6,-2.583634230248102e8,40.97929900359879,68.39742570836572,-7614.468627613667,1.3155250549363217e6,-3.072626360444761e8,113.30298057556955,-13179.103741363251,2.3200846458329647e6,-5.485107195176216e8,-22877.996984312536,4.096976603425441e6,-9.784960441836073e8,7.2458778194697015e6,-1.7462341044342194e9,-3.118638847446965e9,0.2854638366581173,0.4451303886819433,0.9886453101966195,307352.209376638,40136.09353284875,-0.0921331557629422,-0.8566177270246536,-0.08760674396753726,4.626551323327021,5.696538665749298,-0.00814065957050751,0.5867725695040283,1.0604289827359443,2.7445150937620313,2.0232636800052695,2.617420372995617e-5,1.7422875368706265,1.717591991901411,3.10612440669888,3.1058715723100083,1.313418342170209,3.7988647516321845,3.7992554053110856,40.97929900359879,0.00018713947130186487,3.654859398184695,-4.870312211156474,1.0,10.0,0.0,0.0,-0.146729220549942,-2.332960230111617,-0.10772713478901635,-1.147500655552787,-19.889650827261107,-37.08154546095403,-233.7710007442655,-7.967046427330956,-7.229105126998094,-0.08861068182724116,4.59075877439802,-547.1394733121472,97670.16391655881,-2.3181514098280884e7,6.872614422411715e9,5.33779757626724,-675.633182711019,120730.80505674568,-2.871257124759893e7,8.539067830544081e9,-1243.2839127754246,223718.2462157139,-5.329269589058747e7,1.5889780031405739e10,413948.9780026431,-9.875504641063337e7,2.9471829435091915e10,-1.8284977297111064e8,5.458529809938861e10,1.010219713572748e11
0.7847430439974514,-2.548689258562912,0.6339848562869062,7.443834363630165,6.443737019471194,0.02170131183688962,5.801769997016231,36.461848352699384,5.979240757725568,35.30512562026365,5.492910617297839,10.556404469891277,2.617041111249721e-6,0.009389324390000845,323.87473096516845,4.104063514696643,62.7982178387872,-6778.821182253537,1.162421117753183e6,-2.716105472179242e8,44.29688811227835,68.9989344867388,-7781.25802976245,1.3619934435900284e6,-3.222994675886587e8,114.24465012213109,-13454.927284162542,2.398649891187859e6,-5.741929193627831e8,-23334.898385514287,4.230478773611858e6,-1.0227409518528051e9,7.473200198286789e6,-1.8227558363825777e9,-3.251250485796005e9,0.2855252790918977,0.4528601100360465,0.9903772977729463,279762.14386706316,35750.065576983405,-0.12826667376305634,-0.8469919543214754,-0.08559083418222298,4.680655733248623,5.755020321539089,-0.01341192918282665,0.6139981605253282,1.086757790322318,2.6985813246310464,2.022170285055107,2.2935810090641784e-5,1.7411419953954836,1.719411669369431,2.9556920464000047,2.9555017185068237,1.2300817887908633,4.104063514696643,4.104392205732237,44.29688811227835,0.00015792307976049462,3.62761418955687,-4.658311556771804,1.0,10.0,0.0,0.0,-0.14421917503784,-2.341625541592434,-0.1003832659955326,-0.9536223377215285,-18.509383281540575,-37.11812924940775,-232.0318246592994,-8.062439144523907,-7.208191591815096,-0.08770651138344909,4.646510607151814,-560.6627237457026,101359.5591251174,-2.4380044401077695e7,7.33007894109749e9,5.390531483365329,-691.110091544308,125041.39676462555,-3.012225792038829e7,9.076744999528248e9,-1269.614731730227,231274.1970302058,-5.578393092593578e7,1.6840560066061342e10,427206.841427391,-1.0317744790817383e8,3.1167998666603325e10,-1.9071041411963946e8,5.762175468774745e10,1.0646550238671729e11
0.7988615510595461,-2.5308579372938613,0.6090872262788125,7.331734857929598,6.391282514578543,0.020304951010913164,5.783782146663748,36.12135144260242,5.930075295656971,34.78365583684895,5.521381875311929,10.604459325448833,2.232824363219162e-6,0.009281466707637867,301.5773518898896,4.392121365233149,63.271064930548995,-6908.848690003926,1.198485892150061e6,-2.833041011892983e8,47.485726981780644,69.50232706641252,-7924.756807489371,1.4026321461191787e6,-3.356150430419712e8,115.03391627499161,-13692.559141061985,2.4674689873545077e6,-5.969943747171749e8,-23728.88026718126,4.347508281938688e6,-1.0620637323151472e9,7.672553889865824e6,-1.8907894544588833e9,-3.3691561219699163e9,0.28560856886582864,0.45971712659071845,0.9918727122441205,257252.82091628903,32248.76352842044,-0.16148958141902928,-0.8385473168613062,-0.08364077942213412,4.727419020877726,5.8056751537450895,-0.0195460716188222,0.6389622887431126,1.1101839698369553,2.6584227851654725,2.0201637743146645,2.0389869246832737e-5,1.7391256652304359,1.7202270563182402,2.8268715086124185,2.826723388878968,1.1596672821106098,4.392121365233149,4.392403911583677,47.485726981780644,0.00013613823898736102,3.602392417530301,-4.474475004416971,1.0,10.0,0.0,0.0,-0.1422169729614202,-2.3510524141012814,-0.09440531825338494,-0.7792224674447403,-17.31086011069072,-37.13778553464587,-230.43718545079327,-8.143377743937688,-7.189400731815447,-0.08689169529288321,4.694619800907251,-572.4935419582338,104622.65623967013,-2.544991797219935e7,7.741443371620346e9,5.43615423838995,-704.6709374913977,128859.14351245886,-3.1383105057802908e7,9.561929657552101e9,-1292.7264387649325,237973.85132347344,-5.801553034010651e7,1.7700893958537132e10,438970.6748450177,-1.0714134735143808e8,3.2704337003185684e10,-1.977578973504427e8,6.0372773009839386e10,1.1139686141682806e11
0.8132845557606252,-2.512964534877766,0.5849471723771692,7.221580369320813,6.338383982702211,0.01898450374340861,5.767812054570732,35.79221373441956,5.8803363208976025,34.26250887546553,5.549324400650364,10.651718864178159,1.9065868084192407e-6,0.009178280588603522,280.74523207764145,4.7002184248902,63.71721307764942,-7035.1600080453445,1.2340911188296184e6,-2.949830169385797e8,50.955743085735364,69.97784760000594,-8064.296054958623,1.442804556567766e6,-3.4894272496284986e8,115.77956419551838,-13923.788429492333,2.5355624626063006e6,-6.198554242116591e8,-24112.32158341304,4.4633327587692235e6,-1.1015090270583203e9,7.869842645157457e6,-1.9590329160529375e9,-3.4873894789966583e9,0.2857278708739477,0.4666319803224597,0.9933394171296345,236289.63523076999,29053.836720542007,-0.196180061461307,-0.830122265617398,-0.08152294489191704,4.773238002549999,5.855338013759055,-0.027431254875066643,0.6649178049704962,1.1338330533998842,2.6184232125391933,2.017123251130454,1.8095635631465175e-5,1.7361197450109473,1.7202616419326993,2.701213190054757,2.701098059161486,1.0918828424779135,4.7002184248902,4.700461389686046,50.955743085735364,0.00011742668650159825,3.5758633115227427,-4.293053284999441,1.0,10.0,0.0,0.0,-0.1403828832466667,-2.3620783999901205,-0.08882663102213414,-0.6009193111090075,-16.12483182113199,-37.14335300730043,-228.76442674873996,-8.22108545504081,-7.1699069811579434,-0.08605504050677792,4.74170386531449,-584.2214795115103,107890.60230149863,-2.6530897740140457e7,8.160198956267258e9,5.480808709497482,-718.1235884652294,132685.27990005052,-3.2658591033889856e7,1.0057000773315453e10,-1315.6728985540537,244691.5722730652,-6.027497142269866e7,1.8580343406930237e10,450767.9434915611,-1.1115522726865935e8,3.4275513605212296e10,-2.048931395149852e8,6.3185822945016014e10,1.1643741570651357e11
0.8292752458559501,-2.49349346870554,0.5595854564727397,7.104157428777139,6.280390858752555,0.017632503338471522,5.7525304464956735,35.44531851183085,5.825644661487221,33.69648633156491,5.578882152911424,10.701736888186705,1.6078347029749103e-6,0.00907146015104265,259.70780493510733,5.0587299985407865,64.16656893521524,-7166.791881274345,1.2718781882896356e6,-3.075400194691966e8,55.06757541184345,70.45681154255591,-8209.769200504456,1.4854690111664913e6,-3.6329357942792034e8,116.52937300990833,-14164.839657031896,2.6079064532831996e6,-6.444976046161077e8,-24511.81724207163,4.586352765874188e6,-1.1440282846539927e9,8.0792617785932515e6,-2.0325607090639997e9,-3.614686192286827e9,0.2859098922166157,0.47419381292205376,0.9948932781646486,215216.6557883877,25909.98856677142,-0.23557155813393613,-0.8210134619672818,-0.07903209284434404,4.821585153111997,5.907686269552455,-0.03841404209940825,0.69419336427205,1.1596599696646146,2.575171238173543,2.0125853402592857,1.5863861472479724e-5,1.7316851850114516,1.71935508318546,2.56851962646684,2.568432154988313,1.0213319982795945,5.0587299985407865,5.058936337013396,55.06757541184345,0.00010008425687587375,3.54548868144701,-4.099166100863181,1.0,10.0,0.0,0.0,-0.13856216067002441,-2.3757218903002593,-0.0831828583959015,-0.4029818302930872,-14.851603273518105,-37.13039176157868,-226.84140789066078,-8.301075422455627,-7.147604228779265,-0.08511886907434821,4.791348020162015,-596.7531469290202,111419.74253162724,-2.7709210327810302e7,8.620428401767027e9,5.5277563807677215,-732.496841688822,136817.63479785045,-3.4049782162846744e7,1.0601980459035755e10,-1340.1874088217628,251946.03744235486,-6.274008690658145e7,1.9549540736956074e10,463501.8336079506,-1.1553292707742381e8,3.600696999245504e10,-2.126702596913885e8,6.6284191835199265e10,1.2198490389999913e11
0.8451162758376694,-2.474571367840867,0.5357893972912587,6.992247812898193,6.223446498441911,0.01639695744717697,5.739426041274614,35.11586566825674,5.771800973310206,33.145932160977736,5.606605566564551,10.748583593915786,1.3642671046621736e-6,0.008972812923569736,240.77487318189247,5.432051910359877,64.56295383632283,-7287.681644066173,1.3072966753161163e6,-3.1948008602638924e8,59.430237672848875,70.87863274710242,-8343.309011964755,1.5254595257867333e6,-3.7694903096308017e8,117.18691922917395,-14385.893147497016,2.675692452660003e6,-6.679534476525241e8,-24877.565280780003,4.70151049697539e6,-1.1844776721132782e9,8.275039032384685e6,-2.1024391826151984e9,-3.7355127359593935e9,0.2861532216817216,0.48157831107756116,0.9963574919988561,196366.07650249812,23158.88082210019,-0.2756021108060009,-0.8122220959260004,-0.0764187072990833,4.866764178259153,5.956445600861798,-0.051988065071183406,0.7236558358375879,1.1847594596475892,2.533331915596203,2.0068753179451586,1.3931087185079927e-5,1.7261604633231706,1.7174682141029847,2.443546256569237,2.443479334132463,0.9559129037954959,5.432051910359877,5.4322280725880745,59.430237672848875,8.576881522058072e-5,3.5143377312030877,-3.914335846639366,1.0,10.0,0.0,0.0,-0.13694683365187024,-2.390466133979707,-0.07807838496066397,-0.20656971503678812,-13.630116712540769,-37.09545637879104,-224.84684765690025,-8.373620291856497,-7.124455798949954,-0.08417826544180321,4.837725899777712,-608.6221816400624,114798.51440730545,-2.884816021212777e7,9.069160568271084e9,5.571316974091392,-746.0946430878189,140771.34105973932,-3.539439519532556e7,1.1133769776288342e10,-1363.3496136554677,258880.66303606672,-6.512175983760208e7,2.0495643333572113e10,475659.1388783811,-1.1975841588734004e8,3.769617168801683e10,-2.2016787216582668e8,6.930386473595708e10,1.2738475845214484e11
0.8608015330964254,-2.4561816198535857,0.5134141720233375,6.885320232347575,6.1673800004405805,0.015264712828256899,5.727931789259675,34.7989581270894,5.718678380240926,32.60873665600931,5.632438903325676,10.792073393005058,1.1643486222084785e-6,0.008881524468707231,223.69795661105843,5.820107441730638,64.9058726673931,-7397.24445656727,1.3401087796073142e6,-3.3070875792584956e8,64.04877037227655,71.2421131740811,-8464.151035143484,1.562476978920235e6,-3.897891726438746e8,117.74907373942044,-14585.481771467304,2.738363665234046e6,-6.899983402752506e8,-25206.807122336955,4.807788925819517e6,-1.2224474487340758e9,8.455328751268553e6,-2.167928104377038e9,-3.8485370100312285e9,0.2864688806552786,0.48878760198514465,0.9977334964581923,179485.4545915538,20747.46688533949,-0.31626232768991974,-0.8037342114916759,-0.0736872257567924,4.9086458123849495,6.001383060572799,-0.06844974050635023,0.7532036598230016,1.2090403204154785,2.4927609185219866,2.0000173157198704,1.225207414473409e-5,1.7195851433646612,1.7146137926828318,2.3257972308877117,2.3257456881003407,0.8952427629205862,5.820107441730638,5.820258587857465,64.04877037227655,7.387644834176283e-5,3.482384605474894,-3.738164462988357,1.0,10.0,0.0,0.0,-0.13550607014707228,-2.4060228631637957,-0.07343780604810568,-0.011756399110369017,-12.456753369621893,-37.03683266897998,-222.76505250987563,-8.438571325987915,-7.10017689361318,-0.08322926729589897,4.880731431248355,-619.777423453477,118007.09657439009,-2.993973811183492e7,9.502900073456635e9,5.611247462897662,-758.8448624663156,144520.29203562497,-3.6682006801727936e7,1.1647762973282188e10,-1385.010188151336,265444.559793906,-6.739992761034748e7,2.140972096081031e10,487142.06480996835,-1.2379377039278197e8,3.9326272002505615e10,-2.2731478943040746e8,7.221339517939186e10,1.3257856023106577e11
0.8763427941484225,-2.4382882583603362,0.49230633049652495,6.782767510576144,6.111964682748664,0.014223417992534952,5.717469255307489,34.48952970882862,5.6660960111635905,32.08232858708752,5.656355306041162,10.832078269168473,9.990516632762263e-7,0.008796755476580669,208.2452404352453,6.223196992977519,65.19544899578196,-7495.070628258438,1.3701208144645824e6,-3.4114299902871346e8,68.93261192034566,71.54677785358028,-8571.735445722556,1.5962756023504555e6,-4.017089178217554e8,118.21398324980501,-14762.495540528773,2.7954589764780803e6,-7.104356382569245e8,-25497.402798075153,4.9043393636863e6,-1.2575783460256863e9,8.618579852423267e6,-2.228376923549112e9,-3.952585359861124e9,0.28686887068726036,0.49583183564923966,0.9990242528531155,164336.23144789485,18628.06274878533,-0.35757338949655043,-0.7955239222905129,-0.07083708862749623,4.947146184335178,6.042322513769232,-0.08808236927405415,0.7827514268400584,1.2324276855098841,2.4532737794846513,1.9920206069834594,1.078797921152405e-5,1.711985229043013,1.7107952557014539,2.214695294012848,2.2146553536669655,0.8389072445296781,6.223196992977519,6.223327260221033,68.93261192034566,6.392802785209972e-5,3.4495596576573284,-3.5700843765711325,1.0,10.0,0.0,0.0,-0.1342137457990888,-2.4221261505017306,-0.06919374173531652,0.18152888763327107,-11.32730640741854,-36.95281767319077,-220.57898493406734,-8.495855201287641,-7.074481010379667,-0.08226690278280088,4.9203016759759635,-630.1797247526335,121028.92300275556,-3.097685930148994e7,9.918394134410849e9,5.6473564922245725,-770.6901892827316,148042.42872498842,-3.790338239881013e7,1.2139702350872822e10,-1405.047101074696,271594.3184138957,-6.955677407539615e7,2.228354826933737e10,497866.4686879969,-1.2760519856000179e8,4.088175573959657e10,-2.340473543241024e8,7.49837925584938e10,1.3751237808259332e11
0.8927607675840983,-2.419726942729675,0.47105354962543217,6.677664377095706,6.053379093064319,0.013202077406595208,5.706814426663879,34.16255869272541,5.610456723049725,31.53049260873876,5.679699445958995,10.87073479900321,8.53241554812339e-7,0.008712741005819539,193.3425718696876,6.669661719698705,65.44564266339388,-7585.9951610383805,1.3988145640156178e6,-3.512954751639394e8,74.4401683471804,71.8064329763134,-8671.233314126835,1.6284900098611154e6,-4.1328277981826925e8,118.60085751794348,-14925.17402706961,2.8496796024661856e6,-7.302313530472465e8,-25762.394699138935,4.995628842639039e6,-1.291501832975364e9,8.772166005094642e6,-2.286543877229266e9,-4.052319171061451e9,0.28740224007801746,0.5031684352902134,1.0003090688364393,149865.71604522684,16645.641530054116,-0.4023202257979164,-0.7870476746963292,-0.06766725353882616,4.984354651110365,6.081355712970659,-0.11276908631941644,0.8141270598085242,1.2562716585466627,2.41218619954796,1.9822453083332194,9.428578109137456e-6,1.7027782223627443,1.7056597831129312,2.103025656912051,2.102995034125702,0.7832226814545221,6.669661719698705,6.669773401582508,74.4401683471804,5.504941439522493e-5,3.4135205834566,-3.3992690041378584,1.0,10.0,0.0,0.0,-0.13297563109369426,-2.4395902740769904,-0.06504438709151811,0.3858105501523049,-10.168178732764558,-36.833474249744235,-218.1163944657403,-8.548352947095486,-7.045225791901114,-0.08122121603441648,4.958610622684516,-640.3916526976899,124024.75536348714,-3.2013966443296082e7,1.0337244964589771e10,5.681421500163024,-782.2532872312751,151521.3755462917,-3.912152278008863e7,1.2634720451526295e10,-1424.4783731006614,277643.6564246032,-7.170156996433637e7,2.3160999945090416e10,508366.942062556,-1.3138241761646971e8,4.243952359541229e10,-2.4069460194275457e8,7.774996424333817e10,1.4242279526083032e11
0.9099118234001965,-2.4006978928194034,0.4498946557229181,6.570954189271154,5.9919171339872515,0.012213293219581192,5.695417577378354,33.81525746598961,5.552071708574521,30.95647906192258,5.701856194509185,10.906859332746391,7.266076177633274e-7,0.008630402894015123,179.17073011566532,7.15922644389586,65.64461423604027,-7666.504676904442,1.4251474289511242e6,-3.608072496576475e8,80.5926010819641,72.00739177765426,-8758.581926317043,1.6579011825297803e6,-4.240869428536355e8,118.88614129655704,-15066.460201705937,2.898885481144926e6,-7.486346004338056e8,-25989.51242243432,5.077897440560227e6,-1.3228875357510555e9,8.90947492464082e6,-2.3400707494758368e9,-4.143555728295365e9,0.28810086495345655,0.5107193710144834,1.001564516640994,136258.77897185102,14821.505206534144,-0.45023783293308955,-0.7783825146485879,-0.0641785394289835,5.019168530190668,6.117126205434458,-0.14321640861557827,0.8468996068865313,1.280058849250043,2.3697938374386185,1.970540131938627,8.186895644968837e-6,1.6918576531894092,1.6990464251932822,1.9922947886684754,1.9922714955017256,0.7289852468351925,7.15922644389586,7.159321839649398,80.5926010819641,4.724571894085883e-5,3.3742348012694916,-3.227949446204124,1.0,10.0,0.0,0.0,-0.13180166079976838,-2.4579689476522852,-0.06102950886190266,0.5989296719629384,-8.993524480907183,-36.672457804896155,-215.35462847289008,-8.59393869214088,-7.011957865709411,-0.08009156475330764,4.994558310881499,-650.121546998094,126908.04568761055,-3.3020785941250145e7,1.0747143447786285e10,5.712146500073942,-793.1771057267931,154851.1033321222,-4.0299300115348086e7,1.3117691114682793e10,-1442.6512378961258,283397.8762148588,-7.376607116717404e7,2.401422504583e10,518286.3505180702,-1.350000912493279e8,4.394835449388228e10,-2.4702647625377765e8,8.041777162696262e10,1.4713688097540814e11
0.9268837856325629,-2.3822173986583204,0.42990884939988366,6.468015730477451,5.930626806946279,0.011306156992460244,5.683137686597663,33.460173668904076,5.493876203061286,30.38881560247829,5.721414005799657,10.938019409714475,6.222777541265535e-7,0.008553750259751679,166.40235180282352,7.667423128339261,65.77795244697472,-7730.860428060274,1.447219637293814e6,-3.689813615814107e8,87.09856330339774,72.134036799312,-8827.379739749194,1.6823472566222826e6,-4.3331731955638796e8,119.045379232905,-15175.673109555828,2.939388006852987e6,-7.642539584722527e8,-26160.98474378846,5.14485359762002e6,-1.349327276263714e9,9.019780464729544e6,-2.3847894335385585e9,-4.2190811549998035e9,0.2889557923107809,0.5180793488299169,1.002719264619412,124153.1210022887,13233.450980090529,-0.4987412739256315,-0.7699639538808636,-0.060547799358507334,5.0492819622346055,6.1471114541184875,-0.17825733821171533,0.8791063762381376,1.3022717479557335,2.3282194711763275,1.957415282092449,7.113966327996782e-6,1.6797301593425298,1.6912022818350867,1.8883687840020436,1.888350948419128,0.6790138609742027,7.667423128339261,7.667504992652301,87.09856330339774,4.073999964121243e-5,3.3335330165757555,-3.065298827408328,1.0,10.0,0.0,0.0,-0.1307384269052732,-2.475877742296003,-0.05733666081988505,0.8089184071295303,-7.867501366840427,-36.4739236242511,-212.41180219624277,-8.629217131439232,-6.9758909453817655,-0.07893149565345756,5.0257919117930125,-658.7189052129959,129481.6096528762,-3.392703350587361e7,1.1118938830654173e10,5.737287360894751,-802.7099750026141,157799.41865359928,-4.1353186207765e7,1.3553764784247677e10,-1458.2731012350955,288447.3821672958,-7.560149004000388e7,2.4780768276577255e10,526903.2584591289,-1.3819333598563233e8,4.52963459078243e10,-2.525717628250478e8,8.278679548013289e10,1.5129585127563495e11
0.9438577350890479,-2.364070139839389,0.410782316049262,6.367299819085418,5.8686711315826114,0.01046357271620795,5.669133958718115,33.08838446805993,5.435114622069562,29.819558153346083,5.738498591349271,10.964331329080359,5.349393294078585e-7,0.008481286192619219,154.74997748591483,8.199633781051563,65.84788943894088,-7779.399862301272,1.4650493466340299e6,-3.7579861556905186e8,94.03614665254295,72.18806680113978,-8877.883119993769,1.701822276481368e6,-4.409436375481165e8,119.08002843156406,-15253.033568203866,2.971131750205447e6,-7.770234177760941e8,-26276.827331002743,5.196329583946335e6,-1.3706866363451016e9,9.102671184075348e6,-2.4204343441351337e9,-4.2783795559270177e9,0.28999522487825674,0.5253301508753095,1.003786721838628,113255.632822139,11833.886798017284,-0.548171542823267,-0.7616575495443079,-0.056744045130665416,5.0748445898259416,6.171369115322955,-0.21826271903560052,0.9108430583815391,1.3229568670267693,2.286866059623267,1.9427176023334862,6.175755905062941e-6,1.6662783195788624,1.682020687008505,1.7897652786756553,1.7897515730589146,0.63247820530084,8.199633781051563,8.199704230303203,94.03614665254295,3.5231495899102423e-5,3.290797253869874,-2.9091926044975525,1.0,10.0,0.0,0.0,-0.12974797268122848,-2.4930517784128483,-0.053886355225424065,1.017149983826846,-6.778622473256256,-36.23409612045887,-209.24354972142152,-8.654146274666605,-6.936239740482556,-0.07772593197761675,5.052483572544633,-666.2077847369004,131746.33520570112,-3.4730974730477646e7,1.145112212427135e10,5.756859510843189,-810.8647985819941,160364.34743128368,-4.228025076142137e7,1.3940804304737337e10,-1471.3380375432464,292783.2647081736,-7.720108818356284e7,2.5456231061793617e10,534192.3916976262,-1.409476411379939e8,4.6474759098823975e10,-2.573002273724488e8,8.483995665917407e10,1.5486664519892078e11
0.9618626860789186,-2.3451738877590533,0.3913538340516632,6.262507079433775,5.802052377226828,0.009634485985715546,5.651633114191862,32.67053781747682,5.372042804552199,29.21233413267012,5.753794218166045,10.986651277512365,4.5746669612490577e-7,0.008408374434065457,143.4829170121063,8.790575410580022,65.85334869285498,-7813.175483699363,1.4790803335929206e6,-3.814288745601015e8,101.88102948717896,72.16608236164792,-8910.895145141607,1.7167495578726425e6,-4.471383147136011e8,118.9799320274763,-15299.190147286903,2.994691668619892e6,-7.871995038036515e8,-26336.849373420173,5.233044547684268e6,-1.3873380390886486e9,9.158900439500563e6,-2.4475234833250856e9,-4.322120416985256e9,0.29132276071942764,0.5329023221504156,1.0048233387049064,102877.38901182172,10529.294611523626,-0.6013474948970187,-0.7529151689726552,-0.05253380142038726,5.096752643644025,6.190506192279502,-0.26599067455944264,0.943681173279883,1.3429852461009306,2.2431019169403825,1.9253772542483831,5.308962351595295e-6,1.6505606069532464,1.6707782243024707,1.6907153357842601,1.690704931147106,0.5866316060480208,8.790575410580022,8.790635662007732,101.88102948717896,3.0289920207046566e-5,3.2429813424399017,-2.7504739396203624,1.0,10.0,0.0,0.0,-0.1287433197082567,-2.509902158185714,-0.050458297920587585,1.2347874198020516,-5.666908609086788,-35.93268581098731,-205.623979862348,-8.668591618873318,-6.889743367810285,-0.07639594628266697,5.075606051576814,-672.8548179479943,133779.13816471078,-3.545853218134663e7,1.1753821322701077e10,5.771225650276581,-817.8994252234423,162626.30632813694,-4.310850031286809e7,1.4289931437202513e10,-1482.1938670144434,296528.65977853036,-7.860966849211138e7,2.6058777471023674e10,540336.3443016808,-1.4333367062203658e8,4.751308197602795e10,-2.613209933980841e8,8.662460152709251e10,1.5792410956132587e11
0.9795638413127558,-2.3269381775618965,0.37304614267606956,6.161184187519752,5.735512708190722,0.00887907261579715,5.631068481843624,32.23173236117744,5.309195472309184,28.6106687103977,5.765891764531414,11.002740030176001,3.9375560974634615e-7,0.008340052350360736,133.38813135204975,9.398107357678695,65.79122757756319,-7828.465325456666,1.4878174980555337e6,-3.8526963690726095e8,110.09407673483234,72.0660501660349,-8922.49178280956,1.7254804667416103e6,-4.5122203207277876e8,118.74547906880518,-15308.050069484816,3.00735435672562e6,-7.936358166907959e8,-26331.79768564194,5.250556705495103e6,-1.3973507143528936e9,9.181244541377986e6,-2.462813305182903e9,-4.344871267574883e9,0.2928758640542752,0.5402279719950376,1.0057466642685033,93732.12355428757,9404.187957784385,-0.6540081296412924,-0.7443257326347357,-0.0482412685929386,5.11288556884182,6.202444441842454,-0.3178514564031879,0.9748018770489643,1.3605155795869512,2.200054239160074,1.9065556938529944,4.569200536988906e-6,1.6336628541740883,1.6581851144308883,1.5986328485588646,1.598624882986044,0.5448549220492165,9.398107357678695,9.398159169008556,110.09407673483234,2.6181210421961572e-5,3.1931897594747505,-2.601031822800574,1.0,10.0,0.0,0.0,-0.12776029487797955,-2.524481901979187,-0.04729174758120079,1.4438617446354391,-4.62129585421723,-35.58804578974093,-201.79916247721212,-8.670034781875994,-6.839032527122264,-0.07503800818383277,5.092952482525078,-678.0169539002732,135379.28329769534,-3.6036351492243335e7,1.1995869156583603e10,5.778711776279078,-823.103234768934,164355.72943867155,-4.375268232564531e7,1.4564572126704191e10,-1489.6824708853333,299291.4071991334,-7.967894967945215e7,2.652412561541543e10,544668.4433926824,-1.4509410102598238e8,4.829846863401422e10,-2.6418871303743836e8,8.794293385710716e10,1.6012215516007358e11
0.9973896725243754,-2.308904051611667,0.3553464988715427,6.060571989423847,5.66736517601981,0.008173588131653869,5.606385826199161,31.75840564936251,5.245010841567035,27.999313349326084,5.775051428637491,11.012890567344181,3.3981853457327133e-7,0.008274034414892472,124.10354213843937,10.036419227474223,65.66349435575586,-7826.08777375265,1.491492976011386e6,-3.8738942620769453e8,118.87686293992934,71.88906475036988,-8913.421814532809,1.7282452678055745e6,-4.532646847595161e8,118.3764683645812,-15280.571247166512,3.0094537920633284e6,-7.964375891073561e8,-26262.754736438244,5.2493356744403625e6,-1.4008815084268708e9,9.170329465730315e6,-2.4665324766411676e9,-4.34695377987364e9,0.29470825459878397,0.54748633834611,1.006581230703998,85467.03454855767,8408.517916197627,-0.7069530778811464,-0.7356115314119749,-0.04379823797554977,5.123603721779055,6.20741278762566,-0.37438817044940725,1.0046275544867997,1.3757773371168913,2.156587215369468,1.8858284888287444,3.922521179830741e-6,1.6152233275310757,1.6439446025183895,1.510962144861572,1.5109560350939386,0.5058681775166213,10.036419227474223,10.036463854819077,118.87686293992934,2.266672473594064e-5,3.1399671849502573,-2.456870363757354,1.0,10.0,0.0,0.0,-0.12672576525505058,-2.5365204175590046,-0.044282466800145345,1.6475499311680026,-3.6207953261521135,-35.19240315414363,-197.68169126230475,-8.657987767237543,-6.782406522260801,-0.07362403659779053,5.104910258070688,-681.786716574725,136569.97757555393,-3.647100472411031e7,1.2179274676434162e10,5.779487714073127,-826.5614369263305,165575.80781514902,-4.421952876194774e7,1.4766767694241407e10,-1493.9108076420657,301104.93344126525,-8.041901101335528e7,2.685530569010161e10,547234.1965748498,-1.4624357858882123e8,4.883532872084479e10,-2.6592358413888973e8,8.880110292780887e10,1.6146872093873004e11
1.0167580236205807,-2.2896711540778507,0.3369020380157106,5.9526390957064335,5.591989116730213,0.007465353538034341,5.5745051847091265,31.20607734865549,5.174252737803396,27.328697772733985,5.781517012805193,11.016912792952915,2.9074037334860615e-7,0.008204843568454408,114.91272322405061,10.75976126922154,65.45453520479279,-7803.889760262003,1.4897298688949232e6,-3.876987164044997e8,129.0103674555223,71.61410595643595,-8880.619764696567,1.7244732567935244e6,-4.531241272069161e8,117.83081274820566,-15210.386546079108,2.9997578632628703e6,-7.952889238269525e8,-26116.79970412965,5.226812297864441e6,-1.3972596982217376e9,9.120924602729203e6,-2.4572976551499114e9,-4.325572727331826e9,0.29702317322280397,0.5552369141002033,1.0073812887618976,77441.93985895901,7462.36393999716,-0.7637270217240724,-0.7259867789239418,-0.03888457185574772,5.128930784075489,6.204733206118643,-0.4396858650127369,1.0349134409771856,1.389409122187741,2.1091606265626854,1.861329179243233,3.3173501152082183e-6,1.5936238726391554,1.626707572849093,1.4211999301501874,1.421195330441159,0.46677966484279143,10.75976126922154,10.759799329773546,129.0103674555223,1.9436539950956506e-5,3.078330217913712,-2.307150677176888,1.0,10.0,0.0,0.0,-0.1254873343713172,-2.5458287301590303,-0.041194027962755876,1.8585223452169568,-2.6001349149184096,-34.7084040380684,-192.91708230018887,-8.628788754279975,-6.713964205174673,-0.07204327874008544,5.111596487884896,-684.2240723390197,137369.72577104036,-3.676856828773247e7,1.2306193273973696e10,5.772658514617665,-828.251169335125,166290.18040194662,-4.451144817402425e7,1.4897494509605858e10,-1494.6665924612416,301942.1173320131,-8.082534873719932e7,2.7051165303440796e10,547924.1518930577,-1.467581006550424e8,4.9116408460370346e10,-2.664536545286246e8,8.917672308647527e10,1.6190663574870932e11
1.0350240391768264,-2.2718656585854777,0.3202221365596865,5.852036733195543,5.519672162859643,0.0068492639871371745,5.53927193909494,30.648387183346216,5.106608860191859,26.69075027384932,5.7842890139839485,11.01400430269736,2.519190778453375e-7,0.0081414583417709,107.01183999139433,11.46982200259246,65.19531714323881,-7765.196221604717,1.482775871617543e6,-3.8613573513691545e8,139.13520005834388,71.281074990172,-8828.86832170319,1.714687153095649e6,-4.5079830622406495e8,117.18660269529761,-15107.563646234934,2.9796067489585713e6,-7.9031313355255e8,-25914.66388160598,5.186102482634489e6,-1.3869298434341567e9,9.039877929724382e6,-2.4363006872778244e9,-4.283563589163772e9,0.29952818275489806,0.5624153451615481,1.008036440435397,70683.07797952816,6682.381433479074,-0.8158433384315404,-0.716683226278042,-0.03422649255935951,5.128003905233092,6.194590602805126,-0.5037268968410493,1.0610955119493108,1.3992771448301407,2.064225851192123,1.8364101872798562,2.8276844015559875e-6,1.5718399201675533,1.6088068527558852,1.3415590526987564,1.341555518785656,0.43282601182082875,11.46982200259246,11.469854850480809,139.13520005834388,1.6857416709433027e-5,3.016343916599732,-2.1723189786019623,1.0,10.0,0.0,0.0,-0.12414688401863547,-2.550308724156787,-0.038437065000731255,2.045061598588899,-1.7076463907726036,-34.20273217781532,-188.16690128347827,-8.585310591123175,-6.64233452084399,-0.0705215810506516,5.111951390749253,-684.9393343250567,137648.5805859958,-3.6879880922735415e7,1.235527789643664e10,5.759070065332542,-827.8733926807934,166376.94091673312,-4.4578613976217076e7,1.4934209021858984e10,-1491.7276207464863,301646.05196310347,-8.08251189697659e7,2.707677654120565e10,546570.3768621702,-1.4653741321275944e8,4.9089165699774704e10,-2.656551044929908e8,8.899416465475034e10,1.6133456119828412e11
1.0540524282201476,-2.2536481202644643,0.3035587139363523,5.748414406639369,5.44318736917969,0.006257464869703713,5.497093986982398,30.03076153929093,5.035327067407444,26.02183131025579,5.78380117112112,11.004157677243423,2.1780331835534297e-7,0.008076826295282847,99.48998820186272,12.237522375072508,64.8670979453445,-7707.930408040912,1.4704168745340668e6,-3.8269871106229585e8,150.26954747508515,70.86461331743551,-8755.046576458484,1.6984734646291703e6,-4.4623918104057574e8,116.3927373804638,-14965.374251040581,2.947985097064434e6,-7.813442416538554e8,-25642.32049439102,5.124912385965774e6,-1.3694572487145462e9,8.922255524607714e6,-2.4025243024832563e9,-4.2186878858014145e9,0.30247688365279757,0.5697559731161095,1.0086199835584544,64382.48263079555,5970.19323373792,-0.8678721787881788,-0.7066853685029162,-0.029416983555483417,5.121096724634066,6.176417977605343,-0.571508469915674,1.085587088682713,1.4063560544745244,2.017231202223631,1.8086982033392844,2.390321837101784e-6,1.5478002386170122,1.588537223929322,1.2635432534117703,1.2635405562844095,0.40025083986763493,12.237522375072508,12.237550631610878,150.26954747508515,1.4572068281572674e-5,2.9476684919852345,-2.038239068945076,1.0,10.0,0.0,0.0,-0.12250911431604553,-2.5498892638127293,-0.035712378965665106,2.223929003140984,-0.8568365539564937,-33.62907830900102,-182.98505473830818,-8.523216307335016,-6.560041942474611,-0.06891956287303203,5.106363760255855,-684.0850296807613,137456.52661093976,-3.68233142387055e7,1.2334208461401642e10,5.737878618983142,-825.4923498190626,165873.14346846263,-4.44371532806243e7,1.4884221858320131e10,-1484.9948331302594,300241.83345218434,-8.043662408650666e7,2.694184834178827e10,543143.0398309862,-1.455951294176908e8,4.876491123128866e10,-2.6351743759582818e8,8.82626592590529e10,1.5974895332770337e11
1.0731077318658129,-2.2357314501978705,0.287585201089383,5.645891168235263,5.365617445467844,0.0057127727499246906,5.449336679959762,29.37789515550492,4.963301594140092,25.349538570358824,5.7799783306177,10.987552569096692,1.8897932375546159e-7,0.00801305663148426,92.60819366184782,13.033950549651658,64.48571338379506,-7634.954471969575,1.4532831521868708e6,-3.7756504538475484e8,162.01615254143618,70.38406196537804,-8662.742617133414,1.676642543896312e6,-4.3967917985800093e8,115.48511838471654,-14790.58495206298,2.906450600539222e6,-7.688357880914586e8,-25312.53218033689,5.04622630856907e6,-1.345721492295014e9,8.773755343920082e6,-2.3576650691446576e9,-4.134202310778846e9,0.30577649108118166,0.5769637162327006,1.0091078856685094,58744.35167487233,5345.943451051255,-0.9168643926989644,-0.6963027947399192,-0.024715661660476312,5.108425526743891,6.150853325281522,-0.6389063932544833,1.1070047609214064,1.4101290502253492,1.9700586887312421,1.7793179920801692,2.017010023637508e-6,1.5224936542441083,1.5666941361075775,1.1902622799136124,1.190260212774064,0.3702896362885099,13.033950549651658,13.033974922584672,162.01615254143618,1.2626899001773672e-5,2.874730472457925,-1.9103506233782976,1.0,10.0,0.0,0.0,-0.12056775900173178,-2.543748044936027,-0.03312522969025074,2.3848436413094287,-0.09097377951253055,-33.011931136781826,-177.59776902717294,-8.443843929069299,-6.469619429775572,-0.06731553193891468,5.0949801749504084,-681.6660587548224,136791.74629616592,-3.6597674157240346e7,1.2242377269537014e10,5.7099599032185,-821.1698307753885,164788.7378938117,-4.4089122356593646e7,1.4748048839273754e10,-1474.6850206525205,297769.774357227,-7.967000457750365e7,2.6649606312176277e10,537755.9415573258,-1.4396138022416052e8,4.815368815614581e10,-2.6011676658554912e8,8.700809020114035e10,1.5721077025759766e11
1.092389721630765,-2.2179226096972666,0.2721402865407782,5.543535163540179,5.286401452335456,0.005207401160092171,5.395681645647854,28.687049814988832,4.89001310540384,24.669405703475896,5.7728937474928355,10.964234071595186,1.6430471369850964e-7,0.007949072005636753,86.23956001758411,13.866805424227014,64.05363127180897,-7547.2016559486465,1.4316858218798907e6,-3.708519815736797e8,174.5021700099115,69.84162680865855,-8552.963478616111,1.649548825003391e6,-4.312556068184407e8,114.46654735854993,-14584.831344604878,2.8556118621845692e6,-7.530298475394855e8,-24927.96832711339,4.951095071490957e6,-1.3161512982002618e9,8.596200656243717e6,-2.3024849895731463e9,-4.031465402313679e9,0.3094611664868286,0.5841080144759466,1.009509229922481,53644.35036539859,4792.644440732032,-0.9625098435684987,-0.685380683585746,-0.02014622429858078,5.090182251645116,6.1180463847689985,-0.705026055615425,1.1253244440883896,1.4106069235485168,1.9223335388157439,1.7481367829771808,1.6962786689257726e-6,1.4958056725441655,1.5431701607076371,1.1208302203367273,1.120828633452079,0.3424874102673987,13.866805424227014,13.86682647285411,174.5021700099115,1.095133708972225e-5,2.7968886978755396,-1.7873424292944342,1.0,10.0,0.0,0.0,-0.11825608125837828,-2.5313551467949953,-0.03064538190242657,2.5271272987822035,0.5925663059639671,-32.3504419511174,-171.99302306395626,-8.346420119706753,-6.37003064299665,-0.06571168399611191,5.0779870074352775,-677.7347785022444,135671.51983140182,-3.620974251841426e7,1.2082876105839037e10,5.675528301286653,-814.9622883426155,163144.1940454354,-4.3542853922070205e7,1.4529554227385986e10,-1460.891437815409,294266.5089016657,-7.854068611111717e7,2.620731052281914e10,530475.1942245426,-1.416648628706811e8,4.726918083171293e10,-2.555066648384189e8,8.525629243813182e10,1.537688277137561e11
1.1136537068562014,-2.1986440737162605,0.2559422239522848,5.43249695807046,5.198593404133381,0.004700047650283398,5.330887602037878,27.89731977019715,4.809068594415482,23.923219944404195,5.7616135115495934,10.931481335177098,1.414075375491573e-7,0.007878711589674786,79.83801703943483,14.8150774164512,63.53265644961675,-7436.817310074428,1.4036872105958129e6,-3.619609701902688e8,188.9567552153159,69.18861977913464,-8415.851106632419,1.6147688699613505e6,-4.202225486908499e8,113.24485509984358,-14329.616818635239,2.7909389026098237e6,-7.325365624307296e8,-24454.076912563673,4.831079605350247e6,-1.2781649660410686e9,8.373917329115761e6,-2.232200889992055e9,-3.9016353274118195e9,0.3139099194191152,0.5918082832162008,1.0098525944526682,48641.96107238941,4261.173760124785,-1.007491010885507,-0.6728353881084206,-0.015402351340896837,5.064382544686552,6.074598647116908,-0.7737735250031197,1.1415112697947374,1.407386217693186,1.869904635443158,1.7123485780398133,1.3996678803074656e-6,1.4653535405840556,1.5157937348602104,1.0495118794344636,1.049510687053337,0.3145385705765084,14.8150774164512,14.815095384444204,188.9567552153159,9.388383040361738e-6,2.7068168602695843,-1.6590840157522915,1.0,10.0,0.0,0.0,-0.1152784451948766,-2.5103337996356414,-0.02806799395257408,2.6584764041827844,1.238316460415911,-31.586542848972627,-165.6967606966402,-8.22007336161149,-6.2511906154466015,-0.06398800236608888,5.053484020272757,-671.8373457703138,133967.53671427988,-3.56159825258264e7,1.18382784814068e10,5.6312392467628944,-806.1929861500854,160760.2488162428,-4.273965396864371e7,1.4205778127836145e10,-1442.1714868979443,289364.18532031134,-7.693150302191415e7,2.5569977054160885e10,520558.7301189568,-1.3847415388267386e8,4.602392061709143e10,-2.4923396833984882e8,8.283823805720705e10,1.4909819813592307e11
1.1358808604569532,-2.178881872850154,0.23994575953299083,5.3188317427669265,5.10682645273172,0.004221840497741257,5.2578071373886255,27.050676341986897,4.724779492430947,23.15228250867714,5.746336164238282,10.89015230615428,1.21431463950269e-7,0.007804985502577859,73.76871585235294,15.837677216597612,62.9491309483819,-7309.3030262079665,1.3706964003331673e6,-3.513510929182099e8,204.81272608800015,68.45713970318481,-8258.202959933136,1.5740618959917428e6,-4.071555868536563e8,111.87914218817312,-14037.574848087395,2.715724236517756e6,-7.084364390628138e8,-23914.349571576156,4.692336327033961e6,-1.2337871081175656e9,8.118403232500215e6,-2.1505998660710044e9,-3.7517843261307306e9,0.3189597753185161,0.5996513843862327,1.0101122731642707,44023.19834225036,3781.0647326707144,-1.0478625946181492,-0.6591874190083767,-0.010845992675076306,5.031896284775474,6.022124018582014,-0.8392879247257866,1.153961650315577,1.400112357439712,1.8155990724301643,1.6737463652346154,1.143907984312427e-6,1.4326844179559424,1.4858715297771676,0.9805506785262946,0.9805497882221479,0.28811502895268204,15.837677216597612,15.837692504607864,204.81272608800015,8.019426000203767e-6,2.6087535885105497,-1.5332544292570804,1.0,10.0,0.0,0.0,-0.11169282452976673,-2.4803098519889515,-0.025548897978733796,2.7664405170281805,1.7945934786770845,-30.76034375436415,-159.062947937418,-8.068713969898365,-6.11777449451824,-0.06226078377085899,5.022242273416245,-664.1529738292245,131735.23834547988,-3.4837535071982585e7,1.1518141208883629e10,5.578989592448561,-795.1633076674669,157722.4843398959,-4.171044228644666e7,1.3790189579484543e10,-1419.2268045705391,283251.9252117557,-7.490830381862655e7,2.4765517496841854e10,508411.1224566399,-1.3452647304368913e8,4.447485746639787e10,-2.4157991299907184e8,7.986871226297992e10,1.4342794459584338e11
1.1564731516319369,-2.160915324061724,0.22597485492515307,5.21602932325538,5.022312544944333,0.0038227910663203627,5.186191173219966,26.256440208055558,4.647400985934428,22.450488620639646,5.729412378958936,10.846206533393337,1.0587819974651764e-7,0.007736229583189703,68.65218882410312,16.811678554362256,62.38261488900311,-7182.923341204389,1.3376147819260561e6,-3.4064470499144435e8,220.15931948550661,67.74599297883857,-8102.391731349201,1.5334218742268602e6,-3.9403618410820353e8,110.55222871227262,-13749.807906275051,2.640954242274745e6,-6.843563475419619e8,-23384.189755039813,4.5549850613756515e6,-1.1896504665241904e9,7.866470349363328e6,-2.0698016587268143e9,-3.604040705564737e9,0.32396739363219124,0.6067256781691652,1.0102730273906833,40230.03920195743,3394.9431973006876,-1.0788791686693697,-0.646112677630577,-0.007035047499877581,4.9975891350627,5.968120256778178,-0.8930723231768234,1.161562254547446,1.3901538136558962,1.7659915518132396,1.6372539431021134,9.485706830552782e-7,1.4019381845657646,1.4572510294353829,0.9214789616313581,0.9214782782229436,0.2659626464633613,16.811678554362256,16.811691764280177,220.15931948550661,6.951150765401576e-6,2.5152759941909553,-1.424140541220539,1.0,10.0,0.0,0.0,-0.10797486828488731,-2.445619724788119,-0.023374245601444854,2.8401127740381855,2.2073008161567857,-29.979521567796674,-152.93677699509482,-7.913155075034795,-5.986940023148893,-0.060746915533077456,4.98897539389367,-655.8772507493441,129329.62928684615,-3.40005815244493e7,1.1175249497320057e10,5.526200497481236,-783.535010183964,154502.9351611772,-4.06190600563146e7,1.335031049848571e10,-1395.4344567870526,276862.09472026164,-7.27883143874833e7,2.392297504854278e10,495857.7192193137,-1.3043287547364867e8,4.286772847802339e10,-2.3371619073719847e8,7.681418764301955e10,1.3764102506248697e11
1.1786026172548731,-2.141960797224407,0.21186097099587411,5.108552969526283,4.932534169723692,0.0034373082284609537,5.10612716992236,25.402094071477624,4.56543327955931,21.713776095550564,5.708719659046699,10.79383456146765,9.175903709401648e-8,0.007661633262155337,63.63844108411158,17.88471147464494,61.7555796311934,-7041.109515035659,1.3002557416999533e6,-3.285273905880358e8,237.32595628313544,66.95697564892217,-7927.819617172911,1.4876643147040033e6,-3.792413434669681e8,109.07938107910154,-13427.99932842279,2.557023027328398e6,-6.572969272847025e8,-22792.566374738777,4.401270216967755e6,-1.1402238609742234e9,7.585371483172445e6,-1.9796248481798463e9,-3.4396940073818836e9,0.3296590556217412,0.6141191569297221,1.010371515701947,36607.94553791461,3033.6022065305797,-1.1052962797703083,-0.6316873236197366,-0.0034043327977677476,4.957097928253951,5.905439510699965,-0.9427364667972059,1.1657756855958878,1.3764297734214566,1.7136934579105072,1.5976349110657446,7.758437975076372e-7,1.3686781611486334,1.4258462321620857,0.8628536963636887,0.8628531785404596,0.24442762528048828,17.88471147464494,17.884722807909984,237.32595628313544,5.980758635107128e-6,2.4131345676970404,-1.3147870332081653,1.0,10.0,0.0,0.0,-0.1036184111577681,-2.4017445719908976,-0.02120703661651648,2.892508976131275,2.5499180406042186,-29.13391618336256,-146.4402395583685,-7.732384491560367,-5.840087797108173,-0.05922731257264511,4.949475034818036,-645.9962572205102,126463.70314521881,-3.3007732398731247e7,1.077064131736008e10,5.465862424800315,-769.8434946638795,150709.52643964993,-3.933639420653902e7,1.2835454829813358e10,-1367.7385645688805,269403.960931052,-7.031728368155184e7,2.2944095103353313e10,481325.0219501563,-1.2569676459068401e8,4.10131699736861e10,-2.2467951458540118e8,7.331149163161615e10,1.3104387182703954e11
1.1993027907664837,-2.1245499310419063,0.19948722934424357,5.011092703969355,4.849956916066161,0.0031139725176869467,5.029314191443519,24.6103224000879,4.490224399673157,21.044318314864917,5.6874385699460035,10.740858031660778,8.056391475581523e-8,0.0075910636705573305,59.35626355996473,18.911124581248018,61.1596891686737,-6905.144330546545,1.264341097762032e6,-3.168859712824522e8,253.98677771027698,66.20470874631962,-7760.5555751379925,1.4437667810453512e6,-3.6506581033975345e8,107.67335366666704,-13119.998282852139,2.4766797186668124e6,-6.314403396174775e8,-22227.119542510864,4.254460783937705e6,-1.0931219116708128e9,7.317528004003853e6,-1.8939213149655273e9,-3.2839212373530974e9,0.3352321147058337,0.6208373056736189,1.0104042471487042,33592.641060697664,2738.6550981566156,-1.1237144633928864,-0.6179422949071833,-0.00044613674994250423,4.916603526938298,5.843436158126083,-0.9813414504257028,1.166328225820833,1.361181951817927,1.6659400992049123,1.5605233405098906,6.433155635057316e-7,1.3376133619046755,1.3961412851561221,0.812283674250036,0.8122832722302227,0.22621968821037555,18.911124581248018,18.91113443577599,253.98677771027698,5.211995051170702e-6,2.317074763814836,-1.219776217060566,1.0,10.0,0.0,0.0,-0.09927952308723219,-2.355410450595971,-0.01933717798814475,2.9185401626482306,2.786149805029002,-28.34502738614548,-140.49653923956112,-7.553331214248685,-5.698372333675311,-0.057914876662491704,4.909788347609506,-636.0504077422817,123590.73699035081,-3.2018059571064103e7,1.0369906428197945e10,5.406952928754881,-756.1934117639316,146936.35747106862,-3.806640103939875e7,1.2328570943143549e10,-1340.3516644570918,262036.2559582837,-6.788559420381373e7,2.1985726631597954e10,467056.01684938994,-1.2106220089950547e8,3.920690881364981e10,-2.1588266906755775e8,6.991674045531888e10,1.2467978561925668e11
1.2217865764296953,-2.1059761168342823,0.18692979271026908,4.908840686236311,4.762213056328776,0.002799838238620803,4.94481670510774,23.76632726018816,4.410476886952916,20.34171828180617,5.662674229864752,10.679852282167985,7.022346385959747e-8,0.007513476062183753,55.1051842043548,20.048633896958723,60.50969056330821,-6756.078701575862,1.2249708672501245e6,-3.0416021968810326e8,272.70846960716995,65.38081916262622,-7577.164680151122,1.3957122056540686e6,-3.4960163125865006e8,106.13037792606802,-12782.458597982766,2.388866767217632e6,-6.03293111307755e8,-21607.971233075663,4.0942796057624575e6,-1.0419588420045277e9,7.025829486428807e6,-1.8010357415046446e9,-3.115477617636208e9,0.34151029716520703,0.6279169577691528,1.0103856262122228,30673.87005667875,2458.5642495253082,-1.1372700349531266,-0.602860812602514,0.0023036163931004876,4.870558900335264,5.77341423152315,-1.0148411364433232,1.1636314171634636,1.3424624500083038,1.6155595839557368,1.520487127266364,5.255705067722616e-7,1.3041760061937513,1.3638064506493104,0.7617094066483444,0.7617090991078754,0.20835904943663563,20.048633896958723,20.04864239535886,272.70846960716995,4.5035542510596385e-6,2.2133230351828805,-1.124332868350307,1.0,10.0,0.0,0.0,-0.09437033853617133,-2.300402551337135,-0.017474664197036794,2.924617395372155,2.9632510538879604,-27.49833963708241,-134.23378215759098,-7.3511096902858934,-5.541425548734731,-0.056612882198163225,4.864495838066251,-624.7094470032198,120332.92416353413,-3.0903400933957644e7,9.921873367497612e9,5.341173877655022,-740.7315079453401,142681.8976697889,-3.664321984417608e7,1.1764471336701872e10,-1309.5136659098011,253771.19880515197,-6.5173381711040854e7,2.092384616428957e10,451124.1580127541,-1.1591579463345721e8,3.721389864501668e10,-2.06155145694397e8,6.618598561200904e10,1.1771276188052472e11
1.2442762889647114,-2.0877362443953267,0.17525458466637514,4.810498457301487,4.676828028102914,0.002520477302376376,4.860145826232994,22.94545124897187,4.3330136654755345,19.666820603557348,5.636627582758712,10.616089550476397,6.14503378354831e-8,0.007434880966178122,51.226914978813475,21.207861792506755,59.863126374463064,-6607.466905616753,1.1858124676423594e6,-2.915611566475776e8,292.0487974365898,64.55724476252716,-7394.210092401558,1.3479582561046393e6,-3.343161385021402e8,104.58378677545456,-12445.70870481475,2.3017030272225407e6,-5.755196834393592e8,-20990.536988248045,3.935498468957445e6,-9.915685881905156e8,6.737123624381484e6,-1.7097307907253861e9,-2.9502349994294624e9,0.3479759657384994,0.6347728553801301,1.010320928768018,28078.473428999365,2214.2712669546627,-1.1447410747652458,-0.5877462543485956,0.004603354466632092,4.823102972221905,5.7015236456105445,-1.0400792518487674,1.1579581782132649,1.321973747915147,1.5668893956084846,1.4810202047513084,4.30153799791444e-7,1.2712714663246825,1.331656883026001,0.7153227368699284,0.7153224998916268,0.1922911696178767,21.207861792506755,21.207869149725433,292.0487974365898,3.904747482403178e-6,2.1112326071190557,-1.0366389818637114,1.0,10.0,0.0,0.0,-0.08935146415528458,-2.2416947249853156,-0.015780951743867216,2.910981840887688,3.0711228859018664,-26.668712704910625,-128.20775603592307,-7.143919148346403,-5.383040154673701,-0.055438667144036266,4.817671358223938,-613.0196992254675,116997.96329782325,-2.9771325077729754e7,9.47063351305027e9,5.274318249338215,-724.8682140860711,138345.27057925725,-3.520356962767905e7,1.119848467054958e10,-1278.0153234387838,245380.25649739735,-6.244026688433629e7,1.986232115452716e10,435010.9573552706,-1.107487996896654e8,3.522864939715419e10,-1.964234739224155e8,6.2482666802247635e10,1.1082048574202068e11
1.2680134419884102,-2.0688388543948113,0.16384686029047546,4.7110952236914665,4.5895954436572435,0.002259410046943301,4.771532277348578,22.11007792555135,4.25399282439048,18.986466463014903,5.608199767143698,10.546691843573003,5.3595648192230566e-8,0.007350901424862943,47.496427209811976,22.452300039451103,59.19049230946655,-6452.888911833458,1.145252774134697e6,-2.78590479931653e8,313.08445838080655,63.6955068494711,-7203.674441780567,1.2985161518826596e6,-3.185991475511588e8,102.96002763675025,-12094.82802629496,2.211525904312259e6,-5.470025022998611e8,-20347.225241758224,3.7713964536367194e6,-9.399095956805867e8,6.439116141895608e6,-1.6162851365751288e9,-2.781423188199865e9,0.35495042277603683,0.641766908133209,1.0102130611510483,25644.730585170393,1989.5409623986745,-1.1468461469705808,-0.5718991037906728,0.0065885592218190864,4.772223869614011,5.624545384304124,-1.0585848701917033,1.1492601551247275,1.2989389224484982,1.5175327129213674,1.4402673251208389,3.490474004003653e-7,1.2373364383214496,1.298190549177205,0.6705507216483767,0.6705505402400859,0.17707459834430447,22.452300039451103,22.452306384156707,313.08445838080655,3.371370430856186e-6,2.0063413829764407,-0.9520957838364325,1.0,10.0,0.0,0.0,-0.08403678935414621,-2.1770240240818164,-0.014167698072677013,2.8791001015471966,3.1243737035910346,-25.81764389977501,-122.13523967410693,-6.923124914490305,-5.216155790796682,-0.054333327470920026,4.767341215186182,-600.5139605196435,113458.48867802526,-2.858033945390888e7,9.00024674290272e9,5.203358962704309,-707.9485201131089,133757.0615394635,-3.3693743378663525e7,1.0610315955750362e10,-1244.524913931813,236529.8402570012,-5.958279337228932e7,1.8762592672925842e10,418066.9248909949,-1.0536324220347887e8,3.317823302746218e10,-1.863109395354953e8,5.866938485545601e10,1.037449605289387e11
1.2891647002762165,-2.0522958218141074,0.15443036524402337,4.626361876818825,4.514546247461123,0.0020528354234921175,4.693853394618375,21.395934121088334,4.186086362709899,18.408660266258703,5.582387324410861,10.483679654859383,4.7607340356022175e-8,0.007275259481534391,44.45435617830312,23.57743357068061,58.60345714285574,-6318.245839926194,1.1101126694654669e6,-2.6742993810326186e8,332.3306733384247,62.938716874407994,-7037.433358639004,1.2556813226056944e6,-3.0508721928473467e8,101.52860685521357,-11788.422159741865,2.133431123368394e6,-5.2251268413366324e8,-19785.30927553941,3.6293831344527365e6,-8.956021223873066e8,6.181472552329444e6,-1.5362513278024883e9,-2.6370651901736493e9,0.36125533427275935,0.6477930975507128,1.0100903337520892,23706.916875922452,1813.8028449407666,-1.1444517020533267,-0.5579727411541855,0.00801919417333497,4.726716352369973,5.555638533035873,-1.0688702610487537,1.139582976905831,1.2775735292274686,1.4753721984982298,1.4049168040244402,2.9048964836123615e-7,1.207921641673318,1.268950196253341,0.6339770962577478,0.6339769523237557,0.1648627294142018,23.57743357068061,23.57743915059007,332.3306733384247,2.96717968816117e-6,1.9160422503445724,-0.8832907533562839,1.0,10.0,0.0,0.0,-0.07935892006975287,-2.1180500833703677,-0.012871749011238737,2.838693915502156,3.1305299047726303,-25.08412109297062,-116.98810796180973,-6.7269126080552315,-5.069021059659731,-0.05345750848888445,4.722233750025583,-589.3704587925853,110330.75025569837,-2.75373195168721e7,8.59211089990181e9,5.140296901813322,-692.8959233927487,129711.11567781496,-3.237458209467352e7,1.0101240086981731e10,-1214.789762931434,228742.8213854385,-5.709216977297072e7,1.7813129882772026e10,403193.2372975075,-1.0068063125826249e8,3.14124713183063e10,-1.7754032953138617e8,5.539391832545578e10,9.7683107927129e10
1.3121084227756823,-2.034654984872697,0.14496393712894748,4.538521865954676,4.436112839248308,0.0018533739852754929,4.611478314764469,20.65571076574257,4.115178321035423,17.812358630721302,5.554171507910418,10.414653740834888,4.2009747232028965e-8,0.007192452581468761,41.424720231693655,24.813439921673012,57.98286520650355,-6176.368382137898,1.0733131709481175e6,-2.55828896002965e8,353.7043131876474,62.13324745288378,-6861.89906120569,1.2108096000348956e6,-2.910499694802251e8,99.99878405916199,-11464.508839410515,2.051632478372826e6,-4.970916414312703e8,-19190.986488958442,3.4807048158755936e6,-8.49657413793205e8,5.911943592890937e6,-1.453361202952708e9,-2.4877610658643045e9,0.36815296878991743,0.6541155376238028,1.009935803337704,21819.767999871176,1645.552092811388,-1.1380718292116334,-0.5431658249939869,0.009258837972882183,4.677615483991797,5.481107645146761,-1.0743502039966237,1.1274441918125448,1.2538531166572766,1.4316181388830131,1.3677398392529405,2.3873959545612607e-7,1.176997786500425,1.2379974741010582,0.5975343765561906,0.5975342637856855,0.1528951025848417,24.813439921673012,24.813444793364035,353.7043131876474,2.5919023569347756e-6,1.8220050287656897,-0.8151384853046049,1.0,10.0,0.0,0.0,-0.07440925132832374,-2.053564438915588,-0.011605725298929743,2.785118586204055,3.103571443825847,-24.317438375592758,-111.6930260530794,-6.516721501351439,-4.912259308678327,-0.052614669486408625,4.673485376446627,-577.4061154152697,107001.40691912093,-2.6437162170379594e7,8.165631882526569e9,5.072490362613422,-676.7428485619839,125410.12666610675,-3.098557705221489e7,9.570335811327642e9,-1182.9167662861,220478.13786929654,-5.447463845377083e7,1.6825010988117859e10,387435.30262252316,-9.576932803866175e7,2.9578782272802814e10,-1.6836080938856173e8,5.20000247052766e10,9.14164622952607e10
1.3390969256043515,-2.014294860641251,0.13475405227192136,4.440522966179179,4.347889974706804,0.001647576043827154,4.51761957677031,19.83230768949438,4.035474729319948,17.15100934871732,5.521031535673153,10.333216480554169,3.641995955765015e-8,0.0070942213309192065,38.1837716233676,26.28572780526869,57.27739879222243,-6015.866300480674,1.0320063658250697e6,-2.4292315349221998e8,379.4543271471986,61.20995010949942,-6662.76715039747,1.160406102194007e6,-2.754396207761735e8,98.23615947070958,-11096.440962235674,1.9597362767483897e6,-4.6884133106539345e8,-18515.094679722988,3.3137250535941706e6,-7.98648906397423e8,5.609444993306202e6,-1.3614470626897902e9,-2.3224379852833796e9,0.3762991275883142,0.6612753357593698,1.0097335058277432,19849.105409810323,1473.0904091363548,-1.1265226263363173,-0.5262489686104304,0.010365548027445187,4.620692758266673,5.394319231608141,-1.0745015625590209,1.111486577582165,1.225631468421234,1.3827912882686526,1.325700697393771,1.9036159316876957e-7,1.1420303818479491,1.2027575100518606,0.5585666407326724,0.5585665553260812,0.14032617368318423,26.28572780526869,26.285731977349784,379.4543271471986,2.220291061121283e-6,1.71709393933134,-0.7429226829890236,1.0,10.0,0.0,0.0,-0.06881855583129673,-1.9780854657236326,-0.010286428090354094,2.7127751235338566,3.039077730097878,-23.456219539827977,-105.84803123393968,-6.2752770628370325,-4.732914557385515,-0.05175222723538443,4.616886488041211,-563.6279785644637,103205.7289508178,-2.5196061311692692e7,7.689664168401316e9,4.993963022057104,-658.1325991032235,120510.62370992875,-2.942087445359592e7,8.978902996923206e9,-1146.212802633191,211075.01268506842,-5.153101012820241e7,1.5726426938176044e10,369534.64014038467,-9.025668175404704e7,2.754444447310135e10,-1.580787183198572e8,4.824324497102728e10,8.449612922582886e10
1.3650545367246023,-1.9950959298076931,0.1258007056339637,4.351524760944399,4.267149740598396,0.0014751827253630238,4.430818933084238,19.08869030882376,3.9625639315313883,16.55458491470653,5.489497901039648,10.255202445601627,3.1880373106542274e-8,0.006999109523803434,35.36023985034893,27.718268283367024,56.625948249009156,-5868.553057293986,994429.7264893397,-2.3129888766909403e8,404.7852048743715,60.34910401173847,-6479.366006276187,1.1145028099650163e6,-2.6138057023670197e8,96.58310103783208,-10756.737337791657,1.87600849518289e6,-4.4341122599099386e8,-17890.600229272193,3.1616055989422845e6,-7.527714693284245e8,5.334023473928134e6,-1.2788731849341705e9,-2.1741218995189314e9,0.3841264071461291,0.6678893368293423,1.0095248645205932,18173.429406609215,1329.210533758964,-1.112245425872992,-0.5105682996739849,0.011135252769064736,4.567188608821939,5.312226127229378,-1.0694922971891876,1.0948978223170054,1.1985143410016048,1.3384789256183613,1.2870765738707903,1.5382263818854413e-7,1.109893182404872,1.1701644912926146,0.5246588850132544,0.5246588190522724,0.1295872688966159,27.718268283367024,27.718271893879738,404.7852048743715,1.921403767047143e-6,1.6222868542134674,-0.680826982007637,1.0,10.0,0.0,0.0,-0.063726158583188,-1.9067726956800333,-0.009173080697439193,2.6369760010979997,2.9540961010783753,-22.67011857954813,-100.60843537582846,-6.050789357962963,-4.566572466994273,-0.0510391200687633,4.56361844328943,-550.7801232905618,99704.6367020219,-2.4064138812788785e7,7.260522565056193e9,4.920024308596936,-640.7534335362099,115992.14667726768,-2.799527595699185e7,8.446477495429921e9,-1111.92860367644,202409.97230575825,-4.885279969936562e7,1.4739213611593906e10,353059.43451996247,-8.524954039016575e7,2.571997305745588e10,-1.4875745584269243e8,4.488129872904381e10,7.831740787967111e10
1.3907862180496997,-1.9764210995573415,0.11768888831151107,4.268168480229018,4.191021027281298,0.0013256111893373932,4.348350798599674,18.39730449830262,3.893831043363416,16.000069008070128,5.458788867581969,10.1785958022952,2.8046638600211848e-8,0.006904429192738138,32.81418474666755,29.152269698001824,56.00746210435729,-5729.613625188583,959309.4545048971,-2.2054180334207684e8,430.38749617711346,59.52348307369914,-6305.723350233516,1.0715383228337816e6,-2.4836798532296467e8,94.98802638107081,-10434.3513098466,1.7975881208646938e6,-4.198806598832598e8,-17297.1874755149,3.019119382907962e6,-7.103493506187825e8,5.076153239905303e6,-1.2025944876871195e9,-2.0372873251367576e9,0.3918446547835302,0.6741934567713072,1.0093098264040505,16695.700780457308,1204.572444466503,-1.095841718722304,-0.49564723337738553,0.011668620257407274,4.515635507271129,5.2325245612696065,-1.060651700315976,1.077646895419618,1.1719321425952143,1.2970368387714226,1.2505725226690092,1.2511273706142113e-7,1.0795018948997799,1.1391766076751348,0.4941315707456456,0.49413151926086896,0.12008208642584038,29.152269698001824,29.15227283964392,430.38749617711346,1.6714885595280659e-6,1.5342752278295086,-0.6256693165414702,1.0,10.0,0.0,0.0,-0.0589822099450485,-1.83799141261116,-0.008202804196525703,2.5584456786656156,2.8557682782992155,-21.93145328344847,-95.76906847926176,-5.83697822540291,-4.408293129065115,-0.05043034366991545,4.512241266808864,-538.5044157001021,96395.02146677024,-2.3005837720499646e7,6.863744550675968e9,4.848484894918791,-624.110006705627,111718.97163662064,-2.6663147436371967e7,7.954778919806049e9,-1079.0675656161284,194217.98903254553,-4.635271239002232e7,1.3828851022725574e10,337497.1543722003,-8.058180521804391e7,2.4040410486210953e10,-1.4008242643481117e8,4.1792323287702835e10,7.265228652615506e10
1.415408828501697,-1.9588718971902193,0.11057428787429355,4.19271717884404,4.121709136045058,0.0011996894515792448,4.27285496577326,17.77677449363604,3.831252872602308,15.501913560258348,5.4300623181766055,10.10625139671341,2.4894934731341453e-8,0.006813652977694936,30.58887183516005,30.535815096069193,55.44140262301826,-5603.31563911679,927672.3321471568,-2.1094567138332945e8,455.2974675638479,58.759811280028444,-6147.218267195585,1.0327685203990042e6,-2.3675497716953868e8,93.50347492209886,-10139.318480127742,1.7267623298559631e6,-3.988830951402733e8,-16753.36925370317,2.8904054263363886e6,-6.725138221105032e8,4.843282938343652e6,-1.1346229321310155e9,-1.9154988996250346e9,0.39916795914382414,0.6800011485893525,1.0091001888256612,15430.182422514355,1099.6062548954505,-1.0786590803163976,-0.4819764962793292,0.012007629001576783,4.467859250108638,5.158026224286181,-1.0494368110461199,1.0606780858049507,1.1469589386701646,1.2596029160302864,1.2172988264913975,1.0312885645892649e-7,1.0517781794061158,1.1107794397170767,0.4674934986901033,0.46749345776910023,0.11191857265797399,30.535815096069193,30.53581785648939,455.2974675638479,1.4680830188723397e-6,1.455541639117947,-0.5782324272467734,1.0,10.0,0.0,0.0,-0.0547374937262124,-1.774377966302035,-0.007384165778680474,2.481971167194046,2.7540610279323783,-21.261532734743064,-91.45157844586704,-5.641194193881689,-4.263343068096183,-0.04992718735877048,4.46459035662145,-527.2252060946525,93385.46294428116,-2.205366111810902e7,6.510571490101536e9,4.781781419808679,-608.7722420536222,107829.68114073749,-2.5464822215147093e7,7.517492373318701e9,-1048.744107784671,186761.63050751915,-4.410532833475219e7,1.3020207324387495e10,323340.6092800775,-7.639057040560535e7,2.255074186069112e10,-1.3230428545869777e8,3.905734714914813e10,6.764612397069716e10
1.443333845778713,-1.939334702901674,0.10319925741598739,4.111960015157604,4.047118118683335,0.0010744380650407437,4.191277284925862,17.11914096336504,3.7638972364264114,14.973046562919812,5.398386908876766,10.025579767326843,2.182975109794331e-8,0.006710716602627846,28.288475605816505,32.11659601617618,54.8297222791789,-5467.836174361977,894056.5315711639,-2.0085224696645838e8,483.97974530094046,57.924847025951685,-5976.371491387582,991487.1514654033,-2.245319659075894e8,91.86945346049043,-9820.389065400901,1.6512643280478304e6,-3.767812423277175e8,-16164.57929454969,2.7531533452383014e6,-6.327058566740854e8,4.595030889442355e6,-1.0631685291065185e9,-1.787622664586688e9,0.4073769349780629,0.6863346892809387,1.008861342279179,14147.63709459332,994.9957681726765,-1.0580134875996983,-0.4672024396418334,0.012232272644337695,4.415641660986957,5.075778428184805,-1.0343172382268815,1.0411685492150788,1.1193455636475844,1.2196464077006302,1.1814842452710834,8.327199074423319e-8,1.021907744325215,1.0800561900374912,0.4399996463225285,0.439999614517117,0.10362520652135304,32.11659601617618,32.11659841001456,483.97974530094046,1.2723505886781085e-6,1.3725171965402851,-0.5300609431695112,1.0,10.0,0.0,0.0,-0.05027275453122168,-1.7051697798463046,-0.006569593208381846,2.3953286546912103,2.6345858572346987,-20.543743352681304,-86.90245188889136,-5.42998496520093,-4.106819963824108,-0.0494373660857685,4.412475124845733,-515.0101098542912,90160.847406107,-2.104450519027076e7,6.140358384497433e9,4.708272399980818,-592.0988256076496,103656.54357199586,-2.419458843042181e7,7.059395074687386e9,-1015.7196524888748,178758.14714583545,-4.1724227048537105e7,1.2173972339048374e10,308151.14873921615,-7.195431150001767e7,2.099400957726347e10,-1.2408277206019986e8,3.620408383572336e10,6.243356467322919e10
1.4693774513905775,-1.9214515026581245,0.09692137304876404,4.040970923365605,3.9812179796873064,0.0009721289603242204,4.118997397024975,16.547341719597444,3.7043707101667973,14.512108661421191,5.369790316706883,9.951812941467214,1.937884359755127e-8,0.006614931264325931,26.334751870519355,33.60055176625518,54.28768103023203,-5348.693976587678,864781.5770993137,-1.9215255090122336e8,511.091725933968,57.1754201875619,-5825.314421370945,955447.0802768624,-2.1398695623606884e8,90.39246468599865,-9537.495144211878,1.5852636987045088e6,-3.5770939392120075e8,-15641.420572525443,2.6331116933638975e6,-5.983673526927235e8,4.377956064224583e6,-1.0015821936539835e9,-1.6775395644782708e9,0.4149236617337576,0.6920113610365117,1.008640040213302,13078.9110386486,909.2628122620215,-1.0381062366792468,-0.45411936740818726,0.012322423209809578,4.368888148954202,5.001292013934842,-1.01858767897339,1.0229317891215377,1.0943780514707215,1.1846391697992285,1.149864194753942,6.855867250876724e-8,0.9955051719696705,1.0527982610697173,0.41667901382756767,0.4166789884892793,0.09670004125858978,33.60055176625518,33.60055387032014,511.091725933968,1.1175642693244496e-6,1.3007995762526945,-0.48991575318048786,1.0,10.0,0.0,0.0,-0.046434837935223315,-1.6436167804123698,-0.0059050478047816355,2.3157674370238146,2.522556290832374,-19.91255685129206,-82.9692388812153,-5.243466636773025,-3.968359021221989,-0.049046876346442406,4.365787515059372,-504.1771513570693,87331.84268012788,-2.016883193129859e7,5.822651543897194e9,4.641778917282956,-577.2445444518153,99988.38080209895,-2.3091829476570774e7,6.666423843344835e9,-986.2316105188766,171718.4287154932,-3.965761061521726e7,1.1448698712272045e10,294793.5958639078,-6.810725113080621e7,1.9661550801290543e10,-1.1696256672239861e8,3.3765920752676506e10,5.79879736032854e10
1.4976562108535445,-1.902388951297385,0.09069388658919349,3.9682980445718803,3.9134467260576065,0.0008746297233357914,4.044531336777718,15.968694167701578,3.6431271441935595,14.044326346328159,5.339825400823571,9.873424961435358,1.708888291054473e-8,0.006511372777459005,24.40047191238202,35.22092232879339,53.72919171720441,-5226.871320865017,835136.7949969422,-1.8343235417863047e8,540.8703856737621,56.392695116330856,-5669.947707730594,918848.6145457744,-2.0340466810149574e8,88.8387036568556,-9245.528520345186,1.5181380413940703e6,-3.385630201643185e8,-15100.515000931944,2.5109562176436614e6,-5.639039212220016e8,4.1571018192072003e6,-9.398203949360061e8,-1.567276510296746e9,0.42298468456586047,0.6979373603972643,1.0084034101301842,12039.392496793258,827.1991854096063,-1.0161813039509666,-0.44065664488249684,0.012320826676265497,4.32026886983177,4.922859811403526,-1.0003364922317417,1.0032701906550567,1.0682029710446495,1.148935961745361,1.1173934193130937,5.581304559425451e-8,0.9683579305180303,1.0246797877467864,0.3936086201053043,0.39360860014999166,0.08995188029285826,35.22092232879339,35.22092416513713,540.8703856737621,9.74535768153478e-7,1.2287846614875058,-0.4509245370958059,1.0,10.0,0.0,0.0,-0.0426072243838503,-1.5801344906798178,-0.005273385988758825,2.231658729089917,2.4028833543713466,-19.26653609050272,-79.01002804716703,-5.052211948488302,-3.8260564279525364,-0.04868443015013969,4.317215227433053,-493.0195501523684,84448.82812842488,-1.9285989257989157e7,5.505792127607284e9,4.571804929750633,-561.8651205323422,96241.35773305871,-2.1979136507443395e7,6.274560758072031e9,-955.621229038381,164520.63844331342,-3.757249220591417e7,1.0726004023815214e10,281136.9229387123,-6.422855068134394e7,1.83354338675497e10,-1.09792724472354e8,3.1343226272253487e10,5.357902661572937e10
1.525391867760024,-1.8840389717751234,0.08512113565175491,3.9011670419781432,3.850577190806795,0.0007908121245299924,3.975382452017721,15.44068310556882,3.5862817225030605,13.616097791366494,5.311559151582169,9.798321117144617,1.515747494398069e-8,0.006410448044954377,22.672770899271093,36.817979990479124,53.21062533053407,-5114.631590654259,808090.90829929,-1.7555811447023368e8,570.3668039196369,55.65513921192867,-5525.86417412458,885350.3244694616,-1.9383504926402405e8,87.3636006695703,-8973.752697802001,1.4565911143689624e6,-3.2123977639729077e8,-14596.062737049217,2.3988810475164982e6,-5.327285854208675e8,3.954512150790665e6,-8.839954484655124e8,-1.467738785301167e9,0.4307460399742262,0.7035222831470639,1.0081765038069235,11126.463656271306,756.2677737942464,-0.9946719696876843,-0.42817784200479064,0.012243321272041623,4.274735898060323,4.848383109802851,-0.9817269662586788,0.9842678527499145,1.0435186148048516,1.1160945988011108,1.0873355346238274,4.586258732976197e-8,0.9431933259395964,0.998537950243229,0.373005902085374,0.37300588617530894,0.0840152893671997,36.817979990479124,36.81798160355656,570.3668039196369,8.552653929242883e-7,1.1636619470528269,-0.4167742238158614,1.0,10.0,0.0,0.0,-0.03917566113366719,-1.521254479911867,-0.004732413607379159,2.1520807058150426,2.2892375890820267,-18.670143914820073,-75.41600830651444,-4.875681818068207,-3.6943370547459264,-0.0483818081601017,4.2717095697651235,-482.6723753967936,81803.58640052238,-1.848464768362479e7,5.22128625638715e9,4.505367403637573,-547.517042394595,92793.52689489965,-2.09680011078681e7,5.922682259615955e9,-926.9783532634896,157889.6322441921,-3.5677433851599395e7,1.0077446311203308e10,268554.91521424626,-6.070564088538352e7,1.7146729822369614e10,-1.0328858843671373e8,2.9175040140080463e10,4.9640977731698746e10
1.55255617208507,-1.8663875954226254,0.08012390143457139,3.839109519538116,3.7922397797542806,0.0007184586641933537,3.9111982655608957,14.958491707022947,3.5335014774539917,13.22371391985067,5.284956877650171,9.726480963466887,1.3519346841822065e-8,0.006312387759481452,21.126332612786893,38.38847112958155,52.72947088057667,-5011.257843314233,783414.2988252547,-1.6844386562766975e8,599.4833651567461,54.9603715627581,-5392.249355769849,854679.6077421841,-1.8517464607298416e8,85.96383398083697,-8720.759803313924,1.4001343650126609e6,-3.055523704852014e8,-14125.597715199752,2.296005285897027e6,-5.0450137246321225e8,3.76859001827108e6,-8.334887681269909e8,-1.3777985681668663e9,0.438202048276065,0.7087863542446711,1.007960218761447,10321.699543633706,694.6716297566448,-0.9738218826383183,-0.4166212910788619,0.012113372001401024,4.232162901453508,4.777736074192134,-0.9631753327066579,0.9660265664632159,1.0203068165033844,1.0858693196228455,1.0595175106076844,3.802945770876352e-8,0.9198713952122318,0.9742490808610375,0.35455511347594015,0.35455510064220785,0.07877356265500872,38.38847112958155,38.38847255531756,599.4833651567461,7.552115127100986e-7,1.1047613156789302,-0.386775935634489,1.0,10.0,0.0,0.0,-0.03610196045764762,-1.4667646973054786,-0.0042675605327620325,2.0773018020767173,2.1825590890574387,-18.119292387225343,-72.14970097911998,-4.712943404641963,-3.572525967080659,-0.04812842833442495,4.229149872033457,-473.08911603123624,79378.3606988399,-1.7757439155250542e7,4.96574185829587e9,4.442327193327,-534.142358314253,89622.34286301711,-2.0049103363378793e7,5.60652907441819e9,-900.1943965942436,151782.29279321097,-3.395473509574894e7,9.495004259851044e9,256964.9104128073,-5.750487977446073e7,1.6080336202044123e10,-9.738619360745442e7,2.7232937810855713e10,4.6120356148603165e10
1.5785641400750985,-1.849774649540095,0.07572395345875434,3.7828703790271514,3.739196056361311,0.0006569913435071378,3.8528485335772498,14.526663873859903,3.485479220238605,12.871131437889353,5.260479634628463,9.659273623643548,1.2150101999546851e-8,0.006219361809605262,19.76730720428339,39.8970571427644,52.29236809688542,-4917.997174811037,761347.8953938364,-1.6214060392369658e8,627.5283134612879,54.319510664752734,-5270.852893257073,827152.0667099897,-1.7748740980363086e8,84.66352192762592,-8490.022146435897,1.3493655786929491e6,-2.9161758601056516e8,-13695.748891824358,2.203430934982627e6,-4.794304787903556e8,3.6013240745484624e6,-7.886638663488302e8,-1.2980785260940936e9,0.4452023242071905,0.7136460710889766,1.0077592212924458,9624.040492705064,642.0154302661014,-0.9542043882265123,-0.4061425745246445,0.011952119790978885,4.193221161670396,4.712156359835257,-0.9453534525755701,0.9489678299847343,0.9989743679553961,1.0586007988025283,1.0342982043417845,3.193071117031023e-8,0.8986990704387005,0.952151425530253,0.3383207262788933,0.3383207157669297,0.07422224153559273,39.8970571427644,39.89705841347961,627.5283134612879,6.724509426627831e-7,1.052534664416831,-0.36087334482638733,1.0,10.0,0.0,0.0,-0.03340463339229795,-1.417439884315277,-0.0038746373131029583,2.008809052616683,2.0852433313621472,-17.620564963002288,-69.23757933852329,-4.566078843460096,-3.462230519785636,-0.04791983233727232,4.190211561948971,-464.40178319087147,77200.6920029997,-1.7110694595541604e7,4.740651145816528e9,4.383773042310224,-521.9359699982729,86765.00948754024,-1.9230539357174397e7,5.327915913476818e9,-875.6711148610115,146271.1716351184,-3.2419484317814846e7,8.981893190090673e9,246504.39475622782,-5.4653727545885146e7,1.5141795929095299e10,-9.21344906671887e7,2.5526210930366295e10,4.303226212266293e10
1.6085145645811065,-1.8309791888751579,0.07107584157378105,3.721670990526749,3.6812900880221324,0.0005943758787386377,3.7891866756237254,14.062552031909659,3.43301672758499,12.490833435634697,5.233469798062895,9.583743481972618,1.077783022136384e-8,0.006113418811408271,18.334790196864834,41.6393059601883,51.81604872651117,-4817.076035931488,737682.7745042975,-1.5544377007881808e8,659.9762843006285,53.60941888570528,-5138.450284244497,797506.6534934936,-1.6930255198737648e8,83.21214996101222,-8237.326407900387,1.2945735057574126e6,-2.767678142298076e8,-13224.125574059699,2.103447615495903e6,-4.527157820956231e8,3.4207252182755577e6,-7.409395656049932e8,-1.2133215677270892e9,0.45309409831947245,0.7190363911516149,1.0075355295497448,8898.24172832933,588.0037882177222,-0.9321573731862361,-0.3947453086946389,0.011734586975385417,4.15049815573276,4.639032454530938,-0.9249804491387429,0.9298683536969921,0.975469805278081,1.0290722489221873,1.0068621036412784,2.6247761120226418e-8,0.8756322556921903,0.9280285333005719,0.32117319174993003,0.321173183336876,0.06947914138173729,41.6393059601883,41.63930707711745,659.9762843006285,5.90392427074586e-7,0.9970146977424637,-0.3340486882734197,1.0,10.0,0.0,0.0,-0.030570582809048626,-1.3639311846539566,-0.0034766900666772646,1.9337710079533617,1.9793192195082336,-17.07842893695004,-66.12170898800113,-4.407169264358767,-3.342443048214955,-0.04771466861951186,4.147484247203032,-454.95840129582746,74856.25959807649,-1.642115804289422e7,4.50299600150717e9,4.318422958503782,-508.56598202775336,83676.55452315015,-1.8356073815000013e7,5.033538001884949e9,-848.7151229224928,140304.04785330937,-3.0778444192110725e7,8.439880855797764e9,235175.79957965965,-5.1607481564032614e7,1.415136594997628e10,-8.653023645341815e7,2.3727933908619984e10,3.978509658008366e10
1.6427173093322418,-1.8099385446582095,0.06625688017096808,3.656076118929233,3.619019711608522,0.000532023759703518,3.7207954316980283,13.572072665973268,3.3765509625683805,12.087284998540067,5.204119130899473,9.49984748953072,9.435664875412084e-9,0.005994155826843311,16.853877859004566,43.63417581253367,51.305386090585465,-4709.695702328822,712751.6367931862,-1.4846130024180564e8,697.1600877851074,52.83287138768692,-4996.226158566884,766113.5495898181,-1.6074501939468595e8,81.61186803568226,-7964.574319817753,1.236401238578404e6,-2.6122457007058915e8,-12714.034918207448,1.997208844566559e6,-4.2475607673001075e8,3.2289095818054876e6,-6.910412673676856e8,-1.1248552716869016e9,0.4618841023700845,0.7249387500148767,1.0072904924384813,8158.107536361075,533.7746682882876,-0.9078100258846261,-0.3825495262060238,0.011458310411126422,4.104358610681856,4.558511283694351,-0.9021380316598472,0.90881645751762,0.9499759685983269,0.9976052997298112,0.977485191186342,2.112469003945748e-8,0.8508929147004944,0.9021049204248522,0.30338695777770586,0.30338695119667963,0.06463208820221002,43.63417581253367,43.63417678073453,697.1600877851074,5.110895048225586e-7,0.9391000938541163,-0.3068439803996148,1.0,10.0,0.0,0.0,-0.027656110672728898,-1.3068913846213404,-0.0030832228953741807,1.8530679656375493,1.8664597339725528,-16.498064505756147,-62.844859558918756,-4.238172343278846,-3.2144753035404,-0.047519010479642666,4.101332181842979,-444.8638959883768,72376.73213570393,-1.569965458648185e7,4.256978713796998e9,4.2463665604013325,-494.14027794280366,80393.71328652883,-1.7438676171280716e7,4.728473085171265e9,-819.5091187222284,133947.9282374006,-2.905546450693687e7,7.878282521345787e9,223105.55356761976,-4.8410699244690016e7,1.3126270944907627e10,-8.065746756197661e7,2.1870098914949963e10,3.643838612706616e10
1.67202031503202,-1.7922576465634223,0.06249722386103367,3.6032179970234868,3.5686913526544113,0.0004852280122492307,3.6655886099462736,13.182242136059639,3.3308736931343574,11.765264612700289,5.180190920664108,9.429884082517505,8.445656390875233e-9,0.005893563179668156,15.702274817170517,45.34675782649052,50.894311711722764,-4623.86541836775,693011.2328651035,-1.429868682815776e8,729.068058704429,52.19487143914375,-4881.404572582364,741119.0356724007,-1.540153130165322e8,80.28668839060425,-7743.30268986369,1.1899617775517923e6,-2.4898640141848153e8,-12299.432897437606,1.912331078145435e6,-4.027437602720259e8,3.0757438686619615e6,-6.517990285586891e8,-1.0554077407518511e9,0.46922817065830275,0.7297943119979876,1.0070893667732375,7589.572210933964,492.7315671233783,-0.8877160999222635,-0.37274660278894045,0.01120712486686351,4.066957916490445,4.491918144188119,-0.8830635390721209,0.8914442104638868,0.9292312628232338,0.9723965470942433,0.9538504941567821,1.763413095107804e-8,0.8309572112171166,0.8811787823270175,0.28949571682933595,0.2894957114595836,0.060900280353238016,45.34675782649052,45.346758686162254,729.068058704429,4.532678716715163e-7,0.893678928108409,-0.2860622123312706,1.0,10.0,0.0,0.0,-0.02540409398757894,-1.2612460480115208,-0.0027901023015433485,1.7880398104989033,1.776481208090031,-16.03093054321835,-60.252463578065495,-4.1031830044766515,-3.1117797846758406,-0.04737886430225473,4.0639164129387915,-436.7613969265867,70406.60467755789,-1.5132195480684433e7,4.065456068215081e9,4.186682597427298,-482.446752213251,77771.15492685977,-1.6715037336136963e7,4.490667578164291e9,-795.7346396636565,128858.93187421322,-2.7695147612024296e7,7.440527721456356e9,213439.35466270708,-4.588801867561744e7,1.2328090970920105e10,-7.603000006284025e7,2.042619767788749e10,3.3843735306281704e10
1.7001512861332386,-1.7755730723451753,0.05917401822296692,3.5551393747226743,3.5228022420793454,0.00044524156284167363,3.6153140066029574,12.831961131833689,3.2891919424901017,11.474899020179672,5.158231683611603,9.364302367017796,7.612473758446757e-9,0.005798457032217203,14.687771783207246,46.993148266188975,50.5211765816077,-4546.419672180092,675343.9876116404,-1.3812901233434638e8,759.6968599191105,51.60461691591911,-4776.813803677538,718630.1497102018,-1.4802564482801688e8,79.05224146551011,-7540.854982233239,1.1480735513996875e6,-2.3808118920470607e8,-11919.495813980491,1.8357213538216364e6,-3.831310592378135e8,2.9375810712168673e6,-6.168712107585496e8,-9.937038384912016e8,0.47611912936392997,0.7342916746361672,1.006903760608374,7093.689695430933,457.38991342823505,-0.8691162274369708,-0.3638559641496168,0.010959168593855928,4.032800838492962,4.429948899684469,-0.8652578479625933,0.8753469579392246,0.9102245265742318,0.9495898848648338,0.9323937318398717,1.489409824029552e-8,0.8128328603489973,0.8621278794234402,0.2771994873937166,0.2771994829510728,0.05763803586755361,46.993148266188975,46.99314903537124,759.6968599191105,4.050955697635285e-7,0.85336345080923,-0.26802558257831044,1.0,10.0,0.0,0.0,-0.023432918646052937,-1.2200324965084781,-0.002541347289370348,1.7290362005685833,1.6956798252783618,-15.606443178995137,-57.93238915771218,-3.981458692725214,-3.01877170002296,-0.04726447305119229,4.029742395505142,-429.4247617026515,68638.3173278916,-1.4627348865461396e7,3.8965665277567225e9,4.131057676555361,-471.7587140729913,75404.88265182846,-1.6069364061097685e7,4.2806682643351746e9,-773.9209759233197,124257.66051249276,-2.6480288507497117e7,7.053948011824504e9,204698.19765941397,-4.363611527857536e7,1.1623910576910213e10,-7.19051233605457e7,1.9154548003233604e10,3.1563900331760826e10
1.7313333684240744,-1.7573984664503968,0.0557846159318475,3.504662168048515,3.4745132039163455,0.0004058140984250644,3.562482605405663,12.468705641645741,3.245294258378338,11.172723352358364,5.134997505940421,9.293331913758358,6.803438513690708e-9,0.005694787024127189,13.657055495152703,48.820054159795596,50.13066809497242,-4465.82948600106,657106.8106853649,-1.3315658310637489e8,793.5948531960241,50.97426289697741,-4666.859823674129,695280.3843543343,-1.4187418282938695e8,77.72497614287545,-7327.053908492206,1.1044674620500305e6,-2.2686704391538936e8,-11517.64807236876,1.7559211631757305e6,-3.629656243830118e8,2.7937717436426254e6,-5.810009722444199e8,-9.304573678897322e8,0.48357883489767145,0.7391000781424331,1.006706330889353,6594.521880314816,422.26345902890614,-0.8492974429508772,-0.35455431763001677,0.010681165473908197,3.996830672784121,4.36337721083293,-0.8461511882404361,0.858162736348325,0.8901451897252961,0.9257785784959659,0.9099190119721918,1.2412780284330079e-8,0.793821704816388,0.8421197479547621,0.2646343757095191,0.2646343720862276,0.0543459394246636,48.820054159795596,48.82005484191743,793.5948531960241,3.587888464789714e-7,0.8120861842053166,-0.2499591254104192,1.0,10.0,0.0,0.0,-0.02144433832767724,-1.1771260604822809,-0.0022978226325887346,1.667360847415595,1.6121569069972255,-15.16117030501657,-55.53589731721895,-3.854867350002949,-2.9215993105086273,-0.04715733981510385,3.9937516744861012,-421.7642847948322,66807.9831673212,-1.4109331164881255e7,3.7247801319382696e9,4.071200521018823,-460.48513316771096,72941.40995358446,-1.5404670764864758e7,4.0667102364281616e9,-750.8212725311633,119456.79076097332,-2.5228381696854506e7,6.660042911998917e9,195577.05880794697,-4.1316713317037575e7,1.0907123054751045e10,-6.766325063373822e7,1.786253420719933e10,2.92533150958683e10
1.7647469262245006,-1.7382830157615325,0.052460416038762295,3.453600109953218,3.4255528032263367,0.00036849940593721103,3.509001775981855,12.106023634605288,3.2007474924558714,10.869911589548574,5.111329526072067,9.21918902878848,6.0502141509555806e-9,0.005585814974193987,12.650869434500086,50.77923742443604,49.73744237627435,-4385.140324468799,638999.1858685273,-1.2826268752935387e8,829.799938061546,50.324991247806956,-4555.485567364025,671940.4866303294,-1.3579604274500817e8,76.34829721360094,-7109.41866964008,1.0607528969150528e6,-2.157703789813514e8,-11107.998808776783,1.6758769288457143e6,-3.4301560297799593e8,2.6496629193237904e6,-5.455631869429642e8,-8.681142681698271e8,0.49136889115253113,0.7440586547945484,1.0065041707350966,6111.598094032665,388.72888077164225,-0.8289872034593104,-0.34518491640003823,0.010383829306070461,3.9603659149788175,4.29436877496204,-0.8264488032757619,0.840504417176632,0.869721311724072,0.9018378617999545,0.8872493667411528,1.0267340134544772e-8,0.7746173019448486,0.8218837184204468,0.2522795777243667,0.2522795747920556,0.051151567108827595,50.77923742443604,50.779238026280396,829.799938061546,3.161320329243164e-7,0.7714475658989925,-0.23257059139120953,1.0,10.0,0.0,0.0,-0.01951842701408018,-1.1341517976963136,-0.002069155313176879,1.6053762613927212,1.5292566596413866,-14.71109799302904,-53.153020520833756,-3.7281836190625706,-2.823858830576153,-0.04706201034766939,3.9572637598493126,-414.06753292549325,64985.616993392476,-1.359824543794715e7,3.5568318772256174e9,4.009032515365504,-449.02648953540216,70472.22750695383,-1.4746325031428032e7,3.8571012788087883e9,-727.2422660176533,114633.00552957835,-2.3986988819227695e7,6.274078760058158e9,186412.45593849552,-3.901818986835052e7,1.0205595141301308e10,-6.346722972468142e7,1.6600700384093555e10,2.7003103914306446e10
1.8006240359085233,-1.7181570198548415,0.04920669864663684,3.401968449226727,3.375935298351012,0.00033330019723175385,3.4548993896935514,11.744275109049562,3.1555625363474467,10.566732364633243,5.087254903902781,9.141647427276341,5.351887892960302e-9,0.005471313763601542,11.67143096478091,52.883856652608735,49.34228345332052,-4304.500082368831,621055.5219544427,-1.2345642491014357e8,868.4705647395343,49.656046302943004,-4442.722735787009,648635.121409608,-1.2979955198047985e8,74.91994694149139,-6887.913256314816,1.0169654058417819e6,-2.0480500216017506e8,-10690.512572824438,1.5956608092324797e6,-3.233075937439307e8,2.5054243190283454e6,-5.10612692562749e8,-8.067886116873441e8,0.4995058132609276,0.7491736535431369,1.0062975007312882,5645.481425943913,356.79998751958914,-0.8082249198982728,-0.3357581832188491,0.010069024099580319,3.9234553308267257,4.222782306133748,-0.8062000629029902,0.8223899256124173,0.8489737117682946,0.8777880099785298,0.8644050797491645,8.425588072278855e-9,0.7552359663245338,0.8014377387838665,0.24014763493024444,0.24014763257641283,0.048057814441440166,52.883856652608735,52.883857180757474,868.4705647395343,2.770154562459561e-7,0.731518746345825,-0.21587424273736416,1.0,10.0,0.0,0.0,-0.017659726447410033,-1.0911878992236284,-0.0018552663264359425,1.5432345142644626,1.4472665606623782,-14.256306328498791,-50.786232005161295,-3.6016102969171295,-2.725659877163419,-0.04697848186075792,3.9203278533057073,-406.3478320783796,63174.73958311434,-1.3095093019678265e7,3.393026516816972e9,3.944403828675311,-437.38381719532697,67999.88582569594,-1.4095271984453946e7,3.6521540578170166e9,-703.1772530565414,109790.27287132508,-2.275775205261024e7,5.896606531022654e9,177213.27137789526,-3.6743859121763766e7,9.520389364137486e9,-5.932415004101452e7,1.537117286963085e10,2.481752954330272e10
1.8345524584298794,-1.6994897513946376,0.046397183422123706,3.3559283214942552,3.3315999712446183,0.00030398132977167117,3.406644802937335,11.425991932132765,3.1151537027682297,10.299007040569794,5.065689940009277,9.070168475890677,4.780178172857887e-9,0.005365463032161051,10.83083348410529,54.874448291162565,48.99256511451571,-4233.4828183372965,605380.3447892322,-1.1929372191528448e8,904.785088136616,49.04854729168369,-4342.05043284002,628110.2373054,-1.2458034611499368e8,73.61433638905363,-6689.130405993791,978279.1921461673,-1.95244962123257e8,-10315.451554056122,1.52476687706565e6,-3.061323680208096e8,2.378136438647715e6,-4.802094414718181e8,-7.535928948554205e8,0.5069912357846033,0.7538243272253076,1.0061114924973398,5248.404036968969,329.956068266798,-0.7895533507000672,-0.3273973558919717,0.009778120085617473,3.8905453416651445,4.157320196481763,-0.7879113691161647,0.8060354774597454,0.8304068539332671,0.8564833535177983,0.8441104431732686,7.027282212769644e-9,0.737993494550281,0.7832293059525924,0.2296328154627705,0.22963281353779802,0.045412510361898945,54.874448291162565,54.87444875954895,904.785088136616,2.4533035553692805e-7,0.6969151859953646,-0.20171958994707767,1.0,10.0,0.0,0.0,-0.016078115646424147,-1.0533318867880652,-0.0016786134579566958,1.4883673528776598,1.3758614378182168,-13.8509575266674,-48.71219584634345,-3.4901297472582944,-2.638679397499106,-0.04691453405452681,3.887394048938824,-399.52545186513,61588.602466439595,-1.2658315208691258e7,3.2520999025979137e9,3.885174180436895,-426.95345984739447,65816.74318210749,-1.3527329681311447e7,3.475338972864875e9,-681.5236733049392,105502.66020819388,-2.16839946662522e7,5.570852923637585e9,169071.27431527473,-3.4758902566465616e7,8.929882857655008e9,-5.5716578386435434e7,1.4314282693397625e10,2.294524497823517e10
1.8672964241865506,-1.681798689014452,0.04390581282872538,3.313853122930318,3.2910097699482113,0.0002788318545747202,3.362543528730963,11.138702180749096,3.0781306866009217,10.056551953968144,5.045921827924204,9.002788997098936,4.297702606963829e-9,0.0052655726758147284,10.090086427148144,56.795304666122355,48.67564267905203,-4169.386851539495,591335.3482200159,-1.1559286037304758e8,939.5435948419023,48.483954478199955,-4249.950650074981,609569.4805171405,-1.1991683455110046e8,72.39405418824985,-6506.3948326192085,943227.0681827273,-1.8668889686548236e8,-9970.407010415613,1.4605232665911596e6,-2.9076850416205645e8,2.2629770645641624e6,-4.5306467897518086e8,-7.062364808970938e8,0.5140289884602887,0.7581514842730362,1.0059402297040645,4900.627215212285,306.7259363930984,-0.7723846394650947,-0.3197974448458296,0.009505194176590574,3.8605031447794973,4.096073893880886,-0.7710383336572836,0.7909372297176954,0.8133961199566465,0.837134675276753,0.8256332284095081,5.926708873990899e-9,0.7222755756672575,0.7666160750639928,0.22027158211956546,0.22027158052499554,0.043086893543895236,56.795304666122355,56.79530508450923,939.5435948419023,2.18850423653176e-7,0.666126510521599,-0.18937435388577284,1.0,10.0,0.0,0.0,-0.014695447579360827,-1.0191403981967189,-0.001528289437851631,1.4387406812585386,1.3121124731300995,-13.480617511610646,-46.846985096083,-3.389461151232169,-2.5597063749043,-0.04686450002355091,3.857329338282929,-393.34762699481826,60163.959694706835,-1.2269192644008003e7,3.127569548053693e9,3.829641756951914,-417.38036418394347,63839.84716853971,-1.3018817105157893e7,3.318637256009689e9,-661.5700611987143,101610.42577524038,-2.0721354111436754e7,5.2820660435533e9,161683.78798137017,-3.2981038215945117e7,8.407124048058271e9,-5.249311720124082e7,1.3381070641662167e10,2.129774308852816e10
1.9038362415531196,-1.6624193862082264,0.041353886235158364,3.26941295311878,3.2480645701847646,0.00025391444714623345,3.3159673135311354,10.839022486932668,3.038932148878925,9.802818723513855,5.025002062413738,8.929348776756232,3.827620201404144e-9,0.005156740290677768,9.336604451393494,58.93806083469951,48.34423839735309,-4102.600344681642,576804.1204103403,-1.1179306869484757e8,977.940201987249,47.87755335019395,-4152.577533136849,590216.1714538119,-1.1510206333085829e8,71.07647962002652,-6312.256688804894,906525.44928126,-1.778403515743227e8,-9603.649390613999,1.393259034124366e6,-2.748897029578765e8,2.1426356382578705e6,-4.2507111055715084e8,-6.575568882483524e8,0.521674490044578,0.7628048961609767,1.005758159448834,4548.774684975015,283.5018190978886,-0.7541655812539249,-0.3118163740424451,0.009210829041076965,3.828840568880705,4.029827163835065,-0.7530822672898022,0.7748463498325989,0.7953963047949622,0.8168293828266063,0.8061968600854652,4.926819114994881e-9,0.7057222352470783,0.7491051201246955,0.21063949006950705,0.2106394887689174,0.04072427693871889,58.93806083469951,58.93806120478628,977.940201987249,1.93299763368337e-7,0.6344806300714579,-0.17693304961909925,1.0,10.0,0.0,0.0,-0.013300170737817151,-0.9834737989866695,-0.0013805627139058482,1.386919733535105,1.246428185850582,-13.089506243117174,-44.908417845385735,-3.2844557419097735,-2.4768636641937296,-0.046820107799225845,3.8256424448013036,-386.8884302019252,58686.366664989146,-1.1868844445018899e7,3.0004752036736217e9,3.7694439308881704,-407.22551455806195,61771.25209558789,-1.2492740451956943e7,3.1581789840505047e9,-640.3201636267165,97527.39277700483,-1.972414019153221e7,4.986257179077313e9,153939.83231345558,-3.1141395056369703e7,7.872492112447718e9,-4.916659491024646e7,1.2429383651876026e10,1.9623944029328003e10
1.9398411107067723,-1.6436842432673184,0.039050053684329365,3.2280064445914554,3.207984987692509,0.00023216631169835318,3.272579396625494,10.563309198083225,3.002325489399545,9.568628189547002,5.005494739652733,8.858683687376349,3.4244315936870564e-9,0.005052219563715674,8.661643913241535,61.04821510741364,48.039096500522064,-4041.2914880573626,563557.1446147271,-1.083552921641748e8,1015.315434354294,47.30298887665137,-4061.7685199522016,572400.9933325308,-1.1071908739495753e8,69.82198917007241,-6130.317449872678,872633.1943894777,-1.6977110954961663e8,-9259.867014528454,1.3311594151531572e6,-2.6042136072444084e8,2.0317875041029882e6,-3.996275963057437e8,-6.134717620598321e8,0.5290016941006978,0.7672203725553455,1.0055875489435768,4235.074913003391,263.0416787268699,-0.7371317811259803,-0.3044258142057576,0.008931968596283705,3.799435230500555,3.9665836416371643,-0.7362536091197055,0.759733212215286,0.7786050028419429,0.7980359447122536,0.7881671344188057,4.128117696217836e-9,0.6903498162733092,0.7328301796313291,0.2018992572710787,0.2018992562005005,0.03860822563210073,61.04821510741364,61.04821543642684,1015.315434354294,1.7159811366767048e-7,0.6058078300334662,-0.1658805804297394,1.0,10.0,0.0,0.0,-0.012060225544285916,-0.9506782019543087,-0.0012527043056857153,1.3392370894246604,1.1868166539424183,-12.725081359906198,-43.13142538646089,-3.1878963809474823,-2.4002310586115048,-0.04678633503739117,3.7962141430304532,-380.9374618173954,57335.92539250195,-1.1505877277275397e7,2.886171318064783e9,3.7118447956492138,-397.722362857965,59862.25793687952,-1.2012850966010116e7,3.01332526338313e9,-620.3565956344781,93749.81283589621,-1.88132376162569e7,4.719121516804453e9,146782.42511987512,-2.946324954743909e7,7.390536493677592e9,-4.6141322593828395e7,1.1574189491755978e10,1.8126108788299896e10
1.9756022257075991,-1.625417035008891,0.036946987759607565,3.1890317506714534,3.1702028121468473,0.00021294388384199034,3.23175157903278,10.30690871374088,2.967798322759344,9.35019373520428,4.987140230069054,8.79007034810365,3.0741345019847953e-9,0.004951061557238888,8.050493181821562,63.142517836116674,47.755626416208166,-3984.463869042932,551356.8166642683,-1.052114753336388e8,1051.9347177265904,46.753577769848576,-3976.228228637707,555827.7851595237,-1.066849575307707e8,68.61745347535617,-5958.139873819798,841007.1168264087,-1.6233128950766203e8,-8934.570360552085,1.273239850387185e6,-2.4709471110712424e8,1.928661430845427e6,-3.762546340221383e8,-5.731286894837223e8,0.5360847877026587,0.7714494362293658,1.0054262091446111,3952.1078789417734,244.7926376164694,-0.7210638942026999,-0.297512219198346,0.008666297655460443,3.7718723317027085,3.90564495485372,-0.7203481366936433,0.745412055470015,0.7627908184146214,0.7804611113579059,0.7712721957376087,3.4798772375409776e-9,0.6759309796570269,0.7175533413910752,0.1938773849976133,0.19387738411013397,0.03669046627574889,63.142517836116674,63.142518129731116,1051.9347177265904,1.5291708861248086e-7,0.5795387980277815,-0.15594120739670875,1.0,10.0,0.0,0.0,-0.010945839323170559,-0.9202122310388204,-0.0011406094237222217,1.2949250130782954,1.1321543649478087,-12.382003608199273,-41.48468575499619,-3.098180804563013,-2.3286121460951463,-0.046761045470568585,3.768629507554814,-375.4011874938627,56089.04479124617,-1.1173268733918758e7,2.7822173195239e9,3.6562226286007244,-388.73975737026467,58081.96482617689,-1.1570272102732174e7,2.881058379022089e9,-601.4192514851471,90218.50389231677,-1.7972066415729135e7,4.47511615023204e9,140100.0217458444,-2.791593235627047e7,6.951143461284254e9,-4.336094469706327e7,1.0797122392883932e10,1.677100902666465e10
2.011331693173384,-1.6074932746815012,0.03501117177721556,3.1520643777384185,3.134317347957181,0.00019579181548472408,3.193040433479047,10.066530886076956,2.934989935308948,9.144841537497818,4.96975708218502,8.722997549720796,2.766841492519788e-9,0.004852609519946824,7.492708843053547,65.23312863011394,47.490634071401814,-3931.418036406134,540035.6373089482,-1.0231352508410259e8,1087.9743674468177,46.22467658829784,-3895.0467265131233,540287.6803006071,-1.0294103751028912e8,67.45389833757835,-5794.019397372601,811264.9871282824,-1.5541506433648202e8,-8624.635389743917,1.2188092591868876e6,-2.3472022198996028e8,1.83201623284407e6,-3.546143068804998e8,-5.3592685071978605e8,0.5429759550986712,0.7755283405242228,1.0052725952531025,3694.6185790522327,228.36340154153257,-0.7058065596063665,-0.29099533456600846,0.008412139732337919,3.7458613001592824,3.846520457818495,-0.7052208118611583,0.7317519011850868,0.7477904100201004,0.763897794785612,0.755320081502191,2.947366651187107e-9,0.662305453421188,0.7031067751595964,0.18645114315841826,0.18645114241862268,0.03493685595056227,65.23312863011394,65.23312889291205,1087.9743674468177,1.366735887237171e-7,0.5552697173009735,-0.14691964700098428,1.0,10.0,0.0,0.0,-0.009935824280671201,-0.8916922396968525,-0.0010413751410866387,1.2534380703939854,1.0816391048887697,-12.056511821193544,-39.94606958323358,-3.014174668420965,-2.2611614071819464,-0.046742728593578066,3.7425978596837166,-370.2137905344363,54929.072083210805,-1.0866051480977703e7,2.6868849561453733e9,3.602140905094408,-380.1853520105097,56408.556649837934,-1.1158724260025091e7,2.759241141140011e9,-583.3260078646415,86891.80009520917,-1.718891486425781e7,4.250318634886683e9,133814.3212955346,-2.6477811179892376e7,6.5471612029016485e9,-4.078573956614652e7,1.008519791883678e10,1.5535142242154713e10
2.047193198397821,-1.5898206278255889,0.03321778301622252,3.116791080282421,3.100032950519868,0.00018037338084731438,3.1561184815677743,9.839742651374216,2.903634748437693,8.950596881167794,4.953212991926252,8.65708698490652,2.495256625456511e-9,0.0047563887236408775,6.980535075890406,67.3293984463228,47.241806287187806,-3881.6416299770826,529470.2884868063,-9.962593507078543e7,1123.5545593752756,45.71292789903322,-3817.5566345094753,525626.7775102026,-9.944401140140153e7,66.3249759113218,-5636.712556350857,783125.9098798431,-1.4894436216396493e8,-8327.797307216606,1.1673612860602408e6,-2.2315827121139434e8,1.7409441715439032e6,-3.34457850623031e8,-5.0142376599067694e8,0.5497136660564267,0.7794837965324228,1.0051255665549153,3458.7153545131678,213.46444889885944,-0.6912446084224313,-0.28481581918121956,0.008168222686250563,3.721189685929151,3.788849902963757,-0.6907638056169482,0.718656099137532,0.7334831329731933,0.7481930131179636,0.7401689860085428,2.505781247818132e-9,0.649355067037768,0.689366637255405,0.17952974267244978,0.1795297420530084,0.033322149446705585,67.3293984463228,67.32939868208366,1123.5545593752756,1.2243884378909927e-7,0.5327010454200585,-0.13867132430880752,1.0,10.0,0.0,0.0,-0.009014415324123433,-0.8648338220933597,-0.0009528564367329612,1.214370873223978,1.0346718787129279,-11.74583678307653,-38.49923275064045,-2.935037964797094,-2.1972539501467003,-0.0467302685942588,3.7179066577436393,-365.32690168643273,53843.725810154036,-1.0580553908563655e7,2.5988953410343113e9,3.549279358127694,-371.99119883588105,54825.935571948954,-1.0773564249817884e7,2.646291604754736e9,-565.9437934648115,83739.06277314984,-1.6455138658219904e7,4.0418282667106056e9,127867.94850731033,-2.513294698759403e7,6.173305231108178e9,-3.838646085332081e7,9.428823432865715e9,1.44011340182636e10
2.087859259942931,-1.570151047784155,0.03134694195950139,3.078837721129562,3.0630975799474847,0.00016478142804862033,3.1164103843984865,9.598547282236254,2.86984706761609,8.743482599301442,4.9354808626035656,8.583968500223577,2.2255222541338722e-9,0.004650369468367511,6.451484489584968,69.70380564954066,46.97906844207517,-3829.0725004009346,518371.78492286283,-9.682034754916416e7,1163.1345808516273,45.15463206493301,-3734.1680550476835,510039.30341295747,-9.576407142711352e7,65.09068562487703,-5466.730973271615,753122.0235773247,-1.4212375869454876e8,-8007.420531114417,1.112574032459763e6,-2.1099090100818384e8,1.644302670213411e6,-3.1332153099849266e8,-4.65417113255128e8,0.5571465235219998,0.7838113350429361,1.0049669524646303,3215.4387840725017,198.25825473449825,-0.6755843053206885,-0.27821097019569696,0.007904819590477246,3.694837016224497,3.7253706998793823,-0.6751982515263946,0.7045065999619904,0.718101897227433,0.7314067235844283,0.7239474040475946,2.0950860991292047e-9,0.635481422334011,0.674636448173733,0.17226067872117867,0.17226067821171945,0.03164776292409256,69.70380564954066,69.70380585864658,1163.1345808516273,1.0842286563277459e-7,0.5090594929621095,-0.13017931642759137,1.0,10.0,0.0,0.0,-0.008068733977879739,-0.8363343555762004,-0.0008640549803200371,1.172926964839673,0.9855024263629786,-11.411432282705302,-36.9658105326136,-2.851033640880698,-2.1290026115185947,-0.04672219805683561,3.691533080840122,-360.14296377664425,52700.34036167948,-1.0281862241545968e7,2.5074741350534077e9,3.490968664230607,-363.13951960691236,53138.8237148342,-1.036741165731186e7,2.5283258570778913e9,-547.1147365883553,80371.40595856073,-1.5680505400316902e7,3.824026401551941e9,121530.23167705363,-2.3716441241323806e7,5.783736213399023e9,-3.5870045240626514e7,8.747741553335789e9,1.3230701326187626e10
2.1244153327405773,-1.5527936843056291,0.02979802317484613,3.046433172509128,3.031525450268406,0.00015225981537578023,3.0825252776629957,9.394943974498949,2.8409623654672624,8.568229511300803,4.920417645432352,8.519641682020996,2.012813370837124e-9,0.004557815891436391,6.0179738083192245,71.83565004880367,46.7593815456187,-3785.0656478820356,509126.6209523068,-9.449706597706002e7,1197.978909152759,44.67180088314806,-3662.984061269805,496889.19613590516,-9.269066247174875e7,64.02170499184788,-5321.063588236,727739.7290904202,-1.3641807221621135e8,-7733.294945324972,1.066298397037969e6,-2.0083130402483347e8,1.562988926945727e6,-2.957409272529005e8,-4.35620710816409e8,0.5636480684182626,0.7875667702665363,1.0048312521539435,3016.2849242092166,185.9335623504977,-0.662229513671885,-0.2726095081041655,0.007679580085073031,3.6725242947810637,3.6699576132491014,-0.6619113603392766,0.692384389663504,0.7049855622422967,0.7171688100489142,0.7101670517667835,1.7914664525327304e-9,0.6236903771182951,0.6621085152529194,0.1661995848806615,0.16619958445113703,0.030269210394090112,71.83565004880367,71.83565023703949,1197.978909152759,9.746247570251512e-8,0.4894006101527263,-0.12323558235197152,1.0,10.0,0.0,0.0,-0.007298443615823383,-0.8123390437311785,-0.0007932999349030991,1.1380466796456044,0.9446558661422154,-11.125813051090034,-35.67586873532663,-2.78027546605745,-2.0711644650776178,-0.046719580061945584,3.669202698565045,-355.782770030737,51745.00902529369,-1.0033949642983247e7,2.43209789463609e9,3.439961269988017,-355.5533688525144,51711.63735873869,-1.0027479409499945e7,2.4305190607840195e9,-530.9386509367355,77517.40691452975,-1.5031516602502279e7,3.643411829151474e9,116172.8286683133,-2.253271866516947e7,5.461567115355379e9,-3.377671758220438e7,8.187025947052229e9,1.2272542075549482e10
2.166124530408161,-1.5333506711015312,0.028168549154762287,3.0112857075078328,2.997243683364192,0.0001394728658666639,3.045792138111222,9.176543760193672,2.809599561062037,8.3798221661699,4.904182109760036,8.447793865780435,1.799538030735218e-9,0.0044553235054670395,5.566806707607202,74.26492240034662,46.52656300687229,-3738.3219606955304,499350.1528471325,-9.205388025543614e7,1236.8421213986455,44.14192435927282,-3585.8186157007854,482796.8858347326,-8.942922838320208e7,62.84781435939827,-5162.585695813504,700467.4102346116,-1.3035390451134695e8,-7435.636369797013,1.0166697660748218e6,-1.900560086204457e8,1.476147250131129e6,-2.771721354507088e8,-4.043197256469169e8,0.5708672844921584,0.7917052240419382,1.0046838449470374,2809.075887105189,173.23210169525,-0.6477703846615389,-0.2665747582064663,0.007435347312048401,3.648550623478932,3.6085457173945366,-0.6475141440180328,0.6792000568415831,0.6907814169970494,0.7018264743406852,0.695296315785693,1.5055849698744035e-9,0.6109626674444413,0.648575625598242,0.15977563815046372,0.1597756377949882,0.02882646153784348,74.26492240034662,74.26492256779926,1236.8421213986455,8.656138614890993e-8,0.46862483810683664,-0.11601567803235803,1.0,10.0,0.0,0.0,-0.0065011603187463355,-0.7866736590033762,-0.0007216003022767497,1.1007579116249497,0.9015436336721261,-10.815918553341032,-34.29701335566598,-2.7045580041183617,-2.0088995383150996,-0.046721082757814766,3.6452101123025296,-351.1276792038444,50731.52823373193,-9.772613890341157e6,2.3531442429961386e9,3.3833180574117514,-347.2957953536169,50177.88381861933,-9.665963930469524e6,2.327454494953941e9,-513.2950496624583,74445.4014640009,-1.4340713857448626e7,3.4530677779528847e9,110422.87250671374,-2.127630275648109e7,5.12305247519685e9,-3.156564915195121e7,7.600679097570238e9,1.1276529901201092e10
2.2038130758008263,-1.516101234939543,0.026810044276889978,2.9810740029900678,2.9677460141016945,0.0001291201633086013,3.014235563998828,8.99084892928321,2.78261809018027,8.219297476855749,4.890331841963776,8.384232438782197,1.6300461281856925e-9,0.004365490947015271,5.194882145280173,76.45715730778511,46.331533321132476,-3699.0288791051817,491164.9361996992,-9.001904673028088e7,1271.1075693645575,43.68160198860825,-3519.5564309511315,470831.0749553263,-8.668651039185262e7,61.82815156587358,-5026.043438777489,677252.6755433069,-1.2524660894951276e8,-7179.768648439062,974516.6241466722,-1.8100226876414937e8,1.4027192992819936e6,-2.6163957536946157e8,-3.782871591086539e8,0.577216341023348,0.795318317367092,1.0045570064085443,2638.200306399871,162.85373799760927,-0.6353705657541824,-0.26142261081213697,0.0072257911028702805,3.6281610469659205,3.5546392273832996,-0.6351590370049341,0.6678427110213118,0.6785949443946754,0.6887245153532472,0.6825798890003903,1.2920763015841417e-9,0.600077352113837,0.6369930979325236,0.15437789252967685,0.15437789222863293,0.02762948304880672,76.45715730778511,76.45715745883018,1271.1075693645575,7.796623275294942e-8,0.45122058031063494,-0.11006271780011619,1.0,10.0,0.0,0.0,-0.005847222802134628,-0.7649197283749275,-0.0006639905085367375,1.0691714337033504,0.8654826790985835,-10.549481608199947,-33.12882792280566,-2.640349480401801,-1.9557817410162133,-0.04672590437309055,3.624804502846226,-347.1927198644362,49880.06813699306,-9.554399559230972e6,2.287621729795581e9,3.3335004101154073,-340.1742792312795,48871.744227804185,-9.361258305752315e6,2.24136893235246e9,-498.0535495107999,71825.68714450728,-1.375802953045042e7,3.294076940327609e9,105535.4459046027,-2.0219855743339792e7,4.841210230719061e9,-2.9716190423829596e7,7.114985923672619e9,1.0456675877511688e10
2.2470054077989037,-1.4966919114155124,0.025372650609219418,2.948117965803799,2.9355380264163213,0.00011847678038226704,2.9798329160568047,8.79044030447274,2.753167075725851,8.045723253479846,4.875358016669699,8.312916094513545,1.4590402550435417e-9,0.004265696121475424,4.805951623456182,78.96620720555383,46.12481444906175,-3657.1772980445453,482477.43258200184,-8.786987782747872e7,1309.34830446956,43.1747633183824,-3447.3866787528955,457940.6302751537,-8.375960284402227e7,60.70653319165062,-4876.869410046605,652185.3895014492,-1.1978861156328721e8,-6900.983067583384,929112.9450587697,-1.7135211373507455e8,1.3240134716316087e6,-2.4516281767523518e8,-3.5083968503882617e8,0.5842985011580614,0.7993202351690436,1.0044185622530728,2459.3364671071513,152.08546877725516,-0.6218821236082925,-0.25584072414576964,0.006997922268905355,3.606181666708693,3.4946285789124953,-0.6217116003246647,0.6554337097279047,0.665330305805929,0.6745251096773106,0.6687808478462114,1.0893687024901672e-9,0.5882657195223026,0.624415243462907,0.14861975172651812,0.14861975147636744,0.026368778922344686,78.96620720555383,78.96620734014975,1309.34830446956,6.936019353086085e-8,0.4327124340712908,-0.1038293043688629,1.0,10.0,0.0,0.0,-0.005166512952686776,-0.7415207330084084,-0.0006052041694756572,1.0352201151867728,0.8272010991461554,-10.258817471114995,-31.872718699050242,-2.5712518982254817,-1.8982790991189522,-0.046734800106547354,3.6028078900662326,-342.9758437605071,48972.964758308575,-9.323290377261247e6,2.218635114621689e9,3.2779372455804197,-332.38244629397775,47460.34407610397,-9.035323786917347e6,2.1501006388413887e9,-481.3565008635432,68991.6495665964,-1.313437517736763e7,3.125524817955743e9,100267.3989437352,-1.9093033675436985e7,4.543462454739383e9,-2.7754525988377962e7,6.604665741092234e9,9.600950999186043e9
2.291139095887178,-1.4772411956131517,0.024022492358255668,2.916142763858145,2.9042586944101263,0.00010877556095888031,2.946475704799745,8.598151926980266,2.724580077026058,7.878873176783831,4.860989471357275,8.241671828481294,1.3063002104622509e-9,0.004167105529964054,4.445336017426378,81.52635067736611,45.93097319174753,-3617.6617477728837,474300.98256150977,-8.585686086712436e7,1347.2555512238403,42.6788652358396,-3377.5258248944306,445603.50035033864,-8.09856953422747e7,59.611246305189,-4732.037399207162,628138.1078705107,-1.1460855826673423e8,-6631.198606147174,885686.8635427451,-1.622214510901724e8,1.249152280239829e6,-2.2965746671455526e8,-3.2518615184238243e8,0.5913308324746229,0.8032653015958646,1.0042842078415268,2293.2148668908962,142.17358814992667,-0.608839688372866,-0.2504642825636502,0.006777854367250166,3.5851535987666816,3.4351783466551584,-0.608702243861099,0.6433797345927204,0.6524936039861209,0.6608428620215524,0.655467610856425,9.194821514990893e-10,0.5768724429029884,0.6122724947142034,0.1431616594033518,0.1431616591951845,0.02519001313029576,81.52635067736611,81.5263507973654,1347.2555512238403,6.173370656666955e-8,0.41522903709118664,-0.09803471445068719,1.0,10.0,0.0,0.0,-0.004538126973960106,-0.7191547007093846,-0.000552039024434417,1.0027941992135339,0.7911127784449077,-9.97683729506334,-30.672406007752315,-2.5051706568943213,-1.8429427293023464,-0.04674697578594396,3.581763368267204,-338.965649488384,48115.49414754307,-9.106136978211181e6,2.154203383507821e9,3.2227873864881174,-324.801200315022,46104.872726240785,-8.725615579692056e6,2.0641777044089158e9,-465.09624735442287,66267.39149649843,-1.2541490911779897e7,2.9668713911178966e9,95225.07454765716,-1.8026113416000042e7,4.2643240665935955e9,-2.5908869496998116e7,6.129169013502716e9,8.809525446877005e9
2.331241775515025,-1.4598892348163344,0.022889143434678103,2.8884641364198664,2.8771592951860643,0.00010085786171418864,2.9176187621103336,8.433421365686696,2.6998297102415636,7.7357067950825416,4.848700586116873,8.178316091164037,1.1840519877792759e-9,0.004080388604781986,4.146475160229057,83.8496284652437,45.76914925549753,-3584.394436332159,467434.3207534506,-8.417339775459316e7,1380.654613908704,42.24685405378929,-3317.2279972564497,435066.21566632955,-7.863796573759982e7,58.65966186812372,-4606.712180437473,607556.6735972075,-1.102187652726484e8,-6398.566811307316,848637.0321736279,-1.545083885818297e8,1.1856406682499794e6,-2.1663104082054266e8,-3.037804575310067e8,0.5975502459418303,0.8067312058609767,1.00416792390365,2155.239457499853,134.00771679747828,-0.5975904749557339,-0.24584243308756765,0.006588389056184868,3.567218033083223,3.3827308432033805,-0.5974770559092007,0.6329385016301098,0.6414115815861661,0.6490759625933676,0.6440052113213165,7.913727279959988e-10,0.5670669172384666,0.6018130032218751,0.13853859946236216,0.1385385992853944,0.024204619950228278,83.8496284652437,83.8496285736298,1380.654613908704,5.567388143589328e-8,0.40047009264789096,-0.09321531339333891,1.0,10.0,0.0,0.0,-0.004019283742965835,-0.7000664415831936,-0.0005089637903706077,0.9751435435227093,0.7607117839221194,-9.732836679308818,-29.64827736751038,-2.4487467301156327,-1.7954172835297952,-0.046760271438542764,3.5638137719965473,-335.5638763336132,47392.092894458154,-8.923938213997157e6,2.1004388634430366e9,3.1740491077884077,-318.2239166283354,44943.14343179801,-8.462800982043028e6,1.9918937719084775e9,-450.98342119529053,63931.100633366674,-1.2038237385136198e7,2.833437007167889e9,90920.10629787727,-1.7124248842912532e7,4.0305174372080584e9,-2.435867433342615e7,5.733343580209995e9,8.155576425047525e9
2.3722389192400906,-1.4424561104217026,0.021813653686395273,2.8614238452585434,2.8506646897092662,9.353831597950734e-5,2.889444123178372,8.274034956827892,2.675650904724626,7.596995982747976,4.836849156446915,8.114870925792605,1.073132528404439e-9,0.003994470597432058,3.866394604327693,86.22189255132872,45.61699425654025,-3552.8021672456152,460924.86437849817,-8.258326358711006e7,1413.7522108557007,41.82292458127519,-3258.5270400005816,424906.3336962973,-7.639332105276515e7,57.72905906016845,-4484.4419626730205,587676.3456820949,-1.0601692860556668e8,-6172.435866429208,812966.6085221652,-1.4714963780826938e8,1.1248364576747708e6,-2.0427087159764823e8,-2.836061430360129e8,0.6037480669500402,0.8101640768134211,1.0040543718285089,2025.598961308734,126.39107522697668,-0.5866414503098574,-0.24135671123353014,0.0064043954407243305,3.549963844876491,3.3306060763239587,-0.5865479188111711,0.6227355116662193,0.6306146915175712,0.6376506671138638,0.6328644593051914,6.813927809041343e-10,0.5575416734010945,0.5916438182938473,0.13411260135283293,0.13411260120229224,0.02327302450559396,86.22189255132872,86.22189264923489,1413.7522108557007,5.021210658286369e-8,0.38638606998100866,-0.08867908640880541,1.0,10.0,0.0,0.0,-0.0035345523455835117,-0.6816662793134993,-0.00046941196296745825,0.948511978116556,0.7317617348997374,-9.494613523019634,-28.661369074204465,-2.394333164482538,-1.7493367393991115,-0.04677567748602767,3.546546062138287,-332.3075330292402,46703.05327679663,-8.751255340395302e6,2.0497354461474223e9,3.1255347668237032,-311.7875732344034,43819.13839354456,-8.210865329007115e6,1.9231581953941815e9,-437.1730245749386,61669.9479461744,-1.155576525578149e7,2.706596207991831e9,86772.6505802549,-1.6263288143523127e7,3.8091826116867285e9,-2.288819493763704e7,5.360928865204971e9,7.544801749926351e9
2.4195166282351983,-1.4227225314717415,0.020667703247968964,2.831702786573387,2.8215210106252617,8.595085080516294e-5,2.8584961020849446,8.100612830184188,2.6490819506188767,7.445873624453087,4.824023947136294,8.043329399548734,9.604555547046105e-10,0.003898705106177949,3.57204988942879,88.9542603186011,45.457256113967674,-3519.1960632170967,454008.8285239065,-8.08996302965933e7,1450.5913349291325,41.355622337693426,-3194.307244060895,413901.64963636966,-7.398333557860368e7,56.70792251186216,-4350.400919271341,566104.0590797022,-1.0150034380378933e8,-5925.595006844974,774407.692672549,-1.3926927018281892e8,1.0595233474299114e6,-1.9111581929144114e8,-2.6229527125257754e8,0.6107033390292745,0.8139921854005536,1.0039296582101447,1888.904680391903,118.41938443841048,-0.5746580773080644,-0.23646074914894588,0.006203606550240132,3.53133965240205,3.2723064041028964,-0.5745828620572914,0.6115221982226529,0.6187842714544398,0.6251742757165459,0.6206865585539615,5.759783021500839e-10,0.5471375866663754,0.5805256643265075,0.12935022226368809,0.12935022213812683,0.022284213849517554,88.9542603186011,88.95426040592045,1450.5913349291325,4.47019201373857e-8,0.37128513398700863,-0.08388470296771461,1.0,10.0,0.0,0.0,-0.0030266042839810674,-0.6617285097242348,-0.0004287032586052233,0.9196819455785282,0.7007940732724194,-9.233044527382795,-27.592459667730743,-2.335346860976945,-1.6991011223926424,-0.04679530808523358,3.5279072066856463,-328.8104305121179,45966.82920631548,-8.567685491490461e6,1.996109574128145e9,3.0711868345617024,-304.7044205727116,42596.8674817772,-7.939563789256951e6,1.8497634942299104e9,-421.98121927313093,59210.942695581616,-1.1036236131940834e7,2.571220323281246e9,82286.06316060506,-1.5340700882786442e7,3.574063434127266e9,-2.1323721734805282e7,4.968040797523902e9,6.90569820086894e9
2.462646261718035,-1.4050538233690941,0.019701902865024525,2.805856033529761,2.7961578028184264,7.972885148678342e-5,2.8315997682328877,7.951303796115482,2.6259878536221,7.315613209049023,4.813065523267838,7.979550953827257,8.699520892948615e-10,0.0038143293228300903,3.327511978117698,91.44406444058599,45.32541079909465,-3491.0001186497398,448208.8610988397,-7.949197985458171e7,1482.9477360133467,40.94890139715247,-3138.7800853506,404478.73965312383,-7.193756653050798e7,55.82410772599965,-4234.290357862835,547601.0645597028,-9.766201281457546e7,-5712.772032708855,741471.7217435437,-1.325993054762443e8,1.0041076180829594e6,-1.8005369530191472e8,-2.4451593645106876e8,0.6168772316521748,0.8173692523633262,1.0038213159686131,1774.900078775296,111.8178478965368,-0.5642841442303336,-0.23223300619702447,0.006030373711427748,3.5154658413800988,3.2207595620828444,-0.5642222472114137,0.6017750574023356,0.6085300419838859,0.6143950019445211,0.6101551216549661,4.960756639111157e-10,0.5381487454092607,0.5709099888394702,0.12529522580822314,0.12529522570133675,0.021453999872370767,91.44406444058599,91.44406451944786,1482.9477360133467,4.0305923771972774e-8,0.3584737784136224,-0.07987456843883835,1.0,10.0,0.0,0.0,-0.002605659716387504,-0.644636843131086,-0.0003955558501059637,0.8949915338962481,0.674586118581388,-9.005907741461364,-26.67669820153079,-2.2847605180318507,-1.6557804245366108,-0.04681462702217415,3.512020797866768,-325.844332692458,45345.460127733255,-8.413514988360925e6,1.9512935952570105e9,3.0230611718256464,-298.5408832433159,41545.826510265775,-7.7085212095890995e6,1.7877837335259876e9,-408.7730331581456,57096.85638463486,-1.0593900541083505e7,2.4569629406643634e9,78450.78563961743,-1.4559303436303243e7,3.376619433665509e9,-2.0008702234642148e7,4.640508403441437e9,6.377471992685011e9
2.5125023095120267,-1.3850111186973495,0.018670633164334174,2.7773709034818714,2.768186119293266,7.326282424880375e-5,2.8019772720182026,7.788380291518245,2.600555344636941,7.173332745353349,4.801227582790565,7.907561307859007,7.778657672681671e-10,0.003720209632048083,3.07025413194901,94.31919498675556,45.188568715705834,-3461.1306018583673,442061.9098668879,-7.800392170952266e7,1518.859396289523,40.50137624186705,-3078.0160562971173,394264.0893826044,-6.97386886316256e7,54.85809492761227,-4107.022460097275,527511.0738935157,-9.353181074547079e7,-5480.680391909437,705870.3991665406,-1.2545312193181026e8,944629.5249569367,-1.6828286881756717e8,-2.2575321957341042e8,0.6238203698457591,0.8211441319067019,1.003702073391246,1654.431688698237,104.88850765367752,-0.5529063600646129,-0.2276067426284776,0.005841105886882381,3.4983592611651604,3.1630600379739042,-0.5528567250397464,0.5910415241496222,0.5972686402769465,0.6025930418112663,0.5986140734911934,4.192988417679058e-10,0.5283096595371469,0.5603731607141386,0.12091891079133227,0.12091891070215034,0.02057082440381091,94.31919498675556,94.31919505705685,1518.859396289523,3.586239087702352e-8,0.3446984001088933,-0.07562253186128373,1.0,10.0,0.0,0.0,-0.0021637396767110336,-0.6260699949404978,-0.00036134794480101513,0.8681972587622583,0.6464778548111147,-8.756086854433997,-25.682751122993142,-2.2297885970114173,-1.6084504245020814,-0.04683828556606753,3.4949004753749016,-322.6628499914634,44682.11144439377,-8.249705390177088e6,1.90390047569737e9,2.969114002405952,-291.7492245665296,40401.211034694265,-7.459318346979504e6,1.7214871169184465e9,-394.2376284948642,54795.676304370136,-1.0116984196743261e7,2.3348262867788334e9,74301.69810757028,-1.3721541335742595e7,3.166687926414071e9,-1.861008546304237e7,4.294928134946441e9,5.82513627818545e9
2.5580862324264566,-1.3670308978242276,0.017799904507827525,2.7525388705818257,2.743785483226963,6.794901384331848e-5,2.776170714639629,7.647744990446202,2.578406504177869,7.050411385099679,4.791138502948055,7.843345765788118,7.038128339158348e-10,0.003637236204253306,2.856379565488559,96.94555841177163,45.07727949352372,-3436.2086457097994,436925.57057006506,-7.676304249699846e7,1550.2969384478188,40.1128868836402,-3025.494689015712,385515.6993737659,-6.787115349399482e7,54.0260503771375,-3996.858032797549,510278.0413674311,-9.001997741292012e7,-5280.875573712327,675477.7681890375,-1.1940476533506843e8,894229.9716292591,-1.5839204719937885e8,-2.1012294353602043e8,0.6299953949974826,0.8244814764319935,1.0035982882237202,1553.7759348784134,99.13526108286828,-0.5430380818624349,-0.22360260241714158,0.005677643594702161,3.48381405265845,3.112024837527101,-0.5429973544695591,0.5816948995653223,0.5874876245529584,0.5923721762987261,0.5886105449489639,3.6098906489086043e-10,0.5197930953417805,0.5512418589352308,0.1171824875708067,0.11718248749489257,0.019827947502023942,96.94555841177163,96.94555847522356,1550.2969384478188,3.231205868346282e-8,0.3329817392121249,-0.07205567221875478,1.0,10.0,0.0,0.0,-0.0017969672976750509,-0.6101172573818836,-0.000333430097539033,0.8451995437917106,0.6226333842730586,-8.538870115704103,-24.82973969335525,-2.182542283229921,-1.5675596971367862,-0.04686089150410096,3.4803433824949286,-319.96990548273493,44123.175218454366,-8.112307840654129e6,1.8643299168740911e9,2.9213333234978847,-285.83441724068535,39415.95913114968,-7.246858292318055e6,1.665432383642401e9,-381.60056704523197,52816.383303202834,-9.710606304534744e6,2.2316316115422487e9,70756.42305717991,-1.3011963344521578e7,2.9903216611271725e9,-1.7435442410132606e7,4.006943845281767e9,5.369182455389654e9
2.6049411583709876,-1.3488802242980638,0.01696976409438954,2.7281338022705213,2.7197900826038914,6.300943972599523e-5,2.7508236418501673,7.510794897705709,2.556664101515856,6.930631433985685,4.781458274605219,7.7789188468203125,6.363966713062175e-10,0.003554893731154013,2.65552734693318,99.64320201880982,44.97593245523173,-3412.815373573923,432092.0029681497,-7.559688300389779e7,1581.2285302685675,39.733652086443485,-2974.369218201281,377070.60747349984,-6.6082259967704795e7,53.22071638973786,-3889.4874958000155,493618.2159884783,-8.665221171501228e7,-5087.206608041582,646236.237612748,-1.136309825873985e8,846093.3502762865,-1.4901712522791657e8,-1.9543280038792035e8,0.636178386362148,0.8278047788766186,1.0034964633550167,1458.752898649067,93.73407867668948,-0.5333879907754256,-0.21969396486085105,0.005518487925344729,3.4698881977235096,3.061232790315077,-0.5333546267925143,0.5725211165359089,0.5779096636225705,0.5823893550228781,0.578832445399389,3.1066571759742225e-10,0.5114809251233904,0.5423190985668842,0.11358116108042804,0.11358116101582401,0.019122261104875575,99.64320201880982,99.64320207605489,1581.2285302685675,2.9099038261943692e-8,0.32172975557040234,-0.0686740854731978,1.0,10.0,0.0,0.0,-0.0014529531370361046,-0.5946523213873336,-0.0003076456146427048,0.8229275650831936,0.5997930120840931,-8.326046146619019,-24.004006189662675,-2.136730647559152,-1.527723624126939,-0.046884867658389694,3.4664059058712535,-317.4020740756305,43592.39281853789,-7.982367266794921e6,1.8270609297763128e9,2.873723706417873,-280.03192467746294,38459.92641465242,-7.042542074172175e6,1.6119431497596242e9,-369.2282907181119,50897.61290578026,-9.32005404959604e6,2.1332299625812283e9,67342.16184172062,-1.233409605991783e7,2.8230952984398203e9,-1.6322620527578445e7,3.7360557964195805e9,4.944253480823826e9
2.6531447933379746,-1.3305446604146256,0.016177908921017514,2.704127756171817,2.6961735217667524,5.841492259816603e-5,2.7259065411649477,7.377311052669546,2.5353074122050465,6.813821201407349,4.772190419324315,7.714292181392302,5.750147508393232e-10,0.003473171466642237,2.4669065524316744,102.41692534592363,44.884790211918315,-3390.957228223491,427557.95863104943,-7.45037672736133e7,1611.602005720193,39.36426316504924,-2924.6459219332837,368923.0364685103,-6.436946385113278e7,52.44388667078408,-3784.938541316045,477521.25438593846,-8.342369130072707e7,-4899.724258517373,618124.4409624047,-1.0812233894030078e8,800168.4331979792,-1.4013868292102727e8,-1.8164223846046266e8,0.6423736358233142,0.8311166654758504,1.0033964971587446,1369.0027576924379,88.65893397093386,-0.5239451042914363,-0.21587545678345632,0.005363473063222237,3.4565834563684565,3.0106974444274375,-0.52391782111666,0.5635115362765962,0.5685239076155347,0.5726309250459728,0.5692670739651078,2.6721940813689974e-10,0.5033634051292739,0.5335942240172364,0.11010674322845494,0.11010674317349703,0.01845163885047129,102.41692534592363,102.41692539754246,1611.602005720193,2.619054347340481e-8,0.3109145009323001,-0.06546492582325157,1.0,10.0,0.0,0.0,-0.0011301799623821092,-0.5796484784335374,-0.00028381562047641285,0.8013419429569981,0.5778965615884247,-8.117492718347812,-23.20437206443028,-2.0922783636237483,-1.4888955928175156,-0.0469101165053179,3.4530897578593724,-314.95826982746814,43089.2350853053,-7.859675414896265e6,1.792009990809228e9,2.8263021748571013,-274.34031212848726,37532.315196365016,-6.846067618172055e6,1.560903301419682e9,-357.1210910157064,49038.0459126302,-8.944766295500638e6,2.0394019765459244e9,64056.2585253468,-1.168683020998266e7,2.664585062908777e9,-1.5269264970247136e7,3.481419013263823e9,4.548650471351934e9
2.7027779255382813,-1.3120102058851724,0.015422248340568396,2.680495436279281,2.672911899779914,5.4139185185236426e-5,2.7013926819222194,7.247095437014017,2.5143180139176664,6.6998258662024375,4.763341071020619,7.649488895090963,5.191272194216195e-10,0.0033920635048672394,2.2897923157101667,105.27180660872554,44.80418288472949,-3370.6507425213154,423322.1578002642,-7.348251218348268e7,1641.3620679362318,39.00542911453027,-2876.343819906305,361069.3956987403,-6.2730744816624455e7,51.69755674730577,-3683.259153564263,461980.1835255328,-8.033040921369863e7,-4718.506872624231,591125.7288285266,-1.0287061876965779e8,756410.1552574971,-1.3173910285947502e8,-1.6871347707571685e8,0.6485851648145089,0.8344195550366426,1.0032982977944327,1284.199082403371,83.88628454965658,-0.5146994469931951,-0.21214221570826414,0.005212445869399431,3.4439054635914434,2.96044093512204,-0.5146771794273407,0.554658342836248,0.5593205384289576,0.5630845425485483,0.5599029428831307,2.2970311865601042e-10,0.495431795522585,0.5250576330209683,0.10675182448714148,0.10675182444041324,0.017814182791955232,105.27180660872554,105.27180665524368,1641.3620679362318,2.3557389118219097e-8,0.3005106503199615,-0.06241659900473802,1.0,10.0,0.0,0.0,-0.0008272711164775967,-0.5650815007594909,-0.00026177969736895627,0.7804068904099657,0.5568893213446098,-7.913122585833889,-22.429820441235726,-2.0491176466044223,-1.4510353940226461,-0.046936549759565245,3.440400524671099,-312.6381690318319,42613.345108448615,-7.7440709302769955e6,1.759108719710308e9,2.7790939908790815,-268.7592265455186,36632.53485832256,-6.657185651835654e6,1.5122133879062338e9,-345.28106498678375,47236.700259767254,-8.584267834845241e6,1.9499556794708161e9,60896.5373042476,-1.1069188437017884e7,2.514411329217168e9,-1.4273219797540301e7,3.2422602155564094e9,4.180795954076465e9
2.7539248921781345,-1.2932631836227924,0.014700875846045904,2.6572138358157713,2.6499834732400522,5.015847048266779e-5,2.6772577413539302,7.1199682015796615,2.49367946709722,6.588505181741509,4.7549189830783085,7.58454406065684,4.68248662275653e-10,0.0033115682378792415,2.1235172051357902,108.21324937370944,44.734510835872314,-3351.922647208035,419385.2636490846,-7.2532411356208e7,1670.4507831162266,38.657979431331505,-2829.4945523441384,353508.18997133046,-6.116457283148932e7,50.983917604571936,-3584.5165355146833,446991.1131996095,-7.736909129366745e7,-4543.657255001649,565227.4985684749,-9.786865342916963e7,714778.3222304999,-1.2380225254864754e8,-1.5661097094338349e8,0.6548167693227194,0.8377156896785808,1.0032017819000485,1204.04444127106,79.39474518681666,-0.5056419182818244,-0.20848982214688874,0.0050652643621177836,3.4318637131190455,2.9104939552691427,-0.5056237820014461,0.5459544324908016,0.550290631976403,0.5537389985448744,0.5507296159087594,1.9730617178296402e-10,0.48767821912511033,0.5167006317928042,0.10350967051781929,0.10350967047811342,0.017208195736606206,108.21324937370944,108.2132494156032,1670.4507831162266,2.1173506382724895e-8,0.29049516044323065,-0.05951859760909395,1.0,10.0,0.0,0.0,-0.0005429725020109355,-0.5509293167460223,-0.00024139344091231698,0.7600897481364721,0.5367213515959873,-7.712880799690813,-21.679477698869004,-2.0071873194360252,-1.4141085627185557,-0.046964087127524846,3.4283476497160916,-310.4421951324472,42164.5322231621,-7.635437060748003e6,1.7283029432591646e9,2.7321326717805285,-263.2893552980408,35760.188940907035,-6.475695528162118e6,1.4657891058152666e9,-333.7119419007827,45492.89394250904,-8.238159366376523e6,1.8647232011214352e9,57861.21718826567,-1.0480304343358064e7,2.3722321513690233e9,-1.3332489053351048e7,3.017866068932645e9,3.8392138116980085e9
2.806674035892385,-1.2742901460933451,0.014012045657192187,2.6342619446464246,2.627368380275878,4.645122363615537e-5,2.653479498070136,6.9957653801463495,2.4733770489766718,6.479731575912641,4.746935585443846,7.519505294993509,4.219412331086737e-10,0.003231687928232707,1.9674640756586663,111.24703229487042,44.67624866702559,-3334.8101921218345,415749.90000443684,-7.165323019798759e7,1698.8081039285955,38.322868213046284,-2784.1424745280297,346239.97146651364,-5.966988565492243e7,50.30535060896159,-3488.7963544354798,432553.01410108805,-7.453713100469376e7,-4375.300113849572,540420.6389356593,-9.311017939882582e7,675236.5425978802,-1.1631322305745715e8,-1.4530098000647825e8,0.6610720562861367,0.8410071597840606,1.0031068735234598,1128.2667484468966,75.16481578976635,-0.49676418394210503,-0.20491424391471633,0.004921796469612839,3.4204716178813186,2.860895815675458,-0.49674944523414355,0.5373933235256009,0.5414260453510583,0.5445840756002217,0.5417375755943757,1.693328974131946e-10,0.4800955438851345,0.5085153152923095,0.10037413650739455,0.10037413647368092,0.016632158559950157,111.24703229487042,111.24703233257192,1698.8081039285955,1.9015539014347436e-8,0.2808469863633253,-0.05676136404395771,1.0,10.0,0.0,0.0,-0.00027613755816921406,-0.5371717428935225,-0.00022252642123468317,0.7403606001675157,0.5173469071329341,-7.516742578239078,-20.95259823385905,-1.966432049791877,-1.3780858452449047,-0.04699265526106221,3.4169444936579025,-308.371519542169,41742.76972422713,-7.533700393664037e6,1.6995520971247337e9,2.685460088636887,-257.9324017097358,34915.06609474863,-6.301442126792926e6,1.4215601389628348e9,-322.4189343308944,43806.21411010614,-7.9061092516373005e6,1.7835580859032555e9,54948.83844632229,-9.91940482866674e6,2.2377378726696386e9,-1.2445204342396177e7,2.807573474565391e9,3.5225130564624367e9
2.854216662872913,-1.2574928796050966,0.013434749444625136,2.6144343269799872,2.6078228532361907,4.3416244491081086e-5,2.6329500797040306,6.889368617874246,2.4558777288067533,6.386552245359209,4.740321075744628,7.462566842100045,3.8485970122333794e-10,0.0031623015846301812,1.8388514825059965,113.98220879533763,44.635062475737705,-3321.199808733392,412819.90527229407,-7.094230174377698e7,1722.9723941949237,38.04061612315438,-2745.732335401953,340122.60680220334,-5.842018580939232e7,49.74238864616258,-3407.6015867913857,420372.89114105277,-7.216370102947867e7,-4233.426661535332,519605.0560349683,-8.91419319097192e7,642325.6160930592,-1.1011672686718528e8,-1.3602944370219108e8,0.666567573381133,0.8438849128876453,1.0030250926338922,1065.3548535553998,71.6641650988392,-0.4891376184834376,-0.2018457160394443,0.004799211330067376,3.411050080747718,2.8178211632047403,-0.4891253499485076,0.5300148173609325,0.5337992695183033,0.5367225206854036,0.5340113873463813,1.480126563236493e-10,0.47359578200821234,0.5014883097903389,0.09771357071151333,0.09771357068231672,0.01615162169937687,113.98220879533763,113.9822088296941,1722.9723941949237,1.7296090596184226e-8,0.2726909483322176,-0.054457382244445865,1.0,10.0,0.0,0.0,-5.6153765297018224e-5,-0.5254429732855902,-0.00020717085721738677,0.7235582660674045,0.5010120773850532,-7.348490060988398,-20.33532773788278,-1.9316955862951972,-1.3472882698016444,-0.04701844489775318,3.4075132876213248,-306.6639639691816,41396.02195502765,-7.450313707597096e6,1.6760590428116126e9,2.64489782913364,-253.33979974005445,34197.88549294513,-6.154817860007921e6,1.3846153682615201e9,-312.7691836930479,42377.09184937877,-7.626883386869792e6,1.7157746505714295e9,52500.406790810586,-9.45102597398318e6,2.1261371934321501e9,-1.1711280848143697e7,2.6346461141618805e9,3.2647719830764847e9
2.9102239201648157,-1.2380602845576256,0.01280270883808656,2.592049951994402,2.585747323789634,4.017021337007226e-5,2.6097870062692885,6.770254505212117,2.4361709045486664,6.282248059771373,4.733200819703831,7.397527090837967,3.460847309685602e-10,0.003083592458288365,1.700451474937988,117.20624637271831,44.599754900170716,-3307.2561082558286,409764.09105875704,-7.019713577067596e7,1749.7916082825525,37.73166798184103,-2703.3526692615487,333412.3387142947,-5.705825017245711e7,49.136646618334815,-3317.8417902010165,406974.3754567216,-6.95693793623117e7,-4077.6468944395474,496830.2250666603,-8.482579269965957e7,606614.2373616638,-1.0343055580880027e8,-1.2611936741907981e8,0.672876454741461,0.8471728290782358,1.002933015743997,997.1261310891437,67.87781293158962,-0.48057682780316713,-0.19840445410096996,0.0046623806253388595,3.4009264941149455,2.769013630886744,-0.48056690277362507,0.5217058448386057,0.5252250394417451,0.5279004291776669,0.5253363465688031,1.2678665932429078e-10,0.4663165034352288,0.4936059233042225,0.0947631416357172,0.09476314161096899,0.015628188662584166,117.20624637271831,117.2062464035889,1749.7916082825525,1.550680396772937e-8,0.263680740791064,-0.05194115769003363,1.0,10.0,0.0,0.0,0.00018070512856475105,-0.5123765357749932,-0.0001908424191358258,0.7048591892643734,0.4830147840799299,-7.160077204462476,-19.650824883279473,-1.8930121539641842,-1.31289825633992,-0.04704876856137327,3.397378609921067,-304.83405989728965,41025.48481807875,-7.361461553729118e6,1.651098185391693e9,2.5989092718543363,-248.20265688107773,33403.8579189954,-5.993864957775461e6,1.3443583188865783e9,-302.01255806840135,40797.24050323201,-7.320506294696477e6,1.6419065799729838e9,49815.46036910289,-8.940776497949585e6,2.0053112519094772e9,-1.0919504049831998e7,2.4491484344202766e9,2.991217435677595e9
2.960771076741708,-1.2208405779796403,0.012272893672213264,2.572692495611552,2.5666489241409036,3.751217241739648e-5,2.5897678987316213,6.66810529329966,2.4191750427372782,6.192820393047842,4.727369810340593,7.340712151394287,3.150616920321447e-10,0.0030152465701084206,1.5864859181973445,120.11853693138357,44.579695828436556,-3296.5185428957043,407352.97828530485,-6.960491661030003e7,1772.5137612751319,37.474272356669246,-2667.6609181473937,327791.6242568589,-5.592474415578739e7,48.641747612412516,-3242.059865078185,395711.9318214985,-6.740204987478358e7,-3947.039456521008,477788.8437555971,-8.123760895976368e7,577007.8696732611,-9.791689173265776e7,-1.1802556255201954e8,0.6784239017777627,0.8500502533318159,1.002853617563334,940.4762697374222,64.74088889878766,-0.4732170514984169,-0.19544840059142254,0.004545430070795792,3.392651040522593,2.7267239379988983,-0.4732088244012024,0.5145398312879413,0.517842117343453,0.5203173261373986,0.517875618505103,1.1062084208439698e-10,0.46007339033409994,0.4868341251628011,0.09225683565016067,0.09225683562876379,0.015191889741463703,120.11853693138357,120.11853695947428,1772.5137612751319,1.4082013344136668e-8,0.2560565021077711,-0.04983617374425996,1.0,10.0,0.0,0.0,0.00037590236427324265,-0.5012270850813244,-0.00017754882586700594,0.688920339290288,0.46782715963565985,-6.998647374572372,-19.069882362768695,-1.8600212488987458,-1.2835009213732436,-0.04707600186117333,3.389093370337321,-303.3418820830966,40724.13992731992,-7.289396351139687e6,1.630908143575163e9,2.5590418699219515,-243.80871878677118,32731.714041345127,-5.858796213462729e6,1.3108276664751542e9,-292.84482238735325,39461.79485546816,-7.063443582491202e6,1.5803488420474942e9,47564.58384020025,-8.515781896227077e6,1.9052864238638492e9,-1.0266587210518792e7,2.2970346916691637e9,2.7693279847022166e9
3.020397260388525,-1.2009019453801462,0.01169276885256421,2.55081745616483,2.5450579061766008,3.466894078769352e-5,2.567158397434905,6.553628794752736,2.400025165544591,6.092635680498261,4.721182687022546,7.275981601108734,2.8265503668558615e-10,0.0029377493238871813,1.4639681221286265,123.5581430923913,44.569889208841566,-3285.9948216562293,404907.56930076797,-6.899796962544023e7,1797.5748835321137,37.196223474143046,-2628.5466812172317,321662.2462080722,-5.469641910677888e7,48.11905755594553,-3158.7420157790884,383375.5888900497,-6.504209816266769e7,-3804.4616670928945,457041.1470988323,-7.734885518827574e7,545021.9367533501,-9.198972949595857e7,-1.0940912200050904e8,0.6847977159679953,0.853340816480903,1.0027641635973696,879.039938590627,61.3444263890995,-0.464949977822235,-0.19213033687387215,0.004414852808868318,3.383886404569085,2.6789355492780818,-0.46494335563379574,0.5064651078049703,0.5095357766588248,0.5117999638113006,0.5094913630245458,9.454153221428332e-11,0.4530781110602331,0.47923298201939796,0.08947454604089321,0.08947454602279417,0.014717181082002557,123.5581430923913,123.55814311758711,1797.5748835321137,1.2600516170656907e-8,0.24762610297890683,-0.047534845168495876,1.0,10.0,0.0,0.0,0.0005859613653492581,-0.4887957779628299,-0.00016341030157858308,0.6711679500564073,0.45107964173324083,-6.818146855256924,-18.426192537145912,-1.8232627277484634,-1.2506854921567414,-0.04710787735375045,3.38031739973378,-301.7649461895563,40406.460728822036,-7.213614665900053e6,1.6097302407382302e9,2.5139727996844643,-238.90758032059665,31989.829564726075,-5.711024905070989e6,1.274422790717153e9,-282.65539972390275,37989.56352889231,-6.782135039572798e6,1.513440047703092e9,45103.98756132301,-8.054132641414175e6,1.7972846501572375e9,-9.564551315341877e6,2.1343639743336897e9,2.534659671503726e9
3.07428171551622,-1.1832190257684476,0.011206458205130257,2.5318828245206264,2.5263618269655748,3.2340695591095904e-5,2.547599470017152,6.455361122462385,2.383501796637629,6.00667557590256,4.71620604574159,7.219607322616953,2.567577252412668e-10,0.0028704876089741286,1.3631919723470372,126.67150164117217,44.573481628098364,-3278.389838065737,403049.36357786896,-6.852973318204506e7,1818.6636522837669,36.96826461981215,-2595.8727357528614,316564.6387462779,-5.3681210757614374e7,47.70169134629606,-3088.846446552581,373057.7864246858,-6.307957471892321e7,-3685.7150408594816,439776.03752572567,-7.412930730128682e7,518632.27416875534,-8.712230787627287e7,-1.0240263037215242e8,0.6904067482013129,0.8562230882207897,1.0026869790082675,828.0358840515034,58.527654428153134,-0.4578380631423654,-0.189277729597703,0.00430322002919162,3.3768500976415194,2.6376577945815862,-0.4578325991219517,0.4994970548051417,0.5023784585920544,0.5044725115054757,0.5022748151541706,8.230932013873673e-11,0.4470759093790785,0.4726987756541404,0.08710871218546806,0.08710871216985107,0.0143220770951725,126.67150164117217,126.67150166406134,1818.6636522837669,1.142191848462882e-8,0.2404864121524717,-0.045607721974269176,1.0,10.0,0.0,0.0,0.0007589540984950039,-0.4781800756072713,-0.00015189865147128488,0.6560246434609205,0.4369355024245366,-6.663775788368747,-17.880463733663248,-1.7919001810205692,-1.2226487626621991,-0.04713638833376836,3.3732709915961543,-300.50138422930837,40152.48659879791,-7.153169663855211e6,1.5928776720489507e9,2.4750328215122344,-234.72946641920765,31364.15253111844,-5.587527031345235e6,1.2442363440026128e9,-273.99967338891497,36749.03461951635,-6.546844337997654e6,1.457855927814435e9,43048.307354212884,-7.670865418611087e6,1.7081511027445686e9,-8.987732760711644e6,2.0014186361724186e9,2.3450340177099047e9
3.1298481234166187,-1.1653058307861885,0.010739230537198526,2.5131310711356947,2.5078398203800667,3.0152180692786375e-5,2.5282399947956584,6.3587937569061825,2.367189669389205,5.922247174846444,4.711658346874028,7.1635750651349435,2.329755617099975e-10,0.002803751053483801,1.2681176813579342,129.88807134607404,44.58916404330262,-3272.3609846823692,401465.24814114143,-6.812215370900878e7,1838.9270004504265,36.75587516917033,-2564.7358946402896,311724.0623166211,-5.272273339791234e7,47.324043272068764,-3021.890444237674,363194.15442198154,-6.1213061731567726e7,-3572.7342125684067,423343.9091276269,-7.107873773998983e7,493715.50409408315,-8.254481238067481e7,-9.587390316313307e7,0.6960477075585764,0.8591092748297171,1.0026107761655867,779.4782491122172,55.84705291252648,-0.45083603158670504,-0.1864706537074564,0.004193969998338441,3.3704325640276402,2.5969457414864445,-0.45083153354046357,0.49261696322192666,0.4953208732732539,0.49725744318961723,0.4951657544401275,7.157946819739367e-11,0.4411813315181114,0.46627007422471595,0.08480423361760138,0.08480423360414008,0.013945337001378484,129.88807134607404,129.88807136685043,1838.9270004504265,1.0343986513388514e-8,0.2335584729637786,-0.04375721064555951,1.0,10.0,0.0,0.0,0.0009223706668835528,-0.46779956090306235,-0.00014113507304597687,0.6412318290427339,0.4232466686837596,-6.512818990992787,-17.350916031474068,-1.761263237027559,-1.1952393219292718,-0.04716544475608312,3.3668431341077776,-299.350629130504,39921.624167089925,-7.098332594898153e6,1.5776188837376592e9,2.436620785565748,-230.6596899809288,30760.947570089378,-5.469502836921325e6,1.215606418426371e9,-265.5946978858565,35553.51030892889,-6.321652634440264e6,1.40499616558637e9,41083.03499654781,-7.306567141969424e6,1.6238924067963579e9,-8.44480309169409e6,1.8768922456729221e9,2.169306813855677e9
3.1871817545871277,-1.1471532474890136,0.010290370510968655,2.4945537564554834,2.489483888417747,2.8095215582777847e-5,2.5090710281442523,6.26386208494258,2.351083423581553,5.83929991572193,4.7075622332371365,7.107986856535154,2.1115052792305365e-10,0.002737553844059814,1.1784765912943083,133.21452675904135,44.61771631525748,-3267.995776114486,400168.01464279514,-6.777758424835244e7,1858.3268994213904,36.560366686102896,-2535.232854639778,307150.8812426787,-5.182240023861463e7,46.988515118806,-2958.013021085887,353795.34637655783,-5.944328864483095e7,-3465.680516553705,407749.0033390969,-6.819561769694233e7,470254.557085135,-7.82502257803115e7,-8.980469905789782e7,0.7017225819947999,0.8620003802631451,1.002535525275403,733.2569028403183,53.29491972423224,-0.4439404983006668,-0.1837075115577516,0.004087043955103827,3.3646645055521605,2.556867136636903,-0.44393680431543914,0.48582225638315923,0.48835978726461937,0.4901507334479332,0.48816041810145916,6.217397872318774e-11,0.435391555312941,0.4599437314804848,0.08255866026750452,0.0825586602559143,0.013586495664290031,133.21452675904135,133.21452677788346,1858.3268994213904,9.358673741285504e-9,0.22683391397090202,-0.04197960598255544,1.0,10.0,0.0,0.0,0.0010766690880476284,-0.4576461219437058,-0.00013107169875364448,0.6267773664520813,0.40999465499829313,-6.36537196372345,-16.837446780037407,-1.7313326924561157,-1.1684550369363478,-0.04719501683968394,3.3610644762396884,-298.31747875419416,39714.7012247081,-7.049267974128954e6,1.563990631296507e9,2.3988054100361813,-226.70402404924732,30180.87383890504,-5.35703557427248e6,1.1885407354395146e9,-257.4486889600398,34403.57644685103,-6.106555541320946e6,1.3548314239634037e9,39207.76691377845,-6.9609429026280325e6,1.5443879759982522e9,-7.9347488468413185e6,1.7604655901197987e9,2.0067728583525248e9
3.2463726714976002,-1.128752039331535,0.009859201627147053,2.4761429248943028,2.471286488665716,2.616216018598946e-5,2.4900841379716763,6.170505420615382,2.335178013055307,5.757786061759308,4.703943119790084,7.05295666230627,1.911362979415856e-10,0.0026719115328440912,1.0940128801991698,136.6581356750343,44.660009612890775,-3265.3940834749924,399172.59500662406,-6.749885349742594e7,1876.8275770279474,36.383165977018066,-2507.4722300508315,302857.1955870037,-5.098198060556468e7,46.6976236084859,-2897.366240893058,344873.7174265476,-5.777133610004751e7,-3364.7270763362353,392996.8612791466,-6.54787284049029e7,448233.17699778546,-7.423183009539166e7,-8.417726422436653e7,0.7074333380220489,0.8648973789184805,1.0024611983776854,689.2679611937447,50.864016079859084,-0.4371482712892697,-0.18098680146001295,0.003982385879146544,3.359580649228784,2.5174960051499413,-0.43714524518168585,0.4791105107153496,0.48149216006230594,0.4831486014241912,0.48125527016199743,5.393572362869197e-11,0.42970389935826175,0.4537167713667821,0.0803696842926675,0.0803696842827001,0.013245144277444084,136.6581356750343,136.65813569210658,1876.8275770279474,8.458576645105129e-9,0.22030486401059687,-0.040271434999995324,1.0,10.0,0.0,0.0,0.0012222801185107148,-0.44771211982224446,-0.0001216640442941593,0.6126498103234278,0.3971620514488863,-6.221543796355093,-16.33999189769539,-1.7020911294391405,-1.1422956709433005,-0.047225076428718156,3.355969688067244,-297.4074711086459,39532.69955655913,-7.006178454021139e6,1.5520407807158885e9,2.3616616287716115,-222.86895564048012,29624.71350026552,-5.25023668331192e6,1.163055022559385e9,-249.5703411911801,33299.9146921554,-5.901573797117952e6,1.3073403331690764e9,37422.11180765908,-6.633714628361644e6,1.4695251467976985e9,-7.456568939933969e6,1.6518300575351064e9,1.856749230452887e9
3.307516091829147,-1.1100928290412833,0.009445082919951072,2.4578910673337986,2.45324049913481,2.434586951404633e-5,2.4712713641910944,6.078666697927212,2.3194686583349875,5.677660424259164,4.700829482382384,6.998611150786254,1.7279725423747535e-10,0.002606841014232616,1.0144825929213757,140.226834015985,44.7170172621736,-3264.6696965120796,398496.3346676793,-6.728932633415657e7,1894.396097660087,36.22582414739701,-2481.5757589848336,298857.0232024546,-5.020363686178209e7,46.45400679594504,-2840.1164474898155,336443.47925713344,-5.619866463041512e7,-3270.060391479445,379094.4749880923,-6.2927184003331475e7,427636.1671383276,-7.04832354883972e7,-7.89743874008904e7,0.7131819254316233,0.8678012187152427,1.0023877692102432,647.4132717564723,48.547527886660866,-0.43045633718535786,-0.17830711030015162,0.003879942314345097,3.355220178748284,2.4789129161439796,-0.43045386461121055,0.47247944440975204,0.4747151295254367,0.47624749192052596,0.4744469840447035,4.6725937001172616e-11,0.4241158040647812,0.44758637047605054,0.07823512789859918,0.0782351278900382,0.012920928489026129,140.226834015985,140.22683403143895,1894.396097660087,7.63687757682341e-9,0.2139639123993691,-0.03862943732345085,1.0,10.0,0.0,0.0,0.0013596094349994322,-0.437990351940178,-0.00011287071772467298,0.598838357002758,0.3847324401662352,-6.081457134025619,-15.858523828661422,-1.6735228538155544,-1.116762828945512,-0.04725559683965381,3.3515978916849942,-296.6269666473279,39376.77236688408,-6.969309141006311e6,1.5418295468201766e9,2.325270862056702,-219.16173046821135,29093.380751936435,-5.149247952275504e6,1.1391736116975918e9,-241.96882001785212,32243.304428442076,-5.706754049892924e6,1.2625097321860895e9,35725.687401357776,-6.324620809371088e6,1.3991991062514818e9,-7.009274955058099e6,1.5506874960995326e9,1.7185754117510338e9
3.3707127996602564,-1.0911660760400903,0.009047405855254048,2.4397910816982358,2.4353391809923792,2.263965249234448e-5,2.45262517727663,5.9882921658964285,2.3039507973103364,5.598880086544895,4.698253191226302,6.945090492041556,1.5600760121484276e-10,0.0025423604886633815,0.9396527530513507,143.92931320337829,44.7898273685845,-3265.952173714766,398159.3201046579,-6.715297722005007e7,1911.0029919030605,36.09002701071023,-2457.679736012115,295166.52092692134,-4.948997017554652e7,46.260432793143565,-2786.4458128203123,328520.90258159884,-5.472715326415596e7,-3181.8824504624813,366050.50624508713,-6.054046698621003e7,408449.73755358165,-6.6998425960105896e7,-7.417947619204056e7,0.7189702834784262,0.8707128248038134,1.0023152130630573,607.5999386427617,46.33903038556084,-0.4238618462968636,-0.1756671060552513,0.00377966217425186,3.351627236690248,2.4412052718289976,-0.4238598314262915,0.46592690512236445,0.4680259966291798,0.4694440562378949,0.46773242478056,4.042202612985502e-11,0.41862481252537226,0.44154984016688703,0.0761529316516165,0.07615293164427331,0.012613546927821606,143.92931320337829,143.92931321735338,1911.0029919030605,6.887293483341063e-9,0.20780407115747337,-0.037050547054651085,1.0,10.0,0.0,0.0,0.0014890396380586451,-0.42847401591233975,-0.0001046531564469155,0.5853327921725137,0.37269031608832903,-5.945248183570045,-15.393049656956482,-1.6456138417910258,-1.0918599030176783,-0.047286552735136496,3.34799316275907,-295.9832454534134,39248.265137443974,-6.938952831921337e6,1.5334310163133016e9,2.2897213110939343,-215.5904059003445,28587.932925680718,-5.054244247585241e6,1.116930215329249e9,-234.6537635578834,31234.626991116907,-5.522170254112711e6,1.2203350979518158e9,34118.12097233228,-6.033417082948088e6,1.3333130602900128e9,-6.591892724689865e6,1.4567504035883038e9,1.5916138191441715e9
3.436069568495488,-1.0719620604310378,0.008665591674677273,2.421836243271083,2.4175761507481583,2.1037235639475087e-5,2.434138446927935,5.899331143558937,2.288620044233668,5.52140417969043,4.696249898858463,6.892549232731922,1.4065057613942982e-10,0.0024784894568120534,0.8693005984482429,147.7751198467013,44.87965749782727,-3269.3890390611014,398184.7725713121,-6.7094479423171e7,1926.6229250944266,35.977607253377954,-2435.9367387727184,291804.2563594889,-4.884407762991082e7,46.11981157727009,-2736.554316707024,321124.58370306453,-5.335915125477055e7,-3100.4135363733603,353875.5954972202,-5.8318480226418294e7,390661.9817872697,-6.377182641833405e7,-6.977665927011038e7,0.7248003448096997,0.8736331020285006,1.002243506670276,569.7399099168779,44.23245717843902,-0.4173621012407771,-0.17306553191069973,0.0036814965970551603,3.3488515130303425,2.4044676553189825,-0.41736046391824205,0.4594508609933113,0.4614222138883799,0.4627351371360278,0.4611086351657445,3.491566137851511e-11,0.4132285548178147,0.43560461230118364,0.07412114457171977,0.07412114456543002,0.012322750331662705,147.7751198467013,147.775119859326,1926.6229250944266,6.2040302767914505e-9,0.20181874306136088,-0.03553187697910147,1.0,10.0,0.0,0.0,0.001610932009303588,-0.4191566801631819,-9.697539441218442e-5,0.5721234480415711,0.36102101947547494,-5.8130668702623645,-14.943609719806126,-1.6183517140778698,-1.067592034364891,-0.04731792000266849,3.34520511828084,-295.4846226666109,39148.740706339784,-6.915456384507776e6,1.5269350225657883e9,2.2551083099159035,-212.16391662281703,28109.58446624008,-4.965437000983609e6,1.0963689334873214e9,-227.6353022368125,30274.873442828433,-5.347925934400973e6,1.1808212270032244e9,32599.055364383108,-5.7598779963999875e6,1.2717787180951002e9,-6.203465536203533e6,1.3697425246343355e9,1.4752508124288125e9
3.4938945204770215,-1.055273288793436,0.008350529310929857,2.4065570678708026,2.402456166657958,1.974187859948897e-5,2.418414460756057,5.824167553499666,2.275625099733487,5.456004858709696,4.695018959520369,6.848421717214964,1.2854525616856608e-10,0.002424243704014431,0.8124007499973472,151.19354554028848,44.97123096482579,-3274.17644401786,398515.3111657543,-6.711043153396429e7,1939.2102237934348,35.901360557774446,-2419.142540586995,289199.6368874241,-4.8347158165322274e7,46.04374559517107,-2696.9644201095434,315219.77715282596,-5.2271134900388464e7,-3036.1057598140296,344141.45845429297,-5.654531541169393e7,376521.35105637315,-6.1207843328080244e7,-6.630347804638577e7,0.7298321949019642,0.8761437707035202,1.0021827037388369,538.7796611878196,42.50359020522132,-0.4118643609806113,-0.17086529714396462,0.0035990021933139356,3.3471649674490607,2.373827565894476,-0.4118629935751668,0.45395939253887335,0.4558279332404311,0.45705760009591523,0.4555012263891052,3.075782058082945e-11,0.4086768488061723,0.4305795046244708,0.0724183284891616,0.07241832848366021,0.01208654524890728,151.19354554028848,151.19354555185015,1939.2102237934348,5.66709836059987e-9,0.19682262475442072,-0.034276022119811705,1.0,10.0,0.0,0.0,0.0017096710831912693,-0.41132415791880617,-9.079857813535e-5,0.5610299650821315,0.3513049683177587,-5.703098149171665,-14.571191600675832,-1.595490857168727,-1.0473016134304167,-0.047345116188472446,3.3435075266421883,-295.1798744287191,39087.86677188284,-6.901084357901936e6,1.5229625196846232e9,2.226263210056161,-209.34967317499013,27722.187989778773,-4.894438456051659e6,1.0801257260779262e9,-221.8636097600106,29492.006608695312,-5.206905396663176e6,1.1490810719351225e9,31367.187331823658,-5.539320549899535e6,1.222438458211302e9,-5.8928646892788755e6,1.3004789387799697e9,1.3835000460685554e9
3.563568432416589,-1.03552789980661,0.007996731165623381,2.388855131454645,2.3849341367070913,1.831688117024016e-5,2.4002061994769703,5.7377067587544985,2.2606306462841643,5.380849218047794,4.694189212047111,6.798162364849277,1.1556696752695097e-10,0.0023615607954949806,0.7498053710959858,155.33426751446953,45.09641450602381,-3282.0781579732343,399288.24680914194,-6.72117625195479e7,1952.947118619897,35.83777971400156,-2401.867242277716,286505.86704933614,-4.783734459747862e7,46.00973651567708,-2654.693326909554,308859.5409789647,-5.110349198195485e7,-2967.7587956353736,333617.2756394121,-5.463074020735272e7,361308.6351920688,-5.844787920546533e7,-6.2589738195046626e7,0.7357448229966221,0.8790824909399189,1.002112518285815,504.3286076167226,40.57131966893178,-0.4055338956441559,-0.16833199445225278,0.003504641096976055,3.346060618204243,2.3391685944088367,-0.405532790503926,0.44762040007707504,0.4493763756080882,0.4505164352465875,0.4490387208086968,2.6487079079669624e-11,0.40345047757940666,0.4247973850540957,0.07047531598343233,0.07047531597873352,0.011826064431287977,155.33426751446953,155.33426752489285,1952.947118619897,5.093131568955367e-9,0.1911451065212308,-0.03286208125386427,1.0,10.0,0.0,0.0,0.0018184568525229333,-0.4023604898357074,-8.403588616237776e-5,0.5483468057222867,0.3402918095140254,-5.578842573567071,-14.151746063699278,-1.569402837785097,-1.0242326286081727,-0.04737718718798574,3.3423896469216174,-294.9768954117055,39047.183997929045,-6.891465434749329e6,1.5203017341950521e9,2.193668522684501,-206.21920238883413,27297.999064347252,-4.8178433948809765e6,1.0628463212676289e9,-215.4246988992872,28626.166658309878,-5.052252606253654e6,1.1145573560521662e9,30011.638050213045,-5.298066831556853e6,1.1687842384500098e9,-5.555753166741559e6,1.2256493983952198e9,1.2852798554909472e9
3.625275565182113,-1.0183600078921977,0.007704917986874443,2.3737839677499477,2.37001239944805,1.7165605372715338e-5,2.3847116083951363,5.664620854022026,2.247917875061827,5.3173843349232195,4.694033142076353,6.756275773056019,1.053556486320323e-10,0.002308366892300072,0.6992569270479856,159.0233603535876,45.22065947322823,-3290.9913361600616,400308.0303932711,-6.737481200769813e7,1963.902000782203,35.80671492903144,-2389.199273690141,284512.42362350033,-4.7463869954154484e7,46.029960637012756,-2622.0104665137287,303880.83905879984,-5.0192805949127056e7,-2915.1130889339092,325323.6129472689,-5.312290503792735e7,349368.4626132634,-5.627780644351605e7,-5.968713832098051e7,0.7408502974469992,0.8816102459397042,1.002052989162891,476.17508361899536,38.9839878989159,-0.4001777431300463,-0.16618865490092694,0.0034253425207441336,3.3459041999861068,2.310477974082431,-0.40017682461949516,0.4422437798448479,0.4439092825851995,0.44497861769163843,0.44356573933259696,2.326885461596413e-11,0.3990411095952127,0.4199086389858543,0.06884603802664793,0.06884603802254853,0.011615658181222809,159.0233603535876,159.0233603631161,1963.902000782203,4.642801585487802e-9,0.18640428265797895,-0.031692272805831784,1.0,10.0,0.0,0.0,0.0019064298907153308,-0.394822757404918,-7.85981798851328e-5,0.5376917492555933,0.33111911512159864,-5.475939405330167,-13.80520906617341,-1.5475358590511838,-1.00498342058342,-0.047404954607600226,3.342221010829952,-294.9424012524713,39040.022626497,-6.889743560106794e6,1.5198203693389566e9,2.1667221401992887,-203.67552050095532,26959.490403728574,-4.757783513914065e6,1.0495266935117426e9,-210.1667739772117,27925.73312937687,-4.928305012132513e6,1.087141270327735e9,28919.542848221572,-5.1049380968633555e6,1.1261038764559772e9,-5.2878180192784e6,1.1664628488037434e9,1.2082669675911717e9
3.699703329720996,-0.9980376760118777,0.0073773890740472334,2.3563149864400255,2.352712413680429,1.589990392686418e-5,2.3667606583203176,5.58051175389735,2.233245627296568,5.244424510674646,4.694547094620884,6.7089926947563345,9.442931079882387e-11,0.0022469524090083983,0.6437381836319384,163.5029023467124,45.38705122607035,-3304.1026218886664,401950.2046481547,-6.766146313056663e7,1975.7240492983883,35.800057250109354,-2377.1254424621234,282582.57391621685,-4.710734403972033e7,46.11436664271922,-2588.282790894106,298651.80737939983,-4.923985570648501e7,-2860.9121993922145,316516.20676292886,-5.152126236526134e7,336722.76895193564,-5.397173727631585e7,-5.6617770644327916e7,0.7468521536246502,0.8845703675201683,1.001984256909835,444.8702179769226,37.208115628875824,-0.3940085712871697,-0.16371993465322526,0.0033346368869475807,3.3467125254270615,2.278303690058735,-0.3940078332498619,0.43603587541695427,0.4376024710354044,0.4385959611079586,0.4372558465794276,1.9970407993351148e-11,0.39397704806750555,0.41428172480294356,0.06698597358714119,0.06698597358365076,0.011385145260302494,163.5029023467124,163.50290235528414,1975.7240492983883,4.162212181627874e-9,0.18101514308711553,-0.03037460109931056,1.0,10.0,0.0,0.0,0.0020031742984710026,-0.38619374565899145,-7.264824810438784e-5,0.525506110904158,0.3207187405760429,-5.3602695656666235,-13.416210197783954,-1.5225955674407854,-0.9831478139452091,-0.04743765622669241,3.3430142654463983,-295.077011404791,39066.39462470915,-6.895907709565142e6,1.5215127550784447e9,2.1365539878355637,-200.8823463215141,26595.595908826926,-4.694591794703269e6,1.0358136410180545e9,-204.34828927046402,27158.601741890307,-4.79397221845917e6,1.0577399817344246e9,27726.74688880329,-4.895456471840972e6,1.080130410732793e9,-4.99900974920674e6,1.102994774456584e9,1.1263419239001558e9
3.7656886879787503,-0.9803595483127202,0.007107387852042443,2.34143554901357,2.3379734418191034,1.4878024993899754e-5,2.351478185419051,5.5093827167689025,2.220803085096706,5.182791238538943,4.69562807155847,6.669992837560936,8.5850230419146e-11,0.002194882979807724,0.5989800958301977,167.5041766186684,45.54957070274186,-3317.865405825163,403778.88804717216,-6.799693515545164e7,1985.0389000967834,35.82169862923186,-2369.286511974135,281293.5048753101,-4.687446459335472e7,46.241625312755744,-2563.3836670758947,294692.3173254681,-4.852111218970274e7,-2820.910083159717,309731.47226990346,-5.028576919058959e7,326990.5778856352,-5.218724969044132e7,-5.425123328159906e7,0.7520369713046983,0.8871177058407949,1.0019259466753574,419.3081071373452,35.74770359708423,-0.38878749102872634,-0.16163048875574618,0.0032584113400342925,3.3483175021455525,2.251935835017286,-0.38878688077570844,0.43076925466554983,0.4322564820210493,0.4331903462343249,0.43191024042122517,1.749060862707165e-11,0.38970363641639044,0.40952278504585016,0.06542545501103496,0.06542545500799832,0.011200385490922572,167.5041766186684,167.50417662648928,1985.0389000967834,3.785810237754249e-9,0.17651377195172002,-0.02928394832943551,1.0,10.0,0.0,0.0,0.0020812502957885124,-0.3789352901439566,-6.78671884527269e-5,0.5152660679495227,0.3120540109281475,-5.265040917708087,-13.096029253937457,-1.5017045909770839,-0.9649740114508498,-0.04746593456999011,3.344605540880419,-295.3534399814366,39121.00280460232,-6.908727736372989e6,1.5250430226402323e9,2.1118813830555694,-198.64814786225165,26311.915383842796,-4.646656463000409e6,1.025709169077346e9,-199.6413174119985,26545.21442954837,-4.687856792936802e6,1.0348029205925777e9,26774.037653590698,-4.729422484845871e6,1.0439772475455579e9,-4.771281058149274e6,1.053232885464664e9,1.0625694409608707e9
3.8337952702550973,-0.9624350665660334,0.006846999275031939,2.326639529942865,2.3233140006280846,1.391134636058294e-5,2.336288232000321,5.4391194471342335,2.208481264163614,5.121970547703693,4.697345162370922,6.632573503661933,7.794550159555465e-11,0.002143359219597334,0.5567166001954984,171.66605918935556,45.73202499173206,-3334.1672426834143,406031.4988010762,-6.84228726790185e7,1993.6067705641083,35.87058075345977,-2363.9619542614973,280368.574892991,-4.671387581533234e7,46.42232326847874,-2542.430153346349,291242.51804917655,-4.7897473019869626e7,-2787.1465671169613,303674.65599316667,-4.917993130406111e7,318290.4968922842,-5.057974546136018e7,-5.212304560867865e7,0.7572603457862707,0.8896749051804598,1.0018681821179147,394.87446733335787,34.34131179747811,-0.38362672554308597,-0.15956498740320532,0.00318356526628773,3.3508292175571066,2.2267813293299805,-0.3836262222029173,0.42555190463314035,0.42696450503313244,0.4278434237822956,0.4266212413152388,1.5295545958382895e-11,0.3854908679964548,0.40482165196157455,0.06389516766456799,0.06389516766192982,0.011027494306000899,171.66605918935556,171.66605919648478,1993.6067705641083,3.4397430254044993e-9,0.17211799045788623,-0.028227687144742622,1.0,10.0,0.0,0.0,0.002155029059077774,-0.37180090172886404,-6.33640290634481e-5,0.5052102673910993,0.3036126945134897,-5.173585587924254,-12.78822267462249,-1.4812607965684643,-0.9473106551400625,-0.04749442955607453,3.3471027469066943,-295.79017263912993,39207.50988257278,-6.929069815197853e6,1.5306517930802126e9,2.0884000584250453,-196.57217540738293,26055.989081404634,-4.604826193497082e6,1.0172188168977201e9,-195.20264019609115,25973.899530338313,-4.590318627564482e6,1.0140132543399062e9,25885.75055169093,-4.575856837743096e6,1.0108177502071781e9,-4.561368413535897e6,1.0076322926445374e9,1.004455798892189e9
3.904122817070312,-0.9442571839443239,0.006595949841744765,2.311923923715677,2.308731230928431,1.2997205160496296e-5,2.3211876073146516,5.369699857753707,2.196277630682206,5.061942573659031,4.699745692984728,6.596907976000759,7.066938142157606e-11,0.0020923991338231,0.5168405535905588,176.00049480896217,45.936074796133234,-3353.232804210301,408746.33751767164,-6.894762095138554e7,2001.4411767861784,35.94876472342951,-2361.3617067746245,279837.16297906684,-4.6631265789360255e7,46.65926610787404,-2525.681089727609,288332.22721092025,-4.737406507469519e7,-2759.922589116706,298371.1897194261,-4.820728937380734e7,310637.8259578932,-4.914980368483158e7,-5.022910348009844e7,0.762523504709902,0.8922424757522044,1.0018109533367812,371.5288916915835,32.9862275760477,-0.3785250746252252,-0.15752288179989807,0.003110075324312699,3.354316289530086,2.202938051283496,-0.3785246605283551,0.4203829432782022,0.4217254302504968,0.4225538231972033,0.4213875624838008,1.3354723662637721e-11,0.38133742870867393,0.4001770434163805,0.06239420915840702,0.062394209156118347,0.010866534785650559,176.00049480896217,176.00049481545472,2001.4411767861784,3.121835412020043e-9,0.1678248749699281,-0.027204545819075172,1.0,10.0,0.0,0.0,0.002224671427295039,-0.36478771349103195,-5.9124051445715145e-5,0.49533436849326756,0.29538823300312,-5.08606388607944,-12.492949504352236,-1.461263576741306,-0.9301679491500314,-0.04752312958519127,3.3505744124178864,-296.39968375498665,39328.4683980087,-6.957552479738763e6,1.5385145750688229e9,2.066208207274147,-194.66548347514868,25829.63396831914,-4.569489796012404e6,1.010444655016917e9,-191.0420489320161,25446.072515128177,-4.501634365060147e6,9.954391392536855e8,25062.107176445897,-4.434786649630697e6,9.806564225980396e8,-4.368862713473348e6,9.66093214960339e8,9.517452649573089e8
3.9767766000074958,-0.9258187196359309,0.0063539750405216325,2.297285864582429,2.294222406343797,1.2133066899835988e-5,2.3061732678053692,5.301102922118114,2.1841896373229113,5.00268801788239,4.702882148075248,6.563182513115485,6.397888064422444e-11,0.0020420216270575515,0.4792483601360955,180.52070494314054,46.163573401842235,-3375.316823792043,411967.26757328806,-6.958082530377921e7,2008.5615215740927,36.05849524701473,-2361.721246948657,279732.7903493943,-4.663322154985581e7,46.95548086090601,-2513.4268261677785,285995.7377666442,-4.6956924054393224e7,-2739.580627051074,293851.58482122864,-4.737233314811083e7,304054.389121381,-4.7899094929773875e7,-4.856673459990356e7,0.7678276776243282,0.8948209205585227,1.0017542509729744,349.2324900960256,31.679849233549305,-0.3734813939190258,-0.15550364974466663,0.0030379190084927044,3.358855251934812,2.180510877706988,-0.37348105413800503,0.4152615342542934,0.4165382033555141,0.41732024173187793,0.41620798074358994,1.1640739057998255e-11,0.3772420135126244,0.3955877089671746,0.06092170839753773,0.06092170839555524,0.010717602584782684,180.52070494314054,180.52070494904754,2008.5615215740927,2.8300546660033504e-9,0.16363162921879515,-0.026213306395866,1.0,10.0,0.0,0.0,0.002290331491437735,-0.3578929843822371,-5.513331784185359e-5,0.48563421635936155,0.28737434477981566,-5.002647626254005,-12.210389560738989,-1.441713468982453,-0.9135570621366461,-0.047552023378082266,3.355096972971803,-297.19604190223663,39486.78731341974,-6.994887627330625e6,1.5488352691203437e9,2.0454110021314893,-192.9402563635266,25634.90034324057,-4.541094901402907e6,1.0055062625124152e9,-187.17019088175346,24963.343765300902,-4.422131970570389e6,9.79164355656456e8,24303.49104948467,-4.306285605151121e6,9.535125099559877e8,-4.1934083311758223e6,9.285326647723504e8,9.042062797660295e8
4.051867788943906,-0.9071123540290983,0.006120818743517091,2.2827226204745337,2.279784927618674,1.1316517812921332e-5,2.291242310602335,5.233308620218401,2.1722147141385597,4.944188104394389,4.70681283586368,6.531597293109793,5.7833598094303894e-11,0.0019922465477307362,0.44383981880307877,185.24136766545266,46.41659384121356,-3400.708968746786,415744.68025331903,-7.033366916482207e7,2014.9936823464138,36.20222431092431,-2365.305697190409,280093.84957535117,-4.67273964198581e7,47.314252446753486,-2505.9947627927677,284272.67768994195,-4.665317428132756e7,-2726.512532424865,290152.50307848374,-4.6680700695818104e7,298569.9334618971,-4.683060745694492e7,-4.7134957471493796e7,0.7731740966568831,0.8974107357840885,1.0016980661843913,327.947799621155,30.419679441758895,-0.36849459222463105,-0.15350679430633324,0.0029670746059456765,3.364531637976971,2.1596124238934142,-0.368494314176089,0.4101868848344713,0.41140182290751126,0.4121414411029329,0.41108133341636327,1.0128977890549647e-11,0.3732033236531976,0.39105242716934147,0.059476822965081694,0.05947682296336713,0.010580827375180676,185.24136766545266,185.24136767082155,2014.9936823464138,2.5625011357193e-9,0.15953557708334432,-0.025252801079449064,1.0,10.0,0.0,0.0,0.002352156984981508,-0.3511140923940271,-5.137862289953117e-5,0.4761058318582003,0.2795650093095665,-4.92352131706665,-11.940745230792086,-1.422612236549965,-0.8974901564613881,-0.047581099954739955,3.3607558528045907,-298.1951500490633,39685.789919006325,-7.04189665213691e6,1.5618513368394966e9,2.02612133460003,-191.40996929724443,25474.10949340944,-4.5201581765515115e6,1.0025439301786053e9,-183.59874286137173,24527.55649105666,-4.352200590453593e6,9.652913078846104e8,23610.489519412367,-4.1904839886652026e6,9.29422890473032e8,-4.034713641092214e6,8.948872597083223e8,8.616340091416014e8
4.129513830191421,-0.8881306279077695,0.005896232688901814,2.2682315903514985,2.2654163203112763,1.054525794814013e-5,2.276391970541013,5.166297901695862,2.160350263092251,4.88642455321527,4.711602659499498,6.50236749729345,5.219556831986836e-11,0.0019430947530331827,0.41051799134533457,190.1788276497143,46.697460717996165,-3429.7396819468336,420136.66623923427,-7.121916583796486e7,2020.7706530739897,36.38263911364831,-2372.4147751476817,280964.49580231315,-4.6922716451057e7,47.739167055513946,-2503.7560440513944,283209.06671557383,-4.647125173218918e7,-2721.1689196002785,287318.07083835534,-4.6139425590775475e7,294223.83367289347,-4.5948926634179786e7,-4.593480010599302e7,0.7785639960123809,0.90001241061069,1.001642390633814,307.63870578186334,29.20331940114225,-0.3635636299753105,-0.15153184298954692,0.0028975211695166977,3.371441248502144,2.1403639347255448,-0.3635634030758804,0.4051582449889411,0.40631533892310784,0.40701624541749926,0.406006516481292,8.797339846939379e-12,0.36922006517144335,0.3865700041498907,0.058058736891340584,0.058058736889860164,0.01045637455996632,190.1788276497143,190.1788276545891,2020.7706530739897,2.3173996809288888e-9,0.1555341566789532,-0.02432190903819676,1.0,10.0,0.0,0.0,0.0024102896348312123,-0.344448529519378,-4.7847449720296137e-5,0.46674540409616583,0.2719544540955241,-4.848883643359029,-11.684243859833437,-1.403962970676331,-0.8819804321815581,-0.04761034860998198,3.367646731594333,-299.4150309749878,39929.2834875354,-7.099530060680369e6,1.5778401466372643e9,2.0084607058228032,-190.08958288616776,25349.89948084209,-4.507277848597195e6,1.0017226206005936e9,-180.34062470145457,24140.833331110938,-4.292302730453193e6,9.539447562683222e8,22983.94460005834,-4.0875809905396085e6,9.084456622608147e8,-3.8925636231389865e6,8.651166661015751e8,8.238534306570716e8
4.209838819368386,-0.868865949515151,0.005679976073856875,2.253810307395396,2.2511142382658833,9.817095000181845e-6,2.261619623173335,5.100052676669686,2.1485936581864906,4.829379579614508,4.71732401338893,6.475724565252854,4.702912155212887e-11,0.001894588203750527,0.3791890920319607,195.35134142049185,47.008787566050415,-3462.7872115177256,425210.4440299123,-7.225251801645395e7,2025.933252027564,36.60269505778583,-2383.3887824913973,282395.7406935273,-4.722963634383201e7,48.23416360232073,-2507.1336623121165,282858.6196891999,-4.6421181886905834e7,-2724.0704412979653,285401.4978895762,-4.5757245027512364e7,291067.1805889055,-4.526058238078318e7,-4.4969696109689765e7,0.7839986092688355,0.9026264259734398,1.00158721649868,288.2703761024188,28.02846384569217,-0.3586875196534385,-0.149578347698203,0.0028292385169015133,3.3796916399790238,2.1228963595438577,-0.3586873350227646,0.40017490842138737,0.40127785346961187,0.4019435411729203,0.40098248476696496,7.625991560368436e-12,0.3652909493168468,0.38213927414731647,0.05666665899910766,0.056666658997831604,0.010344447280813249,195.35134142049185,195.35134142491341,2025.933252027564,2.0930918019394552e-9,0.1516249162691502,-0.023419553714508108,1.0,10.0,0.0,0.0,0.0024648654706587564,-0.3378938994711539,-4.452793023960993e-5,0.45754928676810913,0.26453714515799065,-4.778949302848833,-11.441140859867232,-1.3857702197958182,-0.8670421903642033,-0.04763975888030503,3.375877030642117,-300.87616747531854,40221.64338920661,-7.168891428786262e6,1.5971268029144793e9,1.9925602997920857,-188.9957783357055,25265.2809911055,-4.503149120586617e6,1.0032368861058022e9,-177.41026090461187,23805.63364533701,-4.242989333030548e6,9.452764754644943e8,22425.014719179697,-3.997859842676124e6,8.906646093561201e8,-3.7668350674527306e6,8.392078449950713e8,7.907231156286036e8
4.278917149310351,-0.8525903362052955,0.0055059560818486635,2.241844160713791,2.239245047665613,9.241702438772342e-6,2.2493671119956815,5.04542065755553,2.1388769524181934,4.782378506869865,4.722861501101838,6.45567736633808,4.305974981717862e-11,0.001854675635558246,0.35453848845502706,199.85601235122198,47.293609422568586,-3493.706831634141,430015.3778873166,-7.323936834898716e7,2029.801492920172,36.81870017758484,-2395.764576262353,284059.12000445894,-4.7579464283529855e7,48.70332204615461,-2514.586155827884,283156.50321148674,-4.6488740606076695e7,-2733.219820374695,284551.4938880564,-4.556802921257362e7,289391.9094006122,-4.484099372159976e7,-4.434946709778507e7,0.7885624997226042,0.9048145402676503,1.001541615776664,272.82444772235556,27.079520329559102,-0.35466531716634453,-0.14796651782594397,0.0027732929852462428,3.387678068981008,2.1098025001789336,-0.3546651620268919,0.39605625412964596,0.3971167650642522,0.3977556232108903,0.3968338708729227,6.759420286349501e-12,0.3620571179191004,0.37848566410819934,0.055525906170817575,0.05552590616969164,0.010260916779561086,199.85601235122198,199.85601235529487,2029.801492920172,1.9209316748635677e-9,0.14843593448362002,-0.022688641691687023,1.0,10.0,0.0,0.0,0.0025077227402908213,-0.3325147926498235,-4.191520424294689e-5,0.4500088479611327,0.25849983660925985,-4.7244309295744,-11.248996027276583,-1.3709627044105324,-0.8550413305529677,-0.04766438350335141,3.3838455679169703,-302.2948235475221,40506.22250567512,-7.236573020784997e6,1.6159922207424335e9,1.980756762596262,-188.2707709541537,25227.484161440774,-4.506975022703262e6,1.0064477889645244e9,-175.230316491063,23567.712514870633,-4.210451211447477e6,9.402308554729421e8,22011.994273711636,-3.9334364826792246e6,8.783704902201588e8,-3.6745922326556775e6,8.205800759620018e8,7.665910909184083e8
4.36449966002459,-0.8327867539932383,0.005304367517130259,2.2275447752090938,2.2250592511702436,8.587189649345488e-6,2.2347313896926138,4.980534896512325,2.1273111375388036,4.726606291513191,4.7305078770943405,6.434438005070282,3.867231960366293e-11,0.0018074130961002874,0.32662970716446993,205.51442760291258,47.66870951188351,-3535.2950177502103,436551.29826974066,-7.459240467975812e7,2033.972973010348,37.120159969982595,-2414.873098943839,286679.0068825267,-4.812454510578325e7,49.33845729825541,-2529.5719651093673,284285.30711317965,-4.671316953457191e7,-2752.8784877511675,284494.36009506206,-4.550748305409767e7,288598.2145956249,-4.453233196697544e7,-4.383427406524866e7,0.7940822879010427,0.907452400833659,1.0014873422387212,255.0943560219619,25.975058913121934,-0.3498873699423762,-0.14605127234105247,0.002707290095616221,3.3987121927159842,2.0959775553006805,-0.349887244389701,0.3911542798571439,0.3921669446729853,0.3927764598678924,0.3919004185111276,5.837066962800249e-12,0.3582239301696469,0.37414676572105804,0.054179528332242974,0.0541795283312757,0.010172614901144137,205.51442760291258,205.5144276065995,2033.972973010348,1.7307955021298884e-9,0.14468966637694902,-0.021835942743523053,1.0,10.0,0.0,0.0,0.002556113405685087,-0.3261576665704661,-3.8954893259454394e-5,0.44110501260115975,0.2514231821250767,-4.6637392636628885,-11.031228805140868,-1.3536241461488365,-0.8411919103591059,-0.04769406362267913,3.3948566982738564,-304.26131875637975,40901.845399733815,-7.330932753241947e6,1.6423683791171463e9,1.9684615855625207,-187.64258217169598,25224.79055487636,-4.521097848839782e6,1.0128731146714947e9,-172.94461236634191,23334.770089982572,-4.1823450753744612e6,9.369809837283919e8,21581.394508254438,-3.8689741992234923e6,8.667752450481188e8,-3.5790308779203678e6,8.018298433078066e8,7.417499277896676e8
4.453152652911564,-0.8126780046245581,0.005110462638953056,2.2133088639437624,2.2109340192178,7.970095543695312e-6,2.2201669731574927,4.916368327207232,2.115845556024588,4.6715048151624226,4.739341521213861,6.416543166605289,3.466674703215662e-11,0.00176086488491929,0.3004642798563278,211.472787220121,48.083665573555265,-3582.313747779168,444026.13164507557,-7.615263667967802e7,2037.6955852891115,37.471465921979146,-2439.1016295293266,290054.4527560007,-4.882228699041556e7,50.057336761822256,-2551.7492956406586,286337.04754988605,-4.71099148868928e7,-2782.768632364699,285574.7575893919,-4.5643842806782566e7,289227.4807796865,-4.4450355910988115e7,-4.358183326783697e7,0.7996502721213204,0.9101039158577207,1.0014335506674839,238.21270480680266,24.906035234893025,-0.345161748401294,-0.1441563398635901,0.002642504730368764,3.4114724280893167,2.08436955999949,-0.3451616471060146,0.3862958392184808,0.38726385167339045,0.3878469573889532,0.38701509685089436,5.029252002412788e-12,0.35444125814413946,0.3698564041700566,0.052857032986807884,0.05285703298597853,0.010097639697162401,211.472787220121,211.47278722345482,2037.6955852891115,1.5573244353620755e-9,0.1410291849089621,-0.02100894589246298,1.0,10.0,0.0,0.0,0.0026013044094446445,-0.3199052522436019,-3.617580930124372e-5,0.4323559926789751,0.24452528950075153,-4.60846749293955,-10.827772664597537,-1.336764300801248,-0.8279612081931287,-0.04772387685201221,3.4075921002692557,-306.54438854437177,41362.80730574128,-7.441265813334423e6,1.6733181936435447e9,1.9583632010326084,-187.30032762892145,25272.906050660597,-4.546654982496718e6,1.0224063251884043e9,-171.03877548946107,23162.83161166301,-4.1670476415051036e6,9.370435737601688e8,21224.133362620036,-3.819134447852176e6,8.588079099552474e8,-3.500219051666644e6,7.871042903789433e8,7.213866750436201e8
4.529486287289368,-0.7956817805908575,0.004954588556356095,2.2014926757654334,2.1992079137580034,7.48311001089794e-6,2.208082915203126,4.863434976084432,2.1063654932749944,4.626087739507885,4.747690633722621,6.404408169150537,3.160019565607971e-11,0.0017226399649363732,0.2799317576567007,216.6878871359646,48.4629290205531,-3626.1164857713206,451060.17705065454,-7.763175353275725e7,2040.511602699422,37.805471069520735,-2463.6183748902226,293511.1323147163,-4.953473395231815e7,50.72466144144062,-2576.2499869657404,288824.9488419031,-4.758665315255291e7,-2816.168269832572,287423.75741117576,-4.592208396612605e7,290928.8989858836,-4.456888009909427e7,-4.358541942203991e7,0.804327954009716,0.9123242625203366,1.0013890882517467,224.77072744737976,24.040814533356805,-0.34126312500525335,-0.1425924861581629,0.002589434360828806,3.4235479651399574,2.0765209101183255,-0.3412630405080631,0.38228000094149994,0.38321312460552875,0.383776332560236,0.3829801613150868,4.434125269935104e-12,0.3513267041015331,0.36631741339534357,0.05177268065153574,0.05177268065080729,0.01004560665799626,216.6878871359646,216.68788713902745,2040.511602699422,1.4245726139412642e-9,0.13804281608199204,-0.020338741917856708,1.0,10.0,0.0,0.0,0.002636603880758885,-0.31477344599780993,-3.399132209995573e-5,0.42518118488937173,0.23891018898583555,-4.5667642511159,-10.669449671380574,-1.3230885327484556,-0.8174222153245407,-0.047748815872762924,3.419645384874509,-308.7135225402119,41802.38944820654,-7.546867721995016e6,1.7030491728800335e9,1.9517572606557652,-187.25255701057407,25355.5608321994,-4.577610715596411e6,1.0329971725943621e9,-169.7578302165668,23069.417325241855,-4.1648777769751716e6,9.398582158814354e8,20984.74160852746,-3.7893583812757116e6,8.551170040571593e8,-3.447648985800512e6,7.780163752306348e8,7.078667903312981e8
4.608152441615936,-0.7784633064965906,0.004803777930230422,2.1897181464955118,2.1875215721004153,7.019819714432972e-6,2.1960457851328523,4.810982863820606,2.096951532163262,4.581116346676897,4.757014976487092,6.395003015073956,2.876403586635858e-11,0.0016849466639295668,0.260506020944453,222.14996514262,48.875534465343286,-3674.5852405046962,458913.6992724734,-7.929435703137021e7,2043.1231907812994,38.17999440495806,-2492.476021455548,297619.7195151859,-5.038082573294795e7,51.458142750850136,-2606.7423722914928,292094.01393053733,-4.8211047134506725e7,-2857.958962844525,290217.0769051774,-4.636478019817198e7,293794.96027734806,-4.4871984706229925e7,-4.379842340217786e7,0.8090406497739073,0.914554649554029,1.0013449532785157,211.87959902647677,23.197706813768235,-0.33739984963782343,-0.14104229237880653,0.002537187611191432,3.4370533991410457,2.0704538314837384,-0.33739977931133636,0.3782937263531849,0.37919397427667695,0.37973909546836576,0.37897762138842417,3.902660688832319e-12,0.34824561910150487,0.3628107932449172,0.05070401079787813,0.050704010797239255,0.010003326913812833,222.14996514262,222.1499651454317,2043.1231907812994,1.301813751090058e-9,0.13511342670564253,-0.019685216304157094,1.0,10.0,0.0,0.0,0.0026698279798299104,-0.3097118533942509,-3.1920574442353486e-5,0.41811005041405797,0.23341331822410305,-4.52922457378871,-10.521611177477354,-1.3097614558652175,-0.8073384791111272,-0.0477738350284559,3.433127003659255,-311.1491825505124,42297.85421302223,-7.6663419477704195e6,1.736811850102868e9,1.9469190483119148,-187.43903582495614,25480.60434552197,-4.618272769995332e6,1.0462705598998495e9,-168.77295322847638,23024.616354325946,-4.1731333086936707e6,9.454237347528008e8,20800.828539756214,-3.7708994524899228e6,8.54297210621681e8,-3.4073892748778397e6,7.719540874862947e8,6.975471551417251e8
4.705769273804742,-0.7575010502784236,0.004629320682801354,2.175642313774745,2.1735491380759857,6.4937741595233244e-6,2.1816616838820084,4.748664907342194,2.0857397696282267,4.527726669103332,4.76960587186007,6.387612243179005,2.5644400254103314e-11,0.001640441339651943,0.23859261437440724,229.06009365305843,49.41903504690321,-3739.6186618083498,469555.3665131961,-8.156429564683202e7,2046.0713458426012,38.68735477769274,-2533.4567604184226,303513.92769616947,-5.1595431256977394e7,52.43173825910448,-2652.0373869945806,297163.6013359212,-4.91787607053049e7,-2920.218949821575,294945.8736144945,-4.713702883238403e7,298924.9636174676,-4.5503777115545675e7,-4.435603265754962e7,0.8147430758047819,0.9172447086301388,1.0012924194795447,197.1139201067066,22.213649307112785,-0.3328100023187292,-0.13919983119883217,0.002475565455303924,3.4553249139095645,2.0657031763047096,-0.33280994606743663,0.37354884427697393,0.37441217461628845,0.37493784625831766,0.3742167412752979,3.3402475041053965e-12,0.34459147655686134,0.35864475857972744,0.04944174670360545,0.04944174670306074,0.009965845175415601,229.06009365305843,229.06009365559308,2046.0713458426012,1.166776112060177e-9,0.131671811590914,-0.01892228691042521,1.0,10.0,0.0,0.0,0.002707046438578283,-0.3037291306762989,-2.9578598454719212e-5,0.40975923996340147,0.22696956690118641,-4.489968469716008,-10.358464077680178,-1.2942426685494604,-0.7958573841259058,-0.04780395606830337,3.45136765939953,-314.46040474371364,42974.57546233728,-7.830281979353603e6,1.7833551853497014e9,1.9436248180132396,-187.999616224448,25692.277283214935,-4.681320902343515e6,1.0661755324684694e9,-168.0074218104155,23040.128397489578,-4.198079973755378e6,9.561165560451211e8,20657.386544005938,-3.7647229268452656e6,8.574187127441947e8,-3.376056089881198e6,7.689092269726979e8,6.895358059774934e8
4.789919141040273,-0.7397767807954578,0.004489231936883414,2.1639560494661216,2.1619470773239513,6.079220562082777e-6,2.1697241568470775,4.697245376212333,2.076465565100416,4.483705300953404,4.781372977567687,6.384961909129155,2.3265131099217013e-11,0.0016039811479693666,0.22144462484682034,235.1427049112294,49.916372527915094,-3800.2243899509076,479570.38656298,-8.371709222645217e7,2048.4527892939973,39.16256829650355,-2573.4973741242093,309330.117922747,-5.27963457043119e7,53.32662065043963,-2697.8035961512624,302457.8497265988,-5.019074620156635e7,-2983.1980350793474,300164.16269426333,-4.800569098225612e7,304764.56790723465,-4.627894473383131e7,-4.5099516738692865e7,0.8195352246707673,0.919498029068681,1.0012489950411,185.37658251126754,21.415436302045055,-0.3290230805897335,-0.1376790529455939,0.002425097960810323,3.4724388536977076,2.064015806025928,-0.3290230340110737,0.3696266941023763,0.37046127114888805,0.370972504670306,0.370284017970826,2.927794909592569e-12,0.34158148110899267,0.3552073229486383,0.048406182390045314,0.04840618238956921,0.009946006393555085,235.1427049112294,235.14270491355202,2048.4527892939973,1.0637528711868155e-9,0.12886392424186519,-0.018303684981885802,1.0,10.0,0.0,0.0,0.002735924951773184,-0.2988183276659987,-2.7740302751444264e-5,0.4029105203035125,0.22172398184955444,-4.462353189980361,-10.234785439120063,-1.2817181671762592,-0.7868226133136249,-0.04782913228317216,3.4684537783505918,-317.5783689118424,43615.09298401914,-7.9862495002507195e6,1.8278624323177273e9,1.9431359803477397,-188.77356074484914,25925.495699894724,-4.747152089383481e6,1.086509785058712e9,-167.7409232449506,23115.783777972887,-4.232672837221172e6,9.687574169400008e8,20606.337058560668,-3.7739511363716777e6,8.637666503510468e8,-3.3649015916883647e6,7.701544336342258e8,6.866870530768813e8
4.876732643751584,-0.7218148558828195,0.004353832047536223,2.1523085190112416,2.1503820190779797,5.685356790126408e-6,2.157830407109574,4.646284210013455,2.067252296985304,4.440102438746122,4.7944076241558635,6.385759362882701,2.1072477509102735e-11,0.0015681128476394465,0.20526325492271277,241.54859500658668,50.45832697002511,-3867.3817160698572,490769.7647461481,-8.614213397536558e7,2050.8474527827693,39.689643242589334,-2619.521075136424,316076.86850639345,-5.41934700791268e7,54.3033133641128,-2751.671473819804,308847.74004861544,-5.141538613826213e7,-3057.3283525050156,306686.526072679,-4.9105973869207725e7,312199.039385738,-4.730875200133817e7,-4.6127739254087865e7,0.8243645716599738,0.9217621413556669,1.0012058896396316,174.13824987412963,20.63599417418158,-0.32527027469281034,-0.13617137959055797,0.0023754250221278183,3.4914404787900954,2.0645575314837252,-0.32527023621615053,0.36573332181316204,0.3665408865045939,0.36703919555337944,0.3663824267661814,2.561054638420703e-12,0.33860265675850765,0.35180044542677574,0.04738504305703913,0.04738504305662368,0.009936880453106343,241.54859500658668,241.54859500871325,2050.8474527827693,9.687584535763106e-10,0.1261096011129099,-0.017700182436664158,1.0,10.0,0.0,0.0,0.0027629241460400524,-0.2939744879961373,-2.600005308723582e-5,0.39616046189387555,0.21658879416198135,-4.439646786842064,-10.122674590674686,-1.2695782226163117,-0.7782886700923837,-0.04785437128003783,3.4874254592251113,-321.0588170163945,44333.820546388655,-8.162174978905697e6,1.8783266814259853e9,1.9448624582794158,-189.85352002680713,26216.168774082667,-4.826585145188776e6,1.110721228796505e9,-167.8379206885121,23253.834488426444,-4.281198117171748e6,9.85213333422771e8,20622.114988394696,-3.797438034333609e6,8.738874099801383e8,-3.3683003065253804e6,7.751409500194614e8,6.875519969598708e8
4.9663240079060165,-0.7036103810843961,0.004223008530661149,2.140698950075049,2.138853238030005,5.311314887266199e-6,2.1459795963973263,4.595775079222947,2.058098342605968,4.396910088112727,4.808824495222678,6.3902672548073856,1.9054246614296916e-11,0.0015328578680373155,0.19000720872876337,248.30816394233455,51.04941523150784,-3941.881203774483,503310.61682177597,-8.887849075455019e7,2053.341963699647,40.273024195109706,-2672.2136368451233,323874.77353443694,-5.581456476748625e7,55.368036605646516,-2814.5281551229127,316471.48889804236,-5.288199049779673e7,-3143.7781686398503,314674.56011794077,-5.0468897090739675e7,321425.9053577782,-4.8626556371669605e7,-4.747780034239102e7,0.829231780857891,0.9240372644322867,1.001163101144764,163.38358037709247,19.87434230811946,-0.321551246763938,-0.13467665918209581,0.0023265381605581644,3.512512447698163,2.067499233275782,-0.32155121505788625,0.361868524874432,0.36265073882985444,0.363137551100953,0.36251162618218113,2.2354454060116493e-12,0.3356542992203857,0.34842359162715575,0.04637794476830216,0.046377944767940264,0.009938831987833784,248.30816394233455,248.30816394427995,2053.341963699647,8.812510184383776e-10,0.12340785377325372,-0.01711131126675018,1.0,10.0,0.0,0.0,0.0027881015484804653,-0.28919668256770603,-2.435336435386592e-5,0.3895076246320833,0.21156172348996782,-4.422135967682694,-10.02256527321888,-1.2578378460475688,-0.770272399471551,-0.04787966776406793,3.508465137657213,-324.9411973189805,45140.17950334225,-8.360687145759653e6,1.9355975924903555e9,1.9489751031277462,-191.26866166491567,26570.65971253153,-4.921313530267424e6,1.1393417682504692e9,-168.3266020186402,23460.252372984483,-4.345216079317948e6,1.0059681433084118e9,20709.95548073538,-3.836557732128797e6,8.882074893402551e8,-3.387404555341402e6,7.842321286530352e8,6.924278338061848e8
5.058813022832353,-0.68515843597773,0.004096650901635312,2.129126641323888,2.1273600780077904,4.956258417581345e-6,2.134170959478234,4.5457120438338405,2.0490020829913185,4.354120510129892,4.824752324236344,6.398770631084479,1.71988984689792e-11,0.0014982391675819851,0.1756363450552335,255.45583801246107,51.69476427144997,-4024.6426755952075,517378.4562539005,-9.19728544871824e7,2056.0337347767636,40.91770734451249,-2732.3717133868095,332866.64792087284,-5.769294883450802e7,56.527830381743144,-2887.406950260091,325493.9694425491,-5.462600841458512e7,-3243.9107957753017,324322.8152642167,-5.213236931493736e7,332684.9733064755,-5.027362844516766e7,-4.9196192445538856e7,0.8341375042785135,0.926323608279785,1.001120627668976,153.09761434920807,19.129528686982326,-0.3178656817139045,-0.1331947500770224,0.002278429177713147,3.535861676523848,2.0730307808480575,-0.31786565565237873,0.3580321219064975,0.3587905699800634,0.3592672303156116,0.35867130050920676,1.94680521963532e-12,0.3327357133374029,0.3450762440959799,0.04538450651993929,0.04538450651962461,0.009952260197968885,255.45583801246107,255.45583801423925,2056.0337347767636,8.007200002678031e-10,0.12075772950614609,-0.016536614175821755,1.0,10.0,0.0,0.0,0.002811513041624936,-0.2844840224398951,-2.2795935872384263e-5,0.38295062669381713,0.20664056471364467,-4.410140603657618,-9.934950133117242,-1.2465143081248207,-0.762792208387469,-0.0479050164950238,3.531779477636852,-329.2709244091336,46045.17051043369,-8.584894749979768e6,2.0006918408643188e9,1.955663726054671,-193.05242573493226,26996.407742535466,-5.033347031688882e6,1.173010755519291e9,-169.23972572947957,23742.10152644355,-4.426597712389242e6,1.0316088294208237e9,20876.205297118584,-3.892989674392059e6,9.072523492125317e8,-3.4236681505757775e6,7.978865595458686e8,7.017039204178631e8
5.154325343127873,-0.6664540766587431,0.003974650539265601,2.117590961015296,2.1159019506474066,4.6193810809263366e-6,2.122403802605083,4.4960895381400245,2.039961905329501,4.311726220016917,4.842336093322225,6.411580064897245,1.5495515962455168e-11,0.0014642814445845356,0.16211165277211737,263.03076030428264,52.400215532706845,-4116.74176649844,533193.6310015802,-9.54813944499753e7,2059.0324065475747,41.629334171253404,-2800.925598991381,343222.6607695797,-5.986888230556497e7,57.7906960997507,-2971.517073571717,336112.98818377627,-5.6690590136838466e7,-3359.323303148514,335866.6504838876,-5.4142978301108636e7,346268.4164241344,-5.230124522455322e7,-5.134132043325494e7,0.839082381297368,0.9286213737514105,1.0010784675582538,143.26575665213664,18.400628749097812,-0.3142132862658339,-0.13172552053199976,0.0022310901359855863,3.5617234508347067,2.081364232856018,-0.3142132648985782,0.3542239518841625,0.35496014462286113,0.3554279179950186,0.35486115884409686,1.6913557773773374e-12,0.32984621384094603,0.3417579023564135,0.044404349095507084,0.04440434909523397,0.009977601301761969,263.03076030428264,263.0307603059066,2059.0324065475747,7.266844986741434e-10,0.11815830949638732,-0.015975643611255762,1.0,10.0,0.0,0.0,0.0028332129447033692,-0.27983565676965416,-2.1323642882218562e-5,0.37648814150424414,0.20182318399233531,-4.404019456874087,-9.860390993760625,-1.2356274720496692,-0.7558683098379679,-0.047930412293078276,3.5576034784142663,-334.1005231408607,47061.70665299737,-8.838496160873642e6,2.0748339572751002e9,1.9651402945448169,-195.24335802143747,27502.159650471556,-5.165085441706253e6,1.2125017745412245e9,-170.61554472483812,24107.779446706165,-4.527598663980981e6,1.0628517243713398e9,21128.57089695592,-3.968792118381508e6,9.316718530260118e8,-3.478918476312657e6,8.166825311617589e8,7.158850323260763e8
5.252992827484804,-0.6474923347331303,0.003856900537879875,2.106091343405075,2.1044783318928455,4.299905359654016e-6,2.1106774997394346,4.446902346515026,2.030976204209794,4.269719978884109,4.861739668321352,6.429035422567112,1.3933776049407633e-11,0.001431011387810685,0.14939522634862473,271.07762936073993,53.172451543958566,-4219.443142780031,551019.5402969212,-9.94721614552007e7,2062.461582251828,42.41430494377661,-2878.9676354107514,355146.9028916923,-6.239136371802776e7,59.16576745041109,-3068.280583288606,348567.3284716656,-5.912862585693263e7,-3491.8943684698534,349592.309818205,-5.65583372806665e7,362533.7130420568,-5.477344669587187e7,-5.398683535564158e7,0.8440670390262172,0.9309307528437383,1.0010366193747782,133.87375866388214,17.68674419651047,-0.3105937873148813,-0.13026884802449434,0.0021845133305649937,3.5903664130613366,2.0927377094518453,-0.31059376984189346,0.3504438726154559,0.3511592486243764,0.3516193230083304,0.35108093342006447,1.4656697385352396e-12,0.3269851257044765,0.33846808239975174,0.04343709371016403,0.04343709370992746,0.01001533123267596,271.07762936073993,271.0776293622217,2062.461582251828,6.586917463852919e-10,0.1156087066204918,-0.015427960713488554,1.0,10.0,0.0,0.0,0.0028532540933703734,-0.27525076994152836,-1.993252831149389e-5,0.3701188935954368,0.1971075141063352,-4.404177107997453,-9.79953126876868,-1.2252001924075846,-0.7495230184352757,-0.04795585005103818,3.586205455868128,-339.4910444206064,48205.0329077058,-9.125919526957694e6,2.159509305987435e9,1.977642800191821,-197.88614192586476,28098.26190879313,-5.319413040072746e6,1.2587574991853237e9,-172.49894828948308,24567.321666743297,-4.650954298637179e6,1.1005767262733324e9,21476.43243071627,-4.0664968994529136e6,9.622736060048172e8,-3.5554498642703174e6,8.413502354574409e8,7.356221756329865e8
5.354953885460387,-0.6282682189202462,0.00374329559006087,2.0946272868335156,2.0930887601583614,3.997081310942291e-6,2.098991490495654,4.39814558692682,2.0220433847047934,4.22809479283193,4.883148969065266,6.4515104104890195,1.2503922798697507e-11,0.0013984579898997365,0.1374502461257975,279.6477213535263,54.0191501712197,-4334.242337704545,571173.2099696938,-1.0402823212203242e8,2066.460929098288,43.27991678329318,-2967.787894928101,368885.85768624814,-6.5320489464116774e7,60.663517416205565,-3179.378563265622,363147.1414580733,-6.200543203729969e7,-3643.843776399277,365849.9522414765,-5.945018975317276e7,381920.37469491764,-5.777070006721946e7,-5.722608475486211e7,0.8490920920015391,0.9332519286475134,1.0009950818858455,124.90770328381221,16.98700199973251,-0.30700693084415315,-0.12882461879913346,0.0021386912691630324,3.6220986413862564,2.1074200996380257,-0.3070069165935476,0.34669175978396966,0.34738768801020775,0.34784117715780033,0.3473303785144127,1.2666407168622627e-12,0.32415178506632625,0.33520631674292806,0.04248236077160661,0.042482360771402126,0.010065968602555826,279.6477213535263,279.6477213548772,2066.460929098288,5.963156757505844e-10,0.11310806372781672,-0.014893134372253935,1.0,10.0,0.0,0.0,0.00287168791012178,-0.2707285794673584,-1.8618795318258615e-5,0.3638416555478383,0.1924915507379763,-4.411072382354715,-9.75311106974215,-1.2152588000374072,-0.7437811119380577,-0.04798132474458154,3.617893114048006,-345.51382854637666,49493.2582542257,-9.452503524907455e6,2.256533449559248e9,1.9934399603443764,-201.03288450855922,28797.032012695156,-5.499820784852248e6,1.3129354855811005e9,-174.94288327070106,25132.789571445228,-4.800002977069005e6,1.145872402024922e9,21931.24442729495,-4.1892327488611015e6,1.0000670739587965e9,-3.656145666605627e6,8.728145871781979e8,7.61753798985256e8
5.4389914941822814,-0.6126966547081945,0.0036553262883184056,2.0854813512853005,2.0840013483098967,3.7663243042140206e-6,2.0896713617820826,4.359447025922435,2.0149341434029306,4.195064471518953,4.9018618803438905,6.4733806168743095,1.1448789299719203e-11,0.0013729524631498694,0.12842564581255686,286.91993338270373,54.75603199103585,-4435.976739769517,589227.7422403254,-1.0814804566858605e8,2070.1766002089007,44.03604665070464,-3047.6249954690966,381383.00218410935,-6.800593990396519e7,61.958092067397686,-3279.908123295238,376577.32138162025,-6.467678447115621e7,-3781.110403640977,380965.51218020427,-6.216649452716076e7,400038.0354338648,-6.061408219339952e7,-6.032391112072364e7,0.8531416223170013,0.9351174796047927,1.0009620749018542,118.03239091099181,16.43681981766876,-0.30416079005805574,-0.12767812385427874,0.002102572136805316,3.6499454299583096,2.1217522613071726,-0.30416077797541324,0.3437101336603717,0.34439144390924514,0.34484041860688336,0.3443511466697129,1.124711065133518e-12,0.32190465318470013,0.3326168006802526,0.04172733445787826,0.04172733445769655,0.010116149575512809,286.91993338270373,286.9199333839575,2070.1766002089007,5.501887405540922e-10,0.11114224340025551,-0.014474244834187078,1.0,10.0,0.0,0.0,0.002885311373953709,-0.2671554637527437,-1.762107051923546e-5,0.3588853179380751,0.18886926105597662,-4.421788912065784,-9.72694169313003,-1.2076758002439543,-0.7396405169074076,-0.04800172776986844,3.645701377770627,-350.8431381760523,50642.57664826304,-9.746277966900274e6,2.344530375148428e9,2.0086535240230265,-203.95386431188712,29439.793466450472,-5.665754656518614e6,1.3629338004706752e9,-177.34342012079756,25671.131107856967,-4.9404671209627e6,1.1884609672048292e9,22381.43307574006,-4.308025609013701e6,1.0363228630986947e9,-3.7565120230632583e6,9.036603653056793e8,7.879799583985529e8
5.547251972172647,-0.5929876463039796,0.0035489218925795402,2.074080251997513,2.0726721046433987,3.491667495355255e-6,2.0780566852323514,4.311453804818436,2.0060925503447407,4.154108394573805,4.927435592116615,6.505962508179459,1.0233461538547548e-11,0.0013417710387976266,0.1177798958522532,296.58701633640277,55.76003957369793,-4577.270019567428,614596.6638348139,-1.1399573313679121e8,2075.6156655989016,45.06873431670361,-3159.9086246043184,399189.2140479345,-7.186651875199954e7,63.70833085858343,-3422.103392558303,395932.58549098566,-6.85620822953609e7,-3974.9204633374216,402935.47866528697,-6.615871065662676e7,426500.2401082403,-6.4831547819258995e7,-6.495427858286768e7,0.8582408875841064,0.9374603193130394,1.0009210942205238,109.79897771704435,15.76041185625278,-0.3006321111989161,-0.12625603393930374,0.0020580903926721915,3.6881701854801943,2.1431893253344416,-0.300632101392757,0.34000810519187624,0.3406722632532027,0.3411164789374151,0.3406534503652748,9.667570487381448e-13,0.31911962840466784,0.32940441203858334,0.04079417902821027,0.04079417902805382,0.010191476008773976,296.58701633640277,296.587016337544,2075.6156655989016,4.969291458773872e-10,0.10872766094774955,-0.013961495719263077,1.0,10.0,0.0,0.0,0.002900977296235031,-0.26274425835941273,-1.6437542738987798e-5,0.35277075430516924,0.18442791142441106,-4.44218214952933,-9.708759659587304,-1.1986888074228148,-0.7350567616455603,-0.04802725656525784,3.6838739790090282,-358.2254456205342,52249.12407307315,-1.0160656986429676e7,2.469781715015053e9,2.031179092374962,-208.16917854739987,30362.604623350577,-5.904482048112337e6,1.4352201480587096e9,-180.96256277511287,26466.12224855878,-5.146750315892709e6,1.2510357950181189e9,23066.31125493533,-4.486259658773413e6,1.0904881389267967e9,-3.910499586941621e6,9.505438462492902e8,8.285584788658023e8
5.659231374537414,-0.5730022278490843,0.0034463755460092827,2.0627136597464677,2.061375958055224,3.2317004637162655e-6,2.0664810915315157,4.263879092767652,1.9972994818103413,4.113515190390528,4.955688921056088,6.544842076760399,9.125510041512246e-12,0.0013114034262046573,0.10780815160691834,306.96774402500427,56.86709034419803,-4736.588730042497,643600.6150312317,-1.2076231922884203e8,2082.1255961312186,46.20886077827626,-3288.06898166113,419833.7080463277,-7.639202196607575e7,65.62007413563515,-3585.2758399543727,418631.6294620822,-7.317062051747227e7,-4196.850867948006,428924.33386157843,-7.094475171419701e7,457964.2777413998,-6.993581484003432e7,-7.060446641905783e7,0.8633821873520701,0.9398154151891149,1.0008804218717378,101.9542077734531,15.095830144199152,-0.29713546399953417,-0.12484611486220981,0.0020143434767549854,3.7306271260552037,2.168906076813106,-0.29713545606315345,0.3363337904035753,0.3369819817523923,0.3374223583591083,0.33698485303989106,8.282437521578745e-13,0.31636056756489045,0.32621886529711885,0.03987246993956713,0.039872469939432754,0.010281417694206771,306.96774402500427,306.96774402604217,2082.1255961312186,4.482241135202966e-10,0.10635978964252255,-0.013460430523627411,1.0,10.0,0.0,0.0,0.002915172862781819,-0.25839372732529486,-1.532156237281391e-5,0.3467450081589599,0.1800809711264635,-4.470983318132276,-9.70777783629858,-1.190285494182209,-0.7311630310833925,-0.048052808718687307,3.726273794049349,-366.5157059430292,54073.108524226,-1.0636292662435807e7,2.61512926177698e9,2.0579693107042023,-213.08930272011793,31437.674157034602,-6.183855833715491e6,1.5204151220132027e9,-185.35039933389334,27416.42086285505,-5.392867000406874e6,1.3259356956746695e9,23906.26157820732,-4.703055196657404e6,1.1563325248024812e9,-4.101448501736777e6,1.0084236419155385e9,8.794337319233208e8
5.751604115839124,-0.5568115187207099,0.0033670491250462034,2.053645066753923,2.0523627295607723,3.033863104510292e-6,2.0572485560538043,4.226118208649098,1.9902989614798619,4.081297899336575,4.980429448998669,6.580856621736824,8.31118819704664e-12,0.0012877234905874443,0.10029395412970185,315.84649517367967,57.83599279558366,-4879.019362755645,669878.5785861668,-1.2696470969775882e8,2088.2578159582185,47.20673145425524,-3403.7412824644694,438753.2936859826,-8.058509667088212e7,67.27802377626769,-3733.144504162045,439630.9887852469,-7.748275622042112e7,-4397.558715669966,453141.1644122975,-7.546321115107846e7,487412.8661011915,-7.4793999665387e7,-7.602120707290094e7,0.8675258607626936,0.9417084118210037,1.0008481056950154,95.94963615638943,14.572152843990924,-0.29436108699381813,-0.12372688840150839,0.001979870489643775,3.7680016246401977,2.1928614811783262,-0.2943610803067916,0.33341425549455217,0.3340504855712842,0.3344884098742051,0.3340708177397996,7.29998995119705e-13,0.3141716075279935,0.32368948904411965,0.03914308082924352,0.03914308082912475,0.01036437101458206,315.84649517367967,315.84649517464106,2088.2578159582185,4.123126856801403e-10,0.10449861935049276,-0.013067716048836758,1.0,10.0,0.0,0.0,0.0029255020013958417,-0.254956542292353,-1.447522694646815e-5,0.34198765058638514,0.17667019322753674,-4.500598874679007,-9.720253575816532,-1.1840138992495106,-0.7285709630275397,-0.04807326412102084,3.763598574698074,-373.892396460938,55713.55787202632,-1.1068667699805196e7,2.7486769098003616e9,2.0827723837819474,-217.59889691769695,32424.326373767442,-6.441773109385165e6,1.5996822179748864e9,-189.4835741442593,28305.596300013945,-5.623500966749021e6,1.3964809057823558e9,24706.856167822374,-4.909170726605176e6,1.219091445714198e9,-4.285549837363875e6,1.0642350655092664e9,9.290491366076176e8
5.870702364675456,-0.5363160313420766,0.0032711967471748147,2.0423400557219145,2.0411257117589394,2.7987052392413955e-6,2.0457426468201203,4.179288032198129,1.9815895324971242,4.041343225424589,5.014327546329323,6.632542248922007,7.37711243171808e-12,0.001258930732165298,0.09145343438830249,327.75070635272215,59.16444222272703,-5078.798334141291,707277.9141322805,-1.359051189395631e8,2097.297731312259,48.57350108883377,-3567.3469370578046,465967.50611684157,-8.669104625434461e7,69.52902449575882,-3942.9983726086148,470104.86534746806,-8.382114065803382e7,-4681.7755839072515,488526.99488675164,-8.216260166661961e7,530629.6832329106,-8.205504632542919e7,-8.417621075013798e7,0.8727441749147529,0.9440859108859991,1.0008079874947469,88.77249687660634,13.926902182265877,-0.2909216625528537,-0.12233868383986264,0.0019374295193692083,3.8195085260384602,2.227466922725781,-0.2909216571686939,0.32978971037407234,0.33041195379907784,0.33084753409135736,0.33045421735293945,6.212781978947014e-13,0.31145778508595906,0.3205512891941191,0.03824098549501724,0.0382409854949157,0.010482456965957333,327.75070635272215,327.7507063535951,2097.297731312259,3.7097256871513067e-10,0.10221295948675307,-0.012586655995161317,1.0,10.0,0.0,0.0,0.0029371675178976957,-0.2507135875193251,-1.347274459575021e-5,0.33611916447329687,0.17248874055588398,-4.5465907056977235,-9.753705209146002,-1.1767829362534137,-0.7260216446213856,-0.04809884658194284,3.8150376680293614,-384.1793187403233,58028.32825754266,-1.1686012144627659e7,2.9416190809830303e9,2.118423104126943,-224.05126982380625,33841.80346187022,-6.815218418550782e6,1.7155359942220943e9,-195.53296480687555,29604.53300786116,-5.961897412639822e6,1.5007366772679691e9,25894.70131750492,-5.21541929556428e6,1.3128320066533742e9,-4.562378361496e6,1.1484545549872804e9,1.0046581954544753e9
5.968999399506034,-0.5197110027064855,0.0031970990282924466,2.033320632564782,2.0321597327623193,2.619908616858853e-6,2.0365656982401044,4.142119031038767,1.9746541462500018,4.009629941440608,5.044079840407124,6.67966570131443,6.692539577342213e-12,0.001236575168845867,0.08480351511824094,337.9948238864751,60.33251322921376,-5258.720624165976,741488.6548053055,-1.4419517969507447e8,2105.81545106647,49.77297894548545,-3715.754451909833,491105.56257548573,-9.240709069054736e7,71.48808593299835,-4133.886638487875,498486.31493839674,-8.98075744209084e7,-4939.701790431654,521698.14941317996,-8.854276989768733e7,571309.470861256,-8.90243389881445e7,-9.206002007501882e7,0.876950086181958,0.9459969710731079,1.0007761147648668,83.28604312880623,13.417718751913016,-0.2881928901399356,-0.12123675121150454,0.0019039932064520465,3.865000938501908,2.259251222388621,-0.288192885622308,0.3269099825894824,0.32752177250630105,0.3279560171253798,0.3275816389928803,5.444727575344923e-13,0.30930429544569,0.3180593453508094,0.037526775553727514,0.03752677555363811,0.01058895563196977,337.9948238864751,337.9948238872827,2105.81545106647,3.405531080384042e-10,0.10041664805474221,-0.012209426367981072,1.0,10.0,0.0,0.0,0.0029455309570847127,-0.24736169082469858,-1.2713233922043148e-5,0.3314863701230544,0.16920816466317834,-4.591209227585226,-9.79585889684055,-1.171523414872354,-0.7245661478428784,-0.048119320183780914,3.8604707538274274,-393.3814920713305,60125.47323131524,-1.2252459907923784e7,3.1209143500501175e9,2.151031796137014,-229.9525585082574,35146.561432188646,-7.162219560746342e6,1.824341553989829e9,-201.17151408818071,30817.574295755247,-6.280052060270478e6,1.5996379982988415e9,27018.757395945053,-5.506540878550759e6,1.4026110993004556e9,-4.828275635666991e6,1.2298519371357665e9,1.0783711509546819e9
6.095800214287654,-0.4986902666903733,0.0031076278845091148,2.022077296754238,2.020982038515597,2.407580298875021e-6,2.0251294089097964,4.096025406162183,1.9660241700570782,3.9702980215808434,5.084959705415874,6.746458774027794,5.9096209322974905e-12,0.0012095292972764255,0.07699412091285057,351.8208571353242,61.94229472436646,-5513.176926754305,790707.2267047021,-1.5630158996113595e8,2118.3575916168757,51.42140108279955,-3926.9390351576326,527603.4463456237,-1.0083144350117674e8,74.15894283046681,-4406.11878798874,540017.5609514727,-9.870709878254941e7,-5306.5942627315335,570544.7036616958,-9.810620915050526e7,631454.1075815312,-9.9553474730773e7,-1.040582865754187e8,0.8822468354005589,0.9483971566547034,1.000736552116427,76.7370941754159,12.789416651721547,-0.28481034823036844,-0.11987010616839111,0.0018628390103639146,3.927943026367803,2.3046850417541833,-0.28481034461218124,0.3233352830124098,0.32393487873366694,0.3243680793319197,0.32401678653349886,4.598372664752048e-13,0.30663400006565444,0.3149674761297476,0.03664301949276658,0.036643019492690554,0.010737859005269065,351.8208571353242,351.8208571360563,2118.3575916168757,3.0560795276434203e-10,0.09821100299814751,-0.01174708633182887,1.0,10.0,0.0,0.0,0.0029548105194349104,-0.243224503115736,-1.1814519192668288e-5,0.32577220323409717,0.165186880773873,-4.657775861760465,-9.869533981669282,-1.1656657332281923,-0.7235249786297651,-0.04814491753551076,3.9233314645605253,-406.29341592981245,63109.61032332782,-1.3069874336455673e7,3.3833041613354783e9,2.197480682708017,-238.39396697995107,37029.76754500267,-7.6687910469883885e6,1.985164505977732e9,-209.36882587990254,32591.004520620754,-6.749532137786284e6,1.7472024148369124e9,28681.376089147045,-5.940465029051489e6,1.5377648832508073e9,-5.228354846376739e6,1.353432670952661e9,1.1911961013798103e9
6.200503046132125,-0.4816598860583044,0.0030385150932244714,2.013107806855115,2.01206414713931,2.246299259733134e-6,2.01600869453648,4.05944472176264,1.9591511090095421,3.9390786901454002,5.1209566797318296,6.806768376320835,5.337627949439024e-12,0.0011886543087964703,0.07113102439088395,363.8031221066597,63.36564173781059,-5744.41012700994,836265.3224350144,-1.6768866729047164e8,2130.1540290490725,52.87373862678492,-4119.843345534062,561673.8225303136,-1.0882453218094787e8,76.49430665242326,-4655.192239691741,579073.3074706463,-1.0722171723463966e8,-5641.34513267086,616754.8953838439,-1.073300699651724e8,688568.5530330801,-1.0978797596383028e8,-1.1580543913431762e8,0.8865158072893556,0.950326360428839,1.0007051262254083,71.73808747817417,12.29289931989175,-0.28212710366412586,-0.11878542479633651,0.0018304262137899098,3.9837846703289213,2.346094836152859,-0.2821271006412655,0.32049562750464905,0.3210861322686995,0.3215189630414885,0.3211856779517891,4.003204298947666e-13,0.30451479305423557,0.31251234889336293,0.03594298876767341,0.035942988767606765,0.010870194796445055,363.8031221066597,363.80312210733615,2130.1540290490725,2.79950017087662e-10,0.09647794567999785,-0.01138433923881282,1.0,10.0,0.0,0.0,0.0029613208281949934,-0.23995669619354254,-1.1134368418906062e-5,0.32126196574950744,0.1620325399305218,-4.720541192722035,-9.946779632107525,-1.1616051658219462,-0.7233557876343474,-0.0481653961520163,3.97910147390691,-417.92367074686183,65838.48943467968,-1.3828750676592872e7,3.630610888280145e9,2.2396896096638903,-246.124854655981,38773.800511721216,-8.144069391635776e6,2.1381501257531302e9,-216.9811890181498,34252.175260017175,-7.194344922681389e6,1.8888085725016813e9,30254.970218374976,-6.355373138520725e6,1.6685441149963112e9,-5.614213210841686e6,1.4739659163237386e9,1.3020782741661708e9
6.308210723070634,-0.46443823706152304,0.002971545039018167,2.0041614626671773,2.0031686003159686,2.092347485279154e-6,2.0069138997253386,4.023127206333898,1.9523054077982442,3.9080782038657005,5.160230371878943,6.873755436626915,4.810671038561866e-12,0.0011685002537470018,0.06559427188726977,376.71332578578574,64.92585145969893,-6004.595443912402,888454.5690099044,-1.80937816113346e8,2143.769660144147,54.45967669283686,-4337.728420412632,600980.9307911876,-1.1819496071084644e8,79.02807106145491,-4936.792886598832,624415.9532676777,-1.1727693089191726e8,-6018.784458123049,670679.0578156707,-1.1830129383650188e8,755430.3498651588,-1.2204641739732939e8,-1.2996692863508607e8,0.8908127275858863,0.9522634978543455,1.0006739023835645,66.94647389417698,11.801483368496699,-0.27946427108927374,-0.11770848005401376,0.0017984663720224882,4.045156126230905,2.392519648414303,-0.2794642685686566,0.3176740806681853,0.3182560561517627,0.3186889005747162,0.31837322158261805,3.473514744574499e-13,0.3024106199641953,0.31007358444587035,0.03524897318105375,0.03524897318099546,0.011014828675224055,376.71332578578574,376.7133257864104,2143.769660144147,2.5619688026153317e-10,0.09477262581523757,-0.011027732113062171,1.0,10.0,0.0,0.0,0.0029670422464083464,-0.2367261254414807,-1.0487271741493568e-5,0.3168058964354995,0.15893328792146177,-4.792667184288187,-10.041873162985347,-1.1581546543376096,-0.7238184934155595,-0.048185871540678896,4.040394700482601,-430.8952681879436,68927.19295184192,-1.4700417218930503e7,3.918883506807799e9,2.286901428999607,-254.85928142032344,40767.99298225943,-8.694776145208744e6,2.31788066545885e9,-225.6756850343609,36169.23658245635,-7.713978429267149e6,2.0564163710822175e9,32086.430597088372,-6.84381785461987e6,1.8244460723391297e9,-6.0717896498386e6,1.6186427573984747e9,1.4360544334028866e9
6.419016515169315,-0.44702539610752057,0.00290667769916605,1.9952395651541504,1.994296706581945,1.945464805684463e-6,1.9978463195544611,3.9870767237225273,1.9454874196261946,3.8772986225967654,5.203152910943147,6.948010876115589,4.325913249767467e-12,0.0011491142871463342,0.060370341097942065,390.66933521030535,66.64068451949652,-6298.660609652761,948598.0139683326,-1.9646574202924606e8,2159.4734134786786,56.19521471254927,-4584.744969594172,646582.893942862,-1.292578620182064e8,81.78371618080075,-5256.204249014702,677336.9667837191,-1.292345317754088e8,-6445.62842839465,733924.942491138,-1.3144194167143118e8,834083.483717599,-1.3683152607169095e8,-1.471573433518088e8,0.8951371886858648,0.9542083279945871,1.000642885112025,62.35698037198109,11.31489128135927,-0.276822163177743,-0.1166393977867766,0.0017669605916608819,4.112763070621961,2.4445112859841873,-0.27682216107997015,0.3148710430402823,0.31544502536831576,0.3158782398383967,0.3155797712821702,3.0031454744736416e-13,0.30032152915695665,0.30765137741698056,0.03456083937801834,0.034560839377967466,0.011172293601180983,390.66933521030535,390.6693352108819,2159.4734134786786,2.3422917031377706e-10,0.09309494237710261,-0.010677107036176855,1.0,10.0,0.0,0.0,0.002971995503760799,-0.23353295016629178,-9.871964605607491e-6,0.3124041452325528,0.15588873617320836,-4.87512677623279,-10.156516178489706,-1.1553723885556517,-0.7249574655631467,-0.048206338899578746,4.107915968138823,-445.4146325731866,72439.98412631861,-1.5707693373121565e7,4.257356931950465e9,2.3396672089470307,-264.7469927814001,43057.113445696,-9.336389995745154e6,2.5305015683386035e9,-235.6140140391862,38388.64176637517,-8.324091089011941e6,2.2561315547916985e9,34223.61209959588,-7.421550892937328e6,2.011510144976152e9,-6.616845020197258e6,1.793411846394783e9,1.5989606233178532e9
6.562006926075697,-0.42499382127010643,0.0028284987671079536,1.984125077672575,1.9832436111118197,1.7714359221094485e-6,1.9865536339520682,3.9424009788296877,1.937005633717486,3.8391431337651287,5.262591564415363,7.052068379111707,3.775262786340319e-12,0.0011260467166147026,0.05426092512522751,409.79609646007015,69.03349432956915,-6723.147891557472,1.0375361823662815e6,-2.1991198644756597e8,2182.5141429716964,58.603529713524686,-4942.245642313898,714498.6478262299,-1.4609816502111894e8,85.58209082590739,-5718.462839017298,756663.8722440694,-1.4758516951176292e8,-7061.052082887166,829226.2513186415,-1.5177206017069662e8,952959.6455839521,-1.598867558289307e8,-1.7415599290004843e8,0.9005800885019729,0.9566494681473638,1.0006044160010215,56.89702510172188,10.713102785882617,-0.27354958067464197,-0.11531446936996166,0.0017282234328471235,4.207305333343035,2.518307040422453,-0.2735495790115673,0.31139434645849545,0.311959054315632,0.3123931922753495,0.3121156865985998,2.490086094997709e-13,0.2977318090664608,0.30464760810409014,0.033708840443507304,0.03370884044346453,0.011387997445867938,409.79609646007015,409.7960964605914,2182.5141429716964,2.0911082396966292e-10,0.09103681279157697,-0.01024704952288875,1.0,10.0,0.0,0.0,0.0029771378380980804,-0.229594821658274,-9.145749012738417e-6,0.3069792708413435,0.15215985474257582,-4.994461028948664,-10.330347281231186,-1.1529381836641996,-0.7274097831930681,-0.0482319012046669,4.202339134242818,-466.12261977278297,77549.71376804111,-1.7202058607126396e7,4.76951446735548e9,2.414411117321837,-279.00541263463543,46418.66622514929,-1.0296577335778696e7,2.854871838176461e9,-250.08571223766907,41676.99375569253,-9.244780778387085e6,2.5632462043973446e9,37417.026761945315,-8.300425466173286e6,2.3014101715934315e9,-7.452513402610954e6,2.0663207312511964e9,1.8552454638408685e9
6.680061841382788,-0.4071630660931518,0.002768249595304366,1.9752685534175964,1.9744353027730945,1.639609807338612e-6,1.977557712713466,3.906987318912846,1.9302556614953243,3.808887191616679,5.315372986071597,7.14521909846382,3.375968942663047e-12,0.0011086053680251238,0.04969541892332298,426.6411664127389,71.1770819976813,-7117.439005157347,1.122340943039145e6,-2.4277837329553542e8,2204.115374005888,60.747942651411904,-5274.878419513927,779684.5871661191,-1.6265087991954494e8,88.9428219510943,-6148.274061780108,833261.119816584,-1.657658235221202e8,-7630.905528745344,921690.9030160408,-1.720741525304426e8,1.0685937850928842e6,-1.83087501938096e8,-2.015115881110912e8,0.9049621200463832,0.9586094385787254,1.0005738987978896,52.74552640021386,10.236678415439671,-0.27095683350465966,-0.11426418460725885,0.0016977611336930576,4.29215585093079,2.5852965989527217,-0.27095683212637844,0.30863611657552265,0.3091939507263446,0.3096291645463562,0.3093679906587213,2.1333915775960358e-13,0.29567814934177766,0.30226486751542647,0.03303382683278985,0.03303382683275273,0.011576310750385685,426.6411664127389,426.64116641321954,2204.115374005888,1.907637838144325e-10,0.08942190697087689,-0.009909498148930385,1.0,10.0,0.0,0.0,0.0029804368616859595,-0.22648823872757542,-8.597821072297835e-6,0.30270285147907333,0.14923869673253548,-5.10454446475843,-10.496671166803415,-1.1519231928025737,-0.7302655320203173,-0.048252320714610074,4.287083337607748,-485.1088148949476,82335.54180028161,-1.8631839449087374e7,5.270084748280348e9,2.482142102758412,-292.2008840717207,49594.06588314744,-1.1222719398618847e7,3.174387621990052e9,-263.59424374400487,44808.80374718541,-1.0139854971108638e7,2.8680952819424286e9,40482.67064300625,-9.161474710469615e6,2.5913566668748703e9,-8.277474941831855e6,2.341320182164976e9,2.1154091347100618e9
6.801400188567546,-0.38916181022193586,0.002710027089363217,1.96645011766799,1.9656642648186895,1.5141604769371816e-6,1.968602759831425,3.8718897747227206,1.923541856527387,3.7788906346425555,5.373414783375407,7.248076601527546,3.010851010100503e-12,0.0010921503406363417,0.04540463804849812,445.06433641100233,73.5556545995756,-7570.474651707595,1.2223268969025419e6,-2.7034204152937484e8,2228.984426655676,63.113440149795444,-5657.340817472103,856960.4509154696,-1.8274109739423108e8,92.62993605564559,-6641.862469257517,924520.4968163068,-1.8798705088526332e8,-8282.59078856426,1.03228555727166e6,-1.970631882448738e8,1.2071567470478504e6,-2.1183737897015363e8,-2.356094490415959e8,0.9093654457085163,0.960574144826637,1.000543634239871,48.78290486903506,9.76471437584647,-0.2683884794523891,-0.1132232521234866,0.0016677860901328618,4.38643769681673,2.6602864762837046,-0.26838847831207857,0.30590053849804755,0.3064519614837788,0.30688852271983486,0.3066432878892342,1.8195273579058165e-13,0.2936419234493484,0.2999018198974447,0.0323648997111102,0.03236489971107807,0.011779155984315441,445.06433641100233,445.06433641144525,2228.984426655676,1.7386813376125465e-10,0.08783590094287733,-0.009577735211447847,1.0,10.0,0.0,0.0,0.0029830335860467983,-0.22342267970770147,-8.078272889997969e-6,0.2984855056165896,0.14637383801987702,-5.229272507959949,-10.690152512290794,-1.1518382721559477,-0.7339874196205288,-0.04827269577700746,4.3812475641728295,-506.65026727905314,87879.9297238889,-2.0323164420649804e7,5.874709535002624e9,2.557856504194268,-307.27826332596203,53298.28948078077,-1.2325793996613534e7,3.562951926260949e9,-279.1357312940154,48487.31202122522,-1.1213204593316372e7,3.241341478038268e9,44108.06508259462,-1.0201043309547469e7,2.948761244655567e9,-9.280223536930593e6,2.682590812884421e9,2.4404460660701327e9
6.92598690499888,-0.3710097560143105,0.0026538385012414944,1.9576798584614847,1.956940548647063,1.3949462763756379e-6,1.959698976308241,3.8371460248427187,1.9168713561331447,3.7491848737460463,5.437352158296391,7.3615478438958055,2.677824915423834e-12,0.001076777115574244,0.04137935022133417,465.28572674340097,76.20253534009132,-8093.837958143842,1.3411450762069041e6,-3.0390000543098074e8,2257.597930691206,65.72922931863317,-6099.144836759354,949255.6979474471,-2.073648813508253e8,96.685850907175,-7210.96452347967,1.0340200397001432e6,-2.1541111365698633e8,-9030.474186168576,1.165444111494375e6,-2.2811633775836566e8,1.3742144920444682e6,-2.4779780061815262e8,-2.7849493965379167e8,0.9137849847467469,0.9625412925842192,1.000513655981001,45.00708159486238,9.297419833773978,-0.2658472882463304,-0.1121927991125022,0.001638326556196701,4.491478667779619,2.7442563300067913,-0.26584728730431473,0.30319065074102824,0.303736106292867,0.30417426018890864,0.303944563231504,1.544379680884874e-13,0.29162520071625964,0.2975609738421741,0.031702535189132824,0.031702535189105076,0.011996923186366462,465.28572674340097,465.2857267438091,2257.597930691206,1.5833870804985045e-10,0.08628013629879278,-0.009251898166153471,1.0,10.0,0.0,0.0,0.002984949173286918,-0.22040116246088362,-7.586364009029865e-6,0.29433130007813024,0.14356747500297531,-5.37038773109429,-10.913890307061603,-1.1527918689202141,-0.738649120559089,-0.048293001761931985,4.4861580097765685,-531.2014357496382,94344.12440750102,-2.2340386480418984e7,6.612411952594811e9,2.6425319271187173,-324.5647412709144,57644.37874664916,-1.3650004367597934e7,4.0401919901744947e9,-297.0646385873331,52831.18282958802,-1.2510255079201642e7,3.702843561516596e9,48417.406237319665,-1.1465672761497654e7,3.393663086274383e9,-1.0508290372959131e7,3.110298597151945e9,2.850594285366846e9
7.053698627977119,-0.35273820395404887,0.0025997144709315988,1.948972797957324,1.9482791164223696,1.2818735381122502e-6,1.9508615600932857,3.8028124291261145,1.910255078559812,3.719817497266693,5.507880994566266,7.486585274673253,2.3749918248673676e-12,0.0010625984947479847,0.03761186250732821,487.55446608655564,79.15550859668784,-8701.667871937188,1.4834838218970823e6,-3.451807923562691e8,2290.489211228163,68.62809345504304,-6611.793912899751,1.0603291715596959e6,-2.3785372359403425e8,101.15792206534032,-7869.615402561739,1.1663426468564658e6,-2.495962888826942e8,-9891.507205641312,1.326826698160035e6,-2.6708463085746232e8,1.576833490752598e6,-2.932051559089977e8,-3.3292073964292985e8,0.9182129461879058,0.9645074075807738,1.0004840138308353,41.41738630550446,8.835267571711647,-0.26333738676753143,-0.11117450639301624,0.0016094254487461898,4.6087870132447,2.8382943760036268,-0.2633373859902361,0.3005109552993152,0.3010508706068291,0.30149083508118707,0.3012762590676123,1.3042262118381443e-13,0.2896311610998529,0.2952461154460471,0.03104756045507318,0.031047560455049285,0.012229827883089113,487.55446608655564,487.5544660869316,2290.489211228163,1.4409908097498568e-10,0.08475672101874249,-0.008932286698004261,1.0,10.0,0.0,0.0,0.002986206634404847,-0.21742826010635552,-7.121553526951844e-6,0.2902464275230664,0.14082316949972784,-5.529829633935952,-11.171346860251262,-1.1549069625427149,-0.7443302118889202,-0.048313202609593625,4.603321106610178,-559.3068236661495,101929.50387486731,-2.4766800698323876e7,7.521998879045925e9,2.7372539659276356,-344.4508933011409,62773.61119120539,-1.5252713590258565e7,4.632447068507927e9,-317.8035463225716,57988.99490142903,-1.4090149032231286e7,4.2793610229443483e9,53566.64761442755,-1.3016195423549227e7,3.953187261282028e9,-1.202407868605377e7,3.651874527500797e9,3.3735276951664968e9
7.184286793566622,-0.3343940599343344,0.0025477140426543375,1.9403504101159958,1.939701352441151,1.1749032469182668e-6,1.9421122399685553,3.7689695368893923,1.9037088756996394,3.6908570524043776,5.5857409870950585,7.624143511391443,2.100629295834179e-12,0.0010497456265306767,0.03409614000008578,512.1466863657263,82.45653398958757,-9411.093318138508,1.655361516996179e6,-3.964980670777455e8,2328.241652707002,71.84597822079716,-7209.066821135963,1.1949977059815242e6,-2.759944618421816e8,106.09769444905689,-8634.397971621875,1.3273440356208775e6,-2.926387381399243e8,-10885.39315958846,1.5236318899671212e6,-3.16462414367704e8,1.8239389949610801e6,-3.5107484767098874e8,-4.0259383281858706e8,0.9226379278199051,0.9664674512380766,1.0004547785441797,38.014770280526506,8.379073597500998,-0.26086465745102383,-0.11017077166413672,0.0015811443678167118,4.740041959039521,2.943577264121509,-0.26086465681007814,0.2978678519107612,0.2984026400009343,0.2988446039214614,0.29864470709748336,1.0956940238378271e-13,0.28766442344992343,0.2929626869164389,0.03040126385674962,0.0304012638567291,0.012477807602099631,512.1466863657263,512.1466863660727,2328.241652707002,1.3108137866697512e-10,0.08326873419246023,-0.00861940956292704,1.0,10.0,0.0,0.0,0.002986832324145805,-0.21451054044687157,-6.683523206830854e-6,0.28623980342040245,0.13814620881131404,-5.709699440490198,-11.466287673342245,-1.1583199177134915,-0.7511133694221126,-0.04833324719930514,4.734414058834421,-591.6128195872857,110886.80254291568,-2.7710371761458334e7,8.655619580082636e9,2.8431959749170947,-367.3980571567557,68861.92267386179,-1.7208445425842106e7,5.375234863471949e9,-341.850304872014,64146.01665758695,-1.6029950824218802e7,5.007119873390385e9,59750.71341286233,-1.4932163715925824e7,4.664214687493776e9,-1.3909537453501757e7,4.344792853206427e9,4.047245942350832e9
7.3173393004915255,-0.31604353293323073,0.002497926938521616,1.9318418672177482,1.9312363051589023,1.074051496050556e-6,1.9334805325113054,3.7357263927837265,1.8972544782876104,3.662396815322152,5.671685767808004,7.775113632114696,1.853164839898102e-12,0.0010383666473894025,0.030827703876464232,539.3599641696801,86.15089589614836,-10242.626918249223,1.8644798828322273e6,-4.609555903678018e8,2371.4728827889985,75.42105407617996,-7907.234750110244,1.359406997734402e6,-3.241887304350055e8,111.55935557054637,-9524.56643371252,1.524462722458132e6,-3.473602491111487e8,-12034.547738980908,1.7649466308875317e6,-3.796100937986168e8,2.1266997822345686e6,-4.254669704432888e8,-4.9249297973144776e8,0.9270441134601864,0.9684144849998239,1.000426045582147,34.801812477025116,7.930063644246077,-0.25843704748319074,-0.1091848370235776,0.001553566437833316,4.887062609337574,3.0613301119600975,-0.25843704695466585,0.29526997935915245,0.2958000412567798,0.2962441620387263,0.29605846763904337,9.157076903318077e-14,0.2857313058324418,0.29071808582317477,0.029765485612718707,0.029765485612701117,0.012740399591456779,539.3599641696801,539.3599641699994,2371.4728827889985,1.192252852231854e-10,0.08182036696734857,-0.008314020281223716,1.0,10.0,0.0,0.0,0.002986857888697331,-0.21165689121802833,-6.272174425579856e-6,0.28232350450443733,0.13554384950781856,-5.912189092214158,-11.802656184855394,-1.1631770006142248,-0.7590796248261227,-0.048353066307541284,4.881253782335193,-628.876640109088,121526.35854011387,-3.1310911758213192e7,1.0083567789456245e10,2.961579049198063,-393.9429837742821,76126.94389581497,-1.961388512691938e7,6.316581954173878e9,-369.7815984787187,71531.53916827001,-1.8429892604968496e7,5.935281310271588e9,67211.23161258406,-1.7317371850470476e7,5.576997885445059e9,-1.6271989545976643e7,5.240342247900719e9,4.924008637844587e9
7.452252391376723,-0.297773990180276,0.002450469946911122,1.9234843499215666,1.9229209977095747,9.793782512566202e-7,1.925004048218137,3.703221109106641,1.8909197295812337,3.6345553736441145,5.7664415764827375,7.940240741423264,1.6311249373126311e-12,0.001028621613753124,0.02780315778533579,569.5043347985069,90.2857739203384,-11220.477272923517,2.1206426446232614e6,-5.427188437379987e8,2420.809135058738,79.39227450361638,-8725.170694091981,1.561344067254238e6,-3.856628436936812e8,117.59743465769009,-10561.988322868196,1.767065206273229e6,-4.175532263209218e8,-13363.782179457712,2.0621178752001452e6,-4.6104157679154027e8,2.4989103173872298e6,-5.2182426986794573e8,-6.092651479681098e8,0.9314109291766688,0.9703395409249842,1.0003979356520214,31.782339445586686,7.489892529504988,-0.2560646045100341,-0.10822080566547189,0.0015267959629341875,5.051754843363108,3.1927674517859455,-0.256064604073803,0.29272826518121575,0.29325399132076463,0.29370039215425275,0.2935283787599041,7.614267380312598e-14,0.2838398696261226,0.2885217130414962,0.029142641376476933,0.029142641376461886,0.013016624104297509,569.5043347985069,569.5043347988014,2420.809135058738,1.0847583845334516e-10,0.08041689559332511,-0.008017119859022622,1.0,10.0,0.0,0.0,0.002986322383900402,-0.2088785195774601,-5.887577457372695e-6,0.2785127595049795,0.13302525976921206,-6.1394753427818465,-12.184383449943155,-1.1696281445594154,-0.7683018407948309,-0.04837257171567832,5.045743865423105,-671.9713345208397,134229.273630635,-3.574900357962834e7,1.1900737735128254e10,3.0936130286548367,-424.698799682943,84835.48160801115,-2.259405767681871e7,7.521495114049908e9,-402.25156499120976,80426.48385441327,-2.1419818568711042e7,7.130594345194604e9,76244.37470271032,-2.0306606029305153e7,6.760009135381485e9,-1.9251230077916224e7,6.408683664588731e9,6.075616791593464e9
7.588229598727631,-0.27969200154098706,0.002405474510973537,1.915321637699261,1.9147990271500566,8.909601203130461e-7,1.9167270546703168,3.671614814964534,1.8847375154792718,3.6074715252563916,5.870663305101267,8.120043645695162,1.4330594536704943e-12,0.0010206731193719077,0.025019251035298708,602.8920751340146,94.90852613053464,-12372.790907285316,2.436256283595761e6,-6.473769217243813e8,2476.8536172239506,83.79774082027079,-9684.35649538054,1.8105982043828259e6,-4.6474439213057804e8,124.26422981728821,-11770.912060022905,2.0668266412089316e6,-5.082992820045349e8,-14899.726802546133,2.429136800886878e6,-5.667920131048023e8,2.9573488515744805e6,-6.473958857300707e8,-7.617102861364377e8,0.9357136084674098,0.9722318921926202,1.0003705895158252,28.96051970552965,7.060576015753582,-0.2537590293590405,-0.10728346208186818,0.0015009527255066752,5.236047940480071,3.339026351660977,-0.2537590289982463,0.2902554562660659,0.2907772265254804,0.2912259939070832,0.29106708899059935,6.301779988263919e-14,0.2819995768110763,0.2863845718659473,0.02853562257850715,0.028535622578494294,0.013304916188744438,602.8920751340146,602.8920751342866,2476.8536172239506,9.877989288594351e-11,0.07906437529045612,-0.007729902155075128,1.0,10.0,0.0,0.0,0.002985273927199608,-0.2061883915546217,-5.5298572045973475e-6,0.2748251732353173,0.13060096401186955,-6.393598646751073,-12.615166393775407,-1.1778185989280572,-0.7788375811713734,-0.04839165932772052,5.229811269692383,-721.8884913521524,149460.06504715636,-4.1257264021509044e7,1.423537421534048e10,3.2404298399106484,-460.35327472459744,95311.71585985155,-2.6310042352011915e7,9.077996567963089e9,-439.98620558818874,91171.4100126544,-2.5167143910523154e7,8.683651777432968e9,87208.75565315699,-2.407389253620488e7,8.306437173947001e9,-2.3028113749571603e7,7.94560863118471e9,7.600454161367796e9
7.724321445616315,-0.2619163311202977,0.0023630655648378507,1.9074006035313538,1.906917077418774,8.088490554674007e-7,1.9086969185002047,3.6410777591149794,1.8787431087151076,3.581292414170224,5.984903263641067,8.3147653884144,1.2574567692333967e-12,0.0010146738685584751,0.022471595275811693,639.8305116740588,100.06530505258405,-13731.926028063903,2.8269564055079496e6,-7.824341197682035e8,2540.1578499060597,88.67347283782094,-10808.870767831148,2.119396677036971e6,-5.672325833097891e8,131.60786429183625,-13177.669109321863,2.4381689205221804e6,-6.263884958564547e8,-16670.14587259822,2.8830517437339504e6,-7.048918047244437e8,3.5221213263099887e6,-8.117700816584631e8,-9.613725719100229e8,0.9399249286802954,0.9740798313059736,1.0003441559910193,26.339498416106082,6.644315357755594,-0.25153265873807523,-0.1063778595675673,0.00147616023544499,5.44184562618685,3.501113348874978,-0.2515326584386878,0.28786503259549756,0.28838321453047383,0.28883439704082975,0.2886879765446373,5.1939772812484684e-14,0.28022048569970515,0.284318332325778,0.027947547108986625,0.02794754710897565,0.013603151842449635,639.8305116740588,639.8305116743105,2540.1578499060597,9.008185672252352e-11,0.07776902219435808,-0.007453632681591369,1.0,10.0,0.0,0.0,0.0029837700164730596,-0.20360002599443688,-5.1990252403236e-6,0.27127907026282116,0.12828173534340606,-6.67636548319135,-13.098283482517516,-1.1878805484492336,-0.7907235503723661,-0.04841021723260742,5.435357433690889,-779.7441684240455,167782.6730610199,-4.813514581860209e7,1.7261186595634712e10,3.4030308170461927,-501.6682339230379,107947.24867405044,-3.096897002367197e7,1.1105423419548763e10,-483.7774568281478,104175.91116157461,-2.988701168460805e7,1.0717434924898981e10,100534.17823511889,-2.8842853509841703e7,1.03430015224595e10,-2.7835157545978576e7,9.981649642158768e9,9.632922079963543e9
7.893038628897934,-0.24030912650616468,0.002313829489953781,1.897907069613581,1.8974698107111383,7.150444190888604e-7,1.8990749378902438,3.604651516955546,1.8715653586347651,3.5500504516825413,6.1424617276265225,8.579083140812687,1.0670335419450382e-12,0.0010101124120898716,0.019608645223897155,691.4577904480574,107.33006112348482,-15778.64102906363,3.4513982260957086e6,-1.0097194911110498e9,2630.229094371079,95.48067103817979,-12488.094506759408,2.612669444181381e6,-7.40351269323758e8,141.80516217018933,-15257.506216048816,3.0303620107770446e6,-8.265331259986479e8,-19256.094544731197,3.6044059863465847e6,-9.395445202340215e8,4.414286398489771e6,-1.0913699802344546e9,-1.3006366480747814e9,0.9450196888787016,0.97630986818447,1.0003126089110466,23.346280462465064,6.1455724704279415,-0.24887851954582732,-0.10529765670163381,0.0014468152126609522,5.732182878833575,3.727275972989502,-0.24887851930716282,0.28501201791959985,0.2855262069557898,0.2859804205166756,0.2858486616103003,4.059312218993074e-14,0.27809706768071835,0.281851881609978,0.027243603724635614,0.0272436037246266,0.01398602935063835,691.4577904480574,691.4577904482865,2630.229094371079,8.051800124898687e-11,0.07623858867271271,-0.007125456707121062,1.0,10.0,0.0,0.0,0.002981349509660832,-0.2005264125986257,-4.822837091066748e-6,0.2670707220584463,0.12554483792224536,-7.0724242303195615,-13.779976763090044,-1.2032609633100022,-0.8074991704095744,-0.0484325064436398,5.725340536657244,-865.1591390005899,196092.78901925337,-5.925806367824139e7,2.2383418909370056e10,3.6297669038978073,-562.5635269520069,127507.93049946628,-3.853213124868961e7,1.455465793106756e10,-548.3467101652429,124366.67721581402,-3.758286348532153e7,1.4196093214208382e10,121300.71300136068,-3.6656981519456014e7,1.384636200165092e10,-3.5753892453333184e7,1.3505246674760813e10,1.3172534805437595e10
8.025686159789942,-0.22364314315239966,0.0022775032782313773,1.8906834097231484,1.8902809407995742,6.469092895141947e-7,1.891755221819569,3.5770610436749437,1.8661092706817803,3.5263774771214194,6.2807513788060385,8.806953667136193,9.357748821353617e-13,0.0010089320884451407,0.017563073820851614,737.4986760258332,113.85043163108493,-17747.114542255495,4.0910876307881577e6,-1.2556772437031732e9,2711.543551312483,101.53591614563942,-14087.220785823949,3.1169149751362074e6,-9.281241741311573e8,150.8259522322435,-17215.594044317986,3.633710609046961e6,-1.0440079565977601e9,-21658.096496618866,4.335569943894959e6,-1.194722272855069e9,5.311796195931411e6,-1.3952099413860788e9,-1.668268285393199e9,0.9489313894243798,0.9780179624668922,1.0002887028993388,21.17413007912133,5.765985614606465,-0.24686936990361522,-0.10447951566527228,0.0014247553066624606,5.993226739292117,3.9279319064166462,-0.24686936970321963,0.2828499272872279,0.283361291081418,0.28381789866848467,0.2836970791534228,3.322683147020622e-14,0.27648800467577844,0.2799825421882193,0.02670832672367312,0.026708326723665413,0.014297041040428025,737.4986760258332,737.4986760260463,2711.543551312483,7.382859168974669e-11,0.07509010229113341,-0.006877723070535213,1.0,10.0,0.0,0.0,0.0029790655503314565,-0.19820851090337943,-4.550870405751866e-6,0.2638989293871076,0.12349323348300134,-7.424923730665651,-14.390393552010261,-1.2179200458878976,-0.8224443838228068,-0.048449501898439565,5.9860665070257815,-945.7459769071482,224118.8649526587,-7.081129472406289e7,2.7965317872722614e10,3.8308216910443242,-619.8426527271578,146887.6797194555,-4.640977814206435e7,1.8328491556635582e10,-609.0152266558499,144405.45086084536,-4.5625507665312886e7,1.8018761896944183e10,141963.11241670087,-4.485449024042876e7,1.771426629942838e10,-4.409648553859399e7,1.7414916314923798e10,1.7120624824683275e10
8.187172503282682,-0.2037217107285847,0.002235872355546555,1.8821590976135927,1.881797228246683,5.699705932746981e-7,1.883119412350464,3.5446431880361424,1.8596780007268425,3.4985542507379446,6.469449248921563,9.111680830126655,7.949549485846931e-13,0.0010106479681030857,0.01528992807179795,801.5186844397971,122.96133282828951,-20705.730488550143,5.121063928336627e6,-1.6764457149772992e9,2825.3591200063674,109.92136305004608,-16462.386777922176,3.925501213293733e6,-1.24955303904317e9,163.24532794882106,-20085.139535097347,4.5959805950707e6,-1.4162475851387577e9,-25124.491162404953,5.493241475891815e6,-1.6309581425607538e9,6.71930309116391e6,-1.9131473376462393e9,-2.2918057700568485e9,0.9535869389016243,0.9800462533308174,1.0002606021104732,18.724879120368826,5.317718512725462,-0.24451002803210256,-0.1035182805731672,0.0013990211052991486,6.358796199251405,4.204484104083852,-0.2445100278694728,0.2803083451196872,0.2808165984602007,0.2812761152967323,0.2811679677706932,2.5794379904492124e-14,0.2745969442313587,0.27778500951648993,0.026076720040140212,0.026076720040133856,0.01468727565871716,801.5186844397971,801.5186844399926,2825.3591200063674,6.65437288556793e-11,0.07375252899034491,-0.006587379165462965,1.0,10.0,0.0,0.0,0.002975889229056333,-0.19549632497865121,-4.245175635591442e-6,0.260189631564164,0.12110622992938874,-7.91201330272731,-15.238106938682092,-1.2393121848730677,-0.8429940354516416,-0.048469598501622746,6.351191412103726,-1064.632169255223,267679.3781054412,-8.973264168373197e7,3.75992396357771e10,4.107793120836459,-703.9481918798637,176992.9747349032,-5.933235245123613e7,2.486109104887548e10,-697.8419275434968,175544.9746691731,-5.8846947754308835e7,2.4657700024260056e10,174106.8127312962,-5.8365513890578486e7,2.4455972964754032e10,-5.7888002447629824e7,2.4255896255753258e10,2.405745623753322e10
8.342626248434879,-0.1849122465962979,0.0021982698832306675,1.874218541918818,1.8738940549638479,5.015510194114582e-7,1.8750767894107252,3.5145820306296787,1.8536957538979182,3.472748465296779,6.67637222771852,9.4377445521932,6.765438671284005e-13,0.0010159768325419243,0.013303347072492637,873.4153619743842,133.2303054207103,-24330.40705440371,6.489085895496639e6,-2.2768380040068765e9,2953.326999131807,119.28056184216538,-19328.390711318036,4.992195167253462e6,-1.7075042844265087e9,177.01148972833914,-23489.414666607325,5.854847700750809e6,-1.9452824882075434e9,-29159.051791911585,6.992110506402522e6,-2.2485641241365333e9,8.518497179478336e6,-2.642263903524521e9,-3.1625920011447544e9,0.9579626639788428,0.9819480891704381,1.0002345328145588,16.551530120405886,4.899613417622641,-0.2423235286213808,-0.10262698177767543,0.001375338057910203,6.772108835241372,4.510815797759998,-0.24232352848784106,0.2779504015869776,0.27845596321490407,0.2789182601702936,0.2788216892526283,1.9974077113841628e-14,0.27284336530722975,0.27574637722692,0.025488077661001758,0.025488077660996502,0.015074731298863284,873.4153619743842,873.4153619745645,2953.326999131807,6.031245976652401e-11,0.07252369660311697,-0.0063186692827416156,1.0,10.0,0.0,0.0,0.002972471294270899,-0.1929922616730383,-3.97469886937313e-6,0.2567669266768956,0.11891547974655672,-8.452815509570122,-16.183562942184533,-1.2642371091644469,-0.8655631166379165,-0.04848836056963289,6.764002080850821,-1207.5206912614165,323337.7237167881,-1.1543523210713127e8,5.151259446664029e10,4.414453072413292,-804.3196335255889,215372.6075578329,-7.68904620454324e7,3.4312117608741547e10,-803.2840719249965,215186.8924490579,-7.682415985853162e7,3.4282531097767433e10,214999.3732114717,-7.675791435073379e7,3.4252970106287796e10,-7.669170991538574e7,3.4223434608111015e10,3.4193924428289276e10
8.49110709280439,-0.16727091984532094,0.0021644344189886916,1.8668643375015679,1.8665741015116515,4.408750559495067e-7,1.86762958929612,3.4868582024218586,1.8481646873096476,3.448948315694551,6.902315947138579,9.78438127748035,5.77085939776868e-13,0.0010249595380567465,0.011570879496135856,954.0507489722058,144.76748394486987,-28767.636475060583,8.313528098762112e6,-3.141473454347911e9,3096.1203828682187,129.69515299682,-22775.85992734748,6.401457089132163e6,-2.3643047418017497e9,192.21504546001978,-27505.6575927052,7.499751910670688e6,-2.7000833632820177e9,-33817.30755960618,8.925304748985538e6,-3.1238621751800065e9,1.0803842123271305e7,-3.666826796839292e9,-4.373174675942977e9,0.9620492574495091,0.983720308042238,1.0002104810320434,14.62928600740583,4.511739905869047,-0.2403081904987029,-0.10180503748934616,0.0013536513501668569,7.2382713341829605,4.848284343158333,-0.24030819038769127,0.2757748579465603,0.27627809345751625,0.27674301550818553,0.2766569733273742,1.5434131830559882e-14,0.2712267286352192,0.2738658218446421,0.024942343879312778,0.024942343879308413,0.015455407296052746,954.0507489722058,954.050748972373,3096.1203828682187,5.498701679073649e-11,0.07140026820064746,-0.006071134674632602,1.0,10.0,0.0,0.0,0.002968918845062306,-0.19069230145392216,-3.7360115669570313e-6,0.25362486758243075,0.11691442752167694,-9.04970441837926,-17.23087336563816,-1.2928278800331685,-0.8900874914464438,-0.048505774864528006,7.229599019526166,-1379.4744061417712,394806.26059948746,-1.5065190326191118e8,7.185520395331955e10,4.752157634517673,-923.9946338245807,264447.7239058084,-1.00909121616815e8,4.812979785541225e10,-928.0229363627441,265697.14835651236,-1.013858827647272e8,4.835719572160928e10,266950.5513150998,-1.0186489570759322e8,4.858566798435495e10,-1.0234615582183975e8,4.881521971175439e10,4.9045855855074356e10
8.632020458767633,-0.15081171323039866,0.002134059082225835,1.8600826406436888,1.8598236766263732,3.871350964712652e-7,1.8607634370445596,3.461392738767721,1.8430746281228247,3.4270905239845724,7.148249742504663,10.150925622389408,4.934915216792472e-13,0.001037626208849151,0.010060839792975892,1044.4462311868613,157.699570013502,-34197.21138883432,1.0756520846109692e7,-4.397847753489175e9,3254.437562453935,141.26015553532216,-26910.718164509555,8.265716143355347e6,-3.3120943947745886e9,208.95764282064312,-32217.79839999392,9.645865761004388e6,-3.780449233113948e9,-39151.34823455605,1.1408113063440954e7,-4.364644186176541e9,1.368674651236663e7,-5.102624261556038e9,-6.046800687885013e9,0.965847032212497,0.9853638753149719,1.0001883807317065,12.932004640523601,4.153371467194947,-0.23845801786594736,-0.1010500978757029,0.0013338630545647252,7.7633070389315435,5.218372663099768,-0.23845801777250789,0.2737757617220037,0.2742769864760769,0.27474436435829847,0.27466786888434913,1.1901162995311677e-14,0.26974298224318793,0.27213843915007824,0.02443835854446785,0.02443835854446421,0.01582609646497209,1044.4462311868613,1044.446231187017,3254.437562453935,5.043234077270722e-11,0.07037672883411922,-0.005843863490408981,1.0,10.0,0.0,0.0,0.0029653195431621586,-0.18858769664433297,-3.5256132798102067e-6,0.2507510962559226,0.11509273274622622,-9.705273283934103,-18.384518954733412,-1.32523177682118,-0.9165050946103588,-0.04852186724842271,7.753998278520495,-1586.8464481253682,487096.5515460704,-1.9934962076841396e8,1.0197853294871826e11,5.122389704192399,-1066.6587392217493,327420.3343117731,-1.3400037292433226e8,6.854872188938847e10,-1075.159473046662,330131.90412829106,-1.351101130997576e8,6.911641795907211e10,332864.04127173004,-1.3622904264235574e8,6.968881550957733e10,-1.373572226157542e8,7.026595346313461e10,7.084787093222794e10
8.816015216519704,-0.12972033287005583,0.0020967388586990736,1.851502474901808,1.8512826509798614,3.2207305749363486e-7,1.852078197491832,3.4293115824323905,1.836654152138726,3.399568486683098,7.528403223045634,10.696446277379115,3.9811465562085126e-13,0.0010616224869071944,0.008265245069262487,1189.737165609419,178.42921971699042,-43894.73021025701,1.5654802762104774e7,-7.20089081941316e9,3503.5542821924946,159.59708395308203,-34091.961752925476,1.1933650480332343e7,-5.3998062819599695e9,235.1995595824765,-40154.54085163896,1.3780769053522803e7,-6.126198285555558e9,-47836.965486969086,1.6081672081150047e7,-7.015246723113406e9,1.8975089860731304e7,-8.113911692082169e9,-9.484698976955544e9,0.9706927620714757,0.987456239592649,1.000160528735146,10.885497408694164,3.6988164790125646,-0.23612857527264974,-0.10009910532044719,0.0013091147671467564,8.61104278680234,5.794365524764459,-0.23612857519771752,0.2712562966129125,0.27175515098203923,0.2722256735274874,0.27216103611695475,8.237383385188789e-15,0.2678768954798571,0.26996302255771604,0.02379931671637512,0.02379931671637228,0.01632368533806733,1189.737165609419,1189.737165609561,3503.5542821924946,4.512777329067226e-11,0.06909875704585874,-0.00555747638689524,1.0,10.0,0.0,0.0,0.0029603299725021255,-0.18594731133282108,-3.272264876059466e-6,0.24714764502847925,0.11282004289961672,-10.727025594402587,-20.187562582911898,-1.3773349703173328,-0.9565600294485506,-0.04854227635090219,8.600707234786064,-1952.314051360322,664716.0166325083,-3.0174689827874535e8,1.712152498047417e11,5.698430181902129,-1313.716635004895,447288.9439223388,-2.030461855564639e8,1.1521113986692897e11,-1325.676914852822,451472.64272986446,-2.0494537037135893e8,1.1628876597191153e11,455693.62868687446,-2.068623173683539e8,1.1737647168657487e11,-2.08797177850042e8,1.1847435126415523e11,1.1958249972191504e11
8.98434025555737,-0.11080722106821446,0.0020647312828507864,1.8439114248594373,1.8437258374483456,2.671358840021076e-7,1.8443958339730269,3.401056822208791,1.830999346466089,3.375355722372778,7.953969053853421,11.278431942022833,3.2271009321518633e-13,0.001093084685635482,0.006778639234069074,1360.6064880266795,202.6515037292282,-56750.59717627469,2.3120231482740864e7,-1.2064407592211588e10,3786.5943698489555,180.76755873010018,-43262.62688490922,1.7374624511083e7,-8.949286331128038e9,265.0224493250719,-49881.9367973824,1.9735965848896526e7,-1.0026706415595222e10,-58006.81553778928,2.259899616195375e7,-1.131653589931655e10,2.6094090574515793e7,-1.287151785942722e10,-1.4759208931330956e10,0.9750183646797963,0.9893195649953789,1.0001359895877204,9.16637703174103,3.2954041976651274,-0.23407827871168985,-0.09926161303103972,0.0012874862775766995,9.612141047059367,6.442092714049559,-0.2340782786502086,0.26903641690201263,0.26953332566529087,0.27000665553855846,0.26995230659993075,5.667073160194425e-15,0.26623842632796946,0.2680488251599323,0.02323224600366519,0.02323224600366296,0.0167921390363345,1360.6064880266795,1360.6064880268102,3786.5943698489555,4.0832910649321196e-11,0.06798386417247329,-0.005304972401826908,1.0,10.0,0.0,0.0,0.0029555180559985563,-0.18363205179661712,-3.0596270738220698e-6,0.24398966849748357,0.11083895774344052,-11.877467017674759,-22.222719543164185,-1.4378261171652114,-1.0000596981869059,-0.048560381357519854,9.600593811195544,-2432.6277811902332,924536.748964804,-4.6848199283773935e8,2.9672528903346594e11,6.346028408077431,-1630.3620162054508,619630.1843532452,-3.139794976958717e8,1.9886710840884772e11,-1638.6950872980667,622919.9037498513,-3.156464678536314e8,1.9992293335608948e11,626225.2815149722,-3.1732228544157994e8,2.009843639685834e11,-3.190069827102229e8,2.0205142996073883e11,2.0312416110661368e11
9.137270135491194,-0.09392864270200724,0.00203727478228718,1.8372174414615432,1.8370617428744533,2.2065647256141866e-7,1.8376226043971693,3.3762407902938425,1.8260417704272642,3.354126967010045,8.429754250187436,11.895428195911718,2.626971485713328e-13,0.001132296459356393,0.005543383175852067,1562.13107607971,230.92689875538986,-73781.38454122886,3.4568466234983504e7,-2.062208080527295e10,4105.611045124183,205.20783750058447,-54891.89796479801,2.5444352253835972e7,-1.5028586097700397e10,298.7978659438039,-61634.63132271434,2.8256011366532467e7,-1.6516687021490828e10,-69640.76000985558,3.1567160795555256e7,-1.8254285106658607e10,3.548448032636872e7,-2.029283718145857e10,-2.2695653197629063e10,0.9788631508767194,0.9909722685778624,1.000114430180866,7.719752858517227,2.938539806227701,-0.23227854269450837,-0.09852610778270511,0.0012686206315929722,10.796530303858361,7.1662507037773455,-0.23227854264297507,0.2670860180978797,0.2675813214717771,0.26805713913492624,0.2680117070065604,3.8666921904339486e-15,0.2648059104448035,0.2663702738370983,0.02273054395822815,0.022730543958226383,0.017228547200605876,1562.13107607971,1562.1310760798315,4105.611045124183,3.733491633057018e-11,0.06701293429570551,-0.005082816408637741,1.0,10.0,0.0,0.0,0.002950971478139993,-0.18160649998060055,-2.8807319422740442e-6,0.24122820614680318,0.10911482495618122,-13.164856293537795,-24.504356236957715,-1.50742376477865,-1.0468492359261772,-0.048576387290119385,10.783550289381136,-3069.031659516074,1.3101225471659214e6,-7.456631505907116e8,5.30476757785731e11,7.069884081444918,-2037.091018055945,869602.914629227,-4.94939081424291e8,3.52107630893506e11,-2027.8812105927666,865807.4273535121,-4.927788610604923e8,3.505708267065769e11,862026.7307590126,-4.9062806499325514e8,3.4904073017068134e11,-4.884866374658126e8,3.475173119281024e11,3.460005426792278e11
9.312266005620058,-0.0749578548141786,0.0020076040808714966,1.8297824598774584,1.8296596303038961,1.7111077565766214e-7,1.8301009993493194,3.3487872466114665,1.8205831222513285,3.330711499611951,9.124819566488004,12.737426344257292,2.0265434016835693e-13,0.0011948078566715254,0.00425069510427015,1876.7443507061173,274.3162891408544,-103976.43458899371,5.8832975804163754e7,-4.212905113530014e10,4571.702935000263,242.3003853099544,-74311.61052492954,4.175047561620882e7,-2.9695052316096973e10,348.6603474900414,-79987.0840498581,4.46149303310555e7,-3.1512313187222683e10,-86448.57041390894,4.786569701960636e7,-3.3568231618515553e10,5.156145276537144e7,-3.589817796148888e10,-3.854333515023429e10,0.9831672934949318,0.9928185419160946,1.000090572283062,6.187199293615199,2.540785312018753,-0.23028866945477905,-0.09771250130553177,0.001247892912475452,12.650427194793412,8.216705754693905,-0.23028866941251586,0.26492759702068175,0.2654212305659806,0.26589981733568213,0.2658641199064216,2.3252724099973557e-15,0.2632328847494872,0.26451855106554534,0.022171141199193597,0.022171141199192283,0.017740360812339144,1876.7443507061173,1876.7443507062285,4571.702935000263,3.3746945953704415e-11,0.06594787928257044,-0.004836443443851805,1.0,10.0,0.0,0.0,0.0029455949781128123,-0.17937436003804294,-2.6911440313814364e-6,0.23818657472196214,0.10722469181660779,-15.033782377237962,-27.821817652100464,-1.6117500519347363,-1.1115635535154649,-0.048594212523039484,12.635205455249274,-4213.477216485429,2.107511468542656e6,-1.4054631157006068e9,1.171552797888543e12,8.119700967707688,-2736.744057351254,1.368874018035623e6,-9.128785171352358e8,7.609487550744513e11,-2666.046977715022,1.3336696517062644e6,-8.894013324512401e8,7.413788888138065e11,1.299368922025775e6,-8.665279214038144e8,7.223123151257238e11,-8.442427419809148e8,7.03736090314727e11,6.856376035557665e11
9.495575734155764,-0.055464333356127646,0.00197836543380266,1.8222384882943168,1.8221486595614027,1.2299032873755348e-7,1.8224706272784317,3.3210490277277516,1.815125840835578,3.307182193375351,10.123794906740812,13.834987228277727,1.4833056646759655e-13,0.0012916377267466004,0.0030203872164260947,2371.430472241027,340.4631728960972,-158733.4096523248,1.1455780836392452e8,-1.0407651674131834e11,5231.426747599893,298.30708254631463,-106440.53633671282,7.650976973808983e7,-6.923799352126529e10,420.5929403957174,-107305.81571278289,7.68186353658892e7,-6.924145413227417e10,-108425.96459222295,7.730272485380036e7,-6.939735966667293e10,7.796709476621911e7,-6.97090131048053e10,-7.018041722559404e10,0.9875712788593631,0.9947034177062839,1.0000664597338738,4.709916725438864,2.1355475557564505,-0.22827940403035035,-0.0968905375386763,0.0012271036053620866,15.572041209578643,9.69380770029424,-0.22827940399587587,0.2627460391313163,0.2632380919274338,0.26371948696903746,0.26369348707537643,1.201361517168132e-15,0.26166478007419974,0.26265756424456355,0.02160080459928555,0.02160080459928463,0.01829053342398124,2371.430472241027,2371.430472241128,5231.426747599893,3.0405162424171317e-11,0.06488151155968361,-0.0045866554096046196,1.0,10.0,0.0,0.0,0.0029397952710197564,-0.17712840343588726,-2.5082073833375187e-6,0.23512768549365992,0.10533333500230338,-17.663561817894212,-32.496232697059654,-1.7654073635924692,-1.1970408104273011,-0.04861235383317424,15.553287952142476,-6384.378921582584,3.9308462427091347e6,-3.2268120414338846e9,3.310961946058198e12,9.595651523980388,-3974.3694640277627,2.447009402538319e6,-2.0087377924423084e9,2.0611223976065078e12,-3710.8451694166315,2.2849488079544813e6,-1.8757030590040889e9,1.9246184067282349e12,2.133619459874622e6,-1.7514789420590434e9,1.7971548011024414e12,-1.6354819187732313e9,1.6781328538601145e12,1.566993490728376e12
9.661702820264916,-0.03812040321139944,0.0019533655115931328,1.815606445592466,1.8155453398048604,8.240807252584446e-8,1.8157638640845724,3.2967617960283686,1.8104428705295623,3.2867719673627005,11.448984575677326,15.109294030260074,1.0565911993874965e-13,0.0014276581849222477,0.0020032645778178693,3105.6731485711803,433.62743667430976,-250786.14764184674,2.3989069765298614e8,-2.87816294199079e11,6070.140749951906,377.1334094719222,-153572.2502785827,1.4661431134486446e8,-1.7556700863999664e11,514.6974929159129,-141217.92657334334,1.34555840586551e8,-1.6081522141362204e11,-130000.55817340102,1.2362422809384446e8,-1.4746221705907147e11,1.1370557391964e8,-1.3536521234090215e11,-1.2439669243326279e11,0.9914738469403612,0.9963701397357463,1.0000453413810764,3.474177103669936,1.777787737095297,-0.22652115913825374,-0.0961709055469677,0.0012090279079845774,19.91566267913581,11.561851362116844,-0.22652115910949192,0.2608352894896044,0.26132604034297846,0.261809896694327,0.26179227411894523,5.393642289755154e-16,0.26032284238876174,0.2610430901415017,0.021096791828879174,0.02109679182887855,0.01880138917394349,3105.6731485711803,3105.673148571272,6070.140749951906,2.7699435932541592e-11,0.06395589500356241,-0.00436704611866118,1.0,10.0,0.0,0.0,0.002934415835709903,-0.1751696178456129,-2.3549316729761494e-6,0.23246120174303173,0.10369243493741509,-20.991063698638968,-38.41702044079009,-1.973498640266732,-1.2974397171712906,-0.04862835116401516,19.89166040872321,-10442.746470698816,8.222983042830214e6,-8.63305022961382e9,1.1329012824699969e13,11.461986576112247,-6062.445880869033,4.773781463600944e6,-5.011842402933122e9,6.57696027178624e12,-5278.944719963725,4.1570660849328316e6,-4.364372391977906e9,5.727295980645791e12,3.6200212700009868e6,-3.8005477359082313e9,4.987398114054994e12,-3.3095624466110644e9,4.343086167337333e12,3.782011587140801e12
9.84977071203884,-0.018842134343426513,0.0019266454010404587,1.8083214000831374,1.808291536038037,3.961418366282606e-8,1.8083980687026449,3.270188778058691,1.805530571894973,3.2648419251866763,13.979765530067466,17.065964164517005,6.386016474083563e-14,0.0016998868722360927,0.0009521896133520915,4756.527422035258,620.3150571557658,-458622.87145026575,6.838355729969277e8,-1.2756032277182917e12,7507.873534375795,540.9492162644809,-234211.21521246465,3.4905377312075865e8,-6.507970968517109e11,683.5600256283781,-179460.9566219766,2.6732711384410286e8,-4.981787755447901e11,-137547.07903992862,2.0479183073389667e8,-3.814551123999592e11,1.5692832289132032e8,-2.921598098173447e11,-2.238290706798502e11,0.995794441964043,0.9982115258588063,1.0000222298007126,2.1828591731323517,1.3830341281040417,-0.2245985711638741,-0.09538362310026002,0.001189387587617574,29.693590774425324,14.750373383566412,-0.22459857114035664,0.25874408219376727,0.25923349014767094,0.2597200353169561,0.2597114569449907,1.2463948074819898e-16,0.25891898892306364,0.2593082703171016,0.020540051778358964,0.020540051778358624,0.019393614402451336,4756.527422035258,4756.527422035337,7507.873534375795,2.4960874982757247e-11,0.06295186415069345,-0.0041255944133780495,1.0,10.0,0.0,0.0,0.0029282100715125967,-0.17303481464643378,-2.1943912221507154e-6,0.22955648400580428,0.10191328425130253,-26.672966849745897,-48.535402170144266,-2.3783978390887777,-1.4532718751714582,-0.04864598049530877,29.657774642014907,-23213.898323464593,2.725389384456922e7,-4.26608255659371e10,8.34685627613039e13,14.647243814617752,-11531.576930085426,1.3538457354337405e7,-2.119189901378294e10,4.1463271413532305e13,-8592.218915712314,1.0087906765251882e7,-1.579071345398748e10,3.089551597652025e13,7.516797377507164e6,-1.1766129635516224e10,2.302116728796006e13,-8.767292661936644e9,1.7153756024495926e13,1.27817734899375e13
10.037120911039512,-4.700410655431545e-17,0.0019015654921531676,1.8012875652231484,1.8012875652231484,9.620020533782826e-23,1.8012875652231484,3.244636892627538,1.8012875652231484,3.244636892627538,19.99999999999997,19.99999999999999,2.8166802758916348e-14,0.002373470149756099,2.288055068471139e-18,9999.999999999973,999.9999999999989,-1.0983905532571597e-8,3.518986997993921e-5,-0.14091967576314696,9999.99999999999,999.9999999999977,-3.6613018441905575e-9,1.172995665997977e-5,-0.046973225254382446,999.9999999999989,-1.830650922095287e-9,5.8649783299899e-6,-0.02348661262719129,-9.153253859825555e-10,2.932489164994959e-6,-0.011743306313595674,1.4662445819503653e-6,-0.005871653156797857,-0.0029358265783938505,1.0,1.0,1.0,1.0000000000000029,1.0000000000000009,-0.22275099984233143,-0.09462667531618144,0.0011706376215007603,60.77499922385505,20.258324597349976,-0.22275099982301294,0.2567326314983199,0.25722082541108676,0.25770994765655164,0.25770994765655164,7.35050333295267e-46,0.25770994765655164,0.25770994765655164,0.01999800019998,0.019998000199979885,0.01999800019998,9999.999999999973,10000.00000000003,9999.99999999999,2.2533442207133013e-11,0.06199504782747978,-0.0038920455566202974,1.0,10.0,0.0,0.0,0.0029219284624703093,-0.1709903065357154,-2.0468675408385976e-6,0.22677597559365542,0.10021842755798904,-36.49104988208515,-66.0305821528143,-3.3585572723509127,-1.6893819456856136,-0.048663062779253176,60.7016344481397,-97245.63018555491,2.336742023932868e8,-7.486376298990635e11,2.997958636042527e15,20.149078616092453,-32415.210062201833,7.789140079776266e7,-2.4954587663302164e11,9.993195453475109e14,-16207.307156774,3.8945700398881465e7,-1.2477293831651105e11,4.996597726737563e14,1.9472848602160312e7,-6.238646915825563e10,2.498298863368786e14,-3.119323456748596e10,1.2491494316843952e14,6.245747158411164e13


==> anc/data/qcd_taylor_csc_gluon_flat_kUV10_lambda1000.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqϕq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5
0.009999999999999995,-6.91146049727898,31488.650906379615,1466.5296048477978,8.561130319780151,0.03577541676101769,-1.5920227394833583e6,74.33988046982442,9.650807977739216,119.94511741914386,4.8551781292995875,10.250682239348839,25.895637628689407,1360.1995367129723,1.2283044499455057e10,189.00544690825132,32.951849114899815,0.662902695815173,-0.09986757386149456,0.07132017719894271,10650.517221386082,38.00305401808919,0.06825399064557729,-0.16890936976386836,0.0907238559856663,73.26143370456072,-1.8417048691363564,-0.21575350921624567,0.11998597771856058,-5.9962373150188375,-0.23131515303252184,0.16215648630889137,-0.123900637900559,0.2122538197380406,0.24544117786308894,0.2854575830386141,0.0022989071144696046,1.0963847181837976,3.1132732374041504e6,766174.7228991906,-6781.536247568456,-1.159281934668408,2.620305440859214e-8,-1.1981615812787315e-6,-1.7842894356348958e-6,-6.7815362475684254e-15,0.006459295171354393,5.965904571687889e-9,5.435055195656046,0.00018521856109712432,3.2343848444433477e-9,0.00023536920421113685,0.00030311321001540625,0.06203103097243165,0.006214345362797548,0.004932434244573757,189.00544690825132,1895.623734657642,10650.517221386082,1220.8630255451203,8.113652010398563e-10,4.1601685522013356e-14,1.0,10.0,0.0,0.0,-15553.934626569444,-6.536702389027189e-7,5.940475908866183e-8,5.7120686336935945e6,-4.939189710367984e-6,-2.491443848837714e-8,-3.5814499548679535e-5,-5.6939391636358066e-8,-1.212205813269234e-7,-0.06028741619345328,-6.368785252103109e-6,2.6552784386086043e-6,-1.3368875367752947e-6,8.405025394962378e-7,-6.519012209593444e-7,-6.449448199143344e-6,3.174409318209976e-6,-1.6459018453349533e-6,1.0458445846024312e-6,-8.163831900307189e-7,3.866738354243448e-6,-2.1057632794084966e-6,1.350068705242832e-6,-1.0560662458946743e-6,-2.7596867097475464e-6,1.7919498246927752e-6,-1.402517698781275e-6,2.430538089551718e-6,-1.9040662376241995e-6,-2.6331389284791106e-6
0.009999999999999995,-6.91146049727898,31488.650906379615,1466.5296048477978,8.561130319780151,0.03577541676101769,-1.5920227394833583e6,74.33988046982442,9.650807977739216,119.94511741914386,4.8551781292995875,10.250682239348839,25.895637628689407,1360.1995367129723,1.2283044499455057e10,189.00544690825132,32.951849114899815,0.662902695815173,-0.09986757386149456,0.07132017719894271,10650.517221386082,38.00305401808919,0.06825399064557729,-0.16890936976386836,0.0907238559856663,73.26143370456072,-1.8417048691363564,-0.21575350921624567,0.11998597771856058,-5.9962373150188375,-0.23131515303252184,0.16215648630889137,-0.123900637900559,0.2122538197380406,0.24544117786308894,0.2854575830386141,0.0022989071144696046,1.0963847181837976,3.1132732374041504e6,766174.7228991906,-6781.536247568456,-1.159281934668408,2.620305440859214e-8,-1.1981615812787315e-6,-1.7842894356348958e-6,-6.7815362475684254e-15,0.006459295171354393,5.965904571687889e-9,5.435055195656046,0.00018521856109712432,3.2343848444433477e-9,0.00023536920421113685,0.00030311321001540625,0.06203103097243165,0.006214345362797548,0.004932434244573757,189.00544690825132,1895.623734657642,10650.517221386082,1220.8630255451203,8.113652010398563e-10,4.1601685522013356e-14,1.0,10.0,0.0,0.0,-15553.934626569444,-6.536702389027189e-7,5.940475908866183e-8,5.7120686336935945e6,-4.939189710367984e-6,-2.491443848837714e-8,-3.5814499548679535e-5,-5.6939391636358066e-8,-1.212205813269234e-7,-0.06028741619345328,-6.368785252103109e-6,2.6552784386086043e-6,-1.3368875367752947e-6,8.405025394962378e-7,-6.519012209593444e-7,-6.449448199143344e-6,3.174409318209976e-6,-1.6459018453349533e-6,1.0458445846024312e-6,-8.163831900307189e-7,3.866738354243448e-6,-2.1057632794084966e-6,1.350068705242832e-6,-1.0560662458946743e-6,-2.7596867097475464e-6,1.7919498246927752e-6,-1.402517698781275e-6,2.430538089551718e-6,-1.9040662376241995e-6,-2.6331389284791106e-6
0.010192755488047744,-6.892368368597002,30023.919224468907,1434.3646322652396,8.56113031132999,0.03646500876542256,-1.4864876333900471e6,74.33988037288619,9.650807635619966,119.94511247049722,4.855178072359115,10.250682060858217,24.925472928620543,1284.4813384803617,1.1379930263210835e10,181.92446128996892,32.951847604479696,0.6887045441554716,-0.10779306173441616,0.07997641237308921,10251.501304628742,38.00305183402274,0.0709105753825023,-0.18231401882192305,0.10173514340236171,73.26142858972814,-1.9133887569125965,-0.23287570655682394,0.13454885072370446,-6.2296261249873925,-0.249672311796541,0.1818376538538294,-0.13373335209607265,0.23801536886615982,0.27523071104669306,0.2854575830386142,0.0023504590578488365,1.096384717607878,3.1132733114024894e6,766174.7500199259,-6487.218020937506,-1.163826153039464,2.8867721125418406e-8,-1.2929299043475944e-6,-1.9255847208359265e-6,-7.703408865551471e-15,0.006496316774498606,6.562182411564098e-9,5.45289863383196,0.00019425423846147982,3.5242031323880836e-9,0.0002468514067872894,0.0003179002315822323,0.06443174828492523,0.006456053748361867,0.005124375138550891,181.92446128996892,1824.6052321169454,10251.501304628742,1175.1240890588624,9.44657799955938e-10,7.658277013135557e-14,1.0,10.0,0.0,0.0,-14886.485288201497,-7.032524303445746e-7,6.451116101746824e-8,5.347044062245591e6,-5.218054452291885e-6,-2.793561738153983e-8,-3.783351932524713e-5,-6.38256146564169e-8,-1.3587945041120436e-7,-0.0603258698097424,-6.870560540626259e-6,2.975592154423192e-6,-1.5561582633739391e-6,1.0161967142133446e-6,-8.186454935523632e-7,-6.957187207025408e-6,3.557353731440407e-6,-1.9158776381101026e-6,1.2644813721305825e-6,-1.025217200464084e-6,4.333154723583791e-6,-2.4512058958784585e-6,1.6323408737606364e-6,-1.3262466425842432e-6,-3.212446302038841e-6,2.166666772767887e-6,-1.7613880574977678e-6,2.938870718540781e-6,-2.391352929186297e-6,-3.3071275313842032e-6
0.010420276313284384,-6.870292036709717,28413.737891627803,1397.902468910609,8.56113030090123,0.037278975562559026,-1.3728545294165532e6,74.33988025396037,9.650807206088656,119.94510627803143,4.855178000860381,10.25068183680214,23.848889537412322,1202.1672850009224,1.0418113492048664e10,174.06675226631856,32.95184571136656,0.7197938711599899,-0.11774464764788849,0.09130352046331758,9808.716757518074,38.00304909556262,0.07411155755677083,-0.19914547863327356,0.11614395258527371,73.26142217220433,-1.9997625811446473,-0.2543750808747979,0.153605083447072,-6.510842484547992,-0.2727223546688487,0.20759142533051028,-0.14607972458731333,0.27172561614435103,0.3142117684742991,0.28545758303861424,0.0024117672134851384,1.0963847168684544,3.113273404292857e6,766174.784067942,-6161.483146862587,-1.168871399140496,3.229670340625542e-8,-1.411876771061816e-6,-2.1029545621855453e-6,-8.924797731599435e-15,0.00653744751010694,7.326974576035807e-9,5.472682152391281,0.00020526206600432795,3.8920142372964346e-9,0.0002608397416071145,0.000335914704486085,0.0673237785089612,0.0067473309904400305,0.005355679098343686,174.06675226631856,1745.7966091147887,9808.716757518074,1124.3679848143183,1.126275512268219e-9,1.3062353083197104e-13,1.0,10.0,0.0,0.0,-14147.012417346767,-7.655388235468903e-7,7.094623599585419e-8,4.952258505849065e6,-5.559493660386358e-6,-3.188841306526487e-8,-4.030510682883328e-5,-7.283139987253178e-8,-1.5505003574542782e-7,-0.06036858426844044,-7.500056790377112e-6,3.3943316553654723e-6,-1.8548307788180844e-6,1.2655493113300718e-6,-1.065227667447378e-6,-7.594103993622421e-6,4.057970378286466e-6,-2.2836222176471565e-6,1.5747861487162096e-6,-1.3340490077166456e-6,4.9428829571765315e-6,-2.921756390460856e-6,2.032973392135892e-6,-1.7258133379473446e-6,-3.829191903979576e-6,2.6985257615802695e-6,-2.292138800103354e-6,3.6604047458630494e-6,-3.1120568980265337e-6,-4.304012513330396e-6
0.010420276313284384,-6.870292036709717,28413.737891627803,1397.902468910609,8.56113030090123,0.037278975562559026,-1.3728545294165532e6,74.33988025396037,9.650807206088656,119.94510627803143,4.855178000860381,10.25068183680214,23.848889537412322,1202.1672850009224,1.0418113492048664e10,174.06675226631856,32.95184571136656,0.7197938711599899,-0.11774464764788849,0.09130352046331758,9808.716757518074,38.00304909556262,0.07411155755677083,-0.19914547863327356,0.11614395258527371,73.26142217220433,-1.9997625811446473,-0.2543750808747979,0.153605083447072,-6.510842484547992,-0.2727223546688487,0.20759142533051028,-0.14607972458731333,0.27172561614435103,0.3142117684742991,0.28545758303861424,0.0024117672134851384,1.0963847168684544,3.113273404292857e6,766174.784067942,-6161.483146862587,-1.168871399140496,3.229670340625542e-8,-1.411876771061816e-6,-2.1029545621855453e-6,-8.924797731599435e-15,0.00653744751010694,7.326974576035807e-9,5.472682152391281,0.00020526206600432795,3.8920142372964346e-9,0.0002608397416071145,0.000335914704486085,0.0673237785089612,0.0067473309904400305,0.005355679098343686,174.06675226631856,1745.7966091147887,9808.716757518074,1124.3679848143183,1.126275512268219e-9,1.3062353083197104e-13,1.0,10.0,0.0,0.0,-14147.012417346767,-7.655388235468903e-7,7.094623599585419e-8,4.952258505849065e6,-5.559493660386358e-6,-3.188841306526487e-8,-4.030510682883328e-5,-7.283139987253178e-8,-1.5505003574542782e-7,-0.06036858426844044,-7.500056790377112e-6,3.3943316553654723e-6,-1.8548307788180844e-6,1.2655493113300718e-6,-1.065227667447378e-6,-7.594103993622421e-6,4.057970378286466e-6,-2.2836222176471565e-6,1.5747861487162096e-6,-1.3340490077166456e-6,4.9428829571765315e-6,-2.921756390460856e-6,2.032973392135892e-6,-1.7258133379473446e-6,-3.829191903979576e-6,2.6985257615802695e-6,-2.292138800103354e-6,3.6604047458630494e-6,-3.1120568980265337e-6,-4.304012513330396e-6
0.010648969723666888,-6.848582442358959,26913.369700326635,1362.8052049876728,8.561130289913013,0.03809713749010584,-1.269312168689005e6,74.33988012943115,9.6508067450977,119.94509965503022,4.855177924112622,10.250681596381046,22.83554925345244,1126.3667639844518,9.551589645746962e9,166.67063817837342,32.951843683432905,0.7517350337565346,-0.12842643798060943,0.10400578072565725,9391.943234099075,38.00304616085306,0.07740023701944865,-0.21721196060086734,0.1323020433943881,73.26141528955353,-2.0885030385404977,-0.2774519885896949,0.1749748115412824,-6.799764105496223,-0.2974637090957134,0.2364717970476108,-0.15933200849460608,0.3095284067313553,0.35792525882743,0.2854575830386143,0.0024738791206784364,1.0963847160556042,3.1132735039692586e6,766174.820607185,-5855.873878692866,-1.17362065467732,3.60752535437439e-8,-1.5394940593742753e-6,-2.2932836565982205e-6,-1.0312407001655077e-14,0.006576190450843614,8.166642888382005e-9,5.491278743387385,0.00021670460258128388,4.291317155550283e-9,0.00027538048499520235,0.0003546405827500463,0.07029356293617682,0.007046574105375011,0.005593318592096984,166.67063817837342,1671.617537028569,9391.943234099075,1076.593509489265,1.3388491211670058e-9,2.01877965335662e-13,1.0,10.0,0.0,0.0,-13452.482412310173,-8.324684904004453e-7,7.787777807693986e-8,4.590897685133001e6,-5.916384173981291e-6,-3.6320392758880736e-8,-4.288797373910968e-5,-8.292409955234997e-8,-1.7653403674130276e-7,-0.06040881585858422,-8.175084699761316e-6,3.863404097372826e-6,-2.2042883712238696e-6,1.570261593671193e-6,-1.379934788818667e-6,-8.277016347212445e-6,4.618763330168363e-6,-2.7139041059262377e-6,1.953991197555166e-6,-1.728213940417184e-6,5.625890944994267e-6,-3.4723394014103865e-6,2.5225786729455928e-6,-2.235803022896128e-6,-4.550850105684856e-6,3.3485251969880475e-6,-2.9695963547805777e-6,4.542246318704843e-6,-4.032018517168204e-6,-5.576577705346201e-6
0.010648969723666888,-6.848582442358959,26913.369700326635,1362.8052049876728,8.561130289913013,0.03809713749010584,-1.269312168689005e6,74.33988012943115,9.6508067450977,119.94509965503022,4.855177924112622,10.250681596381046,22.83554925345244,1126.3667639844518,9.551589645746962e9,166.67063817837342,32.951843683432905,0.7517350337565346,-0.12842643798060943,0.10400578072565725,9391.943234099075,38.00304616085306,0.07740023701944865,-0.21721196060086734,0.1323020433943881,73.26141528955353,-2.0885030385404977,-0.2774519885896949,0.1749748115412824,-6.799764105496223,-0.2974637090957134,0.2364717970476108,-0.15933200849460608,0.3095284067313553,0.35792525882743,0.2854575830386143,0.0024738791206784364,1.0963847160556042,3.1132735039692586e6,766174.820607185,-5855.873878692866,-1.17362065467732,3.60752535437439e-8,-1.5394940593742753e-6,-2.2932836565982205e-6,-1.0312407001655077e-14,0.006576190450843614,8.166642888382005e-9,5.491278743387385,0.00021670460258128388,4.291317155550283e-9,0.00027538048499520235,0.0003546405827500463,0.07029356293617682,0.007046574105375011,0.005593318592096984,166.67063817837342,1671.617537028569,9391.943234099075,1076.593509489265,1.3388491211670058e-9,2.01877965335662e-13,1.0,10.0,0.0,0.0,-13452.482412310173,-8.324684904004453e-7,7.787777807693986e-8,4.590897685133001e6,-5.916384173981291e-6,-3.6320392758880736e-8,-4.288797373910968e-5,-8.292409955234997e-8,-1.7653403674130276e-7,-0.06040881585858422,-8.175084699761316e-6,3.863404097372826e-6,-2.2042883712238696e-6,1.570261593671193e-6,-1.379934788818667e-6,-8.277016347212445e-6,4.618763330168363e-6,-2.7139041059262377e-6,1.953991197555166e-6,-1.728213940417184e-6,5.625890944994267e-6,-3.4723394014103865e-6,2.5225786729455928e-6,-2.235803022896128e-6,-4.550850105684856e-6,3.3485251969880475e-6,-2.9695963547805777e-6,4.542246318704843e-6,-4.032018517168204e-6,-5.576577705346201e-6
0.010878898572980526,-6.827220588070801,25513.356838309162,1328.999463231091,8.561130278343924,0.03891971942037605,-1.1748210604315347e6,74.33987999910214,9.650806250752114,119.94509257663636,4.855177841797589,10.25068133861287,21.880478037422808,1056.4472412673395,8.769327999470778e9,159.69981479644397,32.95184151298807,0.7845477609518571,-0.13988256800661453,0.1182282565037718,8999.134979106693,38.003043018558174,0.0807786436080787,-0.23658811288212342,0.1503939456381048,73.26140791431098,-2.179664945711033,-0.30220178004832243,0.1989020830516352,-7.096569454382425,-0.3239986018050406,0.26880859048244227,-0.17354495674809733,0.3518554579437991,0.4068703992032282,0.28545758303861435,0.002536807151130322,1.0963847151628872,3.1132736108384826e6,766174.8597874297,-5568.866594602941,-1.1780951628277672,4.02347990700295e-8,-1.6762993472683483e-6,-2.4973490137892327e-6,-1.1885875141189896e-14,0.006612713500063281,9.087464793331394e-9,5.508776108910825,0.00022859552411347915,4.724380977644585e-9,0.00029049101527755974,0.00037410024685638444,0.07334281529309516,0.007353966709355288,0.005837440240561537,159.69981479644397,1601.703903831589,8999.134979106693,1031.5661593862153,1.587089083854306e-9,2.9439844465381957e-13,1.0,10.0,0.0,0.0,-12799.567477276036,-9.043722945460667e-7,8.533488573606878e-8,4.259721570229664e6,-6.2893681657594005e-6,-4.1281990780908316e-8,-4.558668707098457e-5,-9.421730980786541e-8,-2.0057319769637433e-7,-0.06044674343252102,-8.898322188967991e-6,4.3880369948081e-6,-2.6122325506673394e-6,1.9415060454605273e-6,-1.7800935345323953e-6,-9.0086209706654e-6,5.2459826842741495e-6,-3.216208638737093e-6,2.416003958725428e-6,-2.22941859915254e-6,6.3897877200735865e-6,-4.115096510066843e-6,3.1191200739974395e-6,-2.884310669089151e-6,-5.393340173246082e-6,4.140523969423152e-6,-3.831097187329144e-6,5.616779534022988e-6,-5.201962913278052e-6,-7.195024222363235e-6
0.011110136408288484,-6.806187708723099,24205.169124284537,1296.415243876119,8.561130266171066,0.03974698448200602,-1.0884600679671452e6,74.33987986275996,9.650805721024705,119.94508501623845,4.855177753574626,10.250681062447164,20.979150344461818,991.84638563089,8.061733929656773e9,153.12125133546232,32.95183919183471,0.8182541816727572,-0.15216026273420297,0.13413059136230826,8628.430696945752,38.003039656584875,0.08424905404957993,-0.25735380954394144,0.1706227360856213,73.261400017134,-2.27330978752716,-0.32872648079170247,0.2256554751129105,-7.40145870758302,-0.3524364160059834,0.3049647772119231,-0.18877715490532462,0.3991818785879977,0.46159658221328004,0.2854575830386144,0.002600567494173194,1.096384714183286,3.1132737253355575e6,766174.9017688794,-5299.060967054065,-1.1823145786190605,4.4809620836304355e-8,-1.8228459918824597e-6,-2.715981595399233e-6,-1.366700762418281e-14,0.006647172476739675,1.0096244615894641e-8,5.525255057105908,0.00024094964086796299,5.193647177815056e-9,0.0003061901522051022,0.0003943179336204902,0.07647346527397145,0.007669714832972658,0.006088208512991505,153.12125133546232,1535.7244283995215,8628.430696945752,989.0725753121911,1.876370561139694e-9,4.1302806608691343e-13,1.0,10.0,0.0,0.0,-12185.19954721925,-9.816103189390042e-7,9.334833825104927e-8,3.9558300110621685e6,-6.679147303144342e-6,-4.682869526272517e-8,-4.8406236214850086e-5,-1.0683590061014745e-7,-2.274332515108381e-7,-0.06048253250646239,-9.672629486238208e-6,4.97397234015841e-6,-3.087446644294198e-6,2.3925464896369204e-6,-2.2871388004844772e-6,-9.791797527758896e-6,5.946493690136974e-6,-3.801353843578976e-6,2.9773357029719817e-6,-2.8645172681962285e-6,7.2429309404387315e-6,-4.863875694137474e-6,3.843925202009932e-6,-3.7060957529680534e-6,-6.374819287018928e-6,5.102850972890477e-6,-4.92283739058436e-6,6.922457987395022e-6,-6.684656213044673e-6,-9.246223613228043e-6
0.011110136408288484,-6.806187708723099,24205.169124284537,1296.415243876119,8.561130266171066,0.03974698448200602,-1.0884600679671452e6,74.33987986275996,9.650805721024705,119.94508501623845,4.855177753574626,10.250681062447164,20.979150344461818,991.84638563089,8.061733929656773e9,153.12125133546232,32.95183919183471,0.8182541816727572,-0.15216026273420297,0.13413059136230826,8628.430696945752,38.003039656584875,0.08424905404957993,-0.25735380954394144,0.1706227360856213,73.261400017134,-2.27330978752716,-0.32872648079170247,0.2256554751129105,-7.40145870758302,-0.3524364160059834,0.3049647772119231,-0.18877715490532462,0.3991818785879977,0.46159658221328004,0.2854575830386144,0.002600567494173194,1.096384714183286,3.1132737253355575e6,766174.9017688794,-5299.060967054065,-1.1823145786190605,4.4809620836304355e-8,-1.8228459918824597e-6,-2.715981595399233e-6,-1.366700762418281e-14,0.006647172476739675,1.0096244615894641e-8,5.525255057105908,0.00024094964086796299,5.193647177815056e-9,0.0003061901522051022,0.0003943179336204902,0.07647346527397145,0.007669714832972658,0.006088208512991505,153.12125133546232,1535.7244283995215,8628.430696945752,989.0725753121911,1.876370561139694e-9,4.1302806608691343e-13,1.0,10.0,0.0,0.0,-12185.19954721925,-9.816103189390042e-7,9.334833825104927e-8,3.9558300110621685e6,-6.679147303144342e-6,-4.682869526272517e-8,-4.8406236214850086e-5,-1.0683590061014745e-7,-2.274332515108381e-7,-0.06048253250646239,-9.672629486238208e-6,4.97397234015841e-6,-3.087446644294198e-6,2.3925464896369204e-6,-2.2871388004844772e-6,-9.791797527758896e-6,5.946493690136974e-6,-3.801353843578976e-6,2.9773357029719817e-6,-2.8645172681962285e-6,7.2429309404387315e-6,-4.863875694137474e-6,3.843925202009932e-6,-3.7060957529680534e-6,-6.374819287018928e-6,5.102850972890477e-6,-4.92283739058436e-6,6.922457987395022e-6,-6.684656213044673e-6,-9.246223613228043e-6
0.011342765620939155,-6.785465439790746,22981.114145644104,1264.9861241532672,8.561130253369985,0.04057922744516019,-1.0094126741563682e6,74.3398797201736,9.650805153746369,119.94507694534647,4.855177659079005,10.250680766760098,20.127451017533005,932.0639382566477,7.420449132940544e9,146.90491232455452,32.951836711234556,0.8528787221154769,-0.16531006494630773,0.15188853482259657,8278.13787895063,38.00303606203056,0.08781398136173538,-0.27959453628089165,0.19321197929790718,73.26139156666774,-2.3695054320318976,-0.3571352842407425,0.2555306607745239,-7.714652823010748,-0.3828942195799202,0.3453399478740322,-0.20509130395369327,0.4520307096066658,0.5227086264717028,0.2854575830386145,0.00266517970260994,1.096384713109152,3.1132738479258125e6,766174.9467229302,-5045.172355052067,-1.1862970436388027,4.983712965562488e-8,-1.979725724711873e-6,-2.950070252360795e-6,-1.5680020685577895e-14,0.006679711581873943,1.1200361379228622e-8,5.540789893167015,0.0002537829071286255,5.7017439161797245e-9,0.0003224981692359868,0.0004153197520126277,0.07968764816183561,0.007994045950622761,0.006345804962064609,146.90491232455452,1473.3778710107933,8278.13787895063,948.918746021699,2.2128252020092484e-9,5.635392084850406e-13,1.0,10.0,0.0,0.0,-11606.556043967259,-1.0645744824192808e-6,1.0195068486224368e-7,3.6766283313389304e6,-7.086485619928821e-6,-5.302157519077908e-8,-5.135205278383517e-5,-1.209171784607008e-7,-2.5740639336580194e-7,-0.060516335887928444,-1.0501062068096422e-5,5.627519158019762e-6,-3.639944342020405e-6,2.9391126985880065e-6,-2.9275399272759007e-6,-1.062962156561042e-5,6.727839591385017e-6,-4.4816734844678965e-6,3.6575680630717473e-6,-3.666672762206466e-6,8.194503332153466e-6,-5.7344657850136844e-6,4.722288920491303e-6,-4.744085662626988e-6,-7.515990128846126e-6,6.269106665832226e-6,-6.301872079447718e-6,8.504893660254723e-6,-8.55762409453771e-6,-1.1837483348754381e-5
0.01157687590431144,-6.765035938264573,21834.253532463248,1234.6493382794488,8.5611302399146,0.041416769204105607,-936954.6383658117,74.3398795710936,9.650804546595793,119.94506833345972,4.855177557920159,10.250680450349153,19.32163871825686,876.6544402854842,6.838179760144009e9,141.02349069815625,32.951834061872574,0.888448019356161,-0.17938607696120767,0.17169562858949533,7946.7177629825355,38.003032221128244,0.09147616592490174,-0.30340179934377726,0.21840787261329314,73.26138252940375,-2.468325890543965,-0.3875450740285326,0.288853245828171,-8.03639275894682,-0.415497325051063,0.39037414602660603,-0.2225545201147756,0.5109779423496054,0.5908725793609007,0.2854575830386146,0.0027306663014749124,1.0963847119321433,3.1132739791070586e6,766174.9948329799,-4806.023727843476,-1.1900592732390174,5.5358169363775395e-8,-2.1475713960616873e-6,-3.20056589239412e-6,-1.795181287329066e-14,0.006710463989606709,1.2407820764217937e-8,5.555448845781662,0.0002671124341578424,6.2515014005698375e-9,0.00033943680999885833,0.0004371337043644517,0.08298769594140597,0.008327208162280981,0.006610427579945827,141.02349069815625,1414.3903563930608,7946.7177629825355,910.9282841442067,2.603445663582831e-9,7.527953251999603e-13,1.0,10.0,0.0,0.0,-11061.044140492357,-1.1536914008261553e-6,1.1117633255488e-7,3.419795305952445e6,-7.512212746638688e-6,-5.992786263368118e-8,-5.443003296042733e-5,-1.3661216896355989e-7,-2.9081400946855584e-7,-0.06054829440846843,-1.1386884300240546e-5,6.355611407952947e-6,-4.2811387154062695e-6,3.59984100726219e-6,-3.7339297123075045e-6,-1.1525378126668888e-5,7.598310863966079e-6,-5.27122534318964e-6,4.479901788251184e-6,-4.676771496111893e-6,9.254596908388196e-6,-6.744863263692931e-6,5.784182682232109e-6,-6.051208478740288e-6,-8.840450911054165e-6,7.679106041083333e-6,-8.038553032168261e-6,1.0418138011208643e-5,-1.091646652796614e-5,-1.5101138545347104e-5
0.01157687590431144,-6.765035938264573,21834.253532463248,1234.6493382794488,8.5611302399146,0.041416769204105607,-936954.6383658117,74.3398795710936,9.650804546595793,119.94506833345972,4.855177557920159,10.250680450349153,19.32163871825686,876.6544402854842,6.838179760144009e9,141.02349069815625,32.951834061872574,0.888448019356161,-0.17938607696120767,0.17169562858949533,7946.7177629825355,38.003032221128244,0.09147616592490174,-0.30340179934377726,0.21840787261329314,73.26138252940375,-2.468325890543965,-0.3875450740285326,0.288853245828171,-8.03639275894682,-0.415497325051063,0.39037414602660603,-0.2225545201147756,0.5109779423496054,0.5908725793609007,0.2854575830386146,0.0027306663014749124,1.0963847119321433,3.1132739791070586e6,766174.9948329799,-4806.023727843476,-1.1900592732390174,5.5358169363775395e-8,-2.1475713960616873e-6,-3.20056589239412e-6,-1.795181287329066e-14,0.006710463989606709,1.2407820764217937e-8,5.555448845781662,0.0002671124341578424,6.2515014005698375e-9,0.00033943680999885833,0.0004371337043644517,0.08298769594140597,0.008327208162280981,0.006610427579945827,141.02349069815625,1414.3903563930608,7946.7177629825355,910.9282841442067,2.603445663582831e-9,7.527953251999603e-13,1.0,10.0,0.0,0.0,-11061.044140492357,-1.1536914008261553e-6,1.1117633255488e-7,3.419795305952445e6,-7.512212746638688e-6,-5.992786263368118e-8,-5.443003296042733e-5,-1.3661216896355989e-7,-2.9081400946855584e-7,-0.06054829440846843,-1.1386884300240546e-5,6.355611407952947e-6,-4.2811387154062695e-6,3.59984100726219e-6,-3.7339297123075045e-6,-1.1525378126668888e-5,7.598310863966079e-6,-5.27122534318964e-6,4.479901788251184e-6,-4.676771496111893e-6,9.254596908388196e-6,-6.744863263692931e-6,5.784182682232109e-6,-6.051208478740288e-6,-8.840450911054165e-6,7.679106041083333e-6,-8.038553032168261e-6,1.0418138011208643e-5,-1.091646652796614e-5,-1.5101138545347104e-5
0.011812562878937187,-6.744881974382702,20758.326367807153,1205.3457813856328,8.561130225777124,0.042259951858586074,-870443.0206368251,74.33987941525137,9.6508038970888,119.94505914793035,4.855177449679847,10.250680111927624,18.55831177125126,825.220790834745,6.308549164608474e9,135.45215850270353,32.95183123382049,0.9249908357079689,-0.19444621146279326,0.1937650611673696,7632.771285670187,38.00302811919044,0.09523856662603343,-0.32887354981336103,0.24648160533436306,73.26137286953409,-2.5698510798519223,-0.4200809659326708,0.3259818889251071,-8.366938699665049,-0.450379870564572,0.44055208486045583,-0.24123864587697502,0.5766580379717674,0.6668220992477456,0.28545758303861474,0.002797052426154128,1.0963847106431606,3.113274119411847e6,766175.0462952665,-4580.537581909008,-1.1936166486488364,6.141734647992814e-8,-2.32705981186048e-6,-3.4684857934553577e-6,-2.051226650448567e-14,0.006739552497810496,1.3727311059076708e-8,5.5692945007909715,0.000280956501136362,6.845968164434957e-9,0.00035702930218603257,0.0004597897042662896,0.08637612845468827,0.008669469381886952,0.006882290159814636,135.45215850270353,1358.5128734444952,7632.771285670187,874.9408158977449,3.056204444264494e-9,9.889396942892014e-13,1.0,10.0,0.0,0.0,-10546.28463197311,-1.2494254805693907e-6,1.2106162791504413e-7,3.183253872642537e6,-7.957227360822413e-6,-6.762159279159337e-8,-5.764656132948756e-5,-1.540870244605411e-7,-3.280096718355784e-7,-0.060578537697722236,-1.2333583470244718e-5,7.1658714441635185e-6,-5.0240342158865706e-6,4.396792162329592e-6,-4.746479538339922e-6,-1.2482575736047351e-5,8.567021099697903e-6,-6.186027828132041e-6,5.471801721759508e-6,-5.945147116777558e-6,1.0434305265465546e-5,-7.915575359416755e-6,7.065088301146983e-6,-7.692625564993758e-6,-1.0375093053387954e-5,9.379987113838996e-6,-1.021949834917413e-5,1.272618806408696e-5,-1.3878896352729543e-5,-1.920014694102691e-5
0.012049927039121557,-6.724986985199376,19747.67887504217,1177.0199363332085,8.561130210927976,0.04310913494537168,-809306.4236240905,74.33987925235822,9.650803202566763,119.94504935381468,4.855177333910157,10.250679750118664,17.834376035712058,777.4085248006916,5.825971502012063e9,130.1683323996199,32.9518282164975,0.9625380017845794,-0.210552463868865,0.21833172425933056,7335.025868426582,38.00302374054858,0.09910435495310292,-0.3561146443086243,0.2777319745955604,73.2613625487934,-2.6741666641803334,-0.4548768963456194,0.3673117611638,-8.706569540761643,-0.4876854507520237,0.49640782269282163,-0.2612205877212796,0.6497700473400384,0.7513655320636496,0.28545758303861485,0.002864365537157823,1.0963847092322732,3.1132742694099164e6,766175.1013197775,-4367.727898703082,-1.1969833128419283,6.80633935462639e-8,-2.5189148099438636e-6,-3.7549182834808587e-6,-2.339458419611413e-14,0.00676709022582087,1.5168264436549725e-8,5.582384238936825,0.000295334574981883,7.488428788855169e-9,0.0003753003827283768,0.00048331960899384956,0.08985564719443023,0.009021116794589256,0.007161621871118113,130.1683323996199,1305.5189233540268,7335.025868426582,840.8104663777887,3.5801893082036675e-9,1.2816156694853741e-12,1.0,10.0,0.0,0.0,-10060.09556718997,-1.3522823425697464e-6,1.3164493954382962e-7,2.965144419952487e6,-8.422501237394172e-6,-7.618431337883539e-8,-6.100853893569685e-5,-1.7352458194001186e-7,-3.693824527552446e-7,-0.06060718498935991,-1.3344884979061465e-5,8.066680165627075e-6,-5.883445292505898e-6,5.356060405171148e-6,-6.014574186965059e-6,-1.3504961537697254e-5,9.643990890709375e-6,-7.244329399111708e-6,6.665755446257459e-6,-7.533679877605523e-6,1.1745825604348074e-5,-9.269965204797214e-6,8.606978734641766e-6,-9.748451056031113e-6,-1.2150554061813692e-5,1.142751496691063e-5,-1.2951210079422749e-5,1.5504758350752006e-5,-1.7589659541945862e-5,-2.4334906046376754e-5
0.012289072867587897,-6.705335107491204,18797.200914886846,1149.6197595773478,8.561130195335702,0.0439646922709252,-753036.3934458914,74.33987908210439,9.650802460184329,119.94503891371534,4.855177210131382,10.250679363448954,17.14701540005575,732.9007756577679,5.38554361927443e9,125.15145831335394,32.951824998629085,1.0011223700440224,-0.22777120163332468,0.24565448392231476,7052.32328229557,38.00301906848929,0.10307691016263168,-0.38523733434358165,0.3124882744133898,73.261351526292,-2.781363926294031,-0.49207624733765926,0.4132783669723696,-9.055582469334253,-0.5275677868202114,0.5585299267359087,-0.28258267482313876,0.7310843700538531,0.8453937268815789,0.285457583038615,0.0029326351727123425,1.0963847076886406,3.1132744297107905e6,766175.1601312154,-4166.692450784316,-1.2001722648942965,7.534956708178134e-8,-2.723910518976423e-6,-4.0610277025927465e-6,-2.663566352687289e-14,0.006793181313731337,1.6740923517485405e-8,5.594770658478631,0.0003102673328781253,8.182422947312642e-9,0.0003942763264134627,0.0005077572563699361,0.09342913003553782,0.009382456411986444,0.007448666912903108,125.15145831335394,1255.2023597362238,7052.32328229557,808.4044685117713,4.185757445616633e-9,1.6422235170859453e-12,1.0,10.0,0.0,0.0,-9600.476384469493,-1.4628125692130817e-6,1.4296673613681478e-7,2.7638007534661316e6,-8.909083742034302e-6,-8.570586770786475e-8,-6.452341441710005e-5,-1.9512608003830828e-7,-4.153605776793534e-7,-0.06063434591445485,-1.442476837979242e-5,9.067254223920234e-6,-6.876245030844478e-6,6.50848950802245e-6,-7.598850531269831e-6,-1.4596537261837192e-5,1.0840240154156989e-5,-8.46691500413229e-6,8.100165189745255e-6,-9.518352270075587e-6,1.320257100986768e-5,-1.0834644428822855e-5,1.0459471231984812e-5,-1.2317062627387435e-5,-1.4201732677237557e-5,1.3887615105773653e-5,-1.6364478813458562e-5,1.8843364628081366e-5,-2.2226526414881277e-5,-3.075155499824916e-5
0.012289072867587897,-6.705335107491204,18797.200914886846,1149.6197595773478,8.561130195335702,0.0439646922709252,-753036.3934458914,74.33987908210439,9.650802460184329,119.94503891371534,4.855177210131382,10.250679363448954,17.14701540005575,732.9007756577679,5.38554361927443e9,125.15145831335394,32.951824998629085,1.0011223700440224,-0.22777120163332468,0.24565448392231476,7052.32328229557,38.00301906848929,0.10307691016263168,-0.38523733434358165,0.3124882744133898,73.261351526292,-2.781363926294031,-0.49207624733765926,0.4132783669723696,-9.055582469334253,-0.5275677868202114,0.5585299267359087,-0.28258267482313876,0.7310843700538531,0.8453937268815789,0.285457583038615,0.0029326351727123425,1.0963847076886406,3.1132744297107905e6,766175.1601312154,-4166.692450784316,-1.2001722648942965,7.534956708178134e-8,-2.723910518976423e-6,-4.0610277025927465e-6,-2.663566352687289e-14,0.006793181313731337,1.6740923517485405e-8,5.594770658478631,0.0003102673328781253,8.182422947312642e-9,0.0003942763264134627,0.0005077572563699361,0.09342913003553782,0.009382456411986444,0.007448666912903108,125.15145831335394,1255.2023597362238,7052.32328229557,808.4044685117713,4.185757445616633e-9,1.6422235170859453e-12,1.0,10.0,0.0,0.0,-9600.476384469493,-1.4628125692130817e-6,1.4296673613681478e-7,2.7638007534661316e6,-8.909083742034302e-6,-8.570586770786475e-8,-6.452341441710005e-5,-1.9512608003830828e-7,-4.153605776793534e-7,-0.06063434591445485,-1.442476837979242e-5,9.067254223920234e-6,-6.876245030844478e-6,6.50848950802245e-6,-7.598850531269831e-6,-1.4596537261837192e-5,1.0840240154156989e-5,-8.46691500413229e-6,8.100165189745255e-6,-9.518352270075587e-6,1.320257100986768e-5,-1.0834644428822855e-5,1.0459471231984812e-5,-1.2317062627387435e-5,-1.4201732677237557e-5,1.3887615105773653e-5,-1.6364478813458562e-5,1.8843364628081366e-5,-2.2226526414881277e-5,-3.075155499824916e-5
0.012530108001960583,-6.685911201932077,17902.269222215993,1123.0965492947967,8.56113017896688,0.04482700892952194,-701179.8821389015,74.33987890415814,9.650801666896653,119.94502778761759,4.855177077829815,10.250678950342147,16.49366509714391,691.4138651991567,4.982952734605598e9,120.3828166661139,32.95182156820521,1.0407787629931198,-0.24617346478105548,0.27601867688046905,6783.608672865586,38.00301408518933,0.10715981389075943,-0.41636177469135677,0.351113471151742,73.26133975834377,-2.891539623792194,-0.5318324959971298,0.46436174378639417,-9.414292495920938,-0.5701914226582617,0.6275671487917516,-0.3054130316516876,0.8214501835355517,0.9498886262761991,0.2854575830386152,0.003001892708422608,1.0963847060004261,3.113274600966469e6,766175.222969998,-3976.605614885397,-1.2031954498785649,8.333408039583023e-8,-2.942874730224834e-6,-4.3880595445251115e-6,-3.0276512682910627e-14,0.006817921596870762,1.8456413022165234e-8,5.60650197242366,0.00032577668168159757,8.931765592365897e-9,0.0004139849705347869,0.0005331384965156443,0.09709962542891461,0.00975381257668264,0.007743684127228812,120.3828166661139,1207.3754352397543,6783.608672865586,777.6019049913999,4.884710668184074e-9,2.0842196043904707e-12,1.0,10.0,0.0,0.0,-9165.59295420512,-1.5816157609322189e-6,1.5506965432228874e-7,2.5777286560058873e6,-9.418106614335345e-6,-9.628525492926909e-8,-6.819921709487107e-5,-2.1911304175138167e-7,-4.664154306056804e-7,-0.06066012125730501,-1.5577483884641184e-5,1.0177730549402315e-5,-8.02164744774204e-6,7.890513859065835e-6,-9.573677403044118e-6,-1.576157563788902e-5,1.2167889209166468e-5,-9.877454012090434e-6,9.82039554900259e-6,-1.199235786559475e-5,1.4819293364481713e-5,-1.2639918939866039e-5,1.2681182044497135e-5,-1.551912925967299e-5,-1.6568373850591978e-5,1.6838174994569976e-5,-2.0619742665823936e-5,2.2847772261525168e-5,-2.8007581793571488e-5,-3.875207742542455e-5
0.012773142712829307,-6.66670084926695,17058.695817005293,1097.4047741088264,8.561130161786018,0.04569647943607019,-653332.5943993351,74.33987871816446,9.650800819445255,119.94501593270685,4.855176936455295,10.250678509111573,15.871986938648195,652.6933999805494,4.614397114112542e9,115.8453416199067,32.95181791243389,1.081543960951548,-0.2658352996435807,0.3097388892711481,6527.920374499446,38.003008771643316,0.11135684882961039,-0.4496165879125733,0.3940077382588494,73.26132719827507,-3.0047959553366064,-0.5743099355096557,0.5210911368777899,-9.78303234433902,-0.6157324978461872,0.7042347430943179,-0.3298059917138885,0.9218037126396076,1.06593282855484,0.28545758303861535,0.0030721712003862946,1.0963847041547015,3.1132747838744125e6,766175.2900933708,-3796.7115078771676,-1.206063846801564,9.20805836357874e-8,-3.176692641517936e-6,-4.737346165640153e-6,-3.4362715729034106e-14,0.006841399274088364,2.0326818895800425e-8,5.617622391199175,0.0003418857919636654,9.740569229096443e-9,0.00043445575813756107,0.0005595012475514796,0.10087035022185976,0.010135527837459846,0.008046946907230054,115.8453416199067,1161.8669886416353,6527.920374499446,748.292540683839,5.6904952906207784e-9,2.623465256424224e-12,1.0,10.0,0.0,0.0,-8753.763142372014,-1.7093450695207412e-6,1.6799856827693656e-7,2.4055866247723075e6,-9.950789662060646e-6,-1.0803158719041802e-7,-7.204459649318428e-5,-2.4572936628496776e-7,-5.230660043611904e-7,-0.06068460369517887,-1.680757069298121e-5,1.1409260154521701e-5,-9.341529267205574e-6,9.545147842970208e-6,-1.203017321259701e-5,-1.7004638617561724e-5,1.3640270948217331e-5,-1.1502896824828047e-5,1.188000600633615e-5,-1.5069884511952574e-5,1.6612219745242845e-5,-1.472029710804504e-5,1.5341320198108294e-5,-1.950251308377923e-5,-1.9295735635892067e-5,2.0371163696110607e-5,-2.5913609866452838e-5,2.7642877199006433e-5,-3.520009903801596e-5,-4.87066006553665e-5
0.012773142712829307,-6.66670084926695,17058.695817005293,1097.4047741088264,8.561130161786018,0.04569647943607019,-653332.5943993351,74.33987871816446,9.650800819445255,119.94501593270685,4.855176936455295,10.250678509111573,15.871986938648195,652.6933999805494,4.614397114112542e9,115.8453416199067,32.95181791243389,1.081543960951548,-0.2658352996435807,0.3097388892711481,6527.920374499446,38.003008771643316,0.11135684882961039,-0.4496165879125733,0.3940077382588494,73.26132719827507,-3.0047959553366064,-0.5743099355096557,0.5210911368777899,-9.78303234433902,-0.6157324978461872,0.7042347430943179,-0.3298059917138885,0.9218037126396076,1.06593282855484,0.28545758303861535,0.0030721712003862946,1.0963847041547015,3.1132747838744125e6,766175.2900933708,-3796.7115078771676,-1.206063846801564,9.20805836357874e-8,-3.176692641517936e-6,-4.737346165640153e-6,-3.4362715729034106e-14,0.006841399274088364,2.0326818895800425e-8,5.617622391199175,0.0003418857919636654,9.740569229096443e-9,0.00043445575813756107,0.0005595012475514796,0.10087035022185976,0.010135527837459846,0.008046946907230054,115.8453416199067,1161.8669886416353,6527.920374499446,748.292540683839,5.6904952906207784e-9,2.623465256424224e-12,1.0,10.0,0.0,0.0,-8753.763142372014,-1.7093450695207412e-6,1.6799856827693656e-7,2.4055866247723075e6,-9.950789662060646e-6,-1.0803158719041802e-7,-7.204459649318428e-5,-2.4572936628496776e-7,-5.230660043611904e-7,-0.06068460369517887,-1.680757069298121e-5,1.1409260154521701e-5,-9.341529267205574e-6,9.545147842970208e-6,-1.203017321259701e-5,-1.7004638617561724e-5,1.3640270948217331e-5,-1.1502896824828047e-5,1.188000600633615e-5,-1.5069884511952574e-5,1.6612219745242845e-5,-1.472029710804504e-5,1.5341320198108294e-5,-1.950251308377923e-5,-1.9295735635892067e-5,2.0371163696110607e-5,-2.5913609866452838e-5,2.7642877199006433e-5,-3.520009903801596e-5,-4.87066006553665e-5
0.013018289270780466,-6.647690354538516,16262.682674469805,1072.5019160505567,8.561130143755449,0.04657350546170639,-609133.2056963588,74.33987852374389,9.650799914343647,119.94500330318418,4.855176785418708,10.250678037952865,15.279847471897327,616.5108847486556,4.276518501468293e9,111.52346164902134,32.951814017695504,1.1234566632317158,-0.2868380978478162,0.34716199769869677,6284.380926541733,38.00300310759203,0.1156719946578948,-0.485139437780994,0.441612324675714,73.2613137962328,-3.121240453053465,-0.6196844076003774,0.5840501154775963,-10.162152101132627,-0.6643795328322791,0.7893213805420523,-0.35586251776299466,1.03317727988442,1.1947200525834119,0.28545758303861557,0.0031435051926056302,1.096384702137343,3.1132749791805693e6,766175.361776532,-3626.3178003034272,-1.208787548569853,1.0165868253115965e-7,-3.4263106382973488e-6,-5.110312562350375e-6,-3.8944947177205424e-14,0.006863695519027112,2.2365272753848175e-8,5.628172468380595,0.00035861912134108574,1.0613267209750836e-8,0.00045571976765118355,0.0005868855337678864,0.1047446849611912,0.010527962574567026,0.008358742907119476,111.52346164902134,1118.5208458744526,6284.380926541733,720.3757928248492,6.618428961293741e-9,3.278632609584035e-12,1.0,10.0,0.0,0.0,-8363.443737216134,-1.846712057296612e-6,1.818006400004601e-7,2.246168918441166e6,-1.0508446585206391e-5,-1.2106513647558104e-7,-7.606886262983103e-5,-2.752436120196633e-7,-5.858837573944675e-7,-0.060707878470810314,-1.8119875361131322e-5,1.2774110319367324e-5,-1.0860794697254323e-5,1.1523147110814664e-5,-1.50798732559063e-5,-1.8330595606243154e-5,1.527205303351453e-5,-1.3373924514444684e-5,1.4342197657430405e-5,-1.8890712310807977e-5,1.859920099756131e-5,-1.7115065927785168e-5,1.852155841801303e-5,-2.4448227433271435e-5,-2.243534533960817e-5,2.4595120349743877e-5,-3.24867875880107e-5,3.337608859939759e-5,-4.4131328478165764e-5,-6.106834996069609e-5
0.013265661567098236,-6.628866730794775,15510.780693512612,1048.3482908404453,8.561130124835225,0.04745849447690893,-568258.2683085295,74.33987832049115,9.650798947861489,119.94498985006183,4.85517662408923,10.2506775349358,14.715297833539923,582.6607269338381,3.966343943508361e9,107.4029524971262,32.951809869492514,1.166557484164602,-0.30926897049603036,0.3886705485872672,6052.188787403166,38.0029970714434,0.12010942754922294,-0.5230776622440872,0.4944138535816529,73.2612994989726,-3.2409859717818787,-0.6681441110200502,0.6538822580369721,-10.552019180302928,-0.7163342956228886,0.8836968320973858,-0.3836906656041811,1.1567093624574523,1.3375667667001443,0.2854575830386158,0.0032159305944805656,1.0963846999329183,3.113275187682708e6,766175.4383138763,-3464.7898973676974,-1.211375838556775,1.1214451240385413e-7,-3.6927404653959417e-6,-5.5084827464267925e-6,-4.407954724061372e-14,0.006884885070459485,2.4586044866485827e-8,5.638189428088046,0.00037600245129485333,1.1554639333182573e-8,0.00047780975966039426,0.0006153335458684112,0.10872617237086761,0.010931494951101135,0.008679374011603451,107.4029524971262,1077.1943452646515,6052.188787403166,693.7597812091767,7.685959260741461e-9,4.071677339955933e-12,1.0,10.0,0.0,0.0,-7993.218057106805,-1.994492106848535e-6,1.9652536683826883e-7,2.0983904041805468e6,-1.1092491772275266e-5,-1.3551849734972324e-7,-8.028203314406498e-5,-3.0795152822137745e-7,-6.554979997091451e-7,-0.060730024036649025,-1.951957206004085e-5,1.4285777759427137e-5,-1.2607790881668964e-5,1.3884373835348495e-5,-1.8859188718251343e-5,-1.9744643565170294e-5,1.7079373227258598e-5,-1.552546094968206e-5,1.728151416223363e-5,-2.3625804534449334e-5,2.0799876266936495e-5,-1.9868947294943337e-5,2.2318232999850407e-5,-3.05776821708377e-5,-2.6045860860078957e-5,2.963808045581609e-5,-4.0633724841609276e-5,4.022130697597608e-5,-5.52016195975988e-5,-7.63918398483638e-5
0.013515374766395635,-6.61021768126606,14799.853301136089,1024.9068735390947,8.561130104982984,0.048351858508845005,-530417.7649878433,74.3398781079736,9.65079791600782,119.94497552094691,4.855176451791404,10.250676997995686,14.176555722729093,550.9576186899732,3.6812359480429077e9,103.47080560420773,32.951805452397195,1.2108889498411868,-0.33322114441510486,0.4346864859288756,5830.610920375562,38.002990640189985,0.124673519742767,-0.5635889437275807,0.5529490643198807,73.26128424963608,-3.364150680351175,-0.7198904577294941,0.7312974236118198,-10.953018294608786,-0.7718127195918657,0.9883204443082014,-0.4134060752070209,1.293655686035761,1.4959250164350033,0.285457583038616,0.0032894845660895325,1.0963846975245615,3.113275410233944e6,766175.5200203088,-3311.5456473467884,-1.2138372609160892,1.2362136607787798e-7,-3.977063630312591e-6,-5.933486481942501e-6,-4.9829161625440727e-14,0.006905036777190901,2.7004644994584934e-8,5.647707463709759,0.0003940629245485216,1.2569839299413547e-8,0.000500760224385473,0.0006448897021271666,0.11281851583404845,0.011346520870565596,0.009009156310658269,103.47080560420773,1037.757017925082,5830.610920375562,668.3604783069071,8.91295786445842e-9,5.028388683052809e-12,1.0,10.0,0.0,0.0,-7641.78462893567,-2.153530332916544e-6,2.1222461411329805e-7,1.961273180609112e6,-1.1704447704252804e-5,-1.5153786882795225e-7,-8.469488460866582e-5,-3.441788406817596e-7,-7.326018189373284e-7,-0.060751112646554015,-2.1012183864072433e-5,1.5959112936573844e-5,-1.4614779982336136e-5,1.6699400308403227e-5,-2.3534824886945556e-5,-2.1252328114266052e-5,1.9079988048881713e-5,-1.7997254761744514e-5,2.0785839759280426e-5,-2.948410166100059e-5,2.3235853718352563e-5,-2.3032843832182706e-5,2.684492810240526e-5,-3.81614889341911e-5,-3.0194049615155005e-5,3.565101386606807e-5,-5.0714332741940794e-5,4.838359846712033e-5,-6.890037200239882e-5,-9.535498959022271e-5
0.013515374766395635,-6.61021768126606,14799.853301136089,1024.9068735390947,8.561130104982984,0.048351858508845005,-530417.7649878433,74.3398781079736,9.65079791600782,119.94497552094691,4.855176451791404,10.250676997995686,14.176555722729093,550.9576186899732,3.6812359480429077e9,103.47080560420773,32.951805452397195,1.2108889498411868,-0.33322114441510486,0.4346864859288756,5830.610920375562,38.002990640189985,0.124673519742767,-0.5635889437275807,0.5529490643198807,73.26128424963608,-3.364150680351175,-0.7198904577294941,0.7312974236118198,-10.953018294608786,-0.7718127195918657,0.9883204443082014,-0.4134060752070209,1.293655686035761,1.4959250164350033,0.285457583038616,0.0032894845660895325,1.0963846975245615,3.113275410233944e6,766175.5200203088,-3311.5456473467884,-1.2138372609160892,1.2362136607787798e-7,-3.977063630312591e-6,-5.933486481942501e-6,-4.9829161625440727e-14,0.006905036777190901,2.7004644994584934e-8,5.647707463709759,0.0003940629245485216,1.2569839299413547e-8,0.000500760224385473,0.0006448897021271666,0.11281851583404845,0.011346520870565596,0.009009156310658269,103.47080560420773,1037.757017925082,5830.610920375562,668.3604783069071,8.91295786445842e-9,5.028388683052809e-12,1.0,10.0,0.0,0.0,-7641.78462893567,-2.153530332916544e-6,2.1222461411329805e-7,1.961273180609112e6,-1.1704447704252804e-5,-1.5153786882795225e-7,-8.469488460866582e-5,-3.441788406817596e-7,-7.326018189373284e-7,-0.060751112646554015,-2.1012183864072433e-5,1.5959112936573844e-5,-1.4614779982336136e-5,1.6699400308403227e-5,-2.3534824886945556e-5,-2.1252328114266052e-5,1.9079988048881713e-5,-1.7997254761744514e-5,2.0785839759280426e-5,-2.948410166100059e-5,2.3235853718352563e-5,-2.3032843832182706e-5,2.684492810240526e-5,-3.81614889341911e-5,-3.0194049615155005e-5,3.565101386606807e-5,-5.0714332741940794e-5,4.838359846712033e-5,-6.890037200239882e-5,-9.535498959022271e-5
0.013767544941915894,-6.591731583775505,14127.044262164263,1002.1431346697725,8.561130084153831,0.04925401283672073,-495351.2305112514,74.33987788572969,9.650796814513518,119.94496025981532,4.855176267802066,10.250676424924352,13.661989351085326,521.2342508703179,3.41884974035952e9,99.7151109615037,32.951800749998206,1.2564954871702567,-0.35879437697042516,0.4856752522840902,5618.976192469049,38.00298378932408,0.12936883831003065,-0.6068420108594709,0.6178100291232279,73.26126798751932,-3.4908580315572664,-0.7751389692144378,0.8170786511900923,-11.365551357476408,-0.8310458642926323,1.1042504634679462,-0.4451324847642251,1.4454014293933906,1.6713965365462098,0.2854575830386163,0.0033642053969641394,1.0963846948938367,3.1132756477464205e6,766175.607232619,-3166.050561566097,-1.2161796846003756,1.3618037817457705e-7,-4.280435993336484e-6,-6.387066318650552e-6,-5.626345165537899e-14,0.006924214096234698,2.963793120658831e-8,5.6567580084523055,0.00041282907959867707,1.3664423940685992e-8,0.000524607425541394,0.0006756007048843362,0.1170255770973904,0.011773453861625637,0.009348420016987312,99.7151109615037,1000.0894128526256,5618.976192469049,644.1009525760684,1.0322054801190641e-8,6.1790288256820434e-12,1.0,10.0,0.0,0.0,-7307.946921519757,-2.3247480109275945e-6,2.2895262662914737e-7,1.8339347901576846e6,-1.2345952906590311e-5,-1.6928446370183994e-7,-8.931900757663108e-5,-3.8428430781253637e-7,-8.179585816857706e-7,-0.06077121089450749,-2.260360481829858e-5,1.7810456190588303e-5,-1.69184750053155e-5,2.0051391367725213e-5,-2.9310361495258514e-5,-2.2859565376402412e-5,2.129343556963045e-5,-2.083453992809544e-5,2.4958744831715596e-5,-3.672077315668066e-5,2.5930908424122114e-5,-2.6664685528740488e-5,3.2235509847226346e-5,-4.75301566465229e-5,-3.495589986393702e-5,4.281186159195233e-5,-6.316822239124662e-5,5.810468385043481e-5,-8.582541515308664e-5,-0.00011878599601204623
0.014022288903121913,-6.573397462140243,13489.748644339476,980.0248683052497,8.561130062300185,0.05016537537505501,-462824.33729164104,74.33987765326704,9.650795638812019,119.94494400676238,4.8551760713469765,10.250675813360234,13.170102727889986,493.3392902694791,3.177096326323359e9,96.12494971193404,32.951795744842094,1.3034234436478869,-0.3860954122943429,0.5421503436835508,5416.669322411186,38.0029764927446,0.13420014706889713,-0.6530174102641398,0.6896499472295616,73.26125064781876,-3.6212368175170067,-0.8341202623000438,0.9120898226408619,-11.790037662837452,-0.8942809721989721,1.2326543917793007,-0.47900229602967487,1.6134747798029665,1.8657484248757414,0.2854575830386166,0.0034401324407383788,1.0963846920205884,3.113275901195352e6,766175.7003109902,-3027.813383113615,-1.218410363447672,1.499212816201446e-7,-4.604092812218104e-6,-6.871085323736744e-6,-6.345988788899298e-14,0.006942475562815388,3.250422956271002e-8,5.665369987413047,0.00043233089825220794,1.4844385284327223e-8,0.0005493894607230855,0.0007075156183258466,0.12135137674394177,0.01221272525006117,0.009697509612159434,96.12494971193404,964.0820197679711,5416.669322411186,620.9106747253626,1.1939019419103081e-8,7.559076829450691e-12,1.0,10.0,0.0,0.0,-6990.603778125745,-2.509149716846281e-6,2.467660295667529e-7,1.7155777277898435e6,-1.3018771053625758e-5,-1.8893607302611534e-7,-9.416686969814664e-5,-4.2866310716694905e-7,-9.124091377572492e-7,-0.06079038022056299,-2.4300124168446888e-5,1.9857788362272087e-5,-1.956064983111892e-5,2.4038316570483514e-5,-3.643424695212468e-5,-2.4572665956430417e-5,2.3741215538649688e-5,-2.4088787878773044e-5,2.9922242517554113e-5,-4.5647242924963204e-5,2.8911201302545062e-5,-3.0830393747602104e-5,3.864769244789424e-5,-5.9087087183325675e-5,-4.0417886166632306e-5,5.133028096885339e-5,-7.853200669082029e-5,6.966939144424539e-5,-0.00010670656144786028,-0.00014769599743976665
0.014279723952045935,-6.555204964637655,12885.587291957974,958.5220378001442,8.561130039371632,0.05108636580209029,-432625.92257138214,74.33987741006057,9.650794384019239,119.94492669774344,4.855175861597288,10.250675160778075,12.699522682386718,467.1356174711613,2.9541107788619313e9,92.69029942923571,32.95179041837403,1.3517210923351923,-0.41523845689579847,0.6046783176421029,5223.125543095231,38.00296872266205,0.139172406958183,-0.7023083111648454,0.7691895153841566,73.26123216136861,-3.755421183987246,-0.897081076869021,1.0172840879593303,-12.226913931313733,-0.9617825703411801,1.3748203737294629,-0.5151571635832,1.7995618368776698,2.080930375263999,0.28545758303861696,0.003517306028691226,1.0963846888827782,3.1132761716232304e6,766175.7996405718,-2896.3821334026143,-1.2205359900430466,1.649532313125122e-7,-4.949353975846124e-6,-7.387535117036421e-6,-7.150463063525227e-14,0.00695987521276301,3.562346309764083e-8,5.673570042782114,0.0004525998478977168,1.611618461260506e-8,0.000575146315096431,0.0007406859376436361,0.12580009321959207,0.012664784191299414,0.010056783882586212,92.69029942923571,929.6343191160244,5223.125543095231,598.7249058737676,1.3793193164186182e-8,9.210092753516458e-12,1.0,10.0,0.0,0.0,-6688.740859121717,-2.707831080192922e-6,2.657237992906665e-7,1.605480232627582e6,-1.3724800682695634e-5,-2.106887850629841e-7,-9.925188296796924e-5,-4.777505477166308e-7,-1.0168797172587698e-6,-0.06080867736434467,-2.6108451335588984e-5,2.2120895578546976e-5,-2.2588831376101346e-5,2.877554623798969e-5,-4.5209502154179546e-5,-2.6398359617373078e-5,2.6446986447280682e-5,-2.78185609134491e-5,3.582002387432098e-5,-5.664335953544573e-5,3.220551862057804e-5,-3.5604975170793894e-5,4.62672238294321e-5,-7.332435279523539e-5,-4.667840551305875e-5,6.145321574590932e-5,-9.746030811711654e-5,8.34132326905258e-5,-0.00013243420794979742,-0.0001833187445249791
0.014279723952045935,-6.555204964637655,12885.587291957974,958.5220378001442,8.561130039371632,0.05108636580209029,-432625.92257138214,74.33987741006057,9.650794384019239,119.94492669774344,4.855175861597288,10.250675160778075,12.699522682386718,467.1356174711613,2.9541107788619313e9,92.69029942923571,32.95179041837403,1.3517210923351923,-0.41523845689579847,0.6046783176421029,5223.125543095231,38.00296872266205,0.139172406958183,-0.7023083111648454,0.7691895153841566,73.26123216136861,-3.755421183987246,-0.897081076869021,1.0172840879593303,-12.226913931313733,-0.9617825703411801,1.3748203737294629,-0.5151571635832,1.7995618368776698,2.080930375263999,0.28545758303861696,0.003517306028691226,1.0963846888827782,3.1132761716232304e6,766175.7996405718,-2896.3821334026143,-1.2205359900430466,1.649532313125122e-7,-4.949353975846124e-6,-7.387535117036421e-6,-7.150463063525227e-14,0.00695987521276301,3.562346309764083e-8,5.673570042782114,0.0004525998478977168,1.611618461260506e-8,0.000575146315096431,0.0007406859376436361,0.12580009321959207,0.012664784191299414,0.010056783882586212,92.69029942923571,929.6343191160244,5223.125543095231,598.7249058737676,1.3793193164186182e-8,9.210092753516458e-12,1.0,10.0,0.0,0.0,-6688.740859121717,-2.707831080192922e-6,2.657237992906665e-7,1.605480232627582e6,-1.3724800682695634e-5,-2.106887850629841e-7,-9.925188296796924e-5,-4.777505477166308e-7,-1.0168797172587698e-6,-0.06080867736434467,-2.6108451335588984e-5,2.2120895578546976e-5,-2.2588831376101346e-5,2.877554623798969e-5,-4.5209502154179546e-5,-2.6398359617373078e-5,2.6446986447280682e-5,-2.78185609134491e-5,3.582002387432098e-5,-5.664335953544573e-5,3.220551862057804e-5,-3.5604975170793894e-5,4.62672238294321e-5,-7.332435279523539e-5,-4.667840551305875e-5,6.145321574590932e-5,-9.746030811711654e-5,8.34132326905258e-5,-0.00013243420794979742,-0.0001833187445249791
0.014539967740628316,-6.537144336833915,12312.383943399444,937.6066232042732,8.561130015314758,0.05201740504949939,-404565.3752880624,74.33987715555034,9.65079304491187,119.94490826429306,4.85517563766573,10.250674464477779,12.248987087433203,442.4987710688186,2.748224793214392e9,89.40194816544023,32.951784750874495,1.4014386534361725,-0.4463456939706492,0.6738843369189651,5037.82575812735,38.002960449496534,0.14429077810232394,-0.7549213754755232,0.8572239798439167,73.26121245435804,-3.893550690871876,-0.9642853872271602,1.1337131918269114,-12.67663450672288,-1.0338336615867867,1.532169800555924,-0.5537486319696026,2.005523110766294,2.319093753839374,0.28545758303861735,0.003595767413274653,1.0963846854563049,3.1132764601443643e6,766175.9056331761,-2771.3404946806054,-1.2225627454404462,1.8139571017907057e-7,-5.317629651908557e-6,-7.938544548205704e-6,-8.049351162501995e-14,0.006976462973818627,3.9017292756022816e-8,5.6813827406470825,0.00047366893148887047,1.7486789443041813e-8,0.0006019199248863139,0.0007751656708146105,0.1303760633093584,0.013130097857731816,0.010426616079100691,89.40194816544023,896.6539200081203,5037.82575812735,577.4841423484205,1.5917982222393706e-8,1.1180721863005978e-11,1.0,10.0,0.0,0.0,-6401.422782116791,-2.9219873314160863e-6,2.8588721104566293e-7,1.5029881214299793e6,-1.4466086040147204e-5,-2.3475888696127218e-7,-0.0001045884788406579,-5.320261683053647e-7,-1.1323906491433294e-6,-0.06082615478391233,-2.803574279062811e-5,2.462155086057341e-5,-2.6057086553978653e-5,3.439890004832731e-5,-5.60055008942028e-5,-2.8343821814629785e-5,2.9436782713945084e-5,-3.209048256252874e-5,4.282125725422042e-5,-7.017217187516473e-5,3.58455359263273e-5,-4.107376574290874e-5,5.5312801697102464e-5,-9.084185311507082e-5,-5.384941047869343e-5,7.34714389759739e-5,-0.00012075126951802156,9.973130183650974e-5,-0.0001640940734932852,-0.0002271587875024397
0.014803138107517011,-6.519206397687359,11768.144974452169,917.2524810706212,8.561129990072969,0.05295891471861301,-378470.35039155796,74.3398768891392,9.650791615904494,119.94488863322883,4.8551753986025705,10.250673721572669,11.81733437778215,419.3155840550706,2.5579429924007397e9,86.25141794751589,32.95177872139407,1.4526283109301832,-0.4795478264292673,0.7504582784108978,4860.292230837373,38.002951641772114,0.14956062134545514,-0.8110776765023741,0.954630907265485,73.26119144803495,-4.035770359067139,-1.0360155755548768,1.262537750926234,-13.13967150803895,-1.1107369824432058,1.706271199618684,-0.5949388083022557,2.2334117021475834,2.5826126197455403,0.2854575830386178,0.0036755587057707554,1.096384681714808,3.1132767679496603e6,766176.0187290678,-2652.304561986565,-1.224496344035014,1.9937951911417388e-7,-5.710426225421869e-6,-8.526388834130922e-6,-9.053312487296197e-14,0.006992285019580456,4.270926999291046e-8,5.6888307570090495,0.0004955727364859498,1.8963713109655127e-8,0.0006297542395375254,0.0008110114186724875,0.13508378206628088,0.013609151578759348,0.010807394039674373,86.25141794751589,865.0557929343167,4860.292230837373,557.1336215184743,1.835141743535474e-8,1.3527860483297223e-11,1.0,10.0,0.0,0.0,-6127.786047377261,-3.1529226342944342e-6,3.0731975064385195e-7,1.4075075929421873e6,-1.5244828848221053e-5,-2.613849588446976e-7,-0.00011019218966245334,-5.920182401494133e-7,-1.2600659391632663e-6,-0.060842861033837195,-3.0089630154782423e-5,2.7383713233245785e-5,-3.0026915565513114e-5,4.1068224434755916e-5,-6.927226386004723e-5,-3.0416701401360883e-5,3.2739252801636585e-5,-3.6980339125865324e-5,5.112504702074036e-5,-8.67978587656736e-5,3.986610738974704e-5,-4.7333842890295594e-5,6.604184332441945e-5,-0.00011237056378475484,-6.205826344034248e-5,8.772723304346763e-5,-0.00014937751745787678,0.00011908872363669634,-0.00020300936609955866,-0.0002810499790711525
0.015069353023786413,-6.501382509957234,11251.041182629917,897.4352059597832,8.561129963586295,0.0539113168863143,-354184.75419837824,74.33987661019026,9.650790091024724,119.94486772632904,4.855175143391221,10.250672928976732,11.403494002739244,397.48297555983874,2.3819223362664366e9,83.23089509378242,32.95177230768336,1.5053442495185192,-0.5149846669391144,0.8351615027895882,4690.084657585893,38.002942266002776,0.15498750185238727,-0.8710136972098779,1.0623787961007558,73.26116905838508,-4.182230773834024,-1.1125737069833284,1.4050386428638142,-13.61651516531925,-1.1928163697651366,1.8988556260651133,-0.638901093002979,2.485493448555288,2.874107019257057,0.2854575830386183,0.0037567228472876937,1.0963846776294521,3.113277096311812e6,766176.139398907,-2538.919868835771,-1.226342074986033,2.1904786754527358e-7,-6.129352739558247e-6,-9.153499475533557e-6,-1.0174204383447891e-13,0.00700738409716697,4.672500385192976e-8,5.6959350487099885,0.0005183474936088529,2.0555057869704657e-8,0.0006586952963399563,0.0008482824710337129,0.13992790451718848,0.014102449170379283,0.011199520463464768,83.23089509378242,834.7615708743751,4690.084657585893,537.6228716806362,2.1136791809744918e-8,1.631801014466743e-11,1.0,10.0,0.0,0.0,-5867.032537957624,-3.402060393195555e-6,3.300869948109243e-7,1.3184988356986716e6,-1.60634014740961e-5,-2.908301929415644e-7,-0.00011607973985170923,-6.583087424760457e-7,-1.4011438542206168e-6,-0.0608588411144866,-3.2278250601480083e-5,3.0433747354908385e-5,-3.456826768978994e-5,4.897159310358232e-5,-8.555780476887876e-5,-3.2625150583550966e-5,3.63859218784569e-5,-4.257433235078649e-5,6.0965669261126495e-5,-0.00010720748860740615,4.430558493550256e-5,-5.449563163660462e-5,7.875726151425737e-5,-0.00013880075434831554,-7.144984552441349e-5,0.00010462341007205748,-0.0001845237486251013,0.0001420329260028824,-0.0002507919772069311,-0.0003472265113981709
0.015338730415516744,-6.483664560763085,10759.391834024871,878.1320113136775,8.561129935791183,0.05487503347039441,-331566.9874576619,74.33987631802411,9.650788463887512,119.94484545999998,4.855174870943677,10.250672083391441,11.006478076244116,376.9068974405469,2.2189543450960054e9,80.33316927001074,32.951765486123236,1.5596426672892916,-0.5528057487367394,0.9288342848809779,4526.796733555555,38.00293228657758,0.16057719018211986,-0.9349823636690228,1.1815365284969037,73.26114519580382,-4.333088120809943,-1.1942828496034408,1.5626295066975735,-14.107673936235186,-1.2804181755779824,2.1118335567836626,-0.6858209360850445,2.7642690370114784,3.1964685531756434,0.28545758303861885,0.0038393035429221296,1.096384673168692,3.113277446590649e6,766176.2681457553,-2430.858761806407,-1.2281048388382114,2.4055755815247357e-7,-6.57612752257779e-6,-9.822474482437666e-6,-1.1425217005203114e-13,0.007021799817212925,5.1092340489556484e-8,5.702715004320143,0.0005420311264767467,2.2269560496027214e-8,0.0006887912834689249,0.0008870408879065897,0.14491324502808117,0.014610513036238188,0.01160341300406065,80.33316927001074,805.6989380631167,4526.796733555555,518.9053183978514,2.4323383980359618e-8,1.9628847573870432e-11,1.0,10.0,0.0,0.0,-5618.4237753190455,-3.6709544228407955e-6,3.542564351728329e-7,1.235470422442716e6,-1.6924360937859044e-5,-3.2338493704976143e-7,-0.00012226914273888982,-7.31538804606833e-7,-1.5569884988071988e-6,-0.060874136780760243,-3.4610277872275044e-5,3.3800663172812524e-5,-3.976069242817762e-5,5.833023189826527e-5,-0.00010552916201578313,-3.4977855414000986e-5,4.0411478431212944e-5,-4.8970499126327976e-5,7.261871080927882e-5,-0.0001322374042851401,4.920616643642004e-5,-6.268472501816879e-5,9.381541047803867e-5,-0.00017121620799545763,-8.218894713365038e-5,0.0001246338911138646,-0.00022763231682651632,0.0001692080353366151,-0.00030940458212189284,-0.0004284090996554024
0.015338730415516744,-6.483664560763085,10759.391834024871,878.1320113136775,8.561129935791183,0.05487503347039441,-331566.9874576619,74.33987631802411,9.650788463887512,119.94484545999998,4.855174870943677,10.250672083391441,11.006478076244116,376.9068974405469,2.2189543450960054e9,80.33316927001074,32.951765486123236,1.5596426672892916,-0.5528057487367394,0.9288342848809779,4526.796733555555,38.00293228657758,0.16057719018211986,-0.9349823636690228,1.1815365284969037,73.26114519580382,-4.333088120809943,-1.1942828496034408,1.5626295066975735,-14.107673936235186,-1.2804181755779824,2.1118335567836626,-0.6858209360850445,2.7642690370114784,3.1964685531756434,0.28545758303861885,0.0038393035429221296,1.096384673168692,3.113277446590649e6,766176.2681457553,-2430.858761806407,-1.2281048388382114,2.4055755815247357e-7,-6.57612752257779e-6,-9.822474482437666e-6,-1.1425217005203114e-13,0.007021799817212925,5.1092340489556484e-8,5.702715004320143,0.0005420311264767467,2.2269560496027214e-8,0.0006887912834689249,0.0008870408879065897,0.14491324502808117,0.014610513036238188,0.01160341300406065,80.33316927001074,805.6989380631167,4526.796733555555,518.9053183978514,2.4323383980359618e-8,1.9628847573870432e-11,1.0,10.0,0.0,0.0,-5618.4237753190455,-3.6709544228407955e-6,3.542564351728329e-7,1.235470422442716e6,-1.6924360937859044e-5,-3.2338493704976143e-7,-0.00012226914273888982,-7.31538804606833e-7,-1.5569884988071988e-6,-0.060874136780760243,-3.4610277872275044e-5,3.3800663172812524e-5,-3.976069242817762e-5,5.833023189826527e-5,-0.00010552916201578313,-3.4977855414000986e-5,4.0411478431212944e-5,-4.8970499126327976e-5,7.261871080927882e-5,-0.0001322374042851401,4.920616643642004e-5,-6.268472501816879e-5,9.381541047803867e-5,-0.00017121620799545763,-8.218894713365038e-5,0.0001246338911138646,-0.00022763231682651632,0.0001692080353366151,-0.00030940458212189284,-0.0004284090996554024
0.01561138815933588,-6.4660449321315445,10291.650133888492,859.3216064832103,8.561129906620266,0.055850486213692846,-310488.38537698024,74.33987601191579,9.65078672766687,119.94482174490884,4.855174580095502,10.25067118129127,10.625373634877812,357.5013915785845,2.0679495373267148e9,77.55157698261516,32.95175823164831,1.6155818222261107,-0.5931709978294255,1.032404065761139,4370.052968573871,38.002921665634666,0.1663356668139778,-1.003254182400147,1.3132838674709184,73.26111976473545,-4.488504316163107,-1.28148852717529,1.7368706258869837,-14.61367492901669,-1.3739128241044827,2.3473136526462177,-0.7358966693332889,3.0724985620193754,3.5528887713586843,0.28545758303861946,0.003923345249036597,1.0963846682980127,3.113277820239024e6,766176.4055072828,-2327.817962953494,-1.229789181844256,2.6408029629475035e-7,-7.052585475119177e-6,-1.0536089621421299e-5,-1.2821024026147417e-13,0.007035568926412706,5.584156063866745e-8,5.709188584845872,0.0005666633171740291,2.411664230175036e-8,0.0007200926232593782,0.0009273516067608965,0.15004477967593077,0.01513388458473193,0.012019504614731325,77.55157698261516,777.801063257463,4370.052968573871,500.93791949898326,2.796728230372989e-8,2.3551047408144852e-11,1.0,10.0,0.0,0.0,-5381.275566924798,-3.961301340826669e-6,3.7989726300587193e-7,1.157974295145544e6,-1.783046477115604e-5,-3.593695175026007e-7,-0.00012877981030660893,-8.124147329292956e-7,-1.729102635537247e-6,-0.06088878683183624,-3.709495634894325e-5,3.751638084467082e-5,-4.569464901018035e-5,6.940430097464881e-5,-0.00012999791148096866,-3.7484069281403865e-5,4.485409109888131e-5,-5.628032659170002e-5,8.640827747459669e-5,-0.00016290523233312764,5.4614280581719265e-5,-7.204395524682295e-5,0.00011163541664370636,-0.000210935740386993,-9.446298795357574e-5,0.00014831613083169686,-0.00028045855125003935,0.00020137178530557864,-0.00038123600807928384,-0.000527909594689284
0.015887444015179605,-6.448516477591853,9846.390407563238,840.9840877544839,8.561129876002111,0.05683809644363211,-290831.850699853,74.33987569109146,9.65078487506617,119.94479648559795,4.8551742696005284,10.250670218908459,10.259335797206903,339.18776293802733,1.9279239232341385e9,74.87995165047086,32.951750517669076,1.673222067171584,-0.6362514402560814,1.1468945405300788,4219.505873643747,38.00291036293158,0.17226912544938347,-1.07611843708776,1.4589230171185257,73.26109266329718,-4.648647104801742,-1.3745602476664964,1.9294842171555902,-15.135064221282299,-1.4736964500099772,2.6076234207847717,-0.7893403816703478,3.4132285704433185,3.946890442280082,0.2854575830386201,0.004008893142310071,1.0963846629796477,3.113278218808983e6,766176.5520580857,-2229.5164015509727,-1.2313993265662915,2.898041193061989e-7,-7.560685699389154e-6,-1.1297310211556641e-5,-1.4377950040732335e-13,0.007048725550748584,6.100559315478662e-8,5.715372448966205,0.0005922855684875378,2.6106462578808292e-8,0.0007526520512450363,0.0009692825443465956,0.15532764743998725,0.01567312453697711,0.012448243807854675,74.87995165047086,751.0060989835778,4219.505873643747,483.6808425724853,3.213232095508368e-8,2.8190395063764064e-11,1.0,10.0,0.0,0.0,-5154.9532389197175,-4.2749540857005775e-6,4.07080087509225e-7,1.0856013479956663e6,-1.8784688176276945e-5,-3.9913734556480106e-7,-0.00013563267182596666,-9.017146249021909e-7,-1.9191417542615604e-6,-0.06090282736957356,-3.974213647501707e-5,4.161602078159617e-5,-5.247299170662647e-5,8.249967520758834e-5,-0.00015995109322541318,-4.01536476624894e-5,4.975575555448011e-5,-6.463058421423092e-5,0.00010271544735659339,-0.000200448687681656,6.058100819373194e-5,-8.273574332446589e-5,0.0001327101224561159,-0.0002595635389409925,-0.00010848510289446163,0.00017632569196523746,-0.00034513783632711127,0.00023941535402890294,-0.0004691926410555594,-0.0006497578783325241
0.016167015531825563,-6.431072501942348,9422.296699939949,823.1008392022386,8.561129843860952,0.05783828473434701,-272490.6501662556,74.33987535472487,9.650782898286772,119.94476958007749,4.85517393812525,10.250669192216954,9.907581654545286,321.89384967287924,1.7979872303889883e9,72.31257901516065,32.951742315992064,1.7326258792260285,-0.6822299495680024,1.2734356708319663,4074.833448296274,38.002898335711166,0.17838397570022865,-1.1538844534087715,1.6198913591585016,73.26106378288536,-4.813690143270856,-1.473893118783958,2.1423712751130566,-15.67240712889363,-1.5801926298222122,2.8953319794153325,-0.846378844058055,3.78982185832265,4.382362003964673,0.2854575830386209,0.00409599308082214,1.0963846571722682,3.113278643958271e6,766176.7084121307,-2135.693267421864,-1.2329391994420864,3.1793495794413937e-7,-8.102519524211885e-6,-1.2109303553344913e-5,-1.6114156549441265e-13,0.00706130141483682,6.662024625480514e-8,5.72128206560589,0.0006189412652055915,2.824997581920811e-8,0.0007865246939997787,0.0010129046969734798,0.16076715075884335,0.016228813181499078,0.012890094872963307,72.31257901516065,725.2567343256137,4074.833448296274,467.0971769431453,3.689114313772628e-8,3.367023488145155e-11,1.0,10.0,0.0,0.0,-4938.867349149677,-4.613936686093703e-6,4.358765796525215e-7,1.0179775178290657e6,-1.979024270310961e-5,-4.430783371870749e-7,-0.00014285030290991143,-1.0002956299605719e-6,-2.128929517089097e-6,-0.06091629203139583,-4.2562311766699944e-5,4.6138221295337365e-5,-6.021265429254865e-5,9.797589333325123e-5,-0.0001965886901407598,-4.29970843697004e-5,5.51626744056675e-5,-7.416540166745597e-5,0.0001219881820553122,-0.00024637260330015215,6.71625435894556e-5,-9.494476414709145e-5,0.00015761891913444162,-0.0003190501793067636,-0.00012449764268595447,0.00020943333780421353,-0.0004242669314619095,0.00028438663185057883,-0.0005768092544555064,-0.0007988557467362876
0.016450220054716237,-6.413706735964721,9018.152433687375,805.6544344308553,8.561129810116391,0.058851470934757975,-255367.34501750403,74.33987500193335,9.650780788993995,119.94474091938265,4.855173584242731,10.250668096914975,9.569384650900766,305.55337013924674,1.677332560519613e9,69.84415612165148,32.95173359673443,1.7938579110354913,-0.7313020583994223,1.4132747750136996,3935.7368691383426,38.00288553855732,0.18468684798444546,-1.236882972361981,1.79777556030094,73.26103300774972,-4.983813143633053,-1.5799096020859307,2.377630229858166,-16.226288673222534,-1.6938542618168795,3.2132752728343195,-0.9072545134832305,4.205990474603142,4.863595722238812,0.28545758303862173,0.004184691597425848,1.0963846508306436,3.1132790974573805e6,766176.8752254071,-2046.1062199699518,-1.2344124563196244,3.486983552968449e-7,-8.680319199247907e-6,-1.2975452404243403e-5,-1.8049849394245674e-13,0.007073326045437965,7.272446054169178e-8,5.726931817837134,0.0006466757468368287,3.055899399267932e-8,0.0008217681614845007,0.0010582922594751974,0.16636875796685077,0.01680155083286316,0.013345538257917986,69.84415612165148,700.4997835239745,3935.7368691383426,451.15266871169166,4.232641070012337e-8,4.01343081746538e-11,1.0,10.0,0.0,0.0,-4732.469733032845,-4.980460557089501e-6,4.663590438338269e-7,954760.2891962398,-2.0850597065096215e-5,-4.916226980568764e-7,-0.00015045706939349908,-1.1091019654379998e-6,-2.360474809314452e-6,-0.06092921220633829,-4.556665878796213e-5,5.112548850612512e-5,-6.904656357801695e-5,0.00011625548255221886,-0.0002413690520765562,-4.602555066952607e-5,6.112567568321861e-5,-8.504862945510087e-5,0.00014475295380542342,-0.0003025059350440152,7.442070274368807e-5,-0.00010888097454975595,0.00018704280300712098,-0.0003917665930355954,-0.00014277615152565875,0.00024854508918626316,-0.0005210025663446765,0.0003375175286989857,-0.0007083834044990295,-0.0009811635475514536
0.016450220054716237,-6.413706735964721,9018.152433687375,805.6544344308553,8.561129810116391,0.058851470934757975,-255367.34501750403,74.33987500193335,9.650780788993995,119.94474091938265,4.855173584242731,10.250668096914975,9.569384650900766,305.55337013924674,1.677332560519613e9,69.84415612165148,32.95173359673443,1.7938579110354913,-0.7313020583994223,1.4132747750136996,3935.7368691383426,38.00288553855732,0.18468684798444546,-1.236882972361981,1.79777556030094,73.26103300774972,-4.983813143633053,-1.5799096020859307,2.377630229858166,-16.226288673222534,-1.6938542618168795,3.2132752728343195,-0.9072545134832305,4.205990474603142,4.863595722238812,0.28545758303862173,0.004184691597425848,1.0963846508306436,3.1132790974573805e6,766176.8752254071,-2046.1062199699518,-1.2344124563196244,3.486983552968449e-7,-8.680319199247907e-6,-1.2975452404243403e-5,-1.8049849394245674e-13,0.007073326045437965,7.272446054169178e-8,5.726931817837134,0.0006466757468368287,3.055899399267932e-8,0.0008217681614845007,0.0010582922594751974,0.16636875796685077,0.01680155083286316,0.013345538257917986,69.84415612165148,700.4997835239745,3935.7368691383426,451.15266871169166,4.232641070012337e-8,4.01343081746538e-11,1.0,10.0,0.0,0.0,-4732.469733032845,-4.980460557089501e-6,4.663590438338269e-7,954760.2891962398,-2.0850597065096215e-5,-4.916226980568764e-7,-0.00015045706939349908,-1.1091019654379998e-6,-2.360474809314452e-6,-0.06092921220633829,-4.556665878796213e-5,5.112548850612512e-5,-6.904656357801695e-5,0.00011625548255221886,-0.0002413690520765562,-4.602555066952607e-5,6.112567568321861e-5,-8.504862945510087e-5,0.00014475295380542342,-0.0003025059350440152,7.442070274368807e-5,-0.00010888097454975595,0.00018704280300712098,-0.0003917665930355954,-0.00014277615152565875,0.00024854508918626316,-0.0005210025663446765,0.0003375175286989857,-0.0007083834044990295,-0.0009811635475514536
0.01673717462325014,-6.396413319429748,8632.831322633769,788.6285526346203,8.561129774683085,0.05987807380120533,-239372.85243958817,74.33987463177367,9.65077853828173,119.9447103871135,4.855173206426237,10.25066692840691,9.244069661775075,290.1053502489533,1.565227379489124e9,67.4697553997253,32.95172432823897,1.8569850193581312,-0.7836768034646734,1.5677887109031905,3801.9384658294966,38.00287192324938,0.19118459603040355,-1.3254675802545108,1.9943270694972397,73.26100021455562,-5.159201954412863,-1.6930613394502831,2.6375774427706165,-16.797313843355262,-1.8151655233502366,3.5645837706555867,-0.9722265779151932,4.665831976334252,5.395329607597425,0.2854575830386227,0.004275035859314213,1.0963846439052711,3.1132795811968646e6,766177.0531986804,-1960.5298077928544,-1.2358225049938656,3.823413365864003e-7,-9.296466887957065e-6,-1.38993689502289e-5,-2.020750872634403e-13,0.007084826951111345,7.93605814270377e-8,5.732335094519736,0.0006755363719372809,3.304625263898136e-8,0.0008584426287232444,0.0011055227304354804,0.17213810350632783,0.01739195807620538,0.013815070781006978,67.4697553997253,676.6858257314243,3801.9384658294966,435.8154887422199,4.8532176283617326e-8,4.77500375820721e-11,1.0,10.0,0.0,0.0,-4535.250012256611,-5.376942210866246e-6,4.985998837322073e-7,895635.615308365,-2.196949952627901e-5,-5.452450778205806e-7,-0.00015847928190862491,-1.2291736865203726e-6,-2.6159903940603364e-6,-0.06094161722575022,-4.876707810750787e-5,5.662457811744914e-5,-7.912580649086694e-5,0.0001378348816572938,-0.00029606390541739975,-4.925093526030874e-5,6.770066944881677e-5,-9.74665125484107e-5,0.00017162836704559938,-0.00037107080192787635,8.242347765768994e-5,-0.00012478304321933474,0.00022178201678214258,-0.00048059366379870705,-0.00016363387303355837,0.0002947257284823408,-0.0006391808871247247,0.00040025597943059405,-0.0008691382754832307,-0.0012039263662840844
0.017027996053622717,-6.379186774065267,8265.288985868116,772.0078900247747,8.561129737470381,0.06091851129389774,-224425.6040196451,74.33987424323718,9.6507761366334,119.94467785892586,4.855172803042207,10.25066568178333,8.93100835226524,275.49360466529316,1.4610055366405468e9,65.18479078395129,32.951714476980584,1.9220763347556662,-0.839577658174694,1.7384974126929131,3673.179811931163,38.00285743860167,0.19788430355514489,-1.4200162870256225,2.2114793376987034,73.26096527190127,-5.340048756017991,-1.8138311690029014,2.924769980407918,-17.38610823083058,-1.9446440311655482,3.952713245818802,-1.041572109377009,5.173869713482987,5.98279399023927,0.28545758303862373,0.004367073686363821,1.0963846363419658,3.1132800971954023e6,766177.2430805314,-1878.7539858681266,-1.2371725265440217,4.191344767700142e-7,-9.953504587720363e-6,-1.4884910220282384e-5,-2.2612146091003995e-13,0.00709582979258855,8.657465910444137e-8,5.73750437668106,0.0007055726029996672,3.57254835151533e-8,0.0008966109436009841,0.0011546770510593443,0.17808099176167744,0.018000676395756893,0.014299206149477372,65.18479078395129,653.7688652146973,3673.179811931163,421.0560138174066,5.561544569052827e-8,5.6712333757886465e-11,1.0,10.0,0.0,0.0,-4346.732309076691,-5.806022908151264e-6,5.326709799777772e-7,840315.1403349725,-2.3151003155792646e-5,-6.044691827522014e-7,-0.00016694537039436773,-1.3616563993788003e-6,-2.8979135730502484e-6,-0.06095353454433408,-5.2176239447282324e-5,6.268691733459078e-5,-9.062209368187064e-5,0.00016329725484283186,-0.00036282500595309077,-5.268588833155477e-5,7.494915242066835e-5,-0.00011163073009818811,0.00020334113914484772,-0.0004547661471055325,9.124564895263849e-5,-0.0001429222506203665,0.00026277674885458077,-0.0005890308120410793,-0.00018742687412158976,0.000349226382057025,-0.0007834622404905625,0.0004743035086857864,-0.0010654201038970156,-0.0014759482914855227
0.017322800792440234,-6.362021991641705,7914.555730626935,755.7780912762378,8.561129698381947,0.061973200053276195,-210450.81199933478,74.33987383524489,9.650773573882265,119.94464320201433,4.855172372343068,10.250664351800696,8.62961524552363,261.6662872461753,1.364060335509441e9,62.98498901839089,32.95170400747734,1.9892032820971506,-0.8992434828438103,1.9270786976464191,3549.2201079173897,38.002842030307384,0.20479328581237136,-1.5209331344882886,2.451366652912304,73.26092803983485,-5.526552119747593,-1.9427351792428191,3.242030524720896,-17.99331822004908,-2.082843042476317,4.381478439751652,-1.1155872381566558,5.735096892483133,6.63176246285387,0.2854575830386249,0.004460853498015147,1.0963846280814187,3.1132806476079687e6,766177.4456704397,-1800.582842465633,-1.2384654935742418,4.5937413574285444e-7,-1.065414414225445e-5,-1.5936193697459017e-5,-2.5291588538032635e-13,0.007106358528298891,9.441676883535237e-8,5.742451311451771,0.0007368360709128258,3.861149069645662e-8,0.0009363387086917186,0.0012058397106050264,0.18420339623379595,0.01862836834145925,0.01479847511209032,62.98498901839089,631.706043556208,3549.2201079173897,406.8466412839805,6.369794704471054e-8,6.724799405201577e-11,1.0,10.0,0.0,0.0,-4166.472427291208,-6.27058985808059e-6,5.686429183540003e-7,788533.7718022721,-2.439949258257091e-5,-6.698728159107608e-7,-0.00017588606867252528,-1.5078118356429853e-6,-3.2089286792468528e-6,-0.06096498989478971,-5.580762661995611e-5,6.93690627307434e-5,-0.00010373054418365565,0.0001933274865413617,-0.0004442647918074545,-5.6343865252531196e-5,8.293875560244419e-5,-0.00012778183158816876,0.00024074480295273722,-0.0005568689811255637,0.00010096945055096758,-0.00016360689805397155,0.00031113136148386647,-0.0007213274184175735,-0.00021455983835976845,0.00041351681027181026,-0.0009595064399694329,0.000561659214341151,-0.0013049372115306525,-0.0018079245474526616
0.01762170499696606,-6.344914209578869,7579.7297921946965,739.9256733902024,8.561129657315345,0.0630425556871664,-197379.8060011073,74.33987340664181,9.650770839167366,119.94460627453698,4.855171912459247,10.250662932858823,8.339343934724857,248.57547919079173,1.2738383489342647e9,60.86636200871362,32.95169288219151,2.058439652082928,-0.9629295791970875,2.1353847290555765,3429.8346232074095,38.00282564076494,0.21191909631572092,-1.628649981175909,2.7163450821154873,73.26088836931825,-5.718917208832766,-2.080324988729265,3.592475069704088,-18.6196116408803,-2.2303538976725914,4.855090493294426,-1.194588455606251,6.3550255684860435,7.348608520535964,0.28545758303862623,0.004556424332116999,1.0963846190587059,3.1132812347349017e6,766177.6618222082,-1725.8333848189136,-1.2397041877998434,5.033849323382631e-7,-1.140127835476254e-5,-1.7057614644550686e-5,-2.8276796360927207e-13,0.007116435554893733,1.0294136421233846e-7,5.7471867829928405,0.0007693806648664305,4.1720234472318576e-8,0.0009776943954114957,0.0012590988934508011,0.19051146321889606,0.01927571817191084,0.01531342599174164,60.86636200871362,610.4573623607537,3429.8346232074095,393.1616104638705,7.291814484658418e-8,7.962079707329649e-11,1.0,10.0,0.0,0.0,-3994.055154257263,-6.773799769667291e-6,6.065841017930184e-7,740047.4726169093,-2.5719714259009304e-5,-7.420934769548951e-7,-0.0001853346234198441,-1.6690295699479675e-6,-3.5519920007719886e-6,-0.0609760074374743,-5.967558742390692e-5,7.673320645661921e-5,-0.00011867285018950004,0.0002287297640734345,-0.0005435540544991666,-6.0239175082790385e-5,9.174384973966799e-5,-0.0001461931423700408,0.0002848416391001944,-0.0006813570000162115,0.0001116853044506737,-0.00018718731953064896,0.00036814280690390796,-0.0008826420166695547,-0.00024549265203236174,0.0004893232850470797,-0.001174185102042864,0.0006646713705859506,-0.00159704964997631,-0.0022128440290896958
0.01762170499696606,-6.344914209578869,7579.7297921946965,739.9256733902024,8.561129657315345,0.0630425556871664,-197379.8060011073,74.33987340664181,9.650770839167366,119.94460627453698,4.855171912459247,10.250662932858823,8.339343934724857,248.57547919079173,1.2738383489342647e9,60.86636200871362,32.95169288219151,2.058439652082928,-0.9629295791970875,2.1353847290555765,3429.8346232074095,38.00282564076494,0.21191909631572092,-1.628649981175909,2.7163450821154873,73.26088836931825,-5.718917208832766,-2.080324988729265,3.592475069704088,-18.6196116408803,-2.2303538976725914,4.855090493294426,-1.194588455606251,6.3550255684860435,7.348608520535964,0.28545758303862623,0.004556424332116999,1.0963846190587059,3.1132812347349017e6,766177.6618222082,-1725.8333848189136,-1.2397041877998434,5.033849323382631e-7,-1.140127835476254e-5,-1.7057614644550686e-5,-2.8276796360927207e-13,0.007116435554893733,1.0294136421233846e-7,5.7471867829928405,0.0007693806648664305,4.1720234472318576e-8,0.0009776943954114957,0.0012590988934508011,0.19051146321889606,0.01927571817191084,0.01531342599174164,60.86636200871362,610.4573623607537,3429.8346232074095,393.1616104638705,7.291814484658418e-8,7.962079707329649e-11,1.0,10.0,0.0,0.0,-3994.055154257263,-6.773799769667291e-6,6.065841017930184e-7,740047.4726169093,-2.5719714259009304e-5,-7.420934769548951e-7,-0.0001853346234198441,-1.6690295699479675e-6,-3.5519920007719886e-6,-0.0609760074374743,-5.967558742390692e-5,7.673320645661921e-5,-0.00011867285018950004,0.0002287297640734345,-0.0005435540544991666,-6.0239175082790385e-5,9.174384973966799e-5,-0.0001461931423700408,0.0002848416391001944,-0.0006813570000162115,0.0001116853044506737,-0.00018718731953064896,0.00036814280690390796,-0.0008826420166695547,-0.00024549265203236174,0.0004893232850470797,-0.001174185102042864,0.0006646713705859506,-0.00159704964997631,-0.0022128440290896958
0.01792482449539987,-6.327858994886885,7259.97141173657,724.4379621075336,8.561129614161565,0.06412699262872873,-185149.44937991846,74.3398729561909,9.650767920887667,119.9445669250163,4.855171421390828,10.250661418977453,8.05968378943471,236.17682759990979,1.1898340048381038e9,58.82518278282982,32.95168106143198,2.129861647604909,-1.0309087899960285,2.365460105765792,3314.8133415393727,38.002808208903375,0.219269530885458,-1.7436283637296046,3.0090154822734108,73.2608461016757,-5.917355909882156,-2.2271901235117766,3.9795433545539347,-19.265678194429395,-2.387808567579108,5.378198075914803,-1.2789139719742508,7.039740477900213,8.140367795134091,0.28545758303862767,0.00465383582658397,1.0963846092027556,3.113281861031313e6,766177.8924475212,-1654.3344741654228,-1.240891215447089,5.515224361683152e-7,-1.21979924927749e-5,-1.825386408755192e-5,-3.1602215410861416e-13,0.007126081830212376,1.1220765774580965e-7,5.75172097460901,0.0008032626129700704,4.506892047165964e-8,0.0010207494463611842,0.0013145466109587257,0.19701151301031378,0.019943432260350252,0.015844625031106157,58.82518278282982,589.9854421537219,3314.8133415393727,379.97684737421054,8.343352347014005e-8,9.413738962745816e-11,1.0,10.0,0.0,0.0,-3829.0918947170585,-7.3191044686227315e-6,6.465596871807479e-7,694631.3128040525,-2.711680914218735e-5,-8.218345091027894e-7,-0.0001953270196335922,-1.8468398362720694e-6,-3.930359041744411e-6,-0.06098660989153967,-6.379538473609043e-5,8.484772818754154e-5,-0.00013570085848666041,0.0002704481571752993,-0.0006645400998407605,-6.438703009782063e-5,0.00010144620549098406,-0.00016717518379190112,0.0003368083491130015,-0.0008330569419312737,0.00012349262176038222,-0.00021406155467906503,0.0004353338950551613,-0.0010792349313409864,-0.00028074785962594337,0.0005786729420340504,-0.0014358386381253876,0.0007860978624586771,-0.0019531198285021381,-0.002706476687928332
0.018232274828733602,-6.310852224467079,6954.497423996858,709.3030290077094,8.561129568804528,0.06522692428624428,-173701.6160274167,74.33987248256634,9.650764806652514,119.94452499169128,4.85517089699851,10.250659803770938,7.790156903146517,224.4292191748331,1.111584776844273e9,56.85796321173889,32.95166850325115,2.2035479503012807,-1.1034726875035663,2.6195618736625685,3203.9597055327545,38.00278966999635,0.22685263367559225,-1.8663615088139618,3.3322489562198774,73.2608010680013,-6.122087020796715,-2.3839605868062614,4.407032530303284,-19.93223006236438,-2.555882406541445,5.955932884849361,-1.3689251833447347,7.795958590235002,9.014806899919197,0.2854575830386293,0.0047531382276914174,1.0963845984357616,3.113282529117242e6,766178.1385197878,-1585.9258423163765,-1.242029021552066,6.041761250124599e-7,-1.3047576684336964e-5,-1.9529948213547234e-5,-3.530616966633743e-13,0.007135316987484162,1.222800364645586e-7,5.756063426262287,0.0008385405746782547,4.867609638489161e-8,0.0010655783926597398,0.0013722788526508746,0.2037100427590364,0.0206322396882332,0.01639265688899859,56.85796321173889,570.2552989333342,3203.9597055327545,367.269820817296,9.542318154687789e-8,1.1115409425962643e-10,1.0,10.0,0.0,0.0,-3671.218481724216,-7.91027909463872e-6,6.886303482391855e-7,652077.7152896472,-2.8596348908583613e-5,-9.098718932076154e-7,-0.0002059022304998831,-2.0429276481724698e-6,-4.347614556360055e-6,-0.06099681865707504,-6.818325131020787e-5,9.378780153724195e-5,-0.00015510063190421025,0.00031959072131507583,-0.0008118897180091721,-6.880359883630372e-5,0.00011213571875514006,-0.00019108068621833047,0.00039802612753343406,-0.001017824111850885,0.00013650068265275695,-0.0002446817833422913,0.0005144922675164583,-0.00131870142250478,-0.00032091912121141603,0.000683945749294593,-0.001754587343143686,0.0009291770114354325,-0.0023869370346788705,-0.003307963755375498
0.018544171255697104,-6.2938900686181265,6662.576430319632,694.5096354591396,8.56112952112052,0.06634276306083613,-162982.7255463126,74.33987198434627,9.650761483229267,119.94448030183163,4.855170336994016,10.250658080421504,7.5303153702331205,213.2944900879079,1.0386669380060341e9,54.961434134697946,32.9516551633408,2.279579780459584,-1.180932831711764,2.9001815760097474,3097.0894967350296,38.00276995547098,0.23467670240525063,-1.9973764633422686,3.6892149020967744,73.26075308853873,-6.333336420614003,-2.551309579758147,4.879134256598405,-20.62000245708298,-2.73529706716521,6.5939597799622875,-1.465008223829846,8.631094727012016,9.980499286034751,0.2854575830386311,0.00485438238731612,1.0963845866725432,3.113283241788365e6,766178.4010782004,-1520.4572109830644,-1.2431199027773332,6.617726153569026e-7,-1.3953538966123725e-5,-2.0891208831517383e-5,-3.9431297402067466e-13,0.007144159437618478,1.3322851222130209e-7,5.760223086075912,0.0008752757326503751,5.256175564813812e-8,0.0011122589705463493,0.0014323957364520915,0.21061372853090327,0.02134289277512289,0.01695812508772435,54.961434134697946,551.2341448369516,3097.0894967350296,355.0194140010162,1.0909077514850616e-7,1.3108477309447148e-10,1.0,10.0,0.0,0.0,-3520.0932150646704,-8.551452925835197e-6,7.328508247021744e-7,612194.8924809955,-3.0164375519893428e-5,-1.007061726653122e-6,-0.00021710249026519291,-2.2591482861936306e-6,-4.807705490711498e-6,-0.0610066539248213,-7.28564469469096e-5,0.00010363605709030278,-0.00017719704769652336,0.00037745770586841525,-0.0009912620792209815,-7.350606130430431e-5,0.00012391120373074366,-0.0002183102653491219,0.0004701158591382639,-0.0012427595070807766,0.00015082959831575933,-0.00027956161247491367,0.0006077160208213094,-0.0016102537070327558,-0.00036668079109270434,0.0008079353534886606,-0.0021427077730185335,0.0010977105153179545,-0.002915231158039476,-0.004040532142644229
0.018860628756211684,-6.276968975542202,6383.52445097981,680.0471809557082,8.56112947097759,0.0674749203588346,-152943.3281010085,74.33987146000489,9.650757936487615,119.94443267100806,4.855169738929855,10.250656241650818,7.2797388223623,202.73716614359188,9.706917942562767e8,53.13252737814723,32.95164099492598,2.3580409580613253,-1.2636221095245483,3.2100695706778977,2994.029822382151,38.002748992709726,0.24275029358174804,-2.137236361995952,4.083411946435054,73.26070197202775,-6.551337242988931,-2.729956397536949,5.400475612278822,-21.32975418334915,-2.9268236026445016,7.298532072827953,-1.5675756166781012,9.553333926268387,11.04690889452017,0.2854575830386331,0.004957619760229678,1.0963845738198439,3.1132840020273565e6,766178.681232046,-1457.7874940221645,-1.2441660190475108,7.247791955653912e-7,-1.4919619098349247e-5,-2.2343345076729774e-5,-4.4025036079332725e-13,0.00715262646200165,1.451292105070846e-7,5.764208357024827,0.0009135318877042827,5.674744893187994e-8,0.0011608722418992082,0.001495001663985665,0.21772942726130703,0.022076167617662082,0.017541652469412663,53.13252737814723,532.8912078007627,2994.029822382151,343.205808391824,1.2466785683071623e-7,1.5440990917413962e-10,1.0,10.0,0.0,0.0,-3375.395082680654,-9.247143128385847e-6,7.792682331214482e-7,574805.4452033755,-3.1827444620157835e-5,-1.1143484629403627e-6,-0.00022897359344941834,-2.497544298116165e-6,-5.314977142159843e-6,-0.061016134776063366,-7.783331853217785e-5,0.00011448330787322346,-0.00020235900380147196,0.00044557455997538964,-0.0012095177624094336,-7.851266681283245e-5,0.0001368812606720292,-0.0002493188495643196,0.0005549793070582557,-0.001516472348998548,0.00016661136331145714,-0.0003192843282157256,0.0007174671039827329,-0.001965062013979514,-0.0004187987663859384,0.0009539203076414017,-0.002615087997683742,0.0012961605581644827,-0.0035582942071844424,-0.00493235893564524
0.018860628756211684,-6.276968975542202,6383.52445097981,680.0471809557082,8.56112947097759,0.0674749203588346,-152943.3281010085,74.33987146000489,9.650757936487615,119.94443267100806,4.855169738929855,10.250656241650818,7.2797388223623,202.73716614359188,9.706917942562767e8,53.13252737814723,32.95164099492598,2.3580409580613253,-1.2636221095245483,3.2100695706778977,2994.029822382151,38.002748992709726,0.24275029358174804,-2.137236361995952,4.083411946435054,73.26070197202775,-6.551337242988931,-2.729956397536949,5.400475612278822,-21.32975418334915,-2.9268236026445016,7.298532072827953,-1.5675756166781012,9.553333926268387,11.04690889452017,0.2854575830386331,0.004957619760229678,1.0963845738198439,3.1132840020273565e6,766178.681232046,-1457.7874940221645,-1.2441660190475108,7.247791955653912e-7,-1.4919619098349247e-5,-2.2343345076729774e-5,-4.4025036079332725e-13,0.00715262646200165,1.451292105070846e-7,5.764208357024827,0.0009135318877042827,5.674744893187994e-8,0.0011608722418992082,0.001495001663985665,0.21772942726130703,0.022076167617662082,0.017541652469412663,53.13252737814723,532.8912078007627,2994.029822382151,343.205808391824,1.2466785683071623e-7,1.5440990917413962e-10,1.0,10.0,0.0,0.0,-3375.395082680654,-9.247143128385847e-6,7.792682331214482e-7,574805.4452033755,-3.1827444620157835e-5,-1.1143484629403627e-6,-0.00022897359344941834,-2.497544298116165e-6,-5.314977142159843e-6,-0.061016134776063366,-7.783331853217785e-5,0.00011448330787322346,-0.00020235900380147196,0.00044557455997538964,-0.0012095177624094336,-7.851266681283245e-5,0.0001368812606720292,-0.0002493188495643196,0.0005549793070582557,-0.001516472348998548,0.00016661136331145714,-0.0003192843282157256,0.0007174671039827329,-0.001965062013979514,-0.0004187987663859384,0.0009539203076414017,-0.002615087997683742,0.0012961605581644827,-0.0035582942071844424,-0.00493235893564524
0.019181762132836063,-6.260085651584448,6116.700924010156,665.9056511746442,8.561129418234863,0.0686238069546984,-143537.73023624442,74.33987090790352,9.650754151339198,119.9443819022995,4.855169100188204,10.250654279689183,7.038032124178923,192.7242267126416,9.073023183748559e8,51.3683589370777,32.95162594865248,2.4390179901961324,-1.3518961877243854,3.552261953294871,2894.6181676629753,38.0027267048385,0.2510822302944734,-2.2865428876284826,4.518702192152056,73.26064751499872,-6.776330123468496,-2.9206695717629,5.976164390155136,-22.06226843976455,-3.1312858327331634,8.076552740909992,-1.6770680647598921,10.571711561471005,12.224482769455449,0.28545758303863533,0.00506290243407262,1.0963845597755608,3.113284813016194e6,766178.9801653784,-1397.7840560377188,-1.2451694044237187,7.937077111460583e-7,-1.5949803511580096e-5,-2.3892436916822767e-5,-4.914016298244656e-13,0.007160734299168953,1.5806490510926149e-7,5.768027140449512,0.0009533755694140985,6.125640543359831e-8,0.0012115027346177357,0.001560205501459828,0.22506418088745714,0.02283286487384374,0.01814388184935735,51.3683589370777,515.1975628781656,2894.6181676629753,331.810375076405,1.4241766855081085e-7,1.816870980504382e-10,1.0,10.0,0.0,0.0,-3236.8221048457926,-1.0002291942147474e-5,8.279201223772209e-7,539745.0948255989,-3.359267369501599e-5,-1.2327740257980062e-6,-0.0002415652269377137,-2.760364238524869e-6,-5.8742130180075725e-6,-0.06102527927645825,-8.31333647136432e-5,0.00012642934663889327,-0.00023100532064996145,0.0005257305662247596,-0.0014749714731835178,-8.384279620279712e-5,0.00015116522955490523,-0.000284622966706614,0.0006548473293013638,-0.0018493975239111905,0.00018399101191476615,-0.00036451225259781224,0.0008466338382787715,-0.0023966670429961387,-0.0004781427891802566,0.0011257474833088813,-0.0031897782780171925,0.0015297635546861251,-0.004340732269045829,-0.006017617569415233
0.01950768595692499,-6.243237050723496,5861.505229117062,652.0755770707859,8.561129362741818,0.06978983279835478,-134723.6646011482,74.3398703262813,9.650750111675114,119.9443277854723,4.855168417969323,10.250652186243672,6.804823406109375,183.22489787270712,8.481701870831293e8,49.666214616973285,32.95160997247952,2.522600122279176,-1.4461350198211205,3.9301100989321878,2798.7015866379616,38.002703010517635,0.25968160612262836,-2.445938823310929,4.9993487975164985,73.26058950105431,-7.008563346793569,-3.12427012993811,6.611838797234119,-22.818353294282087,-3.3495638346301764,8.935641595561819,-1.7939563058248773,11.696201252195067,13.52475267423724,0.28545758303863783,0.005170283109421136,1.0963845444279068,3.113285678148848e6,766179.2991418478,-1340.3220702786057,-1.2461319764789,8.69118782973805e-7,-1.7048340665590027e-5,-2.554496938764018e-5,-5.483539403642957e-13,0.00716849821935586,1.7212559280537866e-7,5.771686873615194,0.0009948761320252028,6.611366130232127e-8,0.0012642385643288766,0.0016281207365138285,0.2326252169587777,0.023613810206902553,0.018765476400593912,49.666214616973285,498.12598823640474,2798.7015866379616,320.81558201717104,1.6263943566988977e-7,2.1356314316689224e-10,1.0,10.0,0.0,0.0,-3104.0899011744696,-1.0822307053957451e-5,8.78832200848815e-7,506861.5622889688,-3.546779409272607e-5,-1.363487798150799e-6,-0.0002549313284078326,-3.0500831182294483e-6,-6.490678330592925e-6,-0.06103410455705507,-8.877730138568768e-5,0.00013958381256597396,-0.00026361140765357937,0.0006200239881091232,-0.0017976972880550447,-8.951702457668328e-5,0.00016689422679077171,-0.00032480897591757077,0.0007723362314402276,-0.00225417904934539,0.0002031278748655294,-0.0004159973152627011,0.000998603999645991,-0.0029214783001415734,-0.0005457003478767694,0.00132792959494153,-0.0038886565405232176,0.0018046631665490235,-0.00529237443886374,-0.0073377426956418
0.019838514753803327,-6.226420352417967,5617.373360669365,638.5479871282894,8.561129304337447,0.07097340767761177,-126461.98713993598,74.33986971324438,9.650745800296477,119.94427009606606,4.855167689278694,10.250649952462707,6.579762110646974,174.21045943352752,7.929930954663706e8,48.02353577413692,32.951593011559744,2.6088794521072476,-1.5467445200042467,4.347313519136079,2706.1358987016856,38.0026778237087,0.2685577953255961,-2.6161108876082664,5.530057772473263,73.26052770007013,-7.248293169474646,-3.341635216595569,7.3137227327053544,-23.598842729827666,-3.5825978210445606,9.88420998819417,-1.918743172613171,12.9378126400738,14.960448107201783,0.2854575830386406,0.005279815159010247,1.096384527654483,3.113286601045383e6,766179.6395100657,-1285.2838937654965,-1.2470555455264922,9.516264752422321e-7,-1.8219758120107595e-5,-2.730785952424803e-5,-6.117605371007363e-13,0.0071759325978453786,1.8740912766716105e-7,5.77519456649504,0.0010381058844490874,7.13462013532329e-8,0.0013191715993796217,0.0016988656908219423,0.24041995470236432,0.02441985531556248,0.019407120507157687,48.02353577413692,481.6508221399778,2706.1358987016856,310.2049019432871,1.8567325059784811e-7,2.5078803082682553e-10,1.0,10.0,0.0,0.0,-2976.930291776766,-1.1713106403010556e-5,9.320157538820986e-7,476013.5351494448,-3.746120951577833e-5,-1.507757722554275e-6,-0.0002691304895787949,-3.3694250544534785e-6,-7.170168173200557e-6,-0.06104262689475162,-9.478713454108927e-5,0.00015406714849426525,-0.0003007168289620463,0.0007309149216685159,-0.0021898975889213844,-9.555719110101267e-5,0.00018421229024861063,-0.00037054241089924574,0.0009105137434674017,-0.0027461336096849184,0.00022419696717395713,-0.0004745930541207586,0.0011773503975445448,-0.0035593765981789794,-0.0006225924593412897,0.0015657594234153845,-0.004738233128124349,0.0021280661279282215,-0.006449372240881806,-0.008942960514241712
0.020174362929944553,-6.209632953817835,5383.775122133679,625.3143742498147,8.561129242849375,0.07217494095752988,-118716.41215338443,74.33986906675472,9.650741198843665,119.94420859446186,4.855166910913807,10.250647568900025,6.3625174039216725,165.65407878812786,7.414924061613101e8,46.43790772214286,32.95157500813036,2.69795098117027,-1.6541582730826545,4.807955811168827,2616.785035282596,38.00265105345209,0.2777204563703831,-2.7977926314189374,6.116023708496296,73.26046186739764,-7.495783968800883,-3.573701793014249,8.088686268341299,-24.40459712423301,-3.831392101769641,10.93154254735245,-2.0519656947739793,14.308698365693918,16.545619946689666,0.2854575830386437,0.005391552603025282,1.096384509321276,3.1132875855662534e6,766180.0027090613,-1232.558545507166,-1.2479418222496936,1.0419033417960664e-6,-1.9468879763809997e-5,-2.918848366277052e-5,-6.823481547223086e-13,0.007183050975361264,2.0402189902217416e-7,5.778556832274922,0.0010831401926124375,7.698310778332172e-8,0.0013763975906770198,0.0017725636874404735,0.24845600513772917,0.0252518783756427,0.020069520151283837,46.43790772214286,465.7478466738626,2616.785035282596,299.9627374632512,2.1190559408534204e-7,2.942310204043502e-10,1.0,10.0,0.0,0.0,-2855.0901315591327,-1.2681166598964782e-5,9.874646304233575e-7,447069.7634308664,-3.958205874267002e-5,-1.6669824307081643e-6,-0.00028422638816331025,-3.721387899922591e-6,-7.919059904483009e-6,-0.0610508617788825,-0.00010118623235411776,0.00017001163725527478,-0.00034293383612288254,0.0008612869986106037,-0.00266634831875836,-0.00010198646766440317,0.0002032776189120251,-0.00042257851854078703,0.0010729760561779614,-0.003343810056469361,0.0002473904902339393,-0.0005412681534403773,0.0013875308181755743,-0.004334441430639829,-0.0007100914752940397,0.0018454432411808015,-0.005770622565885482,0.002508424307338943,-0.007855527551732175,-0.010894137646634756
0.02051534497675004,-6.192872448690378,5160.21139109797,612.3666543784527,8.561129178092846,0.0733948423093208,-111453.2672809361,74.33986838461715,9.650736287717297,119.94414302483928,4.855166079449412,10.250645025474402,6.15277655326121,157.53065390784403,6.934110019709477e8,44.907047890056994,32.95155590138957,2.789912740671997,-1.7688394433669092,5.316544676783443,2530.5203725546407,38.00262260361628,0.2871795429105412,-2.991767672119862,6.762980685197445,73.2603917429712,-7.751308600301112,-3.8214707677012814,8.94431297556658,-25.236504408143485,-4.097019506233976,12.087888168863818,-2.19419744422463,15.822273154660015,18.29577808629393,0.28545758303864716,0.00550555017666329,1.0963844892815455,3.113288635828281e6,766180.3902743761,-1182.0411881178723,-1.248792425386389,1.140686016409842e-6,-2.080084507458879e-5,-3.119470794408172e-5,-7.609253069010975e-13,0.007189866118842894,2.2207958111226662e-7,5.781779917894844,0.0011300576226714121,8.30557247579529e-8,0.001436016353431779,0.001849343285013502,0.2567411776785061,0.026110785178864282,0.020753403857911946,44.907047890056994,450.39416897714864,2530.5203725546407,290.07434457408,2.4177561421146623e-7,3.44899224003737e-10,1.0,10.0,0.0,0.0,-2738.3301480181617,-1.373357671189697e-5,1.045151831454219e-6,419908.2190462885,-4.184028624476199e-5,-1.842704734271781e-6,-0.00030028827449383934,-4.10927054260957e-6,-8.74437121309365e-6,-0.06105882397906707,-0.00010799940595723101,0.0001875625469614589,-0.0003909570496864157,0.0010145195861592442,-0.003244936828486352,-0.00010882943586566103,0.00022426394288662958,-0.0004817742179614449,0.0012639379742148899,-0.004069665347344523,0.00027291949157279066,-0.0006171218088030655,0.0016346050067284716,-0.005275829892804926,-0.0008096412939918786,0.0021742570187714694,-0.007024718066409396,0.002955647903058306,-0.009563897978595028,-0.01326501689965046
0.02051534497675004,-6.192872448690378,5160.21139109797,612.3666543784527,8.561129178092846,0.0733948423093208,-111453.2672809361,74.33986838461715,9.650736287717297,119.94414302483928,4.855166079449412,10.250645025474402,6.15277655326121,157.53065390784403,6.934110019709477e8,44.907047890056994,32.95155590138957,2.789912740671997,-1.7688394433669092,5.316544676783443,2530.5203725546407,38.00262260361628,0.2871795429105412,-2.991767672119862,6.762980685197445,73.2603917429712,-7.751308600301112,-3.8214707677012814,8.94431297556658,-25.236504408143485,-4.097019506233976,12.087888168863818,-2.19419744422463,15.822273154660015,18.29577808629393,0.28545758303864716,0.00550555017666329,1.0963844892815455,3.113288635828281e6,766180.3902743761,-1182.0411881178723,-1.248792425386389,1.140686016409842e-6,-2.080084507458879e-5,-3.119470794408172e-5,-7.609253069010975e-13,0.007189866118842894,2.2207958111226662e-7,5.781779917894844,0.0011300576226714121,8.30557247579529e-8,0.001436016353431779,0.001849343285013502,0.2567411776785061,0.026110785178864282,0.020753403857911946,44.907047890056994,450.39416897714864,2530.5203725546407,290.07434457408,2.4177561421146623e-7,3.44899224003737e-10,1.0,10.0,0.0,0.0,-2738.3301480181617,-1.373357671189697e-5,1.045151831454219e-6,419908.2190462885,-4.184028624476199e-5,-1.842704734271781e-6,-0.00030028827449383934,-4.10927054260957e-6,-8.74437121309365e-6,-0.06105882397906707,-0.00010799940595723101,0.0001875625469614589,-0.0003909570496864157,0.0010145195861592442,-0.003244936828486352,-0.00010882943586566103,0.00022426394288662958,-0.0004817742179614449,0.0012639379742148899,-0.004069665347344523,0.00027291949157279066,-0.0006171218088030655,0.0016346050067284716,-0.005275829892804926,-0.0008096412939918786,0.0021742570187714694,-0.007024718066409396,0.002955647903058306,-0.009563897978595028,-0.01326501689965046
0.020861575410303253,-6.176136620527035,4946.211826543414,599.6971387744194,8.561129109869649,0.07463352149462084,-104641.27893727984,74.33986766446588,9.650731045997661,119.94407311411214,4.855165191222366,10.250642311428651,5.950243624376335,149.81667843259044,6.485114029434667e8,43.42879631352194,32.951535627386455,2.884865851496517,-1.8912827261257674,5.878055714175551,2447.2201956067543,38.00259237266016,0.2969453077043528,-3.198873000672777,7.47725797672179,73.26031705041801,-8.01514857265666,-4.08601121997417,9.888973600684107,-26.095480627831282,-4.380625904877011,13.36455958534997,-2.346050929437857,17.493344130469957,20.228042037478453,0.285457583038651,0.005621863311014495,1.0963844673746208,3.113289756220858e6,766180.8038442652,-1133.6326981873603,-1.2496088880247227,1.24878125637811e-6,-2.2221128562064622e-5,-3.333491925112359e-5,-8.48391449537136e-13,0.0071963900709590784,2.4170793465541407e-7,5.784869729158376,0.0011789400547755895,8.959783122968343e-8,0.0014981319114511177,0.0019293384637650035,0.26528348046828515,0.0269975096522853,0.021459523148905594,43.42879631352194,435.5681258740538,2447.2201956067543,280.52577123937607,2.7578222268757694e-7,4.039589816931792e-10,1.0,10.0,0.0,0.0,-2626.4239802521342,-1.4878096416534491e-5,1.1050255563064988e-6,394415.35958723316,-4.424671806955664e-5,-2.0366263679091854e-6,-0.00031739149393452835,-4.536702584379651e-6,-9.653823241500947e-6,-0.06106652760094175,-0.00011525298925261877,0.00020687937028484842,-0.00044557437236510545,0.0011945720301935847,-0.00394731056954348,-0.00011611216258291267,0.00024736200586647126,-0.000549101582589999,0.0014883381215321225,-0.0049508799049624375,0.00030101566032902656,-0.0007034010516948097,0.0019249712093903496,-0.006418837108136338,-0.0009228801528958219,0.002560728792336148,-0.008547608930082337,0.0034813544040722183,-0.011638734760036535,-0.016144916872671895
0.021213168943509806,-6.159423424864721,4741.332640790083,587.2984999531695,8.561129037966884,0.07589138898109413,-98251.37376733274,74.33986690374913,9.650725451355527,119.9439985707482,4.855164242314855,10.250639415284217,5.754638158220527,142.49011429695855,6.065740436933509e8,42.00110597748078,32.951514118898665,2.982914649366888,-2.0220165070097487,6.497981077937176,2366.76915425198,38.00256025336932,0.30702831293871885,-3.420002641602848,8.265841950632586,73.2602374960723,-8.287594404871852,-4.368465074164341,10.931907930218054,-26.98247110051085,-4.683435212473278,14.774044004460363,-2.508180243127302,19.338255611959315,22.361308263497076,0.28545758303865526,0.005740548192214659,1.0963844434245704,3.1132909514238858e6,766181.2451665596,-1087.2392415845154,-1.2503926639058447,1.3670726189571523e-6,-2.373556128509074e-5,-3.5618059445040955e-5,-9.45747224787013e-13,0.007202634199576651,2.6304369013706014e-7,5.787831855727505,0.0012298728338105379,9.664583119089214e-8,0.0015628526883904037,0.002012688871985309,0.2740911262951407,0.027913014985670694,0.022188653484019268,42.00110597748078,421.2491870169942,2366.76915425198,271.30379500910055,3.1449215639108273e-7,4.72760515761916e-10,1.0,10.0,0.0,0.0,-2519.157225976892,-1.6123220379335963e-5,1.1670047240818155e-6,370485.44381596777,-4.6813146783605216e-5,-2.2506243555759964e-6,-0.00033561807190378526,-5.007677161634354e-6,-1.0655910392423857e-5,-0.0610739861426813,-0.00012297492726826383,0.00022813719033396035,-0.00050767935610762,0.0014060821407386598,-0.004799660041706186,-0.0001238622836332149,0.0002727811990594518,-0.0006256631202949268,0.0017519619500364846,-0.006020341866046626,0.0003319333057410559,-0.0008015203876178413,0.002266125853901901,-0.00780617657602292,-0.0010516664684359256,0.0030148519854525328,-0.010396292328631138,0.004099159878892604,-0.014157823795890694,-0.019641994068993855
0.021570240539606274,-6.142730978352948,4545.154657842945,575.1637449417289,8.561128962155646,0.07716885613355579,-92256.50187642896,74.33986609971248,9.650719479958768,119.94391908353178,4.855163228536722,10.250636324793685,5.565694042680529,135.5302794111354,5.673957422973747e8,40.62203458092537,32.951491305317205,3.084166782399083,-2.161605126866692,7.182383001262562,2289.0577989682165,38.00252613259454,0.31743943737331315,-3.656111492542005,9.13644415199288,73.26015276795968,-8.568945908008441,-4.670052003053428,12.083314836793718,-27.89845132307096,-5.006754635861581,16.33012480290075,-2.6812838353337094,21.375048377627287,24.71643422046196,0.28545758303866003,0.0058616617821388925,1.0963844172387527,3.1132922264264817e6,766181.716105842,-1042.7719049228297,-1.2511451328625627,1.4965277298607592e-6,-2.535035321719311e-5,-3.805366107015318e-5,-1.0541058290058885e-12,0.007208609240177702,2.8623550175744e-7,5.790671592712734,0.0012829449104733704,1.0423895657041837e-7,0.0016302916866865465,0.0020995400566746277,0.28317253568400275,0.02885829449924696,0.022941594998280707,40.62203458092537,407.4178722918118,2289.0577989682165,262.3958698247612,3.5854910141780637e-7,5.528663016466587e-10,1.0,10.0,0.0,0.0,-2416.326615330651,-1.7478248408580633e-5,1.2309738404561206e-6,348019.9214557293,-4.955242403253146e-5,-2.486768989599352e-6,-0.00035505735104142476,-5.526586819523092e-6,-1.1759976629456023e-5,-0.0610812125441782,-0.00013119486656361763,0.00025152816688518205,-0.0005782851611348368,0.0016544811257536167,-0.0058336628240837456,-0.00013210908894660097,0.0003007513391151763,-0.0007127090228240736,0.002061585313081889,-0.0073178340072311,0.0003659515093897927,-0.0009130839689297002,0.0026668499660603795,-0.009489524508078289,-0.0011981080151698088,0.0035483345102120126,-0.012639738574422807,0.004825019207539406,-0.01721531091251071,-0.02388718092881358
0.021932905504044285,-6.126057546694743,4357.281528421055,563.2861894854617,8.561128882189536,0.07846633554231255,-86631.47613469194,74.33986524938074,9.650713106372232,119.94383432023467,4.855162145406464,10.250633026889869,5.383158466431899,128.9177451166384,5.3078831688587743e8,39.28973690134379,32.951467112530764,3.1887333229351773,-2.3106513123058727,7.9379529195940535,2213.9821506321773,38.00248989098014,0.3281898845689077,-3.9082194456470636,10.09757651296322,73.26006253471802,-8.85951250802816,-4.992074691203751,13.35445174924284,-28.844428013527715,-5.351980305928747,18.048015957078345,-2.8661074858633646,23.623635595991118,27.31644164398718,0.2854575830386653,0.0059852618529077015,1.0963843886062261,3.1132935865469957e6,766182.218651132,-1000.14635493521,-1.251867605859816,1.6382062441935115e-6,-2.7072117124503097e-5,-4.0651885547334234e-5,-1.1747056675354974e-12,0.00721432533496026,3.114449866104997e-7,5.793393960639331,0.001338248994130476,1.1241948658736635e-7,0.0017005666814252094,0.0021900437134423243,0.29253634092887787,0.029834372643336864,0.023719173347661347,39.28973690134379,394.0556752376883,2213.9821506321773,253.79007669830435,4.0868403261991355e-7,6.460837286655167e-10,1.0,10.0,0.0,0.0,-2317.739246532847,-1.8953362398662823e-5,1.2967771553179853e-6,326926.87690368446,-5.247856255821945e-5,-2.7473436684571025e-6,-0.00037580669339839557,-6.09826290871616e-6,-1.2976299269487866e-5,-0.06108821923317642,-0.00013994425086079213,0.00027726316167202226,-0.0006585403312762331,0.0019461277560086426,-0.007087621732516743,-0.000140883612390038,0.0003315246124296708,-0.0008116566623695052,0.0024251420871527667,-0.008891464966601734,0.0004033764782014741,-0.0010399106604611758,0.0031374268586643553,-0.011531382445148336,-0.0013645949165618093,0.004174889730651742,-0.015361382706491154,0.005677623594829238,-0.020925111331916414,-0.029038939610126775
0.022301279635846577,-6.109401530679891,4177.3380813699805,551.6594326886471,8.561128797803024,0.07978424156418701,-81352.82576954713,74.33986434953762,9.650706303449832,119.94374392618161,4.855160988130684,10.25062950763096,5.20679094163999,122.63424226133189,4.965773330561751e8,38.002457661649224,32.95144146280817,3.296728901250011,-2.4697987967058586,8.772076860460405,2141.443298568305,38.00245140267921,0.3392911929292727,-4.177415832923423,11.15863453355356,73.25996644444372,-9.159613631038217,-5.335924511844285,14.757744665419022,-29.821440354379174,-5.720603351106297,19.944510721980407,-3.063447505639184,26.10599739943945,30.186741362553803,0.2854575830386712,0.006111407042866844,1.0963843572960041,3.113295037454539e6,766182.7549241619,-959.2825220256343,-1.252561329692917,1.7932685786993462e-6,-2.8907894199935116e-5,-4.3423564245010924e-5,-1.3089244554039534e-12,0.007219792069046794,3.3884785914929666e-7,5.796003724009917,0.0013958817221066222,1.2123298564411433e-7,0.0017738004350451172,0.00228435796326721,0.3021913917204499,0.030842306201205316,0.024522240720092195,38.002457661649224,381.1449915067091,2141.443298568305,245.47507763674773,4.6572693409563687e-7,7.545026967306065e-10,1.0,10.0,0.0,0.0,-2223.211875062724,-2.0559710856022023e-5,1.364212025655303e-6,307120.5209765398,-5.5606848879811356e-5,-3.034866812003453e-6,-0.00039797225597754045,-6.728018902117203e-6,-1.431618111211628e-5,-0.061095018168911566,-0.00014925642288335773,0.00030557351780612703,-0.0007497466260616547,0.0022884649672239433,-0.008607836719068613,-0.00015021872716347332,0.0003653777038626824,-0.0009241126331738551,0.002851919856143239,-0.010799394669667076,0.0004445441199050663,-0.001184062382094364,0.0036898963231547016,-0.014007323283427032,-0.0015538369543172841,0.004910576305155121,-0.0186621297960903,0.006678864987297663,-0.025425023367621778,-0.035288999469560746
0.022301279635846577,-6.109401530679891,4177.3380813699805,551.6594326886471,8.561128797803024,0.07978424156418701,-81352.82576954713,74.33986434953762,9.650706303449832,119.94374392618161,4.855160988130684,10.25062950763096,5.20679094163999,122.63424226133189,4.965773330561751e8,38.002457661649224,32.95144146280817,3.296728901250011,-2.4697987967058586,8.772076860460405,2141.443298568305,38.00245140267921,0.3392911929292727,-4.177415832923423,11.15863453355356,73.25996644444372,-9.159613631038217,-5.335924511844285,14.757744665419022,-29.821440354379174,-5.720603351106297,19.944510721980407,-3.063447505639184,26.10599739943945,30.186741362553803,0.2854575830386712,0.006111407042866844,1.0963843572960041,3.113295037454539e6,766182.7549241619,-959.2825220256343,-1.252561329692917,1.7932685786993462e-6,-2.8907894199935116e-5,-4.3423564245010924e-5,-1.3089244554039534e-12,0.007219792069046794,3.3884785914929666e-7,5.796003724009917,0.0013958817221066222,1.2123298564411433e-7,0.0017738004350451172,0.00228435796326721,0.3021913917204499,0.030842306201205316,0.024522240720092195,38.002457661649224,381.1449915067091,2141.443298568305,245.47507763674773,4.6572693409563687e-7,7.545026967306065e-10,1.0,10.0,0.0,0.0,-2223.211875062724,-2.0559710856022023e-5,1.364212025655303e-6,307120.5209765398,-5.5606848879811356e-5,-3.034866812003453e-6,-0.00039797225597754045,-6.728018902117203e-6,-1.431618111211628e-5,-0.061095018168911566,-0.00014925642288335773,0.00030557351780612703,-0.0007497466260616547,0.0022884649672239433,-0.008607836719068613,-0.00015021872716347332,0.0003653777038626824,-0.0009241126331738551,0.002851919856143239,-0.010799394669667076,0.0004445441199050663,-0.001184062382094364,0.0036898963231547016,-0.014007323283427032,-0.0015538369543172841,0.004910576305155121,-0.0186621297960903,0.006678864987297663,-0.025425023367621778,-0.035288999469560746
0.022675479174111515,-6.0927614622299915,4004.968923583457,540.2773402537288,8.561128708709685,0.08112299013056079,-76398.66639010582,74.33986339670423,9.650699042223279,119.94364752276842,4.855159751582744,10.250625752144035,5.036362512568475,116.66257937222903,4.646009912823949e8,36.758525754009774,32.951414274698394,3.4082717838564003,-2.639735029044919,9.69290714127461,2071.3470750596207,38.002410535083946,0.3507552395563148,-4.464864022173036,12.329988486697532,73.25986412352914,-9.469578936419296,-5.703087395946909,16.306908778152085,-30.830560739303763,-6.11421617475284,22.038144653501334,-3.274154038480286,28.846394224861672,33.3553797736608,0.28545758303867774,0.006240156843546806,1.0963843230551622,3.1132965851910682e6,766183.3271878927,-920.1043342599016,-1.2532274908901744,1.962985373465479e-6,-3.086518022629638e-5,-4.6380240597267925e-5,-1.4582948291055854e-12,0.00722501850022774,3.6863514938343925e-7,5.798505406769529,0.0014559438044654941,1.307285548147798e-7,0.0018501208808524199,0.0023826475891186305,0.3121467554231676,0.03188318497276719,0.02535167643678576,36.758525754009774,368.6690609324192,2071.3470750596207,237.44007833155152,5.30620039195206e-7,8.805387956108241e-10,1.0,10.0,0.0,0.0,-2132.5703173839975,-2.2309500545999193e-5,1.4330213342533333e-6,288520.7394441238,-5.895396542487687e-5,-3.3521158568049638e-6,-0.00042166983079039986,-7.4216975443728995e-6,-1.5792050720340363e-5,-0.06110162087876593,-0.00015916672590670288,0.00033671298625572143,-0.0008533791026901386,0.0026902023292141204,-0.0104502567320162,-0.00016014924018936484,0.0004026141014195242,-0.0010518975779881267,0.0033527879552635465,-0.01311191220690015,0.0004898228303988374,-0.0013478760384016918,0.004338350927613997,-0.01700869675777445,-0.0017689056064000375,0.005774194433347956,-0.022663976090309568,0.007854377725096853,-0.030881686669419848,-0.04286927473231568
0.023055621051805194,-6.076135987141337,3839.8370185377403,529.1340197979828,8.561128614600173,0.08248299965466566,-71748.57748124926,74.33986238711447,9.650691291777653,119.94354470580234,4.855158430278921,10.250621744561867,4.871654892503961,110.98656309971777,4.3470909210877633e8,35.556347940460185,32.95138546291404,3.523484045905894,-2.8211942001700683,10.709442205462055,2003.6037003748625,38.002367148518665,0.3625942532226163,-4.771806552310165,13.6230849760413,73.25975517535659,-9.789748813499697,-6.095150390008121,18.01708279386915,-31.87289637626075,-6.534519468345317,24.34937713611509,-3.4991347465923646,31.87160436701219,36.85331327197872,0.28545758303868507,0.006371571692715917,1.0963842856067385,3.1132982361960947e6,766183.9378560362,-882.5394412126022,-1.2538672198412986,2.1487479683292754e-6,-3.295195487091342e-5,-4.953421722231101e-5,-1.6245218294441032e-12,0.007230013190298638,4.010145507881867e-7,5.800903308527835,0.0015185402241214094,1.409591104109189e-7,0.001929661376792054,0.002485084363090191,0.3224117253757669,0.03295813333639742,0.026208388257017025,35.556347940460185,356.6119043508383,2003.6037003748625,229.67478746836028,6.044328683527565e-7,1.026983037538722e-9,1.0,10.0,0.0,0.0,-2045.6488293195966,-2.421609819123721e-5,1.5028849448713094e-6,271052.6653409096,-6.253812751271835e-5,-3.7021539493053177e-6,-0.00044702578745411633,-8.18572308159206e-6,-1.7417573506253426e-5,-0.061108038497875175,-0.00016971261793504157,0.0003709598518936957,-0.0009711088594005857,0.0031615290966819243,-0.012682470241639938,-0.00017071199837166796,0.00044356663970286035,-0.001197074308775157,0.003940463778181191,-0.01591394014681163,0.0005396165690915981,-0.001533999691481513,0.005099282113676988,-0.020645890976913696,-0.0020132816786505043,0.006787748828808102,-0.027514375703448245,0.009234171585091515,-0.03749656325436647,-0.05206021193422171
0.023441822882150593,-6.0595238605781505,3681.622514685791,518.223806390218,8.561128515140055,0.08386469098207718,-67383.49449214002,74.33986131668883,9.650683019123829,119.94343504379682,4.855157018353745,10.2506174679582,4.712459799783249,105.59093009148738,4.0676212183640987e8,34.39440400672517,32.95135493823933,3.642491669991155,-3.014960353624343,11.831614093230222,1938.1275096847457,38.00232109595599,0.3748208191506724,-5.09957041454035,15.05055820577774,73.25963917899422,-10.12047467605586,-6.513808399864524,19.90497609673008,-32.94959023058274,-6.983329421164051,26.90079027104104,-3.7393585893146293,35.211184244104686,40.7147088850311,0.28545758303869323,0.006505712976951499,1.0963842446474608,3.113299997331871e6,766184.589502797,-846.5189898574375,-1.2544815940905099,2.3520797374666355e-6,-3.517671137311324e-5,-5.2898603933635056e-5,-1.8095022492543908e-12,0.007234784229619475,4.362118652887964e-7,5.803201517554102,0.0015837804032767567,1.5198167762859528e-7,0.0020125609163711374,0.002591847318387273,0.33299582217480383,0.03406831112227852,0.027093313138835277,34.39440400672517,344.95827499640933,1938.1275096847457,222.16938542358383,6.883792054853402e-7,1.197058923068614e-9,1.0,10.0,0.0,0.0,-1962.2896031333821,-2.6294140568271754e-5,1.5734099627664788e-6,254646.30231264234,-6.637923160213443e-5,-4.088359148127428e-6,-0.0004741780926150707,-9.02715803664536e-6,-1.9207772483900808e-5,-0.06111428180127938,-0.00018093378428557858,0.0004086192310012092,-0.0011048286257516328,0.003714362265906069,-0.015386100127535812,-0.00018194599238880346,0.0004886002485291459,-0.0013619794527331196,0.004629822894784707,-0.01930804812434362,0.0005943681809947355,-0.0017454332769233601,0.005991983334991945,-0.025052258255362968,-0.0022909089279186026,0.007976988157130781,-0.0333914983501359,0.010853369604001413,-0.04551314145967911,-0.06320084768224624
0.02383420309356909,-6.042923936470577,3530.0216081826748,507.5412450237093,8.561128409967374,0.08526848787252586,-63285.608423103586,74.33986018100524,9.6506741890595,119.94331807611097,4.855155509533093,10.250612904277276,4.558578286623956,100.461282475633,3.806304096496338e8,33.27124186350844,32.95132260743499,3.7654246934095807,-3.221870774113537,13.07038534300868,1874.8366770177956,38.00227222271346,0.3874478880644637,-5.449572806474972,16.626353247252588,73.25951568778218,-10.462119394127162,-6.96087153827059,21.989031780111112,-34.0618224130684,-7.462585573798028,29.71730920883574,-3.99585993257514,38.897756718780094,44.977277283117076,0.2854575830387023,0.006642643086160957,1.0963841998452442,3.1133018759107892e6,766185.2848734752,-811.9774040846884,-1.2550716416111087,2.574648545878151e-6,-3.754848879569577e-5,-5.648736995114223e-5,-2.0153462192440945e-12,0.0072393392613309075,4.744725865741367e-7,5.805403923625608,0.0016517784016406342,1.6385771092581214e-7,0.0020989643799019173,0.0027031230732798388,0.34390879884301484,0.03521491493766146,0.02800741836444373,33.27124186350844,333.6936093710969,1874.8366770177956,214.91449262166051,7.838363339232628e-7,1.3944880409900551e-9,1.0,10.0,0.0,0.0,-1882.3422715054132,-2.8559655703609074e-5,1.644119735678097e-6,239236.17283098563,-7.049901969719386e-5,-4.514456737615774e-6,-0.0005032774405548256,-9.953765710734078e-6,-2.1179161200998352e-5,-0.06112036123659187,-0.0001928722592411405,0.00045002558868624943,-0.0012566816664999981,0.004362635754916227,-0.01865968610409818,-0.00019389246862077156,0.0005381149646707073,-0.001549259201815604,0.005438260645003804,-0.02341808058746928,0.0006545630356409723,-0.0019855746084124983,0.007039020235265429,-0.030388842291155904,-0.0026062546602819425,0.009372034369020593,-0.040510562332415435,0.012753069122045447,-0.05522561621590947,-0.07670093194767552
0.024232881049009128,-6.026335158303102,3384.745512495301,497.0810752090204,8.561128298689972,0.08669481742568334,-59438.27438736794,74.33985897526702,9.650664764021135,119.94319331096357,4.855153897105391,10.250608034258788,4.409820135804816,95.58402924121673,3.561933631214307e8,32.18547314299928,32.951288373152806,3.892417356577259,-3.442819600358521,14.43785592775405,1813.652967121854,38.00222036614811,0.40048878455744613,-5.823327269660788,18.36586207099359,73.2593842278467,-10.8150577320237,-7.43827296183655,24.28960656223338,-35.21081158593115,-7.974359192243166,32.826445300617216,-4.269742920720617,42.96732927026481,49.68264022609746,0.2854575830387124,0.00678242546405698,1.0963841508364536,3.113303879724469e6,766186.026895747,-778.8521847753348,-1.2556383437698564,2.8182803605356447e-6,-4.007690616366673e-5,-6.0315399323170994e-5,-2.2444012250441555e-12,0.0072436855029179925,5.160636216076838e-7,5.807514229637822,0.0017226531217354889,1.766534392667364e-7,0.002189022794679263,0.0028191061666057666,0.3551606456214569,0.036399179502667245,0.028951702678986068,32.18547314299928,322.80398308028003,1813.652967121854,207.9011410911271,8.923667989118813e-7,1.6235653928810353e-9,1.0,10.0,0.0,0.0,-1805.6634577206476,-3.103019547283069e-5,1.7144414074806133e-6,224760.9972110845,-7.492126008916572e-5,-4.9845548416051674e-6,-0.0005344884958799077,-1.0974078666997775e-5,-2.3349889393298846e-5,-0.06112628695432683,-0.00020557255294470457,0.0004955454824511983,-0.0014290943712581242,0.005122637224703227,-0.022622151730743292,-0.00020659504527650147,0.0005925492141929331,-0.0017619096278824603,0.006386113381277199,-0.028393521123064893,0.000720732991443614,-0.0022582712684965185,0.008266778536963518,-0.03685006674836534,-0.0029643780944754155,0.01100811627986613,-0.049131458070033315,0.01498134577798459,-0.06698934200921153,-0.0930555326596291
0.024232881049009128,-6.026335158303102,3384.745512495301,497.0810752090204,8.561128298689972,0.08669481742568334,-59438.27438736794,74.33985897526702,9.650664764021135,119.94319331096357,4.855153897105391,10.250608034258788,4.409820135804816,95.58402924121673,3.561933631214307e8,32.18547314299928,32.951288373152806,3.892417356577259,-3.442819600358521,14.43785592775405,1813.652967121854,38.00222036614811,0.40048878455744613,-5.823327269660788,18.36586207099359,73.2593842278467,-10.8150577320237,-7.43827296183655,24.28960656223338,-35.21081158593115,-7.974359192243166,32.826445300617216,-4.269742920720617,42.96732927026481,49.68264022609746,0.2854575830387124,0.00678242546405698,1.0963841508364536,3.113303879724469e6,766186.026895747,-778.8521847753348,-1.2556383437698564,2.8182803605356447e-6,-4.007690616366673e-5,-6.0315399323170994e-5,-2.2444012250441555e-12,0.0072436855029179925,5.160636216076838e-7,5.807514229637822,0.0017226531217354889,1.766534392667364e-7,0.002189022794679263,0.0028191061666057666,0.3551606456214569,0.036399179502667245,0.028951702678986068,32.18547314299928,322.80398308028003,1813.652967121854,207.9011410911271,8.923667989118813e-7,1.6235653928810353e-9,1.0,10.0,0.0,0.0,-1805.6634577206476,-3.103019547283069e-5,1.7144414074806133e-6,224760.9972110845,-7.492126008916572e-5,-4.9845548416051674e-6,-0.0005344884958799077,-1.0974078666997775e-5,-2.3349889393298846e-5,-0.06112628695432683,-0.00020557255294470457,0.0004955454824511983,-0.0014290943712581242,0.005122637224703227,-0.022622151730743292,-0.00020659504527650147,0.0005925492141929331,-0.0017619096278824603,0.006386113381277199,-0.028393521123064893,0.000720732991443614,-0.0022582712684965185,0.008266778536963518,-0.03685006674836534,-0.0029643780944754155,0.01100811627986613,-0.049131458070033315,0.01498134577798459,-0.06698934200921153,-0.0930555326596291
0.024637977022661278,-6.009756556331239,3245.5195642677977,486.83822057754514,8.561128180882568,0.08814410999653503,-55825.9292242616,74.33985769426818,9.650654703929577,119.94306022335701,4.855152173891379,10.250602837359693,4.266003360734393,90.94633422631324,3.3333878005300343e8,31.135769549991554,32.95125213387353,4.023608210717755,-3.6787615995356147,15.94738075712241,1754.5015298483481,38.00216535536838,0.413957210375508,-6.222450104940099,20.286073019722785,73.25924429658481,-11.179676676526926,-7.948077062397641,26.829168479655596,-36.39781600867811,-8.520862017277084,36.258563275793485,-4.5621860302212935,47.459643595227796,54.87673425448103,0.2854575830387236,0.0069251246095656145,1.0963840972229255,3.113306017073947e6,766186.8186914038,-747.0837375667436,-1.256182637854042,3.0849740315762166e-6,-4.277219770935496e-5,-6.439854841021827e-5,-2.4992787441230424e-12,0.007247829764171735,5.612751474498153e-7,5.809535961514351,0.001796528497834382,1.9044023362963713e-7,0.0022828935742782532,0.002939999366432512,0.36676159065120256,0.03762237860550309,0.029927197131337194,31.135769549991554,312.2760742370132,1754.5015298483481,201.12075089501175,1.0157429801387977e-6,1.8892457548682335e-9,1.0,10.0,0.0,0.0,-1732.1163887413327,-3.372497975414174e-5,1.7836918269830262e-6,211163.40408217552,-7.967194451287502e-5,-5.503183499431994e-6,-0.0005679912485192984,-1.209747337607452e-5,-2.57399017440369e-5,-0.06113206883444638,-0.00021908177921489436,0.0005455805342283503,-0.0016248129193938163,0.006013399927481422,-0.02741697111014934,-0.00022009982829884197,0.0006523833681738444,-0.0020033220474452848,0.00749714862504134,-0.03441473860783214,0.0007934606883631221,-0.0025678790118337323,0.009706101745877264,-0.04467057523511253,-0.003371007319344363,0.012926423687172346,-0.05956791786626848,0.017594422869060912,-0.08123341073434895,-0.1128626159989466
0.02504961254630407,-5.99318723007518,3112.0822760537944,476.80777020843556,8.561128056083412,0.08961680043294361,-52434.01265312518,74.33985633235409,9.650643966016155,119.9429182527367,4.8551503322101315,10.250597291666125,4.126953617834511,86.53606417125869,3.119621995901366e8,30.12085857299012,32.95121378382528,4.159140349594771,-3.9307164111356334,17.613700732295165,1697.3106584713637,38.00210701089652,0.4278672594164032,-6.648667587120607,22.405737521840226,73.25909536094319,-11.556376113654999,-8.492488678830254,29.63251738392632,-37.62413571580839,-9.104456102285207,40.04717923782692,-4.874447183700486,52.41856552259057,60.61026087818,0.2854575830387361,0.007070806209229942,1.0963840385686612,3.113308296803714e6,766187.6635895774,-716.6151854720106,-1.2567054198909613,3.3769176837923092e-6,-4.5645252672987975e-5,-6.875371069147324e-5,-2.7828841182216005e-12,0.007251778467124011,6.104226721778007e-7,5.81147247913668,0.0018735337613154045,2.0529501589793842e-7,0.0023807408548636166,0.003066014103711452,0.37872211113578524,0.03888582721649656,0.03093496684439365,30.12085857299012,302.09712044738245,1697.3106584713637,194.5651024271875,1.1559749892004108e-6,2.1972429935210982e-9,1.0,10.0,0.0,0.0,-1661.5704721218003,-3.6665056584312135e-5,1.8510617047220862e-6,198389.65188100623,-8.477950939149387e-5,-6.075338207448775e-6,-0.0006039825347920277,-1.3334253002472425e-5,-2.837111395811346e-5,-0.0611377165167893,-0.00023344980113442632,0.0006005707125910104,-0.0018469447662358277,0.007057159543000854,-0.03321718054433711,-0.00023445554378287146,0.0007181436695301281,-0.0022773343604464745,0.008799136626031687,-0.04169929850137685,0.0008733842870689535,-0.0029193278731111175,0.011393034975209746,-0.05413346247767597,-0.0038326264183678634,0.015175103947749768,-0.07219855465364605,0.02065803620813671,-0.09847579902674297,-0.13684422651809347
0.025467910163438738,-5.976626355553448,2984.1846628232056,466.9849760728846,8.561127923790789,0.09111332719423866,-49248.90000193156,74.33985488338026,9.650632504652338,119.94276680068916,4.8551483638452595,10.250591373807293,3.992503871638969,82.34174755907227,2.9196634162508696e8,29.139521039852593,32.95117321297019,4.299161454861603,-4.199772722009157,19.45308508497694,1642.0116519473215,38.00204514441268,0.44223341244419073,-7.103823069350202,24.745551159853864,73.258936855817,-11.94556899171861,-9.073862167377381,32.72702442552714,-38.89111301885059,-9.727663493036504,44.22928432107327,-5.2078687535295485,57.89250848720822,66.93917542847639,0.28545758303874996,0.00721953706209359,1.0963839743962884,3.1133107283346914e6,766188.5651396371,-687.3922412535146,-1.2572075464736172,3.696506217198426e-6,-4.8707653432512546e-5,-7.339887950370456e-5,-3.098449406265574e-12,0.007255537658147749,6.638492083094096e-7,5.81332698351943,0.0019538036083063064,2.2130067904460214e-7,0.0024827357072439767,0.003197370745968272,0.3910529274478174,0.04019088186303327,0.03197611140501125,29.139521039852593,292.25489429551214,1642.0116519473215,188.22632062322324,1.3153420167771856e-6,2.5541435408477415e-9,1.0,10.0,0.0,0.0,-1593.901010275347,-3.9873473244310834e-5,1.915597634096817e-6,186389.3918758945,-9.027507199620678e-5,-6.706527120572238e-6,-0.0006426776594301963,-1.4695736363312042e-5,-3.126760196279761e-5,-0.06114323942173463,-0.00024872936270086863,0.0006609978300982363,-0.0020990050649897923,0.0082798842336785,-0.040231390996860655,-0.00024971365507924545,0.0007904064173093822,-0.0025882885091249117,0.010324513669403552,-0.050509536121409876,0.0009612025157814189,-0.003318196174712553,0.013369688443261949,-0.06558015451271255,-0.0043565730259782,0.017810419314699677,-0.08748011724781055,0.024249019736756187,-0.11934156459039273,-0.16587194137342476
0.025892993882382465,-5.960073164632727,2861.5893983055134,457.36523417384666,8.56112778345892,0.09263413397015664,-46257.83461186495,74.33985334066459,9.650620271149583,119.9426052282372,4.855146260005525,10.250585058854172,3.8624938560850675,78.35252931597421,2.732605576198341e8,28.190587185856195,32.95113030694494,4.4438240753241285,-4.487093154474223,21.483491341785957,1588.538593348802,38.001979558405054,0.4570705545161254,-7.589885300855339,27.328357160336733,73.25876818211263,-12.347682139367123,-9.694712021102406,36.14290119393456,-40.20013513697035,-10.393177560649312,48.8457084272184,-5.563883419838695,63.934909428684584,73.92523635753712,0.2854575830387654,0.007371385252508645,1.096383904183091,3.113313321703192e6,766189.527126375,-659.3630385200763,-1.2576898373212346,4.046360922312971e-6,-5.1971720806738306e-5,-7.835322215795821e-5,-3.4495704350757805e-12,0.00725911302535399,7.219277218046535e-7,5.815102526652285,0.002037478507371159,2.3854656587377866e-7,0.002589056526761847,0.0033342991000898715,0.40376501735654263,0.04153894318931506,0.03305176700265186,28.190587185856195,282.7376639091228,1588.538593348802,182.09684956250638,1.4964280022766294e-6,2.967536991269064e-9,1.0,10.0,0.0,0.0,-1528.9888182909613,-4.3375468423126104e-5,1.9761819502419242e-6,175115.42816431884,-9.619269913944595e-5,-7.402824062909294e-6,-0.0006843122423229717,-1.6194357457314746e-5,-3.445581359096719e-5,-0.06114864677952112,-0.0002649762502956898,0.0007273894432226996,-0.002384969310381621,0.009711892816591893,-0.04871101714962485,-0.00026592850817870584,0.0008698026326246526,-0.002941095649039911,0.012111155809041846,-0.06116166431308371,0.0010576802964845679,-0.003770794485070715,0.015685245028077117,-0.07942229445089102,-0.004951149019274115,0.0208980978192476,-0.10596344232007827,0.028457156956948625,-0.1445847535178813,-0.20099752870843923
0.026324988940761396,-5.943526952357105,2744.0702465975683,447.9440831665652,8.561127634493667,0.09417966883588418,-43448.87088253514,74.33985169693742,9.650607213564816,119.94243285319928,4.855144011285908,10.250578320221319,3.7367697984512094,74.55813595944726,2.5576036053695378e8,27.272934638788477,32.95108494708731,4.593285683477456,-4.793919037144297,23.7247388252451,1536.828236323801,38.00191004592466,0.4723939680911434,-8.108956554580864,30.17936710438056,73.25858870497292,-12.763156470054255,-10.357723245693963,39.91349163570402,-41.55263482593351,-11.103874064695509,53.94151474583391,-5.944019848941709,70.6047449409915,81.63660087445882,0.2854575830387826,0.007526420079860242,1.0963838273567692,3.113316087598304e6,766190.5535846857,-632.478023495439,-1.2581530768230138,4.4293503708263455e-6,-5.545055697582492e-5,-8.363715099636588e-5,-3.840247512370426e-12,0.0072625099080486,7.850637080103379e-7,5.81680201752391,0.002124704888238546,2.571289589115104e-7,0.002699889271906241,0.00347703872035974,0.41686960999195327,0.04293145644005158,0.03416310691945903,27.272934638788477,273.5341727517407,1536.828236323801,176.169439453075,1.7021616726383345e-6,3.4461651361911002e-9,1.0,10.0,0.0,0.0,-1466.7199814311152,-4.719867701164915e-5,2.031509929813727e-6,164523.5161408865,-0.00010256969358709477,-8.170925911144073e-6,-0.0007291441851004911,-1.7843772172692603e-5,-3.796479553151798e-5,-0.06115394764929506,-0.00028224943560373655,0.0008003229947441597,-0.00270933216416245,0.011388571261553918,-0.05895894136399997,-0.0002831574569024516,0.0009570230147680013,-0.003341308989784196,0.014203275877331077,-0.07403669146213303,0.0011636547169186326,-0.004284259483737108,0.018397128751303532,-0.096155995673325,-0.005625744298799218,0.024514900532226856,-0.1283125915285413,0.03338732977543243,-0.17511469355148945,-0.24348976072273015
0.026324988940761396,-5.943526952357105,2744.0702465975683,447.9440831665652,8.561127634493667,0.09417966883588418,-43448.87088253514,74.33985169693742,9.650607213564816,119.94243285319928,4.855144011285908,10.250578320221319,3.7367697984512094,74.55813595944726,2.5576036053695378e8,27.272934638788477,32.95108494708731,4.593285683477456,-4.793919037144297,23.7247388252451,1536.828236323801,38.00191004592466,0.4723939680911434,-8.108956554580864,30.17936710438056,73.25858870497292,-12.763156470054255,-10.357723245693963,39.91349163570402,-41.55263482593351,-11.103874064695509,53.94151474583391,-5.944019848941709,70.6047449409915,81.63660087445882,0.2854575830387826,0.007526420079860242,1.0963838273567692,3.113316087598304e6,766190.5535846857,-632.478023495439,-1.2581530768230138,4.4293503708263455e-6,-5.545055697582492e-5,-8.363715099636588e-5,-3.840247512370426e-12,0.0072625099080486,7.850637080103379e-7,5.81680201752391,0.002124704888238546,2.571289589115104e-7,0.002699889271906241,0.00347703872035974,0.41686960999195327,0.04293145644005158,0.03416310691945903,27.272934638788477,273.5341727517407,1536.828236323801,176.169439453075,1.7021616726383345e-6,3.4461651361911002e-9,1.0,10.0,0.0,0.0,-1466.7199814311152,-4.719867701164915e-5,2.031509929813727e-6,164523.5161408865,-0.00010256969358709477,-8.170925911144073e-6,-0.0007291441851004911,-1.7843772172692603e-5,-3.796479553151798e-5,-0.06115394764929506,-0.00028224943560373655,0.0008003229947441597,-0.00270933216416245,0.011388571261553918,-0.05895894136399997,-0.0002831574569024516,0.0009570230147680013,-0.003341308989784196,0.014203275877331077,-0.07403669146213303,0.0011636547169186326,-0.004284259483737108,0.018397128751303532,-0.096155995673325,-0.005625744298799218,0.024514900532226856,-0.1283125915285413,0.03338732977543243,-0.17511469355148945,-0.24348976072273015
0.0267640221307972,-5.926987062466038,2631.411372812097,438.71719062599453,8.561127476247608,0.095750385413068,-40810.817659993154,74.3398499442845,9.650593276477016,119.9422489471553,4.8551416076231515,10.250571129553968,3.6151839933345444,70.94883802596864,2.3938696783170652e8,26.38548530948703,32.95103701043248,4.747708925192753,-5.121575869083238,26.198702740127104,1486.8198298762593,38.0018363902652,0.48821934430725433,-8.663281937379832,33.326407825204726,73.2583977516949,-13.192447729547814,-11.06576324477379,44.075598609951335,-42.950092770182,-11.862823824302234,59.5664410864971,-6.349909190995079,77.96710864213372,90.14849112011963,0.28545758303880175,0.007684712188708604,1.096383743290714,3.113319037404992e6,766191.64881645,-606.6898171730694,-1.2585980161131682,4.848613672243608e-6,-5.915809515534353e-5,-8.927240529714529e-5,-4.274931189356567e-12,0.007265733309873889,8.536980693900488e-7,5.8184282300559165,0.002215635449734425,2.771516312438946e-7,0.0028154278542565666,0.003625839411472004,0.4303781962156062,0.04436991374907447,0.03531134346758502,26.38548530948703,264.63360843726633,1486.8198298762593,170.43712654640106,1.9358619966088923e-6,4.000093146084403e-9,1.0,10.0,0.0,0.0,-1406.9855433327366,-5.137335849572043e-5,2.0800642256195173e-6,154572.16082786862,-0.00010944691696244269,-9.01821673373643e-6,-0.0007774558892364347,-1.9658976991587363e-5,-4.182644579588308e-5,-0.06115915094477945,-0.000300611244963329,0.0008804304019882161,-0.0030771739852266593,0.013351206905335932,-0.07133991665466335,-0.0003014610126584776,0.001052823430730529,-0.003795206191703689,0.016652468099223713,-0.08959353402538814,0.0012800416429249325,-0.004866660164941925,0.02157236598360493,-0.11637896580746826,-0.006390976865861124,0.02875044800427968,-0.1553278525397537,0.03916202365976167,-0.21202761017619637,-0.294878699415189
0.027210221851797858,-5.910452884192554,2523.40678557318,429.6803466019007,8.561127308014667,0.0973467430544449,-38333.18797799532,74.33984807408532,9.65057840075659,119.9420527323041,4.855139038249444,10.250563456611664,3.4975944941825547,67.51541796303376,2.240668941225443e8,25.527203140389947,32.950986369762695,4.90726178459005,-5.471478968809196,28.929527130718352,1438.4549914959719,38.001758364692726,0.5045627836971465,-9.255259024175405,36.80019231227627,73.25819460964878,-13.636027014669121,-11.821894117871397,48.669842197897246,-44.39403922485961,-12.673305819793448,65.77538412567417,-6.783291760072803,86.09384465239353,99.54392492005765,0.28545758303882307,0.007846333603252598,1.0963836512988794,3.113322183248267e6,766192.8174079102,-581.9531058105988,-1.2590253746795805,5.307585643828807e-6,-6.31091501306066e-5,-9.528213514750842e-5,-4.758572984338296e-12,0.007268787908146836,9.283102107744068e-7,5.819983809263617,0.002310429428408138,2.987264300035649e-7,0.002935874478329504,0.003780961667119079,0.44430253085637944,0.04585585564121612,0.0364977293071858,25.527203140389947,256.02558014992275,1438.4549914959719,164.89321859436075,2.201289405534572e-6,4.640905266763701e-9,1.0,10.0,0.0,0.0,-1349.681259177139,-5.593264441358805e-5,2.1200860683106376e-6,145222.43787257682,-0.00011686914127813425,-9.952838057005254e-6,-0.0008295566696941052,-2.1656437962393203e-5,-4.607578802260128e-5,-0.06116426545561839,-0.0003201275250301464,0.000968403002199508,-0.003494235463929064,0.0156479563823425,-0.08629303432366058,-0.00032090298850472986,0.0011580308320545594,-0.004309881820712109,0.01951892043971146,-0.10838473538327453,0.0014078428410636413,-0.005527117037929893,0.025289165781227512,-0.14081104183695925,-0.007258850076457676,0.03370934159745021,-0.18797333386018927,0.04592423847602109,-0.25664457500348803,-0.3570088778077525
0.027663718038373152,-5.8939238537505325,2419.8598444510185,420.82946003021044,8.561127129024268,0.09896920658338926,-36006.153088229825,74.33984607694596,9.65056252332415,119.94184337816577,4.8551362916436265,10.25055526914667,3.3838648563662512,64.24914112340883,2.097315794366868e8,24.697092230282678,32.95093289370444,5.072117707601184,-5.845139387380361,31.94385894877684,1391.6776014873974,38.001675732213684,0.5214407905878449,-9.887447951947939,40.63461747133311,73.25797852415913,-14.094381185003966,-12.629385544398827,53.74105353567882,-45.886055303490885,-13.538820908746622,72.62893166213463,-7.246023987218758,95.06424383520728,109.91451874776335,0.2854575830388468,0.008011357717109003,1.0963835506302075,3.1133255380390994e6,766194.0642477941,-558.2245446853235,-1.2594358417619425,5.810024120758115e-6,-6.731947046250645e-5,-0.00010169098856680709,-5.296681673086077e-12,0.007271678061391149,1.0094213824206201e-6,5.821471276605568,0.002409252851274214,3.2197389879641497e-7,0.0030614399610758287,0.0039426770824723045,0.4586546306812375,0.04739087215385746,0.03772355846950495,24.697092230282678,247.700099837261,1391.6776014873974,159.5312827361839,2.5027035173684108e-6,5.381928457495876e-9,1.0,10.0,0.0,0.0,-1294.7073789883802,-6.0912807204343334e-5,2.149542902548783e-6,136437.8295843848,-0.00012488543330263946,-1.098376598316862e-5,-0.000885785393181659,-2.3854231094378428e-5,-5.0751270075590204e-5,-0.06116929986695018,-0.00034086780817249823,0.001064996893244801,-0.003967001345449349,0.01833496822190757,-0.10434665776114149,-0.00034155064076481743,0.0012735496447013805,-0.004893351086714295,0.022872821023986696,-0.131075298815096,0.0015481536657224026,-0.0062759359124777625,0.02963875387873979,-0.17031880279402645,-0.008242929175907136,0.039513626345566544,-0.22741005393943337,0.05384086941159435,-0.31055703208150254,-0.43210313280214896
0.028124642559432374,-5.877399438827161,2320.582693834189,412.16054637053844,8.56112693843467,0.10061824771724395,-33820.497435456025,74.33984394262299,9.650545576876882,119.94161999783947,4.855133355476077,10.25054653276596,3.2738637812017912,61.14172540612522,1.9631703152854168e8,23.894194236064255,32.95087644680722,5.2424559006059175,-6.24417059867645,35.271109435543835,1346.433656557888,38.00158824527638,0.5388702830763693,-10.562582843812946,44.867096631671565,73.25774869606116,-14.568013770185363,-13.491729364981781,59.33871460799267,-47.42777587213288,-14.463107345401545,80.19395698659554,-7.740086272908302,104.9658212473224,121.36138415120621,0.28545758303887314,0.008179859454982856,1.0963834404624293,3.113329115526644e6,766195.3945478937,-535.4626435231958,-1.2598300780842697,6.360040264476926e-6,-7.18057980324751e-5,-0.00010852521057291292,-5.895386498143514e-12,0.007274407818891513,1.097598401079289e-6,5.822893036499066,0.0025122789029148385,3.470239731458476e-7,0.003192344196498153,0.0041112689536764065,0.47344678695632314,0.04897660559763267,0.03899016869778092,23.894194236064255,239.64755615217894,1346.433656557888,154.34512871546508,2.8449285844829333e-6,6.238488856192551e-9,1.0,10.0,0.0,0.0,-1241.968387932317,-6.635355900146885e-5,2.1660920838130107e-6,128184.06351274771,-0.00013354958578011192,-1.2120897234511957e-5,-0.0009465134387260904,-2.627219813705873e-5,-5.589509536536936e-5,-0.06117426278389025,-0.00036290550471815546,0.0011710388291071537,-0.00450279495466655,0.021477687922015053,-0.12613632609933748,-0.00036347483498326707,0.001400368822641586,-0.005554666990966841,0.0267959935734732,-0.15846527166498564,0.0017021715408579914,-0.007124759015596444,0.0347275061019722,-0.2059450962088718,-0.009358540742458062,0.04630565710356445,-0.27503565444993683,0.06310664318797415,-0.37568146534620117,-0.5228392938272612
0.028593128950270913,-5.860879147805054,2225.395885866231,403.6697289536429,8.56112673532589,0.10229434410406757,-31767.580306303582,74.33984165994306,9.650527489620515,119.94138164431577,4.855130216553785,10.25053721079639,3.16746494996132,58.18531776987816,1.8376351679494876e8,23.117587161236028,32.95081688974102,5.41846139325465,-6.670295072302249,38.943737997036635,1302.6712015487265,38.00149564561373,0.5568685762114214,-11.283583052180411,49.53892066868387,73.25750427946085,-15.057445231487424,-14.412653929871604,65.51743589366991,-49.02089033415329,-15.450156031769527,88.54426440631373,-8.267590620543157,115.89516043469487,133.99610094857226,0.2854575830389025,0.008351915192994839,1.096383319895438,3.1133329303486766e6,766196.813863103,-513.6276939108054,-1.260208716877556,6.962130863167217e-6,-7.658592471434549e-5,-0.0001158127387239959,-6.561506719207807e-12,0.00727698092486538,1.1934575771677365e-6,5.824251380213501,0.0026196881620977274,3.740166958943455e-7,0.003328816454266041,0.004287032663675906,0.4886915567028012,0.05061475112666329,0.04029894204959279,23.117587161236028,231.85870230293236,1302.6712015487265,149.3288010544471,3.233426871073873e-6,7.228203754030942e-9,1.0,10.0,0.0,0.0,-1191.3728433851168,-7.22983704450873e-5,2.167040089726527e-6,120428.97530129406,-0.00014292057975715444,-1.3375142421302558e-5,-0.0010121478693769774,-2.893211358543984e-5,-6.155357804549447e-5,-0.061179162748233124,-0.0003863180708143113,0.001287432470539386,-0.005109883607391082,0.025152367140823816,-0.1524261570916704,-0.0003867501849636256,0.0015395693264242823,-0.006304051001039034,0.031383789151826005,-0.1915167511051021,0.0018712049446615035,-0.008086733613241342,0.04067941714264289,-0.2489443598791291,-0.010622995291111315,0.05425141678871871,-0.3325319315801728,0.07394867730672759,-0.4543248627431468,-0.6324420671148855
0.028593128950270913,-5.860879147805054,2225.395885866231,403.6697289536429,8.56112673532589,0.10229434410406757,-31767.580306303582,74.33984165994306,9.650527489620515,119.94138164431577,4.855130216553785,10.25053721079639,3.16746494996132,58.18531776987816,1.8376351679494876e8,23.117587161236028,32.95081688974102,5.41846139325465,-6.670295072302249,38.943737997036635,1302.6712015487265,38.00149564561373,0.5568685762114214,-11.283583052180411,49.53892066868387,73.25750427946085,-15.057445231487424,-14.412653929871604,65.51743589366991,-49.02089033415329,-15.450156031769527,88.54426440631373,-8.267590620543157,115.89516043469487,133.99610094857226,0.2854575830389025,0.008351915192994839,1.096383319895438,3.1133329303486766e6,766196.813863103,-513.6276939108054,-1.260208716877556,6.962130863167217e-6,-7.658592471434549e-5,-0.0001158127387239959,-6.561506719207807e-12,0.00727698092486538,1.1934575771677365e-6,5.824251380213501,0.0026196881620977274,3.740166958943455e-7,0.003328816454266041,0.004287032663675906,0.4886915567028012,0.05061475112666329,0.04029894204959279,23.117587161236028,231.85870230293236,1302.6712015487265,149.3288010544471,3.233426871073873e-6,7.228203754030942e-9,1.0,10.0,0.0,0.0,-1191.3728433851168,-7.22983704450873e-5,2.167040089726527e-6,120428.97530129406,-0.00014292057975715444,-1.3375142421302558e-5,-0.0010121478693769774,-2.893211358543984e-5,-6.155357804549447e-5,-0.061179162748233124,-0.0003863180708143113,0.001287432470539386,-0.005109883607391082,0.025152367140823816,-0.1524261570916704,-0.0003867501849636256,0.0015395693264242823,-0.006304051001039034,0.031383789151826005,-0.1915167511051021,0.0018712049446615035,-0.008086733613241342,0.04067941714264289,-0.2489443598791291,-0.010622995291111315,0.05425141678871871,-0.3325319315801728,0.07394867730672759,-0.4543248627431468,-0.6324420671148855
0.029069312867029143,-5.844362513166703,2134.1278740230273,395.35322698740845,8.56112651869159,0.1039979809431321,-29839.296800935586,74.33983921671086,9.650508184956694,119.9411273061793,4.855126860756854,10.250527264127228,3.0645466994016077,55.37246750211762,1.7201525377419958e8,22.366382987625055,32.95075407945273,5.600325371740315,-7.125351909880224,42.99757071986774,1260.340195981465,38.00139766397674,0.5754533898753514,-12.053566221610637,54.695663194080076,73.25724437902785,-15.563213986576455,-15.396140769495013,72.33749230088017,-50.66714589069902,-16.504228235992922,97.76131354477653,-8.830789500950969,127.95886070197294,147.9418088536812,0.28545758303893515,0.008527602943550738,1.0963831879438717,3.113336998090792e6,766198.3281148454,-492.6816658452053,-1.2605723654513503,7.621214422476574e-6,-8.167875933863169e-5,-0.00012358331525813535,-7.302629993142556e-12,0.0072794008260901365,1.2976691283963571e-6,5.825548491703376,0.002731669012490176,4.03103028805514e-7,0.0034710958993060736,0.004470276352775221,0.504401776743337,0.05230705983926638,0.04165130753060051,22.366382987625055,224.3246323015869,1260.340195981465,144.4765637564251,3.6743819498140905e-6,8.371316462605905e-9,1.0,10.0,0.0,0.0,-1142.8331400494408,-7.87948273942557e-5,2.1492968142425576e-6,113142.36816793006,-0.0001530631071495272,-1.4758530628459094e-5,-0.0010831350185822705,-3.1857871038998785e-5,-6.777753937474562e-5,-0.06118400826285127,-0.00041118721575842765,0.0014151653290941958,-0.005797597749985661,0.029447817778440397,-0.18413448703470497,-0.0004114552281962406,0.0016923324312011108,-0.007153040777191559,0.036747285454435105,-0.2313862452055756,0.0020566833864553006,-0.009176702684547608,0.04763897179926737,-0.3008249654745947,-0.012055839040304842,0.06354437728251391,-0.40192184429179534,0.08663178728988163,-0.5492632745385233,-0.7647933585418011
0.02955333189707782,-5.827849098222994,2046.614672884856,387.20735608380437,8.561126287430401,0.10572965030038117,-28028.044488026044,74.33983659961108,9.65048758117432,119.94085590333935,4.855123272974778,10.250516651055088,2.964991866894028,52.69610544447053,1.6102014764894348e8,21.639726545023713,32.95068786945362,5.78824527911545,-7.611304399898774,47.472146843509734,1219.3924503617804,38.00129402002082,0.5946428294814448,-12.875861237728188,60.38762131158782,73.25696804749298,-16.085876799094958,-16.446441116950712,79.86540614861619,-52.36834872410939,-17.62987312673303,107.93500722064978,-9.432084516207267,141.27456743816444,163.33439437733747,0.2854575830389715,0.008707002305685715,1.09638304352917,3.113341335344036e6,766199.9436140654,-472.58814128796087,-1.2609216061379602,8.342669693133069e-6,-8.71043919324193e-5,-0.00013186859608936146,-8.127198737762274e-12,0.0072816706748013976,1.410961852822419e-6,5.8267864511366785,0.002848417924184701,4.344456914930558e-7,0.003619431946988811,0.004661321377619041,0.5205905567146999,0.05405533971964758,0.04304874201580618,21.639726545023713,217.0367696280111,1219.3924503617804,139.78289300422426,4.174792090868633e-6,9.691077294397584e-9,1.0,10.0,0.0,0.0,-1096.2653604004245,-8.589501222447694e-5,2.109324320964921e-6,106295.89311602163,-0.0001640481328539115,-1.628432297190294e-5,-0.0011599643453219903,-3.507568324289379e-5,-7.462273317961909e-5,-0.061188807809062246,-0.0004375990837950283,0.0015553161345879217,-0.006576463776283969,0.034467438914891596,-0.22236449247823975,-0.0004376725727193891,0.0018599485413563466,-0.008114654905909926,0.0430158289607237,-0.2794633333595937,0.0022601679814918457,-0.010411417620613895,0.05577446528714375,-0.36339982708449875,-0.013679134834862222,0.07440996641509058,-0.48563768573258914,0.10146463014624008,-0.6638358081988096,-0.9245643514675707
0.03004532582491862,-5.811338487982161,1962.6994498298127,379.22852087114404,8.561126040336138,0.10748985205273227,-26326.690454925807,74.33983379409828,9.650465591102291,119.94056628222432,4.855119437035018,10.250505327109375,2.8686875460023917,50.14952179810072,1.5072953274331978e8,20.93679372718256,32.95061811010724,5.982425091681476,-8.130248492327453,52.4111047805548,1179.7815256497415,38.001184422137925,0.6144553809121244,-13.754022760072,66.67030668373742,73.2566742827872,-16.626009672002805,-17.56809445069972,88.17459669762168,-54.12636681037397,-18.831947443380944,119.1645692625181,-10.074036085854086,155.97211996146177,180.32381269174917,0.2854575830390119,0.008890194583612898,1.0963828854707713,3.1133459597698897e6,766201.6670871135,-453.31223110260476,-1.261256997537219,9.1323782691236e-6,-9.288416632973503e-5,-0.00014070227366021657,-9.044606974345278e-12,0.007283793333231997,1.5341283121806938e-6,5.827967239460711,0.0029701398551072113,4.6822009397147486e-7,0.0037740847703502853,0.004860502966151849,0.5372712865458451,0.05586145823388192,0.04449277250475252,20.93679372718256,209.9868493382736,1179.7815256497415,135.2424656365944,4.7425759138284765e-6,1.1214179288265572e-8,1.0,10.0,0.0,0.0,-1051.5890862559368,-9.3655925948258e-5,2.0430794463455206e-6,99862.92998347407,-0.00017595352284381464,-1.796713901398546e-5,-0.0012431727423278661,-3.861430330667853e-5,-8.215031636182944e-5,-0.06119356986876524,-0.000465644463680355,0.0017090629305676662,-0.007458353542268948,0.040331567243646296,-0.2684408094529673,-0.0004654890681182927,0.002043826875964544,-0.00920357839065081,0.05033998365941811,-0.33741691277748703,0.0024833630634122014,-0.011809777794792815,0.06528185621436688,-0.43884696744597496,-0.015517778630558178,0.08711075409097732,-0.5866027113885341,0.11880684037445255,-0.8020572422881543,-1.1173738401749127
0.03054543665769609,-5.794830288719503,1882.232188649201,371.41321230807506,8.561125776087138,0.10927909397139517,-24728.541630532985,74.33983078427703,9.65044212174903,119.94025721077118,4.855115335628197,10.250493244871363,2.7755249099359265,47.72634680488652,1.4109794008780128e8,20.256790203221477,32.950544649013054,6.183075510249575,-8.684421592702165,57.8626059588346,1141.4626606472596,38.00106856737732,0.6349098925216023,-14.691846327655593,73.60498471438765,73.25636202518005,-17.184208520090706,-18.765947765312784,97.34609332880156,-55.9431320007704,-20.11563591233519,131.55950833579743,-10.759373393281503,172.19481170667774,199.07553828881325,0.2854575830390569,0.009077262818005763,1.0963827124765615,3.113350890167162e6,766203.5057025184,-434.8205075792804,-1.261579075502433,9.996770667294233e-6,-9.904075425861805e-5,-0.00015012020324173505,-1.0065307788981687e-11,0.007285771375971159,1.6680304211079741e-6,5.829092741999578,0.003097048613811042,5.046153283213112e-7,0.003935325757932653,0.005068170809171369,0.554457635720338,0.05772734414947338,0.0459849777700665,20.256790203221477,203.16690514180482,1141.4626606472596,130.85015082466074,5.386691198056209e-6,1.2971254522449205e-8,1.0,10.0,0.0,0.0,-1008.7272461252821,-0.00010213994544636049,1.945949549678883e-6,93818.48026921187,-0.00018886473011116807,-1.982309537106487e-5,-0.0013333492393696029,-4.25052648203214e-5,-9.042735959997278e-5,-0.061198302944126495,-0.0004954189910254112,0.0018776917712510187,-0.00845665154232433,0.047180194514393176,-0.32395324920280033,-0.0004949959655430944,0.002245505873713005,-0.010436370114814582,0.0588949412639169,-0.40725042493563113,0.0027281286476508043,-0.013393098602715026,0.07638922461339553,-0.5297818788497973,-0.017599853680848182,0.10195245596225641,-0.7083287182306532,0.13907729525292878,-0.968752728017811,-1.3499777352733138
0.031053808768061443,-5.778324123778302,1805.0693533907724,363.7580033558042,8.561125493234425,0.11109789222397104,-23227.316718503178,74.3398275527692,9.650417073912884,119.9399273729969,4.855110950227058,10.250480353778748,2.6853990232677,45.42053203749005,1.3208287942997733e8,19.598950043385624,32.95046733144616,6.390414202356882,-9.27621204713273,63.87980358757506,1104.3926945587432,38.00094614138826,0.6560255575889559,-15.693384670929289,81.25927088183077,73.25603015421913,-17.761090002078497,-20.045176379080907,107.46932431975306,-57.820642609436966,-21.486473270581207,145.24068393028963,-11.49100502980968,190.10078384151797,219.77216858595574,0.28545758303910695,0.009268291861890491,1.0963825231324016,3.1133561465440574e6,766205.4670998759,-417.08093617788654,-1.261888354150623,1.0942876705315036e-5,-0.00010559823489468056,-0.00016016053887681333,-1.120093322018854e-11,0.0072876070920234876,1.8136055607765453e-6,5.8301647520963815,0.0032293672682007536,5.438352470428507e-7,0.004103438029627011,0.005284689726797319,0.5721635560716238,0.05965498984888809,0.04752699041536024,19.598950043385624,196.5692556195452,1104.3926945587432,126.6010011951126,6.1172688253747254e-6,1.4997440116883856e-8,1.0,10.0,0.0,0.0,-967.605960435031,-0.00011141532398769105,1.8126806198223732e-6,88139.06551851387,-0.00020287555232850182,-2.1869958852978733e-5,-0.0014311401976214535,-4.678314483924819e-5,-9.952740669432272e-5,-0.061203015578561656,-0.0005270233615823255,0.0020626061633587205,-0.009586442321896496,0.055176111341514,-0.390808982922599,-0.0005262890844275078,0.002466664488758023,-0.011831695484802073,0.06888446773835283,-0.49136780284331905,0.0029964939506594125,-0.01518541213473213,0.08936193347959917,-0.6393439731532924,-0.019957027943299028,0.11929088821939034,-0.8550326904767401,0.16276369466815638,-1.169718911599288,-1.6304958833909122
0.031053808768061443,-5.778324123778302,1805.0693533907724,363.7580033558042,8.561125493234425,0.11109789222397104,-23227.316718503178,74.3398275527692,9.650417073912884,119.9399273729969,4.855110950227058,10.250480353778748,2.6853990232677,45.42053203749005,1.3208287942997733e8,19.598950043385624,32.95046733144616,6.390414202356882,-9.27621204713273,63.87980358757506,1104.3926945587432,38.00094614138826,0.6560255575889559,-15.693384670929289,81.25927088183077,73.25603015421913,-17.761090002078497,-20.045176379080907,107.46932431975306,-57.820642609436966,-21.486473270581207,145.24068393028963,-11.49100502980968,190.10078384151797,219.77216858595574,0.28545758303910695,0.009268291861890491,1.0963825231324016,3.1133561465440574e6,766205.4670998759,-417.08093617788654,-1.261888354150623,1.0942876705315036e-5,-0.00010559823489468056,-0.00016016053887681333,-1.120093322018854e-11,0.0072876070920234876,1.8136055607765453e-6,5.8301647520963815,0.0032293672682007536,5.438352470428507e-7,0.004103438029627011,0.005284689726797319,0.5721635560716238,0.05965498984888809,0.04752699041536024,19.598950043385624,196.5692556195452,1104.3926945587432,126.6010011951126,6.1172688253747254e-6,1.4997440116883856e-8,1.0,10.0,0.0,0.0,-967.605960435031,-0.00011141532398769105,1.8126806198223732e-6,88139.06551851387,-0.00020287555232850182,-2.1869958852978733e-5,-0.0014311401976214535,-4.678314483924819e-5,-9.952740669432272e-5,-0.061203015578561656,-0.0005270233615823255,0.0020626061633587205,-0.009586442321896496,0.055176111341514,-0.390808982922599,-0.0005262890844275078,0.002466664488758023,-0.011831695484802073,0.06888446773835283,-0.49136780284331905,0.0029964939506594125,-0.01518541213473213,0.08936193347959917,-0.6393439731532924,-0.019957027943299028,0.11929088821939034,-0.8550326904767401,0.16276369466815638,-1.169718911599288,-1.6304958833909122
0.03157058896934536,-5.761819631895348,1731.0735840035356,356.25954608320717,8.56112519018869,0.11294677163317547,-21817.12026988316,74.33982408056846,9.65039034176974,119.93957536323121,4.855106261000183,10.250466599918994,2.5982086787616643,43.22633321705727,1.2364463846871495e8,18.962534528067167,32.95038600088698,6.604666023347892,-9.908169165109365,70.52135912042392,1068.5299998788978,38.00081681843123,0.6778218892780203,-16.76296497701402,89.70778775008246,73.25567748557256,-18.357292313985653,-21.411305954469473,118.64298588654376,-59.76096585975194,-22.950367542793195,160.34148081261768,-12.272030121276675,209.86456050299188,242.61518968189054,0.28545758303916263,0.009463368432554627,1.0963823158907118,3.1133617501939908e6,766207.5594203416,-400.0628138134572,-1.2621853267689163,1.1978380252555839e-5,-0.00011258217799582054,-0.00017086387620508938,-1.2464427655564951e-11,0.007289302485720764,1.971873217970306e-6,5.8311849743477095,0.0033673285562994754,5.860996224352289e-7,0.00427871695471864,0.005510440338013432,0.5904032818706285,0.06164645346909262,0.04912049880980121,18.962534528067167,190.18649228016994,1068.5299998788978,122.49024513716228,6.945763501972509e-6,1.7333022716565922e-8,1.0,10.0,0.0,0.0,-928.1544016321433,-0.0001215567359168906,1.6372968938346356e-6,82802.63332286838,-0.0002180889639526817,-2.4127314989512136e-5,-0.0015372550129513372,-5.148585044127256e-5,-0.00010953108404997846,-0.06120771637725368,-0.0005605635448718842,0.0022653372499076463,-0.010864720108044283,0.06450853976869969,-0.4712947775635641,-0.0005594689749878459,0.0027091343739308557,-0.013410586733212385,0.08054546488952571,-0.5926521473085997,0.0032906719568220628,-0.017213803716029555,0.10450859765718698,-0.7712997705673026,-0.022624999010809343,0.13954001470399352,-1.0317761146254774,0.19043365176474883,-1.4119164948458118,-1.968683323347503
0.03209592663164257,-5.745316464399572,1660.1134036856415,348.9145684174711,8.561124865205938,0.11482626608058533,-20492.41837369445,74.3398203468799,9.650361812431253,119.93919967991901,4.855101246719215,10.250451925808113,2.51385623708782,41.13829390579101,1.1574609576313226e8,18.34683097790399,32.95030049963406,6.826063259077973,-10.583013930521789,77.85201247945308,1033.8344164681866,38.00068026144084,0.7003186918140833,-17.90520736964387,99.03289037260403,73.25530276770449,-18.973476065164512,-22.870236064520007,130.97600169496508,-61.76624058277571,-24.513624921383308,177.00910572987306,-13.105750093344763,231.67874362552925,267.8269247163051,0.2854575830392246,0.009662581179946911,1.0963820890579872,3.113367723776424e6,766209.7913392248,-383.73670913434734,-1.2624704666954525,1.3111678911547205e-5,-0.0001200197321079453,-0.00018227340457376755,-1.3870196508052408e-11,0.007290859276964374,2.1439422258905295e-6,5.83215502770762,0.0035111753269117018,6.316454014549048e-7,0.004461470707477057,0.005745819778827538,0.6091913308590411,0.06370386126891131,0.05076724922178181,18.34683097790399,184.01146782774998,1033.8344164681866,118.51327924565209,7.885123446298251e-6,2.0024172287484775e-8,1.0,10.0,0.0,0.0,-890.3046586446262,-0.00013264587115744935,1.4130110172430899e-6,77788.46901252642,-0.00023461803308171662,-2.661675391282774e-5,-0.001652472398906403,-5.665493175379328e-5,-0.00012052676646411118,-0.06121241402832732,-0.0005961510038325367,0.002487554824293186,-0.012310623382220123,0.07539732960878108,-0.5681511828901049,-0.0005946410817017894,0.0029749130568310763,-0.015196734284904513,0.09415324172526544,-0.714559545146181,0.0036130751568572888,-0.019508788742447405,0.12218798494613167,-0.9301660128029884,-0.02564399244863725,0.16318125616301224,-1.2446312980787972,0.222747530495496,-1.7037002749134131,-2.376254560137383
0.03262997377351957,-5.728814283421733,1592.0629468964682,341.7198715272438,8.561124516371658,0.11673691882166298,-19248.01603900171,74.33981632894356,9.65033136547497,119.93879871900454,4.855095884659681,10.250436270155616,2.432247480586601,39.151230304986775,1.0835254740175413e8,17.75115168642182,32.950210669519485,7.054845863724829,-11.303650364102038,85.94321077183182,1000.267191406669,38.00053612216401,0.7235360244469989,-19.12504454952532,109.32546610767778,73.25490467842037,-19.610325165974782,-24.42826523488947,144.58858080370203,-63.83867993454813,-26.182976165389974,195.40601711968864,-13.995680995450392,255.7558813500814,295.6526806199027,0.2854575830392935,0.009866020747145862,1.0963818407811743,3.1133740914023463e6,766212.1721005607,-368.0744069135345,-1.2627442281371497,1.4351948926514818e-5,-0.00012793971724118822,-0.0001944350676525347,-1.5434271781953736e-11,0.007292278900549578,2.331018642212327e-6,5.83307644833104,0.00366116099447505,6.807280587447108e-7,0.004652020840286012,0.005991242443313832,0.6285425039328548,0.06582940998146225,0.0524690479589584,17.75115168642182,178.03728545789482,1000.267191406669,114.6656614265211,8.949981256488824e-6,2.31237767890702e-8,1.0,10.0,0.0,0.0,-853.9916106367101,-0.00014477208263294485,1.1321237035106739e-6,73077.11336452262,-0.0002525869297769597,-2.936207510319578e-5,-0.001777647294876292,-6.233592321316881e-5,-0.00013261130296557974,-0.06121711732413018,-0.0006339029159229147,0.0027310792090034985,-0.013945697050547245,0.08809780191016078,-0.6846608955274197,-0.0006319159027684093,0.0032661781497466125,-0.017216812509567418,0.11002760089316035,-0.8612308575061094,0.00396633250249083,-0.02210473414756549,0.1428169884815685,-1.1213564379028553,-0.029059319305214236,0.19077425102315648,-1.5008797820308022,0.26047329372185146,-2.055093766673087,-2.8672709595193133
0.033172885263699714,-5.71231275696372,1526.8016896576237,334.6723260106661,8.561124141583306,0.11867928319255229,-18079.035834644645,74.33981200183936,9.650298872436643,119.93837076676374,4.855090150493599,10.250419567610685,2.3532914598101167,37.26021658496003,1.0143154452032721e8,17.174832799948778,32.950116352714474,7.291261750183082,-12.07317775875622,94.87380360119903,967.7909158765236,38.00038404134573,0.7474941632168687,-20.42774297918303,120.6858191517688,73.25448182117593,-20.268547890164495,-26.092117950946744,159.61338767170972,-65.980574660584,-27.965605032444078,215.71150624270015,-14.945566616821646,282.33053401144593,326.36312053065876,0.28545758303937024,0.010073779874145202,1.0963815690327428,3.1133808787262966e6,766214.7115543977,-353.04885237972616,-1.26300704699659,1.5709216082439615e-5,-0.00013637272425210203,-0.00020739773613355473,-1.7174496885206956e-11,0.007293562504925403,2.534414370671488e-6,5.833950692401018,0.0038175500470625716,7.336230685349624e-7,0.004850702923757072,0.006247140811251712,0.6484718883286289,0.06802536969156973,0.05422776394819072,17.174832799948778,172.25728762513407,967.7909158765236,110.94310366170183,1.0156868805404319e-5,2.6692391811707902e-8,1.0,10.0,0.0,0.0,-819.1528004032197,-0.0001580330943013307,7.859116472762212e-7,68650.2847241113,-0.0002721320397473364,-3.238951364211054e-5,-0.0019137184948344035,-6.857871698928522e-5,-0.00014589081107366008,-0.061221835183870206,-0.000673942404530265,0.002997894121349864,-0.01579418571776533,0.10290633925760626,-0.8247539690737986,-0.0006714091537688428,0.0035853027396026606,-0.01950084424267182,0.12853986619360372,-1.0376248713120577,0.004353307749167844,-0.025040330206565146,0.16687983676942283,-1.3513567033348595,-0.03292200037639266,0.222969294331114,-1.8092489645009544,0.30450367745333917,-2.478116948662817,-3.458603420246175
0.03372481877194363,-5.6958115618943514,1464.214225834219,327.76887165410506,8.561123738531197,0.12065392241767767,-16980.898489408817,74.33980733827443,9.650264196283581,119.9379139923271,4.8550840181770445,10.250401748499339,2.2769003861265067,35.460571984839945,9.49527455354982e7,16.617233533750902,32.95001739269798,7.535566977189512,-12.894903331237352,104.73080596960124,936.3694809909709,38.00022364907092,0.7722135438049492,-21.818924850054493,133.22464105738518,73.25403272141831,-20.94887768151357,-27.868972655039407,176.19682590608525,-68.19429550427034,-29.869177687539217,238.12343199286633,-15.959391784463257,311.66154052903016,360.2568645921726,0.2854575830394556,0.010285953407305932,1.0963812715945094,3.113388113040848e6,766217.4201952968,-338.6341055962585,-1.2632593415306639,1.7194432214294928e-5,-0.0001453512157156258,-0.0002212133846629818,-1.9110731777959403e-11,0.0072947109494699725,2.755556460475985e-6,5.8347791383469,0.003980618506319318,7.906274703998949e-7,0.005057867125175393,0.006513966196697725,0.6689948511031222,0.07029408579350777,0.05604533060058357,16.617233533750902,166.66504818236916,936.3694809909709,107.34146694574423,1.1524458286069646e-5,3.0799317904531154e-8,1.0,10.0,0.0,0.0,-785.7283308577113,-0.00017253576634248635,3.6450260012316534e-7,64490.80823674162,-0.00029340318118919377,-3.5727988199523044e-5,-0.002061716979737318,-7.543796730308999e-5,-0.00016048153677024397,-0.06122657667451454,-0.0007163987539192762,0.0032901604199262616,-0.01788336031522834,0.12016682394655881,-0.9931328993065123,-0.0007132419085452478,0.0039348718305947375,-0.02208260691316563,0.15012097910748595,-1.2496766682679081,0.004777119026036914,-0.028359116410292207,0.19493871083929232,-1.6279325616426392,-0.0372894622186223,0.2605216864672786,-2.1801939034140334,0.35587601477764963,-2.9871768840305073,-4.17048422919896
0.03428593506852687,-5.67931037650838,1404.1900142811096,321.00651282646834,8.561123304677183,0.12266141066238853,-15949.304012056142,74.33980230834585,9.650227190831702,119.93742643939379,4.855077459825959,10.250382738533466,2.2029894805216204,33.747847466954475,8.888777427754644e7,16.07773506843855,32.94991363529787,7.788026091930504,-13.772356162464154,115.61024559261111,905.9680156060283,38.00005456510753,0.7977147106928918,-23.3045923206822,147.0640886342915,73.25355582249617,-21.652074428909998,-29.766492633990413,194.50046405258306,-70.48229711284085,-31.901875110740583,262.8601476219445,-17.041396866337085,344.03453508975633,397.66337612911747,0.2854575830395506,0.010502638443418743,1.0963809460398037,3.113395823381212e6,766220.3092049372,-324.8052886422679,-1.2635015131419363,1.8819559297352054e-5,-0.0001549096376475506,-0.00023593728755858486,-2.126508274623304e-11,0.0072957248017692595,2.995997371627088e-6,5.835563089461164,0.0041506545112450265,8.520615954555861e-7,0.005273878943613787,0.00679218969874184,0.6901270447735741,0.07263798244176162,0.057923748894827855,16.07773506843855,161.25436131375278,905.9680156060283,103.85675415724985,1.3073833885151792e-5,3.5523826070514724e-8,1.0,10.0,0.0,0.0,-753.6607446463405,-0.00018839693704768756,-1.4326417707364058e-7,60582.54676814197,-0.00031656495702902073,-3.940937634297428e-5,-0.0022227751764113757,-8.297353520253894e-5,-0.0001765108005336779,-0.06123135103525371,-0.0007614076501464257,0.0036102310829445126,-0.020243883779159894,0.14027806504254506,-1.195421397901114,-0.0007575407585471366,0.004317700259216715,-0.025000087382983677,0.17527084258179626,-1.5044860637259259,0.005241160134966908,-0.032110070639570734,0.22764600400781201,-1.960377713829277,-0.042226317150403175,0.30430831258756996,-2.6262330725801935,0.41579515661548133,-3.5995334893895814,-5.027165599056062
0.03428593506852687,-5.67931037650838,1404.1900142811096,321.00651282646834,8.561123304677183,0.12266141066238853,-15949.304012056142,74.33980230834585,9.650227190831702,119.93742643939379,4.855077459825959,10.250382738533466,2.2029894805216204,33.747847466954475,8.888777427754644e7,16.07773506843855,32.94991363529787,7.788026091930504,-13.772356162464154,115.61024559261111,905.9680156060283,38.00005456510753,0.7977147106928918,-23.3045923206822,147.0640886342915,73.25355582249617,-21.652074428909998,-29.766492633990413,194.50046405258306,-70.48229711284085,-31.901875110740583,262.8601476219445,-17.041396866337085,344.03453508975633,397.66337612911747,0.2854575830395506,0.010502638443418743,1.0963809460398037,3.113395823381212e6,766220.3092049372,-324.8052886422679,-1.2635015131419363,1.8819559297352054e-5,-0.0001549096376475506,-0.00023593728755858486,-2.126508274623304e-11,0.0072957248017692595,2.995997371627088e-6,5.835563089461164,0.0041506545112450265,8.520615954555861e-7,0.005273878943613787,0.00679218969874184,0.6901270447735741,0.07263798244176162,0.057923748894827855,16.07773506843855,161.25436131375278,905.9680156060283,103.85675415724985,1.3073833885151792e-5,3.5523826070514724e-8,1.0,10.0,0.0,0.0,-753.6607446463405,-0.00018839693704768756,-1.4326417707364058e-7,60582.54676814197,-0.00031656495702902073,-3.940937634297428e-5,-0.0022227751764113757,-8.297353520253894e-5,-0.0001765108005336779,-0.06123135103525371,-0.0007614076501464257,0.0036102310829445126,-0.020243883779159894,0.14027806504254506,-1.195421397901114,-0.0007575407585471366,0.004317700259216715,-0.025000087382983677,0.17527084258179626,-1.5044860637259259,0.005241160134966908,-0.032110070639570734,0.22764600400781201,-1.960377713829277,-0.042226317150403175,0.30430831258756996,-2.6262330725801935,0.41579515661548133,-3.5995334893895814,-5.027165599056062
0.0348563980207878,-5.662808882519529,1346.6231752699334,314.38231802118605,8.561122837231403,0.12470233299943974,-14980.214668158855,74.3397968792822,9.650187700142428,119.93690601760616,4.855070445586424,10.250362458510388,2.131476873842969,32.117814174223575,8.321009169694822e7,15.555739821858957,32.94980492993017,8.04891234502089,-14.709301554788233,127.61809213775852,876.5528452913251,37.999876399443515,0.8240182428001929,-24.891152564436727,162.3389660655035,73.25304948163586,-22.378925425920837,-31.79285792823295,214.70259923819816,-72.84712088673116,-34.07242648606175,290.162613697733,-18.196092341450903,379.7647065040666,438.9461236041649,0.2854575830396563,0.010723934359347438,1.096380589714163,3.1134040406322326e6,766223.3904959671,-311.53854369055546,-1.2637339469857731,2.0597660075362115e-5,-0.0001650845323038723,-0.00025162821847918466,-2.3662157480040452e-11,0.007296604333300976,3.2574260421494574e-6,5.836303775858391,0.004327958840458613,9.182709008056348e-7,0.005499119866144838,0.007082303051083478,0.7118844011927442,0.07505956486913623,0.05986508957846702,15.555739821858957,156.01923423342535,876.5528452913251,100.48510535565049,1.482879624328298e-5,4.095654600855722e-8,1.0,10.0,0.0,0.0,-722.8949288566794,-0.000205744331535524,-7.49993269660657e-7,56910.33860403773,-0.00034179823189170797,-4.3468816202154696e-5,-0.00239813706665156,-9.125096956580679e-5,-0.0001941180204347309,-0.0612361676999124,-0.0008091113992373195,0.003960667172219382,-0.02291021773063515,0.16370234015404345,-1.4383410123080007,-0.0008044379419268346,0.004736851786841392,-0.02829598798713133,0.20456907173841107,-1.810541413820139,0.005749123212808497,-0.036348264951857626,0.2657584363795752,-2.3598083720223872,-0.04780523170793324,0.3553467436926743,-3.1623476963127275,0.4856598970107976,-4.335853954652689,-6.05770419459961
0.03543637479811314,-5.646306761017881,1291.4122748253483,307.89341696316467,8.561122333126526,0.12677728611853253,-14069.838650552882,74.33979101515685,9.650145557865741,119.9363504931318,4.855062943493289,10.250340823985727,2.0622834846070894,30.566451889626748,7.789487403767572e7,15.050670557215227,32.94969113096084,8.31850800124633,-15.709756586875317,140.8712859216345,848.0914420720284,37.99968875288449,0.8511446769628195,-26.585444964571522,179.19803354222682,73.25251196557332,-23.130246641621547,-33.95679996912479,236.99998816352726,-75.2913988082397,-36.390145381578535,320.2967371391751,-19.428274328325667,419.19985215590157,484.50607740840803,0.2854575830397739,0.010949942923273339,1.0963801997141474,3.113412797644633e6,766226.6767596982,-298.81098788914085,-1.2639570126392496,2.254299714520094e-5,-0.00017591466038359915,-0.0002683486670510031,-2.6329350206015268e-11,0.007297349514670418,3.5416800375723594e-6,5.8370023565923645,0.004512845522872354,9.896279745374855e-7,0.005733988135538655,0.007384819615692504,0.7342831324850512,0.07756142265666087,0.06187149615835757,15.050670557215227,150.95387824178567,848.0914420720284,97.22279202014668,1.6816204875421684e-5,4.72010416295414e-8,1.0,10.0,0.0,0.0,-693.378012158599,-0.00022471755639057856,-1.4699063754793237e-6,53459.93755037927,-0.00036930176640015796,-4.7945040305862566e-5,-0.0025891693713430545,-0.00010034203378152427,-0.000213455832396982,-0.06124103632179974,-0.0008596591596583022,0.00434425511309426,-0.025921076504618633,0.1909752296552647,-1.72992081620285,-0.0008540714781642667,0.00519565976447428,-0.03201829170694735,0.23868737654158123,-2.177985448168362,0.006305023225982068,-0.0411355983062931,0.31015332211474267,-2.8395133654203413,-0.05410789726471883,0.41481726659594154,-3.8064567544941994,0.5670934718200972,-5.220872774489431,-7.296895894816785
0.03602603599278318,-5.629803691194181,1238.460130111223,301.5369989807459,8.561121788989455,0.12888687873185167,-13214.61496573244,74.33978467657299,9.650100586544587,119.93575747864412,4.8550549193196675,10.25031774492749,1.995332915175567,29.089938429647308,7.291890035746224e7,14.561969625260167,32.94957209925716,8.597104616903536,-16.77800648419473,155.49887079292463,820.5523817260124,37.999491217809215,0.8791144147675439,-28.39476982854446,197.8054484279937,73.251941446069,-23.906883948319702,-36.26763813974724,261.60975339130084,-77.81785709243563,-38.864967837556755,353.555947039175,-20.743040517161887,462.7237402947874,534.7855562361922,0.2854575830399048,0.01118076837533629,1.0963797728642717,3.11342212935713e6,766230.1815164168,-286.6006727130199,-1.2641710646972402,2.4671140389617488e-5,-0.00018744112823486424,-0.0002861650659003833,-2.9297159308935434e-11,0.007297960009731947,3.850758761106749e-6,5.837659921487294,0.004705642452747781,1.0665346942818059e-6,0.005978899522600563,0.007700275382994398,0.7573397281668697,0.08014623276363464,0.06394518772810663,14.561969625260167,146.05270112645678,820.5523817260124,94.06621215466375,1.906636230673813e-5,5.437559526271902e-8,1.0,10.0,0.0,0.0,-665.0592721666288,-0.00024546917955981537,-2.319035213443359e-6,50217.95743562993,-0.0003992940130215687,-5.288074306552685e-5,-0.0027973738365526645,-0.00011032527827440307,-0.00023469130798096517,-0.06124596679853685,-0.0009132071656020162,0.004764025215518407,-0.029319932454134053,0.22271692021781825,-2.079746061576523,-0.0009065852842783329,0.00569774927970573,-0.03622089143110707,0.27840380093052264,-2.6189306442054203,0.006913224177568256,-0.04654161274462084,0.36184728790843834,-3.4153697810132964,-0.06122611152949811,0.4840882523222194,-4.579981362906809,0.6619787051259473,-6.284176657010628,-8.78638839329868
0.03662555567357074,-5.613299351076259,1187.673630210283,295.31031219681387,8.561121201110248,0.131031731735694,-12411.199362684265,74.33977782031748,9.650052596878362,119.93512442266133,4.8550463364167324,10.250293125350295,1.9305513603396787,27.684639777418276,6.826044816982967e7,14.089098297063689,32.949447703944905,8.88500328667725,-17.918621832421632,171.64324130916947,793.9053061849576,37.99928337909765,0.9079476115244152,-30.32691868908154,218.34235180522103,73.2513359953055,-24.709714320062453,-38.73531834244557,288.7714819255374,-80.42931970123772,-41.50749242757328,390.264030205957,-22.14580644392684,510.75981035576564,590.2724559908755,0.2854575830400505,0.011416517483311597,1.0963793056918958,3.1134320729246847e6,766233.9191684474,-274.88654651806223,-1.2643764433173699,2.6999083384695128e-5,-0.0001997075201775212,-0.0003051480284822014,-3.2599541122775855e-11,0.007298435168736706,4.186837815878655e-6,5.838277492764453,0.004906692011579415,1.149424551030216e-6,0.006234288106155686,0.00802922998251052,0.7810709487701947,0.08281676235442093,0.06608846166372497,14.089098297063689,141.31030047164757,793.9053061849576,91.01188597783553,2.1613444733316686e-5,6.261522621702623e-8,1.0,10.0,0.0,0.0,-637.8900500964262,-0.0002681659020675233,-3.315436134486762e-6,47171.82037935595,-0.0004320150891625923,-5.832298520679759e-5,-0.0030244007282964874,-0.00012128666245947924,-0.0002580072773156584,-0.06125096929709322,-0.0009699189390077858,0.005223271498627564,-0.03315557778687722,0.2596451857459598,-2.4992527684120054,-0.0009621292697676643,0.006247060859794764,-0.04096428991920925,0.32461908264258044,-3.14783304903573,0.007578467104433049,-0.05264440170042959,0.42201779406000084,-4.106335989275019,-0.06926298248948094,0.5647453453071427,-5.5085148010016844,0.7724984801128206,-7.561137210950905,-10.576004486122853
0.037235111743148905,-5.596793410090375,1138.963540607326,289.2106597023689,8.561120565407638,0.13321247945529263,-11656.450750813668,74.33977039897589,9.650001386912432,119.93444859779594,4.855037155537708,10.250266862912921,1.8678674882422823,26.34710005983685,6.3899193826157205e7,13.63153589485384,32.94931782431163,9.182515037916641,-19.136477388717353,189.4615260797607,768.1208745565225,37.99906481511747,0.9376640634450577,-32.390207495446035,241.00862822111944,73.25069358078392,-25.539647504481596,-41.37045523440763,318.7495528635187,-83.12871335046368,-44.32902404347995,430.77827608588285,-23.642322923821325,563.7752759068014,651.5049342267329,0.28545758304021257,0.011657299719401784,1.0963787943995984,3.1134426678595003e6,766237.9050584947,-263.64841301604196,-1.2645734748410937,2.9545370990544528e-5,-0.00021276004385309354,-0.0003253726101966055,-3.6274306234138266e-11,0.007298774020749596,4.5522848393951106e-6,5.838856026845718,0.005116351823363912,1.238765204583798e-6,0.006500607221326115,0.00837226791094155,0.8054938306720134,0.08557587308569631,0.068303697524817,13.63153589485384,136.72145494244108,768.1208745565225,88.05645030872715,2.449598630250591e-5,7.20739779966138e-8,1.0,10.0,0.0,0.0,-611.8236558387155,-0.0002929898435730901,-4.479429418489064e-6,44309.70674795218,-0.00046772896630826994,-6.432364241782562e-5,-0.0032720638025213987,-0.00013332023725090268,-0.00028360378084504336,-0.06125605428218118,-0.001029965523859431,0.00572557318532309,-0.03748275130650514,0.30259030778675317,-3.0020767325430295,-0.0010208594421790718,0.0068478761684734185,-0.04631638095289686,0.37837546627375085,-3.781935379232823,0.008305900380510985,-0.05953162411285126,0.4920278999587587,-4.935036473042967,-0.07833427297480659,0.6586250793189401,-6.622617997304412,0.901182383638086,-9.094019309587612,-12.725316089051013
0.037235111743148905,-5.596793410090375,1138.963540607326,289.2106597023689,8.561120565407638,0.13321247945529263,-11656.450750813668,74.33977039897589,9.650001386912432,119.93444859779594,4.855037155537708,10.250266862912921,1.8678674882422823,26.34710005983685,6.3899193826157205e7,13.63153589485384,32.94931782431163,9.182515037916641,-19.136477388717353,189.4615260797607,768.1208745565225,37.99906481511747,0.9376640634450577,-32.390207495446035,241.00862822111944,73.25069358078392,-25.539647504481596,-41.37045523440763,318.7495528635187,-83.12871335046368,-44.32902404347995,430.77827608588285,-23.642322923821325,563.7752759068014,651.5049342267329,0.28545758304021257,0.011657299719401784,1.0963787943995984,3.1134426678595003e6,766237.9050584947,-263.64841301604196,-1.2645734748410937,2.9545370990544528e-5,-0.00021276004385309354,-0.0003253726101966055,-3.6274306234138266e-11,0.007298774020749596,4.5522848393951106e-6,5.838856026845718,0.005116351823363912,1.238765204583798e-6,0.006500607221326115,0.00837226791094155,0.8054938306720134,0.08557587308569631,0.068303697524817,13.63153589485384,136.72145494244108,768.1208745565225,88.05645030872715,2.449598630250591e-5,7.20739779966138e-8,1.0,10.0,0.0,0.0,-611.8236558387155,-0.0002929898435730901,-4.479429418489064e-6,44309.70674795218,-0.00046772896630826994,-6.432364241782562e-5,-0.0032720638025213987,-0.00013332023725090268,-0.00028360378084504336,-0.06125605428218118,-0.001029965523859431,0.00572557318532309,-0.03748275130650514,0.30259030778675317,-3.0020767325430295,-0.0010208594421790718,0.0068478761684734185,-0.04631638095289686,0.37837546627375085,-3.781935379232823,0.008305900380510985,-0.05953162411285126,0.4920278999587587,-4.935036473042967,-0.07833427297480659,0.6586250793189401,-6.622617997304412,0.901182383638086,-9.094019309587612,-12.725316089051013
0.03785488578252823,-5.580285535958386,1092.244360271687,283.23540120934985,8.5611198773916,0.13542976905027423,-10947.419147672386,74.3397623605145,9.649946741215421,119.93372708871658,4.855027334656907,10.250238848510959,1.8072123818678287,25.07403325703081,5.981612351302968e7,13.188779364970658,32.94918235204399,9.4899609796558,-20.436770986539116,209.12709836680384,743.1707390602573,37.9988350990678,0.9682830517592543,-34.59351017486918,266.0248272916381,73.25001206053375,-26.397627080334107,-44.18437490871834,351.83567910873836,-85.91907046646958,-47.34161792076777,475.4929107198058,-25.238692665726273,622.2856031265188,719.0765168919787,0.285457583040393,0.011903227237133687,1.0963782348354638,3.1134539561717045e6,766242.1555284037,-252.8669015880871,-1.2647624722114623,3.233023578271314e-5,-0.00022664767222237413,-0.0003469185677158128,-4.036355861956296e-11,0.007298975264634617,4.949676475723983e-6,5.839396415492521,0.00533499537162276,1.3350611741690243e-6,0.006778330230921979,0.008729999533160152,0.8306256697133965,0.08842652321897933,0.0705933592476724,13.188779364970658,132.28112000304037,743.1707390602573,85.19665580821362,2.775741968639928e-5,8.292749543790966e-8,1.0,10.0,0.0,0.0,-586.8153003783123,-0.0003201399194755481,-5.8338645152646735e-6,41620.51076030856,-0.0005067258511121499,-7.093989511525298e-5,-0.003542356580167487,-0.00014652887789389472,-0.00031169962812845097,-0.06126123254125053,-0.0010935256637589767,0.006274817326421919,-0.0423628314030282,0.3525121564090977,-3.604466009740488,-0.0010829379448900759,0.007504845049111338,-0.052353313488604766,0.4408782516274852,-4.541790990987285,0.009101111526486993,-0.06730162689205979,0.5734546518424453,-5.928453939651284,-0.08856988938506027,0.767853443008375,-7.958761817167964,1.050960263763674,-10.93329530232818,-15.305512445445869
0.038485063521307185,-5.5637753847409535,1047.4341359546058,277.38194847871665,8.561119132121542,0.1376842621543941,-10281.333608363408,74.33975364781182,9.64988842994793,119.93295677853689,4.855016828766349,10.250208965815302,1.748519419521257,23.862313992399226,5.599344574899258e7,12.760342405466906,32.949041193580996,9.807672755143638,-21.82504478088011,230.83125978140853,719.0274958670776,37.99859380029799,0.99982319652256,-36.946296402906455,293.63430545990127,73.24928917746126,-27.284632439316706,-47.189162918881784,388.3517402291869,-88.80353509087591,-50.55812911156623,524.8429238331775,-26.941388681997527,686.8595004692313,793.6417817499527,0.28545758304059377,0.012154415096890768,1.0963776224601511,3.113465982529385e6,766246.6879857791,-242.5234274585367,-1.2649437355725037,3.53757487373623e-5,-0.00024142230615859474,-0.00036987065388770235,-4.491418947052731e-11,0.007299037259383088,5.3818172721527275e-6,5.839899487429629,0.005563012865207827,1.438856842347298e-6,0.007067951611430456,0.009103062489257425,0.8564840288787525,0.09137177266796198,0.07295999973352138,12.760342405466906,127.98441916863136,719.0274958670776,82.42936134378145,3.144668478465186e-5,9.537594411728736e-8,1.0,10.0,0.0,0.0,-562.8220045919381,-0.00034983336293896417,-7.404416095527534e-6,39093.79588878896,-0.0005493248445461866,-7.823477469408785e-5,-0.003837470521322223,-0.00016102509351014618,-0.0003425341198313918,-0.061266515215649464,-0.0011607860297988902,0.006875223533669573,-0.04786461000119113,0.41051981211778876,-4.325768984148097,-0.0011485331307481447,0.008223015084447671,-0.05916045717688576,0.513520560196109,-5.45188420040194,0.009970161924941358,-0.07606469960926981,0.6681217342306898,-7.118749357093147,-0.10011554622572699,0.894890274541053,-9.560444565874263,1.2252239325971188,-13.139205166707399,-18.40162018201704
0.03912583477283388,-5.5472626055934455,1004.4543274154369,271.6477662452089,8.561118324160894,0.13997663459576118,-9655.591553665405,74.33974419814916,9.649826207915215,119.93213433483629,4.855005589666317,10.250177090804094,1.6917242149490486,22.708969965744537,5.2414513442901544e7,12.345755029065991,32.948894272850275,10.135992732348225,-23.30720658322365,254.78507942209157,695.6646604718276,37.998340486032994,1.0323022612032509,-39.45866980682848,324.10556543581043,73.24852255403856,-28.201680123666208,-50.39771281885842,428.6528767133101,-91.78536662496978,-53.99226219234408,579.3082487598042,-28.757271556616143,758.1243660983167,875.9225540100008,0.2854575830408172,0.012410981282100234,1.096376952311466,3.1134787944185105e6,766251.5209711993,-232.6001633709335,-1.2651175526704619,3.870598034147827e-5,-0.0002571389333297256,-0.00039431891087455585,-4.997842486771685e-11,0.0072989580130202415,5.8517599610624e-6,5.840366009331351,0.005800811958061649,1.5507396233618877e-6,0.007369987851909578,0.00949212286152092,0.8830867235384819,0.09441478574532546,0.07540626363336535,12.345755029065991,123.82663962341965,695.6646604718276,79.75153116634091,3.561890774876603e-5,1.0964729430644192e-7,1.0,10.0,0.0,0.0,-539.802534629612,-0.0003823073551701507,-9.219911926703489e-6,36719.755442618494,-0.0005958768368484916,-8.627776025874665e-5,-0.004159814801653559,-0.00017693189621935927,-0.0003763688964563684,-0.06127191382832234,-0.0012319413830456083,0.007531369966499753,-0.05406514719710942,0.47789399613346734,-5.18901024607559,-0.0012178195571613437,0.009007862648691654,-0.06683346911398812,0.5979116621639275,-6.541362632180269,0.010919623180377569,-0.08594446151416375,0.7781368460152285,-8.54423091443454,-0.1131346068205473,1.0425801266900545,-11.479513765743867,1.42789792578264,-15.783603827229232,-22.11513481351921
0.03977739375504931,-5.530746835457817,963.2296510179899,266.03036954218175,8.561117447526767,0.14230757749109335,-9067.748338667254,74.33973394264379,9.649759813520587,119.93125619419682,4.854993565734688,10.25014309124561,1.636764523801291,21.61117402636773,4.906374870413632e7,11.944562880421824,32.94874153421229,10.475274383494018,-24.889553205535734,281.2214336171184,673.0566292202751,37.998074723189944,1.0657369503839247,-42.14140989661995,357.7348507436998,73.24770968633527,-29.149825788028974,-53.82377941976439,473.13092154128606,-94.86794553191449,-57.65862565430202,639.4183976757076,-30.693607732014645,836.772326359217,966.7147647773173,0.2854575830410659,0.012673046870529734,1.0963762189653754,3.1134924423195915e6,766256.6742324259,-223.08000604493816,-1.265284199349677,4.234717711501983e-5,-0.00027385580376464673,-0.0004203589934814942,-5.5614439848605494e-11,0.007298735170465966,6.362827856511215e-6,5.84079668702136,0.006048818645170153,1.6713434551408383e-6,0.0076849785749207745,0.009897876628443773,0.9104518213125666,0.09755883581278244,0.07793489170800383,11.944562880421824,119.80322537461541,673.0566292202751,77.16023050005695,4.033616329978335e-5,1.260010286544661e-7,1.0,10.0,0.0,0.0,-517.7173251026281,-0.00041782081329393497,-1.1312697942182919e-5,34489.17395377619,-0.0006467677212304947,-9.51454410136505e-5,-0.004512038262160358,-0.00019438375446973065,-0.00041348996621191935,-0.06127744031579828,-0.0013071947612033142,0.008248221443562864,-0.06105072193285007,0.5561127702011727,-6.2215704531576455,-0.001290977988856304,0.009865326492196798,-0.07547948104042992,0.6959094504656642,-7.844902317627081,0.011956616360050678,-0.09707940592039334,0.9059345831025201,-10.250499619952878,-0.1278101334379759,1.2142106786437632,-13.77773049102137,1.6635208323610495,-18.95214986225251,-26.567141954476483
0.04043993918152245,-5.514227700040717,923.6879472823551,260.5273233202776,8.561116495634876,0.14467779751137816,-8515.507714393209,74.33972280562722,9.649688967669821,119.93031854590018,4.854980701683821,10.250106826158046,1.5835801759898889,20.566237112996077,4.592657404757113e7,11.55632674240877,32.948582945771776,10.825882545925966,-26.578794547261065,310.3972453042617,651.1786514882721,37.99779608053631,1.1001426670091725,-45.006015627008956,394.8489941186658,73.24684793806439,-30.13016593788702,-57.48203407801164,522.2181673590884,-98.05477823156015,-61.57278804405107,705.7575496725291,-32.75808703351649,923.5668610672496,1066.895963491383,0.28545758304134267,0.012940736116366607,1.0963754164937494,3.1135069798903293e6,766262.1688016236,-213.946547952888,-1.2654439399580646,4.6327951824755676e-5,-0.0002916346084839297,-0.00044809250189724813,-6.188704230613254e-11,0.0072983660001113455,6.918639141977072e-6,5.841192166358813,0.0063074781189160585,1.801352540846375e-6,0.008013487605199276,0.010321051052554285,0.9385976314514586,0.1008073089973851,0.08054872448891795,11.55632674240877,115.9097723021742,651.1786514882721,74.65262235313499,4.5668326330445356e-5,1.4473231104418554e-7,1.0,10.0,0.0,0.0,-496.52841453043584,-0.0004566563198513715,-1.3719042966427493e-5,32393.391851273023,-0.0007024219170944213,-0.0001049222440103139,-0.004897053463545405,-0.0002135276235190133,-0.000454209897008338,-0.061283107059381406,-0.0013867576228945183,0.009031159213213215,-0.06891788297862646,0.6468808967431015,-7.455987434861264,-0.0013681953418677327,0.010801843299564018,-0.08521841252839069,0.8096575621299147,-9.403727708614362,0.013088853412282542,-0.10962460944428665,1.0543255005173982,-12.291801289811104,-0.1443471569706934,1.4135796298984171,-16.528617529708022,1.9373385228536344,-22.74689429637076,-31.90201330534842
0.04043993918152245,-5.514227700040717,923.6879472823551,260.5273233202776,8.561116495634876,0.14467779751137816,-8515.507714393209,74.33972280562722,9.649688967669821,119.93031854590018,4.854980701683821,10.250106826158046,1.5835801759898889,20.566237112996077,4.592657404757113e7,11.55632674240877,32.948582945771776,10.825882545925966,-26.578794547261065,310.3972453042617,651.1786514882721,37.99779608053631,1.1001426670091725,-45.006015627008956,394.8489941186658,73.24684793806439,-30.13016593788702,-57.48203407801164,522.2181673590884,-98.05477823156015,-61.57278804405107,705.7575496725291,-32.75808703351649,923.5668610672496,1066.895963491383,0.28545758304134267,0.012940736116366607,1.0963754164937494,3.1135069798903293e6,766262.1688016236,-213.946547952888,-1.2654439399580646,4.6327951824755676e-5,-0.0002916346084839297,-0.00044809250189724813,-6.188704230613254e-11,0.0072983660001113455,6.918639141977072e-6,5.841192166358813,0.0063074781189160585,1.801352540846375e-6,0.008013487605199276,0.010321051052554285,0.9385976314514586,0.1008073089973851,0.08054872448891795,11.55632674240877,115.9097723021742,651.1786514882721,74.65262235313499,4.5668326330445356e-5,1.4473231104418554e-7,1.0,10.0,0.0,0.0,-496.52841453043584,-0.0004566563198513715,-1.3719042966427493e-5,32393.391851273023,-0.0007024219170944213,-0.0001049222440103139,-0.004897053463545405,-0.0002135276235190133,-0.000454209897008338,-0.061283107059381406,-0.0013867576228945183,0.009031159213213215,-0.06891788297862646,0.6468808967431015,-7.455987434861264,-0.0013681953418677327,0.010801843299564018,-0.08521841252839069,0.8096575621299147,-9.403727708614362,0.013088853412282542,-0.10962460944428665,1.0543255005173982,-12.291801289811104,-0.1443471569706934,1.4135796298984171,-16.528617529708022,1.9373385228536344,-22.74689429637076,-31.90201330534842
0.04111367454954153,-5.497704810007131,885.7600425709901,255.136240472425,8.561115461238764,0.14708801784531608,-7996.712707362622,74.33971070395653,9.649613372580758,119.92931731415818,4.854966938296482,10.250068145222949,1.5321129950249335,19.5716012433195,4.298934716542934e7,11.180621947353918,32.94841850298544,11.188193780139358,-28.38207943359744,342.59595949499027,630.0067965041752,37.99750413104445,1.1355332472746735,-48.064752355425306,435.80856607593694,73.24593453412548,-31.14384005965243,-61.388124259925156,576.3915304605069,-101.3495031787519,-65.75133819097397,778.9701741895948,-34.95884040499715,1019.3501223889245,1177.4336029275546,0.28545758304165075,0.013214176613823134,1.0963745384180832,3.1135224641632545e6,766268.0270790574,-205.18404754893797,-1.2655970277821673,5.067949073992311e-5,-0.00031054067182664487,-0.0004776273407664024,-6.886843854270809e-11,0.007297847379027771,7.523133551634796e-6,5.841553034136847,0.006577255745521259,1.9415054381471203e-6,0.008356104188663031,0.010762406263167105,0.967542701347852,0.10416370899820605,0.08325070687091368,11.180621947353918,112.14202225524183,630.0067965041752,72.22596371462672,5.169402584410604e-5,1.661766793258044e-7,1.0,10.0,0.0,0.0,-476.19937712343716,-0.0004991222274650041,-1.6479588520142968e-5,30424.27163171291,-0.0007633062664874382,-0.00011570123957657926,-0.00531806328148117,-0.0002345240702448122,-0.0004988702091222332,-0.06128892691920336,-0.0014708499931228125,0.009886012900756948,-0.07777461430310961,0.7521634015055022,-8.930899922768301,-0.0014496646096118946,0.011824385838184442,-0.09618442787621703,0.94162783873123,-11.266814067716135,0.014324681478478977,-0.12375362930409081,1.226552280607946,-14.732621784820925,-0.1629751970493429,1.6450713583317238,-19.819642496777536,2.255411087632476,-27.28934219505627,-38.29178280221002
0.041798808143206106,-5.481177764469255,849.3796339085818,249.85478231233668,8.561114336363467,0.14953897813519446,-7509.3372928124445,74.33969754625994,9.649532710543902,119.9282481394587,4.8549522121488655,10.250026888175963,1.4823067434754649,18.62483330945253,4.023930130657136e7,10.817037978971776,32.94824823270789,11.562596569012362,-30.30702201777537,378.13025667344687,609.5179309177437,37.99719845466677,1.1719206444047023,-51.33070024634477,481.01132595582357,73.2449665542528,-32.192032440386264,-65.55873488273242,636.1771145382107,-104.75589583273745,-70.21194676968162,859.7671935581387,-37.3044561033061,1125.0509507948882,1299.394095171789,0.28545758304199365,0.013493499347845946,1.0963735776594437,3.113538955748515e6,766274.2729196195,-196.7774046642079,-1.2657437053940432,5.5435776325785815e-5,-0.00033064314495821496,-0.0005090780854858377,-7.66390855361366e-11,0.007297175776972959,8.180601259578953e-6,5.84187981869704,0.006858637977251833,2.092599429732622e-6,0.008713444127404891,0.011222736732308771,0.9973057996607102,0.10763166063160097,0.08604389174975216,10.817037978971776,108.49585906106472,609.5179309177437,69.87760298297522,5.8501708845569265e-5,1.9071530699263452e-7,1.0,10.0,0.0,0.0,-456.69526648200144,-0.0005455549239763357,-1.9639846654017612e-5,28574.16696101565,-0.0008299343004728418,-0.00012758502522065615,-0.005778590014336894,-0.0002575484858307922,-0.0005478439548052298,-0.06129491326707753,-0.0015597005489556854,0.010819094157919113,-0.08774162006276828,0.8742238338568493,-10.69215720793392,-0.0015355847101433974,0.012940503126791986,-0.1085275435170079,1.0946687612971864,-13.492302227132232,0.01567312937485384,-0.1396605978851505,1.426353865007727,-17.64956588451527,-0.18395104504410492,1.9137445390955063,-23.754792132943365,2.624735190186044,-32.72406735683235,-45.94131973820957
0.04249555344969345,-5.464646144529296,814.4831562717791,244.6806558242679,8.561113112232004,0.15203143588193632,-7051.478269007542,74.33968323209704,9.649446642551593,119.92710635790944,4.85493645530543,10.249982884132956,1.4341070398656854,17.723618597344792,3.7664487812902115e7,10.465177865780294,32.94807219753577,11.949491728994536,-32.36173060138827,417.345061375667,589.6896846184865,37.996878641256956,1.209314593593767,-54.8178073394598,530.896048198941,73.24394092582291,-33.27597472923449,-70.0116555285087,702.1552703183969,-108.27787592618351,-74.97343349205883,948.9328142396107,-39.80399626854231,1241.6937558929067,1433.952825551038,0.28545758304237534,0.013778838914863352,1.0963725264833966,3.1135565190582e6,766280.9317284684,-188.71213168867752,-1.2658842050736452,6.063383109648144e-5,-0.00035201522007830796,-0.0005425663866407853,-8.528864762158707e-11,0.007296347238638593,8.895714821418237e-6,5.842172990653309,0.007152133479910478,2.2554953463395604e-6,0.009086151185388285,0.01170287310091759,1.02790591588387,0.11121491557972775,0.08893144549781375,10.465177865780294,104.96730244275813,589.6896846184865,67.60497604774363,6.619083282373333e-5,2.187809188497858e-7,1.0,10.0,0.0,0.0,-437.9825494576146,-0.0005963213149264133,-2.3250753672623316e-5,26835.892466478384,-0.000902870977108119,-0.0001406867074503411,-0.006282507700548345,-0.00028279241526309146,-0.0006015385463826761,-0.061301080024222854,-0.001653546727216891,0.011837232960716025,-0.0989537497736381,1.0156679574350402,-12.794124226182836,-0.0016261603320176627,0.014158363752484214,-0.12241541177740012,1.2720607955348893,-16.149163671546557,0.017143957568779997,-0.15756254834689834,1.6580388055782325,-21.133570878819526,-0.20756185482508135,2.225432463612781,-28.457608860470593,3.0533842968269087,-39.22298151622161,-55.094446293410115
0.043204129276214094,-5.448109514493376,781.0096732628473,239.61161348388669,8.561111779185127,0.1545661667694459,-6621.347868601002,74.33966765103784,9.649354806867711,119.92588697950275,4.854919594998376,10.249935950888622,1.3874613025562947,16.865755095725756,3.525372376923008e7,10.124657771503404,32.94789050065301,12.349292650711561,-34.554837027078804,460.6208407050628,570.5004276546143,37.99654429396682,1.2477222162165413,-58.54094423470584,585.9467170951519,73.24285441675066,-34.396948187316994,-74.76584962567934,774.966141997434,-111.91951359763867,-80.05583564912564,1047.332014092622,-42.467011216662975,1370.4082434909917,1582.4050950043122,0.2854575830428003,0.014070333625169535,1.096371376440415,3.1135752225368954e6,766288.0305600825,-180.9743300046334,-1.2660187491409352,6.631397963494863e-5,-0.0003747343460642822,-0.0005782213829824514,-9.491706261009879e-11,0.0072953573645255605,9.67356380967414e-6,5.842432963323652,0.007458274197050625,2.43112273068505e-6,0.009474898410748006,0.012203683899350195,1.0593622458110703,0.11491735682379868,0.09191665245228463,10.124657771503404,101.55250391253979,570.5004276546143,65.40560364366844,7.487319480326275e-5,2.5086440889123993e-7,1.0,10.0,0.0,0.0,-420.0290521392484,-0.0006518214953303102,-2.7369282660676537e-5,25202.696260706645,-0.0009827378737364085,-0.00015513098013288402,-0.006834077519038157,-0.0003104649907270413,-0.0006603988053829909,-0.06130744169779909,-0.0017526347626160745,0.012947815767658764,-0.11156156748982987,1.179493473260456,-15.301213169719972,-0.0017216016879285706,0.015486801389600813,-0.13803528615241395,1.4775794228842618,-19.3191560797274,0.018747710460950112,-0.17770197847974464,1.926568886749834,-25.29250913300492,-0.2341285511532926,2.586857535322788,-34.07476547009507,3.5506688971297304,-46.99036688822052,-66.04115848274145
0.04392475993970675,-5.43156742144629,748.9007684382376,234.64545253211784,8.561110326593125,0.1571439652381211,-6217.266762317782,74.33965068164552,9.64925681749233,119.92458466466586,4.854901553283173,10.249885894164535,1.3423186903027282,16.049147983283266,3.299654273268891e7,9.795106561216496,32.94770329112058,12.76242556217817,-36.89552758033632,508.37723858022525,551.9292457850344,37.99619503299021,1.2871475774068375,-62.5159620774547,646.6971481526562,73.24170362797746,-35.55628618448908,-79.84152773107155,855.3157771961849,-115.68503618902581,-85.4804801683762,1155.9187888549243,-45.3035521412543,1512.4401213900635,1746.178134294983,0.28545758304327334,0.014368125637207685,1.096370118300909,3.1135951389072314e6,766295.5982241296,-173.55066643385885,-1.2661475502890949,7.2520132491264e-5,-0.00039888245564650244,-0.0006161801391925687,-1.05635734280822e-10,0.007294201290163313,1.0519692731691524e-5,5.842660093096663,0.0077776164983372415,2.620485448891487e-6,0.009880389561585367,0.012726077403130483,1.0916941785935352,0.11874300358472237,0.09500291988820657,9.795106561216496,98.24774242165624,551.9292457850344,63.2770885480281,8.467441528345726e-5,2.8752224556315855e-7,1.0,10.0,0.0,0.0,-402.8039058182904,-0.0007124916482026507,-3.205912229774346e-5,23668.233895776044,-0.0010702189132216094,-0.00017105531526452622,-0.007437986815604114,-0.00034079448839283697,-0.0007249102741503872,-0.06131401341948038,-0.0018572196956587212,0.014158826045021514,-0.1257330828847118,1.3691466130871124,-18.289679880683806,-0.001822124212147899,0.016935363121922946,-0.15559619074200398,1.7155669321129547,-23.099118696241273,0.020495771649926914,-0.20034968260422223,2.237654469585664,-30.25424637002947,-0.2640095953680236,3.0057619650716076,-40.78027128392398,4.127319595550565,-56.26880595712164,-79.12614618419498
0.04392475993970675,-5.43156742144629,748.9007684382376,234.64545253211784,8.561110326593125,0.1571439652381211,-6217.266762317782,74.33965068164552,9.64925681749233,119.92458466466586,4.854901553283173,10.249885894164535,1.3423186903027282,16.049147983283266,3.299654273268891e7,9.795106561216496,32.94770329112058,12.76242556217817,-36.89552758033632,508.37723858022525,551.9292457850344,37.99619503299021,1.2871475774068375,-62.5159620774547,646.6971481526562,73.24170362797746,-35.55628618448908,-79.84152773107155,855.3157771961849,-115.68503618902581,-85.4804801683762,1155.9187888549243,-45.3035521412543,1512.4401213900635,1746.178134294983,0.28545758304327334,0.014368125637207685,1.096370118300909,3.1135951389072314e6,766295.5982241296,-173.55066643385885,-1.2661475502890949,7.2520132491264e-5,-0.00039888245564650244,-0.0006161801391925687,-1.05635734280822e-10,0.007294201290163313,1.0519692731691524e-5,5.842660093096663,0.0077776164983372415,2.620485448891487e-6,0.009880389561585367,0.012726077403130483,1.0916941785935352,0.11874300358472237,0.09500291988820657,9.795106561216496,98.24774242165624,551.9292457850344,63.2770885480281,8.467441528345726e-5,2.8752224556315855e-7,1.0,10.0,0.0,0.0,-402.8039058182904,-0.0007124916482026507,-3.205912229774346e-5,23668.233895776044,-0.0010702189132216094,-0.00017105531526452622,-0.007437986815604114,-0.00034079448839283697,-0.0007249102741503872,-0.06131401341948038,-0.0018572196956587212,0.014158826045021514,-0.1257330828847118,1.3691466130871124,-18.289679880683806,-0.001822124212147899,0.016935363121922946,-0.15559619074200398,1.7155669321129547,-23.099118696241273,0.020495771649926914,-0.20034968260422223,2.237654469585664,-30.25424637002947,-0.2640095953680236,3.0057619650716076,-40.78027128392398,4.127319595550565,-56.26880595712164,-79.12614618419498
0.04465767556030399,-5.415019392678494,718.1004371930668,229.78001362918516,8.561108742758815,0.15976564541725383,-5837.6574369719565,74.3396321903514,9.649152262507304,119.92319369887359,4.854882246667269,10.24983250679983,1.2986300392077996,15.271804287902032,3.088314837773423e7,9.476165341169862,32.94751076963437,13.189329833704138,-39.39357556198422,561.0770827235134,533.9559145479822,37.995830499659895,1.3275911932731619,-66.75975422715196,713.73608302445,73.24048498545187,-36.75537701736654,-85.260225382334,943.98286226734,-119.57883593417017,-91.27005955394785,1275.7452407930155,-48.32418189032874,1669.1628894145226,1926.8443004378225,0.28545758304380003,0.014672361137634881,1.0963687419843078,3.1136163454325907e6,766303.6653990898,-166.42834968551196,-1.2662708119185895,7.930009412615953e-5,-0.00042454620606121603,-0.000656588112062919,-1.1756886747037298e-10,0.007292873663413384,1.1440142612734585e-5,5.8428546797136045,0.008110742434596661,2.8246678024832888e-6,0.01030336066348073,0.01327100366052078,1.1249212869546832,0.12269601698333461,0.09819378365522255,9.476165341169862,95.04941974630923,533.9559145479822,61.21711260799599,9.573559509842847e-5,3.293847492645893e-7,1.0,10.0,0.0,0.0,-386.27749290546774,-0.0007788071923679105,-3.7391429262051586e-5,22226.543685122706,-0.0011660666859606905,-0.00018861127923210997,-0.008099392173696882,-0.0003740300209147813,-0.0007956028161537764,-0.0613208109864648,-0.0019675653520828265,0.015478887333853737,-0.14165566030405186,1.588586506588514,-21.849728833071897,-0.0019279482009157182,0.01851436077162312,-0.17533131430491666,1.9910141332873197,-27.603664156920786,0.02240042236676696,-0.2258078785627453,2.5978631305577013,-36.170232392913306,-0.2976051444468505,3.491056867714475,-48.7804173729584,4.795696218988303,-67.3461632402558,-94.75883891502572
0.04540311225852919,-5.398464935625318,688.5549882885224,225.01318030745068,8.561107014811292,0.1624320416993461,-5481.0380402310775,74.33961203021543,9.649040702321395,119.92170796553071,4.854861585715079,10.249775567894368,1.2563478089787912,14.531827941166425,2.89043715084733e7,9.167487066535994,32.94731319483789,13.630458207887346,-42.05937488628486,619.230787974346,516.5608771573153,37.99545036102095,1.3690494705755665,-71.29032063768669,787.7127878135715,73.23919473188685,-37.99566674407186,-91.04488425708881,1041.8261220834754,-123.60547753220008,-97.4487102045043,1407.971561631541,-51.53998242883009,1842.0907782397217,2126.1355163237054,0.28545758304438645,0.014983190484967475,1.0963672364820243,3.1136389241924686e6,766312.2647520298,-159.59510891567797,-1.2663887284351019,8.670589504477686e-5,-0.00045181722695983447,-0.0006995996359030199,-1.3085496017221007e-10,0.007291368620029005,1.2441496368854932e-5,5.8430169663938445,0.008458261016648965,3.044841133079232e-6,0.010744581593009854,0.013839456555965734,1.1590633115773,0.12678070537819522,0.1014929136453979,9.167487066535994,91.95405655468119,516.5608771573153,59.22343420669678,0.00010821516157635835,3.771653199152179e-7,1.0,10.0,0.0,0.0,-370.4213977017203,-0.0008512861824493704,-4.344566054596404e-5,20872.023749482338,-0.0012711094051117543,-0.00020796598339501766,-0.008823966778477459,-0.00041044336823605084,-0.0008730545105010553,-0.06132785090318256,-0.0020839442599805743,0.01691730861024023,-0.1595381179941056,1.84235826205627,-26.087976122680836,-0.0020392983605771607,0.02023492493122226,-0.1975006446683114,2.3096532063967112,-32.9683307711562,0.0244749026475106,-0.2544136508476029,3.014743244005566,-43.219711211991246,-0.335361631600116,4.052992079229574,-58.31958315685341,5.5700262680544315,-80.5637955395746,-113.4252367250449
0.04616131236583094,-5.3819035376750985,660.212949015486,220.3428783767641,8.56110512858935,0.16514400934690351,-5146.01659051502,74.33959003955796,9.648921667794365,119.92012091680695,4.854839474625208,10.24971484189427,1.2154260304377504,13.827415063824073,2.7051629806632437e7,8.868736158307591,32.94711089019924,14.086277010410779,-44.9039749642702,683.4012004382685,499.7252229144591,37.99505431486113,1.4115140777309578,-76.12683553010133,869.3432111514745,73.23782891811481,-39.27866221623224,-97.21993735361389,1149.7924584912528,-127.76970617403201,-104.04209369641788,1553.877009064132,-54.962558608804144,2032.8929625740911,2345.959082308944,0.28545758304503943,0.01530076836160091,1.096365589773614,3.1136629623738923e6,766321.431065942,-153.03917301988193,-1.2665014855351255,9.479415071855096e-5,-0.0004807923789171537,-0.0007453784330147151,-1.4564847308571685e-10,0.007289679757244104,1.3530928450466076e-5,5.843147139854593,0.008820809566575454,3.2822709889535225e-6,0.01120485774856441,0.014432475988639944,1.1941401443343977,0.13100152993966838,0.10490411955007659,8.868736158307591,88.95828856564208,499.7252229144591,57.29388578835281,0.0001222909257376221,4.3167071053045193e-7,1.0,10.0,0.0,0.0,-355.20835882784775,-0.0009304929880199111,-5.031049435307941e-5,19599.410405969502,-0.0013862585714580957,-0.0002293036850724953,-0.009617952590982274,-0.0004503309613894611,-0.0009578958718991685,-0.06133515042470798,-0.002206637512345886,0.018484132139251624,-0.17961303583703314,2.1356758755832237,-31.13032838682554,-0.002156403268181664,0.0221090619306678,-0.22239386690670432,2.6780631228630143,-39.353270356479555,0.026733475449540814,-0.28654274088539733,3.496964464245522,-51.61465277628467,-0.3777768097224705,4.703349444903214,-69.68704840385914,6.466676657677613,-96.32619887745103,-135.70183266903175
0.04693252476196002,-5.365334663448836,633.0249700691417,215.76707463380853,8.561103068513342,0.16790242553597176,-4831.285487629545,74.33956604044528,9.64879465821238,119.91842554200645,4.854815810774456,10.249650077606155,1.175820248685408,13.156849378544022,2.5316889904684406e7,8.579588088465627,32.94690425145965,14.557266407333577,-47.93911726740111,754.2089359498815,483.43066383222333,37.994642095166725,1.4549712459299644,-81.28971918957251,959.4167697903434,73.23638339379305,-40.60593452061317,-103.81139922407152,1268.9259165138799,-132.07645669067156,-111.07748192947552,1714.8719960445019,-58.60403792258267,2243.4091993864495,2588.415014386981,0.28545758304576657,0.015625253982281914,1.096363788735272,3.1136885525836134e6,766331.2013765806,-146.74924975889468,-1.266609260494301,0.00010362645062672929,-0.0005115740273268757,-0.0007940981574695165,-1.6212170082062167e-10,0.007287800104963455,1.4716259354856597e-5,5.843245330232466,0.009199055202263044,3.5383249421835327e-6,0.011685031885169663,0.015051150265206748,1.230171815642118,0.1353631111171349,0.10843135744563238,8.579588088465627,86.05886238919685,483.43066383222333,55.4263711784854,0.0001381623757786166,4.938124538116833e-7,1.0,10.0,0.0,0.0,-340.61222122841986,-0.0010170422862622402,-5.808484976596767e-5,18403.75766002776,-0.0015125174402047092,-0.0002528275583132374,-0.01048821795694836,-0.0004940160378980108,-0.0010508144356203084,-0.06134272760305449,-0.002335934587637623,0.020190184127507605,-0.2021392930122093,2.4745162410595047,-37.12534486439327,-0.002279494753399598,0.024149714095273875,-0.2503335526258781,3.1037892827887443,-46.947558883796596,0.029191494055754698,-0.3226137206526153,4.054477344689918,-61.60552529941809,-0.42540530582326086,5.4556627294215945,-83.2249786924032,7.504463272562265,-115.11233563207753,-162.27198608885504
0.047717004986450456,-5.3487577572415566,606.9437430117305,211.28377703472623,8.561100817445245,0.1707081895728355,-4535.616456509636,74.33953983702446,9.648659139161403,119.91661433404049,4.85479048423701,10.249581007164348,1.137487480722893,12.518498062019782,2.3692632463435218e7,8.299729070699177,32.94669375478721,15.043920491354728,-51.177272149257675,832.3382291992132,467.6595172068004,37.99421347821937,1.4994009721467505,-86.80071164979088,1058.803782144213,73.23485379806553,-41.979122247910915,-110.84695836804914,1400.3775046774851,-136.53086191042755,-118.58384281394792,1892.5113270274405,-62.47706361295422,2475.666929627816,2855.814930631032,0.28545758304657637,0.01595681121134348,1.0963618190408135,3.113715793170701e6,766341.6151149776,-140.7145077045809,-1.2667122224068748,0.00011326977572880583,-0.0005442703182063941,-0.0008459429515857916,-1.8046686221538564e-10,0.007285722095207852,1.6006014956557726e-5,5.843311610846744,0.00959369629040254,3.814480999464424e-6,0.012185985903441679,0.015696618436731504,1.267178469465568,0.13987023403369223,0.1120787356295583,8.299729070699177,83.25263242526232,467.6595172068004,53.6188635858319,0.00015605322529142337,5.646195179112118e-7,1.0,10.0,0.0,0.0,-326.6078946837987,-0.001111603353467733,-6.687901180170417e-5,17280.41830707661,-0.001650990316224552,-0.0002787616418756448,-0.011442320819658167,-0.0005418509628033221,-0.001152559694757339,-0.06135060133299944,-0.0024721330634514356,0.02204712746962182,-0.22740484523712168,2.865725476711928,-44.248156255140316,-0.002408807136477964,0.026370822441027897,-0.281678653198697,3.595478947744601,-55.97422584081126,0.031865471641892865,-0.3630925671855676,4.6986942644123815,-73.48803950944446,-0.47886470995799413,6.32546723334003,-99.33777068663814,8.705002803684474,-137.48891315051435,-193.94514863258547
0.047717004986450456,-5.3487577572415566,606.9437430117305,211.28377703472623,8.561100817445245,0.1707081895728355,-4535.616456509636,74.33953983702446,9.648659139161403,119.91661433404049,4.85479048423701,10.249581007164348,1.137487480722893,12.518498062019782,2.3692632463435218e7,8.299729070699177,32.94669375478721,15.043920491354728,-51.177272149257675,832.3382291992132,467.6595172068004,37.99421347821937,1.4994009721467505,-86.80071164979088,1058.803782144213,73.23485379806553,-41.979122247910915,-110.84695836804914,1400.3775046774851,-136.53086191042755,-118.58384281394792,1892.5113270274405,-62.47706361295422,2475.666929627816,2855.814930631032,0.28545758304657637,0.01595681121134348,1.0963618190408135,3.113715793170701e6,766341.6151149776,-140.7145077045809,-1.2667122224068748,0.00011326977572880583,-0.0005442703182063941,-0.0008459429515857916,-1.8046686221538564e-10,0.007285722095207852,1.6006014956557726e-5,5.843311610846744,0.00959369629040254,3.814480999464424e-6,0.012185985903441679,0.015696618436731504,1.267178469465568,0.13987023403369223,0.1120787356295583,8.299729070699177,83.25263242526232,467.6595172068004,53.6188635858319,0.00015605322529142337,5.646195179112118e-7,1.0,10.0,0.0,0.0,-326.6078946837987,-0.001111603353467733,-6.687901180170417e-5,17280.41830707661,-0.001650990316224552,-0.0002787616418756448,-0.011442320819658167,-0.0005418509628033221,-0.001152559694757339,-0.06135060133299944,-0.0024721330634514356,0.02204712746962182,-0.22740484523712168,2.865725476711928,-44.248156255140316,-0.002408807136477964,0.026370822441027897,-0.281678653198697,3.595478947744601,-55.97422584081126,0.031865471641892865,-0.3630925671855676,4.6986942644123815,-73.48803950944446,-0.47886470995799413,6.32546723334003,-99.33777068663814,8.705002803684474,-137.48891315051435,-193.94514863258547
0.04851501576344887,-5.332172236876741,581.9239074439583,206.89103252224194,8.561098356534133,0.1735622245681781,-4257.855640013133,74.3395112136707,9.64851454018378,119.91467925241025,4.854763377257135,10.24950734489306,1.1003861544287143,11.910807464144776,2.217181863881787e7,8.028855615008132,32.946479965505844,15.546747581545604,-54.631678318234236,918.5434029919384,452.3946805190216,37.99376828902398,1.5447761507285402,-92.68295254163733,1168.4636885779157,73.23323554894745,-43.39993570512627,-118.35607720435061,1545.4160522153468,-141.13826382292518,-126.59193201427408,2088.508826301651,-66.5947829611552,2731.9001565081285,3150.702819584293,0.28545758304747826,0.016295608857745947,1.096359665052963,3.1137447885816246e6,766352.7142642309,-134.92455572015902,-1.2668105324665657,0.00012379695393159728,-0.0005789954814180195,-0.0009011080562221746,-2.0089845097517814e-10,0.007283437528110275,1.7409492145781768e-5,5.843345997886137,0.010005464185859845,4.112336878205835e-6,0.01270864299559522,0.016370073099236413,1.3051803557908954,0.14452785643182192,0.1158505226466237,8.028855615008132,80.53655639741945,452.3946805190216,51.86940272511294,0.0001762142569792614,6.452523483868098e-7,1.0,10.0,0.0,0.0,-313.17130656754114,-0.0012149047511191375,-7.68158791142362e-5,16225.025568334357,-0.0018028928715040325,-0.00030735300326177053,-0.012488578857010312,-0.0005942197651963364,-0.0012639484958311992,-0.06135879140376759,-0.0026155383220884806,0.024067518016747468,-0.2557297805850363,3.3171393513699656,-52.70503249777583,-0.0025445764126390265,0.02878739350324013,-0.3168283463052068,4.163034771153631,-66.69612218647431,0.03477315494048362,-0.408497702768841,5.442694796475646,-87.61102884124537,-0.5388422844819198,7.330583528674557,-118.5029897757197,10.09311320133143,-164.125952109808,-231.67944384765036
0.04932682684920502,-5.315577502066822,557.9219842686987,202.5869287680727,8.561095665048883,0.17646547666543216,-3996.9192378896023,74.33947993296498,9.648360252395442,119.91261168500472,4.854734363708267,10.249428786154528,1.0644760824539277,11.332299579242399,2.07478600760931e7,7.766674337239846,32.94626354773307,16.0662700547272,-58.31638031915647,1013.6559046796564,437.6196207021182,37.9933064086934,1.5910615616610815,-98.96105943971001,1289.4539904968392,73.23152383351085,-44.87016018373026,-126.3700897843716,1705.4400122414636,-145.90422139910754,-135.13437994814274,2304.7532333003096,-70.97082399869905,3014.569927770562,3475.8774600257293,0.28545758304848284,0.016641820687314297,1.0963573097069437,3.113775649711026e6,766364.5435166582,-129.3694283999435,-1.2669043441447556,0.00013528714257645357,-0.0006158701159462636,-0.0009598004037544023,-2.236558522480207e-10,0.0072809375371649,1.893682954862909e-5,5.843348449918661,0.010435124714917898,4.433619830377236e-6,0.013253969459095094,0.017072762770011754,1.3441977889681087,0.14934111290892693,0.11975115245158294,7.766674337239846,77.90769344281092,437.6196207021182,50.17609358630595,0.00019892646733205179,7.370183053820964e-7,1.0,10.0,0.0,0.0,-300.27936840305995,-0.0013277393011272155,-8.803233398448896e-5,15233.476772823105,-0.001969563391265491,-0.0003388741042766165,-0.013636145881210657,-0.0006515408386009642,-0.0013858707828638545,-0.06136731854568532,-0.0027664630502892574,0.02626486179130501,-0.2874696403367414,3.8377189267418386,-62.7386891015971,-0.0026870391912376997,0.03141556720301761,-0.3562262200745927,4.817787900975671,-79.42274431589706,0.03793359815061734,-0.459405481676584,6.30145758934914,-104.38562775566763,-0.6061022685571883,8.491438323254553,-141.28413242680688,11.697267186486425,-195.8149860904832,-276.60811070718825
0.05015271575382769,-5.298972924712583,534.8962844607454,198.3695910919498,8.561092720192185,0.17941891737009794,-3751.789106900171,74.33944573342802,9.64819562577928,119.91040240483622,4.85470330848503,10.249345006038828,1.0297183965999095,10.78156802834584,1.9414589179884505e7,7.512901480119277,32.946045274553285,16.60302467028479,-62.24627035969721,1118.592129744345,423.318347150954,37.99282778196573,1.6382127923245908,-105.66121575730784,1422.940187359074,73.22971359574936,-46.3916610385923,-134.92231129687303,1881.9905787580142,-150.8345239730074,-144.24578867731157,2543.32585920683,-75.61926683448836,3326.3870574641605,3834.4171857180704,0.28545758304960195,0.016995625809315153,1.0963547343815578,3.113808494304026e6,766377.150452862,-124.0395657694433,-1.2669938034649009,0.00014782636011211357,-0.0006550215229273044,-0.0010222392988276953,-2.490062978286169e-10,0.007278212549306407,2.059908657081694e-5,5.843318867326952,0.010883480196426104,4.780197644844086e-6,0.013822977185016058,0.017805995137726984,1.3842511454206898,0.15431532443074264,0.12378523399443038,7.512901480119277,75.36319930896136,423.318347150954,48.53710334054728,0.00022450458236217087,8.413887498591165e-7,1.0,10.0,0.0,0.0,-287.9099290724998,-0.001450969570009244,-0.0001006807657074585,14301.916865713934,-0.00215247533992738,-0.00037362544483712453,-0.014895097176203173,-0.0007142699183436362,-0.001519295930514088,-0.06137620448756316,-0.0029252267966459744,0.028653676897752924,-0.3230190795262884,4.437704061680689,-74.63446060803366,-0.0028364316353177233,0.0342726902199114,-0.4003648886960122,5.5726940646362735,-94.51818164642026,0.04136724233069694,-0.5164562459439213,7.29212339283348,-124.29597813041102,-0.6814939397523542,9.831428957477463,-168.34554026149817,13.550108134803569,-233.49036949995937,-330.0705195431943
0.050992967593534964,-5.282357857379288,512.8068479212764,194.23718415598339,8.561089496899772,0.1824235427407273,-3521.5089139939855,74.33940832705102,9.64801996645988,119.90804152571624,4.85467006688518,10.249255658051462,0.9960755237274027,10.257274872785114,1.816623286339015e7,7.267262737502636,32.94582603923512,17.157562281488705,-66.43712666759801,1234.3619079995433,409.47540181916276,37.99233242585738,1.6861749814235114,-112.8112551828198,1570.2065522949213,73.22779952561227,-47.966387492538395,-144.0481426928864,2076.76590514399,-155.9352001487298,-153.96282051117427,2806.5197144393132,-80.55459871543391,3670.336694640043,4229.706498374079,0.28545758305084873,0.017357208697131345,1.0963519187616386,3.1138434473475376e6,766390.5857189557,-118.92579988169935,-1.267079049158342,0.00016150804648029513,-0.0006965840101296642,-0.0010886570665330404,-2.772481543895122e-10,0.007275252244633564,2.2408328362709554e-5,5.843257091590534,0.0113513711056956,5.1540902521376786e-6,0.014416725683945048,0.018571139721565145,1.4253608174410985,0.15945600293237133,0.12795755699127148,7.267262737502636,72.90032459082869,409.47540181916276,46.95066020440201,0.0002533009361111653,9.600177041346172e-7,1.0,10.0,0.0,0.0,-276.0417440037507,-0.001585533663642734,-0.00011493073953733817,13426.723994653144,-0.002353251032346809,-0.0004119384482636963,-0.016276522272818374,-0.0007829032373448646,-0.0016652794565809171,-0.06138547200691519,-0.0030921552623790895,0.03124955563777254,-0.3628158283524808,5.1287857882371926,-88.72745142403411,-0.002992988090039668,0.0373773894787002,-0.4497909926848017,6.442554003391773,-112.41033318857367,0.045095993627009875,-0.5803608910171882,8.434291209972125,-147.91166637393627,-0.7659603544978755,11.377334499652127,-200.4697591317332,15.689032818391308,-278.2541291188646,-393.64841678670564
0.051847875657501125,-5.265731627362546,491.6153643267267,190.18790990984633,8.561085967618158,0.18548037510369372,-3305.180301002926,74.33936739653818,9.647832533651334,119.90551845265213,4.854634483923365,10.249160372642523,0.9635111316602551,9.758147090517326,1.6997386781578965e7,7.029492859567499,32.94560686711276,17.730447932681848,-70.90565514246823,1362.077903206605,396.0758369710895,37.991820438586274,1.734881461905957,-120.44075451859365,1732.6680642563747,73.22577604585666,-49.596378040269705,-153.78518549385956,2291.6368425657315,-161.21253151394387,-164.32429392345335,3096.860668206398,-85.7916590672192,4049.7054570971222,4665.465301655958,0.2854575830522379,0.017726759517619876,1.0963488406864748,3.113880641510776e6,766404.9032252245,-114.01933718552243,-1.2671602128894286,0.0001764336768562327,-0.0007406992383233049,-0.0011592997809810116,-3.0871463217718643e-10,0.007272045510825202,2.4377720362980093e-5,5.843162904440621,0.011839678217483307,5.55748262966194e-6,0.015036324709886632,0.019369631306382584,1.4675471989348898,0.16476886035649657,0.13227310146861415,7.029492859567499,70.51641077109888,396.0758369710895,45.4150508892746,0.00028570979418700396,1.0947623553192666e-6,1.0,10.0,0.0,0.0,-264.6544345213297,-0.0017324515772766044,-0.00013097084764050683,12604.4951186937,-0.0025736768583887967,-0.0004541786766740401,-0.01779262822149571,-0.0008579809867646558,-0.0018249703827321433,-0.06139514498953735,-0.0032675796048292054,0.03406923092530122,-0.40734503890060364,5.9243007365862805,-105.41082915634705,-0.0031569396590197607,0.04074965062586482,-0.5051106901422777,7.444262365136675,-133.60160925949444,0.049143306020915434,-0.6519080800748782,9.750353183355365,-175.9021895983829,-0.8605479504353029,13.159781355805938,-238.57777032487076,18.156852392228444,-331.4049866752599,-469.2083358712937
0.051847875657501125,-5.265731627362546,491.6153643267267,190.18790990984633,8.561085967618158,0.18548037510369372,-3305.180301002926,74.33936739653818,9.647832533651334,119.90551845265213,4.854634483923365,10.249160372642523,0.9635111316602551,9.758147090517326,1.6997386781578965e7,7.029492859567499,32.94560686711276,17.730447932681848,-70.90565514246823,1362.077903206605,396.0758369710895,37.991820438586274,1.734881461905957,-120.44075451859365,1732.6680642563747,73.22577604585666,-49.596378040269705,-153.78518549385956,2291.6368425657315,-161.21253151394387,-164.32429392345335,3096.860668206398,-85.7916590672192,4049.7054570971222,4665.465301655958,0.2854575830522379,0.017726759517619876,1.0963488406864748,3.113880641510776e6,766404.9032252245,-114.01933718552243,-1.2671602128894286,0.0001764336768562327,-0.0007406992383233049,-0.0011592997809810116,-3.0871463217718643e-10,0.007272045510825202,2.4377720362980093e-5,5.843162904440621,0.011839678217483307,5.55748262966194e-6,0.015036324709886632,0.019369631306382584,1.4675471989348898,0.16476886035649657,0.13227310146861415,7.029492859567499,70.51641077109888,396.0758369710895,45.4150508892746,0.00028570979418700396,1.0947623553192666e-6,1.0,10.0,0.0,0.0,-264.6544345213297,-0.0017324515772766044,-0.00013097084764050683,12604.4951186937,-0.0025736768583887967,-0.0004541786766740401,-0.01779262822149571,-0.0008579809867646558,-0.0018249703827321433,-0.06139514498953735,-0.0032675796048292054,0.03406923092530122,-0.40734503890060364,5.9243007365862805,-105.41082915634705,-0.0031569396590197607,0.04074965062586482,-0.5051106901422777,7.444262365136675,-133.60160925949444,0.049143306020915434,-0.6519080800748782,9.750353183355365,-175.9021895983829,-0.8605479504353029,13.159781355805938,-238.57777032487076,18.156852392228444,-331.4049866752599,-469.2083358712937
0.052717741569313206,-5.249093539211204,471.28510883585085,186.22000770851673,8.561082102062892,0.1885904632829304,-3101.959404782714,74.33932259227704,9.647632536478914,119.90282182955546,4.854596393614346,10.249058755680482,0.931990094408786,9.282973501732803,1.5902991892120581e7,6.799335399064983,32.945388928471345,18.32226061523598,-75.66952882666247,1502.9658698983617,383.10520088319566,37.99129200943059,1.7842522244312595,-128.58112597491555,1911.8834238151403,73.22363729902222,-51.283765444920064,-164.17335527134085,2528.6640993592173,-166.6730646163502,-175.3712739884948,3417.1305011778704,-91.34556596620874,4468.110929995571,5145.780462601696,0.2854575830537859,0.018104474291499743,1.0963454759865023,3.113920217593167e6,766420.1603504186,-109.3117442766796,-1.2672374194211609,0.00019271341568310047,-0.0007875165579013697,-0.0012344279930521268,-3.4377793254065595e-10,0.007268580395502301,2.652163112238593e-5,5.843036026883114,0.012349324639991312,5.992738653078604e-6,0.01568293673461404,0.020202973191214006,1.5108306490783425,0.1702598154761492,0.13673704570635975,6.799335399064983,68.20888767462534,383.10520088319566,43.9286189618422,0.00032217213363427174,1.2477053577214931e-6,1.0,10.0,0.0,0.0,-253.728455026194,-0.0018928319754886317,-0.00014901074309422551,11832.032948886143,-0.002815719973652685,-0.0005007493644453411,-0.01945685273342853,-0.0009400910202680533,-0.0019996191131314385,-0.061405248486664565,-0.0034518355324158773,0.03713064381994601,-0.45714399833992725,6.839449289276285,-125.14541223886755,-0.003328512514527412,0.0444108976638978,-0.5669956173260573,8.597087301223493,-158.68131900156683,0.053534263781705435,-0.731972080464524,11.265871416772757,-209.05373164035882,-0.9664169749521261,15.213768111165901,-283.75250193792465,21.002538664955637,-394.47216050986833,-558.9510946195519
0.053602875432804724,-5.2324428775007545,451.78087994290195,182.33175440383545,8.561077866954383,0.19175488273490926,-2911.0535792682526,74.33927352899353,9.6474191305947,119.89993948308398,4.854555618210625,10.248950386830755,0.9014784580237797,8.830601829704182,1.4878312473434728e7,6.576542462190142,32.945173552369255,18.93359291367926,-80.74742633459545,1658.3758859958605,370.54952380578055,37.99074742933254,1.834192207852019,-137.26571128546556,2109.5693017491844,73.22137713370185,-53.03078203478857,-175.2549967146561,2790.1170154619294,-172.32362345682677,-187.1471598556495,3770.39210709528,-97.23162308744554,4929.533841595276,5675.139984833623,0.28545758305551105,0.018490555049696194,1.0963417983062764,3.1139623249939373e6,766436.4181573753,-104.79493409473307,-1.2673107867710574,0.00021046681861954414,-0.0008371933510630604,-0.0013143174825741622,-3.828538991205763e-10,0.0072648440552787645,2.8855744928318216e-5,5.842876118113242,0.012881277941519819,6.462416126692192e-6,0.016357779527125638,0.02107274057990076,1.5552314522062094,0.1759350007412728,0.1413547744080814,6.576542462190142,65.97527096882143,370.54952380578055,42.48976323426792,0.0003631809338310864,1.4211790308883898e-6,1.0,10.0,0.0,0.0,-243.24506118970794,-0.0020678794799733387,-0.00016928337899864407,11106.333639073031,-0.003081546680414988,-0.0005520953169549712,-0.021283988700084133,-0.001029872844027471,-0.0021905859204415907,-0.061415808773577094,-0.0036452622451661793,0.040453012895812754,-0.5128072461743036,7.891540252159119,-148.47074173967133,-0.0035079259875503517,0.048384074570295636,-0.6361893670381921,9.922984426235093,-188.33999437039895,0.058295664390055096,-0.8215212864240649,13.01000182775853,-248.28859903728096,-1.0848528236549266,17.57925694359742,-337.2661282374802,24.28206639939778,-469.25470177184343,-665.4695207485423
0.05450359618804271,-5.215778905679047,433.06893481826773,178.52146346248685,8.561073225728196,0.194974736391817,-2731.7182647903187,74.33921978204519,9.647191414517325,119.8968583615536,4.854511967381169,10.248834817804582,0.8719433997778644,8.399935786051978,1.3918915279833578e7,6.360874410742589,32.94496224137956,19.565050688146027,-86.15907002714364,1829.7946895146806,358.39530117965614,37.99018710212672,1.8845894123697708,-146.52987947688538,2327.615981503867,73.21898908943982,-54.83976577847785,-187.07500250328476,3078.4941610034693,-178.1713240005454,-199.69777093648344,4160.017117978464,-103.46520537367076,5438.353248482676,6258.4700865922,0.28545758305743396,0.018885210084607914,1.0963377789116526,3.114007122215206e6,766453.7416247873,-100.46115149046776,-1.2673804263741717,0.00022982359012568368,-0.0008898953914829176,-0.001399260055191392,-4.264072463109073e-10,0.007260822700272254,3.1397185828336955e-5,5.8426827742679475,0.013436552513825034,6.96928322250842e-6,0.017062129019490346,0.021980584348220245,1.6007697852563048,0.18180077061287173,0.14613188830808574,6.360874410742589,63.813159175346314,358.39530117965614,41.09693583978856,0.000409287039449962,1.6177915364744333e-6,1.0,10.0,0.0,0.0,-233.1862766680314,-0.0022589025446153304,-0.00019204747751700097,10424.57502084187,-0.0033735427417472636,-0.0006087072264644199,-0.02329032172494379,-0.001128021936031192,-0.0023993501317437324,-0.061426853412355556,-0.0038482012566809247,0.04405690608046566,-0.574992136361326,9.100265155242365,-176.0178539424084,-0.003695390464799897,0.05269372962448985,-0.7135145375935947,11.446949235188464,-223.38593717623576,0.06345610253539957,-0.9216274978338691,15.015970747262536,-294.68771856506874,-1.217278379456168,20.301839863326936,-400.6117416258826,28.05936374879114,-557.8672378856513,-791.8157285125579
0.05542023181670349,-5.199100867939985,415.1169307371112,174.7874847876556,8.561068138219207,0.19825115491839632,-2563.254080930405,74.33916088333349,9.646948425762252,119.89356446968029,4.854465237343901,10.248711570513025,0.8433531940565988,7.989932377892092,1.3020650218841178e7,6.152099613291422,32.944756687377144,20.217252536770737,-91.92526135847875,2018.859157269231,346.6294796144921,37.98961155662728,1.9353127962197918,-156.41112444461643,2568.1044411422267,73.21646638104025,-56.71316647344646,-199.68093093236783,3396.545814505141,-184.2235885042703,-213.0714256567365,4589.716018179529,-110.06161739038758,5999.384783879282,6901.175140284179,0.2854575830595775,0.019288654140107175,1.0963333864813432,3.1140547773832823e6,766472.199889501,-96.30296015907652,-1.2674464432199934,0.0002509243933270461,-0.0009457972011236278,-0.0014895643524367459,-4.74957422582824e-10,0.007256501535220034,3.41646532775812e-5,5.842455527057305,0.0140162119696895,7.5163362683975585e-6,0.017797322200528255,0.022928234855110478,1.6474656747649112,0.18786370911872702,0.15107421339407398,6.152099613291422,61.720231172725434,346.6294796144921,39.74864062474407,0.00046110563549336205,1.8404549749967244e-6,1.0,10.0,0.0,0.0,-223.53486296898183,-0.0024673218883205427,-0.00021759024282801825,9784.105674132443,-0.0036943357224368425,-0.0006711264288971062,-0.025493781269128882,-0.0012352943827658122,-0.0026275199888258823,-0.06143841131459954,-0.004060995006594882,0.04796431343650495,-0.6444248510399329,10.488004899130708,-208.5239826112234,-0.003891105001340382,0.05736610057446476,-0.7998803629915384,13.197411599444713,-264.76429374504346,0.06904605264847219,-1.0334759702116703,17.321609413622063,-349.51662646328055,-1.365267370204067,23.43348734209718,-475.5400285525383,32.407382079815534,-662.7930732060317,-941.579396484289
0.05635311941976182,-5.182407993382223,397.893870775462,171.12820498357112,8.561062560317557,0.2015852964596661,-2405.0041110309553,74.33909631679731,9.646689136753697,119.89004279889055,4.854415209950596,10.248580135122674,0.8156771824973647,7.599599386956432,1.2179632351527637e7,5.9499942273760755,32.944558788387745,20.89082902950552,-98.06791249660125,2227.3710151928176,335.23944461629196,37.98902145957759,1.9862099375727222,-166.9491614020746,2833.3249855773706,73.21380188222894,-58.653552088961,-213.12312093909233,3747.2984612019204,-190.4881597429421,-227.31901046661417,5063.570925332012,-117.03591992693909,6617.922163941335,7609.180573813068,0.2854575830619674,0.019701108548401822,1.0963285868818173,3.114105468787744e6,766491.8664994382,-92.31323052145387,-1.2675089359704543,0.00027392171439253736,-0.0010050824014303608,-0.0015855566715204214,-5.290851859506137e-10,0.007251864697084945,3.7178570473559575e-5,5.842193842299433,0.014621371579258831,8.106818990277544e-6,0.018564760041379778,0.023917505804047688,1.6953389440544846,0.19413063666904584,0.1561878097933818,5.9499942273760755,59.69424400963789,335.23944461629196,38.44343174098439,0.000519323389077796,2.092415335529319e-6,1.0,10.0,0.0,0.0,-214.2742915035744,-0.002694679511224,-0.0002462303388541313,9182.434713765175,-0.004046819547733961,-0.00073995014442359,-0.027914106676920274,-0.0013525118496774602,-0.002876843217525259,-0.06145051280397684,-0.004283985244908644,0.05219872035359949,-0.7219068873171877,12.08017192543381,-246.84945181540832,-0.0040952546255144835,0.06242919995902739,-0.896290953373565,15.206676575808897,-313.57900512546826,0.07509794881803988,-1.1583762749335735,19.96995237219633,-414.25544237652645,-1.5305587933758174,27.03338815358429,-564.1016756825355,37.409298288351955,-786.9457434750537,-1118.9787254753521
0.05635311941976182,-5.182407993382223,397.893870775462,171.12820498357112,8.561062560317557,0.2015852964596661,-2405.0041110309553,74.33909631679731,9.646689136753697,119.89004279889055,4.854415209950596,10.248580135122674,0.8156771824973647,7.599599386956432,1.2179632351527637e7,5.9499942273760755,32.944558788387745,20.89082902950552,-98.06791249660125,2227.3710151928176,335.23944461629196,37.98902145957759,1.9862099375727222,-166.9491614020746,2833.3249855773706,73.21380188222894,-58.653552088961,-213.12312093909233,3747.2984612019204,-190.4881597429421,-227.31901046661417,5063.570925332012,-117.03591992693909,6617.922163941335,7609.180573813068,0.2854575830619674,0.019701108548401822,1.0963285868818173,3.114105468787744e6,766491.8664994382,-92.31323052145387,-1.2675089359704543,0.00027392171439253736,-0.0010050824014303608,-0.0015855566715204214,-5.290851859506137e-10,0.007251864697084945,3.7178570473559575e-5,5.842193842299433,0.014621371579258831,8.106818990277544e-6,0.018564760041379778,0.023917505804047688,1.6953389440544846,0.19413063666904584,0.1561878097933818,5.9499942273760755,59.69424400963789,335.23944461629196,38.44343174098439,0.000519323389077796,2.092415335529319e-6,1.0,10.0,0.0,0.0,-214.2742915035744,-0.002694679511224,-0.0002462303388541313,9182.434713765175,-0.004046819547733961,-0.00073995014442359,-0.027914106676920274,-0.0013525118496774602,-0.002876843217525259,-0.06145051280397684,-0.004283985244908644,0.05219872035359949,-0.7219068873171877,12.08017192543381,-246.84945181540832,-0.0040952546255144835,0.06242919995902739,-0.896290953373565,15.206676575808897,-313.57900512546826,0.07509794881803988,-1.1583762749335735,19.96995237219633,-414.25544237652645,-1.5305587933758174,27.03338815358429,-564.1016756825355,37.409298288351955,-786.9457434750537,-1118.9787254753521
0.05730260534089718,-5.165699499158464,381.3700498908486,167.54204729511105,8.561056443593234,0.20497834649402671,-2256.35133175597,74.33902551343445,9.646412450463608,119.88627725230333,4.854361651714088,10.24843996798658,0.7888857423639893,7.227992927320236,1.1392224943745112e7,5.754341968845456,32.94437066647669,21.58642181638854,-104.61007426180538,2457.3129129188865,324.2130075901226,37.98841762935801,2.0371044502406725,-178.18602296033953,3125.7975938803443,73.2109881081383,-60.663615631346765,-227.4548053085151,4134.081522022078,-196.97311626972382,-242.49403894423597,5586.071308232627,-124.40272101922774,7299.782259752935,8388.978940696468,0.28545758306463226,0.020122801389197358,1.0963233429235968,3.1141593854465694e6,766512.8196806363,-88.48512765748546,-1.2675679970732348,0.00029898078774133035,-0.001067944066095083,-0.0016875818075130422,-5.894399883981886e-10,0.007246895188192836,4.046124708299701e-5,5.841897118324964,0.015253200852711132,8.744243426413737e-6,0.019365910587442383,0.024950298328852174,1.7444091591810953,0.2006086172174292,0.1614789812275341,5.754341968845456,57.73303058872126,324.2130075901226,37.179912155145345,0.0005847063269560878,2.3772842090280418e-6,1.0,10.0,0.0,0.0,-205.3887157435841,-0.0029426483604321346,-0.0002783211593225648,8617.222115992354,-0.004434181551826996,-0.0008158372613099494,-0.03057302989560024,-0.001480566923095993,-0.003149218386019329,-0.06146318968049047,-0.004517511207057951,0.056785181287108105,-0.8083220514881326,13.905591594077885,-291.99705673604,-0.004308007346730807,0.06791290069354822,-1.0038541911432581,17.5114164344694,-371.11803047944454,0.08164626184535625,-1.2977740296306797,23.009906742260206,-490.6333934422679,-1.7150724830888966,31.16889063685435,-668.696342396006,43.159864768320844,-933.740290862557,-1328.9660220454261
0.058269045475121496,-5.148974590321005,365.5169995970194,164.02747078522748,8.561049734885579,0.20843151828406517,-2116.71616575217,74.3389478457895,9.646117195715465,119.88225056335638,4.854304312766137,10.248290489420269,0.762950250141619,6.874215040387608,1.0655023432966856e7,5.564933846311314,32.94419468667112,22.304682701312426,-111.5759604410819,2710.86601663151,313.53839087682945,37.98780105035403,2.0877931373990926,-190.1661557149742,3448.2941727362245,73.20801719603492,-62.74618287777296,-242.7322229587701,4560.556556805078,-203.68688976401506,-258.6527008057893,6162.152953142754,-132.17592700247684,8051.3540879536085,9247.679390621242,0.28545758306760416,0.020553967734198524,1.096317614096652,3.114216727706669e6,766535.1426223757,-84.81209887914255,-1.267623712875714,0.00032628058968189373,-0.0011345850833524205,-0.0017960039321794794,-6.567482820583279e-10,0.007241574803766911,4.403705835371003e-5,5.841564684184036,0.015912926376176736,9.432412767924479e-6,0.020202312349975254,0.026028605476850146,1.794695581005981,0.20730496676084645,0.16695428587283206,5.564933846311314,55.83449700013116,313.53839087682945,35.956731932567706,0.0006581085274997345,2.699072116251907e-6,1.0,10.0,0.0,0.0,-196.8629425293771,-0.0032130427246811737,-0.0003142544220792107,8086.269502739056,-0.004859932331989267,-0.0008995147322185873,-0.0334944769974559,-0.00162042886878577,-0.003446707147807618,-0.06147647528835515,-0.004761907598383261,0.061750394295894385,-0.904644000587933,15.996926871707556,-345.1342682837167,-0.004529510874873325,0.07384902215759209,-1.123791335258252,20.153219383210892,-438.8822939908316,0.08872757329144501,-1.4532635677913257,26.497000142736617,-580.6685315911387,-1.9209259054885308,35.91655683696004,-792.1291547475828,49.76692406198204,-1107.1757128294591,-1577.3501474283044
0.05925280501590458,-5.1322324693378,350.30744367019093,160.58297149818085,8.56104237586006,0.2119460512502952,-1985.5542596737985,74.3388626219134,9.645802122362998,119.87794421074737,4.8542429257873465,10.248131081430696,0.7378430607155502,6.53741160209502,9.964840831276841e6,5.381568009433277,32.94403347706124,23.046272110302766,-118.99096193727979,2990.4290461963624,303.20421920510375,37.98717288844417,2.1380428194726884,-202.9365069559096,3803.862616054996,73.2048808864382,-64.90421941007227,-259.0147168127055,5030.748798363401,-210.63827934531986,-275.8538852640801,6797.239963450308,-140.3684412622378,8879.651375694413,10193.059944439412,0.285457583070919,0.020994849644195634,1.096311356287835,3.114277707836023e6,766558.9237636928,-81.28786382765287,-1.267676163695131,0.00035601488280157976,-0.0012052184737579785,-0.0019112074228410975,-7.318228105022622e-10,0.007235884057638597,4.7932639431480714e-5,5.841195797901083,0.01660183439997467,1.0175445754473052e-5,0.021075577359795997,0.027154516268585692,1.846217084456114,0.21422725799833245,0.17262054441957442,5.381568009433277,53.9966209954941,303.20421920510375,34.77258725626018,0.0007404816421995423,3.0622228937157657e-6,1.0,10.0,0.0,0.0,-188.68240922394327,-0.003507829187066375,-0.0003544640880904174,7587.511773418789,-0.005327938352775379,-0.000991784580011563,-0.036704788053138135,-0.0017731497232942013,-0.0037715471906820865,-0.061490404577101906,-0.0050175021800831585,0.06712277193911734,-1.011944280343438,18.39114872509938,-407.6185831329008,-0.0047598888544607984,0.08027141140294447,-1.2574472733230013,23.179198348469757,-518.6187918405485,0.09638063961518972,-1.6266014699366353,30.494212356445935,-686.7132777604616,-2.1504520728518823,41.36333740687256,-937.6756780339512,57.35310040131463,-1311.9300634863475,-1870.9381403417324
0.06025425863781477,-5.115472337614864,335.7152472158495,157.20708179876272,8.561034302523264,0.21552321082387896,-1862.354320551128,74.33876907866488,9.645465896044998,119.87333832541572,4.854177204852218,10.247961085248289,0.7135374736014838,6.216770141312301,9.318693661144378e6,5.204049502672636,32.94388994986841,23.811857660842204,-126.88165606273641,3298.6391108299963,293.19950581615643,37.98653450694268,2.1875868645227636,-216.5466115643805,4195.853114155583,73.20157050158916,-67.14083907634185,-276.36482980606075,5549.081590144619,-217.83646965205605,-294.15919059187416,7497.290540490853,-148.99181107536555,9792.36960005652,11233.62336487274,0.285457583074617,0.021445696360654895,1.0963045214735934,3.114342550662547e6,766584.2571030376,-77.90640300341002,-1.2677254239079536,0.0003883933393822806,-0.0012800677244919083,-0.0020335977414330745,-8.155730733913192e-10,0.007229802100759657,5.2177099873796576e-5,5.840789644472824,0.0173212738399574,1.0977803436841669e-5,0.021987394718284533,0.02833022041200725,1.8989920963980822,0.22138332788836798,0.1784848508577103,5.204049502672636,52.21744951354147,293.19950581615643,33.62621883529135,0.00083288538556954,3.471648963138106e-6,1.0,10.0,0.0,0.0,-180.83315721753902,-0.003829138419908889,-0.00039943066613722306,7119.008950216,-0.0058424579789127,-0.001093531654948133,-0.040232959935530166,-0.0019398708696614915,-0.004126166213576091,-0.06150501416879475,-0.005284613177483151,0.07293251241406147,-1.1314009646374945,21.130058152253433,-481.0264593438048,-0.004999236807093134,0.08721602404041792,-1.40630155553932,26.642667689696843,-612.3584520056064,0.10464645131326644,-1.8197211302376406,35.07290185914866,-811.5066446023441,-2.4062187977334575,47.6078835141132,-1109.1566410176438,66.0576921340381,-1553.4701561839324,-2217.6990326689956
0.06127379013142357,-5.09869340595099,321.71537510891983,153.89837144107346,8.561025444700261,0.21916428625775458,-1746.6361450013558,74.33866637437325,9.645107092809647,119.86841159334256,4.85410684424749,10.247779798812239,0.6900077124684427,5.911517924246098,8.713789117597435e6,5.03219011615917,32.9437673236247,24.60211207693008,-135.27580210885245,3638.3941998513837,283.5136440616594,37.98588748357361,2.2361213436629814,-231.0486648869312,4627.946521337128,73.19807692419437,-69.45931177915313,-294.84838058462645,6120.413458032872,-225.2910458436704,-313.63289877189715,8268.846150150659,-158.05580638155345,10797.94689631016,12378.655651548184,0.2854575830787431,0.02190676425232809,1.0962970573925643,3.114411494199405e6,766611.2425079488,-74.66194844087646,-1.2677715620018881,0.00042364271760198793,-0.00135936706668094,-0.0021636022451966834,-9.09017035252152e-10,0.007223306637777622,5.6802256377636835e-5,5.840345333951745,0.018072659017546552,1.1844317754460426e-5,0.022939533787754,0.029558012566360398,1.9530385007878763,0.22878128121300925,0.18455458037982286,5.03219011615917,50.49509717829299,283.5136440616594,32.51641094022289,0.0009364989909180484,3.932766498960725e-6,1.0,10.0,0.0,0.0,-173.3018104006328,-0.004179277566152379,-0.0004496858948324702,6678.938749094218,-0.006408180793396372,-0.0012057321248626109,-0.0441109109797173,-0.002121829970579649,-0.004513196660751086,-0.06152034241734587,-0.005563546237128127,0.07921166479376712,-1.2643078076531955,24.260861838231087,-567.1862110253992,-0.005247617526687301,0.09472099736857675,-1.5719801032703242,30.60389079258276,-722.4592604773356,0.11356827759710832,-2.0347482190045234,40.3138319304066,-958.2338963387919,-2.691049091203219,54.76200341561956,-1311.0235778803162,76.03877725993361,-1838.17769689217,-2626.952750639786
0.06127379013142357,-5.09869340595099,321.71537510891983,153.89837144107346,8.561025444700261,0.21916428625775458,-1746.6361450013558,74.33866637437325,9.645107092809647,119.86841159334256,4.85410684424749,10.247779798812239,0.6900077124684427,5.911517924246098,8.713789117597435e6,5.03219011615917,32.9437673236247,24.60211207693008,-135.27580210885245,3638.3941998513837,283.5136440616594,37.98588748357361,2.2361213436629814,-231.0486648869312,4627.946521337128,73.19807692419437,-69.45931177915313,-294.84838058462645,6120.413458032872,-225.2910458436704,-313.63289877189715,8268.846150150659,-158.05580638155345,10797.94689631016,12378.655651548184,0.2854575830787431,0.02190676425232809,1.0962970573925643,3.114411494199405e6,766611.2425079488,-74.66194844087646,-1.2677715620018881,0.00042364271760198793,-0.00135936706668094,-0.0021636022451966834,-9.09017035252152e-10,0.007223306637777622,5.6802256377636835e-5,5.840345333951745,0.018072659017546552,1.1844317754460426e-5,0.022939533787754,0.029558012566360398,1.9530385007878763,0.22878128121300925,0.18455458037982286,5.03219011615917,50.49509717829299,283.5136440616594,32.51641094022289,0.0009364989909180484,3.932766498960725e-6,1.0,10.0,0.0,0.0,-173.3018104006328,-0.004179277566152379,-0.0004496858948324702,6678.938749094218,-0.006408180793396372,-0.0012057321248626109,-0.0441109109797173,-0.002121829970579649,-0.004513196660751086,-0.06152034241734587,-0.005563546237128127,0.07921166479376712,-1.2643078076531955,24.260861838231087,-567.1862110253992,-0.005247617526687301,0.09472099736857675,-1.5719801032703242,30.60389079258276,-722.4592604773356,0.11356827759710832,-2.0347482190045234,40.3138319304066,-958.2338963387919,-2.691049091203219,54.76200341561956,-1311.0235778803162,76.03877725993361,-1838.17769689217,-2626.952750639786
0.06231179220138083,-5.08189490146995,308.28384785866217,150.65544773334423,8.561015725466797,0.22287058892858044,-1637.9487293820189,74.33855358074248,9.644724193389264,119.86314115094136,4.854031517222732,10.247586474099855,0.6672288984867913,5.620920035337313,8.147512850341097e6,4.865808191503144,32.94366914627547,25.417710950031918,-144.20232621043306,4012.8776256623228,274.13639646272725,37.98523362795101,2.2833008224421447,-246.49758791896926,5104.185149201197,73.1943905741801,-71.863072129737,-314.5345265940391,6750.078281868918,-233.01201041988256,-334.3419215904761,9119.084666219487,-167.56792688233455,11905.629499618659,13638.287592188683,0.28545758308334757,0.02237831683270571,1.0962889071927338,3.114484790295841e6,766639.9860402897,-71.54897376216803,-1.2678146406324489,0.00046200811117945895,-0.0014433617375180648,-0.002301670997854237,-1.0132942817766545e-9,0.007216373837693591,6.184288806554616e-5,5.839861899382291,0.01885747261523158,1.2780222577953372e-5,0.02393384762248155,0.03084029693236954,2.008373548000475,0.23642949497526772,0.19083739837088734,4.865808191503144,48.82774434466849,274.13639646272725,31.441990147466274,0.0010526337578696792,4.4515298368470735e-6,1.0,10.0,0.0,0.0,-166.07555218486175,-0.004560743416123288,-0.0005058178565422012,6265.589451798451,-0.00703027081425248,-0.0013294628297615247,-0.04837377160621377,-0.0023203683727711986,-0.004935491454584619,-0.06153642946903133,-0.005854591085379866,0.08599419068331621,-1.4120839804518739,27.83680709272195,-668.2153624150077,-0.005505056058741655,0.10282671840909854,-1.7562676850410148,35.130906179152305,-851.6553361633571,0.12319169912903725,-2.2740171599699712,46.30830736186215,-1130.5946426598168,-3.0080428485903887,62.95228009285108,-1548.4569042368503,87.47555662460326,-2173.4942061474876,-3109.587801938347
0.0633686660379893,-5.065076077530168,295.39770077017556,147.4769561304926,8.56100506053667,0.22664344972920553,-1535.8685058058586,74.33842967396332,9.644315577250776,119.85750247449421,4.853950874699418,10.247380314365133,0.6451770272299199,5.344277582461482,7.617417588022953e6,4.704728453607288,32.94359931918283,26.25933002338039,-153.69129019236087,4425.584417288913,265.0578852344849,37.98457499971604,2.328733741696501,-262.95107689880683,5629.005970811602,73.1905013846097,-74.35572811943072,-335.49580406811685,7443.92852244323,-241.00979905345008,-356.35570509149255,10055.877385012613,-177.53282383018941,13125.541456879782,15023.558686395767,0.2854575830884868,0.022860624672350224,1.096280009054608,3.114562705285588e6,766670.6002864843,-68.56218497177582,-1.2678547166636882,0.0005037542605642381,-0.0015323081909958142,-0.002448277523009262,-1.1296807651077855e-9,0.007208978240814222,6.733701460975338e-5,5.839338294746454,0.019677268564893286,1.3791187069477312e-5,0.02497227627868061,0.032179591703810385,2.065013747864114,0.24433662077713433,0.19734126817417041,4.704728453607288,47.21363540361527,265.0578852344849,30.401824251412663,0.0011827467308969987,5.034463801755773e-6,1.0,10.0,0.0,0.0,-159.1421042353061,-0.004976236265818822,-0.0005684765357027437,5877.353250341842,-0.0077144137411656235,-0.0014659115386035692,-0.053060201691487195,-0.00253693892987138,-0.005396140613946658,-0.0615533173179324,-0.006158017760132492,0.09331601864317339,-1.5762843423152026,31.91787921463434,-786.562931885964,-0.00577153414109564,0.11157588236159988,-1.9611211016399865,40.30043666009081,-1003.1126064606497,0.1335646227429081,-2.5400885441561982,53.15942878007595,-1332.8803396042035,-3.3605997017008047,72.32186105468617,-1827.4779379753186,100.57095213894539,-2568.0871211971958,-3678.3115568382345
0.0644448207842023,-5.048236224330967,283.0349441752526,144.36158076501007,8.56099335760104,0.23048421597883464,-1439.9976789143905,74.33829352495323,9.64387951639114,119.85146926294159,4.853864543934776,10.24716047127284,0.623828945527751,5.080925974527529,7.121212458996892e6,4.548781842178984,32.94356212188741,27.12764205891738,-163.7738425423437,4880.349797212345,256.2685827940584,37.983913927124924,2.3719773681449547,-280.46963546646145,6207.276389081343,73.18639877631419,-76.94107006699666,-357.80814208514795,8208.381677152232,-249.2952962016488,-379.74608719472235,11087.850090231217,-187.95162589382485,14468.758693833255,16546.483092390183,0.28545758309422387,0.02335396525876374,1.0962702957888422,3.1146455206350083e6,766703.2046939,-65.69651147812516,-1.2678918412008724,0.0005491669277331182,-0.0016264742558047321,-0.002603919497887629,-1.259605335267844e-9,0.007201092661376373,7.332619951934332e-5,5.838773392893207,0.020533674937287544,1.4883351587264657e-5,0.02605685008634371,0.03357853348891829,2.1229747527559355,0.25251158589040446,0.20407445823711462,4.548781842178984,45.65107708302895,256.2685827940584,29.394821174484004,0.001328455586983264,5.68869246274776e-6,1.0,10.0,0.0,0.0,-152.48970572098932,-0.005428674480969054,-0.0006383798535334962,5512.719969138858,-0.008466868609612613,-0.0016163881958416657,-0.05821273714470107,-0.0027731142630974615,-0.005898488798109884,-0.06157104985704057,-0.0064740724182638055,0.10121509021016732,-1.7586102400907966,36.57156547078148,-925.0571779331033,-0.006046984102833751,0.12101353994271387,-2.1886830753968223,46.19888743527595,-1180.4918229140487,0.14473727552230192,-2.8357674699067434,60.983473540245086,-1570.062305237668,-3.752443002100159,83.03243422317748,-2155.076592049261,115.55448147565252,-3032.0398220825473,-4347.937503956999
0.06554067234168194,-5.0313746885612005,271.1745304632825,141.3080464072103,8.560980515624115,0.23439424585715543,-1349.9627013844483,74.33814388872871,9.643414169128556,119.8450133172179,4.853772127192905,10.246926042056355,0.6031623383310976,4.830233390154172,6.656753191388615e6,4.397805416433507,32.94356223746446,28.023312798334565,-174.482142932916,5381.379573373479,247.75930639410174,37.98325302625813,2.412532269468115,-299.116575962154,6844.33233712856,73.18207163338134,-79.62307846223875,-381.55083305495066,9050.469621641521,-257.8798460156763,-404.58708754585706,12224.447639764125,-198.82115072381288,15947.386575940642,18220.116100974137,0.28545758310062946,0.023858622545337927,1.0962596944131717,3.114733533539549e6,766737.9258934023,-62.94709867206791,-1.267926059598894,0.0005985543064419993,-0.0017261391779781292,-0.0027691192844286933,-1.4046681904827487e-9,0.007192688090286098,7.9855877156183e-5,5.838165983783515,0.021428396356940275,1.606336565969925e-5,0.027189692276608828,0.035039880921044535,2.182271200610666,0.260963588553005,0.21104554497423134,4.397805416433507,44.138437480643724,247.75930639410174,28.41992834964043,0.0014915547122175447,6.421961970006778e-6,1.0,10.0,0.0,0.0,-146.10709617201587,-0.0059212094896635694,-0.0007163201648662915,5170.271309781765,-0.00929452375554693,-0.0017823371516546677,-0.06387816488277452,-0.0030305953221180745,-0.006446153482253199,-0.061589672914413474,-0.006802972522958703,0.10973139107741853,-1.9609206987083132,41.87368657787452,-1086.959274200963,-0.006331282046581791,0.13118712576220581,-2.441296676223215,52.92343493449553,-1388.0195830358268,0.15676216806592602,-3.164122585691077,69.91140680662932,-1847.8912805896766,-4.18764461290112,95.26639666964142,-2539.356394247692,132.68542085213815,-3577.0682761240096,-5135.713864269845
0.06665664264222416,-5.014490884064989,259.7963143241966,138.31511846858126,8.560966424081995,0.23837490437432446,-1265.4127770577436,74.33797939270238,9.642917573470532,119.8381044100526,4.853673200343633,10.246676066489808,0.5831557022543021,4.591599145062167,6.222032604972757e6,4.251642162555486,32.94360477819306,28.946996885291007,-185.84926701393846,5933.282962653981,239.52120727620337,37.98259521993854,2.449836339626506,-318.9580031009053,7546.019345004188,73.17750827527338,-82.40593334894048,-406.80647589568264,9977.8916333441,-266.775266967437,-430.9546439931976,13476.003070455748,-210.13299887456287,17574.642055824643,20058.621774777384,0.2854575831077827,0.024374886701720944,1.0962481256988,3.1148270575443353e6,766774.8980381421,-60.30929891417733,-1.2679574114883976,0.0006522485082959117,-0.0018315936306464381,-0.0029444244335292465,-1.566661597916977e-9,0.0071837335902678635,8.697571131196995e-5,5.837514772507346,0.022363216796675026,1.7338429230946985e-5,0.02837302204244499,0.036566518850249266,2.242916578636326,0.2697020957875645,0.21826341818693606,4.251642162555486,42.6741441209862,239.52120727620337,27.476131474777223,0.0016740326625128618,7.242655607456234e-6,1.0,10.0,0.0,0.0,-139.98349463590188,-0.006457241608158548,-0.0008031713074871424,4848.675196373668,-0.010204958151380351,-0.001965350602544147,-0.07010793330520282,-0.0033112204648482104,-0.0070430442282410615,-0.06160923429120166,-0.007144901709516181,0.1189069729461035,-2.185244129848539,47.909303199621974,-1276.023607449721,-0.0066242405729262915,0.14214647415148224,-2.7215204459585722,60.583216649825886,-1630.56832594479,0.16969403358846386,-3.5285060373696897,80.09053776916858,-2173.009992839005,-4.67065074399403,109.22923863703917,-2989.699117260545,152.2562895584058,-4216.767944699695,-6061.699400806445
0.06665664264222416,-5.014490884064989,259.7963143241966,138.31511846858126,8.560966424081995,0.23837490437432446,-1265.4127770577436,74.33797939270238,9.642917573470532,119.8381044100526,4.853673200343633,10.246676066489808,0.5831557022543021,4.591599145062167,6.222032604972757e6,4.251642162555486,32.94360477819306,28.946996885291007,-185.84926701393846,5933.282962653981,239.52120727620337,37.98259521993854,2.449836339626506,-318.9580031009053,7546.019345004188,73.17750827527338,-82.40593334894048,-406.80647589568264,9977.8916333441,-266.775266967437,-430.9546439931976,13476.003070455748,-210.13299887456287,17574.642055824643,20058.621774777384,0.2854575831077827,0.024374886701720944,1.0962481256988,3.1148270575443353e6,766774.8980381421,-60.30929891417733,-1.2679574114883976,0.0006522485082959117,-0.0018315936306464381,-0.0029444244335292465,-1.566661597916977e-9,0.0071837335902678635,8.697571131196995e-5,5.837514772507346,0.022363216796675026,1.7338429230946985e-5,0.02837302204244499,0.036566518850249266,2.242916578636326,0.2697020957875645,0.21826341818693606,4.251642162555486,42.6741441209862,239.52120727620337,27.476131474777223,0.0016740326625128618,7.242655607456234e-6,1.0,10.0,0.0,0.0,-139.98349463590188,-0.006457241608158548,-0.0008031713074871424,4848.675196373668,-0.010204958151380351,-0.001965350602544147,-0.07010793330520282,-0.0033112204648482104,-0.0070430442282410615,-0.06160923429120166,-0.007144901709516181,0.1189069729461035,-2.185244129848539,47.909303199621974,-1276.023607449721,-0.0066242405729262915,0.14214647415148224,-2.7215204459585722,60.583216649825886,-1630.56832594479,0.16969403358846386,-3.5285060373696897,80.09053776916858,-2173.009992839005,-4.67065074399403,109.22923863703917,-2989.699117260545,152.2562895584058,-4216.767944699695,-6061.699400806445
0.06779315738629112,-4.9975843239258255,248.8810274869913,135.3816065289154,8.560950962167755,0.242427553739489,-1186.018549127736,74.33779852411463,9.642387640954306,119.83071015837467,4.853567311570973,10.246409524127344,0.5637883428999645,4.364452406507774,5.815172196521194e6,4.110140974981786,32.94369531123148,29.899332076271193,-197.9090677404885,6541.106943675553,231.54576962180118,37.98194375728562,2.4832582856503547,-340.06274032739617,8318.735399371555,73.17269643353815,-85.29402028316319,-433.66084069293544,10999.069494807092,-275.9938542653118,-458.9262392561476,14853.808965268752,-221.87249490732486,19364.937235446585,22077.3374696125,0.2854575831157722,0.02490305314141632,1.096235503706383,3.114926423015901e6,766814.2630904583,-57.7786658659781,-1.2679859307591328,0.000710607025036158,-0.001943139491255107,-0.003130407830679853,-1.7475928523540721e-9,0.007174196199427451,9.473997491675456e-5,5.836818378226922,0.0233400010737476,1.8716335057642152e-5,0.0296091559038889,0.038161460371196824,2.304922999611968,0.2787368280237541,0.22573727608432742,4.110140974981786,41.25668375202284,231.54576962180118,26.56245438932143,0.0018780907384823484,8.159796526234602e-6,1.0,10.0,0.0,0.0,-134.10858659029236,-0.007040435708087949,-0.000899896073682701,4546.680820668213,-0.011206506855823112,-0.002167183005829322,-0.07695858948032261,-0.0036169745456296875,-0.007693381962903356,-0.06162978376566551,-0.007500003701693306,0.1287859474398828,-2.4337901032188465,54.77368957517095,-1496.564950478248,-0.006925600505504913,0.15394380002496277,-3.0321436547686083,69.30061275156179,-1913.745715409746,0.18358971534512217,-3.932573572827575,91.68631021986727,-2553.0794619770104,-5.206307801380481,125.15213017731352,-3516.9503562301716,174.59664082911786,-4966.89332107253,-7149.19051139047
0.06895064575818383,-4.9806546204766455,238.41023166766098,132.50636186632912,8.560933997918804,0.24655355063915632,-1111.4706988809996,74.33759961602038,9.64182214945579,119.82279587710569,4.853453979896149,10.2461253310541,0.5450403322527015,4.148250491376707,5.434413396497865e6,3.9731563460442163,32.94383988406549,30.880934605147548,-210.69602434884266,7210.373857607651,223.82479306620564,37.98130223150728,2.5120906828124436,-362.5022548860608,9169.47774997679,73.1676232188663,-88.29194152647158,-462.20272543044524,12123.207462741671,-285.54839771001974,-488.5804883848772,16370.194731936048,-234.0174946446266,21333.96881045438,24292.8394852286,0.28545758312469727,0.02544342244569762,1.096221735276541,3.1150319777446324e6,766856.1711675039,-55.35094375423742,-1.2680116456018937,0.0007740143239235777,-0.002061089697797357,-0.0033276679996461765,-1.94971023470239e-9,0.0071640408159206045,0.00010320797467712935,5.836075332054369,0.024360697933267964,2.020551626891395e-5,0.030900511026266817,0.03982785139568564,2.368301082309452,0.2880777577450695,0.23347663237685753,3.9731563460442163,39.88459921822592,223.82479306620564,25.677957067459445,0.0021061632602466396,9.183036787940475e-6,1.0,10.0,0.0,0.0,-128.47249908695233,-0.007674738291839588,-0.0010075543836133493,4263.113343324312,-0.012308333673270248,-0.0023897671073605286,-0.08449226402272127,-0.0039499988405361525,-0.008401720024341515,-0.06165137312254876,-0.007868376327771926,0.13941447751951533,-2.7089617763999425,62.57339415006412,-1753.5336475811584,-0.0072350225196653115,0.16663367494830383,-3.3762024360389105,79.2126455589148,-2243.9949732730743,0.19850803689534519,-4.380305760184267,104.88426367992659,-2996.921361092066,-5.799889471040793,143.29476225921906,-4133.629612004523,200.0772341235023,-5845.675695677146,-8425.208464600753
0.0701295347386354,-4.9637015620163485,228.36631907055568,129.68828772533385,8.56091538737164,0.2507542241101189,-1041.4789533935025,74.33738083299009,9.641218738545666,119.8143244640658,4.853332694236391,10.24582233794963,0.5268925494587094,3.942478187078756,5.078111040308689e6,3.840548664968906,32.944045048546,31.892389456561123,-224.2449944206565,7947.118109164843,216.35040955893146,37.98067459968835,2.535542394301475,-386.3504351839583,10105.888353273329,73.16227511029676,-91.40451347238601,-492.52361771477024,13360.350014573556,-295.452154371095,-519.9964891250839,18038.60010057234,-246.5369646208574,23498.80048679167,26722.994390662912,0.28545758313466907,0.025996297744243557,1.0962067195613674,3.115144087005011e6,766900.7806787123,-53.022067646544436,-1.2680345784325915,0.0008428831714750422,-0.002185767426963931,-0.0035368282981464954,-2.17553101158085e-9,0.007153230127822293,0.00011244446989107322,5.835284078521458,0.025427338252196157,2.181508986887188e-5,0.03224960230435142,0.04156896720700833,2.4330595326647106,0.29773506273345196,0.24149128625879082,3.840548664968906,38.55649243519086,216.35040955893146,24.821737545716832,0.0023609381461122294,1.0322621654923504e-5,1.0,10.0,0.0,0.0,-123.06580145355312,-0.008364391928462599,-0.0011273115041487898,3996.870147430434,-0.01352050447734959,-0.0026352302798943925,-0.09277715867598374,-0.0043125996950942,-0.009172962475689566,-0.06167405607036339,-0.008250063297467556,0.15084069703432873,-3.013367168744704,71.42733973818903,-2052.597788786126,-0.0075520767076698424,0.18027291536352089,-3.756994532493927,90.4724374550085,-2628.7049649266787,0.2145095563400195,-4.87602735114384,119.89208761009138,-3514.6750638990848,-6.4571210459600845,163.9483381702847,-4854.1633884125595,229.11444487453616,-6874.177637327262,-9921.045439495621
0.0713302528635479,-4.9467250490076164,218.73242646169692,126.9263254763884,8.560894973527336,0.25503088692986425,-975.7705457014988,74.33714015390444,9.640574900191465,119.80525621490443,4.853202911561705,10.24549932584623,0.5093265649723447,3.746645328589002,4.744724160626879e6,3.712183372503244,32.94431788491378,32.934248121378104,-238.59102828995796,8757.930508935386,209.11503572342065,37.98006519591139,2.5527307242771586,-411.683501791657,11136.308766786997,73.1566379014454,-94.63678870118358,-524.7175184649313,14721.451576147116,-305.7188984422718,-553.25330251822,19873.663846659347,-259.3894712896651,25877.96267741091,29387.022322920988,0.2854575831458121,0.026561986482548726,1.0961903474219425,3.115263134414121e6,766948.2587872926,-50.78814367468195,-1.2680547460271017,0.0009176564855018815,-0.002317506088403652,-0.003758537502546463,-2.427874377095214e-9,0.007141724458644681,0.00012252019576254093,5.834442971136206,0.02654204142059168,2.3554915300694624e-5,0.03365904972648478,0.04338822230754563,2.499205241842542,0.30771915378662684,0.2497913545526383,3.712183372503244,37.27101589986347,209.11503572342065,23.99292646122871,0.002645380706218007,1.1589336455972536e-5,1.0,10.0,0.0,0.0,-117.87945943809186,-0.009113955050902029,-0.001260447693864288,3746.9150063416278,-0.014854075573647908,-0.0029059140962622134,-0.10188813463631863,-0.004707260104884542,-0.01001238863884778,-0.061697888321767216,-0.00864504845915407,0.16311469136680284,-3.349832667131092,81.46806224358424,-2400.2361737575793,-0.00787623405353522,0.1949205414653144,-4.178096889474336,103.25085404690186,-3076.335054419702,0.2316563896307155,-5.42443027867355,136.94193921030723,-4117.976400030884,-7.184208207068192,187.43895192174313,-5695.151520945909,262.17524636977925,-8076.69944983415,-11672.892497749635
0.0713302528635479,-4.9467250490076164,218.73242646169692,126.9263254763884,8.560894973527336,0.25503088692986425,-975.7705457014988,74.33714015390444,9.640574900191465,119.80525621490443,4.853202911561705,10.24549932584623,0.5093265649723447,3.746645328589002,4.744724160626879e6,3.712183372503244,32.94431788491378,32.934248121378104,-238.59102828995796,8757.930508935386,209.11503572342065,37.98006519591139,2.5527307242771586,-411.683501791657,11136.308766786997,73.1566379014454,-94.63678870118358,-524.7175184649313,14721.451576147116,-305.7188984422718,-553.25330251822,19873.663846659347,-259.3894712896651,25877.96267741091,29387.022322920988,0.2854575831458121,0.026561986482548726,1.0961903474219425,3.115263134414121e6,766948.2587872926,-50.78814367468195,-1.2680547460271017,0.0009176564855018815,-0.002317506088403652,-0.003758537502546463,-2.427874377095214e-9,0.007141724458644681,0.00012252019576254093,5.834442971136206,0.02654204142059168,2.3554915300694624e-5,0.03365904972648478,0.04338822230754563,2.499205241842542,0.30771915378662684,0.2497913545526383,3.712183372503244,37.27101589986347,209.11503572342065,23.99292646122871,0.002645380706218007,1.1589336455972536e-5,1.0,10.0,0.0,0.0,-117.87945943809186,-0.009113955050902029,-0.001260447693864288,3746.9150063416278,-0.014854075573647908,-0.0029059140962622134,-0.10188813463631863,-0.004707260104884542,-0.01001238863884778,-0.061697888321767216,-0.00864504845915407,0.16311469136680284,-3.349832667131092,81.46806224358424,-2400.2361737575793,-0.00787623405353522,0.1949205414653144,-4.178096889474336,103.25085404690186,-3076.335054419702,0.2316563896307155,-5.42443027867355,136.94193921030723,-4117.976400030884,-7.184208207068192,187.43895192174313,-5695.151520945909,262.17524636977925,-8076.69944983415,-11672.892497749635
0.07255321278451658,-4.929725328194632,209.49252049492546,124.21948921052176,8.560872585628557,0.2593847713446346,-914.0899152192706,74.33687535765424,9.639887980832372,119.79554879311864,4.853064057380744,10.245155007627867,0.4923248342879493,3.5602879041306883,4.43281319062144e6,3.5879323779287002,32.944666019278415,34.0070074422785,-253.76888380579211,9649.990390197241,202.11145273752788,37.97947875317131,2.5626727785790937,-438.5794157567665,12269.819194449483,73.1506967444678,-97.99402111601634,-558.8801177831026,16218.42470998368,-316.3627890172991,-588.4287223048094,21891.282362664744,-272.521236525468,28491.510202238274,32305.504622055745,0.2854575831582656,0.02714079218114034,1.0961725010953787,3.115389520614053e6,766998.7810108705,-48.645468955373666,-1.2680721592916062,0.0009988078631908487,-0.0024566468315868843,-0.0039934662292449245,-2.709893549658437e-9,0.007129481815015937,0.00013351224579060585,5.8335502829140955,0.02770700187927071,2.5435625205431937e-5,0.035131560577878945,0.045289147818653286,2.5667422140273333,0.31804052396111054,0.25838715602211637,3.5879323779287002,36.026886855154864,202.11145273752788,23.190696197327565,0.002962753717297574,1.2994398335306696e-5,1.0,10.0,0.0,0.0,-112.90488151084888,-0.009928308553164756,-0.0014083660330454393,3512.276966678299,-0.01632116474868975,-0.003204390599627926,-0.1119071802628854,-0.0051366444734673375,-0.01092566309487726,-0.06172292723892951,-0.009053242580060211,0.1762882326604833,-3.7214104073502634,92.84284370890762,-2803.8342227863386,-0.008206851604297863,0.21063744063940873,-4.643375637982306,117.73802280971526,-3596.5447819053884,0.25001167268738544,-6.030586644088993,156.29261334063762,-4820.1450268947665,-7.98785208972261,214.13078926816516,-6675.649014945098,299.78197170238843,-9481.213057395862,-13722.51482310281
0.07379883543961972,-4.912702638742055,200.63115452897623,121.56680509067812,8.560848037670407,0.2638171128224016,-856.1962439936204,74.33658399893832,9.639155160974564,119.78515687781189,4.852915521735228,10.244788018289718,0.4758702890208026,3.382962538118073,4.1410263022016287e6,3.4676710721302584,32.945097648806886,35.1111241274921,-269.81299106751885,10631.12831800571,195.3326379829336,37.978920401944904,2.5642768869977948,-467.11811061146807,13516.316037180093,73.14443599530648,-101.48174365025231,-595.1090074391839,17864.238442774935,-327.39859401209463,-625.5990683559277,24108.734503059146,-285.8644123206868,31361.162496727728,35500.47379221347,0.2854575831721855,0.027733025795269584,1.0961530532685206,3.1155236660291674e6,767052.5324550201,-46.590475323111946,-1.2680868237004859,0.0010868447177376382,-0.0026035404737273444,-0.004242310822529189,-3.0251207798665974e-9,0.007116457531598716,0.00014550484754757506,5.8326041876493955,0.028924514308699224,2.7468720190226685e-5,0.03666996043586496,0.04727543189116189,2.6356727938962377,0.3287099434247676,0.26728938348193587,3.4676710721302584,34.82285735204285,195.3326379829336,22.414241594345988,0.0033166488097339554,1.4549351715719563e-5,1.0,10.0,0.0,0.0,-108.13378828115518,-0.01081268861076206,-0.001572605483340454,3292.0409963593575,-0.017935075790032104,-0.0035334896674203376,-0.1229242414355515,-0.005603617320701314,-0.01191887533022002,-0.061749232294593455,-0.009474483363355622,0.1904149132777994,-4.1313971669578144,105.71526985301216,-3271.8017955698524,-0.008543168319484814,0.22748650326381537,-5.157010538273882,134.1454030175385,-4200.352947415457,0.26963955945845675,-6.699980403182094,178.23246808847284,-5636.413906800573,-8.875288608112779,244.43039861486267,-7817.51067081939,342.51861311311404,-11119.8918171028,-16118.075248612175
0.0750675158049553,-4.895657670950652,192.13367329586458,118.96738063721243,8.56082112792865,0.26832902564648337,-801.8640607040484,74.33626339513326,9.638373467539559,119.7740322685197,4.85275666186231,10.24439692165362,0.45994674786109435,3.214250065646331,3.868101370697275e6,3.351281332381087,32.945621547774394,36.24697759749819,-286.75663965863504,11709.848396129537,188.771934425193,37.97839569385491,2.556333062923469,-497.3803774446039,14886.537665997828,73.13783933946772,-105.10568602502717,-633.5021713222199,19672.94735792495,-338.8414056696059,-664.8371565045392,26544.71155402609,-299.33448442275,34510.31696752984,38995.35027057625,0.2854575831877461,0.028338989421123284,1.096131866983379,3.1156660075145983e6,767109.706612034,-44.61977690459503,-1.2680987388670977,0.001182307528789641,-0.0027585426135175424,-0.00450578575864473,-3.3775033715777832e-9,0.007102604498343685,0.00015858965769091504,5.831602783749143,0.030196943133881615,2.966657723110831e-5,0.038277153697665475,0.049350869178521606,2.705995668705275,0.3397381597227922,0.27650886462412916,3.351281332381087,33.65774430670354,188.771934425193,21.662799346141025,0.003711003988435345,1.626584641949016e-5,1.0,10.0,0.0,0.0,-103.55832299486703,-0.01177268056700487,-0.0017548474445622346,3085.350300329284,-0.019710360083055045,-0.003896313832764017,-0.13503761923118324,-0.006111241614586442,-0.012998536012505559,-0.06177686432463911,-0.009908515551788424,0.2055496187531889,-4.583335091304877,120.2663116718368,-3813.6817047413087,-0.008884284636260696,0.2455319673224838,-5.7234967224480275,152.70726140234046,-4900.286062662832,0.29060427774004494,-7.4385093018878,203.0815778966777,-6584.147251151755,-9.854287697534408,278.78992670544045,-9145.724274991717,391.0356947428572,-13029.630960059672,-18914.95379967477
0.07635962306827261,-4.878591527673437,183.9861288141911,116.42039169573057,8.560791637936086,0.27292150103691615,-750.8819145406374,74.33591060565463,9.637539769222562,119.76212374663203,4.852586801505493,10.243980208580915,0.44453880131592166,3.0537532543921895,3.6128582258256553e6,3.238650682056203,32.94624707469542,37.41486187118604,-304.6314959005362,12895.372462871663,182.42300326752,37.97791060239557,2.537503922720333,-529.4473589007,16392.11750784213,73.1308897617624,-108.8717825927902,-674.1572386643372,21659.755781701842,-350.70664206208534,-706.211009785048,29219.39273282137,-312.8277906727432,37964.11697494355,42814.927756449724,0.2854575832051421,0.028958976104853085,1.0961087951141384,3.11581699809728e6,767170.5053931909,-42.73015072738438,-1.2681078987701557,0.001285770964015557,-0.002922012117857203,-0.004784621701455439,-3.771450466472405e-9,0.007087873080577937,0.00017286635460898818,5.830544095391905,0.03152672260985397,3.2042505998978905e-5,0.03995612271452149,0.05151936015863454,2.7777057721722067,0.3511358769503493,0.28605655437246674,3.238650682056203,32.530421046942784,182.42300326752,20.935642569833263,0.004150129013440658,1.8155384811837057e-5,1.0,10.0,0.0,0.0,-99.17100656018266,-0.012814231579448734,-0.001956926014443754,2891.4012921413196,-0.021662918056699183,-0.004296261440424358,-0.1483546367768045,-0.006662787107756842,-0.014171594510102019,-0.061805885416039964,-0.010354981809526233,0.22174828777197653,-5.081019960645001,136.6956915050571,-4440.2754124288895,-0.009229150996755272,0.2648391023987199,-6.347655897617107,173.6825218427599,-5710.550453529379,0.3129695657445984,-8.252498892280197,231.19440691436517,-7683.0935092456175,-10.933167818980458,317.711100640257,-10688.797916162841,446.05622504890556,-15252.653357180712,-22176.70249390394
0.07635962306827261,-4.878591527673437,183.9861288141911,116.42039169573057,8.560791637936086,0.27292150103691615,-750.8819145406374,74.33591060565463,9.637539769222562,119.76212374663203,4.852586801505493,10.243980208580915,0.44453880131592166,3.0537532543921895,3.6128582258256553e6,3.238650682056203,32.94624707469542,37.41486187118604,-304.6314959005362,12895.372462871663,182.42300326752,37.97791060239557,2.537503922720333,-529.4473589007,16392.11750784213,73.1308897617624,-108.8717825927902,-674.1572386643372,21659.755781701842,-350.70664206208534,-706.211009785048,29219.39273282137,-312.8277906727432,37964.11697494355,42814.927756449724,0.2854575832051421,0.028958976104853085,1.0961087951141384,3.11581699809728e6,767170.5053931909,-42.73015072738438,-1.2681078987701557,0.001285770964015557,-0.002922012117857203,-0.004784621701455439,-3.771450466472405e-9,0.007087873080577937,0.00017286635460898818,5.830544095391905,0.03152672260985397,3.2042505998978905e-5,0.03995612271452149,0.05151936015863454,2.7777057721722067,0.3511358769503493,0.28605655437246674,3.238650682056203,32.530421046942784,182.42300326752,20.935642569833263,0.004150129013440658,1.8155384811837057e-5,1.0,10.0,0.0,0.0,-99.17100656018266,-0.012814231579448734,-0.001956926014443754,2891.4012921413196,-0.021662918056699183,-0.004296261440424358,-0.1483546367768045,-0.006662787107756842,-0.014171594510102019,-0.061805885416039964,-0.010354981809526233,0.22174828777197653,-5.081019960645001,136.6956915050571,-4440.2754124288895,-0.009229150996755272,0.2648391023987199,-6.347655897617107,173.6825218427599,-5710.550453529379,0.3129695657445984,-8.252498892280197,231.19440691436517,-7683.0935092456175,-10.933167818980458,317.711100640257,-10688.797916162841,446.05622504890556,-15252.653357180712,-22176.70249390394
0.07767549239548159,-4.861505795838189,176.1752564919291,113.92508647912139,8.560759331649338,0.2775953752688683,-703.0515116352449,74.33552241248661,9.636650777936026,119.74937701871322,4.852405231533499,10.2435362982557,0.42963180475073753,2.901095782782764,3.374193334439572e6,3.1296722419464187,32.94698416978334,38.61496946197005,-323.46693614493194,14197.676655345396,176.27982122557353,37.97747152148973,2.5063155765595666,-563.3997439809218,18045.626847707226,73.12356956087643,-112.78615491784304,-717.1703453162845,23841.06724169241,-363.0099685068149,-749.782117158152,32154.498766175144,-326.2186902455983,41749.48639101168,46985.30696360548,0.2854575832245907,0.029593265586308194,1.096083680008623,3.115977105548949e6,767235.1386935525,-40.9185312760994,-1.2681142918938648,0.0013978441687669929,-0.003094308274696804,-0.005079561276956597,-4.211881769187693e-9,0.007072211143758487,0.00018844316662419927,5.829426080917977,0.032916347735482514,3.4610790522600704e-5,0.04170991527011202,0.05378489542520123,2.850793733650411,0.3629136578674768,0.29594346277175654,3.1296722419464187,31.439816781862415,176.27982122557353,20.232080486370496,0.004638728119658845,2.0228979321869377e-5,1.0,10.0,0.0,0.0,-94.96472495210047,-0.013943654905057973,-0.0021808370721411873,2709.4403232963623,-0.02381009222066522,-0.004737048356774149,-0.16299224530078665,-0.007261734400157428,-0.015445447279878254,-0.06183635857996321,-0.010813410445002902,0.23906751903521467,-5.628504612654277,155.22315414033412,-5163.772774816477,-0.00957655397268912,0.28547370761749213,-7.034641490962715,197.35650654491948,-6647.211279948029,0.33679787415796864,-9.148708356528346,262.9623588969688,-8955.651232694176,-12.120798719342613,361.74906908468614,-12479.171178036831,508.38147768774456,-17837.158343586383,-25976.075140391396
0.07901542335514088,-4.844402524517802,168.68840838570642,111.48077545010338,8.560723954512099,0.2823513213960971,-658.1866432756755,74.33509529830263,9.63570304740135,119.73573461498913,4.852211210060411,10.243063538061602,0.4152117875181156,2.7559204183863266,3.1510735305757737e6,3.0242440682664253,32.94784334751528,39.847380796493944,-343.28939086741,15627.532084156974,170.33664323135616,37.97708525454238,2.4611485750414457,-599.3170104024637,19860.622171494222,73.11586033187874,-116.85511152679268,-762.6350424270464,26234.53858573905,-375.767273311325,-795.6036883240472,35373.3493433421,-339.35653813289485,45895.16341104385,51533.812357066025,0.2854575832463341,0.030242123158720473,1.0960563530599632,3.116146811427568e6,767303.824144215,-39.181995102731776,-1.2681179014378043,0.0015191712859637554,-0.0032757884056162524,-0.005391355600337957,-4.704282436532578e-9,0.007055564023972152,0.00020543748332803365,5.82824663680315,0.034368370871625725,3.7386740962084994e-5,0.04354163919712336,0.05615154921306956,2.925245712498568,0.3750818792991862,0.3061806270980903,3.0242440682664253,30.384909930643776,170.33664323135616,19.551454141450414,0.005181924175906762,2.249672466438822e-5,1.0,10.0,0.0,0.0,-90.93269352192773,-0.015167636475754045,-0.0024287481299685443,2538.7596188351167,-0.02617077140117698,-0.00522273225479652,-0.17907770287023367,-0.007911780360053924,-0.016827949095547703,-0.061868347532096496,-0.01128320521981679,0.257564197762737,-6.230102306343026,176.08978566576283,-5997.891085566422,-0.009925104213651718,0.30750162935937725,-7.78994371481509,224.04275096803957,-7728.385445173201,0.36214957286132937,-10.134335861445884,298.81644742081187,-10427.157660195433,-13.426602540069924,411.5164387217188,-14553.664695335141,578.8970714246291,-20838.035463954257,-30396.165506660305
0.08037965499520752,-4.82728449343327,161.51361370186936,109.08686221709263,8.560685233232284,0.28718975811314257,-616.1129287285395,74.33462543199127,9.634692990347371,119.72113605257624,4.852003966467653,10.242560212749396,0.4012656049003671,2.6178897009452657,2.9425338780763987e6,2.9222702660657305,32.948835663763646,41.11203170272693,-364.1212539662284,17196.516546980456,164.58806522136868,37.976759001550434,2.4002301297726683,-637.2759046559331,21851.654974775232,73.1077430899107,-121.08507338655649,-810.6402271503024,28859.083085898812,-388.9944116482816,-843.7178726095383,38900.84923592433,-352.0621766683309,50431.63607373946,56488.78316497204,0.2854575832706415,0.030905787116133655,1.0960266348360626,3.1163266067566155e6,767376.7854989266,-37.51777494169363,-1.2681187055080902,0.0016504294306976244,-0.0034668018570521934,-0.00572075452770177,-5.254753086203022e-9,0.007037874820637116,0.00022397616195624269,5.827003623665538,0.03588537146066404,4.0386692166681985e-5,0.04545442300998819,0.05862342902022877,3.0010419510759023,0.38765046786244123,0.3167788984224412,2.9222702660657305,29.364739212831548,164.58806522136868,18.893143588054848,0.0057852714854226,2.4967216615244808e-5,1.0,10.0,0.0,0.0,-87.06848981150793,-0.01649321572949153,-0.0027030031706135396,2378.6963105120058,-0.02876545175592502,-0.005757728288046413,-0.19674895474039983,-0.008616830010606324,-0.01832739543605042,-0.06190191586201356,-0.011763626911106863,0.2772947246794272,-6.890376018623238,199.55887856275152,-6958.003063804479,-0.010273218678878395,0.3309878018940397,-8.619376937060125,254.08425090650252,-8974.422190133186,0.3890815912614115,-11.217000377786254,339.22922326963476,-12126.164740447883,-14.860522563512212,467.68630535752743,-16953.918988564652,658.5776416206112,-24317.573108069682,-35531.551932202885
0.08176838397453325,-4.810154925355049,154.63939783523298,106.74279476772229,8.560642874547275,0.29211091148736174,-576.6661649827031,74.33410864071591,9.633616867575201,119.70551759151905,4.851782699765208,10.242024539571187,0.38778062203738733,2.486681985020153,2.74766868374281e6,2.823658680935754,32.94997269883919,42.40872022091907,-385.9803400010271,18917.06700549315,159.02889403793503,37.976500324101956,2.321625602598711,-677.349936798659,24034.332442487088,73.09919815361299,-125.48262644138163,-861.2693448485294,31734.938907864827,-402.7073493545869,-894.1542121146236,42763.55924887968,-364.1246092962693,55391.17992901512,61879.456932658555,0.2854575832978127,0.03158447694783249,1.0959943344290242,3.116516992726589e6,767454.2530454018,-35.92321781089809,-1.2681166774613166,0.0017923300744254263,-0.0036676893549251926,-0.006068506051166101,-5.870079237594926e-9,0.007019084190019879,0.0002441963623995383,5.825694855877262,0.037469970738115824,4.36280853292637e-5,0.04745143325277626,0.06120469850517259,3.0781577506646087,0.4006290204246417,0.3277490506408227,2.823658680935754,28.378380499477338,159.02889403793503,18.25655297911968,0.006454783439916446,2.76469107994471e-5,1.0,10.0,0.0,0.0,-83.36595630792615,-0.017927800731192406,-0.003006134498944318,2228.6261689366384,-0.03161636976309011,-0.006346839859535295,-0.21615550001061565,-0.009381006758169169,-0.0199525438200363,-0.061937127176034376,-0.012253790129298517,0.2983147627456407,-7.614142951445395,225.9173388552844,-8061.29301448468,-0.010619114726452359,0.35599590095855316,-9.529086082348982,287.8554145645512,-10408.122380074747,0.4176467481053381,-12.404747800984934,384.7176668735404,-14084.772361874699,-16.433022814216816,530.9966460444476,-19726.921536850135,748.4934471347667,-28346.306074386346,-41489.66162109384
0.08318169300194568,-4.793018302691649,148.05505288235383,104.4481686166549,8.560596566868341,0.2971145589452316,-539.693340925748,74.33354041584873,9.632470848776158,119.68881303093144,4.851546591804306,10.241454699124537,0.37474527755997544,2.3619961667186233,2.5656357655361076e6,2.728325023576241,32.95126645485824,43.737029758560816,-408.87785070393113,20802.414990455847,153.6543799774981,37.97631711671958,2.2232360177338895,-719.6061602063576,26425.22864157149,73.0902055866205,-130.0542867616804,-914.5961485754221,34883.53870041674,-416.9214126357908,-946.9246222220742,46989.4966224662,-375.29668862177164,60807.540547320874,67735.44587274618,0.2854575833281788,0.03227835763098053,1.0959592509968341,3.116718468699723e6,767536.4588400252,-34.395847828737104,-1.2681117863764233,0.0019456107619125161,-0.0038787689716823677,-0.006435332436777314,-6.557764508704479e-9,0.0069991313867999155,0.0002662450537471209,5.824318176845316,0.03912474268549497,4.712933365869557e-5,0.049535761051615834,0.06389943131183028,3.1565594862127293,0.4140260797385776,0.3391011744939923,2.728325023576241,27.424988010733358,153.6543799774981,17.641137188264683,0.007196913709999465,3.0539157040866775e-5,1.0,10.0,0.0,0.0,-79.81934634373327,-0.019479085417599053,-0.0033408538570892585,2087.967471009229,-0.034747445788830426,-0.006995250536355085,-0.23745796458895851,-0.01020861060818095,-0.021712524457400992,-0.061974042919799355,-0.012752628993291878,0.32067755737632714,-8.406427880378134,255.47522554431575,-9326.84053032646,-0.010960782917008523,0.3825862966716325,-10.525488630876387,325.7616321931101,-12054.865915508704,0.4478911246180194,-13.705972364254242,435.84288616157977,-16338.840839266693,-18.15497401585793,602.2502802867762,-22925.370868943195,849.8106792140754,-33003.63813094226,-48391.817646157244
0.08318169300194568,-4.793018302691649,148.05505288235383,104.4481686166549,8.560596566868341,0.2971145589452316,-539.693340925748,74.33354041584873,9.632470848776158,119.68881303093144,4.851546591804306,10.241454699124537,0.37474527755997544,2.3619961667186233,2.5656357655361076e6,2.728325023576241,32.95126645485824,43.737029758560816,-408.87785070393113,20802.414990455847,153.6543799774981,37.97631711671958,2.2232360177338895,-719.6061602063576,26425.22864157149,73.0902055866205,-130.0542867616804,-914.5961485754221,34883.53870041674,-416.9214126357908,-946.9246222220742,46989.4966224662,-375.29668862177164,60807.540547320874,67735.44587274618,0.2854575833281788,0.03227835763098053,1.0959592509968341,3.116718468699723e6,767536.4588400252,-34.395847828737104,-1.2681117863764233,0.0019456107619125161,-0.0038787689716823677,-0.006435332436777314,-6.557764508704479e-9,0.0069991313867999155,0.0002662450537471209,5.824318176845316,0.03912474268549497,4.712933365869557e-5,0.049535761051615834,0.06389943131183028,3.1565594862127293,0.4140260797385776,0.3391011744939923,2.728325023576241,27.424988010733358,153.6543799774981,17.641137188264683,0.007196913709999465,3.0539157040866775e-5,1.0,10.0,0.0,0.0,-79.81934634373327,-0.019479085417599053,-0.0033408538570892585,2087.967471009229,-0.034747445788830426,-0.006995250536355085,-0.23745796458895851,-0.01020861060818095,-0.021712524457400992,-0.061974042919799355,-0.012752628993291878,0.32067755737632714,-8.406427880378134,255.47522554431575,-9326.84053032646,-0.010960782917008523,0.3825862966716325,-10.525488630876387,325.7616321931101,-12054.865915508704,0.4478911246180194,-13.705972364254242,435.84288616157977,-16338.840839266693,-18.15497401585793,602.2502802867762,-22925.370868943195,849.8106792140754,-33003.63813094226,-48391.817646157244
0.08461966000519101,-4.775878962890487,141.75003410363144,102.2025284801391,8.560545976477144,0.3022004136872259,-505.0487248713454,74.33291585108145,9.631250934053472,119.67095248087881,4.8512947919326335,10.240848796861156,0.3621479235630914,2.243539816733751,2.395636482103018e6,2.6361843892460506,32.95272939256386,45.09642156638967,-432.8191332323318,22866.743324685736,148.45973872654773,37.97621753623262,2.1027859255869465,-764.1070910521378,29042.075371131126,73.0807445241407,-134.80683749686375,-970.6869382133895,38327.7454700216,-431.65232211184724,-1002.0247783593861,51608.42351393511,-385.2921594589239,66716.23390974663,74086.86106623874,0.28545758336210797,0.032987592288036896,1.0959211711494796,3.116931544830895e6,767623.6419528726,-32.93322627495307,-1.2681039971706296,0.0021110450402758614,-0.0041003480485390705,-0.006821951241774045,-7.3261492577547076e-9,0.006977952870437932,0.0002902811692869854,5.822871363679056,0.040852331135114946,5.0910108702564865e-5,0.05171056841494044,0.0667118006361396,3.2362107156803783,0.4278501039302635,0.3508455021385711,2.6361843892460506,26.503709439752953,148.45973872654773,17.04634705876867,0.008018622617238177,3.3643415434547226e-5,1.0,10.0,0.0,0.0,-76.42299919600667,-0.02115515083193871,-0.0037100824346650435,1956.1661235176775,-0.03818459901179484,-0.007708593035877727,-0.26083019720736256,-0.011104174543034806,-0.023616959578772016,-0.062012724773757355,-0.013258927336195134,0.3444349575102705,-9.27250770192467,288.5686058759287,-10775.848639482629,-0.011296005842773092,0.41081721591779674,-11.61533112218234,368.24310403458765,-13942.92930742209,0.4798550876656558,-15.129486843201475,493.21556236127594,-18928.468334450234,-20.037734853469,682.3228417411918,-26608.42436703324,963.8031313120538,-38379.03477151148,-56375.1457230549
0.08608209837162513,-4.758744117162879,135.71502166115755,100.00575548745519,8.560490756663956,0.3073672041364438,-472.5992583908058,74.33222973898208,9.629953186971125,119.65186569229918,4.8510264660106515,10.240204979332713,0.34997897369282926,2.131048772243638,2.236941579750617e6,2.547166972357168,32.95437408971867,46.485979910892446,-457.7982910833081,25124.814952485747,143.44103733796092,37.97620995136186,1.9578423393606728,-810.9012221964028,31903.282630971848,73.07079491050139,-139.74645038753746,-1029.58841009555,42091.203745427985,-446.9134600286549,-1059.421320420181,56650.94479185415,-393.7799567393208,73153.31421423866,80962.76402417902,0.2854575834000022,0.0337122130986628,1.0958798760736752,3.117156700233241e6,767716.0314292598,-31.53319794429951,-1.2680932724574239,0.0022894100449987655,-0.004332678454022425,-0.007228997443447233,-8.18433922800669e-9,0.006955486319395868,0.000316471660137914,5.8213524004398876,0.04265512566011154,5.499066274523859e-5,0.05397867902854756,0.06964555044395457,3.317057839416384,0.4421068946232959,0.362990224699099,2.547166972357168,25.61384301757578,143.44103733796092,16.471730840383778,0.008927232305076138,3.6953498638277306e-5,1.0,10.0,0.0,0.0,-73.17191218292847,-0.02296413723714075,-0.004116886345126603,1832.7161905036385,-0.0419551875644638,-0.008492837008604218,-0.28645541203063984,-0.012072291773729631,-0.025675595436617713,-0.06205322717249958,-0.013771220267274207,0.36963236176838976,-10.217732822495785,325.5538647712633,-12431.502383397565,-0.011622292104721772,0.4407386823069061,-12.805464687072908,415.76770578591766,-16103.324171539538,0.5135661206917805,-16.684224974966618,557.4865970765234,-21897.81634144207,-22.092744981563154,772.1500967291049,-30841.527515038317,1091.834433512668,-44571.888012347954,-65592.52479350971
0.08756905355951469,-4.741617924613733,129.93976256931302,97.85729487003157,8.56043052957814,0.3126144274557926,-442.2124708544192,74.33147632847879,9.628573314929637,119.63147581294496,4.850740710690912,10.239521226408666,0.3382265877999043,2.024246489236987,2.088831452626759e6,2.461186502973061,32.956213692797625,47.90487473393508,-483.8054841573689,27592.716386637974,138.59341475989183,37.976302851025494,1.7857666557855756,-860.0372082014244,35028.870467318375,73.06033419003441,-144.8803284226843,-1091.3453147089713,46199.545250600524,-462.7209439668474,-1119.0682089215243,62150.087290323376,-400.3832773952336,80157.30315079013,88392.98095216748,0.28545758344231287,0.03445236601230437,1.0958351281616254,3.117394454831115e6,767813.875811957,-30.19339056702166,-1.2680795696434402,0.002481542913690007,-0.004576029712929483,-0.0076571515056376785,-9.142559344227722e-9,0.006931663325760326,0.00034500055712366066,5.819758980159379,0.04453585571247944,5.939318584189305e-5,0.05634332468672124,0.07270496124097486,3.399057766345313,0.45680435446711926,0.37554553969280685,2.461186502973061,24.754521911211906,138.59341475989183,15.91673043834507,0.009930726079821189,4.045726947259173e-5,1.0,10.0,0.0,0.0,-70.06057828776261,-0.024914816361537015,-0.004564611832709631,1717.1139220518103,-0.04608931065501016,-0.009354563932790431,-0.31453498450128714,-0.01311792440066789,-0.027898957919542288,-0.062095610410708754,-0.01428796267930707,0.39631635472691484,-11.247814094064978,366.8199314910955,-14319.622736715908,-0.011936985113669299,0.47240152840625205,-14.103206339430852,468.84686887820635,-18570.675216724434,0.5490486753521211,-18.37970812103626,629.3688594911562,-25296.367479360793,-24.33212657422677,872.7586832216051,-35698.2911692091,1235.4020784368954,-51694.38624515501,-76217.02076269075
0.08907976140801746,-4.724513426288686,124.41707952337914,95.7576496029039,8.560364928961487,0.3179386725168098,-413.777289080401,74.33064984154183,9.627107653799223,119.6097138647837,4.850436758380527,10.238795839564222,0.3268848390932539,1.922917986489922,1.9506971123782746e6,2.378199999367997,32.95826052291266,49.35136123054067,-510.8075961714288,30286.108261177476,133.91445073245907,37.976504687689754,1.5838367613673763,-911.5278598897328,38438.24187517063,73.04934467902798,-150.21308174865518,-1155.9549968203592,50677.43902644192,-479.0824678939734,-1180.8619420518778,68137.31066223783,-404.67115501439974,87764.01282784199,96402.33880918873,0.28545758348951406,0.03520779126825672,1.095786702943512,3.1176451987489215e6,767917.3729630477,-28.912144859326887,-1.2680628508716203,0.002688202378112088,-0.004830513367879185,-0.00810683030011793,-1.0211551159265165e-8,0.006906426356654407,0.00037604922553930597,5.818089634281298,0.046496258872806964,6.413870184627992e-5,0.05880646978345098,0.07589268254264732,3.4821205102722237,0.47194210077306814,0.3885147792762252,2.378199999367997,23.92531137501969,133.91445073245907,15.381067111896904,0.011037035466607054,4.4132562419458645e-5,1.0,10.0,0.0,0.0,-67.08514597775991,-0.027015186075837375,-0.005056568861793159,1608.9369273501852,-0.050616940570432284,-0.010300373606943566,-0.34526891402657217,-0.01424565263195862,-0.030296755315965495,-0.06213991041045348,-0.014807164072437148,0.4245151792073799,-12.368067515193626,412.7589456562964,-16467.430621515654,-0.012237042644909692,0.5058341665889896,-15.515387176745234,527.9980164785059,-21381.63165329449,0.5862978321745411,-20.22479552119112,709.5865713138614,-29176.79220479311,-26.767016473800588,985.1955782078292,-41257.5334190766,1396.0368972876618,-59867.30832242961,-88435.78428925325
0.08907976140801746,-4.724513426288686,124.41707952337914,95.7576496029039,8.560364928961487,0.3179386725168098,-413.777289080401,74.33064984154183,9.627107653799223,119.6097138647837,4.850436758380527,10.238795839564222,0.3268848390932539,1.922917986489922,1.9506971123782746e6,2.378199999367997,32.95826052291266,49.35136123054067,-510.8075961714288,30286.108261177476,133.91445073245907,37.976504687689754,1.5838367613673763,-911.5278598897328,38438.24187517063,73.04934467902798,-150.21308174865518,-1155.9549968203592,50677.43902644192,-479.0824678939734,-1180.8619420518778,68137.31066223783,-404.67115501439974,87764.01282784199,96402.33880918873,0.28545758348951406,0.03520779126825672,1.095786702943512,3.1176451987489215e6,767917.3729630477,-28.912144859326887,-1.2680628508716203,0.002688202378112088,-0.004830513367879185,-0.00810683030011793,-1.0211551159265165e-8,0.006906426356654407,0.00037604922553930597,5.818089634281298,0.046496258872806964,6.413870184627992e-5,0.05880646978345098,0.07589268254264732,3.4821205102722237,0.47194210077306814,0.3885147792762252,2.378199999367997,23.92531137501969,133.91445073245907,15.381067111896904,0.011037035466607054,4.4132562419458645e-5,1.0,10.0,0.0,0.0,-67.08514597775991,-0.027015186075837375,-0.005056568861793159,1608.9369273501852,-0.050616940570432284,-0.010300373606943566,-0.34526891402657217,-0.01424565263195862,-0.030296755315965495,-0.06213991041045348,-0.014807164072437148,0.4245151792073799,-12.368067515193626,412.7589456562964,-16467.430621515654,-0.012237042644909692,0.5058341665889896,-15.515387176745234,527.9980164785059,-21381.63165329449,0.5862978321745411,-20.22479552119112,709.5865713138614,-29176.79220479311,-26.767016473800588,985.1955782078292,-41257.5334190766,1396.0368972876618,-59867.30832242961,-88435.78428925325
0.0906147502547423,-4.707428584131872,119.13503020069865,93.7054195681783,8.560293510936203,0.32334102964511036,-387.16313163207235,74.32974333153646,9.625551168160886,119.58648900891836,4.850113563778706,10.2380264522754,0.31593766286303143,1.8267654675082496,1.8218408264561752e6,2.298090327681364,32.96052875325232,50.82478514872977,-538.7844616771557,33223.88871186737,129.39754430777364,37.97682402502944,1.3489773034930461,-965.4196319540381,42154.807457875046,73.03779843635994,-155.75408088317053,-1223.454398317001,55554.6406780727,-496.0198826443002,-1244.724018375862,74650.55099575086,-406.1612458665894,96016.66139145312,105021.0271284556,0.28545758354217027,0.03597887245779093,1.095734323313376,3.1179095339773656e6,768026.8110268984,-27.68669555655739,-1.2680430610412852,0.0029103485173452596,-0.005096429363247332,-0.008578798501580207,-1.1404104954757678e-8,0.0068796942631742615,0.0004098391529987523,5.816341439811744,0.048539777994767365,6.925356073777609e-5,0.0613721994970148,0.07921411773475912,3.566225351939518,0.487532432005969,0.4019123495397257,2.298090327681364,23.125035169745935,129.39754430777364,14.863983411592146,0.012255538437926618,4.79503712747129e-5,1.0,10.0,0.0,0.0,-64.23919509094216,-0.029275312715278085,-0.005596699990761418,1507.688560626972,-0.05557414273203364,-0.011338187587385251,-0.37889798819783643,-0.015461203047462176,-0.03288112682914392,-0.062186199409840145,-0.015327110499730078,0.4542767632059858,-13.584912337027214,463.82828699945907,-18906.543985006407,-0.012519461872048549,0.5410876202307201,-17.050240147850346,593.8245852911505,-24578.81756579405,0.6253292119304454,-22.230143392785543,798.9840424446413,-33600.4598190369,-29.410792296198956,1110.680741183168,-47611.270057747475,1575.5211164970692,-69231.90923251011,-102467.9972431601
0.09217157921935745,-4.690393758646658,114.09168225474484,91.70302118723149,8.560215952322297,0.32881208988884597,-362.2944322636234,74.32875118101163,9.623901778310758,119.56175303522703,4.849770703351279,10.237212169298495,0.3053894331839491,1.735677526811821,1.7018367866135214e6,2.220889953742247,32.96302803031228,52.321491838439286,-567.650321681293,36420.03865779992,125.0445298314087,37.9772685697587,1.078411940143903,-1021.641871828907,46195.654846871555,73.02568928219092,-161.50207000846189,-1293.7310210793482,60852.40777266695,-513.5221609206757,-1310.4211587013842,81716.0291008094,-404.31190374287314,104942.7065232859,114260.07875466307,0.2854575836007942,0.03676449581762331,1.0956778051298368,3.118187538476103e6,768142.2638044865,-26.516599264595886,-1.2680201821694563,0.0031485240325621455,-0.005373524648397322,-0.009072852775514468,-1.2731837356379306e-8,0.0068514365722741576,0.00044653869214835096,5.814514872544875,0.05066588579392287,7.475525940854812e-5,0.06403959280719,0.08266819820293446,3.6511869820908176,0.5035569562052562,0.4157264757865798,2.220889953742247,22.354010846149635,125.0445298314087,14.36568743564425,0.013593672118622065,5.18622125424983e-5,1.0,10.0,0.0,0.0,-61.521697580059836,-0.031701035731640896,-0.006188081486554675,1413.0814359135534,-0.06098937954961839,-0.012474386653097799,-0.415610804149424,-0.016768065588332465,-0.03565944896166298,-0.06223445725085306,-0.015844922020342156,0.4855855690139532,-14.902467603057264,520.4085128955282,-21666.295941757973,-0.012780497619606264,0.578136967792251,-18.713106328014987,666.833064878072,-28202.10305466511,0.6660695400001166,-24.402586818694694,898.2773977508298,-38625.42229895177,-32.27164453222193,1250.2588191355067,-54847.55667188419,1775.390067456325,-79924.77757214375,-118527.3819697685
0.0937533434307755,-4.673378262796819,109.2671664581259,89.7456492673436,8.560131633362467,0.3343618424161669,-339.011830478692,74.32766374929929,9.622151447153797,119.53536674376882,4.8494065241535855,10.236349165691367,0.29520664736809676,1.64922324734245,1.5898602932002752e6,2.146354156899788,32.96577678567738,53.842996326157625,-597.4097828448863,39900.81529906176,120.84161240012428,37.97784735953543,0.7682250813309647,-1080.3105367193143,50593.27209153018,73.01296712555632,-167.47639733009171,-1366.9024669824375,66611.95228572076,-531.640569644329,-1377.919913629847,89386.14666045134,-398.511599420516,114601.6098506485,124160.50975512368,0.2854575836661651,0.03756633737723094,1.0956167529201046,3.1184802696027257e6,768264.2147662707,-25.3972506408338,-1.2679941118681166,0.0034041368299067114,-0.005662493300555287,-0.009590494005538582,-1.421240534432837e-8,0.006821520681073682,0.000486461180180644,5.8126039005427,0.05288162687594826,8.068212732471486e-5,0.06681720388869758,0.08626613480087021,3.7371214805516546,0.5200540057190639,0.42999447357532167,2.146354156899788,21.609787042469492,120.84161240012428,13.884598091894363,0.01506411161713964,5.581896714649269e-5,1.0,10.0,0.0,0.0,-58.92195927784999,-0.034307027060150014,-0.006836100933826961,1324.5093623026648,-0.06691269140767887,-0.013719936378049304,-0.4557415501537849,-0.018174530123901342,-0.03864929386452453,-0.06228483304119193,-0.01635939160557412,0.5185315425028953,-16.329616878550468,583.106287317157,-24788.569454442346,-0.013017119950907988,0.6170812383681267,-20.515349120480387,747.8239692194641,-32308.10898284796,0.7085763920429675,-26.756776007834,1008.5863682226571,-44333.52272404614,-35.36787830468295,1405.5466698273958,-63089.62304272335,1998.002148818664,-92135.80182913315,-136909.42817765797
0.09535073271108603,-4.6564835738189325,104.6787394769011,87.84355299412427,8.560040593858787,0.3399567245916499,-317.338589229534,74.32647968845913,9.620306022867753,119.50739904084308,4.8490222730178605,10.235440470364317,0.2854339998810241,1.567639935937402,1.4859694534673921e6,2.074810652661177,32.96877102006337,55.37873763980647,-627.82007724468,43665.28553300851,116.80727613030105,37.97856414280574,0.41688212170405065,-1141.0626402110695,55345.67123818146,72.99968213248435,-173.64928069359897,-1442.4862132161138,72829.08916332043,-550.2832581848943,-1446.6202558374778,97652.40535114848,-388.1426024134407,124975.06330979505,134680.49246804297,0.28545758373859104,0.03837976975172867,1.095551252161718,3.118786445077386e6,768392.1743286368,-24.332657630696616,-1.267964957125249,0.0036765611711955483,-0.005961699758658447,-0.010129057303105284,-1.585279550982932e-8,0.006790050997088602,0.000529612773363628,5.8106176393003235,0.055176501458749146,8.702615262930194e-5,0.06969157603739445,0.08999063287258066,3.8234695039695867,0.5369312681569516,0.44464076616192055,2.074810652661177,20.895627019497734,116.80727613030105,13.422828985571979,0.016668085722334774,5.972381234477464e-5,1.0,10.0,0.0,0.0,-56.4492908854008,-0.03708723577021952,-0.0075411083049866795,1242.0608595599456,-0.07334857879148446,-0.015076277550065955,-0.49931522157415825,-0.01967773724813023,-0.04184452366885119,-0.062337074125135006,-0.01686516021691538,0.5529365100915535,-17.863808639730514,652.0426964069065,-28292.415074789507,-0.01322434026284995,0.6577017487279355,-22.453895126212323,836.9725720375791,-36923.70264218384,0.7525559570708886,-29.288442196085427,1130.1822730814074,-50765.79856133579,-38.69273124255443,1576.9707299709196,-72402.68786373093,2244.0114438220007,-105970.23602190914,-157783.8969619308
0.09535073271108603,-4.6564835738189325,104.6787394769011,87.84355299412427,8.560040593858787,0.3399567245916499,-317.338589229534,74.32647968845913,9.620306022867753,119.50739904084308,4.8490222730178605,10.235440470364317,0.2854339998810241,1.567639935937402,1.4859694534673921e6,2.074810652661177,32.96877102006337,55.37873763980647,-627.82007724468,43665.28553300851,116.80727613030105,37.97856414280574,0.41688212170405065,-1141.0626402110695,55345.67123818146,72.99968213248435,-173.64928069359897,-1442.4862132161138,72829.08916332043,-550.2832581848943,-1446.6202558374778,97652.40535114848,-388.1426024134407,124975.06330979505,134680.49246804297,0.28545758373859104,0.03837976975172867,1.095551252161718,3.118786445077386e6,768392.1743286368,-24.332657630696616,-1.267964957125249,0.0036765611711955483,-0.005961699758658447,-0.010129057303105284,-1.585279550982932e-8,0.006790050997088602,0.000529612773363628,5.8106176393003235,0.055176501458749146,8.702615262930194e-5,0.06969157603739445,0.08999063287258066,3.8234695039695867,0.5369312681569516,0.44464076616192055,2.074810652661177,20.895627019497734,116.80727613030105,13.422828985571979,0.016668085722334774,5.972381234477464e-5,1.0,10.0,0.0,0.0,-56.4492908854008,-0.03708723577021952,-0.0075411083049866795,1242.0608595599456,-0.07334857879148446,-0.015076277550065955,-0.49931522157415825,-0.01967773724813023,-0.04184452366885119,-0.062337074125135006,-0.01686516021691538,0.5529365100915535,-17.863808639730514,652.0426964069065,-28292.415074789507,-0.01322434026284995,0.6577017487279355,-22.453895126212323,836.9725720375791,-36923.70264218384,0.7525559570708886,-29.288442196085427,1130.1822730814074,-50765.79856133579,-38.69273124255443,1576.9707299709196,-72402.68786373093,2244.0114438220007,-105970.23602190914,-157783.8969619308
0.0969778003220783,-4.6395635006216835,100.27650362913917,85.97904777449855,8.559941524374759,0.3456449488013457,-296.9848957550763,74.32517983420611,9.618344321551259,119.47750741830322,4.848613579545632,10.234475813126508,0.27597281637873605,1.489974931925984,1.3887264392011827e6,2.005537611190101,32.97205013972554,56.94046443697278,-659.0687936572232,47768.36738561833,112.90082149938813,37.97943266051521,0.01755350939171606,-1204.4071588885429,60521.21705695954,72.98568945607413,-180.08330649029332,-1521.0808911293202,79591.36234721294,-569.6308941637394,-1516.887286065867,106627.70950475476,-372.3657849421922,136195.7460427833,145927.3518743965,0.28545758381950465,0.03921205717994364,1.095480422281191,3.1191092416335507e6,768527.5193452337,-23.31124684052772,-1.267932396168176,0.00396916259872632,-0.006273835512255403,-0.010693681714668944,-1.7685464261658322e-8,0.006756670823616947,0.0005766452316018059,5.8085361706406164,0.057573553047122174,9.387325246737237e-5,0.07269123983901743,0.09387881301448509,3.910933682256263,0.5543427581454756,0.4598037367310823,2.005537611190101,20.20431668887201,112.90082149938813,12.975719488931327,0.0184306875466784,6.351674478776952e-5,1.0,10.0,0.0,0.0,-54.076813120471,-0.04007636125538176,-0.008313948803725315,1164.6334354203564,-0.08039792359994802,-0.016565228961560402,-0.5470085256918671,-0.02129690720964525,-0.04528592178564872,-0.0623916884954072,-0.017364107304814955,0.5891179999116651,-19.524906548156824,728.3683194040532,-32250.881685851287,-0.013400009328364309,0.7003640555364349,-24.553999247509864,935.7879290694752,-42147.21344182517,0.7983408021985342,-32.03023665953603,1265.1594462207017,-58063.55044357383,-42.28769602930675,1767.5321260024225,-82998.2344357841,2517.7692711413047,-121752.18411244426,-181652.7620397006
0.09867299417776236,-4.6222342964933025,95.95963476396938,84.11052361872585,8.559831220177568,0.3515592863821028,-277.45355930986875,74.3237191223892,9.616210736458155,119.44481287636326,4.848168904555396,10.233428088944573,0.2666098335957745,1.4144148199561988,1.2957248639345448e6,1.9369736752020053,32.97571607268388,58.56293912136857,-691.8070617030788,52343.938996628574,109.03419762840717,37.980487406289676,-0.4453227576641662,-1271.8664929328834,66287.40127449461,72.97060569915362,-186.94646448689872,-1604.5243705328778,87114.90804650565,-590.1755348506907,-1590.098235162611,116593.92836241324,-349.68701131300384,148603.16351268117,158202.36036231025,0.2854575839120797,0.040083157160536564,1.0954020599663656,3.119457306625066e6,768673.950563842,-22.309627631526894,-1.2678954481692553,0.004290618543364108,-0.006606642219804258,-0.011298830777830083,-1.9782313633835878e-8,0.006720441799698718,0.0006291230939324575,5.806304908385812,0.06013531193249074,0.0001014369806395256,0.07589394172574927,0.0980316831959848,4.0014996457151994,0.5727164895514156,0.47586374689310607,1.9369736752020053,19.520274024881516,109.03419762840717,12.53319056114644,0.020411842225299154,6.715369204481768e-5,1.0,10.0,0.0,0.0,-51.75019175258112,-0.043363566822000675,-0.0091806420929439,1090.335773802719,-0.08830051080150592,-0.018238230897886874,-0.6004348362837308,-0.023081003832804297,-0.04907745365161445,-0.06245008229556995,-0.017864357469846194,0.627993594001688,-21.363614381587432,814.7799967831397,-36824.02246863172,-0.013542166515187618,0.7461364807727646,-26.879983676016437,1047.7906203268537,-48192.74204418791,0.8469846463074141,-35.06565582034052,1418.3760851189645,-66531.77141389721,-46.260259724898226,1984.1555890430077,-95328.55447211447,2829.282243647067,-140168.94267807316,-209573.09064405417
0.10042666849742864,-4.6046177958024535,91.7616161301984,82.25269616135466,8.559709186783772,0.3576639477436678,-258.8751032574869,74.32208714827964,9.613905296126052,119.40927575967315,4.847688318173197,10.232297613287573,0.2574192378684561,1.341524502009046,1.2075629955501303e6,1.8696620428450663,32.97977946240466,60.23428064982165,-725.7360670123645,57413.950229930655,105.23803167512578,37.98174013288168,-0.97703635929972,-1343.0921406191076,72670.06555645405,72.95444705366866,-194.22071143895718,-1692.3188103034213,95429.86802005416,-611.8465560462325,-1665.4688469318546,127584.38466783045,-318.7724179686963,162221.88264769368,171478.59356500438,0.28545758401744736,0.040988508508327685,1.0953159222206839,3.11983000003662e6,768831.2935928536,-21.335571194823352,-1.2678540247122037,0.0046413947650943525,-0.00695871886166512,-0.011942545016499754,-2.2168983341862788e-8,0.006681374062401739,0.00068733968609593,5.8039293160582694,0.06285500269299381,0.00010974182067366438,0.0792905643399275,0.10243771767355132,4.094547252509811,0.5919700005045885,0.4927586081978453,1.8696620428450663,18.848921431409003,105.23803167512578,12.09874641209631,0.02262393044313462,7.042693445178402e-5,1.0,10.0,0.0,0.0,-49.487471425732345,-0.04695425091931506,-0.01014632276281435,1019.6644524107298,-0.09710671934598106,-0.020106952622969455,-0.6599233282216753,-0.02503380373992653,-0.05322700883852623,-0.06251207718034506,-0.0183584170574486,0.6694253263154359,-23.384264253078882,911.9401708149821,-42072.15089888974,-0.013642177034105332,0.7948388779415494,-29.4375876660606,1173.8755505113902,-55143.72303172571,0.8981759196671111,-38.40151962355539,1591.1169527721506,-76294.82475546174,-50.61669354174199,2228.7375660826738,-109586.79969926909,3181.344801999895,-161526.27854539972,-242030.55480059772
0.10223535613047546,-4.58676802193442,87.6952693851744,80.41218073756313,8.559574537774207,0.36394465091872447,-241.27847152194488,74.32026773152604,9.611420858173817,119.37074343552555,4.847170425247811,10.231081199178366,0.24843216979520638,1.2714952666318984,1.124350099045314e6,1.8038309477321084,32.98426148726906,61.948144629564695,-760.637980464515,63016.72832898852,101.5251916975869,37.983204159097255,-1.5845979917391853,-1417.9275421376944,79715.3103900597,72.93717712548114,-201.91191005131847,-1784.1960378279923,104592.06428045502,-634.6445685403037,-1742.380220827204,139665.0504921006,-278.07630769536644,177113.84320699927,185756.63895996084,0.28545758413718303,0.04192667460094186,1.0952214954110944,3.120227807086812e6,768999.8514257788,-20.39205495866642,-1.267807932257491,0.005023017612019063,-0.007329688834696193,-0.01262474707486458,-2.488118270763646e-8,0.006639355306855306,0.000751789900755585,5.801407327127785,0.06573460161388102,0.00011883937533228181,0.08288288647539276,0.10709953309806362,4.189787251875419,0.6120845345133562,0.5104818558762979,1.8038309477321084,18.192534248481536,101.5251916975869,11.67385803268797,0.025086446185714796,7.308794689587554e-5,1.0,10.0,0.0,0.0,-47.29556338185735,-0.05086467616697175,-0.0112192738126006,952.7295962585727,-0.10689713430009638,-0.022189598283066964,-0.7260055345941674,-0.027165075270348407,-0.0577551823112632,-0.06257768688645006,-0.018840342179310868,0.7133888826808601,-25.597006126395584,1020.8266269041126,-48075.729126711856,-0.013691732678514139,0.8464227635524761,-32.23990809716855,1315.3511281177957,-63110.97153662013,0.951730350560995,-42.05404846991859,1785.2391367505957,-87516.93585189104,-55.37499831341164,2503.990906307672,-126026.61549814217,3577.924911549004,-186223.78779383685,-279657.3134668807
0.10223535613047546,-4.58676802193442,87.6952693851744,80.41218073756313,8.559574537774207,0.36394465091872447,-241.27847152194488,74.32026773152604,9.611420858173817,119.37074343552555,4.847170425247811,10.231081199178366,0.24843216979520638,1.2714952666318984,1.124350099045314e6,1.8038309477321084,32.98426148726906,61.948144629564695,-760.637980464515,63016.72832898852,101.5251916975869,37.983204159097255,-1.5845979917391853,-1417.9275421376944,79715.3103900597,72.93717712548114,-201.91191005131847,-1784.1960378279923,104592.06428045502,-634.6445685403037,-1742.380220827204,139665.0504921006,-278.07630769536644,177113.84320699927,185756.63895996084,0.28545758413718303,0.04192667460094186,1.0952214954110944,3.120227807086812e6,768999.8514257788,-20.39205495866642,-1.267807932257491,0.005023017612019063,-0.007329688834696193,-0.01262474707486458,-2.488118270763646e-8,0.006639355306855306,0.000751789900755585,5.801407327127785,0.06573460161388102,0.00011883937533228181,0.08288288647539276,0.10709953309806362,4.189787251875419,0.6120845345133562,0.5104818558762979,1.8038309477321084,18.192534248481536,101.5251916975869,11.67385803268797,0.025086446185714796,7.308794689587554e-5,1.0,10.0,0.0,0.0,-47.29556338185735,-0.05086467616697175,-0.0112192738126006,952.7295962585727,-0.10689713430009638,-0.022189598283066964,-0.7260055345941674,-0.027165075270348407,-0.0577551823112632,-0.06257768688645006,-0.018840342179310868,0.7133888826808601,-25.597006126395584,1020.8266269041126,-48075.729126711856,-0.013691732678514139,0.8464227635524761,-32.23990809716855,1315.3511281177957,-63110.97153662013,0.951730350560995,-42.05404846991859,1785.2391367505957,-87516.93585189104,-55.37499831341164,2503.990906307672,-126026.61549814217,3577.924911549004,-186223.78779383685,-279657.3134668807
0.10409230564470727,-4.568767530499015,83.77703267275463,78.59789762474723,8.559426636455225,0.37037564935870176,-224.7028092640666,74.31824742382031,9.60875531168328,119.32913792703697,4.846614910323,10.229778143774476,0.23968911054607178,1.2045721021685456,1.0462404471543079e6,1.739777263773402,32.989172423581806,63.694731365019784,-796.1929051308013,69180.354047426,97.91241976457975,37.98488782558162,-2.273969365328272,-1496.0270650802215,87455.91423186315,72.91879261198515,-210.0110266918495,-1879.6469498104818,114639.1247913736,-658.5256475904995,-1819.9703031704883,152876.3262055273,-225.98827018787,193305.68995938764,200992.2908336616,0.2854575842727697,0.042894472203722084,1.0951184489843453,3.120650357957581e6,769179.5693725091,-19.482895559410114,-1.2677570830403633,0.00543622115752584,-0.007718320422377,-0.01334381165087855,-2.79525322222022e-8,0.006594357768450259,0.0008228661030951189,5.798741960373013,0.06877035595898078,0.00012876468693475733,0.08666548918925801,0.11201042049497227,4.286757537539773,0.6330017728121323,0.5289922969412988,1.739777263773402,17.554068055492046,97.91241976457975,11.260439137558807,0.027814366134793357,7.482036939336012e-5,1.0,10.0,0.0,0.0,-45.183330098762376,-0.05510300438423839,-0.012405858496076283,889.6800952686993,-0.1177364933667184,-0.02450115463920856,-0.7991039706437206,-0.029480277594084607,-0.0626733810093469,-0.06264678727822223,-0.019303059059695905,0.7597532255307621,-28.007122550463198,1142.2223172052986,-54908.16065435415,-0.01368224823071013,0.9007120182827748,-35.29386956214806,1473.2774621046615,-72196.74275150031,1.0073169563556998,-46.031179025251994,2002.2652932763726,-100351.89889277614,-60.54171782978122,2812.160337297092,-144888.99636711203,4022.312157451047,-214645.74604168703,-323066.55343710026
0.10600340849830012,-4.550574341033599,79.99469521914084,76.80585765185968,8.559263795389407,0.3769748277383702,-209.06403552267568,74.31599759794801,9.605888338082766,119.28409209787549,4.846017697949343,10.228378875473915,0.23116729104923317,1.1405068634208166,972807.0246266433,1.6773346300229324,32.99455457032404,65.47573698748599,-832.2804454209113,75976.91723734656,94.39033205914205,37.986809304549126,-3.0561863093449237,-1577.5270915543704,95979.36149402098,72.89916327478076,-218.56428052682293,-1978.7394512236299,125678.56491878345,-683.6077797432341,-1897.7876032149359,167348.46786178907,-160.340233316178,210929.31207018078,217226.1066880843,0.28545758442682206,0.04389528920187576,1.095005731678675,3.12110009428891e6,769371.5968183401,-18.605262086577582,-1.2677010443165377,0.005884557928627978,-0.008125877832760931,-0.014102781020615763,-3.144229677993101e-8,0.00654604622743151,0.0009014866443414816,5.795918188145441,0.0719790952489606,0.00013962341733493241,0.09065852071964901,0.11719689072377226,4.38565555485564,0.6548046293444078,0.5483741743380631,1.6773346300229324,16.93185822881874,94.39033205914205,10.857413326692816,0.03084217360337488,7.523906674606418e-5,1.0,10.0,0.0,0.0,-43.14419074985608,-0.059706342019234034,-0.013720979451868833,830.1960925664486,-0.12976951609986953,-0.02707386597394481,-0.8801778884295037,-0.03200082503301756,-0.06802686320239248,-0.06271971473305843,-0.01974224002442072,0.8086813195102609,-30.636083777900353,1277.786744243429,-62696.87936914626,-0.013604596826529813,0.9578715189324027,-38.626900549840705,1649.860927014612,-82576.13490485988,1.0649342128141956,-50.367245064829476,2245.300722040815,-115058.39867303116,-66.15683295162688,3157.7446815625035,-166572.29349147837,4521.040058490029,-247417.99430309387,-373245.5900658734
0.10795048520528132,-4.532372938599926,76.38151606825069,75.05397479612428,8.559086370346074,0.3836768601401285,-194.46449115844857,74.31351705787425,9.602836069451307,119.23580741616304,4.845382341150047,10.226891637900195,0.22294703797599993,1.0798182187137446,904498.0249812765,1.6170922636167058,33.000379803939474,67.27011645750754,-868.2838933684849,83393.44525372876,90.99216514263411,37.98896016095667,-3.9325554014086346,-1661.483167731414,105265.86824802715,72.87840649212552,-227.5095836194839,-2080.216128024321,137677.78599921343,-709.6908285860994,-1974.2865966663117,183025.89523346044,-79.6220728632241,229885.20122342661,234270.67419507212,0.2854575846001906,0.04491987722384135,1.094883715163338,3.1215736782774404e6,769574.6214039277,-17.766874086951187,-1.2676400989698058,0.006365860481318556,-0.008548315623709793,-0.014894844688950405,-3.5369784416173766e-8,0.006494699421165382,0.000987605462365188,5.792956880714837,0.07533689546854123,0.00015138544313178325,0.09483134972697267,0.12261951631380476,4.485430598069257,0.677298581875798,0.5684654411276672,1.6170922636167058,16.331766122359337,90.99216514263411,10.468580738037367,0.034166362949151756,7.386577391677882e-5,1.0,10.0,0.0,0.0,-41.196079125414,-0.06465307947360659,-0.015163115349321687,774.6667822650338,-0.14299275405185224,-0.029908491430831956,-0.9691856153796253,-0.03471611521804439,-0.07379284110237809,-0.06279587180304431,-0.02014777331032829,0.8596942691336371,-33.471480501154645,1427.483979420781,-71476.29436964574,-0.01345040943997253,1.017313280684824,-42.22345238940394,1845.1045143193069,-94301.27014268082,1.1238039927763874,-55.040333073907505,2514.4233403046283,-131722.84429172298,-72.18658189562582,3540.940932115245,-191224.0234343129,5074.42065512903,-284791.6066763374,-430612.75096568395
0.10795048520528132,-4.532372938599926,76.38151606825069,75.05397479612428,8.559086370346074,0.3836768601401285,-194.46449115844857,74.31351705787425,9.602836069451307,119.23580741616304,4.845382341150047,10.226891637900195,0.22294703797599993,1.0798182187137446,904498.0249812765,1.6170922636167058,33.000379803939474,67.27011645750754,-868.2838933684849,83393.44525372876,90.99216514263411,37.98896016095667,-3.9325554014086346,-1661.483167731414,105265.86824802715,72.87840649212552,-227.5095836194839,-2080.216128024321,137677.78599921343,-709.6908285860994,-1974.2865966663117,183025.89523346044,-79.6220728632241,229885.20122342661,234270.67419507212,0.2854575846001906,0.04491987722384135,1.094883715163338,3.1215736782774404e6,769574.6214039277,-17.766874086951187,-1.2676400989698058,0.006365860481318556,-0.008548315623709793,-0.014894844688950405,-3.5369784416173766e-8,0.006494699421165382,0.000987605462365188,5.792956880714837,0.07533689546854123,0.00015138544313178325,0.09483134972697267,0.12261951631380476,4.485430598069257,0.677298581875798,0.5684654411276672,1.6170922636167058,16.331766122359337,90.99216514263411,10.468580738037367,0.034166362949151756,7.386577391677882e-5,1.0,10.0,0.0,0.0,-41.196079125414,-0.06465307947360659,-0.015163115349321687,774.6667822650338,-0.14299275405185224,-0.029908491430831956,-0.9691856153796253,-0.03471611521804439,-0.07379284110237809,-0.06279587180304431,-0.02014777331032829,0.8596942691336371,-33.471480501154645,1427.483979420781,-71476.29436964574,-0.01345040943997253,1.017313280684824,-42.22345238940394,1845.1045143193069,-94301.27014268082,1.1238039927763874,-55.040333073907505,2514.4233403046283,-131722.84429172298,-72.18658189562582,3540.940932115245,-191224.0234343129,5074.42065512903,-284791.6066763374,-430612.75096568395
0.1099642368853754,-4.513890396567182,72.87947849981761,73.31600386538855,8.558890171062933,0.39058441111480807,-180.6383354649168,74.31073989862955,9.59953744359447,119.18325711804786,4.844696369123807,10.225287107273267,0.21490114260271864,1.0214917394742078,840040.3713691292,1.5581185528448442,33.00676564036021,69.10139228185902,-904.4364968874007,91607.3438037389,87.66536893524679,37.99138453516037,-4.92708826018547,-1749.0025278686785,115533.19653887067,72.85611340455512,-237.01044535411322,-2185.281599003142,150909.46336255752,-737.2308413429674,-2049.6899665958076,200248.83940307016,19.999733789116455,250545.18384758453,252341.0674530906,0.28545758479841127,0.04598471212401666,1.0947496597680197,3.12207964074106e6,769792.4315464951,-16.95427168349277,-1.2675729817917363,0.006890137607020682,-0.00899204277266863,-0.015732875155429652,-3.986046131214561e-8,0.006439297908433771,0.0010834130915490694,5.789804316070564,0.0789044000025504,0.0001643221567769797,0.09925832192481274,0.12837532755578712,4.587536561714237,0.7008543078910486,0.5896096253427037,1.5581185528448442,15.74450185231197,87.66536893524679,10.087925070535084,0.037868741167705305,7.006407182026062e-5,1.0,10.0,0.0,0.0,-39.307715786639754,-0.07004679843080559,-0.016767843873693625,722.0809670187704,-0.15774566097865034,-0.033079579699170525,-1.0683898604508064,-0.03768446960700258,-0.08009482477156198,-0.0628765693508182,-0.02051915263712887,0.9135731511261891,-36.57231335868338,1595.132080476838,-81513.21120225199,-0.013206669415873127,1.0799127656188166,-46.158532005673635,2064.0449833991643,-107735.98077809063,1.1845688483067218,-60.14572660495381,2816.6570170013956,-150877.3090113257,-78.747150797415,3971.8406365840874,-219655.21117308637,5697.036688640759,-328029.341662752,-497145.5535379972
0.11202256465543432,-4.495345269132507,69.52694982743456,71.61268930047981,8.55867578558677,0.3976182397006528,-167.70858819791576,74.3076658780649,9.59601428739679,119.1267197720283,4.843964612251376,10.223576384166737,0.2071221063359562,0.9661300431743223,779980.9066038518,1.5010921799560377,33.01366897213437,70.9440552975683,-939.9408666170698,100596.63531708057,84.44822874931856,37.99406553267592,-6.040323675846377,-1838.8497568715675,126748.5511580475,72.83243662919068,-246.98762988626916,-2292.2928144920993,165320.72441425026,-765.9751771470502,-2121.9957764442493,218928.90966300014,140.41555262401084,272755.11723494256,271156.97021850117,0.2854575850226021,0.047078462817723675,1.0946041234770438,3.1226135610231017e6,770023.2725660366,-16.17635942250083,-1.2675000799869376,0.007454307558177959,-0.009451809136182453,-0.016607941657190525,-4.49397227596014e-8,0.006380216806013244,0.0011888130179626684,5.786487253271397,0.08265101365884737,0.00017838881922205537,0.10390030108325767,0.13441391094065258,4.690718050054581,0.725230041274583,0.6116038067246639,1.5010921799560377,15.176813490728984,84.44822874931856,9.719823374668358,0.04194156265164765,6.30978209901978e-5,1.0,10.0,0.0,0.0,-37.49978905594723,-0.0758565550953552,-0.018532011449909142,672.9064574099245,-0.1740155330436065,-0.036586471428104866,-1.1776790522100877,-0.040890561306649004,-0.08689986201375276,-0.06296103942400819,-0.020844518093804307,0.9696871931815256,-39.92001319415778,1780.525027336779,-92844.59234674733,-0.012864157312200355,1.1448959843356448,-50.408704510874195,2306.4766966571447,-122938.51988737416,1.2462123049677807,-65.65028187000877,3151.8037586945225,-172622.26370130532,-85.78765022332337,4450.250995602417,-252042.74630649106,6388.589898017429,-377438.37868892186,-573360.7230328918
0.11412305893639611,-4.476768259726883,66.32326792457638,69.94621889581158,8.558442054788879,0.40476686203067647,-155.63936191550368,74.30426932812203,9.592258545833893,119.06599755208678,4.843185725080907,10.221756027770212,0.1996142573464874,0.913677286197947,724123.0970674417,1.4460458122939404,33.02110060974921,72.7905639011948,-974.3155829933709,110412.69976749439,81.34259157758642,37.99700396030749,-7.281383175973097,-1930.5679159463305,138970.0917794699,72.80732243753609,-257.4506797741364,-2400.535656199959,180974.42736389628,-795.9302515769236,-2189.846828390291,239125.66522296783,284.4816565123951,296532.23544685944,290570.61466131534,0.2854575852758226,0.048200108343768505,1.0944464683269794,3.123175598654131e6,770267.3567277937,-15.432985428454348,-1.2674211858713933,0.00805995179502946,-0.009926390612517835,-0.017518681675073783,-5.0676963090447345e-8,0.0063173283848245,0.001304588441034296,5.783003198558497,0.08657936104165741,0.0001936577345121204,0.10875937401420772,0.14073843003144265,4.794737138101016,0.7504082517641768,0.6344450872018264,1.4460458122939404,14.629010762251404,81.34259157758642,9.364482882088964,0.046409566278925354,5.2076244890309156e-5,1.0,10.0,0.0,0.0,-35.771945061221274,-0.08209930788001565,-0.020466706448403742,627.0066351233693,-0.19192321487546266,-0.040457387993070575,-1.2978369860315762,-0.04434551246505419,-0.09423109787425896,-0.06304925962745776,-0.021116088739131095,1.027886643233861,-43.52290834942957,1984.9229513602204,-105598.57508932354,-0.012412273129850975,1.2120461383881813,-54.984575633589756,2574.1099207996667,-140090.18713388673,1.3082515654147235,-71.56454588449549,3522.3054965350184,-197235.52624826418,-93.31222704395321,4979.728542787945,-288829.81625142135,7154.154587679941,-433734.78356693144,-660407.3782871687
0.11412305893639611,-4.476768259726883,66.32326792457638,69.94621889581158,8.558442054788879,0.40476686203067647,-155.63936191550368,74.30426932812203,9.592258545833893,119.06599755208678,4.843185725080907,10.221756027770212,0.1996142573464874,0.913677286197947,724123.0970674417,1.4460458122939404,33.02110060974921,72.7905639011948,-974.3155829933709,110412.69976749439,81.34259157758642,37.99700396030749,-7.281383175973097,-1930.5679159463305,138970.0917794699,72.80732243753609,-257.4506797741364,-2400.535656199959,180974.42736389628,-795.9302515769236,-2189.846828390291,239125.66522296783,284.4816565123951,296532.23544685944,290570.61466131534,0.2854575852758226,0.048200108343768505,1.0944464683269794,3.123175598654131e6,770267.3567277937,-15.432985428454348,-1.2674211858713933,0.00805995179502946,-0.009926390612517835,-0.017518681675073783,-5.0676963090447345e-8,0.0063173283848245,0.001304588441034296,5.783003198558497,0.08657936104165741,0.0001936577345121204,0.10875937401420772,0.14073843003144265,4.794737138101016,0.7504082517641768,0.6344450872018264,1.4460458122939404,14.629010762251404,81.34259157758642,9.364482882088964,0.046409566278925354,5.2076244890309156e-5,1.0,10.0,0.0,0.0,-35.771945061221274,-0.08209930788001565,-0.020466706448403742,627.0066351233693,-0.19192321487546266,-0.040457387993070575,-1.2978369860315762,-0.04434551246505419,-0.09423109787425896,-0.06304925962745776,-0.021116088739131095,1.027886643233861,-43.52290834942957,1984.9229513602204,-105598.57508932354,-0.012412273129850975,1.2120461383881813,-54.984575633589756,2574.1099207996667,-140090.18713388673,1.3082515654147235,-71.56454588449549,3522.3054965350184,-197235.52624826418,-93.31222704395321,4979.728542787945,-288829.81625142135,7154.154587679941,-433734.78356693144,-660407.3782871687
0.11626401123632611,-4.458182026304231,63.265724515625166,68.3178336401598,8.558187729377549,0.41202104799755435,-144.38798665767467,74.30052203423702,9.58826121078985,119.00087156861336,4.842358213909247,10.219822167942436,0.19237724779061846,0.8640444593695175,672240.7035215942,1.392977938201039,33.0290704649675,74.63373412826333,-1007.0363428899291,121111.13965677118,78.34837725876467,38.000198401141446,-8.659919075020161,-2023.6624310762304,152260.13629220356,72.78070823088325,-268.4121569112125,-2509.2338052506866,197936.55427623406,-827.110573758621,-2251.758988801108,260898.65956264458,455.3346072328057,321884.30276526563,310398.50272227905,0.28545758556152195,0.0493489788491574,1.0942760046282094,3.1237659670928745e6,770524.9281739128,-14.723522820415258,-1.2673360645080112,0.008708774430617565,-0.01041450546766741,-0.01846368026390575,-5.7150423933769165e-8,0.0062504895463866015,0.0014316049291309037,5.779348728371506,0.09069312060061649,0.00021020814163420025,0.11383883477186782,0.1473536405691945,4.899393572129235,0.7763780037375092,0.6581368179691489,1.392977938201039,14.101061284466741,78.34837725876467,9.021890038716323,0.05129902702128765,3.593108075705407e-5,1.0,10.0,0.0,0.0,-34.122726697367895,-0.08879327251312356,-0.022583846382491325,584.219074915135,-0.21160060251864515,-0.04472325020451948,-1.429717280136849,-0.04806134883259795,-0.10211351053433382,-0.06314122241569751,-0.021325954229582306,1.0880119357445217,-47.38949873131929,2209.6645305979823,-119914.70873346322,-0.011840077929966986,1.2811304525286222,-59.89688256633324,2868.762026833376,-159389.07787693638,1.3701619322309169,-77.89857556722879,3930.7506787926704,-225021.7526023817,-101.32273040007978,5564.026501803421,-330504.0437028607,7999.036706448058,-497708.10691837245,-759552.8357146889
0.11844282676194323,-4.439615220708909,60.35211685485035,66.72911047474236,8.557911658774238,0.41936843703039245,-133.91497504735628,74.29639592128534,9.584015272314163,118.93114976286047,4.841481049678795,10.21777193348128,0.18541194150624524,0.8171517472735058,624124.1094725564,1.3418960208103377,33.03758154304112,76.46540090736809,-1037.5099541605764,132743.89635743015,75.4660130179214,38.00364274820372,-10.185076733700582,-2117.5303959077305,166675.22428377086,72.75254215107964,-279.87953884477326,-2617.465564624071,216263.2448405118,-859.5157334148084,-2306.070650592342,284290.2805835423,656.2732074983224,348788.4801441823,330401.57386740425,0.2854575858833601,0.050523906304799825,1.0940921171976137,3.124384493417343e6,770796.0709965908,-14.047461787345256,-1.2672445142168656,0.009402120633417036,-0.010914447409511727,-0.019440761586496172,-6.444314585335179e-8,0.006179591534981315,0.0015707200192187861,5.775522168628964,0.0949940014974961,0.00022811406622300353,0.1191394465336301,0.15426102099413788,5.004447435032606,0.8031158483948447,0.6826711518960371,1.3418960208103377,13.593020293942633,75.4660130179214,8.692089106481156,0.05663406856607382,1.3403156217496169e-5,1.0,10.0,0.0,0.0,-32.550949772140626,-0.09595294458716483,-0.024894604178410468,544.3934456671263,-0.23317628908148214,-0.049414597527240506,-1.5741467171201249,-0.05204825190213133,-0.11056807128384258,-0.06323686758110104,-0.021465940183058422,1.1498491508166673,-51.52553733153331,2455.998628597542,-135933.7393972727,-0.011136740613485359,1.3518488002203437,-65.1527649519451,3192.135954576342,-181036.4068352137,1.431329867447712,-84.65704272466562,4379.563915745688,-256292.87004713784,-109.8123290332696,6206.644286409881,-377568.3149771828,8928.107955861695,-570176.663763349,-872112.7095373634
0.12065584574475097,-4.4211033472849826,57.58072985734648,65.18198475848553,8.557612861311796,0.42679302744947206,-124.1837501666195,74.29186416921148,9.579516533319016,118.85668161379088,4.840553832559166,10.215603835237825,0.178720425456695,0.7729279382783814,579578.8657970704,1.292816579355116,33.046628124273276,78.27642110971118,-1065.078641369169,145356.3010758823,72.69643831813812,38.00732536760493,-11.86501780404198,-2211.454718840691,182262.41146633172,72.7227882446408,-291.85345862687075,-2724.160591992163,235995.9868619284,-893.1260449152945,-2350.959936284881,309319.4431747565,890.6728238630303,377183.7948381268,350279.0553181403,0.2854575862451288,0.0517231154556678,1.0938943085941075,3.1250305186837185e6,771080.6622096569,-13.404405430795192,-1.2671463849060383,0.010140830803213544,-0.011424034207943622,-0.020446864790238252,-7.264117638063642e-8,0.006104573720199294,0.0017227483216786029,5.77152416656258,0.09948111144047321,0.0002474400468018789,0.12465868472822111,0.16145777326775756,5.1096147311925675,0.8305829839664496,0.7080260291667877,1.292816579355116,13.105031455913721,72.69643831813812,8.375182782644853,0.06243518097752994,-1.6965058312853387e-5,1.0,10.0,0.0,0.0,-31.05569371858748,-0.10358756792959929,-0.027408785808989977,507.3904749538521,-0.25676972608181897,-0.054560312292799104,-1.7318861742260279,-0.05631368634158598,-0.11960989067693939,-0.06333606977302778,-0.02152782171229704,1.2131237562244421,-55.933109252802865,2725.014283444287,-153792.696111938,-0.010291950834440195,1.4238273283729825,-70.7545688864038,3545.7261740660006,-205229.80252388498,1.4910530355113494,-91.83765955548066,4870.87015499751,-291358.1852392956,-118.7635000957394,6910.624028087703,-430525.5384033428,9945.495882096928,-651963.3679237182,-999411.7924104498
0.12065584574475097,-4.4211033472849826,57.58072985734648,65.18198475848553,8.557612861311796,0.42679302744947206,-124.1837501666195,74.29186416921148,9.579516533319016,118.85668161379088,4.840553832559166,10.215603835237825,0.178720425456695,0.7729279382783814,579578.8657970704,1.292816579355116,33.046628124273276,78.27642110971118,-1065.078641369169,145356.3010758823,72.69643831813812,38.00732536760493,-11.86501780404198,-2211.454718840691,182262.41146633172,72.7227882446408,-291.85345862687075,-2724.160591992163,235995.9868619284,-893.1260449152945,-2350.959936284881,309319.4431747565,890.6728238630303,377183.7948381268,350279.0553181403,0.2854575862451288,0.0517231154556678,1.0938943085941075,3.1250305186837185e6,771080.6622096569,-13.404405430795192,-1.2671463849060383,0.010140830803213544,-0.011424034207943622,-0.020446864790238252,-7.264117638063642e-8,0.006104573720199294,0.0017227483216786029,5.77152416656258,0.09948111144047321,0.0002474400468018789,0.12465868472822111,0.16145777326775756,5.1096147311925675,0.8305829839664496,0.7080260291667877,1.292816579355116,13.105031455913721,72.69643831813812,8.375182782644853,0.06243518097752994,-1.6965058312853387e-5,1.0,10.0,0.0,0.0,-31.05569371858748,-0.10358756792959929,-0.027408785808989977,507.3904749538521,-0.25676972608181897,-0.054560312292799104,-1.7318861742260279,-0.05631368634158598,-0.11960989067693939,-0.06333606977302778,-0.02152782171229704,1.2131237562244421,-55.933109252802865,2725.014283444287,-153792.696111938,-0.010291950834440195,1.4238273283729825,-70.7545688864038,3545.7261740660006,-205229.80252388498,1.4910530355113494,-91.83765955548066,4870.87015499751,-291358.1852392956,-118.7635000957394,6910.624028087703,-430525.5384033428,9945.495882096928,-651963.3679237182,-999411.7924104498
0.12289821792668135,-4.4026890739959015,54.95023392331158,63.678723533860506,8.55729060186076,0.43427488066175385,-115.16011388504774,74.28690255576873,9.574764434180414,118.77737379558431,4.839576953876629,10.213318148812327,0.17230581207261675,0.7313085378660069,538423.0832087892,1.2457637301706308,33.056194079639255,80.05677723207872,-1089.0308952273751,158983.77450924844,70.04102280357446,38.011228420947816,-13.706376516313457,-2304.60589139757,199055.2063419601,72.69143180036176,-304.32602197243983,-2828.10784473715,257156.51022685302,-927.8986154707394,-2384.48012326982,335975.19916007546,1161.8680511247637,406964.2447818593,369665.0620594285,0.2854575866506403,0.052944141053736446,1.093682245763875,3.12570280883972e6,771378.3277791442,-12.794046043601558,-1.2670415975175295,0.010925091999166803,-0.01194058077912116,-0.021477956333820082,-8.183106029612822e-8,0.006025437520828272,0.0018884199213839172,5.767358230445872,0.10415036366905245,0.0002682363609646651,0.13039004199506676,0.1689358992935745,5.214566494769258,0.858722983642828,0.7341625518764492,1.2457637301706308,12.637312460015167,70.04102280357446,8.071322909850144,0.06871758240846618,-5.682525159156445e-5,1.0,10.0,0.0,0.0,-29.63624686428053,-0.11169956921304622,-0.030134130983492716,473.0799269426003,-0.28248438635951995,-0.060186100402592216,-1.903585224739166,-0.060861486811056534,-0.12924628469622051,-0.06343862790680041,-0.02150361486516672,1.277497445451554,-60.6097241928767,3017.562317387833,-173618.83999509126,-0.00929642355644278,1.496616205101429,-76.69866956813405,3930.71283366424,-232154.93417861318,1.5485475792858947,-99.42967527984545,5406.341428222714,-330511.8126338916,-128.14624100691807,7678.321180286787,-489858.9324513636,11054.237254601201,-743864.0617626132,-1.142732495867231e6
0.12516387335344265,-4.384421724736093,52.45949148883578,62.22183668796806,8.556944467559829,0.4417901802511696,-106.8114791849078,74.28149090400957,9.56976275743495,118.69320464708646,4.838551727978162,10.210917234411168,0.16617179985853744,0.6922325589601248,500483.81064813986,1.2007659456397815,33.06625164697819,81.79580981981424,-1108.6198872998502,173648.55825792448,67.50138363645718,38.01532752130145,-15.713707226768783,-2396.0543429264376,217069.64731960488,72.65848406517563,-317.27950854429565,-2927.9782278002394,279742.06528611947,-963.7646622261448,-2404.6152978974874,364211.2208133276,1473.0092967166818,437973.8341182951,388129.4841475945,0.2854575871035908,0.05418379619893532,1.0934558040205142,3.126399495122935e6,771688.410131059,-12.216120211177856,-1.2669301618103233,0.011754309456694518,-0.012460911553459785,-0.022529008532947932,-9.209673789112278e-8,0.005942258283353039,0.002068336047751056,5.763031134571128,0.10899403726612439,0.0002905343118706829,0.1363225355894103,0.1766815368506335,5.318933102678907,0.8874607126642378,0.7610233470840695,1.2007659456397815,12.19012304714717,67.50138363645718,7.780689710909104,0.07548961962185215,-0.00010800409303758356,1.0,10.0,0.0,0.0,-28.292002447313017,-0.1202831969773771,-0.03307561646001575,441.33768366935044,-0.31040061090494714,-0.06631287195698363,-2.0897350546392417,-0.06569103463557406,-0.13947503939588873,-0.06354425903029254,-0.021385933682849863,1.3425699357839622,-65.54757272704285,3334.177498240668,-195522.97387580838,-0.008142454499164568,1.5696936467432496,-82.974507353064,4347.855912392348,-261976.1222211081,1.602964559783788,-107.41270958112187,5987.043021643009,-374018.32819167105,-137.91687212092535,8511.174265498667,-556009.1498553825,12255.933152278147,-846610.2956658448,-1.3032538976196e6
0.12744556263500909,-4.366356276573219,50.10734851207818,60.81396206658614,8.556574439627065,0.44931154611851265,-99.10615764175871,74.27561461001174,9.56452020777743,118.60423727837646,4.837480492980774,10.208405792414712,0.16032216581270667,0.6556392536578608,465593.742586256,1.1578523030445647,33.076760725629306,83.48254048890045,-1123.0888323074896,189356.55619830266,65.07917395603955,38.01959177503365,-17.88894446344681,-2484.792693378363,236300.63591156015,72.62398635619728,-330.6854162430344,-3022.3609445622933,303721.270109829,-1000.6278952462008,-2409.354558185241,393941.46112895414,1826.8965048405566,470004.03378966445,405183.93307269755,0.2854575876073961,0.055438179008271714,1.0932151073449512,3.1271180433733175e6,772009.9471835251,-11.67036042237352,-1.2668121923707651,0.012627000757418162,-0.012981409368933956,-0.023594041004464675,-1.0351582284308003e-7,0.005855195003693032,0.002262922549533705,5.758553204518997,0.11400047262159216,0.00031434166114573364,0.14244039328170313,0.18467452513249238,5.422311974416742,0.9167021947366454,0.788531743694645,1.1578523030445647,11.763728138247696,65.07917395603955,7.503467750911536,0.08275126384269489,-0.00017246563995881127,1.0,10.0,0.0,0.0,-27.02234644562813,-0.12932339477889937,-0.036234782202732685,412.04303715110643,-0.3405682951127019,-0.0729550529192714,-2.2906207830072987,-0.07079654089739917,-0.15028291055761622,-0.06365259614411659,-0.021168387015110878,1.4078853808359284,-70.73297321613836,3675.0038867910434,-219592.2544166047,-0.006824495527599327,1.642475788228317,-89.56387550945458,4797.393060521732,-294826.11715501465,1.6534148307577219,-115.75598432042011,6613.284884619233,-422096.9116426748,-148.01753112065182,9409.483388339757,-629348.630772121,13550.422279364244,-960827.187359654,-1.481982514638345e6
0.12744556263500909,-4.366356276573219,50.10734851207818,60.81396206658614,8.556574439627065,0.44931154611851265,-99.10615764175871,74.27561461001174,9.56452020777743,118.60423727837646,4.837480492980774,10.208405792414712,0.16032216581270667,0.6556392536578608,465593.742586256,1.1578523030445647,33.076760725629306,83.48254048890045,-1123.0888323074896,189356.55619830266,65.07917395603955,38.01959177503365,-17.88894446344681,-2484.792693378363,236300.63591156015,72.62398635619728,-330.6854162430344,-3022.3609445622933,303721.270109829,-1000.6278952462008,-2409.354558185241,393941.46112895414,1826.8965048405566,470004.03378966445,405183.93307269755,0.2854575876073961,0.055438179008271714,1.0932151073449512,3.1271180433733175e6,772009.9471835251,-11.67036042237352,-1.2668121923707651,0.012627000757418162,-0.012981409368933956,-0.023594041004464675,-1.0351582284308003e-7,0.005855195003693032,0.002262922549533705,5.758553204518997,0.11400047262159216,0.00031434166114573364,0.14244039328170313,0.18467452513249238,5.422311974416742,0.9167021947366454,0.788531743694645,1.1578523030445647,11.763728138247696,65.07917395603955,7.503467750911536,0.08275126384269489,-0.00017246563995881127,1.0,10.0,0.0,0.0,-27.02234644562813,-0.12932339477889937,-0.036234782202732685,412.04303715110643,-0.3405682951127019,-0.0729550529192714,-2.2906207830072987,-0.07079654089739917,-0.15028291055761622,-0.06365259614411659,-0.021168387015110878,1.4078853808359284,-70.73297321613836,3675.0038867910434,-219592.2544166047,-0.006824495527599327,1.642475788228317,-89.56387550945458,4797.393060521732,-294826.11715501465,1.6534148307577219,-115.75598432042011,6613.284884619233,-422096.9116426748,-148.01753112065182,9409.483388339757,-629348.630772121,13550.422279364244,-960827.187359654,-1.481982514638345e6
0.12973521314103892,-4.348550038952357,47.89220343860941,59.45759303506245,8.556180911552199,0.4568093962007724,-92.01204355792589,74.26926544336541,9.559050208384498,118.51061985870297,4.836366546796058,10.205790740994301,0.1547596623916916,0.6214616062963894,433585.2811568992,1.1170443559972547,33.08767001927544,85.10623575903551,-1131.7029718680471,206096.3966029946,62.775624110792435,38.02398475102776,-20.231182001458215,-2569.776493552462,256721.11264409305,72.58800925268358,-344.50545988922624,-3109.8216998732332,329033.7561210932,-1038.3682815331313,-2396.7794659605274,425041.0007460925,2225.8445561162775,502797.98077376786,420294.97467652627,0.2854575881650687,0.05670285559606676,1.0929605333006613,3.127855338624061e6,772341.7022273878,-11.156395059360904,-1.2666879078398092,0.013540824269346557,-0.01349815726835468,-0.024666345765071436,-1.1615681924776024e-7,0.005764486920961968,0.002472407453594764,5.753937947500037,0.11915449852059005,0.00033964136892415436,0.148723641720656,0.19288914829825857,5.52428903884527,0.9463387154360344,0.8165949362942805,1.1170443559972547,11.35831763901878,62.775624110792435,7.239793620765413,0.0904936958186841,-0.00025226271526963926,1.0,10.0,0.0,0.0,-25.826425163501874,-0.13879606898536417,-0.03960951069053878,385.0736891055654,-0.37300354949243275,-0.08011974073678067,-2.506300697914599,-0.07616709618204237,-0.1616457560444846,-0.06376320252828871,-0.020845945178406405,1.4729504596792937,-76.14667663631062,4039.7702439579116,-245885.90122722677,-0.005339535133888552,1.7143400594423908,-96.4413113694205,5279.003337630868,-330799.69840299897,1.6990062223323483,-124.4190333901103,7284.565836609829,-474910.83483247383,-158.3776601115754,10372.32459035215,-710163.7282198624,14935.658082578037,-1.087002927879219e6,-1.679701023137529e6
0.13202419066572657,-4.331060421858056,45.811826947522604,58.15492533148452,8.55576470583911,0.4642529703145404,-85.4962567259262,74.26244238716261,9.553370727749149,118.41258635885927,4.835214087562265,10.203081109559774,0.1494854867360532,0.58962398372192,404289.0259146693,1.0783521981110304,33.09891833899949,86.65685782104413,-1133.7814764982015,223838.51766830136,60.59131930369996,38.02846565205205,-22.736485117776905,-2649.9643833097816,278281.3532545327,72.55065220097548,-358.6923403878789,-3188.9603990561955,355590.15057545964,-1076.8450056012784,-2365.1517365311365,457347.661056537,2671.5462629394005,536056.3136268806,432900.7704077764,0.28545758877907684,0.05797299694074364,1.0926927175700427,3.1286077651867457e6,772682.1922899483,-10.673706589842926,-1.2665576311383255,0.01449260831873287,-0.01400707449948978,-0.025738704032245326,-1.3007591344805654e-7,0.005670450508593058,0.0026967965423127698,5.7492017618494735,0.12443776721099944,0.0003663902660866764,0.15514858093860326,0.2012947333206546,5.624454198458827,0.9762500385019108,0.8451064425959971,1.0783521981110304,10.973968034795462,60.59131930369996,6.989730666729252,0.09869897424349607,-0.00034947225440343634,1.0,10.0,0.0,0.0,-24.70304796999916,-0.14866837328672355,-0.043193824353973426,360.30439689106925,-0.4076853145642281,-0.08780583136823511,-2.736585474354221,-0.08178672190127631,-0.17352867847768272,-0.06387558404404758,-0.020415244414609304,1.5372517593108146,-81.76422617513265,4427.768967735957,-274430.8245087809,-0.003687412823882418,1.7846478231820222,-103.57457193446265,5791.77605367883,-369947.0910212696,1.7388801954590127,-133.35257966490025,7999.526853502157,-532556.5741558846,-168.91583130169698,11397.481242711216,-798636.0950675565,16407.619600821054,-1.2254570032525044e6,-1.8969151623221561e6
0.13430430274379843,-4.313937448956241,43.86266330755612,56.90734927029226,8.555326927406725,0.4716137099070192,-79.52326906045614,74.25514978964243,9.547501986315726,118.31042010631077,4.8340277253390935,10.200286925325926,0.14449738779002405,0.5600320689460231,377525.50845391175,1.041760534299189,33.110440205696406,88.12592790326295,-1128.7256600370556,242541.20234877893,58.52541289890058,38.03299225453225,-25.398723972294274,-2724.382825290681,300916.7510072506,72.51202929424605,-373.19560240384305,-3258.490685965931,383282.59525458846,-1115.9129189635016,-2312.9769746756015,490676.58899155946,3165.122494152962,569456.6886534344,442433.8833053797,0.2854575894514376,0.05924393505569878,1.092412454837991,3.1293715592667e6,773029.8414622908,-10.221469499428679,-1.2664217408458314,0.015478741822530388,-0.014504222658259552,-0.02680397529327428,-1.4531909174744248e-7,0.0055734412671138486,0.002935936174053727,5.7443619555003975,0.129830970583306,0.0003945280873005868,0.16169053518520557,0.20985923249931843,5.722446841177017,1.0063177300973722,0.8739584209627295,1.041760534299189,10.610504770901024,58.52541289890058,6.753179066935101,0.10734298291835762,-0.000466159795675152,1.0,10.0,0.0,0.0,-23.65030984091135,-0.1589027546662688,-0.04697910374250448,337.5998573632528,-0.44456568396617424,-0.09600618161294279,-2.9811084855378462,-0.08763656956756648,-0.18589071257027912,-0.06398924066064285,-0.01987461848631702,1.6002946459038856,-87.55847769990909,4837.990330460133,-305228.702702924,-0.0018703870919135447,1.852790044334851,-110.92786665430125,6334.385777272913,-412283.0913824828,1.7722581535923223,-142.50289146822922,8756.194356818516,-595076.1038060301,-179.54571865581156,12481.795769912213,-894859.7356977412,17960.8344222421,-1.3763644505975912e6,-2.1338891889642254e6
0.13656741057619712,-4.297227247176903,42.040500240152845,55.71578479969215,8.554869039586986,0.47886404821965545,-74.05733105223754,74.24739909405567,9.541467336071753,118.20447120114186,4.832812641680841,10.197419620213775,0.13979122386395282,0.5325837931736538,353116.2519810718,1.007240071268134,33.12216513724446,89.50634160609954,-1116.0387628976703,262147.1340754843,56.57626893090385,38.03752129984272,-28.20910831205294,-2792.1373538472944,324544.0723567539,72.47227592755655,-387.95936121852986,-3317.262650619921,411981.0492551388,-1155.4165830114819,-2239.0660073047466,524817.5067446738,3706.9575079263727,602655.2867539021,448336.5593540083,0.28545759018348993,0.06051095416064353,1.0921207448369636,3.130142727976459e6,773382.9402424791,-9.798705757731385,-1.2662806948029024,0.016495038151592086,-0.014985797636002222,-0.02785504344486244,-1.6191697815728018e-7,0.0054738679708159505,0.00318945706455958,5.7394374901617615,0.13531301062883985,0.0004239721124150558,0.16832288315914673,0.21854794649522535,5.817937838477705,1.0364206014378674,0.9030372072556893,1.007240071268134,10.267616074386842,56.57626893090385,6.529949464836772,0.11639403893633397,-0.0006042905476088647,1.0,10.0,0.0,0.0,-22.66595267243973,-0.16945554788101355,-0.050953406892811484,316.82393650462257,-0.4835619817080129,-0.10470573868303067,-3.2392748425614766,-0.09369403472567958,-0.19868298711944105,-0.06410365194381307,-0.019224242838744583,1.6616023696747848,-93.49901281467938,5269.052272162808,-338248.3412264867,0.00010652149061468011,1.9181886826296761,-118.461153883518,6904.998348596653,-457776.07904305053,1.7984571296987806,-151.81120175899085,9551.851085076127,-662439.7513435668,-190.17619541709502,13620.991605145406,-998813.1750246297,19588.14765572243,-1.5397103798831385e6,-2.390572883549235e6
0.1388075707330153,-4.280956999501812,40.33910364615449,54.579697280570656,8.554392406557056,0.4859842540018709,-69.05867778934606,74.23920144560263,9.535287214504773,118.09505148559833,4.831573359617784,10.194489152945577,0.13535728941782402,0.5071494337464252,330866.951286476,0.9747205506091773,33.13403024688853,90.79364117370217,-1095.3240898117285,282602.8215190195,54.73993882547068,38.042013918429326,-31.159025427230894,-2852.493115026883,349085.23520864645,72.43150971424319,-402.9368527804649,-3364.3406006483733,441562.9414310653,-1195.2290607988139,-2142.4915813682182,559571.4753476934,4297.189864850299,635326.2872761582,450081.0054699895,0.2854575909765335,0.061770501914375484,1.091818500099211,3.1309178408233486e6,773740.0063539135,-9.403968112841046,-1.2661348913165322,0.0175377672911389,-0.015448646570140542,-0.028885927587923292,-1.7989932349915225e-7,0.005372092563864257,0.003457015418365742,5.734444126258937,0.14086640036593592,0.0004546461071798102,0.1750236104943673,0.2273321085951179,5.910716894978933,1.0664639906447657,0.9322517234818588,0.9747205506091773,9.944585594023229,54.73993882547068,6.3195885055337095,0.1258220724542568,-0.0007658052201786182,1.0,10.0,0.0,0.0,-21.74662713916813,-0.1802877094073246,-0.05510543451375549,297.82525407105055,-0.524594636196825,-0.11388990239209833,-3.5105134151441337,-0.09993885953993897,-0.21186164211458158,-0.06421839131549698,-0.01846543740535772,1.7207818684385578,-99.55835955525035,5719.634370934815,-373457.0663900088,0.00223756548624066,1.980368336937589,-126.13807416042283,7501.845358218519,-506390.9075237552,1.8169274241757978,-161.2237682245808,10383.841118925016,-734609.0599895173,-200.7234782537976,14810.835647018785,-1.1104554583435268e6,21282.409638656893,-1.7154396554455257e6,-2.6668361994377817e6
0.1388075707330153,-4.280956999501812,40.33910364615449,54.579697280570656,8.554392406557056,0.4859842540018709,-69.05867778934606,74.23920144560263,9.535287214504773,118.09505148559833,4.831573359617784,10.194489152945577,0.13535728941782402,0.5071494337464252,330866.951286476,0.9747205506091773,33.13403024688853,90.79364117370217,-1095.3240898117285,282602.8215190195,54.73993882547068,38.042013918429326,-31.159025427230894,-2852.493115026883,349085.23520864645,72.43150971424319,-402.9368527804649,-3364.3406006483733,441562.9414310653,-1195.2290607988139,-2142.4915813682182,559571.4753476934,4297.189864850299,635326.2872761582,450081.0054699895,0.2854575909765335,0.061770501914375484,1.091818500099211,3.1309178408233486e6,773740.0063539135,-9.403968112841046,-1.2661348913165322,0.0175377672911389,-0.015448646570140542,-0.028885927587923292,-1.7989932349915225e-7,0.005372092563864257,0.003457015418365742,5.734444126258937,0.14086640036593592,0.0004546461071798102,0.1750236104943673,0.2273321085951179,5.910716894978933,1.0664639906447657,0.9322517234818588,0.9747205506091773,9.944585594023229,54.73993882547068,6.3195885055337095,0.1258220724542568,-0.0007658052201786182,1.0,10.0,0.0,0.0,-21.74662713916813,-0.1802877094073246,-0.05510543451375549,297.82525407105055,-0.524594636196825,-0.11388990239209833,-3.5105134151441337,-0.09993885953993897,-0.21186164211458158,-0.06421839131549698,-0.01846543740535772,1.7207818684385578,-99.55835955525035,5719.634370934815,-373457.0663900088,0.00223756548624066,1.980368336937589,-126.13807416042283,7501.845358218519,-506390.9075237552,1.8169274241757978,-161.2237682245808,10383.841118925016,-734609.0599895173,-200.7234782537976,14810.835647018785,-1.1104554583435268e6,21282.409638656893,-1.7154396554455257e6,-2.6668361994377817e6
0.14101981516646436,-4.265145176673215,38.75167634052612,53.49794504147337,8.553898463055447,0.4929583735175298,-64.48822143405992,74.23057058795176,9.528981620717964,117.9824768032236,4.830314243455252,10.191505195499154,0.13118391511935484,0.48359430673492587,310588.54824358976,0.9441171516777324,33.14597582707586,91.98504157978086,-1066.2813421646194,303851.27944402443,53.01165138129827,38.04643417502839,-34.23908766895132,-2904.836507791936,374458.6038164169,72.3898472640822,-418.0838345370699,-3398.96399217204,471902.8413022978,-1235.2334903468868,-2022.5953837391194,594739.0731257481,4935.529811085788,667151.4507010106,447171.1616413801,0.2854575918315383,0.06301952883784649,1.0915066570695116,3.1316936957041975e6,774099.6355764766,-9.035678598282349,-1.2659847266355198,0.018603255808531304,-0.01589002837517561,-0.02989129314306756,-1.992884105307294e-7,0.005268470973051528,0.0037381957501171617,5.729396636716142,0.14647478519825757,0.0004864690157769304,0.18177228509402496,0.23618493746783956,6.000634127812787,1.0963647109523025,0.961519527950141,0.9441171516777324,9.640554910572346,53.01165138129827,6.121549342392597,0.13559542157739318,-0.0009525459917036527,1.0,10.0,0.0,0.0,-20.888679827949897,-0.19136069305921133,-0.05942308786977643,280.4550250094233,-0.5675727724965327,-0.1235412968706977,-3.7941817442538754,-0.10635077431969954,-0.225382855964243,-0.06433307274558056,-0.017600664342737625,1.7774935662978177,-105.70974295802245,6188.3254444815575,-410808.8922057553,0.004515770775844308,2.0389230175470434,-133.9231289239263,8123.023960300911,-558072.5357437311,1.8272315551962732,-170.68846939002987,11249.295563811931,-811512.4655027392,-211.10740036159788,16046.75447505989,-1.2296884781308938e6,23035.946126609964,-1.903397641602533e6,-2.962376648593849e6
0.14319952738422473,-4.249806636141418,37.271513371477404,52.469185477463675,8.553388812854397,0.4997721949618858,-60.309429002889644,74.22152475114393,9.522571468722612,117.8670910792698,4.829039765298192,10.18847777586305,0.12725913750721018,0.4617886186238449,292105.45223354414,0.9153427359583283,33.157943214967844,93.07897045666331,-1028.7133074215978,325827.6898873732,51.38650385072275,38.05074854559256,-37.43856810580361,-2948.6642060389227,400574.0532985507,72.34741348583833,-433.3550585207545,-3420.540584203643,502867.07063265843,-1275.3133957668226,-1879.0150323809387,630115.1490663504,5621.120535195738,697817.8755811775,439152.34716499504,0.2854575927489172,0.06425514812570313,1.0911862394796341,3.1324671533615827e6,774460.4258768945,-8.692280614130887,-1.2658306287428254,0.019687669611512856,-0.016307515489653913,-0.030866234776802372,-2.200938961731369e-7,0.005163374929033271,0.004032447632657968,5.724309997769349,0.15212161541823635,0.0005193482597436344,0.18854845658181021,0.24507954507893903,6.087570765232585,1.1260432622456742,0.9907594958319782,0.9153427359583283,9.354645246058048,51.38650385072275,5.935270742938698,0.14567900821540092,-0.0011661745708809648,1.0,10.0,0.0,0.0,-20.08850696370311,-0.2026342134010628,-0.06389261796214121,264.5741976700869,-0.6123852109909484,-0.1336376999619619,-4.089507385067728,-0.11290817964960811,-0.23920008531272274,-0.06444732328178573,-0.016633585574609762,1.8314384402770065,-111.92594308847421,6673.534060342261,-450236.39422263374,0.006932596862817755,2.093502861829611,-141.78027465735073,8766.379617416838,-612734.6341934723,1.8290416522895547,-180.15326197917852,12144.974936138322,-893028.1466591086,-221.25011934206367,17323.620937733634,-1.3563301082102885e6,24840.282238286592,-2.1032877497419203e6,-3.276653459049933e6
0.14534208851974337,-4.2349553952982575,35.89230190325179,51.49208240791417,8.552865295909195,0.5064121323125873,-56.48899502514902,74.21208812463063,9.516079439038574,117.74928238109081,4.827754666759287,10.185417677326715,0.12357150701237146,0.4416116928377941,275258.29410243814,0.8883137705909319,33.16987369865286,94.07484392493795,-982.538156031717,348456.3643158622,49.85979635724176,38.05492582547129,-40.74500602576449,-2983.5854686519147,427329.72585760814,72.30434753957574,-448.7021251803519,-3428.655439878018,534310.6182152859,-1315.3469390458943,-1711.7222022552573,665486.7911616284,6352.415459546279,727020.0751042487,425625.9333033082,0.28545759372831514,0.06547444036925833,1.0908584006671505,3.1332350492837853e6,774820.9350322564,-8.372308530906409,-1.2656730808098355,0.020786878398838818,-0.016698962388494634,-0.03180618630558704,-2.4230802168961624e-7,0.005057205142994343,0.00433903626240581,5.71920012114903,0.1577893351475115,0.0005531750520604345,0.19533069694304217,0.2539876799449886,6.171423050950106,1.1554193124092265,1.0198874803625162,0.8883137705909319,9.086016331296046,49.85979635724176,5.760215393876977,0.15603312529643848,-0.001408078318209046,1.0,10.0,0.0,0.0,-19.34271638349763,-0.2140648534523294,-0.06849803262626916,250.0560096253888,-0.6588937668359875,-0.14415045508763025,-4.395544887816383,-0.1195872886195613,-0.2532622866135822,-0.06456076726328605,-0.015569153232776762,1.882353166197025,-118.17865921003724,7173.4265749610795,-491643.9941542834,0.00947766184221292,2.143810260802238,-149.67216906968466,9429.425427426882,-670250.0687031369,1.8221460222917638,-189.56551872381644,13067.16416731939,-978969.5975626414,-231.07602805062402,18635.619767930002,-1.4900914882288477e6,26685.988829454327,-2.3146356229318883e6,-3.6088329017931735e6
0.1474448086250947,-4.2205916633284275,34.6069708789017,50.56448280616862,8.552329480869147,0.5128711462707368,-52.993519910100176,74.20228183601495,9.509523782546472,117.62937021546192,4.826462731426366,10.182333521159109,0.1201070125994104,0.4229350119048063,259889.09356390534,0.8629277964026171,33.181720133866804,94.97384028538679,-927.7441424350915,371672.60003731033,48.42575899710822,38.058941317357764,-44.14745631995222,-3009.353553543722,454638.1135029791,72.26076185988094,-464.0879261357213,-3423.0758089486476,566108.2883154036,-1355.2442533287785,-1520.858368109247,700669.3404403952,7127.884695324265,754492.1998171809,406244.6654149554,0.2854575947695035,0.0666755613002373,1.0905241072521934,3.1339949256256474e6,775180.0252649128,-8.074120845387762,-1.265512472354302,0.02189751280386548,-0.017062870905914015,-0.03270780782413123,-2.659258880967468e-7,0.004950289317185607,0.0046573335017175595,5.71407906709325,0.1634646896554954,0.00058785692687912,0.20210294612040694,0.2628880702355717,6.252174785461123,1.1844386388886259,1.0488433033103601,0.8629277964026171,8.833642352779517,48.42575899710822,5.595723861378019,0.16662357734050015,-0.001679558965668699,1.0,10.0,0.0,0.0,-18.64750524494066,-0.22561707734176967,-0.07322557029338717,236.77336452747687,-0.7069780636627434,-0.15505455623136533,-4.711471346841281,-0.12636854534918507,-0.2675274476452128,-0.06467313180776163,-0.014412478448928467,1.9300570659933443,-124.44460736487929,7686.414782635851,-534947.4421380622,0.012141306003145013,2.189645951700038,-157.56790694548886,10109.990997158498,-730505.6795721387,1.8064400744594433,-198.88140566219982,14012.582421856692,-1.0691675245456577e6,-240.52190278200436,19977.55622030978,-1.6307046297974992e6,28564.554482247837,-2.5369913790812325e6,-3.958108413571933e6
0.14950294953036133,-4.206729468336828,33.41021910572028,49.68523206191061,8.551783632847322,0.5191364329077698,-49.79626581562322,74.19214168755424,9.502930305371976,117.50782388163213,4.8251691500869125,10.179237411963339,0.11685589394866541,0.4056588401864212,245870.79965164102,0.8391133599031853,33.19342532071325,95.77703387969444,-864.4833115008208,395380.7136347935,47.08037225558998,38.06276948499979,-47.63039509745962,-3025.810519149208,482376.85069849715,72.21682181522213,-479.45827807443993,-3403.7493710615554,598097.7207962767,-1394.873430297352,-1307.064495128356,735443.9657027954,7944.6307263261815,779960.8519240391,380752.6162945801,0.2854575958704667,0.06785547991916567,1.090184745158155,3.1347436315381117e6,775536.2042180253,-7.796486704833792,-1.265349393424642,0.02301494085377346,-0.017397697234660236,-0.03356729731687882,-2.909020545696801e-7,0.004843077013585704,0.0049862398808320305,5.708964509710907,0.16912823110880834,0.0006232549197011859,0.20884197243280603,0.27174995551865944,6.3297406112549215,1.2130186281327264,1.0775367671378129,0.8391133599031853,8.596808138043611,47.08037225558998,5.441337986167322,0.17740263984666,-0.0019813098950477136,1.0,10.0,0.0,0.0,-18.000027113909546,-0.23724220216696326,-0.07805517767904419,224.62450346237426,-0.7564487555684161,-0.16630894635187715,-5.036016595861451,-0.13322428541215145,-0.2819366402278606,-0.06478403745710845,-0.013170792288219959,1.9743608702974216,-130.69414660925221,8210.232835291472,-579995.4807499249,0.014909900571975625,2.230820096083337,-165.42871971646235,10805.000239596717,-793293.3149753015,1.7819468655480395,-208.04909353010896,14976.692518787018,-1.1633069729656973e6,-249.5200537051457,21342.46983172325,-1.7776689618844553e6,30465.072302624045,-2.769529870336946e6,-4.323075454029694e6
0.15151723027026814,-4.1933462406336135,32.29413335462701,48.85097727220947,8.551228704274529,0.5252122403811227,-46.86522026073422,74.18168095251592,9.496308154460745,117.38481603112639,4.823875769399849,10.176133568929862,0.11380078674898275,0.3896486272220319,233054.72072116783,0.8167431869906807,33.20496510517686,96.48824871710053,-792.8394546987208,419541.2435552239,45.81646182139738,38.06639808496232,-51.186566847556996,-3032.947416853666,510490.98464199604,72.1725843106178,-494.79827982444857,-3370.7325914868557,630197.8288684161,-1434.205637970911,-1070.6944976303796,769687.4002375056,8801.391163970025,803242.7172055881,348899.63737295667,0.28545759703139734,0.06901428482820622,1.0898408715303856,3.135480075332768e6,775888.934458902,-7.537569364027892,-1.2651840373540395,0.02413737583128671,-0.017703080797479218,-0.034383547047516706,-3.172411567996241e-7,0.004735745081316235,0.0053253894891031545,5.703861004977926,0.17477506206920673,0.0006593136987895345,0.21554205506027102,0.28056555063761957,6.404247694373843,1.2411527584094253,1.1059526906912447,0.8167431869906807,8.374245492873973,45.81646182139738,5.296237959973496,0.18834880609351087,-0.0023144800459783217,1.0,10.0,0.0,0.0,-17.396021232434784,-0.2489211478309756,-0.08297828938167552,213.48764716948187,-0.8072293657898573,-0.17789783998761827,-5.368656766024882,-0.1401439285103844,-0.2964669874568063,-0.06489340387011336,-0.011848823598662642,2.015228589694101,-136.91432039954924,8743.866947431718,-626734.8486641021,0.017776088438809706,2.2673025887451868,-173.2369947277199,11513.033964697046,-858539.7963528293,1.7487262901287703,-217.04274700098483,15957.263443919353,-1.2612723022523848e6,-258.0320417093485,22726.69283080422,-1.9307902713721734e6,32381.31559910751,-3.011904502994395e6,-4.703074666276879e6
0.15347942945664517,-4.180479042280352,31.25628618040086,48.062203191871795,8.550668233587352,0.5310762765903827,-44.18429961122162,74.17096364681744,9.489696581053975,117.26108908743875,4.822590238340977,10.173040259142285,0.11093887209159448,0.37485114247310913,221363.1314503242,0.7957963959138412,33.21626648641077,97.10872110511325,-713.3156623227995,444001.28412910295,44.632863318398485,38.06980209079173,-54.79206216844889,-3030.831932253139,538795.4657761495,72.12830986542643,-510.0236759352078,-3324.391614616195,662183.0994675322,-1473.0358797485235,-813.4325979734341,803130.7682594062,9692.576999961695,824079.32905962,310660.65445264935,0.2854575982465698,0.07014691438437358,1.089494634307208,3.1361999911969136e6,776236.1327027815,-7.2968047934050375,-1.2650173665203353,0.025257954139858558,-0.017977615932788356,-0.03515227120596923,-3.4481353901938726e-7,0.004628955392320839,0.005672772021459451,5.698796157130389,0.1803748091793281,0.0006958082534338557,0.2221674477461561,0.2892875183495947,6.475497497647878,1.2687098319500354,1.13394875424187,0.7957963959138412,8.165746674106321,44.632863318398485,5.16029425716709,0.19938992542603642,-0.0026783408504193187,1.0,10.0,0.0,0.0,-16.83419447921401,-0.26058202484552007,-0.08796327208261073,203.30156057375518,-0.8590003817484152,-0.18974953345146678,-5.70728246708574,-0.14708520455328017,-0.311029234444964,-0.06500067122812665,-0.010457901088844937,2.052479700255624,-143.0648926240233,9283.810557076775,-674883.1622168422,0.020718812823925303,2.2989532703266473,-180.9410910747606,12229.36377836877,-925850.5056316098,1.7070888989819442,-225.79885813988722,16947.49788744803,-1.3624624832735416e6,-265.9880683997,24120.15653462575,-2.0891114815934405e6,34298.329950489584,-3.262556425745844e6,-5.095544048572616e6
0.15725418755823237,-4.156182065105981,29.386717551496933,46.607617734873095,8.549534231524945,0.5422003038933203,-39.465822294510566,74.14882430543773,9.476533283034138,117.01209393372235,4.820047838381939,10.166897667482283,0.10572937796131962,0.34842283742309627,200861.6907756254,0.757693875393802,33.23810192930046,98.09792411030875,-531.6100355800628,493665.54933794495,42.47958891051149,38.07592235793222,-62.12311886889246,-2999.674687280673,595776.1720730823,72.03984160130564,-540.0926850605656,-3193.1743102297582,725543.5166378921,-1549.1421383649424,-239.35461371730793,867259.3987255509,11570.885903849854,857979.1818830051,214662.79463759187,0.28545760083659044,0.07233614162191483,1.0887970605286001,3.1375881920993677e6,776912.6960967187,-6.863098358548859,-1.2646807858321951,0.0274880709684231,-0.018435777120579727,-0.03654794022235683,-4.0358980977172036e-7,0.0044175460037348836,0.006390382107135605,5.688793344746773,0.19142173928813158,0.000769885003690409,0.23518267806133497,0.30643410430106943,6.6088989665756195,1.3221238521490188,1.1886698552072672,0.757693875393802,7.786181558593553,42.47958891051149,4.912791918324248,0.22167918537314119,-0.0035000527612672845,1.0,10.0,0.0,0.0,-15.821680882360846,-0.28379091663104244,-0.09808579012729712,185.37469721140494,-0.965177911026573,-0.21416753775666794,-6.400254640473702,-0.16099752946658072,-0.3401744444236887,-0.06520885466079133,-0.007490568584678964,2.116360627993899,-155.12190777622172,10378.771605418437,-775120.3673923687,0.026803416296477214,2.3481199388946923,-195.9889316956004,13681.498145012802,-1.0662568408431066e6,1.5995408318969138,-242.53405960264675,18948.56993830373,-1.5738607922469925e6,-280.15143142535965,26921.327815458673,-2.4202415583885508e6,38112.644955814816,-3.786742098156303e6,-5.914369951772869e6
0.15907182945151205,-4.144689732507837,28.54184545884736,45.93515980223006,8.548961745685995,0.5474808719684502,-37.381272343643296,74.13742201969909,9.469987143344373,116.88697759209582,4.818791839258571,10.163850629687683,0.1033510163984179,0.3365791435160841,191837.22603797598,0.7403120648219726,33.24862752470221,98.4768464874177,-429.8441013835802,518824.0505232684,41.49716216001948,38.07863915530571,-65.83967840431882,-2971.0761798228555,624390.7026079507,71.99568936230091,-554.9354715828657,-3109.003191285069,756832.190042969,-1586.4387559503032,76.15502523760496,897821.3191517807,12555.3561838057,870878.5786771384,156735.00108483637,0.2854576022111334,0.0733950908961272,1.0884462662417638,3.13825642429673e6,777241.9082453243,-6.6671044329479905,-1.2645110234588837,0.02859637367359559,-0.018620644494850215,-0.03717640088983369,-4.3478718623399163e-7,0.004313059296853396,0.006760088357495069,5.68385483031019,0.19686987318727658,0.0008074031039061046,0.2415746132178091,0.3148608351629279,6.671429439340277,1.3480253504352047,1.215420151231212,0.7403120648219726,7.612870961882746,41.49716216001948,4.799777218191566,0.2329036109272421,-0.00395906226301636,1.0,10.0,0.0,0.0,-15.363908623419174,-0.29532530701968723,-0.10321336343361366,177.45520914199477,-1.0194807552426637,-0.22671131856822274,-6.753908234288222,-0.1679601440511451,-0.35473919595095516,-0.06530987209598915,-0.005922600612365464,2.1431603003158375,-161.01967265597554,10932.585133791847,-827122.6061634588,0.029934382607471097,2.365868848197745,-203.32025793942017,14415.559630876192,-1.1392263483112915e6,1.5340904979718557,-250.4952517550875,19956.573266730447,-1.6838554931153709e6,-286.3347295698476,28324.269877835577,-2.592670921807155e6,40001.80052129192,-4.0595766663412377e6,-6.33939570851972e6
0.16086204557362188,-4.133498452393921,27.742487840160052,45.28972973768186,8.548380970411984,0.55263209374839,-35.436946895466214,74.12570363421061,9.463408503965335,116.76039423727862,4.817535119949425,10.160793450181922,0.10108614225326633,0.32543242331596056,183438.98530571113,0.723769055208284,33.258980851966825,98.78738119943743,-320.0548429479065,544404.2747862658,40.56206048888856,38.08115085039424,-69.61911753671278,-2933.723345196089,653312.2321242804,71.95121534225405,-569.7839372688705,-3012.0019722051616,788089.2169100995,-1623.5781308670498,412.90572148077626,927573.222271589,13577.68751103874,881063.9367279069,91481.3291226428,0.2854576036517195,0.07444105407634335,1.0880912432531635,3.1389133052402176e6,777567.9263782313,-6.481669161423353,-1.2643388069732517,0.02970951609139153,-0.018778184894006993,-0.037764819869712335,-4.674865697044138e-7,0.0042085225893799755,0.007140197954254723,5.678913293155651,0.2023175314542855,0.0008455474517677394,0.2479481971068482,0.3232669698524932,6.731943688419342,1.3736473422206572,1.2420185315143166,0.723769055208284,7.447813194409443,40.56206048888856,4.692144705540823,0.24427003911972867,-0.004455484915125617,1.0,10.0,0.0,0.0,-14.930663151113574,-0.30690978673059593,-0.10842641224407859,170.0686051799825,-1.0750338505589543,-0.2395814063998151,-7.1151953255132865,-0.17498568794384659,-0.3694208416831246,-0.06540980306706051,-0.004288584332079893,2.1668479921508474,-166.878106081981,11494.989876786192,-880816.1918075399,0.033147125241389394,2.379321625755566,-210.5814053476613,15160.641774703741,-1.2146487948335286e6,1.460463402917131,-258.2446259099885,20977.057025480623,-1.797615909837008e6,-291.954786373133,29738.6337263476,-2.7710598237720514e6,41890.95077118098,-4.341691745056146e6,-6.777957891443942e6
0.16255530144066085,-4.123027329839865,27.014883918477384,44.69412730417709,8.547816118457535,0.5574580370120352,-33.691092561930866,74.11416304745161,9.457066818135122,116.63757917860634,4.816328851062761,10.157851013516124,0.09901169676142259,0.31533728476859435,175914.4175808215,0.7086259862084667,33.268747626695486,99.02342773604683,-207.15898115684973,569337.4840403888,39.70601518594784,38.08336526045326,-73.30269493383437,-2889.6463616978185,681334.5603996407,71.90824809164265,-584.0367417028901,-2906.879974294556,818016.4768069922,-1659.0713521936389,755.9202155717841,955292.034854304,14593.98764575531,888158.7628148025,21748.7573629763,0.2854576050975633,0.07543306951767138,1.08774672111108,3.139532688303675e6,777877.6304736825,-6.312879068759253,-1.2641712511479932,0.030781835519458116,-0.018903578190422744,-0.03829156684344989,-5.003082966497273e-7,0.004108221431560722,0.007514735342669598,5.674168547093448,0.20754470156827393,0.0008827254968755578,0.2540470894844829,0.3313140138393345,6.788204138287922,1.3979796105717348,1.2674032715407886,0.7086259862084667,7.2966162895018085,39.70601518594784,4.593553333214312,0.2553042616001106,-0.004968363296846001,1.0,10.0,0.0,0.0,-14.536185275870162,-0.3180688764102527,-0.11350697052337237,163.43610859864782,-1.1295012916350546,-0.2522358679937232,-7.468936142142094,-0.1817844684809723,-0.38361430636410365,-0.0655046877138529,-0.002660347575400998,2.186655266773684,-172.4585827025647,12042.438328347942,-933930.9725713365,0.036304419280925565,2.388195196306776,-217.47673746956247,15885.494378132837,-1.2893298592722272e6,1.3821394016009791,-265.470058227457,21967.11939835462,-1.9103094593918126e6,-296.7966293847953,31104.810307685977,-2.9478049965666784e6,43700.27403849253,-4.621018522403045e6,-7.211208658853524e6
0.1644740468672915,-4.111292802318262,26.22217780135285,44.03605790157866,8.547157718983225,0.5628711719802577,-31.815366373810903,74.10053550295005,9.449741081205907,116.49475399031341,4.814941676166807,10.15445752287166,0.09673709820056979,0.3043955388608357,167848.1159010782,0.6920329250461816,33.279768559479336,99.22269339143347,-68.20378098009212,598466.1098579629,38.76791311806916,38.085671787060285,-77.60483310274785,-2828.993625955809,713862.2202864747,71.8585006033714,-600.4310785869037,-2771.4528267804344,852305.8059000593,-1699.7142934358224,1174.2976099556868,986076.82615202,15805.00448784805,892917.9973015166,-67335.9287310119,0.2854576068388206,0.07656033174495822,1.0873460312461283,3.140231364520222e6,778229.8166568849,-6.128985669040048,-1.263975793736372,0.0320195457656991,-0.019016470228438075,-0.038851158915227425,-5.398399306756841e-7,0.003992964000960799,0.007957300333192323,5.6687086686265395,0.21355547284655527,0.0009261584266789195,0.26104001642982094,0.34054431789273065,6.850823799340485,1.4256657726213289,1.2964335808737508,0.6920329250461816,7.130809403507357,38.76791311806916,4.485440635286766,0.2681395338243673,-0.005604042533779675,1.0,10.0,0.0,0.0,-14.106268294840797,-0.3309481149395996,-0.11944145900610176,156.31031040803668,-1.1935206744750015,-0.2671538278973927,-7.884114742411079,-0.18966966542515118,-0.4000579603668429,-0.06561259866066035,-0.0007171843450307618,2.2058994209768974,-178.82102549053204,12681.021467747552,-996938.2891849348,0.04002226775049556,2.3935210819907953,-225.31084995093437,16730.42171106256,-1.3780028307967596e6,1.2828042631302592,-273.5098757249824,23117.621055254735,-2.0441626280263606e6,-301.67136132873907,32684.52635490101,-3.157740977770809e6,45772.38161667419,-4.952507952909706e6,-7.724037464516722e6
0.16869074081245056,-4.085978487749297,24.590565661985696,42.649592903059265,8.545642052837849,0.574554307082629,-28.042783931382914,74.06846196082559,9.433125249436035,116.16709771789934,4.811819907181605,10.146781870481824,0.09200475927045497,0.2820666329600442,151684.42779268583,0.6575542208839769,33.30372807135087,99.40397442989362,280.4265605228675,665783.0887741316,36.818313659829904,38.08991423731103,-87.53729310976573,-2653.430324468111,788167.2015715692,71.74524022504069,-637.3593307686474,-2409.8053303868787,928773.2209792504,-1790.5769860926125,2209.277853509162,1.05064733162632e6,18695.37744764066,889435.3320607787,-304366.5315347182,0.2854576110780653,0.07904917602177994,1.0864269158187576,3.1417496975629404e6,779006.5169030885,-5.750475243677755,-1.2635248121391394,0.03482230704365853,-0.019147646500525847,-0.03992924569550875,-6.360993326107057e-7,0.0037341583463959007,0.009000438961841307,5.65639891682167,0.22709085517063976,0.0010265318282345016,0.2767078321693181,0.3612379669650549,6.984260591536329,1.4869184850142296,1.3612063446690998,0.6575542208839769,6.785757188910638,36.818313659829904,4.260484779315246,0.2975755208508251,-0.007225007551717854,1.0,10.0,0.0,0.0,-13.220854034986779,-0.3601071756914549,-0.13315166838121406,141.97852573051082,-1.3429962684244103,-0.30216481699630704,-8.85108016963051,-0.20767605450501186,-0.4375348134645935,-0.06585099777408611,0.003923847941262985,2.2354417153908326,-192.90662867291667,14152.38831498005,-1.1463796028569601e6,0.0487194669336586,2.386467999287439,-242.5378354408865,18674.358509980022,-1.5886208401728552e6,1.022979075379391,-290.4835830769182,25748.87586454502,-2.3621756946143713e6,-309.7896287240659,36263.23844224075,-3.6563447472733054e6,50380.1559598791,-5.7382588957847385e6,-8.933460738226557e6
0.170923401616691,-4.072830077889184,23.783643932170836,41.94696238106093,8.544801122183738,0.5806183614100701,-26.221848493078493,74.05025423965053,9.424042826982983,115.9858668628262,4.810127666493536,10.142598332214318,0.08963758442053299,0.2711228918438239,143912.94734350994,0.640333344946711,33.31621794743061,99.35622322004726,490.3465967870259,703283.8206153968,35.84438353370145,38.09166092558894,-93.06196376021734,-2535.5834955809955,829034.097412791,71.68309708966106,-657.4065863036766,-2180.8334972984508,969690.6501505065,-1839.5250179100422,2824.3322543325507,1.0826456832126938e6,20357.448947277924,878768.0057972091,-455119.43495228514,0.28545761357025207,0.08037328499038981,1.0859187448611098,3.142540933798021e6,779418.1133750129,-5.56327583753936,-1.2632737445799707,0.036351367229031,-0.019147288737937654,-0.04040819660433523,-6.926986336902647e-7,0.003594357419061849,0.009593705176446605,5.649708076561038,0.23443847800206685,0.001082446664788266,0.2851671381434256,0.3724174719936016,7.052620681009949,1.5195699647859895,1.3960359461528777,0.640333344946711,6.613103942618086,35.84438353370145,4.1479484138433556,0.31383879363455114,-0.008220906685545298,1.0,10.0,0.0,0.0,-12.782675836223735,-0.3760108053233727,-0.14078639316970742,135.06083890893586,-1.4271477074324692,-0.3219820749721894,-9.394034774132814,-0.21758828750623171,-0.45812081307278185,-0.06597780267692177,0.00658994467221546,2.243514911938506,-200.39651319545644,14969.170501916014,-1.2318839132062334e6,0.05361954340379513,2.37164195293688,-251.62402632696774,19751.46897628565,-1.709285817723533e6,0.8610988618307704,-298.99540764182734,27196.65431923842,-2.544350424736486e6,-312.45197305043973,38210.39275813446,-3.9417506409190623e6,52831.92490148317,-6.186885642089174e6,-9.619836680882039e6
0.17321154294009852,-4.059531951214695,22.994521676854724,41.248246293328634,8.54391162263584,0.5867429617213248,-24.47040602079202,74.03068200154225,9.414532588599785,115.79452005940875,4.808366244670053,10.13822656745962,0.0873043322278204,0.2604863994684101,136457.8903541301,0.6233789850825476,33.328839190367056,99.2035605706142,724.6142349954374,743063.5443772553,34.88540154709502,38.09306384130935,-98.9141180024323,-2395.9153475946227,871970.9899894593,71.61786408726822,-678.3020503348921,-1917.8813000365683,1.0117792907763228e6,-1890.274392031739,3504.8369594712512,1.1134864017924753e6,22158.44121207616,860655.7785879476,-629551.3485098028,0.28545761631645955,0.08173475113928359,1.0853824596241448,3.1433402653643396e6,779839.2823789511,-5.380200571858589,-1.2630073493926188,0.037950009052741346,-0.019093195044837558,-0.04082743078588401,-7.55074719250832e-7,0.003449341521018447,0.010232404325429089,5.64272670917493,0.24209818522151796,0.0011417573514464,0.2939514219275512,0.3840307904154958,7.121059238160838,1.553184813730374,1.4321074736260209,0.6233789850825476,6.44288308396936,34.88540154709502,4.037019711185664,0.3309873257703041,-0.009350768557937102,1.0,10.0,0.0,0.0,-12.35395290898418,-0.3926342917235076,-0.148882833720777,128.40700777270422,-1.5170722368556224,-0.34324097136602627,-9.973150790010475,-0.22801924995005649,-0.479749395969229,-0.06610808738581112,0.00947392988759634,2.2459994134851873,-208.07540403321013,15833.181317431436,-1.3242979656408734e6,0.05885453943964289,2.347994509272,-260.87866450098653,20889.084643011905,-1.839805711988268e6,0.6768431601441622,-307.30782546935717,28717.291294401257,-2.7413369002611227e6,-313.8552689821213,40237.350892433584,-4.250095616900291e6,55338.34415022425,-6.670506375358077e6,-1.0356166698102687e7
0.1755334051598532,-4.046216222688809,22.230650695376028,40.560414487332224,8.54298034829354,0.5928625229517233,-22.80310169892415,74.00985196386961,9.404675142942757,115.59450979356292,4.8065517155727795,10.133704481361747,0.08502761528878928,0.25025407158796087,129379.91462027401,0.6068567051624193,33.34143086403626,98.94110532046417,982.8874510670889,784832.1378071434,33.95073123631072,38.094065214276355,-105.04856666696624,-2233.8281562502707,916594.6439677166,71.55008705962693,-699.8631128851479,-1620.7022647998774,1.054513247313867e6,-1942.3627567962255,4248.843481449897,1.1424342595631448e6,24089.320753084638,834129.2955016773,-828697.5538696263,0.28545761931411,0.0831208253324958,1.0848222367151374,3.1441373714890345e6,780265.2228068605,-5.20297701314928,-1.2627274049455093,0.039604238859803735,-0.018979800777583936,-0.04117416790125297,-8.231706856702868e-7,0.0033006073339548383,0.010913320815317356,5.635513962758204,0.2500043561489173,0.0012040284722297208,0.30298167258600545,0.39597336013476336,7.188852034055706,1.5874482110242911,1.4690942197704457,0.6068567051624193,6.276741418532501,33.95073123631072,3.9287756857473766,0.3488813775377545,-0.01061920606876126,1.0,10.0,0.0,0.0,-11.938732243349149,-0.40983117954210463,-0.1573816954918743,122.07259910172748,-1.6121981886821657,-0.36581942653004573,-10.58458137915455,-0.23888639462943873,-0.5022439690253374,-0.06624056598136369,0.012558545880532925,2.242247482501437,-215.85367934102334,16737.594871379948,-1.4231898198161968e6,0.06438800948201748,2.3148624441664034,-270.18329410003776,22077.751557669442,-1.9795732752860733e6,0.47016639064034427,-315.2589709564435,30296.341495109053,-2.9521615857802965e6,-313.78177624094565,42321.12615074742,-4.579726861446449e6,57861.91175224807,-7.186186276792181e6,-1.1137024878390055e7
0.17787744529448088,-4.032950786694081,21.49496209694954,39.886737244228314,8.542010879109009,0.5989410897250192,-21.223885578501385,73.98780606007706,9.394514295664063,115.38658465978183,4.804693085384236,10.129052841935103,0.08281714771899712,0.240460309679144,122693.74834865889,0.5908377964332534,33.35389149674278,98.566167971951,1265.411937244356,828440.6302388646,33.04440708862537,38.09462352664796,-111.44093373532002,-2048.5555663508767,962678.9924928417,71.48006599007701,-721.9905375815814,-1288.5761109153975,1.0975324503934595e6,-1995.5374106630964,5056.166424389268,1.168904059006814e6,26146.55694469853,798248.0432766794,-1.05400284487219e6,0.28545762256923884,0.08452471527438916,1.0842402809057248,3.144925622220655e6,780692.9594274948,-5.0322840272853355,-1.262434724019318,0.04130629771133369,-0.018802516374221548,-0.041439074830667194,-8.971252566198905e-7,0.003149083163824297,0.011635358098675923,5.628101158191118,0.2581220530040555,0.0012690335009357587,0.31221483400659583,0.4081879586182113,7.255626183289327,1.6221916311873066,1.5068200545491033,0.5908377964332534,6.115386114611551,33.04440708862537,3.8236802395491596,0.36744422541574656,-0.012034064740663507,1.0,10.0,0.0,0.0,-11.538610717102458,-0.42751991520505095,-0.16625255459873903,116.07255329547381,-1.7122598327669192,-0.38966657518891373,-11.226467124594087,-0.2501465502566346,-0.5255101017751236,-0.06637452373914662,0.01583536259370997,2.2317590484214875,-223.6742702371744,17678.656451060648,-1.528423682990673e6,0.07020111568607591,2.27167776856272,-279.4595053090903,23312.04558848719,-2.128394903134919e6,0.24064436597077257,-322.7289237646696,31924.772084030505,-3.176464943552623e6,-312.0423701126699,44446.04054873223,-4.929934927928149e6,60374.48806998382,-7.732441275208905e6,-1.1959146104316786e7
0.18021213214483242,-4.019910921367121,20.79558224919234,39.23557402814966,8.541016030347091,0.6048940259092304,-19.74719885724178,73.96480611726027,9.384187478904309,115.17346247915933,4.8028161218557806,10.124334975378918,0.08069876913430706,0.2312070450825389,116458.14419192416,0.5755096499472913,33.36602073094489,98.08292438275056,1569.3500778191485,873320.7809793755,32.17703630407354,38.094707508243474,-118.00566132272267,-1841.5857631078954,1.0095658989654139e6,71.40875350049892,-744.3842769220242,-924.6313829052516,1.1400991504585883e6,-2049.0722244915564,5917.932611846694,1.1921421826630032e6,28305.57807480353,752608.0635791412,-1.3043294422573352e6,0.2854576260539212,0.08592750766933999,1.083644299660311,3.1456920665596332e6,781115.8911394534,-4.870006115546026,-1.262132928198665,0.04303283432773918,-0.01856015980973875,-0.041613106338174236,-9.763054578899865e-7,0.0029970618761337746,0.012390199767526972,5.620587101232223,0.26634266113984945,0.0013359193836469574,0.321525196183464,0.42050782715947865,7.320493924526469,1.6569453004153645,1.5447740078721819,0.5755096499472913,5.960703257741341,32.17703630407354,3.7229639069747535,0.3864241893620652,-0.013587675669289164,1.0,10.0,0.0,0.0,-11.158017962328316,-0.44545706935563634,-0.17537986622490612,110.46168322896827,-1.8160085936737749,-0.4144950826117232,-11.89067531091127,-0.2616512354162892,-0.5492367918395815,-0.06650809701430434,0.019262706130893172,2.214330301847637,-231.41323631387388,18643.612397342607,-1.6387977438555965e6,0.07621801350655036,2.2185419687495562,-288.5514692229063,24574.7657246784,-2.2845644836929156e6,-0.0095400991517504,-329.5474502001805,33578.19760588506,-3.411601776725685e6,-308.5068689072741,46576.8118905193,-5.296433692383519e6,62825.919281542265,-8.30220550881453e6,-1.2810889988136098e7
0.182543741305633,-4.007055767581725,20.128453292949462,38.6041933084554,8.53999339839767,0.610736123711383,-18.361320969079394,73.94077251862969,9.37367117460521,114.95459255952832,4.8009169751033784,10.119540380287697,0.07866180839167723,0.22243386211348604,110621.15087890114,0.5607947529685824,33.37782340390783,97.4911008073505,1896.1167357283566,919587.0313990285,31.3442394089422,38.0943024825799,-124.75742329857391,-1611.7290241903288,1.057322963351268e6,71.33599738930405,-767.0960801118132,-527.1089296185435,1.1821636475648961e6,-2103.0905548194855,6837.462696644317,1.2118451630734242e6,30573.404952840556,696324.9830401966,-1.5818861884267898e6,0.2854576297901941,0.08733287182593838,1.083032846401093,3.1464366663550865e6,781534.3349902976,-4.715200949770363,-1.2618210541532173,0.044787508415556704,-0.018249556797195685,-0.04169267513154187,-1.0612133770606747e-6,0.002844427467055688,0.013180707067446628,5.612952843742668,0.2746866166939688,0.0014048490008093878,0.33093435866163573,0.4329609788111883,7.383669024747002,1.6917987626276918,1.5830487330099179,0.5607947529685824,5.8119146512274575,31.3442394089422,3.6261211766347348,0.40586199176098325,-0.015293790991551679,1.0,10.0,0.0,0.0,-10.794759250424136,-0.46368003961953563,-0.18478708044442582,105.19541209092415,-1.9237525234493495,-0.44038767326630746,-12.579073050508,-0.27342970130721483,-0.5734807143298827,-0.06664158343301398,0.022849457489182053,2.1896836391739902,-239.0728826238006,19634.450045053625,-1.7547310730916793e6,0.08245341727755728,2.1549982434007773,-297.45388974980415,25868.04418977321,-2.448664950048948e6,-0.28161179772689215,-335.67083397218664,35257.79001742674,-3.658370379265225e6,-303.0365836227848,48711.64127064691,-5.68030212101211e6,65206.03749519121,-8.896763914020509e6,-1.3693157561093621e7
0.18478445307543978,-3.9948555629840867,19.51518161563202,38.01452408801548,8.538983290159154,0.6162516408884279,-17.10721248334149,73.91664994700618,9.363376111140825,114.73855771745284,4.799069569410533,10.114856024797206,0.07677454440997548,0.2144161922642333,105352.35377553014,0.5471847151450022,33.388846233390304,96.81973764838261,2232.7355235321907,965414.4854460232,30.573852169243292,38.09343680395924,-131.42878456908647,-1368.2826504953532,1.1040453098187854e6,71.26465763968784,-789.2443302246315,-112.06990972774835,1.2220059034439758e6,-2155.509647340908,7777.91328877877,1.2271019166347976e6,32859.79553786008,631349.2504238898,-1.8762395718164777e6,0.2854576336362233,0.08868755099059902,1.0824299546147855,3.1471304989811983e6,781931.9655591783,-4.57288211870396,-1.2615112548214715,0.046501725042337724,-0.017883666666074,-0.041675981103435386,-1.1486265423571115e-6,0.0026972582940673626,0.013975960981211096,5.60549391708925,0.28283105749788584,0.0014730956508829348,0.34007891564448856,0.4450657314691478,7.442889087842882,1.7254271592208401,1.6201733221816235,0.5471847151450022,5.674011631031536,30.573852169243292,3.5363996183547433,0.4249905318818238,-0.01708934456422876,1.0,10.0,0.0,0.0,-10.46062373963693,-0.4814762405245416,-0.19410348936316768,100.42937854807512,-2.031242063347581,-0.4663263237476592,-13.264479699154176,-0.28502170046074116,-0.5972934521035917,-0.0667698969441361,0.02645156765714298,2.1589161061462256,-246.35087965184124,20611.81306088034,-1.8716686236055011e6,0.08865917376714438,2.0837023401106314,-305.81255662848525,27140.210547256545,-2.614234181218882e6,-0.5646633458464878,-340.84539382246595,36895.541661538475,-3.906986687040845e6,-295.81640519953635,50762.309246833516,-6.066188084712046e6,67412.26138168818,-9.492047101334967e6,-1.4569520294250742e7
0.1870668601744614,-3.982579496281104,18.91701984709828,37.4304251963527,8.537926905066547,0.6217683901741751,-15.902653876921091,73.89102094390869,9.352701916967124,114.5127446367074,4.797166243349831,10.11000870353469,0.0749194626902261,0.2066408578535839,100304.06349844986,0.5338310998672878,33.39972536204688,96.03280369868011,2599.0940315514745,1.0134730383532003e6,29.817858139274005,38.0920601352621,-138.4068930102572,-1096.8538060056765,1.1524164401722434e6,71.1905902518352,-812.1233825955914,344.8744541706733,1.261832599637303e6,-2209.399337364086,8794.315697803422,1.238543134241573e6,35298.25299763937,553358.9547267312,-2.205609938945851e6,0.2854576378260039,0.09007151270688589,1.0818004943973358,3.1478131833374393e6,782331.6463198853,-4.4340573753470816,-1.2611853099636532,0.04827530037941043,-0.01744022524624387,-0.04156068271042798,-1.2438642900858952e-6,0.002547160320671102,0.0148228970023638,5.597773231263095,0.29125315908207433,0.0015446249959422604,0.34949419440169077,0.457530029489004,7.501734025296514,1.7598146968525847,1.6583274709756475,0.5338310998672878,5.538410056118628,29.817858139274005,3.4482138163066636,0.44492058112233035,-0.01908633396779408,1.0,10.0,0.0,0.0,-10.134517878799167,-0.4998815965199998,-0.20387221927769397,95.85110484231974,-2.144760875171289,-0.49383370465061727,-13.986895378679684,-0.29710487462155627,-0.6220646067092775,-0.06690057934507487,0.030277834774285025,2.1201794574593738,-253.66227377004847,21632.231818787004,-1.996496648563773e6,0.09519558569309534,2.00041291886963,-314.0982679141558,28464.42717005493,-2.7910076478364174e6,-0.8753925901098321,-345.33494055454827,38584.27520774712,-4.1719874613522934e6,-286.34327522733497,52842.25755933378,-6.476487573790107e6,69559.73018890287,-1.0122221229368933e7,-1.548930669341989e7
0.1893203794193888,-3.970604881120206,18.35128051307178,36.869462737168064,8.536856767136063,0.6271131606800232,-14.780604041228683,73.86464613287218,9.341979769677263,114.28407460321625,4.795266579411849,10.10514914293568,0.07315125505337365,0.1993287603435987,95612.89909258032,0.5211276026725448,33.41009596095069,95.15415219566293,2984.7517153343915,1.0622902236148305e6,29.098548968482746,38.09019766445257,-145.47577767964592,-804.9380722109188,1.200890791745547e6,71.11610677699271,-835.0226555981346,830.7496428588871,1.3002316963701781e6,-2263.0820193056334,9856.898033405756,1.2453811378850746e6,37815.877143119,463822.8252817782,-2.561778905741477e6,0.28545764224740133,0.09144193438948961,1.081163853815368,3.1484612660231707e6,782720.1614416603,-4.302743925853386,-1.2608529957567847,0.050052922171163305,-0.01692957904817183,-0.04134519870158829,-1.3443791631335624e-6,0.002399083568599178,0.015696663230898945,5.590028804452047,0.2996928744201206,0.0016172317449700453,0.3588874506688332,0.46996567946752227,7.5583948721225855,1.7938970500170395,1.6963272864404988,0.5211276026725448,5.40910850466693,29.098548968482746,3.364165002197767,0.4650331388969249,-0.021235523974684405,1.0,10.0,0.0,0.0,-9.825888625620152,-0.5183215742607967,-0.2137943176504815,91.58582838679088,-2.260882015321341,-0.5220901953431238,-14.724389514159927,-0.30930857838544457,-0.6470299269387999,-0.06702954304179007,0.03421192897779076,2.074356694644779,-260.7617525729755,22663.833176215303,-2.1255439988841815e6,0.10186233821567423,1.907267858311561,-322.0224466573271,29798.737847065953,-2.973771610446333e6,-1.2050174620054315,-348.9279744471385,40268.44109208758,-4.445452783537263e6,-274.7514389907993,54878.790817852234,-6.89872123836905e6,71562.41901689715,-1.0767605476494014e7,-1.642245116087151e7
0.19367559097064185,-3.947861042407491,17.323099855249104,35.82745609581748,8.534712601892222,0.6371485976491507,-12.785111561553672,73.81057596571891,9.320752610454086,113.82601270848261,4.791541041999515,10.095555710929577,0.06990135309867163,0.1861472486576259,87298.42024661928,0.4978503679112516,33.42900318030452,93.17143592043823,3800.012107336782,1.160489427377801e6,27.78018584850209,38.08513813758838,-159.63472749053983,-170.88439626484637,1.29636570337117e6,70.96847986391326,-880.1287915934195,1870.5959673406671,1.3711660869123065e6,-2368.1112160747134,12080.799592161307,1.2445026092177648e6,42996.724248184764,252259.9414812561,-3.343860434439552e6,0.2854576516527737,0.09410143237716799,1.0798910417265386,3.1496326327189524e6,783450.7662891744,-4.064051474288489,-1.2601804027322785,0.053560400803893925,-0.01572741158910636,-0.04062661428418138,-1.5582358051681567e-6,0.002114473929269,0.01749487458389045,5.574720943186674,0.31635083864370667,0.0017630825649703078,0.3773055121297213,0.49434791924157245,7.663934908537267,1.860126386361595,1.7706664077601435,0.4978503679112516,5.1713154779974175,27.78018584850209,3.209711536112753,0.505103176809051,-0.025931984054421327,1.0,10.0,0.0,0.0,-9.264433419006078,-0.5546841535114555,-0.23375259165572482,83.9984334200186,-2.496848725245203,-0.5798695571995437,-16.21858702306214,-0.3336667104479128,-0.6966988062728058,-0.06727844260378071,0.042257297330233395,1.963542226832041,-274.0768044627341,24723.16895748055,-2.3917722919302797e6,0.11534633701459271,1.6952626813546783,-336.4984275188042,32447.94674776598,-3.35079307944124e6,-1.9086712146127418,-353.25573395367894,43556.514531550085,-5.007778071834931e6,-245.5094576050942,58733.41214045773,-7.76293872909754e6,75027.39892837245,-1.2078109341175135e7,-1.8288021992695056e7
0.19572847133543494,-3.9373172418568636,16.86627501100317,35.35462312914134,8.533667391065638,0.6417417576197372,-11.916971353970242,73.78363671353726,9.310520698374496,113.60271858750808,4.789761665542428,10.090944025240844,0.06844136807441183,0.18033665996694556,83693.1518556217,0.4874271128929566,33.437357243251135,92.10762674995729,4217.369171654834,1.2085393095614824e6,27.189682328546414,38.08206931440873,-166.53279845274,161.02582195622867,1.3420827674212083e6,70.89727745187564,-901.7687136011333,2408.140375092089,1.4027888077357102e6,-2418.17759894994,13208.613322357256,1.236933603769425e6,45585.05144921298,133441.60361279614,-3.7583416855082354e6,0.2854576565069962,0.0953599447536487,1.0792718149766294,3.150144055954614e6,783784.5064085502,-3.9579780744609043,-1.259849136469716,0.0552454287986527,-0.015057803176343865,-0.04014273910812481,-1.6686274732828584e-6,0.0019816177453337923,0.018394253351881076,5.567350266873803,0.32436018899729624,0.001834326837299651,0.38610378685571745,0.5059933925998672,7.711909441544969,1.8915072483596966,1.8061061965609673,0.4874271128929566,5.064424061934859,27.189682328546414,3.1403386575474297,0.5245281850297263,-0.028413982960769545,1.0,10.0,0.0,0.0,-9.014726210946275,-0.572142799224935,-0.2435188252570678,80.69657101339217,-2.6134262674828967,-0.6085890817864761,-16.95466348182353,-0.3455029161256663,-0.7207558713500426,-0.06739554538556722,0.04625260893723593,1.900730268844774,-280.1360135454392,25722.748194200787,-2.525163562925395e6,0.12197598158830286,1.5801510098578668,-342.88559040611847,33726.37035921295,-3.53965030704117e6,-2.2718181139261837,-353.9844553267493,45114.74559732211,-5.288480130212271e6,-228.35477516579928,60497.35519311951,-8.192186218674316e6,76440.01591295289,-1.2723510668275096e7,-1.9191457240236953e7
0.19782349211809308,-3.9266704111088875,16.417266993426082,34.88362755401702,8.532578055049536,0.6463368223077797,-11.074974339757478,73.755161281757,9.299932424592239,113.3699622538262,4.787931315489207,10.08618004435659,0.06699611916217854,0.1746539797311645,80203.7141239921,0.4771321324298961,33.44548961407527,90.93720913789879,4665.855729662262,1.258740094304881e6,26.606340329782817,38.07847654515941,-173.71825316085688,522.2698848679088,1.3891378100039982e6,70.82359038628339,-924.0962652572692,2988.847376339135,1.4336495718435792e6,-2469.6246215042765,14413.163857815016,1.224003045736436e6,48324.43834173029,-1425.9589974280298,-4.213601990158169e6,0.2854576617576999,0.09664748518924855,1.0786272330616162,3.1506366951787677e6,784117.1575479194,-3.8537041719994094,-1.2595014363109016,0.05698524525678053,-0.014303484989750346,-0.03954846780375324,-1.7880477556088121e-6,0.0018472920678383141,0.019347396605172023,5.559726253911862,0.33263708517194357,0.0019086571524900176,0.39515702985092244,0.5179742004772698,7.759722664423971,1.9236388473206174,1.842529006609019,0.4771321324298961,4.95856814767388,26.606340329782817,3.0716764308923907,0.5446998925075215,-0.031137809468186284,1.0,10.0,0.0,0.0,-8.76912699855919,-0.5901622084885034,-0.2537230281561518,77.49343987271541,-2.7359776889260043,-0.638901818474702,-17.726999070094223,-0.3578174477881266,-0.7457303143782653,-0.06751486969371817,0.0504645923567244,1.8293808344645375,-286.15532326595235,26761.126787109977,-2.6666401872625807e6,0.12892233751802784,1.4522899181566025,-349.0803722624735,35048.8501117591,-3.7399001906070104e6,-2.6638671420666924,-353.78498502780747,46705.711894024396,-5.585360886748992e6,-208.45783676486778,62251.51297464002,-8.644525058309676e6,77711.52381040275,-1.339945848078378e7,-2.0126086698420778e7
0.20013494125852874,-3.9150537449443052,15.941051466877026,34.377031583260575,8.531349750906571,0.6512967524360012,-10.19436414559116,73.72257109332837,9.288081657743927,113.10744357819542,4.785895775986733,10.080857832745906,0.06545165258123821,0.16865855671700702,76562.17453780684,0.4661579266905437,33.45398025407738,89.54708068503733,5187.7463551158735,1.3154919083892098e6,25.984386607631055,38.073965679456414,-181.81479295170726,947.8298512805449,1.441454861509749e6,70.74113466014467,-949.0096164829366,3667.8956004209913,1.465846737374503e6,-2526.7850528378817,15805.819690718408,1.203192329759081e6,51462.651172508806,-167091.85358714647,-4.755533300385346e6,0.28545766791632565,0.09807172654917057,1.0779013276280092,3.151143753045845e6,784474.0434464426,-3.7430924275463613,-1.2591063176880746,0.05892778466856749,-0.013385432703999674,-0.03877099361976545,-1.9281320497117033e-6,0.0017009413372583914,0.020441364632579406,5.551195474413254,0.3418891097927638,0.0019925425274283487,0.405230218707881,0.5313014006584543,7.811157427848309,1.9592153907681908,1.8830076299504972,0.4661579266905437,4.845394512789495,25.984386607631055,2.9983138118398727,0.5673569601246848,-0.03437946598546614,1.0,10.0,0.0,0.0,-8.508454467717584,-0.6102731419718845,-0.2652601961330185,74.14254345113255,-2.8754249517686223,-0.6735428717499725,-18.60404090119676,-0.37168103940139974,-0.7737790155610303,-0.06764627720081048,0.05526997349285148,1.741935951817474,-292.5849054005367,27927.415149901062,-2.829104407115856e6,0.13679772724594846,1.2987304786585094,-355.503699452969,36527.0821794486,-3.96976819607091e6,-3.122135707579507,-352.389031970969,48457.3405022183,-5.925156951542228e6,-183.55495524165016,64122.52313359805,-9.160086128378332e6,78891.99577870023,-1.4164440705241226e7,-2.1168770712388463e7
0.20258031746456617,-3.902909152908453,15.458035382462667,33.8554472732616,8.530020265564623,0.6564167719076652,-9.314426880710963,73.68672814343975,9.275355135124455,112.82318917100558,4.783724898991379,10.075153558323326,0.06387224936708655,0.16261158390661357,72931.80092149906,0.45496750239889167,33.46238792346902,87.96426336057034,5771.54689194908,1.3770908804357427e6,25.350034430873393,38.06856220419815,-190.57060873487686,1429.5908040061609,1.497176509617751e6,70.65263525192252,-975.6778965258544,4430.894571360031,1.4975475756311778e6,-2587.694419624649,17352.862926931877,1.173151364274837e6,54916.148816869376,-362750.4683447206,-5.37637617727977e6,0.2854576748713501,0.09958263947075575,1.077116647021983,3.1516359014090146e6,784839.0288837064,-3.6308775225532535,-1.2586749223169225,0.06100829758874804,-0.01231299970415311,-0.037804449948029555,-2.0863481467264063e-6,0.0015487040589483,0.021648281469300177,5.542034893223467,0.3518133135119944,0.002083394351740982,0.41598075430081655,0.5455197973110283,7.864094810751904,1.996996532196158,1.9261573149917695,0.45496750239889167,4.729603474130888,25.350034430873393,2.923308163305429,0.5917777198028057,-0.03809493669099233,1.0,10.0,0.0,0.0,-8.243843201089618,-0.6318033651132485,-0.2777847488248021,70.79315026892034,-3.0278338267379388,-0.7115826321470091,-19.560502243247694,-0.3866654938393156,-0.8040148047498255,-0.06778498728037047,0.06053504923990701,1.6391851719526294,-299.122027396005,29183.821394494127,-3.008376549789636e6,0.14537052573141054,1.1216307905252147,-361.7894668640213,38110.54879834676,-4.223284803589458e6,-3.6370258490520304,-349.482093846992,50300.372865285266,-6.298630273608644e6,-153.65529505704683,66015.0959451224,-9.723967464177236e6,79857.65187887782,-1.4994179742485676e7,-2.228052715937728e7
0.2051170885927051,-3.8904646103197607,14.978353687020103,33.32937426298213,8.528608694677075,0.6615877261165535,-8.453984476623242,73.64803485612596,9.261951604846166,112.5212296256513,4.781455117155226,10.069158087174674,0.06229019753699809,0.1566412156485419,69390.26529616563,0.4437937615433666,33.47045772699767,86.20124370658863,6412.438361733845,1.4426861568563958e6,24.716468601973567,38.06226506568097,-199.85718796834902,1964.4319971425605,1.5552850615644024e6,70.559518700992,-1003.6725335680619,5271.769717365749,1.5275723726683848e6,-2651.333982063791,19038.86442547965,1.1326149168522377e6,58644.95080642325,-589220.1742900733,-6.074684474606812e6,0.28545768259060084,0.1011544569588458,1.0762846161769815,3.1520952480955017e6,785202.8080536904,-3.519409976482124,-1.2582125730410194,0.06319322228995736,-0.011086850694501214,-0.03663963733425619,-2.261967711548795e-6,0.001394173865580598,0.022955525475474418,5.532385393834953,0.36225507910998594,0.0021798819976006005,0.42723135699265025,0.5603928367241083,7.917437356607413,2.036345760512943,1.9712629149687626,0.4437937615433666,4.613556608480224,24.716468601973567,2.8481959905009155,0.6175924416596326,-0.04227914530896551,1.0,10.0,0.0,0.0,-7.980826200353281,-0.6544044315740176,-0.2911244373363842,67.51674375685516,-3.1912926984725467,-0.7525846922063832,-20.58393837304961,-0.4025567888081575,-0.835988419935804,-0.06792850958983603,0.06619441695066242,1.52115348651965,-305.58809205886234,30510.39573723334,-3.202505695038625e6,0.15452523426311504,0.9215676489692035,-367.70924453547366,39771.66989067658,-4.497627199783873e6,-4.204630517027339,-344.8095745378604,52194.13090364516,-6.701213131462065e6,-118.5591449504794,67867.77600787017,-1.0328401248969607e7,80516.19292912811,-1.5875133503173046e7,-2.3437488194568932e7
0.21034928567257183,-3.865276176141611,14.052795604430077,32.29004945415902,8.52559406864554,0.6717920240248965,-6.832392596956807,73.56324485367244,9.2336774702834,111.87570943096983,4.77672143323771,10.056550589828587,0.0591964338031941,0.14522303156372618,62739.5998686341,0.42205857531887,33.484887484785574,82.17912705208788,7851.560898342753,1.5834326581526608e6,23.483535803630293,38.04703657999929,-219.6514625118883,3183.8602158867993,1.6756402241749552e6,70.36356647443529,-1062.4330890056626,7168.655606685276,1.5789203245133911e6,-2783.95777907037,22781.670254370176,1.0158147885021375e6,66810.94847055308,-1.1381136599614848e6,-7.7016584083861355e6,0.28545770026072076,0.10441032785624675,1.074511229022116,3.152863996642768e6,785899.9753870222,-3.3042364582240884,-1.257209960226891,0.06778107914132663,-0.008175730595021611,-0.033690215576181196,-2.664038067105938e-6,0.001089141406473884,0.02583548890391144,5.5120150124534515,0.3842574290187015,0.0023858473751060725,0.4507361313113051,0.5914373859767018,8.022541896364181,2.11801122068353,2.0653493515325754,0.42205857531887,4.386430426119894,23.483535803630293,2.7013780695415464,0.6723460640931533,-0.05206058792124347,1.0,10.0,0.0,0.0,-7.472602531088293,-0.7018325792363436,-0.3197565013323692,61.337872344152245,-3.54586320842494,-0.8422372372463122,-22.795836912536775,-0.436457413118189,-0.9038788150769892,-0.06822320762940101,0.07850479013602266,1.2395067289625323,-317.7842211289618,33314.82331048997,-3.629603177718028e6,0.17424611794402559,0.45442381753869954,-377.7684808899182,43243.43026359687,-5.100394957908774e6,-5.486562112357559,-329.36506101195675,56006.73429698256,-7.579723649484796e6,-32.045149376061985,71254.73269433388,-1.163439660624922e7,80600.3765850185,-1.774643232890143e7,-2.5805916511570446e7
0.21299728496276954,-3.8527661712985033,13.614735644121787,31.78627860886619,8.524015929045953,0.6767149085498967,-6.083069271260549,73.51771076531396,9.219055210889202,111.53739412182621,4.774301494076786,10.050050798106458,0.057711755817581596,0.13986738443423355,59677.36433331847,0.411689046260094,33.49099559230237,79.94719666809272,8642.05343831985,1.6574693926909359e6,22.895045984228684,38.03817692146151,-229.99041326257216,3862.467741496556,1.7365526298792856e6,70.262570977972,-1092.6745062575253,8213.969517850797,1.5987288259407019e6,-2851.7293863643513,24814.20697262759,938016.1819280869,71189.88925377377,-1.461237709425037e6,-8.627406728343925e6,0.2854577101714583,0.10606509283339431,1.0735846966628457,3.153153917253445e6,786222.6722007099,-3.2023437420047443,-1.2566767121740843,0.07014245593717429,-0.006497506465549557,-0.031903447045091626,-2.889578390999731e-6,0.0009433280918914995,0.027390514057353973,5.501467392965149,0.3956285980775677,0.0024935073960518596,0.4627772527843675,0.6073229118317135,8.073285508223892,2.1596050856697366,2.113480524043448,0.411689046260094,4.277337365681406,22.895045984228684,2.6309583020302356,0.7008124312345534,-0.05765156361118341,1.0,10.0,0.0,0.0,-7.2316943928176105,-0.7262306811830301,-0.33482236018568734,58.48036195692201,-3.734362008606527,-0.8902879795259867,-23.967389762088384,-0.4541966332604031,-0.9392304084810459,-0.0683716222884996,0.08506365061746471,1.0766274915255323,-323.30401708711554,34765.57796220125,-3.859651917281783e6,0.18465632297740148,0.18901923649675173,-381.63833684553117,45016.05094637255,-5.42453687675605e6,-6.194296753589791,-318.30981596221636,57868.657036679426,-8.048564582627432e6,19.53344806584674,72701.97583344088,-1.2323629253532097e7,79894.06259654323,-1.8714797749382667e7,-2.6977804397138342e7
0.21563919463963205,-3.840438974441328,13.196534082067645,31.29776689623061,8.522406653720623,0.6814615328865753,-5.378860479984791,73.47048293417257,9.204263888865576,111.19210973811781,4.771872556084798,10.04348938647245,0.05628113708084178,0.13478468728944012,56806.11563021028,0.4017391218927008,33.49625268037815,77.58991585836212,9473.663433733276,1.7332219142407288e6,22.330177098769,38.028567908295535,-240.51550990618327,4581.821458823939,1.797146075901593e6,70.16071029285345,-1123.1689653766189,9315.193733879212,1.613830981529449e6,-2919.748088814488,26935.99042738466,846732.2518088418,75724.92236804686,-1.8163014208757037e6,-9.624063852648905e6,0.2854577207578233,0.10772060959301749,1.0726411307545443,3.153371699353519e6,786522.4870051281,-3.105031814092661,-1.2561269379780162,0.07252329336775412,-0.004679956125759532,-0.029914834025484043,-3.1305113297908038e-6,0.0008046809253523258,0.029009374972676825,5.490785900812998,0.4071292570940476,0.002603097878512992,0.47488224197259904,0.6232779703600897,8.122321659365726,2.2012827686892407,2.1618266550722276,0.4017391218927008,4.172153499490453,22.330177098769,2.5631293957643475,0.7297070437876189,-0.0636938609106441,1.0,10.0,0.0,0.0,-7.001461774001468,-0.7508225271985853,-0.35023962315587304,55.793226357106015,-3.9285566375100025,-0.940068081689436,-25.17130265233903,-0.47228887118402013,-0.9751624354298976,-0.06851918037593488,0.09182838836360559,0.9000129751218171,-328.32776344795434,36231.38880567497,-4.0985683810897106e6,0.1953295398479207,-0.09586140542031263,-384.60014033057934,46789.269078475496,-5.760732077844451e6,-6.941137609096772,-304.93132513371074,59666.68567856074,-8.532069229264494e6,76.59064510243404,73935.37616130357,-1.3028408390515449e7,78619.53157043824,-1.9690052003028132e7,-2.8115626032089654e7
0.2182562174735799,-3.8283759081076303,12.799828412929058,30.827198083522788,8.520778565127994,0.6859986784756384,-4.721086490827997,73.4218982911941,9.189417362951792,110.84247945047922,4.769453349463769,10.036916759174002,0.05491137115199542,0.12999122556720025,54130.1704116826,0.3922544654784995,33.50061058576976,75.12696433142389,10340.67115218281,1.810126691204818e6,21.791527335656415,38.01829588574445,-251.14438934768071,5336.876633978153,1.8568564745465706e6,70.05882502669422,-1153.683349272836,10464.288746920229,1.6238023761416553e6,-2987.4986319182,29131.140459856615,741977.0764433439,80381.70503977545,-2.201967393368264e6,-1.0686648929632578e7,0.28545773197141067,0.10936493331662295,1.0716877971507928,3.1535132555456385e6,786796.2122546296,-3.0126820293158696,-1.255564527831017,0.07490507094604118,-0.0027340952052889583,-0.027735468945458256,-3.3857338837553897e-6,0.0006749210762486242,0.03068091955476459,5.480050436960712,0.41867305159650314,0.0027137073298879413,0.48695900672473474,0.6391792702501151,8.169365588287242,2.2427475317468506,2.210023644087095,0.3922544654784995,4.07138338886584,21.791527335656415,2.498213175520791,0.7588069789152652,-0.07016354400151718,1.0,10.0,0.0,0.0,-6.7828243802624115,-0.7754183205589131,-0.36589242804531114,53.281557745964015,-4.12700521166187,-0.9912258261999165,-26.39848728079848,-0.4906016793712884,-1.0114058895791067,-0.06866482933267457,0.09874767247232927,0.7108087341107945,-332.793399143993,37699.371127061495,-4.344522947263172e6,0.20618432394752054,-0.3983348336159234,-386.5868386001913,48545.78642693657,-6.1063221097724885e6,-7.721979890093664,-289.22925470418386,61377.71359116826,-9.026041962668413e6,138.90923680122148,74924.77595467013,-1.3741822783005718e7,76742.1984901402,-2.066071544771334e7,-2.920067172643757e7
0.22083500750144397,-3.81662973997088,12.425101538957831,30.37599313422097,8.519141434355713,0.6903069009639619,-4.109068437680177,73.3722403428088,9.174603234305858,110.49059243546581,4.767057801661941,10.030371327532066,0.05360547289954861,0.125489032686434,51645.704209248004,0.38325356909412506,33.504054484083966,72.57596599962066,11238.00496542706,1.8877357958238032e6,21.280156095976213,38.00744682854206,-261.81192741131696,6123.018293167373,1.9152573114695996e6,69.9575666403392,-1184.0409261386378,11654.049855581214,1.6283782985433321e6,-3054.598986813655,31385.87848753081,623937.6780390769,85131.30488291121,-2.616780263917545e6,-1.1810354509147543e7,0.28545774376832833,0.11098943755292646,1.0707304458635754,3.1535768457088973e6,787041.866249194,-2.9254079825096206,-1.254992672129899,0.0772736990618983,-0.0006707765743178516,-0.025377548149001,-3.6542446280578585e-6,0.0005552954921017589,0.0323956544391649,5.469322454540379,0.4301938661168681,0.0028246002090939666,0.49893864176671915,0.654934485978624,8.214266961983425,2.283784781117561,2.2578004465917374,0.38325356909412506,3.975254938437251,21.280156095976213,2.4363515985802566,0.7879387409021548,-0.07703738481445038,1.0,10.0,0.0,0.0,-6.576070315722315,-0.799874381660986,-0.38168787351042965,50.9428562799382,-4.328521159781595,-1.0434678469196172,-27.641517974926757,-0.5090309347825752,-1.047751261380557,-0.06880783933011825,0.10577905630755156,0.5101479138228624,-336.6625366522983,39159.28137492539,-4.5959349145981725e6,0.21715478614241984,-0.7166063777847687,-387.56157399194024,50271.93768252157,-6.459006327092413e6,-8.532257280608787,-271.236797206004,62983.96865432518,-9.52686145412841e6,206.24592417314597,75648.04496822212,-1.4457929006588247e7,74239.47633306055,-2.1616979968913466e7,-3.0217153855454378e7
0.22336077206364074,-3.805257314116342,12.072844976530748,29.945633614965953,8.517506603900358,0.6943679499672548,-3.542140548674061,73.32186068201513,9.159920821985539,110.13888884541328,4.764701295359086,10.023896378768505,0.05236660192338696,0.12128017320858527,49348.9901056814,0.3747551536612128,33.506588718057664,69.95837364729954,12159.10175376623,1.9655221347762817e6,20.797139175661865,37.99612939066231,-272.44335367084597,6934.223218068132,1.971908984034374e6,69.85765570644841,-1214.0428806248042,12875.305886180751,1.6274284468888335e6,-3120.6247406331922,33683.13195464805,493236.5654524867,89938.64896789144,-3.058201463169008e6,-1.2987891913750824e7,0.28545775608056195,0.11258450442960968,1.0697757264372725,3.153562580048876e6,787257.9482757071,-2.8433261303006967,-1.2544152815228506,0.07961340751429286,0.0014945972905038366,-0.022859527981422458,-3.934492071589452e-6,0.00044690105680710425,0.034141562364584314,5.4586724893788965,0.44161618608728315,0.002934940887089768,0.5107442242777515,0.6704412321061652,8.25687693874,2.3241532599416237,2.304854172445929,0.3747551536612128,3.884007540079562,20.797139175661865,2.3776928283343652,0.8169041296454986,-0.08427637403136709,1.0,10.0,0.0,0.0,-6.381495467851646,-0.8240299024983769,-0.3975164436246906,48.77470452434282,-4.531675453324777,-1.0964307265540523,-28.891551276491594,-0.5274541191789157,-1.0839559774892917,-0.06894741670469101,0.11287168836493593,0.2996044854060491,-339.9083545190412,40599.85525712642,-4.850867177220333e6,0.2281632796196148,-1.0482381287381046,-387.51171432424087,51953.349260152914,-6.815995027808085e6,-9.366020206247555,-251.05887358439978,64468.889007048274,-1.0030283759215247e7,278.1767644479445,76088.95804409408,-1.517005158114658e7,71106.20514543746,-2.254846408724284e7,-3.114988386643876e7
0.22822584402188523,-3.7837099076278853,11.432828086628282,29.14742094686963,8.514270917204403,0.7017405311489222,-2.533350711913853,73.21986474451701,9.131174341936811,109.4419131658998,4.760137301648472,10.01125318518003,0.05008557027983589,0.11369294624425139,45273.76129232151,0.3592214086662823,33.5090621827149,64.58472758961238,14054.023438543449,2.120366751650844e6,19.913706264515707,37.972439751864606,-293.42059354217025,8614.165789515426,2.0790385189758032e6,69.66351288764379,-1272.5473909888042,15386.02085238874,1.6090518582251715e6,-3248.5765092969536,38358.19577980138,196332.09471451052,99633.96381389741,-4.0125859075360955e6,-1.5482263107574068e7,0.285457782057146,0.11566766655335209,1.0678900099667046,3.1533088550888635e6,787600.848273203,-2.6940707742588197,-1.2532538344561346,0.08417152252707394,0.006083387517118495,-0.017405427546077937,-4.525767583986012e-6,0.0002657485991905083,0.03769460538849954,5.437765482721887,0.46399696234082766,0.003151906529673357,0.5336708446091496,0.7004931356092878,8.335249953917241,2.402413006383096,2.396159941662585,0.3592214086662823,3.7158623865937987,19.913706264515707,2.269768571102392,0.8738799474031231,-0.09973238662327238,1.0,10.0,0.0,0.0,-6.027377972933492,-0.8710910795060008,-0.42900571362637774,44.91164765158262,-4.939255073312259,-1.203572635599052,-31.390343065594358,-0.5639936618488721,-1.155383223808526,-0.0692149175224396,0.1271101398545992,-0.14617503241610905,-344.5251396692187,43396.06137255387,-5.365957800194657e6,0.25010213833161976,-1.7441554234621843,-384.39765749864466,55148.11698671432,-7.53517366896591e6,-11.087025447264029,-204.5818129241013,67038.64937197414,-1.1033210371801998e7,434.41596056675905,76095.68290980018,-1.6563927679656569e7,62964.06321314078,-2.4308594121748544e7,-3.2723009338092852e7
0.2305414206241712,-3.7736150449599912,11.144884415059781,28.78106986396657,8.512691072772348,0.705038304006221,-2.0886359344132313,73.1689851303185,9.117284355569684,109.10121493761005,4.757955022286851,10.005159632072514,0.04904571027291887,0.11030546032508268,43482.04859900529,0.35219363210662397,33.509097725156956,61.873465797089345,15013.08308777713,2.196425890720257e6,19.513754467760165,37.96031132473401,-303.6306515164642,9469.107983219594,2.128898482005443e6,69.57048801266849,-1300.709074751094,16655.228902972693,1.5920120451930328e6,-3309.8006853825723,40699.9718857772,32728.55171206229,104450.84364129318,-4.517797250709444e6,-1.6779413769744076e7,0.28545779553606937,0.11713998483416017,1.0669712386333532,3.153077682999195e6,787727.9197806458,-2.626861495243425,-1.2526777696767653,0.08636308861834752,0.008467529826626132,-0.014520127580483627,-4.832564885931243e-6,0.0001937918325547094,0.03947575050541749,5.427634789335405,0.47482163175284847,0.0032570331204256763,0.5446628449513816,0.7148687900693578,8.370888970701536,2.439900339012551,2.439903645649084,0.35219363210662397,3.6391486291765696,19.513754467760165,2.2206069181715877,0.9015358620217173,-0.10783493058239144,1.0,10.0,0.0,0.0,-5.867788242255422,-0.8937236297733229,-0.4444572504829835,43.20618958194012,-5.140832723262115,-1.2569933482577351,-32.62182492819635,-0.5818785126325771,-1.1901615647484418,-0.0693416328078258,0.1341551481097154,-0.3774786242336071,-345.9122990029348,44732.83629790142,-5.622097800784908e6,0.26088375017844057,-2.1025372653250596,-381.4202632191268,56639.69665583967,-7.891661582282166e6,-11.960738068273484,-178.71747128033533,68106.35743839858,-1.1524491548219545e7,517.4270055770395,75663.32269212852,-1.7233668883040737e7,58017.22184696773,-2.512068087212839e7,-3.3344617753032897e7
0.2331340149996577,-3.762432130382801,10.834455824720163,28.380802295570057,8.510891986489494,0.7085663771559204,-1.615687765798299,73.11020094529675,9.101579317075979,108.71295063336169,4.755505142774138,9.998281486204078,0.047914460132905644,0.10667212135431256,41579.884312053044,0.34458997172055134,33.50824399772412,58.7197617850215,16131.62496827008,2.2834295211744406e6,19.080813182369138,37.94609810220791,-315.23118374531816,10469.486487364942,2.1836993250182876e6,69.46598929920478,-1332.470322125116,18133.790049746756,1.5660842227685554e6,-3378.572014345633,43411.87077966368,-168612.49236961812,109999.50822007355,-5.124654072226132e6,-1.8320029099636268e7,0.2854578115370812,0.11879206083655423,1.0659265904774249,3.152729867864869e6,787840.8067489462,-2.5543558626042793,-1.2520146291618504,0.08883244004301827,0.01129533859303998,-0.011060339536129683,-5.196752142992823e-6,0.0001253314690693105,0.04154048165564117,5.416156188039037,0.4870706950902719,0.003376003777145772,0.5570258620697845,0.7310096774903393,8.409558659473179,2.4820624505589457,2.489081510397552,0.34458997172055134,3.5556488140258056,19.080813182369138,2.167154660681401,0.9329053850243274,-0.1175151799051614,1.0,10.0,0.0,0.0,-5.695530215023743,-0.919232607988024,-0.4621133541151854,41.39047194379746,-5.37238002037896,-1.3187047542665935,-34.0329476890044,-0.6022860390875251,-1.229699629610459,-0.0694830681395785,0.14224930278488512,-0.6514991270427922,-346.80322126536794,46230.782736692374,-5.917127014996871e6,0.2732152406632719,-2.525140872097171,-376.8638983810561,58280.421990559225,-8.301262568748353e6,-12.981833051733322,-146.71722194240584,69165.68847709202,-1.2083917176433612e7,617.3574060122774,74808.52308745857,-1.7984939277374394e7,51579.60320788563,-2.600183479643037e7,-3.392325115631461e7
0.2358899810823143,-3.750680075798559,10.51764782974485,27.96638917762696,8.50894465829905,0.7121242600508422,-1.1400859385925453,73.04557856491738,9.084712090560476,108.29238618235895,4.752894295966472,9.990907697883191,0.0467484218790861,0.10298458554353303,39670.51677436489,0.33680129320460866,33.50628535550145,55.22971732389347,17373.389184260384,2.378098284743855e6,18.63707873889034,37.930274954672086,-327.75533116592726,11583.595885429559,2.2406239142459435e6,69.35462744861796,-1366.4900584945822,19772.778503378573,1.5301247845791501e6,-3451.9124637551163,46399.51029049405,-404707.6774712783,116078.66464179511,-5.819519710730643e6,-2.006381388941789e7,0.2854578296535017,0.12055234819517818,1.0647979027478993,3.152252944142823e6,787925.1828048369,-2.4803022132158405,-1.251288346884446,0.09147428948428803,0.014489820020723437,-0.007109665116686977,-5.6090569859515224e-6,6.769770235144366e-5,0.0438183963100084,5.403798354585535,0.5002392204608587,0.0035037886642123295,0.5702281822484532,0.7482113021214291,8.449270040245496,2.527107545447259,2.5415733570905736,0.33680129320460866,3.4695332200046605,18.63707873889034,2.112094092120853,0.966715799861204,-0.1285454240586876,1.0,10.0,0.0,0.0,-5.51949645629643,-0.9465362591596005,-0.4812955325757843,39.56219524566183,-5.625344390565255,-1.3865464564886818,-35.57047056123679,-0.6244285447226241,-1.272424471803071,-0.06963293552013855,0.15109371610383632,-0.9605845511047075,-346.9445765267634,47821.444105433766,-6.24011540316497e6,0.2866253792494226,-2.9996228159845737,-370.5310550999934,59983.76201322864,-8.748361483836833e6,-14.117919307103714,-109.0116830061052,70117.5870470251,-1.2688108621995676e7,732.0264156809125,73434.56423511059,-1.878169816635906e7,43619.34187244992,-2.6897516093136832e7,-3.438254346921606e7
0.24169932451473813,-3.726351097293442,9.89127722917727,27.128368709066944,8.504722719350799,0.7189630043673213,-0.2212909234648532,72.90202040066777,9.048599737173943,107.37969663916031,4.74737313874472,9.975164808059212,0.044405748150482864,0.0957568834827276,35991.84198971733,0.3213182621742396,33.49853969763195,47.402365297560635,20173.315603494106,2.58529552623859e6,17.75407705115958,37.894621946112295,-354.79107325574404,14106.504781260144,2.35543923462693e6,69.1195617243896,-1439.021129567158,23457.67959547659,1.42367006785895e6,-3607.19552604505,53054.25912780913,-981989.5870744354,129507.22295942146,-7.462407754634758e6,-2.4116703323416978e7,0.2854578718546823,0.12427631284614794,1.0623586609025566,3.1508654447761667e6,787974.9540540747,-2.333684016724658,-1.2496837919617878,0.09709428779857819,0.02188457231113842,0.0021753195211463086,-6.569324514391975e-6,3.0163442119201207e-6,0.04890711837935655,5.3772308552871415,0.5284837533818371,0.0037768036761928778,0.5982381139079228,0.7845732483076977,8.52842871929588,2.6228547499841466,2.652858325656355,0.3213182621742396,3.296373696618233,17.75407705115958,2.001593691078157,1.039531499947354,-0.1544744679703809,1.0,10.0,0.0,0.0,-5.170684274010183,-1.0046836398543002,-0.5231311763070379,36.02202223172745,-6.181837239243972,-1.5373255488370898,-38.93816874541024,-0.6726465762461098,-1.364841627822873,-0.0699473985586273,0.17055445684701906,-1.6740136023112324,-344.33098758346534,51152.52747459794,-6.951415646361824e6,0.31591378714324136,-4.087599456169366,-351.7873729797585,63400.88184224097,-9.727666918498712e6,-16.688681370773338,-16.242211237024737,71449.94330391518,-1.398624247321364e7,1003.987700439543,68780.87937973006,-2.0435729557023022e7,22675.858484678025,-2.8601031987173483e7,-3.471760323267671e7
0.244690831684855,-3.7140500880994565,9.589105501099452,26.71467045526648,8.502486856325227,0.722128818979344,0.21145478310899454,72.82413879482888,9.029722034558343,106.89601371615858,4.744522992909712,9.966957979867743,0.04325631554171429,0.09230116487011104,34263.76012647421,0.3138104645947334,33.492605609217385,43.117994025700725,21713.994008274898,2.69622237699712e6,17.325395047493686,37.87511541946226,-369.04258347108026,15499.765313425496,2.4114588634717856e6,68.99869014113698,-1476.7799180412119,25478.56363423898,1.351352869945313e6,-3687.465163879757,56671.80490363323,-1.3242403087915413e6,136749.61205192303,-8.408347426207528e6,-2.641383678615782e7,0.28545789586873005,0.1262008266405373,1.0610715945273201,3.1499375012540757e6,787928.4942368673,-2.2628374092942773,-1.248817763536805,0.1000121835440968,0.02605622110375938,0.0074833817530820974,-7.1156130498210455e-6,2.9967280766837375e-6,0.0516829081304096,5.363280400451954,0.5432788512962182,0.003918864210542977,0.6127447848831198,0.8033270127481139,8.56686906634549,2.672600036909281,2.7104506990860147,0.3138104645947334,3.2113438976877275,17.325395047493686,1.9474424462002233,1.0778371489863157,-0.16934651957148272,1.0,10.0,0.0,0.0,-5.002008099015454,-1.0349210460447633,-0.545418992468874,34.350049958434305,-6.480837666618954,-1.619201038831359,-40.73953558049259,-0.69830941021182,-1.4136859538476572,-0.07010868516469032,0.18101235544404212,-2.0751547917444966,-341.3385046861772,52846.87385354792,-7.333037530243326e6,0.3315383860354011,-4.695746430903638,-339.07474036853534,65047.94148373905,-1.0249766603295688e7,-18.108428985803044,39.034502883786075,71729.1077841482,-1.466296301051294e7,1161.0309739114177,65345.79279117011,-2.1262173303826936e7,9459.053982792155,-2.9352597897461645e7,-3.449065383094676e7
0.24770612396321615,-3.7018025307760354,9.297548796454373,26.309322224763413,8.500190740827009,0.725070809589254,0.6223435266440398,72.74286540577985,9.010509597970593,106.3991753284786,4.741646877477993,9.958620794014328,0.04213426284295434,0.08898672141787387,32625.623741211963,0.30654377988153014,33.485268140152236,38.620666986932896,23336.56916104478,2.811102904401543e6,16.910105852459882,37.8547192900503,-383.62995450879805,16970.068100212633,2.4655433028893643e6,68.87722849568645,-1515.1036286101046,27601.527527242695,1.2655150611632997e6,-3768.5458487057717,60450.65086005886,-1.702199723992358e6,144276.84692125357,-9.434613094836537e6,-2.8881304263527557e7,0.2854579217619121,0.12814519937745067,1.059753552998622,3.1488473635618156e6,787829.0149982327,-2.194394725001443,-1.2479169325419108,0.10296745114767072,0.030521408600514527,0.013210682693080383,-7.704511425204538e-6,2.8225972449193323e-5,0.054589965906601666,5.349036943972806,0.5583591273202921,0.004062722132907228,0.6274151259289679,0.8222323112593195,8.604075237063276,2.723058496985775,2.768661521369869,0.30654377988153014,3.128297958249488,16.910105852459882,1.894627390057563,1.1169999264340786,-0.18545788174382666,1.0,10.0,0.0,0.0,-4.8389827730311,-1.06558890809578,-0.568398753368721,32.75920632685911,-6.790863301180872,-1.7047263517012317,-42.60153970334928,-0.724761781923578,-1.4637882174623966,-0.07027090985131226,0.19185707415514147,-2.5034313348469364,-337.1141265917138,54533.27024652982,-7.72758499557372e6,0.3476628241821703,-5.342708626391343,-324.0064822269502,66615.04237077018,-1.0786869252436671e7,-19.607514837316035,100.25867890058265,71692.94463188028,-1.5346948357602378e7,1331.7391751906455,61087.43028854168,-2.2068474078417078e7,-5707.106149619876,-3.000183517810312e7,-3.393720901511119e7
0.2507270120615433,-3.689680844357204,9.017849468345872,25.91448372397241,8.497847533959542,0.7277643387214691,1.0102489174604523,72.65861166294802,8.991082510951674,105.892131105604,4.738763192623003,9.950205338429681,0.041045012545885225,0.08582594026427472,31081.451015893494,0.2995527947650985,33.47654165556607,33.930615512308506,25033.511557017275,2.9294388893476976e6,16.51017831746494,37.83359246469528,-398.4659074709394,18510.444556351824,2.517154528182492e6,68.75611297934041,-1553.7528077046695,29815.930346473022,1.1657824334488872e6,-3849.92280883804,64371.091087835805,-2.1156669248231784e6,152048.7653445578,-1.0539247224134054e7,-3.15123123173789e7,0.285457949498129,0.1300976401497545,1.0584126359138295,3.147593156134575e6,787673.9801334984,-2.1286462338342202,-1.246985907012283,0.10594071496454993,0.03526508621396886,0.0193397988893017,-8.335146424395762e-6,8.078364015700225e-5,0.05761402651294226,5.334586439682008,0.5736321765821327,0.004207238927461375,0.6421546042909964,0.8411613766629447,8.639843162138998,2.773942449271094,2.8271131090791477,0.2995527947650985,3.047642939256216,16.51017831746494,1.843403473203521,1.1567898994006125,-0.2027882266716828,1.0,10.0,0.0,0.0,-4.682314604958567,-1.0964962135762004,-0.5919413671050113,31.253897570485364,-7.110246072361795,-1.7935000741783955,-44.513716482967894,-0.7518628870502426,-1.51486524703741,-0.07043317819978714,0.20303050756698232,-2.9571722370660627,-331.6072231833864,56195.56286547375,-8.132222881972368e6,0.3641976651453914,-6.025891993026292,-306.5227106963042,68078.59422381717,-1.133464476049716e7,-21.17952493933012,167.4162582708688,71306.22982738157,-1.6030802489980944e7,1515.841012502138,55953.1579794488,-2.2841377989861276e7,-22898.32385369659,-3.052462940225771e7,-3.301373728515874e7
0.2537279041236645,-3.6777831410536446,8.751632725644885,25.53299001761515,8.495477243972108,0.7301851901627221,1.3736274618715612,72.57207403010824,8.971613318922284,105.37933258218479,4.735897410794866,9.941785979539324,0.03999578786586782,0.08283516267420782,29636.904825375357,0.29288194737033435,33.46650302523635,29.08382732064267,26791.15040903949,3.0503768672508965e6,16.128154915635935,37.811968880160926,-413.42123529114156,20108.28692261203,2.5657094889951954e6,68.63656626287978,-1592.3868033083895,32103.318477417466,1.0523990086414514e6,-3930.878759491765,68400.21614109578,-2.5624927588622095e6,160000.12902018675,-1.1715527665100476e7,-3.42893162034263e7,0.2854579789281168,0.13204144920238794,1.0570608059199205,3.146180479323982e6,787462.739830477,-2.0659745457294147,-1.2460323746976802,0.10890493946233236,0.04025340337056199,0.025827851848915707,-9.004065026105547e-6,0.00016191834532522164,0.06073024016585497,5.320055349844919,0.5889634738353721,0.00435089738082105,0.6568313813431471,0.8599401839690597,8.67392168506742,2.8248308938554105,2.8852798605679637,0.29288194737033435,2.9699202585898874,16.128154915635935,1.7941089972556723,1.1968654522263689,-0.22124422924270032,1.0,10.0,0.0,0.0,-4.5329312193241895,-1.1273718179072705,-0.6158457129182202,29.840239333099184,-7.436296658840245,-1.8848212073068003,-46.45963609422601,-0.7793895090892631,-1.5664853155733642,-0.07059421601410659,0.21443893903639033,-3.4329236283739397,-324.8152129161779,57813.998211791906,-8.542785304932643e6,0.3810029038576125,-6.740081681663056,-286.6690790897251,69413.63860402569,-1.188699819779783e7,-22.812314063211133,240.17731446650453,70542.6071604357,-1.6705143466920704e7,1712.2734051525144,49923.06524726993,-2.3565929896500997e7,-42101.1189167097,-3.0897445032573756e7,-3.1685666714860946e7
0.2567042415667638,-3.666120979093548,8.498443365095874,25.164782537764545,8.493084185639637,0.7323321999196178,1.713835435986596,72.48341060063987,8.95214178775019,104.86185011715423,4.733054858818568,9.933379303499175,0.03898583429219333,0.08000714557074062,28286.133221150474,0.2865235756059608,33.4551943101235,24.086008384923442,28606.39640027901,3.173852196335203e6,15.76360321886612,37.78994828108845,-428.46710894693206,21760.570696154242,2.611046532547966e6,68.5189538092189,-1630.9310715987845,34459.22922971966,925168.6491360075,-4011.2629469690864,72530.30765283224,-3.042785537034902e6,168116.33947578867,-1.2963073297387484e7,-3.7210295516268164e7,0.28545801006598764,0.1339734533949997,1.055701011316,3.144609071725832e6,787194.5608262789,-2.0062745192589397,-1.245058035860573,0.11185364324724242,0.04548103693178035,0.03266808452429579,-9.711521446631167e-6,0.0002727539569320416,0.06393282294648082,5.305472428951493,0.6043222108382602,0.004493181463205801,0.6714158705360802,0.878527204217219,8.706330592625893,2.875651897669659,2.943041817303406,0.2865235756059608,2.895080898781169,15.76360321886612,1.7467063721923715,1.237154127990648,-0.24083310744909497,1.0,10.0,0.0,0.0,-4.390597890011233,-1.158157837576784,-0.640066024615005,28.5131395639252,-7.768407189343629,-1.9785564466340086,-48.43543069354436,-0.8072973925202098,-1.6185585811175587,-0.07075388880999306,0.22606157948603228,-3.9299727387811507,-316.7202016913269,59380.852208601034,-8.957723441098658e6,0.39804781353195107,-7.484231450459417,-264.41101274997675,70607.06810917829,-1.2441400964673558e7,-24.503521127676017,318.58055099142666,69378.52742370183,-1.7365191708257116e7,1921.034186601556,42955.131482729106,-2.4232753324262105e7,-63390.32450379107,-3.1101726040017195e7,-2.991660489891082e7
0.2625043082901989,-3.64377809584194,8.034010096785897,24.47492313553347,8.488298835018826,0.7357775246915672,2.323838633486707,72.30238607952276,8.913757828940092,103.82834870896852,4.72751816420254,9.916844972822377,0.03709987067917418,0.07486269304431586,25867.829678183498,0.27483007113203894,33.42928967516927,13.774863900036342,32354.135539864586,3.42542155683941e6,15.09189182771796,37.745609382705915,-458.39495798738,25177.010694825203,2.690839944969046e6,68.29326669032575,-1706.6550722759018,39303.73425285306,632391.3288889498,-4168.080480126573,80968.01545546741,-4.090988776895807e6,184602.3601150401,-1.5637652993666183e7,-4.340155759931607e7,0.2854580767156097,0.13774966353377052,1.0529984458884731,3.141036464089178e6,786495.3267965381,-1.8964799393254461,-1.2430760704436468,0.11761821166872395,0.05650263035737867,0.047204111967008536,-1.1224721280114928e-5,0.0005828547715386752,0.0704987834306616,5.276576482317594,0.6346742607324843,0.004768728525046672,0.6998923170727233,0.9145880264170012,8.765647380167767,2.9757367975038167,3.055693731897229,0.27483007113203894,2.7552747188229043,15.09189182771796,1.6583217765776106,1.317221302940141,-0.28292475242963444,1.0,10.0,0.0,0.0,-4.128787211422342,-1.2185943568676436,-0.6887360855287528,26.123131606074484,-8.440906416849872,-2.1705639860836907,-52.417285711628814,-0.8634612017887584,-1.7225754954130583,-0.07106535784602486,0.2496052293619151,-4.972832302905539,-296.8409125271616,62300.89693816332,-9.785344170994587e6,0.432357452088561,-9.04002686887237,-213.22914941115425,72504.22140739932,-1.3534203377799634e7,-28.011268581418364,490.31750240528584,65814.30168040606,-1.861019150060154e7,2370.05379921221,26265.290438087803,-2.5345688691315558e7,-111900.68648644761,-3.0938717198050834e7,-2.498148538766754e7
0.26526329255550685,-3.633322700724452,7.8256500933781385,24.159006198262492,8.485965172751687,0.7370684352584511,2.591423704742655,72.21239074171294,8.895305726276172,103.32525630491286,4.724887081779987,9.908913176371032,0.03623847726606065,0.07257347408149692,24808.305311239084,0.26957396418974067,33.4151817668724,8.590825234283034,34236.372343507035,3.550622874738328e6,14.789330349937394,37.723962468592845,-472.9137099677113,26894.915383197833,2.7246421913535898e6,68.18789807846206,-1742.9446559830888,41727.67872093244,471160.47506874346,-4242.7172717423,85165.48168621259,-4.644438926404685e6,192761.67546322476,-1.702837302767169e7,-4.658831934972998e7,0.28545811137691446,0.139550948188128,1.051689244898222,3.1390896664885366e6,786076.7687717739,-1.8470816206071876,-1.2420940621507128,0.12036574564530536,0.06214808987107025,0.05470039227560243,-1.2011017958892554e-5,0.0007773683858177326,0.07377486935365342,5.262614539713484,0.6493007744839288,0.004898454257889989,0.713452705239789,0.9316438513408966,8.792142972357455,3.023855503302957,3.1092683508366497,0.26957396418974067,2.6914045737899204,14.789330349937394,1.6180159704461163,1.35603508663434,-0.3048802284756146,1.0,10.0,0.0,0.0,-4.010996388854674,-1.2475391072881916,-0.712573396215165,25.06962876182952,-8.772706217433647,-2.2663762500058566,-54.37270477178905,-0.8910234860317261,-1.7732509514460812,-0.0712138854665004,0.26122661955457543,-5.504357088017209,-285.3814282720369,63616.77222186174,-1.0186271148354976e7,0.44919309504206584,-9.830612651435292,-185.04483122800212,73181.57280382296,-1.405655571051294e7,-29.78139136520825,581.3217193585999,63453.98750813706,-1.9175146078187045e7,2604.3236972091004,16744.26163544319,-2.576937404801279e7,-138527.12791248318,-3.055721026328913e7,-2.1847190473759037e7
0.2680744039444917,-3.6227810216347667,7.621153972025383,23.84486273708018,8.483548723546262,0.738149530708109,2.8502747539323607,72.11807899575999,8.87638309560615,102.80515151013904,4.722208868616577,9.900789635079867,0.03538303956814755,0.07033839140980559,23783.96800721421,0.26441121098127174,33.39963396424447,3.113098269827701,36221.39523852592,3.6822031189770326e6,14.491691798142774,37.701613030094684,-487.89576890021556,28707.834673639092,2.75623409793442e6,68.08209681843111,-1780.0898226962154,44278.036961296195,291567.26863575657,-4318.769024561648,89566.57778245666,-5.246538494758491e6,201290.57443345626,-1.852759361202596e7,-5.000229064461227e7,0.2854581487821102,0.14138944889458482,1.050340168904966,3.136935038367733e6,785590.6753228698,-1.798499972712389,-1.2410671109826539,0.12316673520582971,0.06817795839399113,0.06273923342611923,-1.2859018691038463e-5,0.001008944746801654,0.0772153212719718,5.248248471103004,0.6643238606174439,0.005029368187085105,0.7272719032184105,0.9489418754868797,8.818038497082377,3.0732390186369454,3.1638130916844753,0.26441121098127174,2.6279723512182853,14.491691798142774,1.5780309571541364,1.3960695929118037,-0.3286108847336898,1.0,10.0,0.0,0.0,-3.895169674399165,-1.277155659764615,-0.737317893964264,24.046975007726353,-9.11878541031753,-2.367067556996961,-56.40595333685689,-0.91968202166816,-1.8256904367299631,-0.0713656227983328,0.2733527280275694,-6.070115968646441,-272.31178423666177,64901.2598329163,-1.0598433974103233e7,0.46669431984244764,-10.670663476196165,-153.63728711604938,73704.24791015712,-1.4588105815910593e7,-31.654486186354898,680.5742712622944,60563.92712938672,-1.972683062986418e7,2857.483273589718,5897.8858178770015,-2.611718295529434e7,-168215.27658065758,-2.993569993608253e7,-1.8063223039101712e7
0.2734062534821794,-3.603086793230204,7.253625072964735,23.26956970164359,8.478855900877852,0.7395414232105119,3.305829413072815,71.93183761065123,8.84017084612135,101.7981201990005,4.717138305542269,9.885271422328307,0.03381858556929749,0.06635144940155345,21982.237999585377,0.25512774854510967,33.36693659455864,-7.852410986271392,40176.0129164833,3.9439748906002943e6,13.955173327012957,37.65862634781479,-516.844265020034,32322.727766933018,2.808096998285544e6,67.8864031897779,-1850.995801119208,49342.98346441356,-93516.6128981077,-4462.975533996024,98266.65840186542,-6.499369405209958e6,218081.12407380174,-2.1609084571907043e7,-5.695885601237043e7,0.2854582258787564,0.1448849974156865,1.047740844973122,3.1323551187323555e6,784496.2840528309,-1.7108992386023765,-1.239045153378606,0.1284780164443715,0.08041529177942632,0.0791410024396355,-1.4604931166408589e-5,0.0015467381743259304,0.08402757254207628,5.220620254814846,0.6931383178260306,0.005273153437897709,0.7534713021573727,0.9814883692865721,8.864191716139707,3.1679317515978282,3.2670481172996197,0.25512774854510967,2.51197294936192,13.955173327012957,1.505021330090953,1.473372444339201,-0.377610931924382,1.0,10.0,0.0,0.0,-3.6864034274131967,-1.3336648679701688,-0.7855222460764464,22.237193910414817,-9.797750659720304,-2.566843400200126,-60.37649518199848,-0.9756751116503075,-1.927428623616458,-0.07165501029283787,0.297158748516967,-7.2121544814832195,-243.48315896332056,67159.70133869597,-1.1386957984009989e7,0.5008708362988754,-12.36260312172619,-86.20338908249514,74179.35911810563,-1.5587443075307783e7,-35.40619020449958,887.9186442489645,53610.68464409126,-2.0689400684719753e7,3379.8588369985373,-18126.808669117694,-2.6503461885778427e7,-232205.23846515425,-2.8019197925749548e7,-9.047006197637739e6
0.2765032512189338,-3.5918230109026092,7.051631762051879,22.947222140506618,8.476062575417416,0.7399482052924795,3.550751485348773,71.81916852181129,8.81895343797716,101.20100118255372,4.714199819946942,9.876194866006983,0.03294270107911663,0.06417722250035293,21013.804851184126,0.25002665859633216,33.346054051215894,-14.591272577017378,42588.98739971869,4.1041208900934104e6,13.659518009059164,37.63344401335225,-533.9857762301517,34530.270540526,2.83333441982385e6,67.77614873315038,-1892.4441646681778,52424.69010899333,-345127.3995612289,-4546.682418957111,103537.60370576875,-7.296789604528573e6,228214.78183657475,-2.3548243029527083e7,-6.1300377248776056e7,0.28545827458847695,0.14692023451901343,1.046207582771409,3.1293864292517854e6,783752.5189910308,-1.6625701537098712,-1.237825559493146,0.1315586285597477,0.08802442664350166,0.08938997321072817,-1.570656222091768e-5,0.001922113272398442,0.08815819711020562,5.204349706153677,0.7100591694659444,0.005411390487756312,0.7686707067183489,1.0002096506676028,8.889278772713842,3.2235822725803804,3.3268201552478094,0.25002665859633216,2.4470448401508746,13.659518009059164,1.4642160904400812,1.5191099182653,-0.4086116621380897,1.0,10.0,0.0,0.0,-3.5713084056272315,-1.3666842721847408,-0.8142884091411269,21.257924442575863,-10.205919377928458,-2.6883583870482424,-62.75186253734098,-1.0092087453699687,-1.9879182547382768,-0.0718243671810347,0.3114819720477346,-7.918175226947367,-224.20017430779194,68350.29038834572,-1.1846770193159884e7,0.5213253766189034,-13.406514537496902,-42.04934552040749,74110.85070795863,-1.6157830403956635e7,-37.70907668642293,1020.4716164109485,48603.83357203389,-2.118628529678649e7,3710.018818684086,-34339.535880335956,-2.6535762589102946e7,-274379.0961084228,-2.6400136908056393e7,-2.5681365966929286e6
0.27977210991014445,-3.580070211672707,6.847011679505344,22.615977030203886,8.473058816287372,0.740052629773053,3.794786268004194,71.69661181915573,8.796420066408379,100.56116958157625,4.711104587818994,9.866567269811735,0.03204276364826245,0.06198744024251748,20048.78104802108,0.24486331322900268,33.32254701538864,-22.02061196755165,45229.83229108354,4.280326140801277e6,13.359526886556292,37.60682359799097,-552.3467803248112,36947.84598499664,2.856094555994069e6,67.66285532751697,-1936.396317034488,55791.459585264,-633957.0726659741,-4634.968161080695,109279.80684807237,-8.196616248122365e6,239225.89870206203,-2.571926132887036e7,-6.613226347324324e7,0.2854583293316396,0.14907208875689834,1.0445713173546949,3.1259970910767843e6,782877.6090333053,-1.613456438567991,-1.2365018512937778,0.13480354614602097,0.09647270304795932,0.10080775764727079,-1.694321645242691e-5,0.002371657000448972,0.09265741301099692,5.187003556248006,0.7280585043422958,0.005554066168440496,0.7846893497228989,1.0198026889529943,8.914431159372715,3.2828626136979144,3.389703370970032,0.24486331322900268,2.3803563095734264,13.359526886556292,1.4223466481249198,1.568064443228078,-0.44347756913690617,1.0,10.0,0.0,0.0,-3.4544330773055973,-1.4016888821493234,-0.8452634196671336,20.276988703794203,-10.647942968748008,-2.821148084314521,-65.31458956863736,-1.045431328202044,-2.0529009675189567,-0.07200441111698394,0.3270048143134209,-8.698428922457289,-201.7326054636552,69497.77116490155,-1.2331494740062289e7,0.5434077840996561,-14.558723843528295,8.750228985019822,73733.87636184214,-1.674752121719597e7,-40.2419619049994,1170.5937888050191,42473.845480503405,-2.165037251906104e7,4081.001116190958,-53413.57604860532,-2.6391568095820922e7,-323227.9696502801,-2.4231407078078173e7,5.383194637464806e6
0.28317558640052237,-3.567978438382274,6.642846754617042,22.280536941388874,8.469869159546878,0.7398024779676362,4.03407760181615,71.56498977247563,8.772814301041777,99.88466152872131,4.707889601097325,9.856493860487515,0.031131183856244325,0.05981565668795309,19102.156171243172,0.2397187801292031,33.29651985590671,-30.12393222911757,48083.3163180354,4.472362272231604e6,13.05978737353803,37.579190194262324,-571.7657328825319,39561.98666980567,2.8756329826158914e6,67.54859305442024,-1982.3777030743147,59424.073584254525,-960941.3305413806,-4726.80026355423,115459.23989445926,-9.19934031317148e6,251046.53915204428,-2.8120146018156454e7,-7.144430051001157e7,0.285458390152331,0.15131639712622166,1.0428488312535193,3.1221796037107343e6,781865.1758463293,-1.564272898672825,-1.2350834793695196,0.13817189110520134,0.10574077182293552,0.11337434810453226,-1.8315277445929444e-5,0.002900769212981656,0.09749457402827343,5.168759079165594,0.7469445920618586,0.005698578662090105,0.8013326850836627,1.040001071050745,8.939210511375133,3.345198627940263,3.4549024401051858,0.2397187801292031,2.312838942943846,13.05978737353803,1.3799970956395922,1.6197885543552064,-0.48223452647949494,1.0,10.0,0.0,0.0,-3.3375104656994843,-1.4382997309617869,-0.8781829663474227,19.309258496736838,-11.120606193290676,-2.964514551656964,-68.04395974966599,-1.0840711115185289,-2.121823878109742,-0.07219355017694143,0.34361846078700015,-9.550057225088946,-175.94808489630637,70561.20230600177,-1.2833523650450913e7,0.5669496287459622,-15.814909709982203,66.42985192475078,72979.66016110787,-1.7343713359066077e7,-42.994178655292956,1338.5742878956426,35097.22634560114,-2.20568959497364e7,4492.954300439448,-75571.84807510357,-2.602163515578819e7,-379156.88479952747,-2.1414975441444337e7,1.4999150403014142e7
0.28668952193572556,-3.5556457651889004,6.441056503038606,21.943934059112188,8.466507245332643,0.7391553302596523,4.266337265945025,71.42473718791203,8.748295072738525,99.17528127711489,4.704579414775613,9.846043226126671,0.03021577944752154,0.057682407763266004,18182.69786440075,0.23464509573805162,33.26805040001544,-38.91217230176117,51142.00631981998,4.680743151174189e6,12.763217739843366,37.55090170886905,-592.1501949897538,42366.51205353067,2.8914970936558372e6,67.43496525677229,-2030.0848321143912,63314.11881853803,-1.3276051467567375e6,-4821.501321251279,122061.30376262405,-1.0307754415193135e7,263647.38547038333,-3.075480314690339e7,-7.723983506836565e7,0.28545845725661123,0.1536374549184685,1.0410510953124712,3.117918796908546e6,780707.3971070083,-1.5154593590226733,-1.2335756860452336,0.141635204747579,0.11583471785950136,0.12710316270190414,-1.9826644154846935e-5,0.003515577678437282,0.10265251222366603,5.149730630281684,0.7665916816544759,0.005842879903815602,0.8184692728179674,1.0606179540053442,8.963327720052252,3.410242031063111,3.521868248752044,0.23464509573805162,2.245085242809846,12.763217739843366,1.337535770337064,1.6740131289338556,-0.5250096179677538,1.0,10.0,0.0,0.0,-3.2216209534809557,-1.4762735902116022,-0.9128865106755744,18.363490922442473,-11.622172696773887,-3.1181953411083736,-70.92792157742588,-1.1249808543242399,-2.1943653967627927,-0.07239095171594588,0.36126649701376956,-10.472474097305637,-146.67192433435446,71504.22281893098,-1.334663958728905e7,0.591859342676305,-17.174196620917332,131.34895287901787,71779.19541634752,-1.793502927023906e7,-45.96295847483405,1525.1224162976869,26332.05320842813,-2.238145500098866e7,4947.10955863804,-101097.5446480879,-2.5373808553869866e7,-442728.7610099227,-1.7840892285329975e7,2.6506642790149923e7
0.2902964647888908,-3.5431428971020167,6.242919550175395,21.608295243374204,8.462981051608214,0.7380750070355291,4.490149054850762,71.2761024169486,8.722978734155653,98.4357388453715,4.701192226545359,9.835265460344173,0.02930187873928375,0.05560102155498023,17295.717889454267,0.22967833951132743,33.23722231105648,-48.412775862508134,54402.03465028498,4.906469608583916e6,12.471817748366295,37.52229897455786,-613.4443985012947,45358.725781047,2.9034626350201927e6,67.32335320675543,-2079.302807996263,67458.69703934189,-1.7357049587140076e6,-4918.578129274117,129081.70584517582,-1.1525738177737402e7,277019.94951558026,-3.362998315280305e7,-8.352875823154163e7,0.28545853093611717,0.15602386521807124,1.0391862389744382,3.1131959675868563e6,779395.8586646003,-1.4673038514156276,-1.2319817122554904,0.14517111029800883,0.12677387884019087,0.14202495827206463,-2.1482959994127115e-5,0.004222509818012294,0.10812017910912296,5.130001415728896,0.7869066430423896,0.005985183545466318,0.8359996623520896,1.0815068637456005,8.986577064975098,3.4777597925319115,3.590174650146983,0.22967833951132743,2.177504455089714,12.471817748366295,1.2952138541812224,1.730558907572306,-0.5719832724140579,1.0,10.0,0.0,0.0,-3.107485967620594,-1.5154366639872339,-0.9492630489654674,17.44505249529056,-12.151643351611188,-3.282151768633231,-73.95869516538711,-1.168075597054636,-2.2703204785036517,-0.07259620009574527,0.379918988861923,-11.466202324864147,-113.71089494941896,72291.77007937312,-1.3865120766142318e7,0.618084520373129,-18.63742752033661,203.93324851715224,70061.08719627273,-1.851027751725836e7,-49.1495543839163,1731.1746449455854,16021.742688033428,-2.259849489923776e7,5445.279200263771,-130316.3010519591,-2.4391424257514276e7,-514612.6584889196,-1.3386681780878223e7,4.016341877370395e7
0.29398310289686874,-3.53052329772589,6.049302359098198,21.27516726802492,8.459294906554382,0.7365298033892613,4.704653942375513,71.11922409109913,8.696955695411603,97.66809432311227,4.6977423343934035,9.824199380378634,0.028393220870969595,0.05358019695726335,16444.326043221892,0.2248443492715594,33.20413852781432,-58.66596648945913,57861.452600813136,5.150950884264413e6,12.186995668638632,37.493726619398615,-635.6168725501818,48537.98035186257,2.9115184830178902e6,67.21501661219176,-2129.8729572162474,71858.48807038288,-2.1870945629384066e6,-5017.65381855775,136523.15322143107,-1.2857812572246455e7,291170.08877854486,-3.675415655787043e7,-9.032490903324068e7,0.2854586115396679,0.15846687483991065,1.037260717109931,3.107990305292949e6,777921.8199859365,-1.419996392202905,-1.2303036484397927,0.14876075360935054,0.1385865108896476,0.15818216526927065,-2.329092200661407e-5,0.005028136826629643,0.11388980997181397,5.109636008626665,0.8078157721613043,0.006123851452785685,0.8538439638323976,1.1025459827117812,9.008807322002651,3.547589983469212,3.6594690518765374,0.2248443492715594,2.1103892273725657,12.186995668638632,1.2532076624364437,1.7893014586163023,-0.6233719479882942,1.0,10.0,0.0,0.0,-2.9955962918330092,-1.5556581586951235,-0.9872296814140952,16.55714441149669,-12.708472458474741,-3.4564898589089195,-77.13107406869015,-1.2133084953837774,-2.34955579844209,-0.07280916011201058,0.3995626114175514,-12.532445605620623,-76.8608522625847,72888.53192839838,-1.43834083452584e7,0.6455974607620922,-20.206531532059003,284.6557656189144,67750.19816780681,-1.9057927724640936e7,-52.55781579090792,1957.8289552270444,3995.2693882588646,-2.268052022840356e7,5989.6822087192795,-163592.15702311427,-2.3012175155488186e7,-595570.2084030297,-7.915931054472716e6,5.625905484375594e7
0.3015535154165273,-3.5050980926209756,5.677842952248595,20.620890126513604,8.451449377845886,0.7319357309494927,5.103984452857892,70.78104231331228,8.643082723424618,96.05515984678316,4.6907011599222965,9.801327822705174,0.026601866343341662,0.04974100267182307,14854.153943825524,0.2156470314359228,33.13177941269651,-81.64085111165356,65373.45379319785,5.703608978928913e6,11.640919013734102,37.438152334694855,-682.5470150946669,55459.49669245851,2.916951919824841e6,67.01295105326135,-2234.5989929729144,81436.88843343646,-3.22696755535975e6,-5220.631974345051,152702.6688683426,-1.5883507912082212e7,321874.2186485851,-4.37870847118355e7,-1.0550301408011892e8,0.2854587950720306,0.1634947940739678,1.0332494673652373,3.09604338801746e6,774451.1591809046,-1.3283864778502958,-1.2267011778289465,0.15603405991260355,0.16497230296086468,0.1944077613632071,-2.7390601978996924e-5,0.0069614581712339725,0.12630911356108976,5.067208227667556,0.8511700303679928,0.006384102218581906,0.8902075516995009,1.144655063649704,9.049777128845918,3.6937298579630413,3.799800782188725,0.2156470314359228,1.9783813667431858,11.640919013734102,1.1706245652750702,1.9130198474506535,-0.7403641605894474,1.0,10.0,0.0,0.0,-2.7798182806200673,-1.6388705696980306,-1.067658850408801,14.879225219350186,-13.903198122401061,-3.837150594099132,-83.88618521279844,-1.3100988548364183,-2.5175223706452896,-0.07325856902996503,0.4418151139847563,-14.888953292563645,9.338337964022537,73361.2912428416,-1.5396997859845402e7,0.7044443790448698,-23.672961408920834,472.55491893086617,61026.38676829385,-2.002073783747225e7,-60.06206154236826,2477.856733914819,-25959.642278835585,-2.2316708804905705e7,7227.35989700362,-243944.2262660079,-1.8780812960641287e7,-788157.6379472103,6.696883416157388e6,9.708955481883329e7
0.3054197680731322,-3.4923584711185476,5.5006915576605575,20.301380966459543,8.447289643730748,0.7288402342219827,5.288476760387884,70.59983611118008,8.615359171106597,95.21279261092991,4.687130156213954,9.789576449357648,0.02572273195548641,0.04792837474065111,14116.17072438656,0.21130956613738555,33.0928961922525,-94.49028819768714,69423.14698194474,6.016391125221857e6,11.38097661061389,37.411962384770085,-707.3084566520943,59203.55541467901,2.915452952577726e6,66.9215635309444,-2288.5758005956477,86625.76799356837,-3.818765408746789e6,-5324.064235114799,161466.4138006873,-1.7586836513801217e7,338482.933384669,-4.771528450740402e7,-1.1391874942219253e8,0.2854588988211468,0.16606789349761517,1.0311736098335993,3.0892582901385236e6,772437.3303441978,-1.2842135792933767,-1.2247792909756148,0.15968602213421515,0.17962537261418687,0.21459136614663804,-2.9696740536683015e-5,0.008101634671757353,0.13294582649804956,5.0452389256243055,0.8735049030583888,0.006502722987996087,0.9086096629306936,1.1655365014015828,9.068359914755366,3.7698661338707726,3.8702817513771315,0.21130956613738555,1.9137889629054816,11.38097661061389,1.1302151250637644,1.9778552543417391,-0.8064855185798482,1.0,10.0,0.0,0.0,-2.676330303186503,-1.6816943492981518,-1.1099923806287277,14.090255768595261,-14.540928043268154,-4.044032522652657,-87.46336078533733,-1.3616382469914106,-2.6061358792661498,-0.07349552162739739,0.4644339659718253,-16.182887560699093,59.10251549486604,73157.54450543335,-1.5881001328355826e7,0.7357790898642679,-25.57646513532935,580.805868632088,56438.32502192859,-2.040885726117722e7,-64.17182797014095,2773.8851164556345,-44300.366263175994,-2.180196804164885e7,7926.208419434435,-291920.7732710197,-1.5768880864603646e7,-901711.4118165333,1.6191641419944733e7,1.2257394129427491e8
0.30932954024512693,-3.479638408368713,5.329538596119392,19.987799855360155,8.442970225712363,0.7251866732902993,5.462862574065528,70.41062248740005,8.587189046118478,94.34837965602223,4.683538127583793,9.77764825135687,0.024856353567955704,0.046188887263962364,13415.901447475375,0.2071589938430848,33.05255767424734,-108.34587055143007,73665.26860244773,6.357133739898414e6,11.130374024209173,37.38743855438962,-732.9504908117857,63137.34503684985,2.912336153254734e6,66.83816825983455,-2343.5335648044447,92089.43108936508,-4.460320160966771e6,-5428.528191430978,170701.1110457455,-1.9423272661435917e7,355975.8753677428,-5.193048310053947e7,-1.2290740670719051e8,0.2854590111075976,0.16867323735033282,1.0290573575570203,3.0819040058652665e6,770226.9696898641,-1.2411707352322279,-1.2227788133678472,0.16332719259194076,0.19530915458981507,0.23623731918743612,-3.218258736258079e-5,0.00936514550617992,0.139857002180825,5.0228252365733335,0.8962075515211314,0.006611769618290094,0.9270862319038841,1.1861852777209536,9.085598465757903,3.8479463152557525,3.940618135981698,0.2071589938430848,1.850291113595764,11.130374024209173,1.0904745485620753,2.044588092825151,-0.8780429084872725,1.0,10.0,0.0,0.0,-2.5759429914510266,-1.7252300539093655,-1.153646045333214,13.334422294075036,-15.205533825763165,-4.2623718744141215,-91.17014830182207,-1.4152667951104376,-2.69777154206877,-0.07374112583773389,0.4880587988765088,-17.556408509914824,113.57811294163824,72602.4646534886,-1.6342376347235583e7,0.7683957788795206,-27.59782009293018,699.3267976202997,50906.6827909862,-2.0715194304024927e7,-68.53000886670455,3095.7753723140413,-65181.06857679918,-2.101390595065473e7,8682.31596938224,-345752.05208578147,-1.2039392201072073e7,-1.0281787278358489e6,2.7410080483154573e7,1.5199857293877947e8
0.31327512355339004,-3.466963796829,5.164509700097369,19.680665258666266,8.43848945316281,0.7209603036339003,5.627253744246531,70.2134885082588,8.558631066282942,93.46343416990773,4.6799345115744595,9.765568638938001,0.024003759137942584,0.04452298684774465,12752.689087394177,0.20320278858840896,33.01110135968006,-123.28889677554305,78095.25899326097,6.729005062165842e6,10.889441946950974,37.36508329159379,-759.492014871534,67260.52276582876,2.908866521369591e6,66.76395053039113,-2399.411296615067,97834.43859828166,-5.152598043055162e6,-5533.847404946663,180425.1686222843,-2.1396775609025896e7,374393.0808263163,-5.6440924175042205e7,-1.3248315955264041e8,0.2854591323184654,0.17130549953593374,1.0269057598703495,3.073961619765475e6,767812.7889141851,-1.1992686173663316,-1.2207015892448618,0.1669412603454836,0.21206723822251372,0.2594074743750848,-3.485347619249773e-5,0.01075690944731969,0.14703258969988348,5.000013132133881,0.9192232903448043,0.006709873021095257,0.9455842009499904,1.2065166793597402,9.101451195714345,3.9278919018951757,4.010544877993328,0.20320278858840896,1.7879838404203472,10.889441946950974,1.0514504412433219,2.11314543519524,-0.9552922859896317,1.0,10.0,0.0,0.0,-2.478735540462163,-1.7694035980177156,-1.1985370837244176,12.611190892192386,-15.896932655337764,-4.492488750810059,-95.00348149055964,-1.4709735545844782,-2.792375122434389,-0.0739958108000922,0.5126971233576614,-19.01115265815472,172.952407960266,71648.47887865134,-1.6775898490861978e7,0.8023004059156413,-29.74010286212664,828.6661843257336,44330.07766728684,-2.0923960926855322e7,-73.14400102559057,3444.9275965074585,-88840.1529507483,-1.9909692613246426e7,9498.655169705951,-405963.76297282067,-7.491865526540629e6,-1.168694644954042e6,4.0573269171052836e7,1.8582932955185592e8
0.3172483899434248,-3.4543605587318322,5.005695569975835,19.38045606424152,8.433846037535604,0.7161509986649187,5.781807031114453,70.00858007742424,8.52974793758525,92.55967356409656,4.676329288253679,9.7533649434089,0.023165911662065643,0.0429307316293547,12125.723774414699,0.19944749865587247,32.96893738684122,-139.40403957427523,82705.9976615526,7.135469941875635e6,10.658455175577215,37.34544300365982,-786.9534963148336,71571.19431216107,2.906634014409689e6,66.70010763385045,-2456.1491935336135,103866.71934529836,-5.896066760029358e6,-5639.849953208468,190657.36574239994,-2.3510392949973192e7,393776.09800796054,-6.125306376019379e7,-1.4265666103948334e8,0.2854592627923252,0.1739590343839944,1.0247243379200084,3.065415461456287e6,765188.6830051275,-1.1585093244445865,-1.2185501536989898,0.17051099144793685,0.22994096065609812,0.2841602125270005,-3.7712935408737956e-5,0.01228082039702231,0.15445955433578237,4.976852933575732,0.9424930560891202,0.006795728593869707,0.964049241119562,1.2264465795056503,9.115885929526122,4.00960890304312,4.079789734248484,0.19944749865587247,1.7269584808473464,10.658455175577215,1.0131868890657623,2.183436265493524,-1.038466778453458,1.0,10.0,0.0,0.0,-2.3847692221380665,-1.8141348081818793,-1.2445644320854268,11.919880460558728,-16.61488564385412,-4.734668190276255,-98.95931456977601,-1.5287339212417668,-2.889872813108066,-0.07426001122098042,0.5383520292437736,-20.548339132168316,237.39205720654257,70244.54320309326,-1.7176999242759325e7,0.8374937146547131,-32.00590148047808,969.3469664996167,36602.80792623137,-2.1018726932664793e7,-78.02036738848955,3822.6874810515706,-115523.9887985459,-1.8443303175917134e7,10378.079651941696,-473099.55343802646,-2.0179440453770035e6,-1.3244355996019023e6,5.5918785210079975e7,2.2456407158306336e8
0.3212403050008998,-3.4418561335045164,4.853173300253422,19.087648001767185,8.429039814822609,0.7107545248993858,5.926700913946083,69.79613408156993,8.500609858483127,91.63913933674839,4.672733432371459,9.741067963325687,0.022343820283606198,0.04141201538339005,11534.140137922157,0.1958991962074967,32.92655713622042,-156.77562000396856,87486.86028771517,7.58021272653252e6,10.43766145625976,37.32910690709754,-815.3528242215754,76065.10161853087,2.9075694644180355e6,66.64783934736427,-2513.6819673590385,110190.54366156389,-6.690518556942255e6,-5746.35726206221,201415.1698923247,-2.5765798479359467e7,414164.7534021693,-6.637057263739242e7,-1.5343303643881235e8,0.28545940278599913,0.17662755494287105,1.0225193443724543,3.0562548992271745e6,762350.3238885358,-1.1188921551632012,-1.2163280577780193,0.1740178942871097,0.24896605033360264,0.3105457231485359,-4.0761853219012625e-5,0.013939333551633125,0.16212080014733585,4.953402147960778,0.9659507045889398,0.006868122293512014,0.9824239059308716,1.2458901571818304,9.12887857366618,4.092975576840881,4.148067528779658,0.1958991962074967,1.667309346626697,10.43766145625976,0.9757295052655082,2.2553401159078157,-1.1277576795842386,1.0,10.0,0.0,0.0,-2.294100080150645,-1.8593313128081599,-1.2916015900390183,11.259769354423476,-17.358880699431346,-4.989117726236747,-103.032007621326,-1.5885002699950466,-2.990156179027041,-0.07453411860703005,0.5650180113049066,-22.168491436544485,307.0316285925658,68336.4429742133,-1.7542242849128485e7,0.8739656074155617,-34.39690828750557,1121.8375378208962,27616.917513161185,-2.098282057094626e7,-83.1639590358601,4230.267167998664,-145480.54655359493,-1.656612343429033e7,11323.143600265652,-547705.8861223687,4.4972120799233e6,-1.4965854409860207e6,7.369720074049026e7,2.6872406057360893e8
0.3252404468501744,-3.4294808450252976,4.707022837658785,18.80274396357249,8.424072633587647,0.7047742237088334,6.062119886224796,69.57651544154717,8.471298066488934,90.70432410986233,4.669159332348355,9.72871351312044,0.021538637854943893,0.03996673493151126,10977.087059274294,0.19256375904877776,32.88453948067294,-175.48234703076915,92422.6741869722,8.067009812567622e6,10.22730234303539,37.316700886832706,-844.700139337045,80734.66904699881,2.9139451623120485e6,66.60832603576732,-2571.9314819446377,116807.22094780045,-7.534860032215947e6,-5853.172636880608,212712.51062050025,-2.8162721392366864e7,435592.84985734714,-7.179310121647573e7,-1.6480941179608893e8,0.2854595524329011,0.1793038143260099,1.0202980229512961,3.0464766139719137e6,759295.920929192,-1.080418595403727,-1.2140402325458806,0.17744199013925877,0.26916823476552504,0.3385998195104491,-4.399748127329944e-5,0.015732956659964235,0.16999399860758552,4.929728370036078,0.9895203520095333,0.006925969094560659,1.0006459713911242,1.2647611506506713,9.140412849800514,4.177829203389445,4.215075880512269,0.19256375904877776,1.609140132850416,10.22730234303539,0.9391297929745902,2.32869475345192,-1.2232900750232651,1.0,10.0,0.0,0.0,-2.2067890623514335,-1.9048822220745345,-1.3394892097986157,10.630178176830734,-18.12799534220774,-5.2559142916203845,-107.21363371993594,-1.6501911845855608,-3.093065154360837,-0.07481842212465123,0.5926759794932697,-23.871095059599178,381.95874006916915,65867.69117623044,-1.786997382882252e7,0.911688474706306,-36.913410179448206,1286.512772050717,17265.62629353179,-2.079997311813572e7,-88.57680746160057,4668.639406483257,-178949.65603461245,-1.422809958582133e7,12335.861993218701,-630309.2120336762,1.2172275321264919e7,-1.686284382524929e6,9.416573398453999e7,3.1883923441884255e8
0.3292368275541833,-3.4172682578784017,4.567329331307524,18.526278852613917,8.418949030574188,0.6982225837756973,6.188253750935343,69.35024224551907,8.441906225075984,89.7582342366279,4.6656209018938,9.716343037066608,0.020751689826060793,0.03859481279875903,10453.738526233266,0.18944677092031795,32.843549579227,-195.5916891217333,97492.98985269527,8.599575080781506e6,10.027612633487067,37.30887396025114,-874.9936406115077,85568.27540399764,2.9283510275900257e6,66.58269026718719,-2630.802785256989,123713.99308520395,-8.426939417093717e6,-5960.076981727769,224557.77271616683,-3.0698453494811628e7,458084.22350441024,-7.751522252068917e7,-1.7677284638498724e8,0.2854597117044832,0.1819794897157497,1.01806869702711,3.0360866084250137e6,756026.912738024,-1.0430940830807347,-1.2116932145405086,0.18076196518709903,0.290559240232687,0.3683382772140636,-4.741254927491656e-5,0.01765979371100481,0.1780509493092121,4.905910453217612,1.0131155564884096,0.006968366867853622,1.0186483140121223,1.2829730209802848,9.150481705888522,4.263958305816023,4.280497473641751,0.18944677092031795,1.5525650782302545,10.027612633487067,0.9034463319373841,2.4032886118804084,-1.3251001600900358,1.0,10.0,0.0,0.0,-2.1229039736841875,-1.9506550236488986,-1.3880312866540423,10.030491626859664,-18.920797267279745,-5.534959713874784,-111.49352766933336,-1.7136839406834563,-3.1983768341591894,-0.07511305872925708,0.621289493002563,-25.654319065629362,462.2013746780402,62781.034932541195,-1.8161157929657675e7,0.9506122484857702,-39.553861548957705,1463.6167174318632,5447.624728494131,-2.0455230267545864e7,-94.25717982045856,5138.435815723862,-216151.81976390706,-1.1379389860828122e7,13417.482766336876,-721390.3350049425,2.1126093633929662e7,-1.8945721354825015e6,1.1757990080558345e8,3.754296606566448e8
0.3371662110054235,-3.3934695737763927,4.3075424843545465,18.00068407465678,8.408262507058414,0.6835017166019157,6.41357849453009,68.88044784508565,8.383292274973227,87.8460461038005,4.658710609773685,9.691736611225396,0.019237943467378404,0.03606953064619195,9504.494042399385,0.18388494372389094,32.767649643019304,-240.21545842891274,107931.3443325241,9.815950507521372e6,9.660925716673333,37.30954614296099,-938.3581343752169,95662.41346463225,2.9928708159820675e6,66.5769593711287,-2749.9874862204383,138367.24887465744,-1.034055852740391e7,-6173.256817896911,249897.7258376364,-3.616343812278086e7,506300.84172893496,-8.981161376321678e7,-2.023605805025483e8,0.2854600581526786,0.18729292242994722,1.0136225035090385,3.013541859753625e6,748867.235969892,-0.9719046340823001,-1.2068542277527372,0.18700298511703317,0.3368835776835445,0.43282923919463345,-5.472838606386763e-5,0.021893264661810543,0.1945804214755273,4.858192020821286,1.0600080922205142,0.007004479620716466,1.0537215744667292,1.3171003821176797,9.166259117053178,4.4390101508753155,4.405330842580415,0.18388494372389094,1.444649326506426,9.660925716673333,0.8350646650561295,2.555147535117484,-1.5472323016769591,1.0,10.0,0.0,0.0,-1.9656370680907091,-2.0422641996286712,-1.4861520484751423,8.918188692297251,-20.56951574205783,-6.128570948357956,-120.29420666063888,-1.845407939943296,-3.415059881298972,-0.07573313004009427,0.6811607925032294,-29.449138748913196,638.4668356592342,54530.69464056834,-1.8656960503470328e7,1.031764627219141,-45.19170599190434,1855.4014402893304,-22948.44913624396,-1.9233124448835053e7,-106.39539691732887,6173.012811978818,-302504.6136861845,-3.9612226779927984e6,15788.374702736062,-930605.4802195018,4.3327905048614964e7,-2.3704086121515445e6,1.7422124677496845e8,5.099919796916002e8
0.34107610913270864,-3.3819399439560076,4.187365182008112,17.75219264592801,8.402714752833134,0.6753953565844852,6.513414768824904,68.63832361265145,8.35425533948766,86.88653249750566,4.65536592087888,9.67958463990182,0.01851305783314721,0.034913467107894454,9076.113988199146,0.18144245027468076,32.73431554275501,-264.8061602145569,113240.92376703955,1.0506546684046289e7,9.493935089050204,37.319283758374716,-971.4024658099465,100886.68883800933,3.0492311271864087e6,66.59843315543742,-2810.135989378837,146096.01602557758,-1.1353777483650468e7,-6279.20273718481,263393.0851543094,-3.9078151365639895e7,532044.2433012095,-9.635673136418858e7,-2.1592442338063845e8,0.28546024458189295,0.18991454703212127,1.0114225030604176,3.0014334977635304e6,744992.0638484794,-0.938003941987904,-1.2043787835042186,0.18988496915253084,0.36179203549910605,0.4675427089884252,-5.859465968965286e-5,0.024186172000344158,0.2029846319679109,4.834452724435706,1.0831349131618406,0.006997766618003563,1.070677812896176,1.3328945090520332,9.17202602969627,4.527428734579134,4.4642180099956,0.18144245027468076,1.393467003817707,9.493935089050204,0.8024459687175503,2.6318812573823207,-1.6672676660259735,1.0,10.0,0.0,0.0,-1.8922578536058463,-2.0878196459852245,-1.5352611505209453,8.403594262073053,-21.421284464254395,-6.442415342012678,-124.78765540482476,-1.913294310440644,-3.525855641832109,-0.07605838226068692,0.7123022368356089,-31.453009879584428,734.3725823893186,49258.89140032708,-1.8885967434804775e7,1.0738403523763105,-48.18029775567757,2070.0778547325754,-39690.50369503409,-1.8341065636724956e7,-112.83790571649749,6737.72983144349,-351992.522434716,696574.2120750672,17077.21503192986,-1.0494718056881293e6,5.679896707654934e7,-2.6395431793721095e6,2.0792520012764183e8,5.889137225596265e8
0.34493997888595707,-3.3706751626205422,4.073392981223976,17.513213564523447,8.397035123006159,0.6668326978054232,6.605306282274237,68.39206884396812,8.325478822331746,85.92788324435402,4.652107908743517,9.66757211782171,0.0178096116229124,0.03382460961335468,8676.228239379929,0.17922169098404536,32.705104842637546,-290.9752684129797,118574.11884166018,1.1257095160287576e7,9.337516088108842,37.33607875587792,-1005.3720048193336,106208.21560341462,3.126054883108501e6,66.63696293200576,-2870.6357824453767,154087.5246457491,-1.2399332292082062e7,-6384.681082295807,277451.4442237425,-4.210597661987423e7,558913.231076076,-1.0315063712418357e8,-2.2996986420812696e8,0.285460439348895,0.19250598770007218,1.0092458911289632,2.9887920749116708e6,740928.6844324017,-0.9051551305334826,-1.201874409548382,0.1925876432202312,0.3878668572741256,0.5039006102239703,-6.257566714940797e-5,0.0265876862547717,0.21144570586487868,4.810866656158245,1.105970573146548,0.006974697979657626,1.0872015755241569,1.3478009113797094,9.176442527997972,4.616208015962842,4.520526807335237,0.17922169098404536,1.344152121652058,9.337516088108842,0.7708750761696926,2.708873700431134,-1.7931416620531624,1.0,10.0,0.0,0.0,-1.8222559164203442,-2.1330814138176133,-1.584140708670521,7.914611210446875,-22.289361825436195,-6.767405385544087,-129.3295526002673,-1.9823668599032505,-3.638021375719802,-0.0763939280931431,0.7442000718742008,-33.5243221483058,835.4816667744501,43148.85940038536,-1.9129315452288225e7,1.1168560338066034,-51.27856528390788,2297.4235204814,-58244.488280775884,-1.7258044008944273e7,-119.52432202797753,7334.378786831872,-405941.86242122215,6.04568442895402e6,18435.530161536655,-1.1784097242168263e6,7.20082389005865e7,-2.9307276923748967e6,2.4556293116594246e8,6.762929196707162e8
0.34875654659011335,-3.3596714857290793,3.96525861121635,17.283358591132284,8.391219561533623,0.6578364471414611,6.689817244101512,68.14187676011585,8.296979449172625,84.97108351578171,4.648941582362644,9.655710418128688,0.017126676992225,0.032798597684448434,8302.627974410692,0.17721632424660036,32.68079035322793,-318.79075266767563,123908.01767221584,1.207225287399613e7,9.191182788195242,37.36053123646511,-1040.3236803585557,111616.7933356254,3.22685758974002e6,66.69311877359048,-2931.5661491601204,162347.35734751076,-1.3474219550997177e7,-6489.838566139434,292100.1653947011,-4.524373415964226e7,586968.5428911318,-1.1018879462525395e8,-2.4448889360095438e8,0.2854606422644971,0.19506609545874704,1.0070953412048451,2.9756217223019428e6,736679.3238035681,-0.8732550963941391,-1.1993440255779202,0.19510040505946952,0.41514160866308836,0.5419461835020475,-6.665489386677819e-5,0.02909330255752924,0.2199482344235126,4.787453227968396,1.1284918640869792,0.006935601408452389,1.1032864679051821,1.361819093456849,9.179567003463049,4.70529084079598,4.574191671400175,0.17721632424660036,1.2966430047073152,9.191182788195242,0.7403060194088575,2.786011541908703,-1.9248758815894762,1.0,10.0,0.0,0.0,-1.7554377447121243,-2.1780166603853326,-1.632655696911966,7.44908412847189,-23.17335441267891,-7.103785808363453,-133.9154760222383,-2.052591318779325,-3.751503790459632,-0.07674027371968005,0.7768596357198605,-35.66299589380196,941.9690724681504,36139.020730919394,-1.9416909142188914e7,1.1608226158069395,-54.48778124091918,2537.8380570973954,-78718.52995567443,-1.5985590614045333e7,-126.459102231885,7963.9070097443455,-464611.0433923345,1.213510995793987e7,19865.343448103304,-1.3180101540366274e6,8.909576651760554e7,-3.245267209846209e6,2.8744844165530956e8,7.727794449924271e8
0.35626198825000865,-3.33837920802826,3.7646689176391352,16.848484782299494,8.379133618369293,0.6385896848468468,6.839075723353161,67.629159369939,8.240732591531918,83.06211116209508,4.6428902737973,9.63242750097804,0.01581577749145468,0.030914726491526417,7624.77459611196,0.17382215806994702,32.65004931304412,-379.75917806842494,134501.59164546998,1.3920051503390305e7,8.926352038782815,37.435082475298124,-1113.5843666313801,122675.78997683187,3.515868263324668e6,66.86099159417833,-3055.383248110159,179736.3539607451,-1.570440066926926e7,-6700.394361035414,323359.4962813067,-5.185104409888943e7,647038.9487837851,-1.250140557788578e8,-2.749879186724415e8,0.2854610725919591,0.20010076746877303,1.0028720485149745,2.9476420434589023e6,727609.7800769064,-0.8117659431553371,-1.1942038609255725,0.19952385261700356,0.4735799437372757,0.6234870668386385,-7.504872851215799e-5,0.03441016665499473,0.23706021214788844,4.741099914131898,1.172615524813743,0.006810848279909251,1.1341984544160355,1.387268014169412,9.182161600032742,4.884572967681461,4.6736099479343585,0.17382215806994702,1.2065939881102041,8.926352038782815,0.6818634037701009,2.9406093417888317,-2.2066545677825458,1.0,10.0,0.0,0.0,-1.63034291448574,-2.266986523792512,-1.7282589886558666,6.578564136967477,-24.991844835544995,-7.813521684482685,-143.22365565671907,-2.1967131126814667,-3.9827694981562956,-0.07746911912124604,0.8446567078214671,-40.15376223015673,1172.5973949289196,19132.716986923973,-2.029436631743848e7,1.2518822718700282,-61.261791262848156,3060.9991585250486,-125994.92530968634,-1.2895589594752718e7,-141.12934206076076,9329.10045740174,-597552.1554581763,2.676975167243354e7,22955.81270548437,-1.632539407815673e6,1.2960786457700832e8,-3.951802526512459e6,3.8557037049685407e8,9.964617278064935e8
0.3599640592114632,-3.3280413993304805,3.6712501253830165,16.64197847962132,8.372827018795068,0.6283425789668374,6.904949713119785,67.36587672748404,8.2128982081525,82.10784653789777,4.640005372585289,9.620983109090258,0.015183837378643837,0.0300465340129414,7315.909886933036,0.17242038556843595,32.64537811201181,-413.17096351477363,139725.5138777955,1.4967214789542954e7,8.806619103451593,37.48674899162019,-1152.1747827694478,128323.48888599443,3.7127789855794385e6,66.97444715580218,-3118.735952544231,188915.31758860731,-1.685755633862261e7,-6806.622803798864,340102.26217211125,-5.532775116871971e7,679327.0268659154,-1.3282377731860407e8,-2.910183513142006e8,0.2854613003567641,0.20258368887824343,1.0007956552250854,2.9327758852646844e6,722773.2782019073,-0.7818792376246289,-1.1915885818379577,0.20141867719617815,0.5049604622687915,0.6672755678121035,-7.933369276678576e-5,0.037223037392745885,0.24567663623878255,4.718097654495076,1.1942665026067605,0.006725893618088111,1.1490790158685305,1.3987550754484275,9.181720316545182,4.975026068438055,4.719438340494864,0.17242038556843595,1.1637846104026885,8.806619103451593,0.6538054045144996,3.018118870549569,-2.3573539308516587,1.0,10.0,0.0,0.0,-1.5715245048548916,-2.311124863564303,-1.775236793601139,6.168574446843435,-25.929360207071007,-8.189078687835485,-147.9557253951017,-2.270854610051096,-4.100935397096798,-0.07785423686021967,0.8799604255160898,-42.51661160741297,1297.9230562209996,8971.477068504806,-2.1001169086649515e7,1.2992049614659602,-64.84576379035161,3346.0819713822875,-153157.95180666487,-1.1100411165178388e7,-148.9093434952262,10070.349419284714,-672775.9045415985,3.5456460789478585e7,24628.65938300368,-1.8096833155779592e6,1.5347069391265476e8,-4.348693078070644e6,4.4282313545578766e8,1.1258197697219992e9
0.36364320510593634,-3.317872409105025,3.5818033025841105,16.441753958296644,8.36631387840183,0.6176716826977647,6.9656487321883205,67.09724502353778,8.18518225640386,81.15173861908805,4.637214499763552,9.609649961003631,0.01456483164837326,0.029221092438892225,7024.298382566594,0.17120983777089,32.649180179638535,-448.74097225226166,144874.86974954512,1.6108051972313495e7,8.694595961895969,37.54925900861364,-1192.2992004475886,134049.98783606818,3.9512407597052557e6,67.1090906922351,-3183.4283479474707,198459.55657248365,-1.8035291040400326e7,-6914.148481996818,357696.42348631175,-5.8927614470717505e7,713341.8972702719,-1.409206545464123e8,-3.0761836443569696e8,0.2854615369001889,0.2050506291699619,0.9987392420639623,2.9172706696462967e6,717719.2745191655,-0.7523609429706397,-1.1889374326680084,0.20308926830708185,0.5379697382683608,0.713330854197678,-8.365458137114443e-5,0.04014245718265154,0.2543442610293131,4.69515554954584,1.2156876448239387,0.006626269235675466,1.1636179265211652,1.409456003321328,9.180158506012543,5.066248881248665,4.76273289993012,0.17120983777089,1.1222694633185706,8.694595961895969,0.6263972393835013,3.0958318643079785,-2.515189031064186,1.0,10.0,0.0,0.0,-1.5148438123797243,-2.3551196081522727,-1.8215979684684802,5.772273021661437,-26.888455227597554,-8.58033961483566,-152.7492479150264,-2.346607873256171,-4.221133806335711,-0.0782552980000771,0.9163471199754827,-44.96775972086239,1431.0035996842173,-2416.1718415820505,-2.1992765766431645e7,1.3479224206467357,-68.57822060113813,3648.8947932582055,-182964.2990755611,-9.163491162025582e6,-157.02502994888079,10855.581688568036,-754633.6627860803,4.516808444852868e7,26397.203566793156,-2.0019447245642329e6,1.800969887821679e8,-4.778777042716691e6,5.063773039995549e8,1.268652278299294e9
0.37096730613706547,-3.297931655168474,3.4132161759084103,16.05737936294159,8.352556482597413,0.5950099759119856,7.073121843663842,66.5412201629718,8.129864694205176,79.22728524877361,4.631922294701808,9.587259323432221,0.013357970181420282,0.02768196978219338,6485.779916480154,0.1693603558661671,32.68708597806201,-527.0712623113361,154850.35221362737,1.8711773148479912e7,8.491915840787218,37.71146766384975,-1277.942622032225,145735.95193989965,4.576196762719129e6,67.44795031292698,-3318.1488488843142,218795.0398954965,-2.046261433766009e7,-7135.391672429264,395834.11765569425,-6.6527179522329204e7,787366.6140355954,-1.580615677931126e8,-3.4271282310057014e8,0.28546203765840983,0.2099588582015915,0.9946752796174976,2.884129023909864e6,706893.9120100831,-0.6938298417416571,-1.1835062259376459,0.2057025181899303,0.6095808297071527,0.8131997573927443,-9.231120287485752e-5,0.04631768137169513,0.27187576326005586,4.649264673650703,1.2579801170604608,0.006383861098084212,1.1917950298944502,1.428596920305906,9.173706799134287,5.251783655882609,4.841791262175096,0.1693603558661671,1.0426265954911138,8.491915840787218,0.573182596417651,3.252035448351723,-2.854502439866976,1.0,10.0,0.0,0.0,-1.4069740680565306,-2.44293529795011,-1.9121879533366206,5.0122712613284275,-28.881000630460008,-9.417050081655132,-162.55261901732572,-2.5037608992169718,-4.46883115171492,-0.07911287666539026,0.9929033692745353,-50.173559481413406,1724.8045372286851,-29244.96901968099,-2.5288518750914376e7,1.4502636611623463,-76.55367520439896,4315.738787497022,-251578.64320513658,-4.99580953277381e6,-174.40964467644758,12576.722269969658,-941289.7248590178,6.806842321372709e7,30261.868106481877,-2.438948476584319e6,2.429950909425575e8,-5.754198967133025e6,6.555954266678722e8,1.6016192237883272e9
0.3746291958310649,-3.2881088646159955,3.333379820020466,15.871997057716673,8.34524942219049,0.5829890247829504,7.1205383678860095,66.25233606673221,8.10214477599524,78.25565345061221,4.629429422571613,9.57617891886001,0.012766701032698516,0.026961273880275673,6235.886708546683,0.16872757553578577,32.7240817313244,-570.2180555398995,159612.7736331294,2.0197846896099385e7,8.400601582828752,37.81393785383307,-1323.8951691487603,151688.83504497493,4.9760568531604465e6,67.65585563924616,-3388.9045816350226,229669.4815529314,-2.171088946463965e7,-7250.380345685671,416601.17591224314,-7.054373620869614e7,827839.4639544926,-1.6715359133215705e8,-3.6131123211087275e8,0.28546230250094057,0.21241104446788223,0.9926628522118986,2.8663680005764845e6,701084.6674890998,-0.6645251723064758,-1.1807147200527202,0.20660840304510894,0.6485937180858278,0.8675700467404258,-9.658389919572831e-5,0.04958331146814926,0.2807616713451355,4.626222622919529,1.2789160043979186,0.006241430476461719,1.2054893501000121,1.4370738994548193,9.168798856655282,5.3464949499918495,4.8775300827539745,0.16872757553578577,1.0042847116026055,8.400601582828752,0.5472220881187814,3.3305604090715195,-3.037245257366472,1.0,10.0,0.0,0.0,-1.3553871619040796,-2.486862453270289,-1.9562079334326534,4.644789629657312,-29.91949005515298,-9.866542332845496,-167.57780492784428,-2.5855998194806187,-4.596961793476737,-0.07957364043953974,1.0333719452896375,-52.95091102671883,1888.2498365519962,-44857.024645095065,-2.790152621644871e7,1.5042892453907688,-80.83448750033695,4684.605339369828,-290999.67983843735,-2.866012928786834e6,-183.76269769425454,13523.752485971196,-1.0479042128679913e6,8.14856075785774e7,32381.87883183064,-2.687975631175486e6,2.800782786291827e8,-6.308938110030685e6,7.431981570579472e8,1.7959244282655795e9
0.3783016180691971,-3.2783537814314596,3.256122694814229,15.690442196106357,8.337610436077787,0.5704863978403566,7.164073151407139,65.95515456550137,8.074310191612227,77.2757607857016,4.627048379630507,9.56516612697977,0.01218159378490564,0.026269269681020585,5997.245715781443,0.16829877102123786,32.77538125344411,-616.2877744302887,164170.6458415004,2.1823861193627115e7,8.315685619878943,37.932825425968005,-1372.2439652791168,157705.54382005474,5.444260439690298e6,67.89235420130127,-3462.4540063678846,241074.27486357206,-2.2980832322351348e7,-7369.212020829577,438665.63418039214,-7.471651472597533e7,870963.8608981095,-1.7662743670136794e8,-3.8068456193529874e8,0.28546257729913627,0.21486875946286685,0.990660990536636,2.8477200450712712e6,694982.6825788891,-0.6350052581686494,-1.1778648195321375,0.20721540261441646,0.6900574998853335,0.9253197847858908,-0.00010076220148855045,0.0529746067796098,0.289741430482284,4.603057110765538,1.2997481129950217,0.006085084097139191,1.2189527071109896,1.4448384353694104,9.162734335117886,5.442762473336743,4.910677684133112,0.16829877102123786,0.9668115321709729,8.315685619878943,0.521605533113655,3.409337827986679,-3.2296295982143706,1.0,10.0,0.0,0.0,-1.3051437876069025,-2.5308492638904845,-1.9991758011791263,4.283421813690101,-30.989450945281487,-10.339802445038881,-172.6940411242697,-2.669918123308862,-4.728369190402162,-0.08005881121981909,1.0755185423122147,-55.86199106612779,2064.9485032543216,-62018.210167914454,-3.143282789269335e7,1.560508880568872,-85.33934834300905,5080.917329498869,-334285.3168542461,-805743.9169028716,-193.61935571393033,14537.07317304571,-1.1648033525021407e6,9.638296468240973e7,34645.46159357345,-2.9607450949451122e6,3.215583981784568e8,-6.915791828138014e6,8.4101298821963e8,2.012120493169763e9
0.3857068434398439,-3.2589679823076545,3.10840419170398,15.337081766190018,8.321181192571764,0.5439749122641377,7.240190898399453,65.33264114255871,8.018101207672741,75.28639631295798,4.622668612011008,9.543346001380868,0.011025314376429896,0.024962225120010745,5549.7719306646495,0.16810197146536013,32.9291269290831,-717.9975369187905,172457.98736789235,2.5552161631781694e7,8.164727382282075,38.22765234010579,-1477.108384005675,169877.26647434544,6.620117265294863e6,68.46178500148986,-3619.6902745793705,265661.01471741067,-2.5578720465317577e7,-7621.540411133593,487236.77041917166,-8.356525870279408e7,966324.9323633001,-1.9682573147514293e8,-4.2198614723446685e8,0.2854631569579275,0.21981902936576914,0.9866852930815225,2.8074486773174964e6,681805.8038659173,-0.5747675961724146,-1.1719668869416906,0.2074075801395261,0.7814184626344534,1.0524099495215662,-0.00010858751459777133,0.06015485431892697,0.3080165300698472,4.556196416922932,1.3411795721639128,0.005731584690141775,1.245260005464474,1.4582550257564886,9.146944716115392,5.6406927310411685,4.9688202255627525,0.16810197146536013,0.8942099245343694,8.164727382282075,0.4712013212379932,3.567299541501445,-3.6462449944523883,1.0,10.0,0.0,0.0,-1.2081729018155656,-2.619023624094151,-2.081051680905717,3.5732642707670004,-33.23290955026461,-11.367735876243234,-183.21624218430946,-2.8469129614129427,-5.002217162838433,-0.08111247546432351,1.1655580166426074,-62.146727093859255,2466.4902812480987,-101013.03353844091,-4.2407080162691794e7,1.6804730267387722,-95.12004484347852,5969.711353843071,-433946.0159479135,2.6346170583083755e6,-215.0577706015464,16793.4066839992,-1.4346002161255665e6,1.3116882902427372e8,39668.49524975366,-3.5898936743931477e6,4.200389790606645e8,-8.312917872577291e6,1.0730159106723447e9,2.522616169495466e9
0.38945234915836785,-3.2493040709356134,3.037561594167383,15.164572314253702,8.312306537778264,0.5299416421743813,7.273012476759091,65.00568525833353,7.9896435690605925,74.27523944565124,4.6207022192680824,9.532555638427338,0.010452465758633697,0.024343583713068977,5339.3345795260875,0.1683682268428009,33.03631465104332,-774.0101516915682,176055.54709233806,2.7683897128681224e7,8.098743755189131,38.40803962485865,-1534.1191572217697,175992.56557053642,7.3463978598027965e6,68.80079860524988,-3704.3204580670067,278936.32776580343,-2.6901719087540317e7,-7756.756342055253,514036.52686665836,-8.825704643831746e7,1.0191841903529516e6,-2.0760114110097203e8,-4.4402698443318534e8,0.285463461403172,0.22231953262522092,0.9847115912200917,2.785656041374149e6,674680.6265914963,-0.5437807516655473,-1.1689080692899623,0.2069161929717029,0.831913392803108,1.122549246471377,-0.00011206794502113938,0.06395305851058211,0.317324171914423,4.532432115429909,1.3618023411146623,0.005535120369247794,1.2581307747722903,1.4639122192199374,9.13708682094454,5.7426784131547,4.993544392446008,0.1683682268428009,0.858990122205759,8.098743755189131,0.4463388723599872,3.6461653771811395,-3.8719428100458027,1.0,10.0,0.0,0.0,-1.1612499626630906,-2.6631566415197896,-2.11935143703849,3.2219645096831084,-34.41018372800867,-11.927847774105384,-188.62432599729743,-2.9400315921799214,-5.1451943739345865,-0.08168626552605454,1.2138260219685693,-65.5552252072731,2696.334444436613,-122693.23672813037,-5.060929088568628e7,1.7447091372299,-100.45060785151395,6470.1886016856315,-491091.66360076924,3.6784798896642984e6,-226.75618177269894,18053.977204047704,-1.5904530824521182e6,1.513380056275394e8,42464.74968669704,-3.9534840166779878e6,4.783882515843199e8,-9.11894286857544e6,1.2105905574304733e9,2.824288988660509e9
0.3970532399528875,-3.229975212902417,2.9012276688467242,14.826677693450804,8.293011999252807,0.5003000417109416,7.328496159704771,64.31665678539343,7.931881099709239,72.21903376336142,4.617329112696134,9.511318205365027,0.009315399819733282,0.023169838673798213,4942.074950260198,0.16974901474483625,33.324905674481855,-897.0630221603276,181752.1970275746,3.2553909973468956e7,7.986575989005564,38.847310924750055,-1658.4585092071459,188134.905277266,9.1236769937795e6,69.6044785701024,-3888.08037929441,307666.19717652607,-2.9578455802000068e7,-8049.96989442714,573413.4362776801,-9.820467425610909e7,1.1368735706516046e6,-2.306115747231096e8,-4.9112979965924084e8,0.28546409603551276,0.227385861587468,0.9808006423559265,2.738318738531442e6,659229.9861880348,-0.4794423855671326,-1.1625487825002445,0.20452304790742598,0.944151131050398,1.278159076793702,-0.00011758097616254867,0.0719806854569258,0.33628771786850414,4.484112851639083,1.4028570783230547,0.005105636815360305,1.2833385232763805,1.4731281002317538,9.112995308290522,5.953270128012406,5.033373573317223,0.16974901474483625,0.79061865537023,7.986575989005564,0.39720358325017524,3.802304932900584,-4.361408421934026,1.0,10.0,0.0,0.0,-1.0702428685358067,-2.7511108924786143,-2.1885726661935188,2.521924168388227,-36.88070455769896,-13.154454813589934,-199.71118379200635,-3.136439719608036,-5.444189881604216,-0.08294094079548418,1.3178052079947227,-73.00348201988368,3229.169192767269,-169235.2606345712,-7.502969700042358e7,1.8829064482686644,-112.14130112568716,7606.386120652129,-621821.9449600413,3.156842570701126e6,-252.42019885931535,20889.68870025249,-1.9525200322958792e6,1.9786544248416084e8,48729.7601196171,-4.799780480037455e6,6.172064323510216e8,-1.0991941496251034e7,1.5389863668371081e9,3.542639390552021e9
0.40091337035984576,-3.2203002203205124,2.8355830668430877,14.661071789080102,8.28250222862529,0.4847135974966703,7.351189798412745,63.95346749445639,7.90256222284627,71.17559828113463,4.61598204710852,9.500944767421148,0.00875159203026123,0.02261340487600693,4754.469515149305,0.17092572419022017,33.51219899739044,-964.2189265807959,183662.10149182956,3.531551932572048e7,7.940977915323093,39.11151415028737,-1726.15384588816,194081.42788584603,1.0192158404387599e7,70.07626508291065,-3988.172742603556,323186.75007510214,-3.092320497118801e7,-8209.890982070481,606266.4913050663,-1.0346435192650317e8,1.2023100148319257e6,-2.4287109267251152e8,-5.1624994364765936e8,0.2854644233436286,0.22995419417678614,0.9788708539574652,2.712609795923936e6,650859.3181880829,-0.4458787515524187,-1.1592435344350451,0.2025110464024057,1.0065439093040522,1.3644763950025185,-0.00011929705121666124,0.07620987155535949,0.3459325650710388,4.45954123471568,1.4232522076978642,0.0048744896133325775,1.2956705615308337,1.4766918218889153,9.098535264152435,6.061942227439476,5.048016131077414,0.17092572419022017,0.7574959115144013,7.940977915323093,0.37294542323824775,3.8787425952707273,-4.626067274902642,1.0,10.0,0.0,0.0,-1.0261393601838287,-2.7946263677528047,-2.2183793045125295,2.1718610655391597,-38.17272030768899,-13.826228036853347,-205.3635926384631,-3.2399462072591523,-5.600281171840248,-0.08362644429142613,1.3738592111804233,-77.08606182164925,3539.00990118918,-193154.73498534493,-9.261195809122178e7,1.957292359580729,-118.56208579970223,8252.214538172755,-695958.8182551325,868451.3414711505,-266.5057858145277,22486.144739513107,-2.162392431992202e6,2.2439606992135143e8,52241.9055194188,-5.291885727633549e6,6.993874239572363e8,-1.207942313066144e7,1.7344261905534778e9,3.969546049145603e9
0.40875107958307105,-3.2009392268832246,2.709209695933921,14.336610207329707,8.259547892334187,0.4521659353248083,7.386425227575285,63.18833007091239,7.843136033743093,69.0679874976423,4.6141522421616585,9.480959509334417,0.007637676541624652,0.0215604351599641,4400.1594177133575,0.1744463525310856,33.98740287902993,-1109.4511801406202,185108.49790243414,4.152137976822439e7,7.87274804204981,39.741884788362164,-1873.0864791896051,205481.52329145197,1.2718034282061128e7,71.17648806913498,-4206.886150305664,356623.9106127544,-3.360185895130435e7,-8560.949479789468,678838.6491978674,-1.1453957303148311e8,1.3475809717376565e6,-2.6889107544962e8,-5.69623468259286e8,0.28546508577393714,0.23515817118411936,0.9750923056001507,2.6567700266396226e6,632742.7278826624,-0.3755878289996731,-1.1523829946942552,0.19655460112151413,1.145347308630903,1.555996880402716,-0.00011961643097687877,0.08507747431422437,0.36548052602899944,4.409625472984839,1.463596293885027,0.004386361606023768,1.319739589480141,1.481786218734023,9.064092567979753,6.285627952388546,5.065459787744165,0.1744463525310856,0.6936159318909116,7.87274804204981,0.325218391242923,4.025480825922674,-5.1956056716792425,1.0,10.0,0.0,0.0,-0.940910297078092,-2.8795555874857466,-2.264905359295134,1.4702963161158635,-40.855877498467386,-15.297255276646885,-216.76702623869994,-3.457525943749378,-5.924755036896314,-0.08512175738231731,1.4947604237964456,-86.07907820580596,4263.985670729786,-238377.88529493485,-1.4287485389425164e8,2.11738859348871,-132.6967488995236,9725.325112386146,-862330.2430446069,-1.0278414842786694e7,-297.4432289680548,26089.615532325013,-2.6490270287466347e6,2.8400695451680684e8,60131.41542735958,-6.438690416383135e6,8.93657610638828e8,-1.4610173097648568e7,2.2003071617509346e9,4.986923374498934e9
0.4127063327829573,-3.191309308870994,2.648748924374074,14.178623574207904,8.247082982283365,0.4353830157070884,7.398887747208297,62.788147788415614,7.813234559032167,68.01450303554296,4.613757058616302,9.471526924318148,0.007092738183832319,0.02106614304159503,4233.888744596591,0.17687362082488542,34.279206707886615,-1186.768635525848,184469.2082662838,4.494451979619596e7,7.851130126857214,40.11080915945499,-1951.9606779179185,210811.3809651457,1.4170107126093432e7,71.80766403137318,-4325.628456349995,374460.4308037177,-3.49235075678001e7,-8752.849260830379,718508.2313919679,-1.203143898877777e8,1.4273605945202971e6,-2.8255809120238e8,-5.976823445487646e8,0.28546541236019485,0.23777830698331026,0.9732667584689779,2.626670690450983e6,623019.8267424266,-0.3389483050757079,-1.1488485019978572,0.19250611078625454,1.2218880382484887,1.6612953669958257,-0.00011771929026157232,0.08967906527322865,0.37530110911230824,4.384441717082019,1.4833610970894495,0.004134177532289396,1.331397940126735,1.4833638302342678,9.043851502992755,6.3997064076250645,5.067730946282926,0.17687362082488542,0.6631404974819021,7.851130126857214,0.3019627485906759,4.094072602632841,-5.498330988414166,1.0,10.0,0.0,0.0,-0.9000974466692141,-2.9201670610906465,-2.2799498254994393,1.120542572558692,-42.230080623429316,-16.095568659867915,-222.42404135799023,-3.570822950555402,-6.091558315854382,-0.08592916497603946,1.5594871641310328,-91.01250622894472,4684.769294320959,-257359.7066545232,-1.7752988257099012e8,2.2028575515598248,-140.42588143999836,10558.98837353289,-953938.2504582233,-2.0420628839485195e7,-314.29790560422396,28107.70443966355,-2.9279945879954016e6,3.1670441348833907e8,64527.60720093093,-7.100197152158583e6,1.0068807780690159e9,-1.606818473950152e7,2.474651204289257e9,5.586432178661625e9
0.4200758759455662,-3.1736102382988713,2.5416068093841244,13.894038069069106,8.222152664176106,0.403728498595344,7.413002300759131,62.017802592116446,7.757768267803076,66.08105323976534,4.614127422915085,9.455375744176177,0.006112461178152023,0.020207501329101235,3944.5079205592615,0.18276353992604782,34.92172267676525,-1336.6439497549786,180665.34469292787,5.1773856692151986e7,7.8349044573542805,40.893590393102514,-2106.866312455875,219864.25963261182,1.7154445873343967e7,73.12446489757453,-4562.540350199437,409353.66432192706,-3.734327767709735e7,-9139.087186042318,797857.0321209455,-1.3137439788229029e8,1.5875646046601094e6,-3.0887037080941594e8,-6.517098498319302e8,0.28546598902455195,0.2426483709666418,0.9700344661237479,2.5670291563826986e6,603854.9558810176,-0.2685673001698604,-1.1421431303809455,0.18291409479204146,1.376586700489848,1.8734053252488325,-0.00010937949973969129,0.09844130760847272,0.39346474253432273,4.337572641159576,1.5190108099061188,0.0036624238659030525,1.3522699500196997,1.4847958615790355,9.000254125726286,6.613297545346191,5.059731577542979,0.18276353992604782,0.6096788881978853,7.8349044573542805,0.26027069812298403,4.2094302457242545,-6.085773530967467,1.0,10.0,0.0,0.0,-0.8280358701824624,-2.9905417697651937,-2.289864448578149,0.4768990143461314,-44.79637004134816,-17.683283091832962,-232.6328313212931,-3.787230526597307,-6.4053991798144665,-0.08752464533962222,1.6868329221549794,-100.99598116867921,5580.26043128188,-280303.36426737334,-2.634647784390694e8,2.370361546750351,-155.96349711822648,12290.064272713062,-1.1366984032996157e6,-5.063652336419133e7,-347.99282388198634,32255.402959919116,-3.5125029700096506e6,3.811078553671731e8,73514.44116213807,-8.496475188034784e6,1.2472967094603188e9,-1.9142207574443284e7,3.0646782205278435e9,6.877918300849051e9
0.42667600948725415,-3.158020625031461,2.4513380969873797,13.64947349648312,8.197816486716736,0.3752617208410054,7.416006892770813,61.30157169833764,7.708475725246852,64.3952821872619,4.615859484210174,9.442773814060736,0.00527896127867585,0.019503573174971037,3706.0453799160905,0.18981256063188376,35.608380985464706,-1475.601483819583,174433.87517887572,5.825198977780557e7,7.848311137104337,41.70087826386082,-2253.496012224861,226991.47926121883,2.0046010970664375e7,74.45892361456485,-4792.081950820888,442351.8485988265,-3.9509455443269946e7,-9517.850528791241,874686.376120184,-1.4158857266183233e8,1.7432201930310386e6,-3.33222844076964e8,-7.016410112021984e8,0.28546644717592107,0.24699582728127,0.9673520884785546,2.5096015113478433e6,585541.7255183413,-0.20340857446059232,-1.1360174788461381,0.17191309161982826,1.5284842141219697,2.080697532234889,-9.531804398237056e-5,0.106455442496702,0.40953095555794133,4.295704806976697,1.5495265247923409,0.0032469168143497173,1.3700601952762683,1.4847614438072954,8.953649920774682,6.803882052759863,5.0386033154887375,0.18981256063188376,0.5657630894690949,7.848311137104337,0.22494877437247818,4.296207521227583,-6.631063644503808,1.0,10.0,0.0,0.0,-0.7679968193814455,-3.0462293518071872,-2.275646253298979,-0.08859254045695673,-47.05981941857262,-19.2106552854313,-241.22255378778982,-3.9854484917115416,-6.686299901035843,-0.08904465553215057,1.8081846542367521,-110.89283560923049,6518.118160998584,-281119.937280318,-3.694414448617461e8,2.5289443175813413,-171.1764995267778,14050.49304321727,-1.3114333875325539e6,-9.410621209084368e7,-380.68119020244137,36420.53301833429,-4.111194623500873e6,4.407538939807646e8,82474.30746324992,-9.94052097077261e6,1.496646006169181e9,-2.2316573760452047e7,3.687693733969037e9,8.2454617691826e9
0.42978619982037203,-3.150757714955223,2.410545853371354,13.537456686997956,8.185655958395147,0.3619146760747799,7.414404661218565,60.95591551540901,7.685411297827441,63.620372167451556,4.617190643759848,9.437540550544917,0.004902831069066976,0.019192051529512533,3599.9269076998035,0.19381301535005263,35.96770732144084,-1542.0793646077038,170672.88310114574,6.1359587871415876e7,7.864244944723412,42.11503390765507,-2324.8174055636005,230069.11211286945,2.1435850633819677e7,75.1364564765596,-4905.726168786376,458446.02981415985,-4.055669959200748e7,-9706.988877282767,912634.8559076146,-1.4650115975181517e8,1.8201900599380194e6,-3.4490255302063936e8,-7.255254735614843e8,0.2854666355814829,0.2490395325822127,0.9661657370816612,2.481217769511837e6,576545.2549597415,-0.17215017966878277,-1.1330957375139294,0.1659127069611429,1.6042537976716358,2.183715107530365,-8.611833698382565e-5,0.11027346669339082,0.4170212721599812,4.276026651357987,1.5634111966673918,0.003056177910654941,1.3781626382508165,1.4844393166253453,8.928795151935198,6.892603562743642,5.023971134125596,0.19381301535005263,0.5465002012273884,7.864244944723412,0.2090415125256057,4.3308647577223685,-6.891426383178412,1.0,10.0,0.0,0.0,-0.7412172021482007,-3.069566536232489,-2.260508292283498,-0.3503255030185891,-48.09936505874656,-19.961322845077976,-245.02639611441674,-4.079698341987628,-6.81719654491576,-0.08978578910393822,1.8676206682077536,-115.89014395552691,7008.2061201023225,-273413.6159911299,-4.305777355547617e8,2.6061553271641937,-178.77075164401424,14951.82368245719,-1.3966564174000537e6,-1.212317154467736e8,-396.867946518744,38533.85077387106,-4.418579318929988e6,4.6879448669907725e8,86995.3310172216,-1.068676833951325e7,1.6254520641714275e9,-2.395478830148148e7,4.013862891744727e9,8.96299942156984e9
0.4386791342593789,-3.1302773458958235,2.2996552673111976,13.228050038266575,8.148339431470916,0.3244326674650655,7.399751156710658,59.94152726550166,7.6202050156465875,61.49142396530434,4.623021955505873,9.425438654297762,0.0038954898207181655,0.018368539468002765,3316.770231913994,0.20810311976625337,37.11114544884275,-1733.7160975957784,157884.59309521696,7.00740759584061e7,7.945657388308703,43.406259968446584,-2534.854506958472,238307.14823568708,2.5238540151251834e7,77.22474682982805,-5247.824016450271,506293.1395216415,-4.3821879062764056e7,-10281.942182984372,1.0263642717348043e6,-1.6093074519518167e8,2.0505851755221914e6,-3.7879047759893626e8,-7.943653882669308e8,0.28546703961026726,0.2548644350558882,0.9630781078943138,2.39547347147421e6,549604.2957792588,-0.08182250992568639,-1.1246363492415037,0.14591077271992642,1.833817106345979,2.494128810284928,-4.921442937480513e-5,0.12128823019106919,0.4381076149157222,4.220007520682133,1.6012523886559324,0.0025384623208043896,1.400408952676705,1.4829828101728513,8.845488607952445,7.137401993047786,4.9654845856226535,0.20810311976625337,0.4972352984285697,7.945657388308703,0.1665114035105053,4.405432844331443,-7.6324586620186246,1.0,10.0,0.0,0.0,-0.6701484090311447,-3.1240384164926596,-2.1850387328592618,-1.0748369524069263,-50.903712886417246,-22.191056605308674,-254.79706911430554,-4.349117432868653,-7.179202870899783,-0.09196166932070629,2.0443623319535678,-131.3903034313776,8591.974152280734,-220106.7182110375,-6.501566437497382e8,2.833512375651237,-201.8979654877117,17784.626916097648,-1.648779616032119e6,-2.2627279715091872e8,-445.544774352497,45091.50772189579,-5.386022079810033e6,5.460831053746493e8,100910.69158853631,-1.305048536746087e7,2.0325923903780344e9,-2.9129632943621278e7,5.062228252370935e9,1.1275005824019281e10
0.44445013744601086,-3.11720771833573,2.2319498918093066,13.035507452614718,8.122068399203163,0.30099504696920254,7.3827761720900185,59.2653811389261,7.578605656256269,60.19170721972135,4.628542979329838,9.420117213257551,0.003303362687762549,0.01788428967967468,3147.827635918576,0.22002831268093237,37.93112094131421,-1858.1530677393991,149033.0810139604,7.522482834861162e7,8.028254595095428,44.312986420296035,-2674.473027869866,243761.7091453025,2.7294061673074238e7,78.67234885271769,-5480.581148379666,538738.7588146073,-4.634714194397535e7,-10676.713270711982,1.1032964987230368e6,-1.706576741850493e8,2.2055656145545407e6,-4.009979742827712e8,-8.388745210049933e8,0.28546716370349423,0.25862888570929227,0.9613361041373665,2.3363657064105724e6,531251.2896995483,-0.023580776533459226,-1.119079070874219,0.13085180363740723,1.9905167191983422,2.704373005337941,-1.5953205682231817e-5,0.12848004592216064,0.45150439276843124,4.183901019306474,1.6242721661100123,0.002230715656099126,1.4141781943618474,1.482047689142207,8.779969435561794,7.283912210799893,4.914498276144149,0.22002831268093237,0.4706288119260244,8.028254595095428,0.14153858721395135,4.433354108707497,-8.095724684656524,1.0,10.0,0.0,0.0,-0.6284801326894967,-3.148249556737332,-2.1100004620353205,-1.5188724064758818,-52.52919486064818,-23.674219944547296,-260.09563387656067,-4.521080006355846,-7.397979041125213,-0.09338543118193673,2.1629957033449774,-142.37892571344497,9772.409698911511,-163592.99743283214,-8.294216521032789e8,2.983825820853839,-217.86769208449573,19818.09405548437,-1.81990061253092e6,-3.17214289422573e8,-478.5492382166134,49714.06092769484,-6.0809516899118135e6,5.929928974533952e8,110606.4041245848,-1.4753476310235076e7,2.3256664339058857e9,-3.283822436208906e7,5.829242483389832e9,1.2968869449897842e10
0.45028150686693424,-3.1041726322811076,2.1666803899475777,12.84720726152802,8.093892917397456,0.2783305633679325,7.360212262692846,58.57111154486892,7.5372570682503905,58.95434001678951,4.635593616959016,9.41697174046143,0.0027610950867535244,0.01743211343621071,2987.902998542663,0.23458182672854722,38.803630028884456,-1983.3121732922082,140945.377483262,7.961507792899777e7,8.136535607949606,45.26322229234625,-2816.686023029158,250055.8735948396,2.87319271371871e7,80.17320174090287,-5720.656715833088,572596.1005809584,-4.9442553498310976e7,-11085.28739667978,1.1823417207444177e6,-1.8086085731459922e8,2.3633413971486455e6,-4.234644376002818e8,-8.831591175105027e8,0.28546714845897897,0.2624195896052336,0.9597999103786988,2.2741428011958557e6,512134.60435588995,0.03361278538320077,-1.1134251759630298,0.11429785871001244,2.151666818319997,2.9189588058903224,2.556981557375392e-5,0.13575571344924975,0.4647989482804069,4.147662063936655,1.6462690444938828,0.001946738871046887,1.4276197871951082,1.4815001002592039,8.702932290806071,7.415897452259703,4.85300577872676,0.23458182672854722,0.448862851170456,8.136535607949606,0.1186648436055468,4.445371037869441,-8.533705613822677,1.0,10.0,0.0,0.0,-0.5899598843844702,-3.1627426173999225,-2.0144236828412216,-1.9387186211173777,-53.95836963893443,-25.164975433674464,-264.50290536850184,-4.689598733386603,-7.5995970232714605,-0.09479436151457979,2.284108454260031,-154.13080808335283,11092.86555279285,-97982.88323426792,-1.0367193909399301e9,3.1349368392721604,-234.5312860218071,22012.069421723394,-2.0027314003012083e6,-4.247320261716723e8,-512.3919565693102,54610.07338844412,-6.831803882706635e6,6.390769173674269e8,120757.30150211373,-1.6585213753921814e7,2.642606633958953e9,-3.679896537847392e7,6.663144765273394e9,1.4807242423787699e10
0.45636050390556104,-3.0907625143611357,2.101782462940897,12.657313960920947,8.062848659777675,0.2560458513988509,7.331503595667885,57.83914590313079,7.494976508923856,57.75250784763129,4.644539730116029,9.416211372525492,0.0022609380585827113,0.01699758239155728,2831.851848614476,0.25277133660701473,39.73887201148354,-2113.037034136181,134824.04185316627,8.290534874913993e7,8.276516693050237,46.26581221645104,-2964.712379235918,258202.63970393667,2.9238203589350007e7,81.73674904615444,-5971.788123219129,608977.1186358165,-5.346903367734591e7,-11512.187802867598,1.2648402122648684e6,-1.9199247178038e8,2.5256377982007223e6,-4.468065102966555e8,-9.281261361086501e8,0.28546695457370225,0.26635667033644694,0.9584459502696537,2.206987469814019e6,491746.32874263707,0.08998006534503211,-1.1075048016270204,0.0960842868082891,2.318620393974404,3.1392023243328344,7.722637447713005e-5,0.1433316931596369,0.47839797732237743,4.110190066706019,1.6678454943462173,0.0016819546692655157,1.441183733956279,1.4816637223471107,8.609713110811278,7.529781773958785,4.778993941893171,0.25277133660701473,0.43246559287883557,8.276516693050237,0.09754477798606938,4.442102349276672,-8.942374674754063,1.0,10.0,0.0,0.0,-0.5535718079802021,-3.1666622449468784,-1.8966372318739375,-2.3377022727462387,-55.17168957160952,-26.669153600010155,-268.04219435568234,-4.856841504218018,-7.783016061785016,-0.09618899374857254,2.409389858152596,-166.90814999917126,12607.847551335137,-36459.606294538564,-1.2711995225811164e9,3.2882837476069784,-252.146088273566,24421.708972372224,-2.2116026354055647e6,-5.459480079938569e8,-547.434390315196,59860.67782487463,-7.6601055727865845e6,6.903045002632837e8,131485.34820728964,-1.8578732031226464e7,2.9934099039686356e9,-4.106276908217536e7,7.580112054652321e9,1.6816623782028019e10
0.46304360822886415,-3.076224354382589,2.0338835108375966,12.455748480282471,8.0269127764935,0.23337012959008588,7.294673990682243,57.02975015046497,7.449545312083972,56.538744275526,4.656202844695818,9.418407870397411,0.0017913761396529094,0.016559468776301947,2671.8675272298133,0.2766546728855572,40.769129295209176,-2254.9552258121207,132444.17811927362,8.453765635620046e7,8.462331687047135,47.35024733892598,-3125.469220934228,269875.3182844036,2.828841120687366e7,83.39999057359596,-6243.087654314504,650101.1730032759,-5.906744951041527e7,-11970.034157734444,1.3539892425061837e6,-2.049150240404607e8,2.697282181930555e6,-4.7228325006270736e8,-9.757302907773631e8,0.2854665008016101,0.2706672093527301,0.957249743848326,2.131072968231857e6,469014.6682831696,0.14628066435711845,-1.1009828593748126,0.07567145495202429,2.4954731482518793,3.369665948002099,0.0001430892133220626,0.1516370078169045,0.4930532226641652,4.0694048113706165,1.6900062938085643,0.0014285050142205818,1.4556292256200152,1.4829871673573707,8.491102422804484,7.619431111512214,4.68732988045754,0.2766546728855572,0.4227203637932815,8.462331687047135,0.07767487528723623,4.423280563502255,-9.318026761549916,1.0,10.0,0.0,0.0,-0.517795944425228,-3.1579348234821207,-1.7516650334448798,-2.7221518386726578,-56.136576689405615,-28.211337712973794,-270.7275443267886,-5.027658399042722,-7.947230755162003,-0.09758242925153116,2.5428320165862837,-181.28894217210302,14431.79259269407,-3704.8467002966063,-1.5303585078520613e9,3.447656143665784,-271.33191811303635,27171.264146404537,-2.475952054001902e6,-6.742628591677396e8,-584.6486668092293,65665.16878254621,-8.614832260806872e6,7.602199579748657e8,143119.28557684497,-2.081657838981305e7,3.401842786585919e9,-4.577006397341956e7,8.621127127081566e9,1.906867602269648e10
0.46986431442994914,-3.061601629950917,1.9680445947945724,12.257435570735892,7.9885531409998505,0.21236162730279592,7.252426951379641,56.20452986788437,7.404358720681131,55.41413343840493,4.66992809168916,9.423869870976704,0.0013981685285706677,0.016150579523597778,2520.0687753561533,0.30541710171584324,41.79378254874681,-2399.283872815225,136026.98664180466,8.369146146364693e7,8.685520911867737,48.405882403203165,-3285.6803586117644,285342.99583916756,2.5451480599593353e7,84.98420539664708,-6508.876831712962,692991.2635828379,-6.619180983966086e7,-12412.150042448959,1.4416515811502545e6,-2.1889668168892115e8,2.861264032220805e6,-4.980231356214997e8,-1.0221003393630204e9,0.28546574888279375,0.2750466932659469,0.956334236176224,2.0521612805998868e6,445752.3157980684,0.19593110979821232,-1.0943310081105309,0.05530195168772138,2.663105488646986,3.5846619164182085,0.00021860022921298925,0.16008314081446734,0.507715721456776,4.028273527458533,1.7110234871091865,0.0012091266775360026,1.4699231034892342,1.4857312570949512,8.35300945722949,7.666682078600916,4.584634844475573,0.30541710171584324,0.4222866046150108,8.685520911867737,0.060983157173922845,4.392530995002009,-9.609033496325782,1.0,10.0,0.0,0.0,-0.48546791311172516,-3.136170037221394,-1.5953987992866958,-3.049628972582283,-56.70373103211861,-29.614503746054133,-272.3088889393203,-5.185451966342133,-8.070982822523877,-0.0988047515564222,2.6710888084542335,-195.95623296473974,16447.55645439709,-40272.80062463228,-1.7666336588439202e9,3.5962111896845785,-290.195941896019,30028.74258716237,-2.7987621178678162e6,-7.776220641737056e8,-620.1548856897755,71461.8661370947,-9.624812769396702e6,8.600379369081454e8,154457.25596702832,-2.30886184143683e7,3.8428330753527412e9,-5.043811700661284e7,9.692161242343056e9,2.1335649840631992e10
0.4762565680509485,-3.0480888727441178,1.909287083575196,12.078040661700554,7.951362250434435,0.19466862162103954,7.209531451008602,55.43721041175025,7.363089620623277,54.45771367927832,4.6842505659923335,9.431776525871582,0.0011030364340996939,0.015798218228620577,2387.4708621496566,0.3363552277149426,42.709601614134016,-2534.014755920353,145328.99787151022,8.048839882396929e7,8.923784052353023,49.3282123021785,-3431.0636656301344,303199.23878056125,2.104636677138139e7,86.33402089406614,-6743.968471242973,733650.121016241,-7.414904807878707e7,-12795.572883052073,1.5197167234714485e6,-2.3269422935092834e8,3.0026209206056446e6,-5.218804185741844e8,-1.063545422420602e9,0.2854647595522754,0.2791324402792107,0.9557370227853363,1.9776999276685952e6,424153.7987411695,0.23443264006273556,-1.088115961902354,0.0373442904204435,2.8047819288872913,3.762960758988224,0.0002953604172223769,0.16797493473768285,0.5212167295981153,3.990217159132542,1.7293648853492927,0.001036562432156668,1.4829405140602283,1.4895770119202556,8.209740665058227,7.669054051310866,4.482074927463551,0.3363552277149426,0.4305757210474884,8.923784052353023,0.0484060995120387,4.357719988795504,-9.793992147083456,1.0,10.0,0.0,0.0,-0.45855905109953027,-3.105987963372948,-1.4492890189304768,-3.2957198844885873,-56.86686763077046,-30.744760923676964,-272.92497792599227,-5.317342183735544,-8.147507470090778,-0.09974095201796052,2.781817611441448,-209.37558154287072,18451.31566334088,-162316.0858989979,-1.9350564392393718e9,3.7201208835387067,-306.83596192363973,32701.975576670644,-3.159912781740928e6,-8.299740637196333e8,-650.4860332015005,76654.70706822697,-1.0592281960940694e7,9.908329016278772e8,164339.4937640173,-2.515858273248486e7,4.2776007318431797e9,-5.457260716968909e7,1.0682585532613693e10,2.337210545045259e10
0.4823893753605006,-3.0352939696455024,1.855412910907884,11.911528551353387,7.914838971003164,0.1794522868803365,7.166184038680968,54.71069160402886,7.32444217834375,53.61931543204953,4.699098748846247,9.44167663813059,0.0008783453724325507,0.015484644868235031,2268.353870841081,0.36944823227922113,43.53836385580693,-2662.395974878692,159330.73457691862,7.534949708335404e7,9.176877262008977,50.1448611664631,-3565.5504025819505,323071.83275561925,1.5367521003249388e7,87.49859765338684,-6955.351329292782,772715.3906918289,-8.281408947435363e7,-13132.926105215824,1.5905172685541825e6,-2.464668700537223e8,3.126758917324711e6,-5.44524325957e8,-1.101664749457463e9,0.285463539985957,0.28303505723823263,0.9553782929757277,1.9064858272244453e6,403823.30613860546,0.2640216575002269,-1.082181077142188,0.021561782715397666,2.9253793088900326,3.9115696928899863,0.00037320938878483933,0.17553320963830987,0.5339793999823479,3.9541779430757447,1.745843796472006,0.000897468494187877,1.4951002939466846,1.4943161221297583,8.062213607942212,7.635771689135529,4.379789707891133,0.36944823227922113,0.4459316731112864,9.176877262008977,0.03879041771707893,4.3221809225965275,-9.896687115946488,1.0,10.0,0.0,0.0,-0.4354005441277056,-3.0703423384861845,-1.3152401975900154,-3.47946105397118,-56.725303242158496,-31.656147736012176,-272.92001618917243,-5.429918365965048,-8.188844682428993,-0.1004456677034026,2.878579163301126,-221.74865082243866,20447.72824617397,-368857.14116294816,-2.031454658717719e9,3.8245684640346544,-321.66858652798993,35225.1722319374,-3.561629416826468e6,-8.289954103694967e8,-676.6775932179455,81353.02097002958,-1.1529516675909547e7,1.1552355146565742e9,173034.0359963854,-2.706264457441223e7,4.7123398480121975e9,-5.8263794776509464e7,1.160799323714699e10,2.5214333262525978e10
0.488064712214744,-3.0235975862139823,1.8076028742044674,11.762110998953402,7.880532519626265,0.16680632918276897,7.124748978725769,54.04958911093836,7.2894594605052,52.90365293330333,4.713621652175654,9.452645108944907,0.0007132813043872527,0.015213168251035657,2164.6708453023025,0.4027858915798818,44.259843320700774,-2779.926954380913,176052.5707534426,6.902899042328179e7,9.430723951067057,50.84215506785068,-3685.4419256971278,343391.14065520326,9.048491665454388e6,88.46899351033255,-7138.819049597956,808651.1565226027,-9.156076743245573e7,-13419.67253081408,1.6525417232573468e6,-2.5956963574311683e8,3.2323799777492215e6,-5.652745776482071e8,-1.135740929367085e9,0.28546216963055904,0.2866312227234318,0.9552121981770858,1.841275161307534e6,385490.40348834964,0.2854252961142002,-1.076719979633399,0.008374828277425358,3.02392063835114,4.0303156964759825,0.0004482181868490849,0.18252494930135765,0.5456462515606497,3.92125427048293,1.7602144775550441,0.0007886412841974104,1.5060698264679382,1.4994780688737972,7.9193333942910735,7.578244819437401,4.283137145853031,0.4027858915798818,0.4659253291314116,9.430723951067057,0.03169569483851343,4.289285106522097,-9.934944610928898,1.0,10.0,0.0,0.0,-0.41595975590406487,-3.033365783777711,-1.1997554940802115,-3.608585687788497,-56.37565210320705,-32.35789947759602,-272.5392767898293,-5.523167290826297,-8.203761670795204,-0.10093963825464769,2.9599595147911333,-232.66990181958238,22334.082601433838,-636431.8013200368,-2.0580876964776154e9,3.9093102931494244,-334.37471843236574,37503.365273434516,-3.977692781392234e6,-7.811655403683991e8,-698.4535799396901,85435.41369996888,-1.2397553159339558e7,1.3408609308824964e9,180390.02135445067,-2.874328988612728e7,5.127220999831943e9,-6.142891262351225e7,1.2437459889833004e10,2.6813506270432716e10
0.49587639114183574,-3.0077189060140097,1.7448055170505792,11.563455061959283,7.8328544962099915,0.15143787392248334,7.066481603380328,53.16085612783073,7.24245259110043,51.99842412192923,4.7345573617848355,9.47021588580059,0.000539723329158818,0.014865015013030641,2031.4560525365787,0.45244392267963635,45.18502139395409,-2938.806859705946,203576.73591865486,5.839205302914612e7,9.808196959289196,51.71957924023494,-3843.4253018215695,373503.7057641011,-909947.0115055204,89.65984384324389,-7374.189887766298,857450.4839076861,-1.0442238223802783e8,-13779.676531866466,1.7329977347595901e6,-2.7797535943551826e8,3.365453508274898e6,-5.93548268211801e8,-1.1812045492498648e9,0.28545989708926744,0.2915566030333603,0.9552087633639991,1.7532796333433266e6,361186.82036522095,0.3066998735754072,-1.0692603456407763,-0.007542859523629724,3.1411337209372063,4.1677322377633015,0.0005555501566952761,0.1921595032536277,0.5615118765046865,3.876624998028789,1.7787654129144588,0.0006648865774775935,1.5207221791528498,1.5075396381610713,7.71666771261343,7.46595562729189,4.148933694529712,0.45244392267963635,0.501218743029351,9.808196959289196,0.02419691235935332,4.2457703316849145,-9.91572228356198,1.0,10.0,0.0,0.0,-0.39184806166081715,-2.9789491257797875,-1.0569353004142026,-3.731944056541349,-55.62497414018472,-33.13063714333857,-271.61894296791706,-5.6371134101883635,-8.196203758515484,-0.10140233324661237,3.0602682722042145,-246.8335235617073,24953.42982743129,-1.1101211893077553e6,-2.000032762161794e9,4.009528585642015,-350.3607329686896,40532.45527646092,-4.607406547801557e6,-6.47403488842596e8,-724.9861710252442,90655.33100064748,-1.3584251506274585e7,1.6420798251582441e9,189530.10942877398,-3.0929982955436043e7,5.712137148441238e9,-6.542023226408976e7,1.353532406122871e10,2.8857755591759445e10
0.5013760935223154,-2.9966890851384345,1.7025589075372383,11.428245261506055,7.799160874201847,0.14187553388410867,7.025060279718759,52.551612733257016,7.210096823125804,51.407644517857754,4.749791147373907,9.484073573218277,0.000446580790870352,0.01463542364532125,1943.776909209088,0.489711475686715,45.79388148483938,-3048.1640263946147,225159.42999920467,4.99214642890942e7,10.09183726349168,52.28850492812142,-3950.0576218324823,395644.7647007138,-8.526067253159871e6,90.4162788939423,-7529.73222164733,891215.4002465794,-1.138480293679019e8,-14013.410590606043,1.7867460859943463e6,-2.910798422084134e8,3.4522831125046676e6,-6.132871696679933e8,-1.2125030564923377e9,0.28545802542173976,0.29500703324903305,0.9553405494301911,1.6928955119190204e6,344800.7610880284,0.31690238167621493,-1.0640521647531402,-0.017300833979824508,3.2127265162524736,4.249288363760013,0.0006338784092241792,0.19895952671803707,0.5725663837936853,3.845688214853363,1.7910624310328107,0.0005926932545768407,1.530724948502852,1.5137099722247778,7.572117571398203,7.3697762335277055,4.054678430513456,0.489711475686715,0.5306128113077605,10.09183726349168,0.02015018610513604,4.2169186303907304,-9.86368633314726,1.0,10.0,0.0,0.0,-0.37644457708627765,-2.9396708369248095,-0.9679904977102635,-3.787713179021485,-54.95520944645757,-33.56333109620425,-270.79285262764705,-5.709247190161056,-8.176703171471688,-0.1016011759708987,3.1238075099606837,-256.2276998757324,26793.443652497048,-1.5031016934408532e6,-1.9015333470289223e9,4.070502903369425,-360.69323397338627,42588.02044212323,-5.080545016288762e6,-5.136263498502714e8,-741.6491235011208,94083.32703396806,-1.4410031090264615e7,1.8793304982146096e9,195381.971378517,-3.238979184076626e7,6.1297028387515335e9,-6.801214511348532e7,1.4279955846657059e10,3.0202711160732452e10
0.5105960962194599,-2.978466730971837,1.635125437298718,11.209745342714792,7.742768511392847,0.12783885740391013,6.955654275353542,51.563073260396706,7.157111484342961,50.487210211356114,4.775961358013082,9.509616704599429,0.0003297393981039351,0.014275362476174265,1807.1346290990011,0.5558872669420265,46.74752412097709,-3226.1852462334177,263724.89185087563,3.462023919190169e7,10.597723149963207,53.170083676042125,-4121.202971611395,433555.8416360009,-2.190835426051499e7,91.57053144497938,-7775.5637191384,946615.7396646214,-1.2998142973058224e8,-14377.931323248964,1.8726582061174314e6,-3.13140557311653e8,3.5885747950101816e6,-6.461590712054414e8,-1.2642192138976593e9,0.2854543767316054,0.30075922096952895,0.9557673951889722,1.595082880546947e6,318765.3267934207,0.327034212057725,-1.0554075251035058,-0.031311993400518885,3.316639940243487,4.36407417836554,0.0007705842344541161,0.2104079917596735,0.5909168084931284,3.794725239566765,1.8104285637365258,0.0004935311889798231,1.5469077203241959,1.524650203425223,7.330174865028355,7.187753292520929,3.898735784789647,0.5558872669420265,0.5867162678750268,10.597723149963207,0.015042583991684042,4.172192844585128,-9.726489845547459,1.0,10.0,0.0,0.0,-0.3530742907239661,-2.8743563181196623,-0.8391518220120007,-3.836569070432011,-53.6535224554214,-34.12984359471092,-269.2217490303795,-5.8189398799489505,-8.127260231600197,-0.10174908959411041,3.219598182052426,-271.02497123022056,29840.818425084166,-2.241023650035915e6,-1.653428706072644e9,4.1588117036718275,-376.6111053875411,45898.32144814376,-5.9089263400647985e6,-2.352648165368082e8,-766.6667765056709,99454.6713986199,-1.5772055560192723e7,2.309009340972122e9,204348.7205297001,-3.471523318179764e7,6.833662625209007e9,-7.204220515373246e7,1.5484552517081013e10,3.2322247380254883e10
0.5170511272299,-2.965903828526634,1.5902825958643414,11.062569421125556,7.703528119284663,0.11928503968699142,6.907491771238409,50.89629643456326,7.120886007067212,49.88596065114,4.7946023358808265,9.528960544011063,0.0002695576826947814,0.014039595778610046,1718.5659011504335,0.6046634936547632,47.372797666752376,-3346.658514333541,291605.39032311644,2.349554575109584e7,10.97314255367285,53.74440331091333,-4236.013804174228,460219.6695132266,-3.1462177114799097e7,92.31545488877578,-7938.948596523669,984515.8555921619,-1.413444614775932e8,-14618.181801751136,1.930410953902238e6,-3.2857522905646175e8,3.6790689928615703e6,-6.690786119559656e8,-1.3001877519718976e9,0.2854514354197034,0.3047620781306044,0.956194359953064,1.5293692005394518e6,301628.43570946966,0.33003791683916855,-1.0494223512300642,-0.0396194418915183,3.3799222554958774,4.431807086268724,0.0008706263868629117,0.21846881138458518,0.6036455760346168,3.7597157052588956,1.8231497102881078,0.0004371343626346823,1.5577976900163149,1.532573558034386,7.162950722393502,7.050732996764049,3.791871635557542,0.6046634936547632,0.6302028967784002,10.97314255367285,0.012393298074408945,4.143522153248954,-9.604841364217034,1.0,10.0,0.0,0.0,-0.33829135486680706,-2.8300966480206817,-0.762474361761547,-3.844869041236111,-52.653289681442565,-34.43592578132774,-268.04743886933073,-5.889493222352149,-8.08512958909623,-0.10174385895252781,3.280160718311219,-280.7710478877482,31934.20862103776,-2.797499293320499e6,-1.43458682111197e9,4.212556990328458,-386.9086108026541,48124.37964524288,-6.503824847755386e6,-1.2570108887738615e7,-782.5072709362878,102991.35972643505,-1.6708336012305897e7,2.624909045479416e9,210146.96609210016,-3.627129068474755e7,7.32632809372867e9,-7.468689278247336e7,1.630234373347236e10,3.37320992860092e10
0.5229336799539892,-2.954590941220126,1.5510080450877801,10.932402185308352,7.668032459153072,0.11226690765553202,6.864129091174878,50.30702717157079,7.088455266493512,49.36380780914282,4.811734431255031,9.547476394932715,0.0002260359416758582,0.013835134310873702,1642.5303019340183,0.6506982386364449,47.91699151950232,-3453.4570508756465,317175.60652870307,1.3290969449212287e7,11.329797603955717,54.24345350667099,-4337.515451518982,484377.7551209576,-4.0155682913136065e7,92.9612382186617,-8083.028305711084,1.0184631870835453e6,-1.5165944626078475e8,-14829.522516625084,1.9817711279075418e6,-3.426025956601055e8,3.759149850356788e6,-6.899489686579244e8,-1.3329868151471174e9,0.28544847250377686,0.3083923447615318,0.9566597331885278,1.471553450440452e6,286788.2617012195,0.3304931588117693,-1.0440171315856817,-0.04627902148295062,3.432321201751617,4.486670358178859,0.0009651276135035832,0.22585282977041515,0.6151699793790084,3.7282884748070044,1.834197904455792,0.00039317131806936554,1.5674060317118037,1.5398802912032845,7.013043038926321,6.922203400789492,3.6965134906471753,0.6506982386364449,0.6723601632372146,11.329797603955717,0.01046672458311023,4.119153904219891,-9.482019195444353,1.0,10.0,0.0,0.0,-0.32580701112680055,-2.7913094984886664,-0.7009964232425423,-3.8381041015913047,-51.70231066289457,-34.66616958263237,-266.9543606841767,-5.95052735041058,-8.043969246513086,-0.10167842132392693,3.3316010965442997,-289.2793680590365,33808.45223947637,-3.3219086824895944e6,-1.2134880621306014e9,4.257088423347717,-395.8105493674909,50095.53817994404,-7.050511169938682e6,2.0275567264188945e8,-796.0396413760427,106089.7555740746,-1.754980647527776e7,2.918706446936536e9,215177.9783786878,-3.765026332385862e7,7.773903263036282e9,-7.700637358723654e7,1.7034313258206917e10,3.498084652875714e10
0.5324026768405437,-2.936645475889908,1.4907781331489491,10.730414742744333,7.6115542049717275,0.10229508426942317,6.795704800111294,49.3951068517549,7.037346464394682,48.56701021481264,4.839476426442728,9.578795315988641,0.00017269492492160245,0.013524724559920372,1528.7568567244202,0.7277356389373592,48.749374340565176,-3619.5840519198473,358049.4249185825,-2.946768039609467e6,11.932157524247302,55.00776033844157,-4495.477799011345,522716.2684491371,-5.3932458909768336e7,93.95218924233156,-8307.542200032362,1.0720524532268932e6,-1.6807841747076678e8,-15159.109988763112,2.0626095741250378e6,-3.650862402216871e8,3.8849767847178504e6,-7.236098962902312e8,-1.3861235126681306e9,0.28544312608836614,0.31420041057886516,0.9575357039957938,1.3826881563417807e6,264413.7626781591,0.3276505760588901,-1.0354159569904828,-0.05545769506422468,3.508455428980092,4.564575240571983,0.001124238516307885,0.23782308771929955,0.6335836719303849,3.678646939756444,1.8509802321791606,0.00033432174159517107,1.5822421778787983,1.551659628774284,6.777824501626309,6.7124090249319,3.5474964401295264,0.7277356389373592,0.7445731780207971,11.932157524247302,0.008089214059082712,4.0831293183465664,-9.269396276899162,1.0,10.0,0.0,0.0,-0.30745884082803426,-2.7325132212073453,-0.6163367529741677,-3.804939655904788,-50.12707794178209,-34.963697315719095,-265.1860397790238,-6.0440321448440555,-7.975696883072536,-0.10147819316427624,3.408327908209392,-302.3440813313954,36755.315587873425,-4.1838621245446852e6,-8.312863501258384e8,4.321917669608016,-409.3746280422828,53169.69157681307,-7.93130537874103e6,5.627986897431355e8,-816.4704216202894,110886.39678742414,-1.8883398060727544e7,3.396758306753681e9,222911.46003253633,-3.981306495469788e7,8.490776040756816e9,-8.061600194603622e7,1.8195080205536934e10,3.694652179429927e10
0.5393590558978568,-2.923664089200671,1.4487337008904202,10.58766113410983,7.570651037202547,0.0958548848550326,6.746702724793755,48.753484944574346,7.000610096929212,48.01106402320117,4.85991219344308,9.602818926120657,0.00014319168781988696,0.013309984587597076,1451.3997761274234,0.7865089167422776,49.33158936207234,-3737.3389385257283,387543.77760496864,-1.455468983539017e7,12.39655259087714,55.5444976770629,-4607.850521148413,550337.105646388,-6.3788194077719145e7,94.65224485969736,-8468.036531590495,1.11070691744087e6,-1.7995204457404482e8,-15395.632831819552,2.1210031470929463e6,-3.815346357999798e8,3.9760122522260053e6,-7.484651637006621e8,-1.4256171616851017e9,0.28543873528663016,0.31843922905537486,0.9582616246115556,1.3206858609395796e6,249117.60603698704,0.3233605326248962,-1.0291755790796377,-0.06117825317129068,3.5593708347315873,4.6156455917057775,0.0012467382733405937,0.2466883330033017,0.6470125196500178,3.642911691562909,1.862580423827182,0.00029859125031965743,1.5926500433868498,1.5602346142447823,6.610324059369245,6.558459391166081,3.441723998057603,0.7865089167422776,0.8006366638294631,12.39655259087714,0.006764016359062165,4.058925428440062,-9.106586825661708,1.0,10.0,0.0,0.0,-0.2952015114473123,-2.6923874349480785,-0.5635803843350717,-3.7669806586369217,-48.9546840743159,-35.13948698125163,-263.89863114374236,-6.110053995406458,-7.925837125920706,-0.10127286089833322,3.4608189646012306,-311.5250286526505,38865.774618381714,-4.821413774207007e6,-5.402301243256326e8,4.3654087422128125,-418.86512332952907,55362.53384043281,-8.574744088530686e6,8.313268153687489e8,-830.6958181664637,114298.06551710743,-1.984932530573094e7,3.748509910125844e9,228393.61578574506,-4.137138880463322e7,9.01487405735149e9,-8.320646133854842e7,1.9040506963248848e10,3.837353604161776e10
0.5469851705786873,-2.909623898677977,1.4046446374022041,10.436363525541571,7.526431370658569,0.08952093106650644,6.694351302080174,48.0769497234974,6.961080836227604,47.42623153937445,4.8823112352983085,9.629991300969102,0.00011768827202700211,0.013086293615114328,1372.1332921076653,0.8529725778046408,49.94547168948777,-3862.5739890577247,419174.5377800857,-2.6857538119234078e7,12.926867539050287,56.113407757674,-4727.992620338461,580040.5021073921,-7.428169390435748e7,95.40002977127057,-8640.746701992672,1.1525065504463306e6,-1.9277022791287115e8,-15651.518184884599,2.184413933033614e6,-3.995200454052999e8,4.0752220973027716e6,-7.759063975838447e8,-1.4695115416119237e9,0.2854334614599865,0.32305867726306947,0.9591225201012398,1.2558444463856635e6,233400.24084687955,0.31699336698241887,-1.0224106311183316,-0.06661524406388605,3.611434238693576,4.667196712152263,0.0013864179556845127,0.25648054068349124,0.6616453008915695,3.604438566797024,1.8746381162705623,0.0002652090941824438,1.6035872165085758,1.569487454467827,6.432107222867228,6.391556386493719,3.329434270550358,0.8529725778046408,0.8647285703220595,12.926867539050287,0.005610661971287758,4.034346381285925,-8.925358154036132,1.0,10.0,0.0,0.0,-0.2828217264477104,-2.6514452662873635,-0.5133239522899355,-3.715218314472262,-47.669157457179026,-35.30182322224461,-262.5104964079552,-6.180621590146279,-7.872715604858691,-0.10100403733541405,3.5153143160792952,-321.25179605864406,41129.06217947223,-5.517655656850939e6,-2.18967640413464e8,4.410037885611451,-428.91061867680526,57713.84221343285,-9.27403615787971e6,1.1250184230370736e9,-845.7449168011626,117959.99217776845,-2.089776135773115e7,4.1325597514494305e9,234278.59864261464,-4.306193437085213e7,9.587824510487354e9,-8.601552994542906e7,1.9965891615115273e10,3.993594585559632e10
0.5510296863136321,-2.9022569054142053,1.3820692828800536,10.358241342305032,7.503253318448282,0.08643271074106224,6.667199087797754,47.7292748955707,6.940419109371745,47.12548428182301,4.894174367768917,9.644714690799903,0.00010644738165328484,0.012972292714154787,1332.2885116855985,0.889066508036064,50.26178301021873,-3927.465725227008,435621.1754071821,-3.318335376295095e7,13.21716435939851,56.40799310448135,-4790.563639440503,595548.2374148256,-7.970781816410942e7,95.79002756739796,-8731.243505227218,1.1744675567207022e6,-1.994854028232065e8,-15786.267425729993,2.2178804789752145e6,-4.0904818889372253e8,4.127775425503237e6,-7.905623077164832e8,-1.4930846877324665e9,0.2854304662687794,0.325496903809285,0.9596025366335975,1.2227538058033877e6,225490.02033149893,0.3130301298001016,-1.0188550621848558,-0.06918797838529692,3.6377337977114825,4.6930373031286265,0.0014626946650996683,0.2617060826707177,0.6693699240638241,3.584328442169017,1.8807668659162453,0.00024956979059735575,1.609189317529682,1.5743147823104726,6.3399102153815,6.304200302930233,3.2714338888553196,0.889066508036064,0.8997669784333907,13.21716435939851,0.00509945607558079,4.022066972899108,-8.828914616855155,1.0,10.0,0.0,0.0,-0.2766681009600701,-2.6310126816324684,-0.4894427789711337,-3.6842338470403457,-46.99062003685161,-35.377772755443544,-261.78650902175997,-6.217464618887093,-7.84544974868439,-0.10084618174609133,3.543106528284868,-326.28522505589495,42309.245767325505,-5.884276815488958e6,-4.945011738056789e7,4.432654994326155,-434.1124014723266,58941.72555136652,-9.641906214349058e6,1.279507537346448e9,-853.5481939252586,119876.92606775097,-2.1450305686856776e7,4.335229765809463e9,237363.83547763803,-4.395413945695433e7,9.891404486222847e9,-8.749957876702517e7,2.045764984907206e10,4.076751639477887e10
0.5595689061005457,-2.886878913534853,1.3361448891483638,10.197918009029795,7.454955321569815,0.0804517416926059,6.611320935387514,47.01981555912406,6.897455482743785,46.50987760622798,4.919156469470327,9.676421848534021,8.677571191389565e-5,0.012741416065993364,1252.80492193022,0.9671717597171927,50.910730361838354,-4061.266649136787,469569.6947588417,-4.6065791362799495e7,13.850885539357625,57.015883272628635,-4920.374139243977,627750.5527174379,-9.08465298956859e7,96.6015695587395,-8920.32918056299,1.2204463298501358e6,-2.1348698885505548e8,-16069.462586673717,2.2883492870877758e6,-4.2916708559458095e8,4.238936491117059e6,-8.217834450312824e8,-1.5436016877050261e9,0.2854236855600955,0.3306180272546242,0.9606605254730743,1.1557546391995754e6,209705.54668559073,0.3035577146150174,-1.0114210643875292,-0.07400125037804257,3.6908080772010816,4.74490038434883,0.001628353848885779,0.2728144012734487,0.6856011039644737,3.5425288301471918,1.8931300602485808,0.00022047597029440876,1.6205714135601446,1.5842931998812613,6.150504762638076,6.123002833645716,3.152464182285658,0.9671717597171927,0.9760073894596025,13.850885539357625,0.004199614773337724,3.997696414239721,-8.62598471883417,1.0,10.0,0.0,0.0,-0.26453444361543005,-2.5907136936174266,-0.44441154718393516,-3.6122726371070604,-45.57129794440202,-35.52015660010821,-260.28922284563254,-6.294257190599463,-7.790323610048909,-0.10048445199436662,3.5996204703597083,-336.66500651485796,44758.54141859773,-6.650023208434727e6,3.034841622586386e8,4.478471992066268,-444.86010223059304,61497.535576851646,-1.0411439058868295e7,1.601306327642846e9,-869.7193017506013,123882.67263727894,-2.261119690188329e7,4.760532943813154e9,243828.69872456987,-4.583432630846991e7,1.0532810685962793e10,-9.063393840716264e7,2.1501483797291298e10,4.253741906919702e10
0.5687041122317424,-2.8706853050531587,1.2894807707336602,10.033028371056158,7.4042552443186125,0.07475861597328694,6.5537761747221275,46.296537350128595,6.8524413508659325,45.87768038468515,4.94575041425,9.711150953927307,7.047384824696533e-5,0.012508139942486358,1174.2259851702559,1.053570835649849,51.57948916765623,-4200.006429082654,504733.4597883621,-5.913759601388694e7,14.560650283910078,57.64774671504034,-5056.223907091335,661443.2589602041,-1.0230322335441019e8,97.45550689521387,-9120.281266957227,1.2691742482372369e6,-2.282309610847015e8,-16371.486094184018,2.3636823712221608e6,-4.5073604134738976e8,4.358575609037837e6,-8.556640360420028e8,-1.5988654742215273e9,0.2854157391058716,0.33605630772195816,0.9618471346163899,1.0882252755667465e6,194113.12941788352,0.2920502069983496,-1.0035768622502175,-0.07833952341645724,3.7445604403530375,4.797204835242171,0.0018115655777699341,0.2848146639940289,0.7028532309410795,3.498784681264224,1.9055304757218803,0.00019425653634406678,1.632088820803997,1.5946103815654507,5.955617298135173,5.934607551318419,3.0303110296063696,1.053570835649849,1.0608408458343639,14.560650283910078,0.003447643682421126,3.9737177608008007,-8.411493875597493,1.0,10.0,0.0,0.0,-0.25273206259666997,-2.5517000899678615,-0.40310602738430634,-3.5273346543190396,-44.07942095683047,-35.651638609636365,-258.7373704595989,-6.375288379006474,-7.73532543439315,-0.10006272773043277,3.6572861553695013,-347.44755408128833,47320.85525328791,-7.454725830770856e6,6.705952358387918e8,4.525144713276286,-456.0703089364389,64186.32481403059,-1.1224217557862293e7,1.9377559486899014e9,-886.6852233735233,128125.76862367983,-2.3847926102516733e7,5.211791937034372e9,250710.99183360446,-4.784883275421742e7,1.1221515192954277e10,-9.400629650553145e7,2.2631123480861694e10,4.446178499653521e10
0.578433674515644,-2.8537217010062452,1.2423878360110432,9.864517993864714,7.351357731205638,0.06937183799642928,6.49507217706552,45.5649566902565,6.805519750235069,45.23116108860339,4.973886307049627,9.748904517115486,5.7072360129137765e-5,0.012273982658883324,1097.1910020438468,1.1488348231653815,52.26615982821518,-4343.326041978852,540939.874323965,-7.228922153775991e7,15.353739790464585,58.30267344257425,-5197.994903381133,696560.2182490417,-1.1402582824259056e8,98.35234816395837,-9331.29097893708,1.320703891678825e6,-2.437173511494556e8,-16693.110517434237,2.444110300853898e6,-4.738199465934849e8,4.487241368745428e6,-8.923713963687814e8,-1.659221787872078e9,0.28540648674895247,0.3418025212047743,0.9631585038992346,1.0207750898620484e6,178861.4391086898,0.27854613470024914,-0.9953443589205611,-0.08217809761058303,3.7990834740787793,4.850223829252341,0.002011609782444532,0.2977322726067352,0.7211068814224185,3.453274850463192,1.9178494875078507,0.00017078346062428124,1.6436222223778305,1.6051556188074085,5.756534160555009,5.740596168097742,2.9058202599506484,1.1488348231653815,1.1548007293579474,15.353739790464585,0.0028238884428233198,3.9502415772696873,-8.18744384475702,1.0,10.0,0.0,0.0,-0.24136058131888805,-2.5145251983193564,-0.3654839253754858,-3.429911002708794,-42.526799679360906,-35.77448136610783,-257.1428930127729,-6.460673652390197,-7.681412190828163,-0.09958299382438957,3.7160445189202944,-358.624539848445,49992.34942976464,-8.294272475297732e6,1.0474636652306991e9,4.572802916345734,-467.75562680294337,67010.21463005054,-1.207917179997421e7,2.2866604648864303e9,-904.506433352019,132619.4300920151,-2.5163621196905136e7,5.689032122604347e9,258045.35996646836,-5.0007589250721574e7,1.1960508456618797e10,-9.763922826782678e7,2.385446866989125e10,4.655736828867633e10
0.5835195615625625,-2.8449676145795357,1.2187768470450537,9.779209285280569,7.32415489593349,0.06679675592727144,6.465453604056317,45.197797921980595,6.781393207211262,44.90328349893988,4.988505573394678,9.76890508190794,5.1319309551882426e-5,0.012157044043572282,1059.4353978599456,1.1999760823667716,52.61557029448014,-4416.59788217394,559389.8960117594,-7.886849736962691e7,15.783972834292781,58.638405619307974,-5271.058319796226,714637.1858871874,-1.199756806173904e8,98.81679888280885,-9440.975105828706,1.3475359883574715e6,-2.517423535503937e8,-16861.454021092653,2.48630079295675e6,-4.859521665399604e8,4.55511451526102e6,-9.118375347811111e8,-1.6914153400917313e9,0.28540132901177895,0.34478734311736264,0.9638590559204139,987265.5555650999,171405.8917482157,0.2710608143349414,-0.9910905757310252,-0.08390494231302434,3.82665679392629,4.877077583014117,0.002117291809784771,0.30454204452733274,0.730600830161347,3.429920009259824,1.923940122009372,0.0001600247850158824,1.6493558471958363,1.6104773085744895,5.655819582499752,5.641969865418514,2.8429652343508516,1.1999760823667716,1.205376471845154,15.783972834292781,0.0025541813176560408,3.9387140564466274,-8.072439525540402,1.0,10.0,0.0,0.0,-0.23586425496504781,-2.4967826878794703,-0.3480163286437068,-3.376704685104013,-41.7314797779204,-35.83332781729641,-256.3332804679723,-6.505009213340344,-7.655123315229484,-0.09932216823521567,3.74581188202965,-364.35807693670955,51368.05690865684,-8.726036288855562e6,1.2383999445973694e9,4.597037208352139,-473.77957580716736,68473.54583829158,-1.2522283552185506e7,2.465271980286823e9,-913.7543763524893,134964.14937527728,-2.5852159242887136e7,5.937553195270393e9,261892.2426160257,-5.1144196832594864e7,1.2349933015374435e10,-9.956037525022626e7,2.4503876478037964e10,4.7674726226807495e10
0.5941222711781488,-2.8269604483590376,1.1716352000934322,9.607181281158013,7.268416980998587,0.06188820907301737,6.406059968721323,44.46454983154006,6.7319395820453005,44.24018418955026,5.018768530847176,9.811089228317824,4.145409751747122e-5,0.01192447288769156,985.8073845618736,1.309605409397321,53.32481493453636,-4566.093951199038,596897.6413214569,-9.199170184781982e7,16.7165817893586,59.32511043807432,-5421.366513956782,751788.2384029666,-1.3203482855135334e8,99.77670143226311,-9668.590659369827,1.4033382775547337e6,-2.6836087185068354e8,-17213.2498316377,2.5747053087049667e6,-5.114311917148787e8,4.698138120000782e6,-9.530765501730742e8,-1.7600006358726413e9,0.28538988307285434,0.350968208270932,0.9653439995486679,921062.5130068705,156917.48196396668,0.25466762024148837,-0.9823306283854978,-0.08696738111103916,3.88242893722251,4.931574183016025,0.0023373311093680717,0.31886842610496047,0.7502919566310324,3.3821684556480855,1.9359000548447105,0.00014035215778019237,1.6606713094761094,1.6211387614181025,5.452924285516974,5.442506141305103,2.7166252579458434,1.309605409397321,1.3140264735541158,16.7165817893586,0.0020882947310877837,3.916108333135776,-7.837730979128494,1.0,10.0,0.0,0.0,-0.22530314527319856,-2.46327279593679,-0.315670440296661,-3.261790258365515,-40.11111861574412,-35.947005479802826,-254.69690308572683,-6.596882511440663,-7.6043380725068985,-0.09876077361498908,3.806042750741228,-376.10293399921443,54196.47833731948,-9.61147197468204e6,1.6233291410228872e9,4.6463492085622535,-486.18795119158165,71502.94879901723,-1.3439286120806053e7,2.8300045216091123e9,-932.9425734466085,139854.08067355934,-2.729220237117738e7,6.454758146992107e9,269959.7560111289,-5.353685271771663e7,1.3170598521878393e10,-1.0362341576713002e8,2.5882820597198883e10,5.005815169032829e10
0.5996301176101134,-2.8177325958028505,1.148198868609179,9.520790461608058,7.239972190167303,0.059556701275950016,6.376454681405513,44.10016076983523,6.706682798371912,43.9059368133446,5.0343677955068635,9.833224173439428,3.725006671005437e-5,0.01180930306809828,950.0823183949464,1.3681878928114488,53.683702816765795,-4642.1647100474875,615916.0172063488,-9.852067199269305e7,17.22062411595497,59.67527251500944,-5498.485071467601,770836.937021044,-1.3813671591552657e8,100.27124254402088,-9786.375437941457,1.4322890524536606e6,-2.7695252022379863e8,-17396.54451399296,2.6209086951399827e6,-5.2478280494146824e8,4.773298420082438e6,-9.748652938212159e8,-1.796428877718063e9,0.28538357904668527,0.35415677461850414,0.9661250938962532,888532.50216691,149917.4047331866,0.24578499622192249,-0.9778370844291571,-0.08830163087830889,3.9106046348905403,4.95922974424321,0.00244999082488283,0.32638127922871135,0.7604686964179584,3.357852899109929,1.9417327179328,0.00013139442011915288,1.6662155569293975,1.626443197842385,5.351146110236071,5.342124182239523,2.6534088527807973,1.3681878928114488,1.3721873358337833,17.22062411595497,0.0018881953844963866,3.9050382138121655,-7.718576175620916,1.0,10.0,0.0,0.0,-0.2202590438543907,-2.447611649572568,-0.30075082384528984,-3.2003349216079013,-39.289842291980705,-36.00219950758368,-253.87348322397585,-6.644334430646007,-7.580004685626964,-0.09846137402812605,3.836452519762056,-382.10515127842064,55647.22909441484,-1.0064214312169725e7,1.8166300409319305e9,4.671418578744774,-492.5664828425387,73067.94786799385,-1.391277736832055e7,3.0158207400653796e9,-942.8808711620927,142399.144439312,-2.8043861336676605e7,6.723502848925732e9,274182.4074905233,-5.4793948741529524e7,1.3602388103830372e10,-1.0576810148745136e8,2.6613729323958153e10,5.132711054217514e10
0.6110197259268315,-2.7989163469632694,1.101868332064368,9.348249396499952,7.182227235033162,0.05514504070363212,6.317909595302247,43.38069499155542,6.655349187864353,43.23524294789148,5.0663444166319485,9.879377678102976,3.0094318019929594e-5,0.011582532118063024,881.1973541514524,1.492953434843285,54.406732043504235,-4796.3886421804245,654353.7509225729,-1.114755476128909e8,18.307011283045963,60.38616872583594,-5656.120338857834,809774.1999233975,-1.5045972285273013e8,101.28554626336032,-10029.154562005155,1.4921567131168635e6,-2.946763450545207e8,-17776.88946107871,2.7171390088871536e6,-5.526832096547537e8,4.930674690322783e6,-1.0207495108896809e9,-1.8735209839657958e9,0.2853698160839065,0.36070216009682127,0.9677532607174285,825057.2230167364,136488.77836635892,0.22674081572898971,-0.9686669347540185,-0.09057636682418278,3.9673946688161745,5.015292680067658,0.002674249031911966,0.3420742863525468,0.7814039956293649,3.3086071916053665,1.9530030069400497,0.00011513239852465718,1.6769739731664914,1.6369014476224597,5.148119489236104,5.14136593200882,2.5276692310482134,1.492953434843285,1.4962281018363695,18.307011283045963,0.0015449126256498705,3.8833822721263003,-7.478235400797612,1.0,10.0,0.0,0.0,-0.2106950289541743,-2.4187206251832687,-0.2733176055307634,-3.070268493462401,-37.6361139934585,-36.10992633668537,-252.2257637410369,-6.741877300698569,-7.533817722979793,-0.09782916059610933,3.897648895595159,-394.33048864743057,58613.49921681767,-1.098676279915227e7,2.203250850775465e9,4.722286347346683,-505.6385361419725,76291.53980162682,-1.4887725251742318e7,3.3934557699836397e9,-963.4075983914007,147681.0710094546,-2.960872935822843e7,7.280893521602276e9,282996.07670469285,-5.742831709614867e7,1.45090842870999e10,-1.1028350360834676e8,2.8159591877265873e10,5.402255211565179e10
0.6168772712948033,-2.789375498155193,1.0791006258265594,9.262578237816447,7.153080199799792,0.053067754216952416,6.289186834538689,43.027816533834816,6.62940008130653,42.90043986308113,5.082635809710673,9.903274951447132,2.7069972005920106e-5,0.011471547216035391,848.2005765960555,1.5590609570897103,54.76911614578078,-4874.222503632029,673703.9867132443,-1.1788424471870789e8,18.88962366435355,60.74518443753987,-5736.313360058838,829595.9939526081,-1.566657008216351e8,101.80290027949648,-10153.6570894525,1.5229745319831357e6,-3.037871560952361e8,-17973.193944424318,2.7670129991624635e6,-5.671989385182872e8,5.012652183716384e6,-1.0447921657998946e9,-1.914099698150105e9,0.28536238661795915,0.36404309448837185,0.9685944030642116,794302.4006349179,130093.96952754867,0.2166327751702835,-0.964014137444385,-0.0915187554457958,3.995912488658629,5.04362877465248,0.0027823161044426654,0.3502294013538677,0.792115343659198,3.283812906962082,1.9583973623263946,0.00010778939762826879,1.6821436690581586,1.6420121710827522,5.047436009865064,5.041594281458184,2.465513836963867,1.5590609570897103,1.5620261539714209,18.88962366435355,0.0013986072856000693,3.8728057574666668,-7.357780291448563,1.0,10.0,0.0,0.0,-0.2061951963031214,-2.40557658090194,-0.26076613131174464,-3.002100193609816,-36.808842951405026,-36.16258504550172,-251.40590752437896,-6.791726030506299,-7.512089700274032,-0.09749848212751372,3.928312638249033,-400.5299275612104,60123.828392593205,-1.1454955794059258e7,2.395883937846997e9,4.748007310507415,-512.3087956566126,77944.99466354577,-1.5387776806713983e7,3.5847898226505756e9,-973.9634768852785,150410.2690047211,-3.0420053284060773e7,7.569041623863331e9,287575.574256912,-5.880282044211599e7,1.4983370133679667e10,-1.126500485855701e8,2.8973688004782578e10,5.5447806533372116e10
0.6288289323969923,-2.770186338134821,1.0347276004787547,9.093877301049824,7.094728591603314,0.04917932558590623,6.23344462673135,42.34199505575589,6.57735731174343,42.237150908627406,5.115537489141505,9.95227827740815,2.196824224067502e-5,0.01125615301801745,785.5296531867485,1.6981550309558315,55.4898440763784,-5030.22275134725,712427.6198103788,-1.3050847276810159e8,20.13088702765731,61.46450218386015,-5898.274835870074,869693.5425409693,-1.6910795562786895e8,102.84941614754362,-10407.024713707606,1.5859733143915497e6,-3.2240993113397455e8,-18375.12242794116,2.869619246874912e6,-5.971988979756019e8,5.182107833886277e6,-1.0948039753959522e9,-1.9988583784142668e9,0.28534659781818894,0.37080673302023864,0.9703117311670243,735270.9616794889,118028.6672958936,0.19543474969088298,-0.9546520568766843,-0.09302429011290528,4.052827350389373,5.100587673545878,0.002978748188702631,0.3670519360488578,0.8138584944411462,3.234312953891328,1.968590714046094,9.459082153298463e-5,1.6919469055165965,1.6518799242819282,4.849413442137362,4.84503551729074,2.343709946375062,1.6981550309558315,1.7005930596289658,20.13088702765731,0.0011497617272589922,3.8521937400167143,-7.118469549617927,1.0,10.0,0.0,0.0,-0.19780833210961463,-2.3820669952782776,-0.23790855382797316,-2.8609480423323723,-35.168834472753844,-36.26545204826756,-249.7872909405958,-6.892710483665228,-7.471631511929052,-0.09681505276794466,3.989344214969527,-413.0161389177814,63179.410771299066,-1.2399509208536327e7,2.777783776500716e9,4.7997075418591315,-525.8274442966324,81314.34119157537,-1.640730673937363e7,3.9706862479310026e9,-995.522059907762,156011.27446814536,-3.209148728846144e7,8.161644027287007e9,297024.6665291094,-6.165165460224971e7,1.5969628072281271e10,-1.1757608325682005e8,3.067716263613044e10,5.844134513995157e10
0.634874268291597,-2.7606186136758524,1.0132891484514646,9.011525155845282,7.065768373093006,0.04737247833557457,6.206686186846797,42.01180780941871,6.551476390258563,41.91123489168082,5.132000773304653,9.977152869238983,1.9834459176721697e-5,0.011152541380572742,756.0338179410488,1.7707149904338915,55.845277248851,-5107.801002034289,731672.4437632938,-1.3669442754103225e8,20.786529133579595,61.82178601084035,-5979.404919666733,889827.1202310821,-1.7530989643119568e8,103.37399872060783,-10534.852316207514,1.617917094337663e6,-3.3186151458148456e8,-18579.06816371531,2.9219551367441257e6,-6.125783746733356e8,5.268923645808355e6,-1.1205925653294668e9,-2.0427280246107388e9,0.28533834970189836,0.37420077191207973,0.9711784727604663,707210.0846022454,112391.74956724953,0.1844479908023104,-0.9499829533165686,-0.09359473667089951,4.08102277897938,5.129016891169144,0.003061450428215931,0.3756567989151695,0.8248010413866664,3.209819285078681,1.973343894104484,8.870256837161894e-5,1.6965331254450402,1.656587730884828,4.752861062103239,4.749063963959842,2.2845557219483856,1.7707149904338915,1.7729303121775015,20.786529133579595,0.0010447774371561416,3.8421828369993025,-7.0006325870252635,1.0,10.0,0.0,0.0,-0.1939391491456156,-2.371750251399245,-0.22757206044532974,-2.7887064172183385,-34.36324362093765,-36.31549574972605,-248.99462538429725,-6.943384840273322,-7.452987398737403,-0.09646591908958421,4.019488505770857,-419.2560161079403,64713.77027810033,-1.2872767098526012e7,2.9660529364634104e9,4.825505189794557,-532.6247939845625,83018.03044576326,-1.692338376121272e7,4.164197871838069e9,-1006.4429341490879,158862.48498537953,-3.2945875461270317e7,8.464350536291977e9,301859.442834663,-6.311615268102073e7,1.6478567894068861e10,-1.2011857689774868e8,3.1561212936598545e10,6.00002312745392e10
0.6409250369551218,-2.751133087219083,0.9924714020417024,8.931013722986675,7.037143495478178,0.045660422383297546,6.180850932210222,41.692069181684005,6.525858150430271,41.591131413030276,5.148355002164154,10.002085797423327,1.794497809553014e-5,0.011052230203469775,727.8847817400784,1.8448601842146342,56.19513096785252,-5184.61633149165,750731.8551364426,-1.427710843140561e8,21.462129310562762,62.175071701639695,-6060.104071973471,909895.5379078167,-1.8146856127429166e8,103.89572680543912,-10662.568248487642,1.6499502778961451e6,-3.413516304688333e8,-18783.568716875798,2.9746294776973897e6,-6.281144082887962e8,5.356540082213089e6,-1.1467353151659405e9,-2.0873010035449243e9,0.2853299678619072,0.37757966825147965,0.9720432552060252,680266.706921569,107040.28489947849,0.17328942793619054,-0.9453537814721751,-0.09405047588417481,4.108875991570562,5.15724413397329,0.003129621437777436,0.3843353974606248,0.8357172997361118,3.1856609552555732,1.9778386210614554,8.326795302898731e-5,1.7008785267026911,1.6611114584594249,4.6585366097840275,4.655236330399469,2.226930410371909,1.8448601842146342,1.8468770250032214,21.462129310562762,0.0009512833595235514,3.8323927902836066,-6.884778365756679,1.0,10.0,0.0,0.0,-0.19029680491328826,-2.3624097294867146,-0.21794551636404924,-2.7159496643979733,-33.57260820079449,-36.364419551425186,-248.21764118081975,-6.993805624333557,-7.435445584252632,-0.09611473722869127,4.049204348505838,-425.45470362064714,66243.22453051394,-1.3344037137430504e7,3.1517130559876018e9,4.851112682496624,-539.40407829524,84723.7608262994,-1.7440651008213997e7,4.357144150192522e9,-1017.3868040561103,161729.18484022628,-3.380747357590133e7,8.769667010075867e9,306736.1989462243,-6.459820309781492e7,1.6995090378800821e10,-1.2269797487900814e8,3.2461528027415466e10,6.159111571366992e10
0.6528841574811607,-2.73264587722219,0.9531087860216256,8.777272672362807,6.981595478402145,0.042532182333318735,6.132515740446551,41.09034376729058,6.476031936806229,40.97551218070267,5.180304458151001,10.051407310944041,1.481102164442191e-5,0.010863422740207757,675.9988676112237,1.9959937354986144,56.86979368398489,-5334.132418030914,787874.7670147942,-1.5449357571205017e8,22.856498776906143,62.86077130557429,-6218.1758434630465,949353.8607846254,-1.9352927734450853e8,104.91663077622728,-10914.276810339541,1.7134537228499488e6,-3.602169354569786e8,-19188.6197055448,3.0795741981868083e6,-6.59249149895864e8,5.531757137608665e6,-1.1993723160120084e9,-2.1773199214288864e9,0.2853132135365903,0.3842045626611812,0.9737407789326471,630191.209633265,97256.56606593265,0.1507954036928409,-0.9363327381944284,-0.09464613980322897,4.16291632027961,5.212424314011111,0.0032096028508547623,0.40168737128883236,0.857189896049838,3.1389390489340596,1.985971746372236,7.370535398203494e-5,1.7087623480824992,1.6695064186785114,4.478605241774364,4.476088424293918,2.1174970401641606,1.9959937354986144,1.997678334988949,22.856498776906143,0.0007949239505367777,3.813590144828383,-6.661723530512807,1.0,10.0,0.0,0.0,-0.1837206324337593,-2.346649070235136,-0.20077886056725375,-2.571102303924068,-32.05468590403458,-36.458016273356975,-246.72684908421346,-7.092493672934262,-7.403773149011048,-0.09541694947476695,4.106675975050825,-437.57828005325325,69250.69130211585,-1.4270035889400637e7,3.5119080246335926e9,4.901149063694435,-552.7382961900183,88098.54693561971,-1.846632094753902e7,4.737357152711418e9,-1039.0578521305886,167434.24255783914,-3.553026762003593e7,9.380869251106579e9,316485.23604420363,-6.757590557107143e7,1.8037761280260094e10,-1.2789828559970355e8,3.4287337442204895e10,6.4826468395182175e10
0.6643206050696229,-2.715280718365538,0.9175396813369128,8.636587944767191,6.929698398755753,0.03982128210324319,6.089585766577119,40.55044092504331,6.429336433153981,40.406712829169464,5.210378911013226,10.098535637506647,1.2411275152143247e-5,0.010693865267392879,630.6356211778934,2.1464041944481953,57.49472882388024,-5474.416955603276,822827.5951296558,-1.654125261157498e8,24.266596449064906,63.50098971418057,-6367.610135378939,986876.6650756669,-2.049653317715264e8,105.87927058735782,-11153.969174176764,1.7744219038486339e6,-3.784155717904668e8,-19576.628751611206,3.180915931878543e6,-6.895596015458858e8,5.701704916182691e6,-1.2508881093263092e9,-2.2657282876825852e9,0.28529730122196667,0.3904739084447634,0.9753448974700549,585985.310026206,88799.95697048596,0.12878276601948374,-0.9278631661786461,-0.09488190029993684,4.213423009013247,5.264496264645574,0.003197186826267019,0.41853574920662107,0.8776007726923369,3.095495489034773,1.9928492267822668,6.580763044723964e-5,1.7154500626181692,1.6768696219035653,4.314163732400999,4.312207788952925,2.018109472182012,2.1464041944481953,2.1478313602466574,24.266596449064906,0.0006738837969811398,3.796113348766163,-6.455445204094252,1.0,10.0,0.0,0.0,-0.17812949065616257,-2.334653667077846,-0.18634513679362877,-2.4316272110539296,-30.656446887907514,-36.54397017686435,-245.35188905508943,-7.185528565211553,-7.376787833062979,-0.0947468553271818,4.160169783253578,-449.02468620869126,72111.29007130548,-1.5151010737233285e7,3.8499326169415836e9,4.948339298143548,-565.4153562497277,91332.2526489635,-1.945275109324182e7,5.100933223065957e9,-1059.8302317914718,172938.87754600716,-3.7203414705619246e7,9.976107569971062e9,325942.3354434148,-7.048406309922925e7,1.9062867077259136e10,-1.3299764466292152e8,3.609178484849564e10,6.803424837274274e10
0.6697071425626449,-2.7072050740971187,0.9014452531008488,8.572361185127399,6.905651544027613,0.03862892041214434,6.070448592328935,40.307538309359316,6.407649880155876,40.145166154070395,5.224377300419157,10.120691949419482,1.1444106565270782e-5,0.010617500587492052,610.5892190792373,2.2193017174979954,57.7823735936998,-5539.618157136426,839122.3306093332,-1.7047555139955685e8,24.957846700580763,63.79726386173116,-6437.410367715933,1.0044890347111635e6,-2.1032993475268948e8,106.32771693312604,-11266.464883227087,1.803215169701677e6,-3.870459342437005e8,-19759.44974674206,3.2289561201368147e6,-7.040162765599914e8,5.782498383106302e6,-1.2755406702697098e9,-2.3081290847591577e9,0.285289980606825,0.3934045060817103,0.9760926025481939,566328.3612079736,85095.47679269298,0.11825641099666293,-0.9239265483138004,-0.09489297758072607,4.2368358155680115,5.2887986749899945,0.0031532537493617614,0.42656010085569385,0.8871739070961501,3.0754398166801233,1.9957936242835452,6.24498575352435e-5,1.7183192574500847,1.6801171698859534,4.239157842851501,4.237417064841751,1.9729941889838956,2.2193017174979954,2.2206242527799964,24.957846700580763,0.0006247135940484535,3.7880007662883948,-6.36056058942528,1.0,10.0,0.0,0.0,-0.1757093796799671,-2.3299612221123214,-0.1801266894399723,-2.365701271247154,-30.01518862682422,-36.5832980785339,-244.719775535052,-7.22884653890087,-7.365065664651633,-0.09443077972146594,4.184895931954369,-454.3688987726833,73454.37680826022,-1.5565039636885285e7,4.0075465781443205e9,4.970354911673537,-571.3620461785642,92857.92130297993,-1.9919639602244467e7,5.272571521314566e9,-1069.6280901379046,175547.82150989983,-3.800032893661403e7,1.0260403578407696e10,330440.4438911764,-7.187422717145489e7,1.9555393846988876e10,-1.3544163673964044e8,3.6961599554239655e10,6.95836683034279e10
0.6796902985224591,-2.692408339198021,0.872668125531311,8.456608572302336,6.861727909518562,0.03654779271679321,6.036761534292001,39.87567661892408,6.367952636095922,39.670626247587435,5.250032173103957,10.161643778977563,9.879589569640075e-6,0.01048155911197174,575.4976426285225,2.357987174814902,58.30430326305763,-5659.022804559224,869067.045196884,-1.797487223142231e8,26.28672076056382,64.33736198163128,-6565.773093609162,1.0370379718338687e6,-2.202496069173501e8,107.14987218187336,-11474.175471913055,1.8566961855895827e6,-4.031454676702487e8,-20098.128403905055,3.318464313370223e6,-7.311090827862062e8,5.933393349101303e6,-1.3218660758182364e9,-2.3879502180472803e9,0.2852769695327821,0.39879845372660017,0.9774633679131145,531746.0602545999,78664.08379481845,0.09849249705112545,-0.9167184682003084,-0.09476216259760517,4.279615991560158,5.333470657467511,0.0029926994405872894,0.4415864327511771,0.9048499450564775,3.03893755096966,2.000766021012256,5.676120723379626e-5,1.7231733388512118,1.6857702058295274,4.104087080594238,4.102679559974556,1.8921242202265074,2.357987174814902,2.359139219987668,26.28672076056382,0.0005446190500451698,3.773095031705507,-6.188389982077703,1.0,10.0,0.0,0.0,-0.1715524820099925,-2.3227643512805236,-0.1694629660134171,-2.243233664754797,-28.854817592668848,-36.654231620494826,-243.57185328037536,-7.308205648322183,-7.3448222814991055,-0.09384480774695349,4.2299617726064955,-464.19706155203744,75937.5031715323,-1.6331668661529835e7,4.29775781625934e9,5.010811288548567,-582.3425283597351,95690.18003656084,-2.078926268814408e7,5.591876546077068e9,-1087.8050120656862,180409.59170925745,-3.949236228888857e7,1.0794332182536661e10,338847.7470902335,-7.44847845780139e7,2.048484147829581e10,-1.4004118543218297e8,3.8607380821855896e10,7.252020687999176e10
0.688702207244297,-2.6792366227844315,0.8478038222513363,8.355621708621488,6.82276773434143,0.03480013607754293,6.008284446117209,39.50533334380181,6.332646719997302,39.25309588469286,5.272861490878651,10.198445910391722,8.682393623813617e-6,0.010364766970400568,545.960192305888,2.487280751622013,58.763082492466175,-5765.230317895782,895835.9349522294,-1.880172349851668e8,27.541532088889802,64.81473466497832,-6680.499131716139,1.0663205272256467e6,-2.2918965858491433e8,107.88138764956904,-11660.67516653728,1.9050832151626544e6,-4.177967547932206e8,-20403.386845977067,3.3997319415810336e6,-7.558899161816295e8,6.0707705975507675e6,-1.3643648841091387e9,-2.46132633528703e9,0.2852661599146071,0.40362601806414555,0.9786825586977559,502475.1048401179,73308.24052080218,0.08037714294953041,-0.9103086178483544,-0.09449120476833811,4.317568890252676,5.373386426274534,0.002742481421250624,0.45532712443690765,0.920733923158604,3.00671188281491,2.0047279656965484,5.215502514928931e-5,1.7270495432470283,1.6904728106085847,3.9863655036988344,3.9851994081111033,1.8220617037235727,2.487280751622013,2.4883011600475093,27.541532088889802,0.00048279436589532287,3.759719895323528,-6.036923732359922,1.0,10.0,0.0,0.0,-0.16813607020370303,-2.317828412537482,-0.1606935883621976,-2.1324537435214808,-27.83748596226339,-36.71603363876666,-242.55930824519896,-7.378736061886553,-7.328022149827742,-0.09331614623906939,4.269822633772321,-472.9855379826279,78173.00220070839,-1.7023594141164735e7,4.558309217089601e9,5.046949330117398,-592.2080434837483,98251.97586936317,-2.1579400099753357e7,5.881898557721183e9,-1104.2258525667564,184826.27565585673,-4.085590583273436e7,1.1284411026756916e10,346511.5993390887,-7.687857752953336e7,2.1342456229716843e10,-1.442692630646808e8,4.013039844110768e10,7.524271538294641e10
0.7007713350594655,-2.6618639546559715,0.8160531736863942,8.225302184776636,6.771564051408271,0.03263340757071948,5.972914765086083,39.03663323474008,6.286106580040982,38.709082313488764,5.302931866057635,10.247411982104886,7.338772287338837e-6,0.010216609759148808,509.3076870991693,2.6667364747071303,59.35917833987938,-5905.125740140283,931324.3560363399,-1.9896999118990174e8,29.30794497079355,65.43857644306843,-6832.351618420005,1.105385511253256e6,-2.4115580563886368e8,108.84393369336578,-11908.675490556401,1.9699941578982405e6,-4.3759078923026204e8,-20810.890199411817,3.5091327976822443e6,-7.895318527958758e8,6.256212178531545e6,-1.42222718623439e9,-2.561427085698197e9,0.28525377577790667,0.4100298628269112,0.9802859225042739,465962.42910037347,66743.99660912984,0.05572208463365652,-0.9018664680458147,-0.09392769196815536,4.367430380208808,5.426224323044767,0.002214152449122626,0.4739986331290982,0.9419012417230842,2.9645945097211652,2.0092758161757924,4.6664479460359076e-5,1.731510206371976,1.6961898148161454,3.834628934360961,3.8337180165514173,1.73238180875559,2.6667364747071303,2.66760772169313,29.30794497079355,0.0004127484987728276,3.741819622183387,-5.839674968244431,1.0,10.0,0.0,0.0,-0.16400773865821477,-2.3133426061643214,-0.15005478704557418,-1.983886091721532,-26.517593849885593,-36.79531185865416,-241.23351526615716,-7.471403054364531,-7.307398927655688,-0.09260930924702568,4.322027549058465,-484.6327707523435,81158.62190689261,-1.7951052630090207e7,4.906246918132025e9,5.094774882202726,-605.346700025849,101689.53362755108,-2.2645496500091147e7,6.273626540552602e9,-1126.2177940050133,190778.7274424454,-4.2706144502828896e7,1.1953062458559296e10,356876.1627685866,-8.013760939889464e7,2.251845973100917e10,-1.500397931149975e8,4.22246932806902e10,7.899315099219373e10
0.7115115381165972,-2.6466539562665985,0.78919340154701,8.113813558899212,6.726884399365721,0.03085486292355368,5.943999885078866,38.644189457824695,6.24536453320473,38.23868297232261,5.329192419097871,10.29060615946451,6.3465832326332584e-6,0.010092216023690044,479.2438215994333,2.83270631135336,59.87195084451821,-6027.33341531601,962571.316198525,-2.0862370503490552e8,30.96652169902501,65.97839924259013,-6965.642351105568,1.139988670561734e6,-2.518064931299576e8,109.68264011831417,-12127.357526462038,2.0277964835399068e6,-4.553618442477429e8,-21171.60860158577,3.6068815390752666e6,-8.19872072228751e8,6.42234631557289e6,-1.4745526568153853e9,-2.652121321105148e9,0.2852455965529377,0.41566987650122955,0.9816825240737235,435870.74874920526,61434.94535665855,0.03340996748742549,-0.8944889641870449,-0.09325562140634835,4.410882200529814,5.4726275889048,0.0015161001788210977,0.4908805868631923,0.9606380018963179,2.9280797185984215,2.012615333093424,4.234285046767447e-5,1.7347960848823774,1.7007315718655498,3.7049981195291495,3.7042636266724176,1.6563718400712764,2.83270631135336,2.8334662759920297,30.96652169902501,0.00036048963198435365,3.7258110062891454,-5.669288765340222,1.0,10.0,0.0,0.0,-0.16071785315250703,-2.311222250282145,-0.1415129454932472,-1.8515714593553187,-25.381856646191807,-36.86225342195007,-240.07794262341065,-7.5520040843555,-7.290570124965838,-0.09198191509454809,4.367378937568468,-494.87872096003707,83807.55761033688,-1.8777803136817627e7,5.215786336943924e9,5.136768968659132,-616.9613839191195,104753.48286491554,-2.3601820810832143e7,6.625892810777645e9,-1145.7678482789302,196106.8022640182,-4.4374825344312295e7,1.2560011363099096e10,366185.12712884654,-8.308620350670855e7,2.3590912981764305e10,-1.552731088963981e8,4.413956773308735e10,8.242809400524599e10
0.7212372151832619,-2.6330774985235763,0.7659301203977624,8.0162922768461,6.6871028317759,0.029353117133523298,5.919807673317364,38.30754626333676,6.208984267478307,37.823164129870285,5.352555112939292,10.329353527288564,5.582733554059389e-6,0.009985242284255768,453.9109293991003,2.988272229671746,60.32179224570205,-6136.091033968057,990596.7714917448,-2.1730340348468152e8,32.54223633762153,66.45435762300163,-7084.728841194863,1.171171950134311e6,-2.6145540936191064e8,110.42642418540292,-12323.464301611391,2.080104196709893e6,-4.715684355029071e8,-21496.11687482025,3.695577310090354e6,-8.4763753826073e8,6.573420621718024e6,-1.5225392436016147e9,-2.7354204011483493e9,0.28524130942353326,0.42072982230780387,0.9829213925994483,410427.5471559314,57019.78966714566,0.012906013385613289,-0.887916649028908,-0.09252455364528064,4.449484441122568,5.514121475966947,0.0006589989695468428,0.5063896122033568,0.9775240305258096,2.895767626326351,2.015081543243049,3.8826216966689194e-5,1.7372316807112265,1.704411591691131,3.5917664275622756,3.5911599715994758,1.5904693643047778,2.988272229671746,2.988945750658968,32.54223633762153,0.00031988891581247094,3.7111850870034044,-5.518987501587242,1.0,10.0,0.0,0.0,-0.15801575001153706,-2.310691560586828,-0.13443261854149063,-1.7317225612403833,-24.383211422643114,-36.919683368166794,-239.04715553824062,-7.6233660802639776,-7.276354487568762,-0.09141533342944494,4.4075646120001455,-504.0580923538682,86199.27798241931,-1.952788329610073e7,5.496575758232981e9,5.174316774239259,-627.4092282910194,107530.16455992102,-2.4473756673942707e7,6.948117758944852e9,-1163.4349235786462,200951.83466721134,-4.590268075089477e7,1.3119190014058083e10,374673.51007422525,-8.579275782291535e7,2.458247093751187e10,-1.6008600323706317e8,4.591356577874202e10,8.56145415466322e10
0.7301588675931244,-2.620783452967977,0.7454236295683557,7.92955854652879,6.651144588916475,0.028058078646540637,5.899211305493051,38.01343914722391,6.1760152697856485,37.45022638414553,5.37362814660894,10.364548430103088,4.976021045306312e-6,0.009891582474513513,432.1281872258009,3.1355207153496667,60.722182280919576,-6234.207917923152,1.0160734768262563e6,-2.2521981588865802e8,34.05203058458016,66.87985115089351,-7192.517574196721,1.1996288549560218e6,-2.70308979042442e8,111.09465822726051,-12501.520683482298,2.1280008752617245e6,-4.8651715894208616e8,-21791.545350847635,3.776974036627371e6,-8.73318742160477e8,6.712312188796911e6,-1.566999411596795e9,-2.812692891998379e9,0.28524070044522637,0.4253322307541109,0.9840355155658771,388496.1745434984,53270.16990216865,-0.006153599611856402,-0.8819771388886037,-0.09176199677542532,4.48426929329224,5.5517213568990496,-0.0003494648077862091,0.5208054108507629,0.9929459219333807,2.866733389712253,2.016889304407497,3.5892618364395754e-5,1.739025727172173,1.707433240840588,3.4912062279432297,3.4906961460929327,1.5323516529850574,3.1355207153496667,3.1361250250635604,34.05203058458016,0.00028737396776974943,3.6976180749397276,-5.384317049827368,1.0,10.0,0.0,0.0,-0.1557448380345877,-2.3112758882899014,-0.12842248023274833,-1.621779178952215,-23.490778981529566,-36.96947294075916,-238.11156321953422,-7.687387889792664,-7.26402182702357,-0.09089694649146668,4.443697886736945,-512.3932807371486,88386.6232091183,-2.021716921684975e7,5.754863818016237e9,5.208339221642068,-636.9287134666348,110077.32896209374,-2.527822306667547e7,7.246493083265787e9,-1179.5945210622049,205408.90044567676,-4.7317099659964934e7,1.3639908397192286e10,382500.08374511916,-8.830349241843335e7,2.5508414171220425e10,-1.6455766838033068e8,4.757281961714223e10,8.859805426376703e10
0.741053621667732,-2.605972603671016,0.7214008857040789,7.826998232922447,6.607886130180773,0.026574179963135165,5.876039314758511,37.672162710571286,6.136246086858236,37.00486136600291,5.3988837055156536,10.407018677802988,4.337516802682559e-6,0.0097826839290546,407.2697233744076,3.321409619313042,61.194953696904875,-6351.788579125597,1.0468669080649327e6,-2.348311593443858e8,35.98280697106323,67.38450431666932,-7322.104936357825,1.2341504106604892e6,-2.811181994867847e8,111.89115561836847,-12716.239737047084,2.1862923915354903e6,-5.048560458581892e8,-22148.742337244897,3.876247634365128e6,-9.049048376602979e8,6.882003745423863e6,-1.6217701053391058e9,-2.907996692968406e9,0.2852453512193695,0.4309020176056389,0.9853662789967554,363419.8416278091,49048.79317558886,-0.029756995915677945,-0.874838831424692,-0.09072317811066985,4.525924753725055,5.596998151889168,-0.0019194893745014953,0.538658423175829,1.01168810789451,2.8320347985617476,2.0185207338775317,3.264584072493841e-5,1.7406588006556676,1.7106725846782553,3.372507314185128,3.3720930669442586,1.464277795042156,3.321409619313042,3.3219404875928413,35.98280697106323,0.0002528594047071382,3.6808087270800893,-5.223868855268552,1.0,10.0,0.0,0.0,-0.15321341919822004,-2.313271887281233,-0.12164270629304973,-1.4875346290647409,-22.430092751103828,-37.02618530476928,-236.97794471461702,-7.76359540583741,-7.2497037865854015,-0.09026560979491466,4.486877288502304,-522.4561655695975,91047.56555304921,-2.106028152427213e7,6.071450422038503e9,5.2493064595238454,-648.459959562233,113185.07457511018,-2.626591071177145e7,7.614461908376089e9,-1199.2432513250824,210861.5757592501,-4.905918823004024e7,1.4285408042755354e10,392096.1502168529,-9.140186809817569e7,2.665919410983834e10,-1.7008417681346905e8,4.963802295886669e10,9.231519956187701e10
0.7510258590016312,-2.592605506343187,0.7003373591699021,7.736188131043546,6.568878874302504,0.02530172395941806,5.856645984385754,37.37585931409455,6.100286161268179,36.60630322710931,5.421526674862886,10.445349473421254,3.836182378151692e-6,0.009687986782028524,386.06442238425456,3.497590146365373,61.611810428208194,-6457.147608747746,1.0747228451729415e6,-2.4357423108856478e8,37.837607560224654,67.8314831830923,-7438.5868134825905,1.265486316581148e6,-2.9100118836744446e8,112.60011233114291,-12909.815772704918,2.239365053003312e6,-5.216973075194627e8,-22471.594165829214,3.966817203760467e6,-9.339798162947743e8,7.037076734432134e6,-1.6722618348943882e9,-2.9959517910969787e9,0.2852560117910818,0.4359519508884541,0.9865550795505292,341999.96688822145,45500.68561129765,-0.05168375892548112,-0.8684143315396139,-0.08967828470632182,4.563246127647308,5.637784902706278,-0.0037372132650367934,0.555242615022445,1.0287530319981952,2.8009740413685207,2.0194706539978746,2.996092831413117e-5,1.7416282275107124,1.7132112270236517,3.2676357906504867,3.2672923906580666,1.40463679201597,3.497590146365373,3.4980628546482744,37.837607560224654,0.00022551344506683825,3.6651505110855935,-5.080731525215862,1.0,10.0,0.0,0.0,-0.15110480020473188,-2.316238705647547,-0.11591789294314807,-1.3646747755863273,-21.485808149577718,-37.07379653036617,-235.9448809986261,-7.831350612455685,-7.237156036872035,-0.08968917499079931,4.525486575727454,-531.5494020461812,93471.49207353627,-2.1832945981349513e7,6.362480929506483e9,5.2862087731003236,-658.9139504967932,116023.86677819668,-2.7174216349766232e7,7.954618334234671e9,-1217.1214814418136,215855.11814212153,-5.066598519813644e7,1.4884916292368597e10,400902.76205160946,-9.426479912779911e7,2.7730471625534542e10,-1.7519790900961834e8,5.15631472151907e10,9.578339033948756e10
0.7624532896121333,-2.5775043431929707,0.6772195487480387,7.635525167333103,6.524819019556077,0.02393515901767482,5.836437488751925,37.05375907954703,6.0595576015763735,36.15953970405869,5.446898594967689,10.488567244362503,3.3431390310582048e-6,0.009584970447034028,363.4333762056092,3.7067949386942,62.07039232907509,-6575.055238126027,1.1062160022139144e6,-2.5352353742026114e8,40.07061522096189,68.32539101919247,-7569.327238356116,1.301024355508552e6,-3.02298202078757e8,113.38722616949376,-13127.692273767969,2.299720172449582e6,-5.410224993075918e8,-22835.855498284156,4.070007316563403e6,-9.674127217598387e8,7.214033117042855e6,-1.7303994816612785e9,-3.097327326481509e9,0.28527750999956863,0.44168268113345194,0.98788236136366,319125.4732844096,41772.72243344588,-0.0771977752144295,-0.8611792868994066,-0.08838076061695974,4.605041410792251,5.683694545816884,-0.006344506437846659,0.5745344380183861,1.0481961931677348,2.766164772643618,2.019933911732569,2.7181464649531825e-5,1.7421360058980297,1.7156279534555838,3.1516905365873997,3.1514126624873726,1.3392806039945222,3.7067949386942,3.707209958596737,40.07061522096189,0.00019837320671832443,3.646845186372577,-4.920926939230748,1.0,10.0,0.0,0.0,-0.14890540538439784,-2.320864933901367,-0.10985859800199263,-1.2238994956650866,-20.43317742087673,-37.12280618019873,-234.7612414936208,-7.906523439965286,-7.223249227600066,-0.08902990796782406,4.568645340898248,-541.8221516137656,96232.38460222405,-2.271870671747297e7,6.697439282157488e9,5.327741199143319,-670.7597084608899,119265.47963818113,-2.8218695341794096e7,8.348028848706051e9,-1237.4485874448496,221570.548455478,-5.2518523328223184e7,1.5581107651763502e10,411002.0170028508,-9.757095384955113e7,2.897703875317825e10,-1.81110831277669e8,5.380592488967698e10,9.98271104466934e10
0.7729471799789224,-2.563834875224785,0.6568906141590184,7.546101261346195,6.484911485293327,0.022758804558024037,5.81965967976189,36.77304188034343,6.022568914314835,35.75796938774152,5.469638790867335,10.527526355856045,2.9547210636812924e-6,0.009495236161513754,344.09393706266314,3.906002607497879,62.47308305550955,-6680.500501847696,1.1346887355345248e6,-2.6258502180396003e8,42.22686651179521,68.76101634110907,-7686.575755898783,1.3332451088820715e6,-3.1262778111669856e8,114.0846413438686,-13323.596991849618,2.3545782079962334e6,-5.587526845610106e8,-23164.13180886064,4.1639606644740673e6,-9.981430229975657e8,7.375381503205964e6,-1.783901837157322e9,-3.19070487190254e9,0.2853078481077145,0.44689301144019733,0.9890678911134306,299579.46412913705,38639.22511509325,-0.10100265442376267,-0.8546532397923269,-0.08710290844064503,4.642480310111598,5.7250150116149365,-0.009311219120162533,0.5925210725799989,1.0659381766246063,2.73490065730602,2.019781562548188,2.4876838734445744e-5,1.7420469461792418,1.7173908568117289,3.0490162825295233,3.0487868589713196,1.2819447250934943,3.906002607497879,3.9063717885667137,42.22686651179521,0.0001767924758031691,3.6296613806880957,-4.778014545329367,1.0,10.0,0.0,0.0,-0.14706655250261325,-2.326169899755727,-0.10471413391702661,-1.0946195778917365,-19.492650911146725,-37.16209267937916,-233.66952767683603,-7.973124733242717,-7.210766325088885,-0.08842516462302691,4.607242129755822,-551.1069967732028,98748.6751768139,-2.353147715203873e7,7.00624942371817e9,5.36511388055732,-681.496285162628,122226.68435465176,-2.917973868868471e7,8.71226931647385e9,-1255.930017973006,226802.63390043096,-5.422704702212061e7,1.6227956847459751e10,420263.5020541661,-1.0062452279314062e8,3.0137294869753704e10,-1.8657824261933884e8,5.5895564935640045e10,1.0359737782923088e11
0.7845442739053751,-2.5489425838665345,0.6353632170771532,7.450431514782832,6.441366608040899,0.021538462625409406,5.802959503476538,36.47803426332283,5.982106505075068,35.32309818616931,5.494124660190329,10.569695121189998,2.5854005267535284e-6,0.009401151391715792,324.19383662197913,4.134301377145531,62.897002285278475,-6793.656520115771,1.1655937960158954e6,-2.724995976863591e8,44.73288392966057,69.22158159603669,-7812.7243483386565,1.3683064255211568e6,-3.239681292812706e8,114.82517873051484,-13534.881735147495,2.414405047341554e6,-5.782743919236516e8,-23518.92679345959,4.266582650256385e6,-1.032032637414363e9,7.55184544137306e6,-1.842966778122886e9,-3.2938730705010967e9,0.28535565755865727,0.4525935706583629,0.9903406000922357,279483.16232257226,35469.62043724659,-0.12774222890003048,-0.8475707061436575,-0.08560195586437479,4.682767962399781,5.769670397167875,-0.013329142650161671,0.6126981086995595,1.0854082352026013,2.7010881938119558,2.018979669878062,2.257383324757805e-5,1.7413424710834131,1.718837021324536,2.9395838329236037,2.9393976395610224,1.2214245600678917,4.134301377145531,4.13462660503121,44.73288392966057,0.00015608272801661183,3.6102218012559213,-4.624210948743984,1.0,10.0,0.0,0.0,-0.14521180491611688,-2.3331036118191566,-0.09944448501244443,-0.9517146805398788,-18.4805632668188,-37.19851244682407,-232.4518085669982,-8.043899575463048,-7.197124071673214,-0.08775677088666979,4.648716934640488,-561.1889570773842,101503.7991247969,-2.4427587395248655e7,7.348526297250397e9,5.405487977791451,-693.1838917922935,125475.50371874007,-3.0241836776713245e7,9.117435005496637e9,-1276.1048002829884,232553.58653947958,-5.611901594174541e7,1.6949629926614172e10,430459.2780842377,-1.0401020440824798e8,3.143368058536655e10,-1.926462871674621e8,5.823239586941788e10,1.0781612703494836e11
0.7952528620220854,-2.5353854607541955,0.6163058532643597,7.364855139880234,6.401624626594494,0.020479596133545153,5.789121656834308,36.21838935831027,5.945089431371736,34.92916365673094,5.516111388459456,10.607737354615988,2.2914955867091325e-6,0.009318726235883429,307.0803214899124,4.352933604300678,63.26819879101691,-6894.775968357143,1.1935431283536218e6,-2.815431239539658e8,47.166719083627264,69.62658074298416,-7925.727423370941,1.4000858633851092e6,-3.34342379184474e8,115.47905685475159,-13724.573087076407,2.4687393845945634e6,-5.96177755016325e8,-23838.08244205563,4.359913294350304e6,-1.0631560416448675e9,7.712520134907136e6,-1.8972604918612642e9,-3.38877366364139e9,0.2854156799856851,0.45780436339994696,0.9914806614485139,262227.3175171337,32791.965776303354,-0.1528504838901279,-0.841149912446028,-0.08413842142943323,4.718915484741531,5.809890014618908,-0.01782973943525831,0.6316039704116297,1.1032455333743854,2.670514918554542,2.017655426436644,2.0649491720332876e-5,1.7401367315913943,1.7197082602921407,2.842132771535564,2.8419788274488225,1.1680696027376918,4.352933604300678,4.353223561897296,47.166719083627264,0.00013944889449637353,3.591827086964042,-4.485927580373477,1.0,10.0,0.0,0.0,-0.14364535533443257,-2.340414144444056,-0.09492512149335991,-0.8196956807599305,-17.56996226088709,-37.22500764635581,-231.31134980345155,-8.106507946711378,-7.184529011533704,-0.08713860638726123,4.6858849468211865,-570.3179067928941,104019.24212373974,-2.5251539628500987e7,7.665043818380083e9,5.441830763129048,-703.790374904172,128446.94291945544,-3.122040343030812e7,9.493248463263466e9,-1294.4588621301039,237822.08651787485,-5.7865194927320756e7,1.7620705950347782e10,439812.4010918633,-1.071383601924469e8,3.2640671479224876e10,-1.9825750570209152e8,6.04096452556042e10,1.1174867002631206e11
0.8068266350741891,-2.520936771507614,0.5965381137062684,7.275157442330552,6.359114723129512,0.019402330760659017,5.775718232284121,35.94993503888864,5.905407357666926,34.510860943715116,5.53917570453729,10.647806832797489,2.016688727348197e-6,0.00923414558022928,289.8345910101391,4.597929245435853,63.64686865413549,-7000.166074826793,1.2230351872494584e6,-2.911719483602502e8,49.932318210017876,70.0414537186116,-8043.7660727884995,1.433685780299064e6,-3.454153667276843e8,116.1514669033575,-13923.121939267961,2.526286174597323e6,-6.153274576268355e8,-24172.73100910998,4.458883600264762e6,-1.0964854457952406e9,7.883079081655724e6,-1.9554480048283288e9,-3.4905404755361924e9,0.2855008980667388,0.4633796052642671,0.9926747249504212,244876.82664384425,30142.38350805159,-0.18045495750667645,-0.8343368922433326,-0.08247711419272091,4.756795968739514,5.852175856936839,-0.023668958597805174,0.6523253557085507,1.1223534977438459,2.638126630522148,2.015599144183689,1.87637074470729e-5,1.7382433109092748,1.7201512642872672,2.7405202796796124,2.7403946097890297,1.1130050010787431,4.597929245435853,4.598185957280944,49.932318210017876,0.00012375397261142347,3.571441353800382,-4.340386938484141,1.0,10.0,0.0,0.0,-0.14209150540429386,-2.349199817276988,-0.0903750763220329,-0.6769059312978934,-16.610050801383267,-37.245218468108554,-230.05505553450215,-8.171095495324682,-7.170773469073877,-0.08646825057827222,4.724797458871375,-579.972527457371,106701.26289161993,-2.613627845296114e7,8.006949001828335e9,5.480008616242642,-715.0291909260393,131619.91434748433,-3.227295923262933e7,9.900226938314741e9,-1313.948603008373,243455.64372845154,-5.974610806017131e7,1.834893897649895e10,449825.01918819343,-1.1051087679062258e8,3.3951781268238052e10,-2.0431121771669045e8,6.277604990198297e10,1.1602443476822002e11
0.8175798670084997,-2.5076969956271404,0.5788957067674377,7.194251444769204,6.319974556020203,0.018458913416702496,5.764561312112942,35.71036217061642,5.868798220548363,34.12846595627885,5.559929152414339,10.683988048382819,1.7952353409171462e-6,0.009159495845052362,274.88346341530615,4.833880140586049,63.977114874860156,-7094.201644780082,1.249690409134507e6,-2.9995651993214566e8,52.63297837412256,70.40476927453865,-8149.3059568694725,1.4641068376326954e6,-3.555387378615742e8,116.74246804443494,-14100.978964548403,2.578468251065656e6,-6.328663954667065e8,-24472.98412126782,4.548724675460735e6,-1.1270419858241456e9,8.038044280361413e6,-2.008829758809877e9,-3.5839482268923383e9,0.2856022605242204,0.4685075759873746,0.9937485523943416,229878.42515139,27888.045383021017,-0.20655356143703418,-0.8281225768328317,-0.08086213267155981,4.790834984803,5.8902774483822,-0.03011924088001385,0.6718345432807449,1.1399282145761007,2.6086025681975538,2.013109284446463,1.7173110230399742e-5,1.7359413497941474,1.720099064746304,2.6494220076500543,2.6493176913268996,1.0641554536642859,4.833880140586049,4.834109848541316,52.63297837412256,0.00011099154582486188,3.5520104129190058,-4.208709713914028,1.0,10.0,0.0,0.0,-0.14076270076794467,-2.358102326797145,-0.08642754472809248,-0.5441099812427794,-15.73943064719023,-37.2554614493971,-228.8598102951677,-8.22813369045048,-7.1577374831114,-0.08584209777040909,4.759738417433441,-588.728606684536,109153.22956834477,-2.6950837981388725e7,8.323676795561419e9,5.514368654379709,-725.2386023146679,134524.3606054632,-3.3243400111869518e7,1.0278018553472538e10,-1331.685002051459,248618.31720161543,-6.148234315312073e7,1.90260963268014e10,459009.30912618287,-1.136262064028877e8,3.517190978545207e10,-2.099062985222622e8,6.497918653968882e10,1.2000622601607785e11
0.8290351387877787,-2.493783049078518,0.5608195625628055,7.1104653249389065,6.2785937719335685,0.017509928911049116,5.753880174310299,35.463957462471534,5.83002582012175,33.726982012443145,5.581292630016458,10.721340198144983,1.5898052539990926e-6,0.00908387653490352,260.0013961183043,5.0942970007675665,64.30538603923895,-7189.976837979219,1.2772023618076125e6,-3.091114063785788e8,55.654779727019516,70.76739266086375,-8257.003148724269,1.495553455293426e6,-3.661074404476068e8,117.33436094407948,-14282.777247216432,2.632480751368227e6,-6.512043415695407e8,-24780.32632903175,4.641803384354936e6,-1.159017018403587e9,8.198715512427089e6,-2.064719420706318e9,-3.681782125090649e9,0.28573763726083035,0.4739159260075217,0.9948547034055918,215001.95370873954,25686.549319349277,-0.23485098939724341,-0.8216224977156085,-0.07906761975941498,4.825812001174154,5.929512645774194,-0.03821011773119662,0.6928730411034983,1.1584357030367696,2.5777065913856756,2.0098433356773047,1.563169965858863e-5,1.7329195157203328,1.7195504309409153,2.55573655053636,2.5556508074861948,1.0144526398670215,5.0942970007675665,5.094501466848738,55.654779727019516,9.904749820343505e-5,3.530770031790359,-4.072091597747582,1.0,10.0,0.0,0.0,-0.1394552130965439,-2.3682812808537976,-0.0824890625747875,-0.4024770338243849,-14.83312471498613,-37.256544166455036,-227.5502154685488,-8.28563697950607,-7.143454504898538,-0.08517006447339406,4.795625078849966,-597.8098096953638,111716.15519379226,-2.7808169319995075e7,8.659111035149443e9,5.549695696425742,-735.8409082663602,137563.2762102411,-3.426595846721501e7,1.06787898504378e10,-1350.1303765168407,254024.84581823664,-6.331353928272891e7,1.9745415587047413e10,468634.29975594813,-1.169136815161671e8,3.646878604088257e10,-2.1581282007758325e8,6.7321579500779335e10,1.2424031169202573e11
0.8410366066820101,-2.479410403682558,0.5426247596716113,7.025151670298581,6.235516793595302,0.016572817210166294,5.743823087468259,35.213697542531996,5.7896005225449,33.312022174464275,5.602816166474855,10.75906205948382,1.4032829926365214e-6,0.009008690391798406,245.47413678329872,5.377420924536069,64.62252057945119,-7285.1211049736485,1.3049378906143336e6,-3.1843855778189474e8,58.98758247933586,71.11924653261651,-8364.189435884397,1.5272998222020816e6,-3.7689168509979206e8,117.91062876743338,-14464.002097041352,2.6870731547002727e6,-6.699407612724384e8,-25087.100813441542,4.735958692402052e6,-1.1917098698549607e9,8.3613508822848145e6,-2.121888616827956e9,-3.781885315852228e9,0.2859145758167313,0.4795227298731071,0.9959717175257453,200544.04270370252,23581.439519539577,-0.2650628798807094,-0.8149417311178998,-0.07710622569986031,4.860963648350962,5.96900663662583,-0.04819038552642295,0.7151733997948414,1.1775549172492974,2.5458994554190792,2.0057405039532528,1.4168455777181174e-5,1.7291275720228465,1.7184260009483578,2.4611481940675795,2.461078203536213,0.9648451600624757,5.377420924536069,5.37760229190421,58.98758247933586,8.810245363527479e-5,3.507894530099885,-3.932898973758456,1.0,10.0,0.0,0.0,-0.13819193532781146,-2.379616406317858,-0.07862864567271373,-0.25388268960898447,-13.905640279761641,-37.24588598408201,-226.13039660282635,-8.342151179864258,-7.127919291968816,-0.08445864993513118,4.831682562711848,-607.027497740468,114338.64650540064,-2.869175547674569e7,9.007096271690851e9,5.58517828340529,-746.6136693131245,140675.28097625048,-3.532080384325656e7,1.1095131823578712e10,-1368.893443108298,259565.22328800874,-6.520395696526096e7,2.049350858089859e10,478502.7170685748,-1.2030875252950093e8,3.781812970656717e10,-2.2191410599209172e8,6.975912572545912e10,1.2864652098475479e11
0.852255517031805,-2.4661592057860213,0.5262589580433739,6.947511075733703,6.195436811907052,0.015745575386445283,5.735275009458695,34.98529290317843,5.751939725890793,32.92858465031147,5.622107893792088,10.792929155937507,1.2515509694190906e-6,0.008941893327907367,232.80056358262533,5.651844653765948,64.89350855956701,-7368.938454760959,1.3297495588775938e6,-3.268731790954347e8,62.26382991987203,71.42123845468882,-8458.774478666286,1.5557329742854978e6,-3.8665619115834934e8,118.40680160582006,-14624.145005635959,2.736016179370144e6,-6.869232036570102e8,-25358.48654301409,4.820425493329457e6,-1.2213580279937956e9,8.507322181433402e6,-2.1737490938262067e9,-3.87270846903381e9,0.2861173586946605,0.48470968736551545,0.9969770820520917,187994.25876026409,21782.973663227225,-0.29384199197540806,-0.8088122758551686,-0.07519725794318755,4.892369626993785,6.004322724996047,-0.059057594480016684,0.7362307505084024,1.1951411456950833,2.5166360047213603,2.0012704087403885,1.2926441383477214e-5,1.7250058131143535,1.7168603625545589,2.3758900880797382,2.3758320713451866,0.9206473648977779,5.651844653765948,5.652007088833042,62.26382991987203,7.911828930780917e-5,3.4859108360222475,-3.8063336547593583,1.0,10.0,0.0,0.0,-0.13709922573999572,-2.390739977038991,-0.0752416912945815,-0.11477758046516147,-13.057875597540134,-37.22412325336397,-224.75170192747197,-8.391409024711685,-7.112748169807208,-0.08378503417214998,4.863899843685233,-615.3461109789273,116723.86464188893,-2.9501021583442878e7,9.327876514606392e9,5.616818413757011,-756.3420852334642,143507.1798169391,-3.6287548438685015e7,1.147931920293066e10,-1385.8496028193754,264609.0334764804,-6.693733711806887e7,2.1184376499039978e10,487489.0764168387,-1.2342235239941448e8,3.9064557742034035e10,-2.2750988272681105e8,7.201077646290321e10,1.3271627590588644e11
0.8639537863529078,-2.4525263109169724,0.5098114050248524,6.868550881360711,6.153766544866516,0.014929375366870357,5.7270282734561535,34.75096946609772,5.712746895614243,32.5325577362778,5.641334697902081,10.826713535827741,1.1132214444430927e-6,0.008875582725502939,220.4444058409674,5.94827579377201,65.14920080005496,-7450.740096651243,1.3543578162320673e6,-3.353318096659714e8,65.85205143798257,71.70748886273373,-8551.224509334314,1.5839602612750418e6,-3.9645809571194804e8,118.87849388417567,-14780.85882603959,2.7846425222059274e6,-7.03984236368223e8,-25624.292427142398,4.904385270556202e6,-1.251154156180763e9,8.652462017586594e6,-2.2258764746481113e9,-3.964002416034632e9,0.286372758496757,0.4900631866776294,0.99798539096311,175827.03684363107,20066.109188008293,-0.3244145461548762,-0.8025351027205361,-0.07312818109609313,4.9235430435360446,6.0393796950597505,-0.07212137908619852,0.7583691978574414,1.2131420525718364,2.4865527330963224,1.9959491241820706,1.1747642166703139e-5,1.7201146720320024,1.7146901122613605,2.29011225205284,2.2900644450863705,0.8766953062426933,5.94827579377201,5.948420844746847,65.85205143798257,7.085578165574523e-5,3.462342900539208,-3.677921275393695,1.0,10.0,0.0,0.0,-0.1360413959790483,-2.402782611737414,-0.07191599897567241,0.030463349645616998,-12.192665046637599,-37.188347573224334,-223.25358358865836,-8.438969484223893,-7.096139153076864,-0.08307185897323538,4.895890527785607,-623.6876183583395,119133.65942467518,-3.0324130932417437e7,9.656196026483263e9,5.648115186700993,-766.0998534972211,146368.91663348372,-3.727119968508151e7,1.187281203039478e10,-1402.861505683954,269706.6927959114,-6.87014561776199e7,2.189233955683902e10,496571.4020702009,-1.2659108874804662e8,4.034189106102655e10,-2.3320399516004008e8,7.431791641245786e10,1.3688530633581033e11
0.8760417818215223,-2.438631804330768,0.4934342201586923,6.78892213337603,6.110761961948787,0.014132078806123488,5.718985500385166,34.51094084101427,5.672271501818857,32.126557949058345,5.66020732444896,10.859880248044549,9.885539879442516e-7,0.008810391784661293,208.5256694607531,6.265850479453334,65.38393168529072,-7528.920484235632,1.3783044268514242e6,-3.43662430793201e8,69.7512927170416,71.97161097709068,-8639.706440987513,1.6114504535332655e6,-4.0611905705517e8,119.31497176989674,-14930.998356788967,2.832027136286633e6,-7.20809825820026e8,-25879.11320591909,4.9862249497685805e6,-1.280544876878964e9,8.79395356987079e6,-2.2772946766782722e9,-4.054043757009709e9,0.2866901187852619,0.4955367420427789,0.998984292051832,164165.9642280427,18446.58238526436,-0.3566163303418388,-0.7961649257507127,-0.07090457146854924,4.953978482064722,6.073577773700146,-0.08763244529920887,0.781393567317788,1.2313307872762451,2.4558718015678545,1.9897328528812168,1.0641825632923627e-5,1.7144232893767146,1.7118599644708625,2.2046938956157502,2.2046546712939383,0.8334620117571772,6.265850479453334,6.2659797505461645,69.7512927170416,6.334248045729751e-5,3.437263751826853,-3.5489519761346857,1.0,10.0,0.0,0.0,-0.13502724618604217,-2.4155912618376965,-0.06867926623383314,0.18070495864355657,-11.317861864789933,-37.13632707958431,-221.63255056986156,-8.48389450003086,-7.077999687480707,-0.08232125272277643,4.92714733578708,-631.9213890623223,121530.47492978592,-3.1148368498897627e7,9.987061975168472e9,5.678502705674456,-775.7300097424336,149215.04673204978,-3.8256312167470895e7,1.2269523753331732e10,-1419.6473833912462,274775.72036272025,-7.046817665919599e7,2.2606274259697624e10,505600.0342763616,-1.2976369794617164e8,4.162980287917708e10,-2.3890304207105002e8,7.664340008942494e10,1.4108572881913495e11
0.8884550660992998,-2.4245615167210364,0.4772255447329474,6.709035455498585,6.066573033727548,0.013358500954469416,5.710966054340367,34.26446101513371,5.630666598625495,31.712132638996163,5.678489444698197,10.891982685588687,8.770548670843286e-7,0.008746701969648784,197.11263389469005,6.604135108578667,65.59316254668906,-7602.1290012996715,1.4011905120332772e6,-3.517288166434676e8,73.9656197742241,72.20841499014134,-8722.66642157247,1.6377385815889144e6,-4.1547848254398257e8,119.70739149810454,-15071.877784417591,2.8773561620069784e6,-7.3711593173091e8,-26118.301130495056,5.0645190386270275e6,-1.309028013566659e9,8.929297235952007e6,-2.3271154370332923e9,-4.141260104039402e9,0.2870798769118627,0.5010967526168654,0.9999644787461849,153080.90357197312,16931.73179423008,-0.39032892847751577,-0.7897378042621244,-0.06852897561659474,4.983255132777053,6.106407924245527,-0.10584430177545641,0.8051352968961092,1.2495119749178638,2.424730643027645,1.98257756598867,9.612996376308004e-6,1.7079020213170601,1.708318233284577,2.120244247782999,2.120212167015017,0.7912648175280093,6.604135108578667,6.6042501661835855,73.9656197742241,5.656169352806968e-5,3.4106976202132415,-3.420343434879817,1.0,10.0,0.0,0.0,-0.1340609004389301,-2.4290019810000607,-0.06554616819499538,0.3350722012370011,-10.439107273943861,-37.065871720720196,-219.88196932447633,-8.525400429153864,-7.058194727191903,-0.08153371071679594,4.957250560493822,-639.9361137479588,123881.42137820831,-3.196231036401794e7,1.0315875345102413e10,5.707496180792747,-785.0974758156949,152005.51552064013,-3.922893582171199e7,1.266381919478647e10,-1435.962250890877,279742.97185044177,-7.221196264262189e7,2.3315835217577187e10,514441.5009522572,-1.3289347124007747e8,4.2909328358271805e10,-2.4452161089811397e8,7.89524808609642e10,1.4525389636809003e11
0.9011544267912942,-2.410368952466213,0.46123738068691933,6.629087482896952,6.021248091843734,0.012611009387030674,5.702719181422265,34.00993652848875,5.587992140543719,31.28983474821552,5.695990547226945,10.922651734677443,7.777838393954705e-7,0.008684683771822448,186.23308672635602,6.963210977545084,65.77328779316096,-7669.237948787977,1.4226709866561186e6,-3.5940950434572214e8,78.50550817292205,72.41371254448569,-8798.796360781407,1.6624201504195896e6,-4.243925549190179e8,120.0485096208469,-15201.218144130698,2.9199178790529263e6,-7.526471462088833e8,-26337.88316435323,5.138015178839369e6,-1.3361505559526823e9,9.056287418632852e6,-2.374535175231379e9,-4.224225184571391e9,0.2875538432665172,0.5067219442353914,1.0009193092661104,142599.8739984556,15522.672237345514,-0.4254803294580525,-0.7832718050244754,-0.06600057920304497,5.0110252938785695,6.137440402547558,-0.12701452056228393,0.8294530100876883,1.2675188018713621,2.393188256694388,1.9744330213725192,8.661020375358961e-6,1.7005168343208708,1.7040119334909198,2.0371376052179144,2.037111431526747,0.7502898208666852,6.963210977545084,6.963313292345703,78.50550817292205,5.046931737414016e-5,3.382611645026662,-3.2926770484921946,1.0,10.0,0.0,0.0,-0.13314251400515337,-2.442843502555116,-0.06252118337576487,0.4929340222335227,-9.560120649271889,-36.974759443793786,-217.99191930840172,-8.562821116192186,-7.036540058147006,-0.08070814502592125,4.9858558497656995,-647.6376358692407,126157.86633299696,-3.2755742557581358e7,1.0638416342899391e10,5.734681932648871,-794.0867450834892,154705.21948476962,-4.017653498318679e7,1.3050505276753647e10,-1451.5943183236986,284543.93474803725,-7.390975955359314e7,2.40114509054608e10,522977.3824050272,-1.359380691518947e8,4.416286899868814e10,-2.499819896199601e8,8.121283297050528e10,1.4933045755635822e11
0.9132207009386386,-2.397068007303749,0.4465642624536145,6.554617526770697,5.977991478927046,0.011939037319953343,5.694564801739188,33.763703343428745,5.547279567246995,30.8893225476341,5.7114450327264565,10.949643445601625,6.953411750029124e-7,0.008628452783329769,176.58270879611123,7.316762454697251,65.91224557357532,-7725.391615148577,1.4411393772342773e6,-3.661169915433126e8,83.04050098430919,72.57348398934418,-8862.549228775672,1.683640621346148e6,-4.321765105689991e8,120.31464437695787,-15309.532610737253,2.9565001732889097e6,-7.662057110820353e8,-26521.653775237817,5.201145970870625e6,-1.3598149058119128e9,9.165270787141612e6,-2.4158777613859215e9,-4.296493042165965e9,0.28808267734213294,0.5120084444420805,1.0017814785976409,133383.5108136603,14303.25165644255,-0.4594730275032656,-0.7772185209250171,-0.06350570456980201,5.035267728719184,6.164390367061693,-0.14961420929231267,0.852507130130406,1.2839991865007734,2.363453783514984,1.965907084317766,7.841353336392842e-6,1.6928267443838856,1.6992637312486998,1.961136263884647,1.9611146495088063,0.713315096219306,7.316762454697251,7.316854117693819,83.04050098430919,4.5364898732555765e-5,3.355013975151558,-3.1749317704394526,1.0,10.0,0.0,0.0,-0.13232770100741337,-2.455959614944986,-0.05979955510196103,0.6426678005378247,-8.743519990460891,-36.86930930957722,-216.095283023506,-8.593462205674259,-7.0145053479739135,-0.07990314859188241,5.010887800280129,-654.4549781045187,128187.99228398583,-3.3467838212425515e7,1.092960995093325e10,5.75805037372178,-802.0274329175986,157109.56870720524,-4.102620312566997e7,1.3399405073798033e10,-1465.370237595467,288813.3275297239,-7.543050321940163e7,2.463864796791999e10,530555.7612997484,-1.386618013670513e8,4.529202097267367e10,-2.548603653458762e8,8.324665494397107e10,1.5299414483325513e11
0.9265178094317027,-2.3826123224639235,0.43093821829506285,6.474045044970993,5.930017868654811,0.011238712765600426,5.684897480522238,33.48495598850171,5.502160152202402,30.44788211733596,5.727096757287484,10.976838098844805,6.159713178383087e-7,0.008569255087227074,166.66068787595833,7.720542679324441,66.02877346027287,-7778.369319933374,1.459161773597347e6,-3.7278202442509824e8,88.29622105003928,72.7091784850667,-8922.72298386819,1.7043393684630939e6,-4.399074053265634e8,120.54122139407221,-15411.702511179588,2.9921539676930793e6,-7.796624090324649e8,-26694.739926697377,5.262600406982128e6,-1.3832781661346602e9,9.271197962647634e6,-2.4568198611397033e9,-4.367962481734548e9,0.2887634760956992,0.5177691894566703,1.0026805879927216,123997.72330935352,13081.262354709395,-0.4975532564708166,-0.770633528109917,-0.06065247953527676,5.059452985516886,6.191070651868959,-0.17740240867209472,0.877753885678258,1.3013619427531362,2.3308841376018976,1.955605530448543,7.024289404605482e-6,1.6835875572733963,1.6932705003250184,1.8805963579270988,1.8805788162255723,0.6746701955109412,7.720542679324441,7.720624022985648,88.29622105003928,4.040727158435499e-5,3.32349021179121,-3.0490713615934375,1.0,10.0,0.0,0.0,-0.13148505595650672,-2.47018693378282,-0.05695561646060669,0.8070742858802995,-7.864726504924455,-36.730680265953694,-213.88312454534744,-8.621447133932989,-6.98838984903033,-0.07899090217613353,5.035944242565171,-661.3648730975411,130261.23279096109,-3.41996357459569e7,1.1230587757703531e10,5.780869201386805,-810.0509485460618,159560.06239358807,-4.189812488429723e7,1.3759657395022797e10,-1479.2407192529301,293155.1922362969,-7.69886336616174e7,2.5285509362667236e10,538244.6061274253,-1.4144760044213307e8,4.645496506345746e10,-2.5984054353446126e8,8.53381788289786e10,1.567557479866681e11
0.9392984818490049,-2.368912289531708,0.416419891997755,6.3979028914597915,5.8835253027036085,0.010602672738656208,5.674619807676856,33.20744589263915,5.458481584941571,30.02270738169519,5.7407261171953206,11.000337899134335,5.494286633234698e-7,0.008514833668886343,157.7723494696518,8.122795408540728,66.10453190605416,-7820.234609585279,1.4740592473292532e6,-3.7841471380408025e8,93.61068725586838,72.79940495623941,-8970.269518230754,1.7214303157218187e6,-4.464339606219822e8,120.69225299577795,-15492.296728735002,3.0215463808288667e6,-7.910078235628147e8,-26830.87071810311,5.313156757955249e6,-1.4030279995934188e9,9.35811947810076e6,-2.4912175462883277e9,-4.427881393516603e9,0.28952405352379906,0.5232425839701622,1.0034942492375494,115677.37463467813,12015.60518990323,-0.534695660119102,-0.7643705235654095,-0.05780976852323459,5.080095533987329,6.213586610446679,-0.20698615415357746,0.9017530572618528,1.3171692249570437,2.2997117632118784,1.9447929420756367,6.315806735937585e-6,1.6739474404414891,1.6867393319571855,1.8062413481060788,1.8062269661846488,0.6395020459930569,8.122795408540728,8.122868047989938,93.61068725586838,3.6213872117617984e-5,3.292001332936486,-2.931832766851831,1.0,10.0,0.0,0.0,-0.13071869799788108,-2.483437889007233,-0.054360763951682586,0.9641088258408884,-7.041455459328908,-36.57430296348611,-211.62921492031035,-8.642382153250926,-6.96128460559091,-0.07808785036822768,5.0574296339934985,-667.3742304228332,132078.39964686453,-3.484508051460244e7,1.149754823177259e10,5.799763581148182,-816.9973641318616,161701.6804257496,-4.266554024196808e7,1.4078685761130608e10,-1491.1874711251257,296937.9253144519,-7.83569101580525e7,2.585736611151509e10,544920.7722888916,-1.4388792228481585e8,4.748107005799669e10,-2.641916728578105e8,8.717976862397803e10,1.6006060981660004e11
0.9525210551861532,-2.354933378334172,0.4018814414246748,6.320300202217129,5.834954094710889,0.009980403277773364,5.662650030979939,32.90822094906482,5.412915191273692,29.581180245547582,5.7533164189412735,11.021811812115173,4.892028079199924e-7,0.00846082143937689,149.1914604883268,8.553681227052376,66.14568673228213,-7854.006170143476,1.4868605483278537e6,-3.8339205691146946e8,99.3878662407972,72.85125003991823,-9008.581276328297,1.7360854848187491e6,-4.5219039434422827e8,120.77928568911594,-15557.005528928317,3.046679149655974e6,-8.009923990177064e8,-26939.55831256057,5.356236051708762e6,-1.4203644317893746e9,9.431879495225353e6,-2.521324778612726e9,-4.480158521350768e9,0.29043026415344786,0.5288401370673045,1.0042838446876825,107733.28878185786,11014.414260379957,-0.5735779181018441,-0.7579370635092345,-0.05477013366261407,5.098667410236983,6.233516013018461,-0.24052083861051438,0.9261806857085656,1.3325145737791464,2.267536379247634,1.932652339877665,5.65425030143001e-6,1.6631878162811853,1.6791687654366425,1.7323507635104582,1.732339028523794,0.6050549822551345,8.553681227052376,8.553745944363738,99.3878662407972,3.238586166837648e-5,3.2580895926662405,-2.8142708400912495,1.0,10.0,0.0,0.0,-0.12995721242970676,-2.496481867504796,-0.05180519960420233,1.1250404324166061,-6.212769742617381,-36.38779996911789,-209.15971301422707,-8.65760961071922,-6.930961749638174,-0.07712567244948075,5.076882456078607,-672.9031476089908,133763.72788194485,-3.5447373565694004e7,1.1747989656776785e10,5.816048445505754,-823.3480449522555,163679.94289049826,-4.3379542860808596e7,1.4377292264671814e10,-1502.0303802210778,300416.9320145392,-7.9625953740033e7,2.6391318404357628e10,551032.1526132564,-1.4614360397804335e8,4.843662854971423e10,-2.6819913915955737e8,8.888994050894528e10,1.631206058438474e11
0.965474212535447,-2.3414261976835204,0.38808441131545013,6.2452863315093445,5.786844392217271,0.009403908378261277,5.649312727291789,32.60121162038518,5.367859821203439,29.14642359535981,5.764116054749129,11.039947832946593,4.375197197577624e-7,0.008409921032847004,141.34371207051203,8.9903811457511,66.14971570077932,-7877.565673959545,1.496743298279719e6,-3.8738718134706056e8,105.32946469337021,72.861386556304,-9035.221856230164,1.747355187118238e6,-4.567960648910596e8,120.79647477296183,-15601.653397195994,3.0659091265215646e6,-8.089513859419378e8,-27013.68258874126,5.3889973977204645e6,-1.4341261964219575e9,9.487570501103044e6,-2.5451128646769094e9,-4.521250121820343e9,0.29144483191441695,0.5342598245301501,1.0050058943815907,100552.89460486155,10123.870523155529,-0.6119886919913524,-0.7516560711401603,-0.05170258307798533,5.114033041084298,6.24960635519853,-0.2761522222920412,0.9495847646914475,1.3464558666331548,2.2360369097981687,1.919808312455692,5.0698024547915726e-6,1.651872757477776,1.67093490526837,1.662851372053626,1.6628417376582394,0.5731265076746151,8.9903811457511,8.99043902936125,105.32946469337021,2.9073215035279602e-5,3.2234415300766663,-2.7026674122100083,1.0,10.0,0.0,0.0,-0.12922682799770574,-2.5083672454347274,-0.04941683869668103,1.2805815759329358,-5.425055132739178,-36.18010435345425,-206.60076500826793,-8.665900823361163,-6.8987933345565935,-0.07615551575153895,5.093121750732666,-677.6091819227694,135210.66190589892,-3.596768194555269e7,1.1965453825103096e10,5.828682546359378,-828.7047201485674,165368.74294624614,-4.399379549674193e7,1.4635738205086891e10,-1511.0801522681945,303368.53803480754,-8.071286276776588e7,2.6851867028320946e10,556182.3976088911,-1.4806635470535412e8,4.9257786614904434e10,-2.715977957068565e8,9.035385184528058e10,1.6572923820413815e11
0.9791138313363111,-2.3273976814309063,0.37400408185734807,6.167234605041679,5.735565700108657,0.008830154979395969,5.63325327706392,32.26130499481861,5.319933797776403,28.685756633087053,5.773805369598223,11.055848581135194,3.8983146147900046e-7,0.008358215897515783,133.62973612286657,9.465861464456129,66.11589125993494,-7892.156411121529,1.5042470853950887e6,-3.9061651244362754e8,111.8947526752349,72.82922089266027,-9051.56000651297,1.7558447786994164e6,-4.604973274201849e8,120.74259328582066,-15628.458843321789,3.080250895573163e6,-8.153048666035115e8,-27056.781759725727,5.413136626577629e6,-1.4450303037312694e9,9.52801497975002e6,-2.5638046713590813e9,-4.553238551160684e9,0.29265814788679495,0.5398986872935246,1.0057113148545154,93582.83544532029,9273.190104234585,-0.6526057200550957,-0.7450366496621827,-0.04838766068996727,5.1271178577011325,6.262778758368215,-0.31644665651348974,0.9735194287585747,1.3598657044743487,2.2028404980246807,1.9052616720138258,4.51584227697484e-6,1.6391344152916536,1.6613778753536945,1.5926463725443527,1.5926385282302495,0.541352925845498,9.465861464456129,9.465913012565162,111.8947526752349,2.5991489108358787e-5,3.185304844720672,-2.588840397691178,1.0,10.0,0.0,0.0,-0.12845524313783813,-2.5196559561712673,-0.047013493137889314,1.4413493515552858,-4.623236813488666,-35.93427315060936,-203.75457803115663,-8.66722931846131,-6.862047243402411,-0.07510528230610064,5.1071384011572665,-681.7755938506309,136504.49435455544,-3.643600673924838e7,1.216219058299303e10,5.838356328155363,-833.3831656687073,166866.26029505488,-4.454332487782475e7,1.4868438455380907e10,-1518.8576531179046,305961.7728988102,-8.167889939492655e7,2.7264440298291878e10,560661.7302739867,-1.497632718891701e8,4.99894473870443e10,-2.745746032225752e8,9.165077668153693e10,1.680263515608459e11
0.9928195537296995,-2.313496661039012,0.3602932123685786,6.089651386655228,5.6833599569297775,0.008286057877951248,5.614767810466435,31.901123065243194,5.271253962494099,28.219571813497062,5.7817694848909476,11.068447484671474,3.4790444108787284e-7,0.00830795829645309,126.40117203630913,9.959770326870776,66.04367274994871,-7896.339640276128,1.5087617892584612e6,-3.928281694856699e8,118.8174276102707,72.75369361692188,-9055.935482369498,1.7608500610737803e6,-4.630011939493961e8,120.61563390348628,-15634.576251012859,3.0884876481066104e6,-8.195419113560418e8,-27064.01571099426,5.42655426337921e6,-1.4521858008077087e9,9.549596190332515e6,-2.575847056864431e9,-4.573417475666772e9,0.2940358924551846,0.5454945877673966,1.0063637751102843,87138.872316999,8499.441036307919,-0.6933823183886445,-0.738348092047596,-0.044984356893597505,5.137019593716568,6.272049826921083,-0.3595079870217283,0.9966809232283911,1.3719271364212193,2.169414145818871,1.8895915191883979,4.016553258656323e-6,1.6254944310819386,1.6508515609786933,1.5250713138417031,1.5250649193199655,0.5112384495297334,9.959770326870776,9.959816280644887,118.8174276102707,2.326009657930542e-5,3.145146928561458,-2.478156926244769,1.0,10.0,0.0,0.0,-0.12765496972151844,-2.529440063362977,-0.04470332018489358,1.598892237070624,-3.8484007003325194,-35.659146972367445,-200.73837551630186,-8.660595202517051,-6.821909181253397,-0.07402226777139242,5.117987621934169,-685.1231810578796,137557.436669743,-3.682007440256959e7,1.2324406635338377e10,5.844281366891574,-837.0601149186916,168068.91298750165,-4.4989712494084336e7,1.5058884202579636e10,-1524.8066569106993,308013.5144884796,-8.245550290812668e7,2.7599411198387802e10,564146.8117016803,-1.5111204903386518e8,5.0578441152981476e10,-2.769115042570847e8,9.268531842525722e10,1.6984084746326373e11
1.0068263520323146,-2.299487153305616,0.34671255034822246,6.011139382508216,5.629285418509237,0.007761743004400658,5.593211870388496,31.51269288359731,5.220958844274512,27.739623875051723,5.788050160149829,11.077770029988612,3.103944057852747e-7,0.008258096175393097,119.51170893710956,10.481127302721195,65.93178247092771,-7889.967612608693,1.5102557896516582e6,-3.940094791740358e8,126.23527509980431,72.63329134760237,-9048.144785072536,1.762325147646167e6,-4.6429005098684233e8,120.41285855502545,-15619.588739020783,3.090522847161166e6,-8.216266657657111e8,-27034.54471774738,5.429053015693577e6,-1.4555215569770935e9,9.551918032373542e6,-2.5811008181242704e9,-4.581516895059773e9,0.295616052986661,0.5511403982470526,1.0069727784614773,81084.00032252613,7784.159504373086,-0.7347562732178117,-0.7314402538786269,-0.04145125625586549,5.143755408959503,6.2773850183449555,-0.4057754828287476,1.0192669797873113,1.3826932350778907,2.1351521347916944,1.8724997421041387,3.559866784751349e-6,1.610704114520108,1.6391390494143936,1.4589825688436882,1.4589773676535678,0.4822444567951483,10.481127302721195,10.48116823243408,126.23527509980431,2.079737167725451e-5,3.1020780905907053,-2.368753858452221,1.0,10.0,0.0,0.0,-0.12678555920302992,-2.537512563304281,-0.042441471785935006,1.7547263669845274,-3.091228359046836,-35.34918868058246,-197.4976267364579,-8.645244867938422,-6.777312197317064,-0.07288996695893188,5.125700438674903,-687.65870903015,138370.0984882044,-3.711952169664794e7,1.2451685664115118e10,5.8464023963996645,-839.7361967027564,168976.00205670757,-4.533214207891412e7,1.5206444945836292e10,-1528.915175690146,309519.89590994926,-8.304051603945525e7,2.7855409852890522e10,566626.028400778,-1.5210759127366316e8,5.102190540126567e10,-2.7859713876878655e8,9.345162127924898e10,1.7116091424318292e11
1.0205741367914771,-2.2859249631444576,0.33378992566411203,5.934770262272782,5.575505150533048,0.007276679498254171,5.569262962667223,31.11095726928469,5.171070555097751,27.265196239999465,5.7923795732295815,11.083405041791305,2.781008192030111e-7,0.00821038985893992,113.20011195173058,11.00899431766955,65.78633035555536,-7873.569079200661,1.5087108379767586e6,-3.9411648625413436e8,133.85801605178216,72.47453251669408,-9028.792818053891,1.7602557703120434e6,-4.643154875868662e8,120.14510087366509,-15584.570530527819,3.08634803131211e6,-8.214802592608863e8,-26970.323518945355,5.420653600016338e6,-1.454911113285711e9,9.53508946930602e6,-2.579367210151397e9,-4.577232521697122e9,0.29734245376089,0.5566095822147069,1.007514576340418,75618.41577435433,7148.797881656635,-0.7747884363323629,-0.724556025379544,-0.03795213751056423,5.147052919606196,6.278563562292085,-0.45293278797252545,1.0402154173781355,1.391645580491426,2.1014087047882004,1.8546892120635787,3.1591423594110918e-6,1.5953781142327434,1.6267144744723698,1.3969390456722566,1.3969347893213002,0.4554489847617266,11.00899431766955,11.00903090813428,133.85801605178216,1.866148888639193e-5,3.057705219356687,-2.2649217840227287,1.0,10.0,0.0,0.0,-0.12585514869999306,-2.5432426932284136,-0.04031104256127119,1.9015406255204674,-2.3849567438896955,-35.01738793584098,-194.16774208227213,-8.621482601499931,-6.729801008389357,-0.07175777403122899,5.129961202321664,-689.2699817780301,138904.75661689963,-3.73198741438613e7,1.2537634770380222e10,5.844660688376424,-841.2911049794101,169544.9745956436,-4.555392128603046e7,1.5303653482355623e10,-1530.9954634431283,310409.398780197,-8.340516311301008e7,2.8019381392138622e10,567980.1021212544,-1.5270047842899966e8,5.12970652759388e10,-2.7954699161561775e8,9.39100495452883e10,1.7191775858854208e11
1.0353280414130626,-2.2715719865658524,0.32035528673065566,5.853526050267785,5.517042880508977,0.006787023954867174,5.540360488204119,30.65730735397463,5.116991978826702,26.752729141474013,5.795012040956687,11.08559095228194,2.4773537230863044e-7,0.008160298825925177,106.88312678841577,11.593032529879194,65.59334288432383,-7845.285634641378,1.503844452340301e6,-3.9309993180182016e8,142.41978964533004,72.26198573701471,-8995.67476414499,1.754284412618169e6,-4.630096975979786e8,119.78619213942169,-15525.533044869702,3.0752812353005433e6,-8.189644736248896e8,-26864.0682738018,5.400053670385192e6,-1.450076861059909e9,9.49662226849682e6,-2.5700940360571465e9,-4.5594742640947695e9,0.29939354661319484,0.5623986610370045,1.008035684712228,70233.2065586244,6532.869861865889,-0.8167720960764764,-0.7170180012918292,-0.03419097755317292,5.146993163136858,6.275420733114552,-0.5048530220633549,1.0611914851678363,1.3994021166345267,2.0650683861391115,1.8344760500360622,2.776246930255224e-6,1.5780792146632374,1.612380064235225,1.333363124947561,1.3333596838674018,0.4284288700194591,11.593032529879194,11.593065029461634,142.41978964533004,1.6638980077842483e-5,3.0076820136741445,-2.1573036701368915,1.0,10.0,0.0,0.0,-0.12474201594354628,-2.5466579755295697,-0.03811630946960326,2.0511290200802867,-1.6707977195563912,-34.63220841432586,-190.4407128991316,-8.586161699764915,-6.674479986221788,-0.0705256822568365,5.1309337914352,-690.0363345135902,139188.23231755605,-3.7431072134577796e7,1.2586406896468014e10,5.838681410453911,-841.7841306415258,169801.0733628011,-4.566517327497525e7,1.535490804360976e10,-1531.0882282579273,310714.63086570473,-8.356433509990482e7,2.8098163271334267e10,568244.3442621636,-1.5291143212398854e8,5.141428532659371e10,-2.7978716789463407e8,9.407569874364671e10,1.7213198429058624e11
1.0497894906122767,-2.2577006523524514,0.30761196800965845,5.774593473171197,5.459049013688332,0.006336591868161386,5.508763675274611,30.19073281158073,5.063503589254742,26.247719471530118,5.795597354588838,11.083906860269568,2.216874389756821e-7,0.008112075375903506,101.11326233799952,12.182780974929829,65.36982927537825,-7807.453336744704,1.4960089396398673e6,-3.910147059430297e8,151.1977895004853,72.01425007909238,-8951.511079109696,1.7448454633823403e6,-4.6044660357263726e8,119.36743218309634,-15447.310426146947,3.05813330858502e6,-8.142279749715999e8,-26724.469104971686,5.368775843222262e6,-1.4413156412509203e9,9.439387135043459e6,-2.553870557696572e9,-4.529405611553706e9,0.3016060217818509,0.5679912314252824,1.0084875292842728,65395.09938175891,5988.526217682082,-0.8565814985621969,-0.7094466960698831,-0.030529337627291042,5.143414126596797,6.268030492183677,-0.556388600449106,1.080094510319606,1.4050960631786071,2.0293365640506775,1.8136155732315014,2.4435583861581294e-6,1.5603193468464494,1.5973600735476572,1.2739708055431798,1.2739680046281447,0.40359663008815033,12.182780974929829,12.182809958269905,151.1977895004853,1.489249602883292e-5,2.9561892892844135,-2.055568975536183,1.0,10.0,0.0,0.0,-0.12350735854766343,-2.5469707839072284,-0.03605147617137649,2.1885593285901948,-1.0177537141517248,-34.227208138118186,-186.64766081450125,-8.541529693310764,-6.615740788137106,-0.06930786731373487,5.1283579406782795,-689.8367223126811,139178.24027200183,-3.743679318826836e7,1.2590841497690754e10,5.828850124524746,-841.1073287822924,169700.92155700532,-4.564825316831793e7,1.535225018411631e10,-1529.0707035701848,310371.1981693418,-8.34898807940644e7,2.8078611150443386e10,567328.0454365017,-1.5269645255488974e8,5.135207747455088e10,-2.7925083504111457e8,9.391391552938615e10,1.717486942337837e11
1.0631807925674936,-2.2450251487186152,0.29618048254004714,5.702132448747374,5.4048109396140855,0.005944312509428548,5.476640003611239,29.740467548695058,5.013618141439514,25.77844456932203,5.794420085564457,11.079050625024882,2.0040303011196944e-7,0.0080680027248545,96.11356336562109,12.7437985153998,65.13511545154394,-7764.135887275621,1.4862206122281775e6,-3.881794458979003e8,159.66842987316005,71.75292417282036,-8901.013657414553,1.7331411485609023e6,-4.5700739555330056e8,118.92533788186522,-15358.158317298414,3.0370454292585906e6,-8.079562806611667e8,-26566.06577641383,5.330646138409882e6,-1.4298626733372738e9,9.370239571995925e6,-2.532926300487698e9,-4.491056812415633e9,0.30383349401773657,0.5730967243232928,1.0088556898054248,61269.97156290468,5531.499336530511,-0.8919475479473297,-0.7022508865691628,-0.02718841671785679,5.137109307944281,6.257530254453334,-0.6040677952249479,1.0960291166334593,1.408662561414716,1.9961779774291808,1.7934351284065262,2.16934150344082e-6,1.5432175890355688,1.5826371920012559,1.2214714390903547,1.221469118891538,0.3819836219659512,12.7437985153998,12.743824621948805,159.66842987316005,1.3457185368361352e-5,2.906337191949852,-1.9646182769645546,1.0,10.0,0.0,0.0,-0.1222153029780931,-2.544369949010922,-0.0342120064092125,2.30674619164985,-0.4567103124911794,-33.829861050429166,-183.02675577524093,-8.491334244059905,-6.557278509188208,-0.06817793287643756,5.122967493614383,-688.8376868571431,138921.9339127512,-3.735333216158135e7,1.2557630831776241e10,5.816422930386418,-839.4883312435176,169307.14115656522,-4.552445382196117e7,1.5304331076078907e10,-1525.40216529273,309502.99427809066,-8.322334573823194e7,2.7977446006969383e10,565474.6272432243,-1.5213627776374784e8,5.1142667112119125e10,-2.780943155505311e8,9.348664121245651e10,1.7088665703145407e11
1.0785870150031573,-2.2306384461933777,0.28346291142476054,5.619560419123902,5.341887939196249,0.0055211393583170015,5.436373894053568,29.20272058679863,4.955907833307241,25.237720860992194,5.791091927348387,11.069682499186245,1.7883370829230824e-7,0.008017784620701511,90.73772753630026,13.406477907106783,64.8354039874532,-7705.311496559009,1.4721935855948662e6,-3.839264446777561e8,169.82114939579682,71.41801104332657,-8832.488960677214,1.7164381935469639e6,-4.518828756076827e8,118.35835481614387,-15237.420354759102,3.00709432382364e6,-7.986753163751459e8,-26352.147498241426,5.276766960227018e6,-1.4130293483801563e9,9.273054463584559e6,-2.5023509571436043e9,-4.435449391666181e9,0.30660658937182833,0.5788818911325012,1.0092219763598878,56909.21389200703,5055.852662728724,-0.9304934799865303,-0.6937312100987982,-0.02343686493274318,5.126478889353108,6.2413283275051965,-0.6581344160296312,1.1123944227412723,1.4107394221329084,1.957994657925441,1.7692791484418273,1.8900105621969655e-6,1.5228364200742819,1.5647931824307417,1.1639473425787554,1.1639454690237698,0.35867327832194673,13.406477907106783,13.40650109661823,169.82114939579682,1.1995001199108466e-5,2.846466866770185,-1.8638064209410288,1.0,10.0,0.0,0.0,-0.12053048827696998,-2.5377463359534795,-0.03217893848615379,2.430919122824837,0.13475262112180156,-33.34888867327721,-178.75247963468186,-8.42314552846195,-6.485159090540632,-0.0668838718029558,5.11336318677554,-686.7626502785895,138346.0668465736,-3.715641331243281e7,1.2477036440290997e10,5.798438166755921,-836.4993196880614,168512.22943697398,-4.525928630002554e7,1.5197643350637121e10,-1519.1425164834866,307880.297375583,-8.269275958267498e7,2.7766992271084766e10,562204.6886047309,-1.5108318756415692e8,5.073009244596545e10,-2.760182559565842e8,9.268183425238704e10,1.693233366951034e11
1.0928659195489536,-2.217486781580178,0.2720880157341228,5.543849274201195,5.283195595841745,0.005154551367287621,5.3960526755492575,28.68777068834223,4.902229243740514,24.73696677640548,5.786207676384356,11.057557422859416,1.6126037603537987e-7,0.007971530658802335,86.08685319628611,14.036631182820898,64.53253259652742,-7643.090291350344,1.4568118905147754e6,-3.791300189468502e8,179.61962296882578,71.07854451366279,-8760.03618866063,1.698170374387587e6,-4.461267835845125e8,117.78332416579947,-15109.929040079234,2.974437291243629e6,-7.882941287692559e8,-26126.701717818807,5.218216005441537e6,-1.394279666790979e9,9.167817523445016e6,-2.468439470852897e9,-4.374038108702795e9,0.3093734625739643,0.5841577028038347,1.0095094515049243,53203.19876041824,4657.987771959096,-0.9638605115977689,-0.6855918864361014,-0.020077286418128445,5.113603609453422,6.2226315647337085,-0.7068244101123561,1.1256179589588995,1.410758301063391,1.9226303922151182,1.7460889096050787,1.6620906967656683e-6,1.5033503656303506,1.5474599598726937,1.113288839926913,1.1132872989607443,0.3384729865250327,14.036631182820898,14.036651995901844,179.61962296882578,1.079805904940977e-5,2.7886925842803283,-1.7739921074723846,1.0,10.0,0.0,0.0,-0.1187652040294993,-2.5280216190759592,-0.030372165809409275,2.5339701854598276,0.6301340480240506,-32.883200314340044,-174.70852719161832,-8.350213802645866,-6.413738550066911,-0.06569835008043368,5.10140643109294,-684.0062895654077,137559.8017704201,-3.688344592302107e7,1.2364445600998173e10,5.77853394279163,-832.7171478850523,167468.7834361599,-4.4903674517030895e7,1.5052746847029034e10,-1511.5139681628953,305817.71019259014,-8.200093064791861e7,2.748812912025607e10,558157.2792241056,-1.4974276448516762e8,5.019504358606955e10,-2.7343052998316514e8,9.165783966016946e10,1.6736793847847922e11
1.1084769523593985,-2.2033033531699338,0.2601043084332847,5.462071138386459,5.21878181348152,0.004780574128013132,5.348921089032782,28.109667580837478,4.843478040754216,24.1914711890067,5.77900573753906,11.040747178659403,1.4434408278460616e-7,0.007921104326834339,81.33789055281048,14.742503612878187,64.17761771053796,-7567.659006401639,1.4376978792587842e6,-3.7306191308842516e8,190.7580156222174,70.67976082668557,-8672.220011394465,1.6755100798131367e6,-4.388637187586408e8,117.10749618967667,-14955.542020481025,2.934012204270875e6,-7.752313301149148e8,-25854.070209112764,5.145904236116245e6,-1.3707530198269093e9,9.038168744345652e6,-2.426010230341466e9,-4.297425635216781e9,0.312607149802303,0.5898291682191845,1.0097700456732297,49486.98681313195,4265.222270253845,-0.9974338622669323,-0.6764210114046489,-0.01656440961317937,5.096466680481252,6.198476640502258,-0.7577864383871165,1.1378971991367028,1.4087465088918552,1.884075680438973,1.7199741509804958,1.4432572676066618e-6,1.481488585424334,1.5277275835929072,1.0607253189015953,1.0607240705377334,0.3178440789466045,14.742503612878187,14.742522140196915,190.7580156222174,9.64129190831072e-6,2.7232218995775703,-1.6797599411215791,1.0,10.0,0.0,0.0,-0.11660264258725173,-2.5133952784583014,-0.0284809183195794,2.632769195406419,1.11317442920391,-32.35571291655795,-170.2224753845618,-8.26021685521615,-6.330794519614925,-0.06442672000991365,5.085229652551141,-680.1455156156287,136444.31310255616,-3.6493797773115434e7,1.2203338477977604e10,5.753575295661699,-827.5556906666089,166017.94703772946,-4.440435926305936e7,1.4848270069647987e10,-1501.3266078391473,302999.29219051404,-8.104369717744744e7,2.70995350797843e10,552709.2985463609,-1.4791228021327716e8,4.945792219321144e10,-2.6993821785848165e8,9.026178288491583e10,1.6472761398130402e11
1.1241717641199973,-2.189243756441041,0.24853261783753625,5.3810278187599625,5.1539555758637565,0.004431395797001501,5.298671079725161,27.516262073596945,4.784511400096435,23.646871600602278,5.769949503124663,11.020391542974117,1.2942668348671223e-7,0.007870401165997703,76.8889548969333,15.469275011839398,63.79978381514856,-7485.178666688586,1.4164165872654847e6,-3.6622263278348774e8,202.40121732138337,70.25431998914632,-8576.209993171089,1.6503137933423964e6,-4.306934773069704e8,116.38621654865892,-14786.86389924935,2.88913369114417e6,-7.605671293090788e8,-25556.519629466453,5.065766985552907e6,-1.3443978113597596e9,8.894762557612767e6,-2.3785826914368653e9,-4.211977499253332e9,0.31606638311410246,0.5954271868528628,1.0099798888228373,46071.537622714306,3910.0086306622215,-1.0278697476450889,-0.6669213898373259,-0.013229346910664132,5.076325865757664,6.170673949264946,-0.8059860794668436,1.1479537204241346,1.4046877260203197,1.8455283362792658,1.6930570204317625,1.2516166335257371e-6,1.4590340612925496,1.5071758839643445,1.010740801447469,1.0107397879145175,0.29854573765275494,15.469275011839398,15.46929152662825,202.40121732138337,8.617828419326805e-6,2.655266462538668,-1.589176416282871,1.0,10.0,0.0,0.0,-0.11418432673016574,-2.494538306175933,-0.02666754394310589,2.7171817350512217,1.5378311686187878,-31.81002933253188,-165.67235806007164,-8.159601938196996,-6.242594100718616,-0.06318318611242085,5.066000154188641,-675.4555267749236,135080.1515879375,-3.601617612901745e7,1.2005858111293888e10,5.725525241133401,-821.3901286005441,164266.0759697786,-4.379857305022338e7,1.4599777879736969e10,-1489.3344755920957,299634.38653161336,-7.989321525299588e7,2.6631059764307503e10,546270.128549096,-1.457310795160008e8,4.857582714083942e10,-2.658095609671464e8,8.860265028865985e10,1.6160998326894888e11
1.1398790654771482,-2.1753681374264566,0.23742942996336122,5.301234084630734,5.089215256638425,0.00410739895228452,5.245904161189473,26.914121069488527,4.725774833554493,23.10747955539537,5.759227210691562,10.99687515653282,1.1630581821588245e-7,0.007819517311820309,72.73685115924953,16.21303152623422,63.40459971525889,-7397.13956644675,1.3934113639026708e6,-3.5877088733463854e8,214.49591406496435,69.80855656745729,-8473.73837016881,1.6231036868819387e6,-4.2180448088000953e8,115.63026744392509,-14606.926747066556,2.8407262412592564e6,-7.44637517833179e8,-25239.37118525498,4.979444381779642e6,-1.3158140024100983e9,8.740513738847721e6,-2.3272294435426807e9,-4.1196132778654003e9,0.319723171834537,0.6009232577059324,1.010142243632416,42944.73492932904,3589.9200393700908,-1.054830964820973,-0.6571545431044838,-0.010109877471900681,5.053580398788935,6.139739462812512,-0.8506487119890607,1.1557649453442598,1.3987157212459949,1.8072725759659753,1.6656023932453587,1.0849343792136292e-6,1.436202722566846,1.486011850285869,0.9634766924130433,0.9634758668777659,0.2805884379217415,16.21303152623422,16.21304627488192,214.49591406496435,7.715425135064244e-6,2.5854836632958924,-1.5026763074619018,1.0,10.0,0.0,0.0,-0.11152981601633113,-2.4716524761720797,-0.024940984183073195,2.78670568167509,1.903452189743326,-31.25258014623877,-161.10708248884873,-8.049597653841511,-6.149918172371509,-0.061981941157286516,5.044106870012532,-670.0426434349913,133501.01680240256,-3.546329099073197e7,1.1777614093242895e10,5.69491151017482,-814.3545955482199,162255.27156359947,-4.31021089445498e7,1.4314216387981426e10,-1475.7898887830486,295801.837137326,-7.857890839758143e7,2.609560089028143e10,538987.2307743783,-1.4325396305043608e8,4.7572704174888306e10,-2.6114657614380312e8,8.672488800162033e10,1.5809751877297656e11
1.1551425847193049,-2.162066524963028,0.22709519485291862,5.225070005592612,5.026622593356834,0.0038155830373155846,5.19263413861747,26.32467335019581,4.66912060494732,22.59030689094651,5.747380280385803,10.97132931602655,1.0505483461709463e-7,0.007769831789264179,68.96714039568569,16.95073745362242,63.00788545172309,-7307.401187392657,1.3697580055815964e6,-3.5107270174676955e8,226.66733402778152,69.36041635783383,-8369.296395633779,1.595148933313295e6,-4.126318430067924e8,114.87013919405732,-14423.605693225172,2.791040832518088e6,-7.282193732744646e8,-24916.47341820676,4.890936789666999e6,-1.2863903657780116e9,8.58254394263322e6,-2.274435860785288e9,-4.0247853462681046e9,0.32344927319187305,0.6061608003561801,1.0102582980711219,40159.25823334803,3309.1010755041266,-1.0775792159864226,-0.6474389381865768,-0.0073022885466384555,5.0293179524795395,6.107102585255424,-0.8902391670800586,1.1612636129940015,1.3912225742021007,1.7705007192580957,1.6385678839438957,9.441341340503653e-7,1.413780751885015,1.4649878113523167,0.9200844376119118,0.9200837590554919,0.2643552533435491,16.95073745362242,16.95075069218839,226.66733402778152,6.940422454174825e-6,2.5163554227501463,-1.4225801248483974,1.0,10.0,0.0,0.0,-0.10874271723825685,-2.4457806796555097,-0.023347627386529016,2.840210596605465,2.2044263144342886,-30.703750924618113,-156.6850079814892,-7.934708531754234,-6.056110642641764,-0.06086270810869651,5.020611264722374,-664.183502578974,131790.51541713008,-3.486530093832018e7,1.1531386371009962e10,5.663126146582837,-806.8005259889303,160090.28489862836,-4.235248037078164e7,1.4007410619337708e10,-1461.356055065744,291698.3191589246,-7.717072920234159e7,2.5522540751806343e10,531229.2189015658,-1.406113033081483e8,4.650308835444783e10,-2.561920931896643e8,8.47296799701157e10,1.5437788926668652e11
1.1726014904088051,-2.1470655347145478,0.21581995064159398,5.13975658819174,4.955639539190066,0.0035079278750669487,5.129788253187442,25.64962725824461,4.60501899688985,22.00904280182322,5.732313720090327,10.939265821517195,9.3748294358446e-8,0.007712610934006074,64.94967242457555,17.811674024785017,62.54302917849001,-7200.96733024255,1.341533996621083e6,-3.418630082993408e8,241.08742295149966,68.83463011964407,-8245.433443500327,1.5618153350112902e6,-4.0166888390147966e8,113.97819614945463,-14206.278151199409,2.7318441608187105e6,-7.086171871993984e8,-24533.905594799195,4.785584238585496e6,-1.251298646131251e9,8.394700309746826e6,-2.2115434362506294e9,-3.9119498411462984e9,0.3279004284956693,0.6120254853606041,1.0103457730519312,37249.20300125058,3020.313597198945,-1.0994093416345438,-0.6360950519065185,-0.004371575859117948,4.999356462358239,6.067160111919857,-0.930611493396507,1.165148329422294,1.3808059926901792,1.7290437175927889,1.6073863988698034,8.054195764996706e-7,1.3879816441247264,1.440529065501349,0.8733786027145439,0.8733780582782693,0.24715776457939168,17.811674024785017,17.811685751389636,241.08742295149966,6.161029267001582e-6,2.4362079461276647,-1.3357088028182833,1.0,10.0,0.0,0.0,-0.10533371159009514,-2.412158264560843,-0.02162679635627502,2.8851331306219787,2.487301993201042,-30.071811215870436,-151.67344684019218,-7.794928512234047,-5.944955534779012,-0.0596470460735401,4.991450236007653,-656.8711004127756,129657.83067197134,-3.4121754981252775e7,1.122632754021784e10,5.624789973625456,-797.4336618609657,157403.9063451604,-4.142400825309381e7,1.3628547036185108e10,-1443.5681380840888,286629.378352269,-7.543302546385625e7,2.481711794942836e10,521685.934833911,-1.373616448547827e8,4.5190377399441986e10,-2.5011986375113446e8,8.228808618984595e10,1.4983872942886017e11
1.188289409378857,-2.1337755094304125,0.2061784803378201,5.064861102443229,4.892608183126133,0.0032537486805026684,5.072022823298671,25.046058212142746,4.548218752177327,21.497637242362067,5.717586676915535,10.908241038397588,8.481828573861339e-8,0.007660775417024519,61.586344977016005,18.60000185751971,62.11878341693955,-7102.945279446042,1.31544447703614e6,-3.333432542552838e8,254.49047298007193,68.35426206605216,-8131.37105677,1.5310212615341523e6,-3.915357119833409e8,113.16325229101307,-14006.216159778915,2.6771966600707136e6,-6.905149490590361e8,-24181.918438949928,4.6884064532916555e6,-1.2189224816381347e9,8.221585358264262e6,-2.153574520543284e9,-3.8080526409858856e9,0.3320535213040235,0.6171794627252116,1.0103877953508937,34861.30680152717,2787.0333108025447,-1.1152799415473762,-0.6257355880105461,-0.001996067339014082,4.970775841735771,6.029333209102763,-0.9622866566634801,1.1665888107981266,1.3699552147959617,1.6924413979475934,1.5792810884543165,6.984680903883848e-7,1.3647755987196046,1.4183038777810402,0.8339489822321265,0.8339485338735421,0.23286534594746225,18.60000185751971,18.600012395137153,254.49047298007193,5.545554791156862e-6,2.3636903285255593,-1.2619155374152804,1.0,10.0,0.0,0.0,-0.10210207231147975,-2.3786690620043736,-0.0201724409323399,2.911589914963084,2.6901523066858832,-29.50390686976166,-147.23654051050605,-7.662957278961761,-5.842231864349162,-0.05861761442555209,4.963518644727127,-649.8455813024991,127613.41560624352,-3.3411589258717477e7,1.0936227636631302e10,5.588952697709207,-788.4803639693439,154838.55042367236,-4.053997187334606e7,1.3269211804388882e10,-1426.6497875821833,281806.1995177718,-7.378339733478576e7,2.414976004983505e10,512635.95822726865,-1.3428543783339238e8,4.395154070130995e10,-2.443873328274176e8,7.998934331388586e10,1.4557492387438467e11
1.204486891243009,-2.120236651429659,0.19670178848130795,4.98939130199742,4.828453701300499,0.003011921716130598,5.01152926264841,24.42928663692456,4.490513115135308,20.98178070929017,5.701389086183475,10.874378781338942,7.665332125817239e-8,0.007606797587199687,58.339046181615785,19.427699341497217,61.67747583585456,-7000.3394297497525,1.2880886099765983e6,-3.2441606518886673e8,268.76335402441083,67.85414895244449,-8011.988809326335,1.4987493168514075e6,-3.80925456666061e8,112.3148115629714,-13796.890076687634,2.619961642415884e6,-6.715747538029088e8,-23813.804472831445,4.586697316410788e6,-1.185074351929257e9,8.040533850655238e6,-2.0930198986190014e9,-3.6996134656290255e9,0.3364746492642847,0.6223852774171911,1.010399361628298,32599.151509538195,2569.266622657913,-1.1280903498455945,-0.6149230623822397,0.00020413175347612858,4.939957335787389,5.988775354331095,-0.9904231537876371,1.1661995160669056,1.3574662509930375,1.6553861873415745,1.5503163911469129,6.032419782033097e-7,1.3408992077292823,1.395232357340905,0.7956315207883639,0.7956311525069599,0.21917755557365406,19.427699341497217,19.427708797063957,268.76335402441083,4.983360811154554e-6,2.288797039495397,-1.1898885013486684,1.0,10.0,0.0,0.0,-0.09863468768898842,-2.341273399361398,-0.018760956202278745,2.92621097179676,2.853640968572928,-28.920876894959232,-142.74233660700057,-7.52165473446798,-5.734042385538544,-0.057619762641363856,4.933301768020851,-642.2371209731139,125406.25307360636,-3.2648119549646806e7,1.0625830184039604e10,5.550952946216272,-778.8227662125026,152077.23871852888,-3.9591899490538806e7,1.2885536921177553e10,-1408.4718737251055,276629.2788235061,-7.201842540561296e7,2.3438640800339012e10,502948.1635770183,-1.3100154987684934e8,4.26340495328499e10,-2.3828104405096978e8,7.754928958743225e10,1.4105735536219327e11
1.221986352241211,-2.1058126189825654,0.18699632606452496,4.9100764668125185,4.7603755653701105,0.0027725068078569997,4.945660087696431,23.773643663641206,4.429385836164533,20.43960315010263,5.68296203912395,10.836106314620482,6.887559979227129e-8,0.007547932659490217,55.06756856107192,20.33669250685148,61.200172826132764,-6888.858624103187,1.2583594624078749e6,-3.147328754100824e8,284.6698862411574,67.31284319483899,-7882.300043976441,1.4636954288350535e6,-3.694244136994735e8,111.39653576116382,-13569.567802143252,2.5578295573665323e6,-6.510591438692e8,-23414.228659336353,4.476358576910989e6,-1.148438227952114e9,7.84426120416189e6,-2.0275285777402704e9,-3.582428329305081e9,0.3413813304473844,0.6278774879173081,1.0103803775123503,30364.652591114984,2357.4060857667246,-1.1380819759824126,-0.6031657458464311,0.002303090463979406,4.905522755850298,5.943684773504593,-1.0157432010647642,1.1638326595415005,1.342725186511716,1.6162825066633277,1.5192288390544664,5.153306858260197e-7,1.315308983637112,1.3702923104071483,0.7568198103612568,0.7568195113323816,0.20551909527733905,20.33669250685148,20.336700937248704,284.6698862411574,4.448820667727969e-6,2.2083743173651813,-1.1167154497080525,1.0,10.0,0.0,0.0,-0.09478235162434212,-2.298175811266361,-0.0173368399208831,2.9289452286907376,2.983775081093495,-28.298140342629488,-138.00595221017312,-7.3646738953255095,-5.615515225847832,-0.05661701701642265,4.899442093551334,-633.7147304251716,122944.02653240217,-3.1800706385932956e7,1.0283193046593437e10,5.509149294207162,-768.0428163400571,149004.92187489357,-3.854186402020798e7,1.246280076658098e10,-1388.2516465300782,270883.71724222106,-7.00677200233419e7,2.2656546040024017e10,492221.81646267994,-1.2737940565429863e8,4.118761366456119e10,-2.3155889787012285e8,7.487501852036346e10,1.3611443439170874e11
1.2378019266565385,-2.09295314445214,0.17868743156145434,4.840446888173451,4.700085663737532,0.0025741975667263636,4.886043119520492,23.193221718066294,4.375335928736997,19.964018239596147,5.665651647827184,10.800343295549348,6.265546952174578e-8,0.007494237841087092,52.305921574338605,21.170590890283016,60.7708297514442,-6788.295236689096,1.2315684115625997e6,-3.060312718038265e8,299.4715536571208,66.82563753014425,-7765.332342972407,1.4321208676577944e6,-3.5909555271013623e8,110.57011491518253,-13364.610808786278,2.50189498720796e6,-6.32646437124884e8,-23054.12411298587,4.377085666055928e6,-1.1155796564984682e9,7.667787462558637e6,-1.9688313879432268e9,-3.4774764452686424e9,0.345913201947378,0.632723584777734,1.0103391223425209,28514.16204918865,2184.5187478390612,-1.1439272036880688,-0.5925230604408969,0.003964645027639156,4.873674228300635,5.902155078503226,-1.0343033084225761,1.1601356398367764,1.3284766040152798,1.5818394476848727,1.491430534386307,4.4737862896697157e-7,1.2924516013689307,1.3478434153655534,0.7239233045486079,0.7239230558925162,0.19410731603756978,21.170590890283016,21.17059850553276,299.4715536571208,4.022432095908697e-6,2.1365484508586485,-1.0546128950147202,1.0,10.0,0.0,0.0,-0.09124361002076331,-2.257285315492595,-0.016137383782304223,2.921095401857055,3.0651614187750202,-27.7442869717796,-133.84609727187456,-7.22016861216931,-5.507607455688605,-0.05577766218206008,4.868049918894664,-625.8258036711593,120675.38030971128,-3.1024157090099864e7,9.97102974876244e9,5.471006716648292,-758.0932195139156,146180.41433053353,-3.758140211048241e7,1.2078275503832657e10,-1369.6433653749916,265612.7807467269,-6.828659412853126e7,2.194625084667587e10,482401.4244405292,-1.2407784101648125e8,3.9875955839383514e10,-2.254419339685696e8,7.245352180629993e10,1.316451994375397e11
1.2566461755641096,-2.0778439045491752,0.1693406071860823,4.76008905718152,4.62992800101323,0.0023584864592482756,4.815329561640837,22.519388550530998,4.312529815187565,19.416080087171608,5.644418582836065,10.756677110258332,5.611046089873163e-8,0.007429662571884934,49.23753108612074,22.17850021119745,60.26453670034149,-6669.532515722252,1.1999956403729268e6,-2.9581499113363904e8,317.62389033534305,66.25082618603321,-7627.225685289193,1.394928416557276e6,-3.4697594385622436e8,109.59523034809126,-13122.697226635059,2.4360435909146043e6,-6.110549904715222e8,-22629.27733286749,4.260280973457689e6,-1.0770735434768095e9,7.46027896619355e6,-1.900092155803453e9,-3.354654882536943e9,0.35141003187226094,0.6383529874997316,1.0102648871316566,26497.580486174436,1998.8969425503453,-1.1473133877260335,-0.5798847558220617,0.005673330411662455,4.835161866307138,5.852123466354,-1.0514277061974495,1.154035245228035,1.3105834134695293,1.5419818456396062,1.4588061293412287,3.7854357457268834e-7,1.2656491323871488,1.3213280640179323,0.6872633827398952,0.6872631822127838,0.18157168528990078,22.17850021119745,22.17850697413931,317.62389033534305,3.5752980969065664e-6,2.0525122433628886,-0.9854294005744392,1.0,10.0,0.0,0.0,-0.08700267812521362,-2.2067512450065543,-0.014812848802928935,2.900723050521805,3.123898933712199,-27.098221370982113,-129.05358130583147,-7.046216411613961,-5.378888439176894,-0.05485846405563297,4.830008939441037,-616.291484346887,117948.24758949193,-3.0096315818454646e7,9.600423576104057e9,5.425457692001921,-746.0996569360616,142791.82387810858,-3.64357204863421e7,1.1622421246802624e10,-1347.2709133689987,259301.26031353476,-6.6165415023752525e7,2.1105391767080406e10,470663.7792088184,-1.201521034140329e8,3.832534585708074e10,-2.181796226224431e8,6.959477319751286e10,1.263759742287514e11
1.274310400820107,-2.0638851411010433,0.16110315789500615,4.687368727840567,4.5659302207541135,0.002174883468929794,4.749720803684673,21.907318200229273,4.255314547769474,18.921476636860366,5.624098446011456,10.715058899799764,5.0715647572679147e-8,0.00736857164413294,46.56295316163298,23.13648209181849,59.79739400865711,-6559.918013008981,1.1709459280880783e6,-2.8645856881986827e8,335.13780996243815,65.72024526254944,-7499.789233787217,1.3607246758490328e6,-3.358829368718306e8,108.69552787901551,-12899.55792118344,2.375516673945585e6,-5.913047404712265e8,-22237.583448903475,4.1529838349316265e6,-1.0418737246736963e9,7.269780682238502e6,-1.8372970868475661e9,-3.2425313106594853e9,0.35663677130973476,0.6434886231492232,1.0101747946095703,24774.47703101594,1842.706352960731,-1.1473388988896747,-0.5681371388271632,0.007030203239170656,4.798794289991015,5.805039913998854,-1.062976939202832,1.1468691772050434,1.2931167578109195,1.505835620962921,1.4288211489187135,3.241838041906697e-7,1.241031103006044,1.2968040422927054,0.6552424094857919,0.6552422448282383,0.17078197547151852,23.13648209181849,23.13648815714561,335.13780996243815,3.2083208902790262e-6,1.975663834118854,-0.9251250608746496,1.0,10.0,0.0,0.0,-0.08304422330226804,-2.1581392904852903,-0.013669923703404991,2.872449162117027,3.1473566978918237,-26.508430018409666,-124.73297601679194,-6.882727497282107,-5.25882403789295,-0.05407349908124619,4.794018292266706,-607.3041256680365,115393.17924272701,-2.9232832487016216e7,9.257929264404587e9,5.382948462473285,-734.8210266651738,139622.85160116368,-3.537115171793681e7,1.1201716986519405e10,-1326.2825087432047,253409.2408961304,-6.4197378510239124e7,2.033040367634268e10,459724.8876414999,-1.165151332173514e8,3.6898071694250755e10,-2.1146112874467105e8,6.696678020159306e10,1.2153817274520462e11
1.2887922601695494,-2.0525847638833294,0.15471147414767336,4.629636527846497,4.514794580255545,0.0020366465282910555,4.6966335794549146,21.420703450180262,4.209645619253442,18.529911329542195,5.607253094715255,10.680664428793943,4.675791204744091e-8,0.0073181135651711315,44.50450278474156,23.930765553054165,59.42107073976635,-6471.664400559746,1.147636018228477e6,-2.789848670256847e8,349.84830468351856,65.29269684868946,-7397.2116553023825,1.3332905820821e6,-3.270264942481991e8,107.97067574503527,-12720.007205364223,2.32699177398479e6,-5.755447389422858e8,-21922.532041624174,4.0670058006173773e6,-1.0138006697262653e9,7.117213645338189e6,-1.7872437811758242e9,-3.153209942920388e9,0.360961248561828,0.64759854589541,1.010088800554294,23470.734369518123,1726.081558201163,-1.1453588703914566,-0.558613674819348,0.007982604665924568,4.768962751725541,5.76652145022519,-1.0695139037701782,1.1401002729950833,1.2784298492293638,1.4771018652171721,1.4047293117028576,2.8585643758103785e-7,1.221258864140105,1.2769973491984188,0.6305722825459634,0.6305721419981655,0.16257266273766152,23.930765553054165,23.930771109864565,349.84830468351856,2.9402578894890595e-6,1.914280473721786,-0.8788121016828002,1.0,10.0,0.0,0.0,-0.07983631366616475,-2.1177402973214106,-0.012800532210688737,2.8437733289438123,3.1477197684076046,-26.037467334938153,-121.31927460469427,-6.749202038078858,-5.161278569060866,-0.05348247962344189,4.7644536107324935,-599.9496545591535,113314.1313571325,-2.853451101265575e7,8.98269568493589e9,5.3484021806151105,-725.6086995836511,137047.9861444164,-3.451125754499082e7,1.0863997823548508e10,-1309.1713222237568,248628.50917991754,-6.260961373921956e7,1.970894500215447e10,450861.0642972605,-1.1358433142718813e8,3.575474130664169e10,-2.060532873427893e8,6.4863761443165955e10,1.1767068844432492e11
1.3062722926481518,-2.039112808563403,0.14741043259661557,4.562205707668882,4.454715914346718,0.0018832925132438194,4.6336003156237116,20.85240059588756,4.156038309132887,18.074043390214715,5.586814077228066,10.63904551807431,4.246984053600497e-8,0.0072568048886842386,42.16902805408339,24.89947175067211,58.97601524466583,-6367.419182393835,1.120207326960859e6,-2.702331594824396e8,368.0176904114081,64.78695257713007,-7276.078658274358,1.3010222165517642e6,-3.166605323226778e8,107.11343621123474,-12508.050801381063,2.2699417188328733e6,-5.571077223015702e8,-21550.769507784986,3.965971197592352e6,-9.809759481669918e8,6.938019743999989e6,-1.7287493651656265e9,-3.0488818356305866e9,0.3662132921288076,0.652440836302477,1.0099731858325938,22015.537836325326,1597.5618468540752,-1.14087665244791,-0.5472842740295031,0.008959642050767765,4.733111063811621,5.7203404209168625,-1.0742650430339682,1.1310215831867898,1.26040061657774,1.443514227472773,1.3762944819226368,2.4598402387645444e-7,1.1979271994899359,1.2535067075781765,0.6025703200639528,0.602570203516763,0.15336583425839567,24.89947175067211,24.899476760076034,368.0176904114081,2.651179076319463e-6,1.8423421129970818,-0.8264726484098281,1.0,10.0,0.0,0.0,-0.07603380141000121,-2.06868893841565,-0.011827818564127637,2.803775977986419,3.1296164548440997,-25.48506219059319,-117.35572277682544,-6.58946518201277,-5.04506440247493,-0.05282839611194441,4.72887885719473,-591.137812793654,110837.58917045404,-2.7707845456046104e7,8.65895972762106e9,5.307230419741862,-714.5891590564529,133984.80467887322,-3.349444725223635e7,1.0467154815523014e10,-1288.7374875452028,242948.2754940999,-6.0734137881773114e7,1.8979394779720478e10,440342.24524821166,-1.1012611515499996e8,3.44138245222383e10,-1.9967887925898397e8,6.239961439508017e10,1.1314326329634839e11
1.3272812980181434,-2.023157597984887,0.13920265145616154,4.48438195996805,4.384924761812222,0.0017167351644593579,4.559598878871079,20.197669877110137,4.093823776017152,17.550219373686897,5.562250228263675,10.589171566978052,3.793257986102573e-8,0.007182609993881856,39.561035370167005,26.077208368292677,58.455788702341884,-6245.825062078925,1.0883753928912887e6,-2.6013899390312037e8,390.4402815868467,64.1956769040103,-7134.833973167748,1.263591990295775e6,-3.047111288610495e8,106.11150551922985,-12261.00931251333,2.2038006364008617e6,-5.35866646315764e8,-21117.68040104873,3.8489026038003974e6,-9.431814521498237e8,6.730510901847412e6,-1.66143985880062e9,-2.9289066354462233e9,0.3725516727311191,0.6580928848532733,1.0098207914885642,20421.14374230015,1458.847251473716,-1.1329123246545523,-0.5339543901326911,0.009913308594208133,4.690471240687326,5.66555866353898,-1.0760044835906692,1.1190267055454257,1.238481236778977,1.4047348031741138,1.343115746789586,2.0587127535281121e-7,1.1707049018545514,1.2259470086814945,0.5713041271843073,0.5713040336152906,0.14322834879870427,26.077208368292677,26.077212803050422,390.4402815868467,2.3471639245930914e-6,1.7592306338422004,-0.768417672004132,1.0,10.0,0.0,0.0,-0.0715948015696407,-2.009804906302941,-0.010762502922390369,2.749583533825399,3.0865394620107125,-24.845364586496977,-112.81973297140817,-6.400607454463062,-4.908186507967662,-0.05212191720630594,4.686514516769494,-580.7027723259923,107925.94099733181,-2.674332597421577e7,8.284176646041855e9,5.258706714199292,-701.5633280012655,130388.56226957269,-3.2309516669341136e7,1.0008236108451115e10,-1264.6269748331792,236288.76191337666,-5.855117512631987e7,1.8136629370105476e10,428026.37486448954,-1.0610562470068151e8,3.286645108477317e10,-1.922765411131585e8,5.955902741060185e10,1.0792955307808368e11
1.345746039132167,-2.009341776078224,0.13246919867542883,4.418825013442242,4.325773866619028,0.0015847595154602088,4.496320771744791,19.647978838926583,4.04113832289006,17.111150370634697,5.540789286812142,10.545712199593888,3.442491828514973e-8,0.007117021118076693,37.433378431144114,27.123566684631932,58.01278284076476,-6142.562875365586,1.06149311664372e6,-2.5167053419327873e8,410.66246821956696,63.6921044835922,-7014.928137929827,1.2319976912976934e6,-2.9469177518285066e8,105.25846215494819,-12051.385058641159,2.148001848040538e6,-5.1806661855344284e8,-20750.372704577585,3.7501956396936337e6,-9.115283338254119e8,6.555652187413176e6,-1.6051018299973197e9,-2.8285494881433024e9,0.3781283444235006,0.662913144765282,1.0096777426468435,19144.6447931509,1349.4526435525559,-1.1239921418845205,-0.5225337677242765,0.01057919101254891,4.6535771979741485,5.618274383604435,-1.0744797310886922,1.107708563149176,1.2191446023960404,1.372073399480525,1.3148958734616971,1.7647795941807676e-7,1.147548816221146,1.20238332603682,0.5458118273223217,0.545811749805055,0.13507679552626567,27.123566684631932,27.12357067880255,410.66246821956696,2.113713799302334e-6,1.6893525841406805,-0.7214692274339837,1.0,10.0,0.0,0.0,-0.06783434019780926,-1.9585125894595,-0.009912703537101003,2.6978555389504226,3.034026683676049,-24.30550115195482,-109.03625281694727,-6.238264224506317,-4.79086467068189,-0.05156670732640017,4.649818123983475,-571.7191287675382,105438.1253253232,-2.5925698654740963e7,7.969025850321819e9,5.217072940373801,-690.3681557848071,127319.89858239618,-3.1306197607981518e7,9.622733901635422e9,-1243.9396853068324,230613.59415424007,-5.6704872081517115e7,1.7429406800977478e10,417544.06256173295,-1.0270894151952688e8,3.1569244361253586e10,-1.8602951644089687e8,5.718003903614499e10,1.0356734366602914e11
1.3637939680066344,-1.9960198131273035,0.12629408169888412,4.357246078712931,4.269924559873744,0.0014674636276592156,4.436175103618355,19.133828848413525,3.9914259239166032,16.70075887902022,5.520023823700608,10.503753334454204,3.1371872394029255e-8,0.007052645295216054,35.49018457349757,28.15573210194911,57.59324078883764,-6045.054489511469,1.0362459561596686e6,-2.4376688710337418e8,430.88310411942837,63.21517093028302,-6901.744252792349,1.2023387293157778e6,-2.853453354899329e8,104.4508009671033,-11853.597202057494,2.0956466723840523e6,-5.014706191958537e8,-20403.967644577937,3.657627941749312e6,-8.820318792205113e8,6.391756623050337e6,-1.552630716114755e9,-2.7351321196146054e9,0.38357071117635716,0.667495349631802,1.0095319474749438,17998.06466426254,1252.516266247891,-1.113865132851802,-0.5116624714628966,0.011096308336615852,4.618169178691643,5.572988990020456,-1.0706685918840257,1.0961048267782365,1.2002961602092928,1.3414129953815392,1.2881864838869501,1.5215037438024323e-7,1.125626946897161,1.179979710526682,0.5225501712254429,0.5225501064596871,0.12773000758133476,28.15573210194911,28.15573571556471,430.88310411942837,1.911843503687297e-6,1.6239870316621956,-0.6789973314365254,1.0,10.0,0.0,0.0,-0.06430090068746855,-1.9090887187244405,-0.009153942181928316,2.644691464805405,2.9729185051434444,-23.79818379241757,-105.51788428785144,-6.083457672634345,-4.679201760538396,-0.05107798908811249,4.6145690234388805,-563.1408911777955,103079.27109018948,-2.5156118867026184e7,7.674599593205841e9,5.177395574493089,-679.6935083744572,124413.61232400005,-3.0362765077889904e7,9.262900998172972e9,-1224.2421273199457,225244.68731587165,-5.49704480630079e7,1.676985261918939e10,407638.0451954898,-9.952111331855921e7,3.0360515298704426e10,-1.801720754719907e8,5.496520127451932e10,9.950954841960913e10
1.3833401346699168,-1.9817893490996217,0.12003000328743521,4.293251952870637,4.211600563357048,0.0013521717700157782,4.3730144284189025,18.60234178741036,3.9395400333821082,16.276554716307558,5.497853481229685,10.459048349690779,2.8429966905502328e-8,0.00698271018549543,33.525734440867545,29.283355664498934,57.15427628187229,-5943.364693421449,1.0100670585661045e6,-2.356250424385156e8,453.2786243337958,62.71614146467079,-6783.752373330554,1.17159967588335e6,-2.7572204770553327e8,103.60601444159049,-11647.500315915695,2.041411891633355e6,-4.843918671654042e8,-20043.185991035825,3.5617868915999304e6,-8.51693467597754e8,6.222156800949507e6,-1.4986909816895754e9,-2.639152849177158e9,0.3894426618341897,0.6723182686840264,1.0093694503874742,16857.787905773923,1157.415494614771,-1.1016422066076874,-0.5002330651284785,0.01152872448407103,4.580656189901124,5.525107453465781,-1.0643844980851938,1.0830861105165057,1.1800446552318709,1.3095836115870234,1.2602445544459466,1.2990450390548473e-7,1.1026851236269484,1.15643961858281,0.4990595286721561,0.4990594751167954,0.12040156426701235,29.283355664498934,29.2833589142873,453.2786243337958,1.718670699700225e-6,1.5564867128693587,-0.6365266218698167,1.0,10.0,0.0,0.0,-0.06064289550086789,-1.8566071395402757,-0.008405647717149153,2.5852139642788745,2.898915591403401,-23.271316355072084,-101.90184838721788,-5.920580294261005,-4.5618741027336,-0.050603184541307245,4.577195655390604,-554.1027702745862,100611.97715902663,-2.435719353398153e7,7.371271048800924e9,5.135634983892876,-668.462021989428,121377.03643249915,-2.9384282725265406e7,8.892504261387558e9,-1203.5448677960958,219641.07077311992,-5.3173260574152544e7,1.6091508031268192e10,397309.61400791485,-9.622095032509635e7,2.9118385392604004e10,-1.741136822706223e8,5.2691035308626785e10,9.534645291994281e10
1.4019742065846719,-1.9684089204335533,0.11444093165762054,4.234760769506143,4.158047518545423,0.0012524813429188894,4.314757230591503,18.119548644383674,3.891921242276788,15.891025685364658,5.477091335925991,10.417264500414127,2.5933440959118067e-8,0.006915910259581711,31.777896177874474,30.367167091649314,56.750887959842764,-5850.242757373204,986236.0303769273,-2.2826288512743062e8,475.09949676499065,62.25755404825606,-6675.745870390897,1.1436308088398068e6,-2.670246683297328e8,102.82997823950103,-11458.932983748926,1.9920894821472832e6,-4.6896428713230145e8,-19713.255465058646,3.4746722864067275e6,-8.243025509678354e8,6.0680822656046795e6,-1.4500177428586724e9,-2.5525917381524286e9,0.3950085272003316,0.6767853268053178,1.0092117481450205,15859.286449464798,1075.2561615462994,-1.089041406410466,-0.4896827355160889,0.011835934129335531,4.5457787660794065,5.480675513304185,-1.0566780739616795,1.0703645139616627,1.1609764275366263,1.28053320252571,1.2345593633858551,1.1201485264647861e-7,1.0815862754341206,1.1347103362688864,0.478183610427596,0.47818356555494396,0.1139671619655644,30.367167091649314,30.36717003514092,475.09949676499065,1.5559301874048757e-6,1.4952969172548936,-0.5991889004729424,1.0,10.0,0.0,0.0,-0.05732448535848611,-1.8077757589909542,-0.007757217473841292,2.527479333136238,2.8232254710035845,-22.79053408121984,-98.63585670666924,-5.770246308993098,-4.453673516858541,-0.05019808996719074,4.542424760679019,-545.7486414150574,98348.16032964915,-2.362969791629695e7,7.097177809524798e9,5.09704510141529,-658.0941118346439,118593.7904962558,-2.849408927782259e7,8.558080583785504e9,-1184.4632663966186,214510.17988274142,-5.1539690521560505e7,1.5479539974034975e10,387861.8116399087,-9.322386862155972e7,2.799869473075741e10,-1.686164306779489e8,5.0642660187090225e10,9.15996271293901e10
1.4234400835773127,-1.9532137753594228,0.10843196624562738,4.170298010315206,4.098766227120178,0.0011486877901614409,4.250029131483375,17.591264563296775,3.839230522842294,15.468743174989902,5.453690483568088,10.370260473564914,2.3381166327658893e-8,0.006838903798026526,29.903207104178975,31.62557359605272,56.30446770383435,-5747.575497995974,960126.9332441672,-2.20253369810154e8,500.7934545631729,61.75005513802804,-6556.720775892186,1.1130035988498859e6,-2.5756739483897242e8,101.97152161120573,-11251.23195105872,1.9381073510642955e6,-4.5219764067252034e8,-19350.039409509118,3.3793791870808266e6,-7.945501878797659e8,5.899636668489681e6,-1.3971771566630514e9,-2.458671496412407e9,0.401370106840281,0.681778730036809,1.009028450525837,14805.202324544267,989.7105598978067,-1.0736719400377546,-0.47795591981945196,0.012083529810701769,4.5067422468930936,5.43104060139504,-1.0461416061572548,1.0554722604936366,1.1393813652694302,1.248576842336817,1.206111315999744,9.472946915694003e-8,1.0582041816424583,1.110544902479428,0.45581942457429847,0.4558193877890869,0.10715795096337592,31.62557359605272,31.625576228980968,500.7934545631729,1.3908398968430093e-6,1.428552970722273,-0.5596691818227443,1.0,10.0,0.0,0.0,-0.05370838216562873,-1.753154979921883,-0.007081384520213084,2.4605596265342076,2.7322947128121804,-22.262040574621825,-95.08303468267165,-5.603299633434087,-4.333567710136507,-0.0497828016325845,4.50348421045373,-536.4571234956491,95849.57485306694,-2.2833047041744493e7,6.799406398839025e9,5.054106579924852,-646.5778071423185,115525.07921465642,-2.7520147427932113e7,8.195061243346089e9,-1163.2945486209335,208858.75238752493,-4.97540136780409e7,1.4815776908525568e10,377465.67284204357,-8.995056947649735e7,2.6785200082197197e10,-1.6261768232245186e8,4.842442163039769e10,8.754524632151506e10
1.4420964986463707,-1.9401923546627562,0.1035558077866443,4.116696580989978,4.049271858202275,0.001067074235997247,4.195832567522538,17.15536878409821,3.795253176056613,15.11982083747616,5.433842937596674,10.330466385246167,2.1408456450288676e-8,0.006772010549717675,28.384915871566346,32.727282875163944,55.93222626912469,-5662.294181233055,938575.4550350335,-2.1368806663637412e8,523.5991883304804,61.326897000704335,-6457.896474150343,1.0877352958330247e6,-2.4981931742478848e8,101.25603381469462,-11078.869115464307,1.893593752100105e6,-4.384683314531545e8,-19048.781990450345,3.3008428712693793e6,-7.702004384903878e8,5.7608878203707775e6,-1.353954882585353e9,-2.3818888549259253e9,0.40684752350587705,0.68599089880517,1.0088689312244912,13964.3683816027,922.3871442932018,-1.0597841185417838,-0.46813720274111453,0.012221640561878307,4.473847062879189,5.389291811918101,-1.0358486355242538,1.0424219149242675,1.1209896245818955,1.2220628801689253,1.1823599370173847,8.210793005186775e-8,1.0386694068598914,1.0902911334292082,0.4377264747905313,0.43772644370928165,0.10171436727921362,32.727282875163944,32.727285270009205,523.5991883304804,1.2642399614961952e-6,1.373703604950374,-0.5281014220100728,1.0,10.0,0.0,0.0,-0.05074390127632835,-1.707207150758975,-0.006549951062036017,2.40261124049981,2.651676854637002,-21.824065782426157,-92.16844504793238,-5.463733706436278,-4.233166951948282,-0.04946171537948813,4.470653124842834,-528.6775657653973,93773.40943633989,-2.2176201419883937e7,6.555809310215596e9,5.0181196165198845,-636.9474309597013,112977.6860706707,-2.671780957097456e7,7.898316430829786e9,-1145.613386315496,204171.9245909338,-4.8284203812480375e7,1.4273608809734053e10,368852.00715104595,-8.725851951887001e7,2.579475635244642e10,-1.5768818465540063e8,4.661527219750791e10,8.424103322934422e10
1.4613902716634894,-1.9269020877989587,0.0988267015314974,4.063523435394624,3.9999980048038073,0.0009901882615185459,4.141768632718407,16.726265341293804,3.751482449777338,14.775777839405963,5.413826898189192,10.290400725419547,1.9578079415063148e-8,0.006702943254327907,26.91471308698569,33.87392347144083,55.56242998027381,-5577.87588084955,917367.7056888392,-2.0726949412368682e8,547.6392845751294,60.906532338621915,-6360.114939434456,1.062881676060773e6,-2.4224797835867494e8,100.54556210050218,-10908.407709228813,1.8498320474733803e6,-4.250586556792565e8,-18750.99957183118,3.2236719978593285e6,-7.464292112932031e8,5.624621418068206e6,-1.3117804539791877e9,-2.3070052843920336e9,0.41245523565337733,0.6902268854637028,1.0087047090169545,13161.158704718293,858.8705894080415,-1.0450793525780697,-0.45834615039956716,0.012302088950435297,4.440860802458644,5.347498463643259,-1.0243519656443865,1.0289024293125926,1.1023784366524652,1.1958218079648808,1.1587252774068457,7.100623391988185e-8,1.0192172605336975,1.070067772239031,0.4202211674236611,0.4202211412081721,0.09650453671392281,33.87392347144083,33.87392564705217,547.6392845751294,1.147648286276381e-6,1.3199536755534238,-0.49793752216024945,1.0,10.0,0.0,0.0,-0.04784887985288417,-1.6612464512369787,-0.006049700536450533,2.3433323594933366,2.568020247168678,-21.391232547037532,-89.314680075189,-5.3248344905305185,-4.133224079843889,-0.049164326729263755,4.437717574910701,-520.9241089006407,91718.7829265673,-2.153083372636438e7,6.318200691389296e9,4.982205092981253,-627.3601381675139,110458.9638064166,-2.5930099392345555e7,7.609068224741667e9,-1128.0300618487495,199541.8888482529,-4.6842287542376444e7,1.3745501981568129e10,360349.887122746,-8.461953897565594e7,2.4830658697935394e10,-1.5285943400528264e8,4.485543757125641e10,8.102904181848e10
1.4817366138833428,-1.913075523637217,0.09415974562252685,4.009818208569148,3.9500594114338323,0.0009165297291772776,4.08689182150988,16.296460145951272,3.7071298454440025,14.430507064748566,5.3933019046391255,10.24938497489428,1.7850698790507327e-8,0.006630309042888754,25.465916278155987,35.090629795353045,55.18880517408184,-5492.895226046031,896148.2288771337,-2.008903040564569e8,573.4833004953059,60.4818286091209,-6261.727589695815,1.0380264652404465e6,-2.3472674665650904e8,99.82807293097288,-10736.977908290452,1.8060897182193405e6,-4.117443135370135e8,-18451.685731243648,3.1465755028125024e6,-7.228388252942544e8,5.488558761732854e6,-1.2699481474258578e9,-2.2327673471991673e9,0.4183007788528849,0.6945668165514489,1.0085331624200577,12380.234339395407,797.8938922110287,-1.0293519174880839,-0.44841513221396945,0.012330146246418032,4.407222922298762,5.304953365807149,-1.01152459937664,1.0146919656684703,1.0832331669151196,1.169388370030491,1.1347930270295306,6.109455646033401e-8,0.9995050637493452,1.0495206663678447,0.40298140253131365,0.40298138053113275,0.09142990362086954,35.090629795353045,35.09063176567052,573.4833004953059,1.0384717364395248e-6,1.266405143664837,-0.4686264100644595,1.0,10.0,0.0,0.0,-0.04497803627044501,-1.614530271916514,-0.0055711947784581085,2.2818977632572177,2.4805211646479046,-20.956027263180246,-86.4721089396508,-5.18429795221051,-4.0320569441859,-0.04888472517446263,4.404119013919287,-513.0679460888105,89651.97339792745,-2.0886403745502647e7,6.082691710100569e9,4.945752218458681,-617.6568520083899,107927.5738019266,-2.5144141732521296e7,7.322575959818785e9,-1110.253015887913,194892.64945076572,-4.540467684022437e7,1.3222788440986664e10,351819.74128683604,-8.199041897632459e7,2.3877059715025658e10,-1.4805229407419157e8,4.311594670300442e10,7.785631349297932e10
1.5036574150724549,-1.8983898942412334,0.08947093090105097,3.954535741357151,3.8984792989724046,0.0008447753762272845,4.030149867886917,15.858046326616243,3.6613260921272577,14.077525328376844,5.371874512146929,10.206640444258783,1.6193355911537456e-8,0.006552373732229861,24.012378502622177,36.40954335924592,54.80453598392145,-5405.821982045522,874544.1746307284,-1.9444084110675007e8,601.8826892417366,60.045033676269846,-6160.9678362098075,1.012733912977331e6,-2.271265358103607e8,99.09050979557853,-10561.510890252612,1.7616016101324803e6,-3.9829713598002994e8,-18145.498798196513,3.068207778802663e6,-6.990256028894734e8,5.350330255423626e6,-1.2277431491411214e9,-2.1579082425599265e9,0.42451523948249453,0.6991025773026082,1.0083509853151544,11607.314731424087,738.3321453090738,-1.0123095404834568,-0.43815815247527107,0.012307355054174319,4.372299474604208,5.260862520354683,-0.9971340872864781,0.9995064198100602,1.063184225398771,1.1422613949480578,1.110107288136218,5.212630992595156e-8,0.9791546938894704,1.0282549441954874,0.385690826402189,0.3856908081026688,0.08639783957241183,36.40954335924592,36.40954513418464,601.8826892417366,9.345845016889216e-7,1.2121307587848276,-0.4396547185819092,1.0,10.0,0.0,0.0,-0.042085424030934605,-1.5662235606492723,-0.0051061522743083634,2.217275172345541,2.3880083662107463,-20.510410633153068,-83.58960538980325,-5.039587222288461,-3.9278128162276973,-0.048618049140959185,4.369224700358508,-504.96673086295334,87536.74457568361,-2.023191373435607e7,5.84534512001427e9,4.908083863345105,-607.6626238230281,105339.26746669236,-2.434654786179806e7,7.034054488135101e9,-1091.9630883189939,190143.17097000644,-4.3946924443096265e7,1.2696745089917437e10,343113.29195873055,-7.932652376132567e7,2.291805846853576e10,-1.431852797438351e8,4.136781584201663e10,7.467001999109935e10
1.5236326929288098,-1.8851928982138257,0.08548069459495643,3.9063626858962044,3.8533919080102597,0.0007855126377588374,3.9805194815169216,15.479515528197275,3.6212917109446243,13.772028543356436,5.35297542353102,10.169003572007858,1.4844112181643509e-8,0.006481718544917642,22.777064957311975,37.61820398210564,54.47035630643576,-5330.367760371678,855938.0638666197,-1.88923952028986e8,628.254697712727,59.66517367667062,-6073.6969985970345,990962.3131625308,-2.206285339898719e8,98.44939362846321,-10409.617302098353,1.7233269213856664e6,-3.868059398031234e8,-17880.59876649094,3.000821857918025e6,-6.786866126685545e8,5.231537597002619e6,-1.1917143533410447e9,-2.0940373375483499e9,0.4300992078658224,0.7031146821240404,1.0081878985930455,10958.735598147963,688.9865030331248,-0.9968055608010185,-0.4291995630601848,0.012248030153654818,4.341654289655672,5.222241953047968,-0.9836843178247345,0.9858329550232153,1.0454500612545923,1.1186987628728866,1.0885650691734747,4.523497819429177e-8,0.9613799338834954,1.0096386006642646,0.3709953131072147,0.3709952975718964,0.08216756333584437,37.61820398210564,37.6182055992338,628.254697712727,8.506966496149458e-7,1.1655899026320373,-0.41539104502848156,1.0,10.0,0.0,0.0,-0.039621529908183795,-1.5240199527047806,-0.004723185535966517,2.1600161873796173,2.305901208274835,-20.124310754992706,-81.11521661090548,-4.913613778024846,-3.8369890867670033,-0.04840261472486141,4.338596412060175,-497.90519950745477,85706.42854486802,-1.9669764799508482e7,5.643000650509764e9,4.875176303599586,-598.960906623317,103101.58207317909,-2.3662006599057578e7,6.788250075288808e9,-1076.0554194652013,186040.64622520414,-4.269673665040062e7,1.2248888516951937e10,335599.12343429273,-7.704362574727324e7,2.2102142654213795e10,-1.3901740646295208e8,3.98814985809724e10,7.196271404884256e10
1.5457481960799615,-1.8707822488542991,0.0813518494928783,3.855339946160104,3.8054985912330372,0.0007259602458752536,3.927787504598598,15.082318593065287,3.578767865962335,13.450663330524112,5.3327492001980685,10.12879180142864,1.3506861757336708e-8,0.0064039747999739315,21.500583071114473,38.96344862702307,54.1175240313229,-5250.968389269348,836476.4026945927,-1.8319148941962838e8,657.9917384181938,59.26409675934073,-5981.909264112367,968201.2397678808,-2.1387994427422288e8,97.77279529834708,-10249.950135959063,1.6833338124613792e6,-3.748775636705961e8,-17602.301981389464,2.9304485122366976e6,-6.575845081406713e8,5.107546575126135e6,-1.1543528670646544e9,-2.0278380053313632e9,0.43619070323057535,0.707427878027031,1.0080110380561096,10296.527051531853,639.2288607798567,-0.9797725007937599,-0.4196975709053573,0.012148312668608888,4.309014858728402,5.181181267460832,-0.9685854570077856,0.9709235211221758,1.0264178395486157,1.0938265608764801,1.065727664823994,3.8783659627953896e-8,0.9425191151365414,0.9898441279412207,0.35580279424086464,0.3558027812251499,0.07784046294530705,38.96344862702307,38.9634500889389,657.9917384181938,7.682220511173116e-7,1.117111169965407,-0.3906778232572946,1.0,10.0,0.0,0.0,-0.037074043219383804,-1.4792782235909816,-0.0043396567384539324,2.098597407236358,2.217912168959878,-19.717863195203073,-78.53379015387985,-4.7804785317867164,-3.740907269826291,-0.048191105115820344,4.305967105707504,-490.43355584283967,83783.60916855169,-1.9083457802291118e7,5.433488145103895e9,4.840276171300691,-589.7640855328023,100752.84015097658,-2.2948575090770263e7,6.533906306692745e9,-1059.2601399692453,181738.1704928042,-4.139473675214365e7,1.1785776776099138e10,327725.1971064235,-7.466782880003865e7,2.125898192579371e10,-1.3468300733318633e8,3.834653784049446e10,6.916858596300418e10
1.565459898216865,-1.8581106657932247,0.07790790362424442,3.8117975134964106,3.7645167911980173,0.0006776821033776025,3.8826677219961794,14.746503413278349,3.542380922358871,13.178263978641512,5.315335410316241,10.094229417143794,1.2437059522672994e-8,0.006335168115562905,20.437360796807475,40.16837750801189,53.81768163769669,-5183.701982882342,820083.931082118,-1.7839390837471908e8,684.9672330359156,58.923228894863996,-5904.186330793281,949039.3700441786,-2.082346794270114e8,97.19804237276624,-10114.823144872493,1.6496823326927915e6,-3.649042450461095e8,-17366.91326462076,2.8712656882086266e6,-6.399497798412765e8,5.003328646503396e6,-1.123146037197567e9,-1.9725717691032012e9,0.4415380013633629,0.7111630515936077,1.0078569530548414,9751.12027795849,598.7426272927929,-0.9647768090895734,-0.4115832455134655,0.012035547027828344,4.2810405701966,5.1460515173184485,-0.9550581103325539,0.9578678957407863,1.0099872212788203,1.0726749147793733,1.0462294888992818,3.390474739264014e-8,0.926400968085618,0.9728965927973223,0.3431370327673637,0.34313702160963805,0.07426994177329586,40.16837750801189,40.16837884667931,684.9672330359156,7.027632748612216e-7,1.076437962599157,-0.3703801238000705,1.0,10.0,0.0,0.0,-0.03495372467174614,-1.4411127062977755,-0.004029911867716295,2.045690490163442,2.142330086461528,-19.37321775622486,-76.36378051219546,-4.6672154303159825,-3.659078684478093,-0.048023758107416825,4.27799574647956,-484.0709750025429,82157.50270228431,-1.859107923602257e7,5.258772162593433e9,4.810486469916701,-581.940960797613,98768.20935653773,-2.2349866628058054e7,6.321940111463213e9,-1044.9880576829923,178105.68719707147,-4.030287656135348e7,1.1400070583767794e10,321082.73464516574,-7.267686993908322e7,2.0557188724544724e10,-1.3105320435137238e8,3.7069727247356384e10,6.684580458256028e10
1.587422173962929,-1.8441788849832277,0.07431211256144599,3.7653080593948096,3.7206523291277915,0.0006286494414821024,3.834388734299097,14.39127255489439,3.5034333960002293,12.889368261326279,5.296606106213725,10.057118038266736,1.136427945715975e-8,0.0062591079444093735,19.328948693842232,41.51705039336282,53.499215931015264,-5112.45767146218,802818.2713959622,-1.7337184955544525e8,715.5376241961613,58.56114273483529,-5821.907674047305,928866.8366801365,-2.0232806658187938e8,96.58779951172188,-9971.853300045392,1.6142741242474339e6,-3.544742136875165e8,-17118.00415360631,2.809025992473352e6,-6.215164363972962e8,4.893786178414563e6,-1.090541922358248e9,-1.9148594601830122e9,0.44740351843980053,0.7152087837201325,1.007689431678199,9188.464583637646,557.4654406373282,-0.9483362521962512,-0.4029197062652491,0.011889307942981774,4.2510801717230535,5.108493821487091,-0.9400140277963832,0.9436066634178298,0.9922666378734133,1.050172620508265,1.0254106966225633,2.9273640275000237e-8,0.9091748104677426,0.9547535805171025,0.3299151195399951,0.32991511010465807,0.07057944474717692,41.51705039336282,41.517051609322905,715.5376241961613,6.376278155648571e-7,1.033754336107461,-0.3495037211995532,1.0,10.0,0.0,0.0,-0.03274731470406189,-1.4004303112706415,-0.003716608326352958,1.9888326014010778,2.0614479566996122,-19.007684680381566,-74.08133023788176,-4.546760453487191,-3.571954109002108,-0.04785804890699837,4.248033256060197,-477.2993059135039,80438.37091711668,-1.807402941508936e7,5.076539301902736e9,4.778707830519897,-573.6237699143935,96671.76525984505,-2.1721594984429915e7,6.100990422266874e9,-1029.829794164652,174271.64251947985,-3.91578865556076e7,1.0998262608507545e10,314077.1563167749,-7.059044227023417e7,1.9826539721443405e10,-1.2725188255684589e8,3.5741213093801674e10,6.443039692753833e10
1.6120066539099582,-1.8288105394792644,0.07056423889603188,3.71564832650493,3.6736755011479243,0.0005790590624450418,3.7827132625036817,14.015713050867635,3.4617195105157363,12.583049554996641,5.276465765047272,10.017285404313917,1.0294152806631203e-8,0.006174791244568322,18.17580549824901,43.034025863251834,53.16141837554446,-5037.099002684013,784663.9501872084,-1.6812629360739848e8,750.3929970538483,58.176993016027296,-5734.924684044072,907667.6799742024,-1.9616179225388363e8,95.94070383248906,-9820.799837260562,1.5770849907222406e6,-3.4359139633205473e8,-16855.187818640403,2.7436937301889053e6,-6.022931021047844e8,4.77886852089695e6,-1.056558764322459e9,-1.854738660199446e9,0.45385330435841165,0.7195992422108127,1.0075072695766079,8609.480433169232,515.5327403190016,-0.9303254119525618,-0.3936713719165388,0.011706112977563517,4.219005989559065,5.068365631740843,-0.9233150349459863,0.9280230939957634,0.9731501841444496,1.026234496909164,1.0031802835814496,2.4924309156835434e-8,0.8907609205972513,0.9353266544346425,0.3161315575425473,0.31613154968484647,0.06677334473964332,43.034025863251834,43.034026957755366,750.3929970538483,5.732008894911509e-7,0.989041118968977,-0.3280981572820066,1.0,10.0,0.0,0.0,-0.03045882604358037,-1.357102900425768,-0.0034012765188232014,1.9278155460450472,1.9751683192692258,-18.620220648788084,-71.68350910288554,-4.4187574377843655,-3.4792450072015053,-0.04769537519063163,4.2159515121086795,-470.09928943589415,78623.65514357356,-1.7532190858439535e7,4.886960224793776e9,4.744834076519389,-564.7909485941559,94460.74997513452,-2.1063699716334593e7,5.871287118655926e9,-1013.7495811127664,170231.63815412583,-3.795980355248337e7,1.058081194345541e10,306701.56032684946,-6.840887529238057e7,1.906794308984956e10,-1.2328011011774245e8,3.436277781272099e10,6.192583808309692e10
1.632217490609734,-1.8163507973231539,0.06768463267767147,3.6765933303454545,3.636644847515544,0.0005420240779821718,3.7420079219177125,13.723256587546924,3.428834274007579,12.343842294728088,5.2605461145699115,9.985857467333052,9.505275629357877e-9,0.0061061774920745755,17.291566332325534,44.28657238340306,52.89785663834414,-4978.438552297659,770609.7626540116,-1.6409045467339128e8,779.5434619327918,57.87717715707804,-5667.250477186424,891264.9162205744,-1.9141990296433672e8,95.4359086136147,-9703.344959212161,1.5483255751855273e6,-3.3522664355941486e8,-16650.952970844697,2.6931983630422177e6,-5.87525115806699e8,4.690098490817266e6,-1.0304651024251595e9,-1.808599134660448e9,0.4590639004758684,0.7231042011931907,1.0073618156109878,8169.876113520864,484.0784767636305,-0.915863089681999,-0.3864064937799278,0.01154415289357137,4.193756196149826,5.036835924292239,-0.909764494153372,0.9155257534889372,0.9579907940747627,1.0074844090386144,0.9857094597580598,2.189698408707264e-8,0.8762744194121853,0.9200205087834571,0.3055358741575504,0.3055358673729492,0.06387690136383697,44.28657238340306,44.286573389020475,779.5434619327918,5.260855516739093e-7,0.9545380051496212,-0.3119034768763583,1.0,10.0,0.0,0.0,-0.02871048384461601,-1.3231582146503855,-0.003166938053615843,1.8797179106428934,1.9076114479774933,-18.317825128691222,-69.82764170587653,-4.318658264782044,-3.4066480555995757,-0.04757753045243647,4.190692322797912,-464.4674936395051,77213.73858798124,-1.7114066458201498e7,4.741660166238199e9,4.718277150335186,-557.889821146211,92744.40212631054,-2.0556379009035893e7,5.695344802443855e9,-1001.199349298425,167098.12942565267,-3.703658014726489e7,1.0261262287182213e10,300985.54871086736,-6.672896397374722e7,1.8487610709106056e10,-1.2022375177540125e8,3.3308907002918423e10,6.001215638764117e10
1.6536514913266984,-1.8033044434650802,0.06481355965678694,3.6368161293115646,3.598853872327557,0.00050603521414788,3.700499308776686,13.428079949670337,3.3952698817903086,12.101786224539103,5.244275093753263,9.95379051464456,8.747638370864805e-9,0.006034147058721319,16.411735561016023,45.6200211103605,52.631669678462494,-4919.3014446261905,756510.029034448,-1.600637688105966e8,810.9413880618971,57.574264459850724,-5599.0580674260755,874816.8495772128,-1.866908845168555e8,94.92611404671834,-9585.052336398798,1.5195009439596538e6,-3.268883814227219e8,-16445.375450228705,2.642614069857803e6,-5.728106564704827e8,4.601217877524548e6,-1.0044780669479278e9,-1.7626696075808578e9,0.46449990415138837,0.726722977860467,1.0072117999359431,7736.183843212521,453.38615151364064,-0.9008875170565706,-0.3790184350778895,0.011364415908504446,4.168041071635001,5.004782570157817,-0.8956178438213283,0.9025890740057997,0.9424469394792648,0.9884603473061558,0.9679323141951739,1.913718443806302e-8,0.8615196054353459,0.9044114250844136,0.2949636257047494,0.2949636198788535,0.061013020911358164,45.6200211103605,45.62002203116612,810.9413880618971,4.811624709931467e-7,0.9200134147999488,-0.2959799475150996,1.0,10.0,0.0,0.0,-0.02697777383999765,-1.288733940078873,-0.00294029068308015,1.830707318156437,1.8392421342266871,-18.012076314813243,-67.96508081750719,-4.21729463988531,-3.333039875747704,-0.04746637690684043,4.164964845095108,-458.7650192020293,75794.73143782195,-1.6695797520853003e7,4.597193874341276e9,4.691333114096164,-550.9093892200267,91018.33696576333,-2.0049211494610894e7,5.52051111427696e9,-988.5173336970886,163949.29677959115,-3.611422566987862e7,9.943904277956526e9,295245.8543569293,-6.505169356570728e7,1.7911578841395336e10,-1.1717409853800136e8,3.2263421890255455e10,5.811473806618361e10
1.6754947080419171,-1.7901818415357913,0.06206661038959236,3.597919039612278,3.5618271328395883,0.00047248952810443495,3.659866519846771,13.14210739419301,3.36237942262844,11.86665643019854,5.228323579339185,9.922409336662673,8.049855558573246e-9,0.005961558414457912,15.5718893614564,46.98408375883149,52.37390854911472,-4862.123717314711,742942.8401731218,-1.5621042688380244e8,843.445322218552,57.28079815464494,-5533.155888894064,858997.73116909,-1.8216750686829886e8,94.43242013539451,-9470.793029303779,1.4917924859314652e6,-3.189163970766116e8,-16246.919912517773,2.5940136957929693e6,-5.587491492851781e8,4.515868176098188e6,-9.796559428320591e8,-1.7188198521574302e9,0.4699453729744634,0.7303112241746004,1.007063363672651,7325.622128402665,424.65366296965976,-0.8860237741999761,-0.3718077715095175,0.011175440960083823,4.142919694169382,4.973527913138918,-0.8814749664032383,0.8897446024758785,0.9271534884190316,0.9699317004082025,0.9505698957913977,1.6727180972247845e-8,0.8470944157338814,0.8891330404156683,0.2848378559664946,0.2848378509611681,0.0582952190101878,46.98408375883149,46.98408460203628,843.445322218552,4.4009151923046244e-7,0.8868690402632032,-0.28095781858399527,1.0,10.0,0.0,0.0,-0.025331336837943613,-1.2552419500111625,-0.0027300875519102844,1.782823018338829,1.7729484889733236,-17.715398822653306,-66.17117631078,-4.118808549347852,-3.2614247426136425,-0.04736611309164057,4.139828955352126,-453.2266833906368,74424.91844156761,-1.6294488769045677e7,4.459432298108318e9,4.665114468709894,-544.1372077271758,89353.44634816202,-1.956293020553057e7,5.353887294005268e9,-976.2261723178043,160914.4548946473,-3.523043255701916e7,9.641621045764576e9,289718.1674482735,-6.3445581123888284e7,1.7363218488137146e10,-1.1425568222309753e8,3.126871637896427e10,5.6310478337078415e10
1.7030830168613802,-1.7738501633754473,0.05883388449762607,3.5510082235337825,3.5170800143899066,0.00043413985597265945,3.6108148487504628,12.800797855959422,3.322623212421119,11.585197330304005,5.209055385759392,9.884581177221149,7.26277214658941e-9,0.005871108216605512,14.586396273264734,48.71400965751312,52.06690555081129,-4794.108825207297,726887.3870406164,-1.5167758720171294e8,885.2214879658088,56.931022778205595,-5454.802827454966,840287.4719044375,-1.7684917221796098e8,93.84424807593889,-9335.025962387079,1.4590383569753496e6,-3.095482056009428e8,-16011.256628120746,2.536596435011962e6,-5.422335290544618e8,4.415094105944852e6,-9.505170364067041e8,-1.6673715771403337e9,0.47668901880249853,0.7347063597441198,1.0068821603047158,6848.057583349084,391.6449331672095,-0.8678363670447669,-0.3631339827048455,0.010931762405642809,4.112690439836438,4.935999139110003,-0.8640491762452798,0.874011370000893,0.9085974495420046,0.9476886101643097,0.9296656881236203,1.416516444413005e-8,0.8297065041124781,0.8706943784141079,0.27290353056218536,0.2729035264105079,0.05512446750119067,48.71400965751312,48.71401041381326,885.2214879658088,3.9413986661452537e-7,0.8477256758769404,-0.2635516536639749,1.0,10.0,0.0,0.0,-0.02341015226254696,-1.2151094411216312,-0.002491174197557184,1.7252145018697351,1.6939118402555704,-17.360807317795377,-64.04444596533435,-4.000952050276991,-3.1755912473626444,-0.047255977782077324,4.109579368038062,-446.6050488586003,72798.05467507585,-1.5821055326691553e7,4.297999537053249e9,4.633706309785602,-536.0503063916963,87377.91338685004,-1.8989675475170005e7,5.158757469047122e9,-961.5658450292951,157316.54662357632,-3.418932800141402e7,9.287846909081583e9,283170.5389713078,-6.1554948430457294e7,1.6721852290271734e10,-1.1082271121785675e8,3.0106023657002636e10,5.420280997189714e10
1.7279181285803036,-1.759373021325264,0.05613041777321007,3.5107581063141966,3.4786083614874834,0.0004030200443315887,3.5686937879272733,12.511123797233001,3.288434431966503,11.345583511449773,5.192518455014359,9.852186704465447,6.633006691322578e-9,0.0057909024310469175,13.765046510715068,50.277772924193535,51.807363293927075,-4736.653470212405,713394.2719344307,-1.478911781897553e8,923.5123419508993,56.635040959077955,-5388.648001320737,824572.0270034791,-1.724089451892442e8,93.34672930435133,-9220.463579162788,1.4315429349261855e6,-3.0173096035112876e8,-15812.529588568848,2.4884264713382637e6,-5.2845958980296123e8,4.330602002540639e6,-9.262286251493454e8,-1.6245110971079013e9,0.48263393992615655,0.7385386259314888,1.0067248845305647,6453.436208525631,364.7196819607976,-0.852026988635595,-0.35571482244120745,0.010710276347622928,4.086845510102821,4.903987165988891,-0.848807929634734,0.860312142860303,0.8925886403982759,0.9286977633364846,0.9117665560269775,1.223843478324882e-8,0.8147998845229925,0.8548687111561282,0.2629038456009145,0.2629038420772144,0.052495570037168225,50.277772924193535,50.27777361147071,923.5123419508993,3.5768154154274434e-7,0.8148780006929983,-0.24922602155377377,1.0,10.0,0.0,0.0,-0.021818937636867722,-1.180931329769545,-0.0022985136951843193,1.6759808144320867,1.6270352177410392,-17.05951493226288,-62.25227577725596,-3.9007035285534606,-3.102460633193987,-0.04717061815755291,4.083714822488976,-440.98105295075516,71425.68235049964,-1.5424405689604932e7,4.1636737561379123e9,4.606982410187629,-529.1907003312576,85712.98842480556,-1.850976288486939e7,4.996500154505568e9,-949.1457079165139,154287.1441726154,-3.3318406269116096e7,8.993863966308788e9,277662.47919321404,-5.997455169379847e7,1.6189229042225548e10,-1.0795518412841949e8,2.9141085559512985e10,5.245473664155466e10
1.7507076112522972,-1.7462702557955811,0.05380718375523293,3.4753665920467345,3.444722533087541,0.0003769799803457359,3.53163687490455,12.258877559470749,3.258313859414504,11.136358626967887,5.177991790341289,9.823787569543011,6.112644575050963e-9,0.005718348266019917,13.061583791690488,51.71791784005675,51.58251135499599,-4686.885707721678,701757.3038242704,-1.4464263677016202e8,959.2143597428527,56.378346883687776,-5331.369187030963,811025.0685670018,-1.686012173123615e8,92.91537585093164,-9121.322609450555,1.4078535620060924e6,-2.950304082603743e8,-15640.65097152534,2.4469463709049993e6,-5.166588817246908e8,4.25788367015202e6,-9.054297703347636e8,-1.587826347191863e9,0.4879863896630944,0.7419567227914122,1.0065853160572733,6117.860370359537,342.08426603681716,-0.8379876027441199,-0.3492114233662076,0.010507038298634846,4.0642171333023045,4.876018085110504,-0.8352090329335059,0.8481228363730559,0.8784530068662957,0.9120743139747303,0.8960607883797569,1.0731626669494964e-8,0.8017054068945899,0.8409539006984448,0.2542930336579336,0.25429303061608793,0.05025274752726908,51.71791784005675,51.71791847066787,959.2143597428527,3.2777955011736896e-7,0.7865683146306883,-0.23708626839267471,1.0,10.0,0.0,0.0,-0.020464025559674744,-1.1510958478786328,-0.002138222597783202,1.632890952713308,1.5690431688722373,-16.796960966855977,-60.701702983631876,-3.8132746434673557,-3.038586258128043,-0.047102337853761084,4.0610677522945995,-436.0853292872555,70238.09251116592,-1.5083202144554157e7,4.0488130143550625e9,4.58368760574389,-523.2263423794209,84273.45352210593,-1.8097216975151993e7,4.857836379600651e9,-938.358565150305,151670.02522639523,-3.2570243113140665e7,8.742773911120602e9,272907.8821578783,-5.861782077199347e7,1.573457782425867e10,-1.0549510424708822e8,2.8317875496694736e10,5.0964257386618286e10
1.7721252366320215,-1.7341107863051424,0.051750596872332,3.443372772194891,3.414044047917551,0.0003544782372313249,3.498125055881824,12.032855830124873,3.231037859323435,10.948420035904878,5.164884570407704,9.798211619984103,5.668166070003838e-9,0.005651092617609805,12.440939410309625,53.07575055183154,51.38226826484854,-4642.549841231192,691429.3401171387,-1.4177275112276864e8,993.2568298060802,56.14947485134732,-5280.360409748096,799007.2047207714,-1.652387159088741e8,92.53085458775365,-9033.073218934163,1.3868477089512476e6,-2.891158285714282e8,-15487.731563492775,2.4101825947987945e6,-5.0624686050001884e8,4.1934650070528183e6,-8.870864715469201e8,-1.555486914064101e9,0.4929287138404114,0.7450869404243543,1.0064581879521022,5823.595086912358,322.4410843686576,-0.825196832000566,-0.34335043666565157,0.010317150733769716,4.043859302244876,4.85090457633168,-0.8227729726687223,0.8369942932052514,0.8656320244271725,0.8971094901342987,0.881892418330532,9.507285231178995e-9,0.7898806275037704,0.8283785019672883,0.24665429458799587,0.2466542919311193,0.04827976166917524,53.07575055183154,53.075751134318,993.2568298060802,3.024083660218859e-7,0.7614441172225981,-0.22647374528887804,1.0,10.0,0.0,0.0,-0.019275136220611014,-1.1243141118069935,-0.0020004472926664495,1.5941345347593516,1.5173343224018119,-16.561605529546156,-59.32060320032638,-3.7348534333391656,-2.9812135430784874,-0.04704593176454236,4.040691998063378,-431.7035301898147,69180.78479595564,-1.4781040647614803e7,3.947635786861861e9,4.5628170553699245,-517.8938289722776,82992.82983945236,-1.7732102945849545e7,4.735756261418694e9,-928.7241377768501,149343.58218819555,-3.1908504965849645e7,8.521828955629063e9,268684.4965168198,-5.741854197491687e7,1.5334718211464155e10,-1.0332182540052933e8,2.7594245901802658e10,4.9654744127869675e10
1.7975834544411886,-1.719847073693715,0.049453551774959505,3.406846986704768,3.37896786006361,0.00032996407926278083,3.459855802587907,11.777176232389388,3.1998436999394384,10.735275170241788,5.149965931215058,9.769159248748204,5.189772517783358e-9,0.005572341147395297,11.750341134668803,54.69511476740296,51.15755606331888,-4592.751308514341,679871.4113987766,-1.3857587092882648e8,1034.3350744413833,55.892249895124564,-5223.086032963566,785564.0320364535,-1.614946677933571e8,92.0987584851929,-8934.026509522302,1.3633614731223397e6,-2.8253294935919243e8,-15316.18812093945,2.369097623146927e6,-4.9466344546847445e8,4.121510609644277e6,-8.666885666627485e8,-1.5195414157273142e9,0.4986949908970177,0.748708768913894,1.006312015457217,5498.1010524002895,300.94642802834863,-0.8104923785480443,-0.3366821866727565,0.010093940445171045,4.020756104180723,4.822463319544954,-0.8084273251172157,0.8241693674842909,0.8509516140804876,0.8801003038660447,0.8657550550794282,8.25582050927904e-9,0.7763980656688454,0.8140294088794737,0.23810121284466707,0.23810121057463443,0.0460896608371283,54.69511476740296,54.69511529839512,1034.3350744413833,2.7528784094744317e-7,0.733310248180514,-0.2147710793809598,1.0,10.0,0.0,0.0,-0.017959858382323134,-1.0939745293307386,-0.0018511904259231277,1.5501537663173666,1.4591948237312655,-16.295321931978616,-57.76808841092509,-3.6460755669614437,-2.916169681241306,-0.04698756106535381,4.017567293666252,-426.7569258356151,67993.60588843374,-1.4443593155367933e7,3.8352535243013277e9,4.539237433639069,-511.8807557334566,81556.06152014073,-1.7324613154338814e7,4.60022987832647e9,-917.8719619098691,146735.5478802893,-3.117043339410963e7,8.276680707687319e9,263953.5760173163,-5.608176329669985e7,1.4891293408827188e10,-1.0090087950305828e8,2.679220159907627e10,4.820409165677527e10
1.8268243395066373,-1.7037111854760338,0.046996673603595086,3.3667832633635557,3.340431753987274,0.00030447712340749336,3.417871783369758,11.499655279057983,3.16556143558743,10.50324850576224,5.133680567282503,9.737519341352245,4.699329062749635e-9,0.005483507260766456,11.015155570832425,56.56209626513715,50.91639755074892,-4539.212363692831,667493.7399542005,-1.351695407947907e8,1082.334477073907,55.615618108834134,-5161.529786955919,771174.3240469918,-1.5750718763880882e8,91.63408295539782,-8827.622514490138,1.338234423499944e6,-2.7552542629986644e8,-15132.0008609582,2.325165950929422e6,-4.8233885860662514e8,4.0446135621574605e6,-8.449963196720812e8,-1.4813343762883835e9,0.5051762927192858,0.7527424541865456,1.0061505087277813,5153.768445890499,278.4860714708172,-0.7942553294251615,-0.329398666125766,0.009842126945622393,3.9956185491023377,4.791592201665928,-0.7925325118543719,0.8099640882621099,0.8348036784514483,0.8615394194879827,0.8481058149548424,7.0461870823108145e-9,0.7616340070201221,0.7983043119235007,0.2289238718976037,0.22892386999443387,0.043762704754389196,56.56209626513715,56.562096743682964,1082.334477073907,2.4769859130088024e-7,0.7031317911596389,-0.20243243515618659,1.0,10.0,0.0,0.0,-0.016568968188072904,-1.0610049649156554,-0.001697018140920045,1.5022837754280323,1.3965928562502898,-16.006328871862742,-56.09524943063802,-3.5496686858449555,-2.8454181180221836,-0.04693073848933828,3.992405039203132,-421.4063563037673,66717.18209430223,-1.4082962469154302e7,3.7158746977792873e9,4.51371724587732,-505.385086367965,80012.70925705065,-1.6889446408090428e7,4.456354657813601e9,-906.1636580170251,143936.58675444298,-3.0382801771932416e7,8.016589539044479e9,258880.82553362468,-5.465624409676397e7,1.442112488683567e10,-9.832104977423732e7,2.59422959868495e10,4.666779001592488e10
1.8504455366732722,-1.6908638705614953,0.0451418281993765,3.335800159144286,3.310586289095775,0.0002857448395381188,3.3854011516794973,11.287155066558807,3.139001723105022,10.325096781628174,5.121160205281289,9.713249109684497,4.343718733591857e-9,0.005413020926452292,10.46280614045581,58.07562071953633,50.73413781543557,-4498.647399437734,658147.2887664281,-1.3260918960140748e8,1121.7444024787953,55.40603771256713,-5114.901497111432,760313.2380182949,-1.5451130135263902e8,91.28200574024865,-8747.052055050166,1.319277751044001e6,-2.7026283285680366e8,-14992.596491394112,2.2920386728428006e6,-4.7308737421062315e8,3.986657975932961e6,-8.287204878379211e8,-1.4526808528555937e9,0.5103042831360665,0.7559070906025444,1.00602483090035,4896.494014551221,261.89959823051475,-0.78163224585139,-0.3237896872954321,0.009642989503900811,3.976350513531177,4.767984327940083,-0.7801408039736512,0.7988858400488984,0.8222884101577175,0.847256592724467,0.8344969061606938,6.216868748667382e-9,0.7502361987589931,0.7861565513694383,0.22197212084325554,0.2219721191871741,0.04201633870598233,58.07562071953633,58.07562116028598,1121.7444024787953,2.2783918355259657e-7,0.6802860464216921,-0.19324083324087177,1.0,10.0,0.0,0.0,-0.015530603809107365,-1.0357430340059377,-0.001584414200904656,1.4655602757704487,1.3490652546449469,-15.785142861989737,-54.823375568208256,-3.4758423314179243,-2.7911513515537028,-0.046891833743929565,3.9731172169351643,-417.3274730486519,65749.54255630457,-1.381109894695935e7,3.626383529878856e9,4.494258396513853,-500.43941937897137,78843.73852294189,-1.6561619790471267e7,4.34856236976053e9,-897.2600723131427,141818.41928986541,-2.978985632807009e7,7.821839339759587e9,255045.1684416532,-5.35838101053554e7,1.4069274264442907e10,-9.63815150512245e7,2.530662890345412e10,4.5519394343913376e10
1.8781813074202367,-1.6759863923424978,0.04309954031893567,3.3008939451154253,3.276917117705301,0.0002656340977174276,3.3488195858167655,11.04998314762469,3.1090292366070624,10.125750115571472,5.107151539800536,9.686152730870278,3.9668760115400234e-9,0.005331718284743533,9.857652980796116,59.858783049628855,50.53370787434268,-4453.892367880666,647865.140372991,-1.2980412069413449e8,1168.7412064470402,55.17491175152313,-5063.464171742851,748369.2778431014,-1.5123033309170148e8,90.8936396991758,-8658.196649390835,1.298439550895576e6,-2.6450175912407687e8,-14838.916065429277,2.255639277221466e6,-4.629637292785989e8,3.9230072289704834e6,-8.109177790521809e8,-1.4213527255789006e9,0.5162061763577273,0.759521166995183,1.005882494466329,4615.970358916989,244.013174329281,-0.7673530853012874,-0.3174970009025477,0.009414644262091171,3.954851570451408,4.7417017154460535,-0.766090944025229,0.7863146658730096,0.8081653824680627,0.8312420869735392,0.8192100960946496,5.383094769100638e-9,0.7374184411219817,0.7724877258184691,0.2142911458367981,0.21429114442510477,0.040103555976475413,59.858783049628855,59.85878345055076,1168.7412064470402,2.0693602903054162e-7,0.6550662137701233,-0.18324470145680916,1.0,10.0,0.0,0.0,-0.014399762767428869,-1.0075411988666403,-0.0014642459916063462,1.42452642702786,1.2964877035211195,-15.538458494079388,-53.413490103376844,-3.393463851595456,-2.7305058669626128,-0.04685313992405572,3.9515953683756795,-412.799255807143,64680.82428378577,-1.3512383301825948e7,3.52856053096733e9,4.472659232240753,-494.9554169577416,77553.72383072504,-1.6201646575460527e7,4.230797905677525e9,-887.3988681146444,139482.82686060359,-2.913918431861111e7,7.609186188733487e9,250819.17054481964,-5.240771661541237e7,1.36852831310461e10,-9.425584697117835e7,2.4613261985542107e10,4.426741542260513e10
1.9009422035503605,-1.663940651429128,0.041524661394078864,3.273368481881221,3.2503344659028723,0.00025049930151663127,3.319975339323139,10.864643100488767,3.0853571093722745,9.969585630946614,5.0961917031568555,9.66499835062218,3.6868843929753934e-9,0.005266179785445447,9.393392348615837,61.326887528602555,50.37966986838018,-4419.357358945615,639950.6427099745,-1.2765314067070448e8,1207.8895073692065,54.9967015076063,-5023.774670926001,739178.6087804793,-1.487153062321398e8,90.59406965382666,-8589.648284902201,1.2824107063631418e6,-2.600872180766697e8,-14720.39412757256,2.22765167254329e6,-4.552092059269643e8,3.8740864758821046e6,-7.972865341752415e8,-1.3973748434904475e9,0.5209557767956173,0.7624084927740895,1.005769741254752,4401.67166198179,230.49487914842538,-0.7560574157172364,-0.3125558055333565,0.009231980060388726,3.938075328915725,4.7212370405212285,-0.7549547621464362,0.7763385971026556,0.7970149817555967,0.8186728183319238,0.8071916940128516,4.7943928469993445e-9,0.7273299212810109,0.7617240822791843,0.20834643610918113,0.20834643486737128,0.03863554166076471,61.326887528602555,61.32688790009059,1207.8895073692065,1.915054017612952e-7,0.6355687290461645,-0.17562610182635136,1.0,10.0,0.0,0.0,-0.013537168445284428,-0.9855043172612945,-0.001374337841730479,1.3924413652664205,1.255776036490317,-15.345876230570134,-52.31908714972737,-3.329120193707122,-2.6830670696950296,-0.046826384306720974,3.9348006672477087,-409.2825747357193,63854.8672398675,-1.3282644520336583e7,3.4536926618695993e9,4.455892976421191,-490.70131473865405,76557.52847889485,-1.5924966495106947e7,4.1407142880312786e9,-879.7579450392865,137680.61281747004,-2.8639376136453073e7,7.44660068685428e9,247560.77189752628,-5.150485999304296e7,1.3391848715929962e10,-9.262501013190572e7,2.4083678786526566e10,4.331165135294684e10
1.927978775800925,-1.6498181235651368,0.039763059770281876,3.2419052131484447,3.219914362446607,0.000233960628122164,3.287009107953709,10.654619063100295,3.058258240337356,9.792207940097468,5.083774467172262,9.641079783489396,3.3847263417381865e-9,0.005189711606943188,8.876825257692245,63.07633429650491,50.20833673716604,-4380.757593995244,631122.7651898674,-1.2526214715121263e8,1255.071463176253,54.79773269230536,-4979.41087547509,728930.0100920849,-1.4592051037885842e8,90.25941134159478,-8513.034039833334,1.2645422620140743e6,-2.5518320312600145e8,-14587.954761078025,2.1964625842459844e6,-4.465977968969935e8,3.819589797037147e6,-7.821543276525667e8,-1.3707663351416523e9,0.5264910159023194,0.765750441391177,1.0056403503120754,4164.113343335444,215.662935989303,-0.7431149586919912,-0.30693153174389165,0.009020773578985133,3.91911453559137,4.698155728798121,-0.742173730308767,0.7648720638276509,0.7842586093947042,0.8043709500423001,0.7934953654751806,4.189298529905833e-9,0.7158203837216642,0.7494391548178957,0.2016716707934435,0.20167166972370834,0.037000453582894485,63.07633429650491,63.07633463638787,1255.071463176253,1.7495489911415383e-7,0.6137048518656316,-0.16719755509505901,1.0,10.0,0.0,0.0,-0.01258259020854854,-0.9605416482673611,-0.0012766434137392675,1.356079619903483,1.2100732423256026,-15.127916055189129,-51.08704466719655,-3.2562601388498225,-2.629272337850387,-0.046799771761834995,3.9158184034203574,-405.32571869914915,62929.75584528282,-1.302650013976368e7,3.370601110583054e9,4.437043240341522,-485.9199517996013,75442.58245320564,-1.5616665838720845e7,4.0407839305472164e9,-871.1794202204472,135665.07121693867,-2.808277021372021e7,7.266330108969006e9,243919.34977810504,-5.049998269902104e7,1.3066651570670425e10,-9.08109292675252e7,2.3497049553309772e10,4.225343318169147e10
1.9548347084781421,-1.6359846695209723,0.038121588441622,3.2119002260516205,3.1908705919739524,0.00021892602385224197,3.2555770344394577,10.4561603904129,3.0323753390818062,9.624185080360814,5.0720598048944,9.618563095794888,3.113740787082076e-9,0.005115234247886036,8.39834939383024,64.82004094770514,50.05007677951019,-4344.877057988667,622931.5718539461,-1.2305115090122592e8,1302.6680694693252,54.61306333902442,-4938.163842031893,719422.6944685468,-1.4333687064043057e8,89.94853941640066,-8441.800993857727,1.2479707451709057e6,-2.506511185948575e8,-14464.833562573753,2.167546282104625e6,-4.3864210814256155e8,3.7690818476767554e6,-7.68179164133623e8,-1.3462011162549284e9,0.5318780113806338,0.7689798977332308,1.0055164964355865,3944.856245029186,202.12285394308037,-0.7307489188603491,-0.30159271235810264,0.008817323411003605,3.9012716392112963,4.676482971544785,-0.7299427903473168,0.7538786091539613,0.7720864437713464,0.790798806734027,0.78047733598378,3.673979191962035e-9,0.7048680500781755,0.7377443287110822,0.19542521018200368,0.19542520925658277,0.035483251555116356,64.82004094770514,64.82004125939108,1302.6680694693252,1.6020688734351348e-7,0.5932761420487758,-0.15943306391428633,1.0,10.0,0.0,0.0,-0.011703394018675428,-0.9369694127154696,-0.0011883676030849915,1.3217318927739452,1.1673371572183115,-14.922291019746726,-49.93106679723719,-3.187482642242214,-2.57841420639595,-0.04677825912194884,3.89795471286613,-401.6193632409737,62067.2918049329,-1.2788829207241254e7,3.293866918906703e9,4.4194084495529955,-481.44639841382445,74403.95522914069,-1.533077378027115e7,3.948545347626088e9,-863.1624788223221,133788.95569405463,-2.7566931892509535e7,7.100017852939981e9,240532.42308422315,-4.9569263452913955e7,1.2766782624420141e10,-8.91317225683333e7,2.2956376236831703e10,4.127859165418242e10
1.981611036189114,-1.6223801427809688,0.03658402255822045,3.183147852896539,3.1630091901753032,0.0002051769871516956,3.225464389086624,10.267674140498116,3.0075361764578847,9.464226803504214,5.060967930349097,9.59728745785349,2.8692334341923145e-9,0.005042436905363672,7.952920437123102,66.56447843382534,49.90354960125764,-4311.40672220356,615300.8086698396,-1.2099773362445569e8,1350.84771463454,54.441122491271976,-4899.673211491847,710567.1495135259,-1.4093795107891807e8,89.65877154527433,-8375.317358433846,1.2325383325161228e6,-2.464441660007727e8,-14349.921453074534,2.140624162051873e6,-4.312592315899775e8,3.7220702833405123e6,-7.552140597097638e8,-1.3234184333581176e9,0.5371420392007566,0.7721144276359071,1.0053974323631796,3741.373485961711,189.69055330346242,-0.7188841649126321,-0.29650048581761107,0.008620829130731523,3.884417730106025,4.656054538067112,-0.7181918947133982,0.7432948216367857,0.7604194070114999,0.7778560759515648,0.7680447643484061,3.231788431470324e-9,0.6943962158150498,0.7265587957853666,0.18954779967916127,0.1895477988757696,0.034067422478466024,66.56447843382534,66.56447872019521,1350.84771463454,1.4698162658242076e-7,0.5740877432069798,-0.15223862330730675,1.0,10.0,0.0,0.0,-0.010889313193646184,-0.9146022934568871,-0.0011081144062417539,1.2891344093072528,1.1271792411456452,-14.727366020876515,-48.84085418824519,-3.1222421038506614,-2.5300992814066636,-0.04676111411103113,3.8810806250768075,-398.13376315975154,61259.81504748837,-1.256730665514784e7,3.2226668587218547e9,4.402850325268945,-477.24386355166126,73432.26966747196,-1.5064458890010256e7,3.862999210099992e9,-855.6396481196259,132035.05434701027,-2.7086690189909346e7,6.945844511103735e9,237368.43313936138,-4.870326061367171e7,1.2488929862163994e10,-8.757015498056938e7,2.245563049382897e10,4.0376155739419174e10
2.012857362028981,-1.6067350255496804,0.034904655033337846,3.150973408550406,3.1317975842237162,0.00019053435538973908,3.1917778766501512,10.058723639635613,2.9796977891882386,9.286462536253863,5.048733248954043,9.57386940526077,2.6125735505005147e-9,0.00495931290413822,7.469767116239302,68.60760357413788,49.7460748332806,-4275.088285899724,607028.164128486,-1.1877811162760891e8,1407.98526402544,54.25500295739545,-4857.881393913602,700967.2325905882,-1.3834537276260254e8,89.34462182469902,-8303.105060230087,1.215810679979272e6,-2.4189860060946253e8,-14225.086541245877,2.111447449788963e6,-4.2328404589126277e8,3.6711327512397654e6,-7.412124540619134e8,-1.2988212225411947e9,0.5431541509365837,0.7756695829866935,1.0052638031282661,3521.28729567563,176.39507612132596,-0.705597379144721,-0.29083087724168644,0.008399529708890414,3.865873075341172,4.633625149620407,-0.7050162244723617,0.7313991226124643,0.7473642701486249,0.7634476661577065,0.7541837403573841,2.7914919874776366e-9,0.6827068069328972,0.7140688803041912,0.18309571237486988,0.18309571169114952,0.03252659395582457,68.60760357413788,68.60760383406844,1407.98526402544,1.3318747082624366e-7,0.553066089824354,-0.14446788671255986,1.0,10.0,0.0,0.0,-0.010011139525493188,-0.8898376851902035,-0.0010231764022243584,1.2530411978689524,1.0831803975457963,-14.511781495326048,-47.64135726507182,-3.0500314699692135,-2.476537465656264,-0.0467458719431503,3.8625131354446687,-394.31567966222445,60379.357151386015,-1.2326869645991107e7,3.145742241207281e9,4.3847513368128,-472.64554268522636,72373.55905247627,-1.4775571730979007e7,3.770618594519529e9,-847.4178373687257,130125.50097524561,-2.6566043271890953e7,6.779432002635649e9,233926.19842422742,-4.776493270040171e7,1.2189159666679062e10,-8.587913224513859e7,2.1915636618301945e10,3.940343860379207e10
2.039722539641395,-1.5934765226646674,0.03355177427524871,3.124424236402984,3.106016320816438,0.0001790268097549765,3.1639902673575366,9.887879513384274,2.9566922409732523,9.140767970693327,5.038797144289616,9.554888665366162,2.4137752573607445e-9,0.004889399400642186,7.083333303513855,70.37073733323948,49.621750496202175,-4246.086923032559,600424.3833550912,-1.1701080200281794e8,1457.900415148006,54.10680057929186,-4824.479977199894,693303.4489199632,-1.36281360565775e8,89.09398231842934,-8245.356120998968,1.2024567749617633e6,-2.3828030881449205e8,-14125.217589003338,2.0881568121800607e6,-4.169368552180677e8,3.630476021054171e6,-7.300711916308136e8,-1.279253066105867e9,0.5482144340704384,0.778641989397356,1.0051532598180402,3345.6837222531058,165.9044794432701,-0.6946313099026233,-0.2861762238305259,0.008216062683659108,3.850847950069925,4.6154891473567705,-0.6941301745188203,0.721545467953313,0.7365951042952616,0.7516192511695827,0.7427888330040392,2.467709564708999e-9,0.6730853566696012,0.7037859362256215,0.1778703552742391,0.1778703546772286,0.031289286147148855,70.37073733323948,70.37073757279099,1457.900415148006,1.2256898112477378e-7,0.5360785416504682,-0.1382742902404033,1.0,10.0,0.0,0.0,-0.009312430478985518,-0.8696192844276898,-0.0009568329098863395,1.2235761000423595,1.0476320669570232,-14.33597654529186,-46.66797502309859,-2.991094791888726,-2.4327527826032624,-0.046736369197835616,3.847468989027385,-391.2354017730442,59672.131385653425,-1.2134582887537677e7,3.0844919157198086e9,4.37018696658718,-468.9396132424652,71523.74567526835,-1.4544660635049788e7,3.6970935051318808e9,-840.7988706701524,128593.79096224214,-2.6150104602129962e7,6.64704269401919e9,231166.97759738626,-4.701570985156162e7,1.1950780519962364e10,-8.452961840153745e7,2.148641449017018e10,3.8630590936044876e10
2.066723818365348,-1.580325654242569,0.03227015436086094,3.0987159911982833,3.0810292395870293,0.00016836617209078084,3.137091765468419,9.723809533240129,2.9343855685439024,9.000549486733563,5.029329919650588,9.53683380281658,2.232060544494364e-9,0.004820562595129294,6.719757284518413,72.14890486607617,49.50661796210536,-4218.895866948477,594231.1977893744,-1.1535670432902747e8,1508.805279842508,53.9682604725636,-4793.129241989345,686114.8189125744,-1.3434962905355775e8,88.85916055792606,-8191.109434352857,1.1899293535329069e6,-2.348941108465969e8,-14031.352507741778,2.0663064474114247e6,-4.1099729843399745e8,3.592333384369936e6,-7.196465498792617e8,-1.2609458498785617e9,0.5532022760266029,0.7815545548795592,1.005046009010147,3180.770703265816,156.1517588996973,-0.6840151405792345,-0.28169014945328463,0.008037882929115742,3.8365616383720624,4.598274142385234,-0.6835824338115151,0.7119745482724312,0.7261725657304443,0.7402191420997325,0.7317932593231506,2.1852767299326198e-9,0.6637906355256845,0.6938503139441252,0.17289499876163078,0.1728949982392664,0.030120177702226428,72.14890486607617,72.1489050870797,1508.805279842508,1.1291619058743914e-7,0.5199383490861973,-0.13246170273779323,1.0,10.0,0.0,0.0,-0.008658041688797607,-0.850232600456692,-0.0008957125498604844,1.1953277779605513,1.01387090391799,-14.16759653219389,-45.73964945867431,-2.9345978387536986,-2.3907203804296584,-0.046729766351863,3.833164119771515,-388.31750931773064,59004.74577788496,-1.1953823180184647e7,3.0271343039936113e9,4.3564280349454645,-465.4320739549286,70722.27179730547,-1.4327688196205383e7,3.62826598489639e9,-834.5401012762982,127150.04594795678,-2.575944617122885e7,6.523156256377485e9,228567.71372339554,-4.631233362165712e7,1.1727791323347744e10,-8.32632397414764e7,2.1085046461014915e10,3.790815375223383e10
2.0939104966310578,-1.5672569425301301,0.031053015934836996,3.073763631458723,3.0567561649449977,0.00015846167022459258,3.110993360543826,9.56585102082299,2.9127064777685336,8.865271116860418,5.020301743340879,9.519641854475783,2.065492976705801e-9,0.004752682978563058,6.3769114891290855,73.94554039129883,49.40020128332873,-4193.3979139712455,588418.7363643759,-1.1380687068679196e8,1560.8081872288951,53.83877518186867,-4763.689005956614,679365.8621531437,-1.3253955740432015e8,88.63909270021398,-8140.113624791419,1.1781651644371473e6,-2.317210870227878e8,-13943.040997604046,2.0457835352750802e6,-4.054316560593249e8,3.5565035120139644e6,-7.09878404997233e8,-1.243792323978564e9,0.5581281358353708,0.7844145216889454,1.0049417410208092,3025.492683439112,147.0602469992239,-0.6737173451858558,-0.27735648809500424,0.007864628663990403,3.8229651694406614,4.581915111181425,-0.673343334048167,0.7026601331350008,0.7160638594704535,0.7292057332190738,0.7211585097308969,1.9380170674254478e-9,0.6547908204314403,0.6842285014892562,0.16814496029687173,0.16814495983902492,0.02901239392024759,73.94554039129883,73.94554059537037,1560.8081872288951,1.0411501363140324e-7,0.5045636953200233,-0.1269909180699633,1.0,10.0,0.0,0.0,-0.008043622986880371,-0.8315999274571012,-0.0008392371117094001,1.168184731281957,0.9817304428633633,-14.005965160913394,-44.852083300151904,-2.8803128846047263,-2.35027608218943,-0.046725760390606774,3.819549517079878,-385.5503747945034,58374.147191126816,-1.1783651692881491e7,2.973334322851466e9,4.343420319491936,-462.1082969507946,69965.36595268085,-1.4123505001537051e7,3.56372792769522e9,-828.6142922236162,125787.28380429866,-2.5391958047874182e7,6.4070273077673645e9,226115.5006927675,-4.565093251250377e7,1.1518831009264458e10,-8.20728956442368e7,2.070904779683511e10,3.723159200702304e10
2.1259211147155033,-1.5520851370851738,0.029706926108331637,3.045512871928595,3.0292504148939106,0.000147760642379983,3.0814569299626133,9.388548915664316,2.888127683611257,8.713090598599265,5.010291839727722,9.500606259083657,1.888148457085425e-9,0.004674569379447686,6.000735511858747,76.06914642870122,49.28656773946336,-4165.66420979352,582086.1805224189,-1.1212068737922566e8,1623.0048240307372,53.69849215562477,-4731.604179597589,672008.9069395663,-1.3056987748055968e8,88.39982498605625,-8084.4508314654295,1.1653352678346788e6,-2.2826776217139584e8,-13846.530269579698,2.023393067125992e6,-3.9937365558502734e8,3.517401341613103e6,-6.992452264077591e8,-1.225118649725141e9,0.5638083542576151,0.7876927681327558,1.0048235187375059,2855.3305455027203,137.20340972695467,-0.6620702749944549,-0.272475094039647,0.007668310424689987,3.807921736268632,4.563839953702013,-0.6617544427927041,0.6920881893346135,0.7046303437752737,0.7167989835852344,0.7091642827526535,1.6873067466923715e-9,0.6446281711165046,0.6733621981234986,0.16286040369457044,0.16286040330126553,0.027789796456274406,76.06914642870122,76.06914661482193,1623.0048240307372,9.479647327311012e-8,0.48750242303639313,-0.12099647001553603,1.0,10.0,0.0,0.0,-0.007372431644453123,-0.8107276761090669,-0.0007785742922234425,1.1377895311304471,0.94609409137582,-13.825169537233862,-43.86329388897752,-2.8195212302790265,-2.304914399705299,-0.04672403067578526,3.8044854139490507,-382.4999223566423,57681.59210714221,-1.1597465042397123e7,2.91469337377946e9,4.329134719510794,-458.4467449650491,69134.48089478782,-1.390018448105527e7,3.4934026913088093e9,-822.0915449740819,124292.02142035784,-2.4990168051446244e7,6.280520928445267e9,223426.10679689248,-4.492804918729741e7,1.1291262287852995e10,-8.077235562255192e7,2.0299681512618355e10,3.649519771440129e10
2.153655232953153,-1.53912380434932,0.028610954187904346,3.0219663228087006,3.0063056936952774,0.00013924683308899117,3.056849107172461,9.242021762171383,2.867613743394406,8.587052127162066,5.00213818862694,9.485116819878964,1.7491309253894218e-9,0.00460844760363815,5.696962415793783,77.91633157380356,49.19785394415414,-4143.531545608154,577019.9402453047,-1.1077294705675967e8,1677.7410826085293,53.58702669883699,-4705.93461978234,666118.3971174556,-1.2899501850235581e8,88.20888689009702,-8039.827695111689,1.1550556640842217e6,-2.2550585091245833e8,-13769.034466036483,2.0054427323574275e6,-3.945273420614318e8,3.486037444423115e6,-6.907369711548548e8,-1.210173884379824e9,0.5686285595735413,0.7904585411973182,1.0047248682890138,2718.0415491789945,129.33511507321194,-0.6523758727224916,-0.26842749311434183,0.007504711874129574,3.795692828311827,4.549162050465363,-0.6521024803203824,0.6832579662668958,0.6951120748491249,0.7065098667219838,0.6992061985052352,1.5000635021492021e-9,0.6361804180977143,0.664328815020551,0.15853110680655602,0.15853110646081905,0.02679610626069144,77.91633157380356,77.91633174591054,1677.7410826085293,8.753136170003558e-8,0.4735623237683907,-0.11615915556055112,1.0,10.0,0.0,0.0,-0.006832667545314501,-0.7935158503076454,-0.0007305880511812122,1.1127350451344524,0.9170063429149032,-13.67631737957699,-43.05229111804785,-2.769406427477643,-2.2674619591010092,-0.046724825949655165,3.7922391655032817,-380.02879201138603,57122.57332871953,-1.1447719640616406e7,2.8677001662458897e9,4.3176106845951105,-455.48214724891886,68464.0438547786,-1.3720621671928186e7,3.4370582781173773e9,-816.8138750982419,123085.93147159596,-2.4667192361908786e7,6.179186333142367e9,221257.5941895363,-4.4347121540462196e7,1.1109013917770615e10,-7.972748873523304e7,1.9971911641613106e10,3.590571189743799e10
2.1864088963802106,-1.5240298867046702,0.027393981529708573,2.9952029205746666,2.980205683528313,0.00013000525908875068,3.0288915591270307,9.076862577148802,2.8442659924030638,8.444686414626764,4.99310146484271,9.467960591122162,1.600467502769833e-9,0.004532183323606871,5.362497550793855,80.106736734444,49.10418310517571,-4119.537021973928,571508.326166054,-1.0930732731759396e8,1743.4044107222198,53.46675488009852,-4678.016282588581,659702.9415970666,-1.2728152287342364e8,88.00178241654346,-7991.168546231827,1.143849051521045e6,-2.2249938658858064e8,-13684.347716631937,1.985856790691273e6,-3.8924965176996934e8,3.451789584781746e6,-6.81467777345426e8,-1.193886764205267e9,0.5742044764865916,0.79363993611975,1.0046126428095261,2566.9607707429814,120.76730297244968,-0.6413755822452252,-0.2638507035866624,0.007318971200631718,3.7821660330311255,4.532936659432925,-0.6411444418583778,0.6732037615320109,0.684308385233276,0.6948732923042873,0.6879321334651052,1.3091064448529542e-9,0.626604538288438,0.6540886991316096,0.15369292126958708,0.15369292097174092,0.025694238413252732,80.106736734444,80.1067368916233,1743.4044107222198,7.980270984358864e-8,0.4580265404085828,-0.1108331391757415,1.0,10.0,0.0,0.0,-0.006240656773885469,-0.774160536191371,-0.0006787941118182796,1.0845735802797845,0.8846265020653707,-13.509218534491293,-42.14507160417138,-2.713069250934858,-2.2252942850720387,-0.046728154933440416,3.7786925323233005,-377.30432371234525,56508.33517704719,-1.1283743769282687e7,2.81641710352625e9,4.304963984912662,-452.2146671265567,67727.53986887255,-1.3524026740665844e7,3.3755784125082307e9,-810.9997634015297,121761.27390998014,-2.4313638732766554e7,6.068630157231817e9,218876.41468334643,-4.371129722320852e7,1.0910206671444592e10,-7.85840685601112e7,1.961440762715714e10,3.526283377674216e10
2.214862987146681,-1.5110997665256551,0.02639964845378224,2.972818787090392,2.9583598618978084,0.0001226224590362567,3.0055191001694475,8.939863994610477,2.8247126723249885,8.3263494524081,4.985749876531816,9.45400555531934,1.483492859626504e-9,0.004467502933053087,5.091608005457506,82.01761161715685,49.03213756725614,-4100.481348778631,567110.8782209128,-1.0813781213505158e8,1801.3503641854572,53.37172619705836,-4655.754410763032,654576.7839158014,-1.259131915700694e8,87.83710632049107,-7952.238893153975,1.1348827807359565e6,-2.200968890490195e8,-13616.406413745442,1.9701677558504285e6,-3.850295090484447e8,3.4243265017415425e6,-6.740515746709086e8,-1.1808484213720396e9,0.5789493222540228,0.7963323140497957,1.0045187222253384,2444.6213306524646,113.90216583305715,-0.6321932992639838,-0.2600427181349083,0.007163921487096455,3.771182712326204,4.519764041340946,-0.6319930925940068,0.6647825891986837,0.6752864858565123,0.6851892097650645,0.6785402966556574,1.1657721704852305e-9,0.618617494858608,0.6455476067521845,0.14971342680734184,0.14971342654498856,0.02479490969252705,82.01761161715685,82.0176117626345,1801.3503641854572,7.375244634702628e-8,0.4452845924739579,-0.10651674052400092,1.0,10.0,0.0,0.0,-0.005762904570212593,-0.7581450110547223,-0.0006376492371930594,1.0612835559257592,0.858103797205816,-13.371214968419732,-41.398267103480805,-2.6664698511155827,-2.190360801774836,-0.046732887255374014,3.767692507812591,-375.0989905982675,56012.74570699021,-1.1151872945274347e7,2.7753095093734183e9,4.29477886855596,-449.5699851880621,67133.33183666869,-1.3365929515008885e7,3.3262988050728216e9,-806.2950306308521,120692.6000076122,-2.402932986113696e7,5.980015906146488e9,216955.4879485329,-4.320002116049376e7,1.075086145153128e10,-7.766466221649063e7,1.932787502769497e10,3.474759555118158e10
2.248547722177485,-1.4960057602814916,0.025292167025170655,2.947298643756391,2.933435474171975,0.00011458008531913012,2.978884318816862,8.78493765844191,2.8023905902337725,8.19225422674232,4.977619907225823,9.43856523604412,1.3580035203994174e-9,0.004392781328434698,4.79260851598666,84.28962836159741,48.95755118993722,-4079.96037249873,562346.6746280232,-1.0686973138539511e8,1871.0400561108954,53.26994675723304,-4631.657072568919,649012.2239259633,-1.2442800475142826e8,87.65937171677375,-7909.920623988821,1.125132544132305e6,-2.1748670382194844e8,-13542.288305438078,1.9530796988414063e6,-3.804404117471979e8,3.3943708839958734e6,-6.659801618016396e8,-1.1666468369168038e9,0.584451520458298,0.7994377651551562,1.0044116029449206,2309.567493338213,106.4025208712826,-0.6217478808000048,-0.2557238977548612,0.006987622572832793,3.7590591035554226,4.505216472489317,-0.6215785597820863,0.6551707407751393,0.6650182150374907,0.6742031619623693,0.6678755975222358,1.0189685480764204e-9,0.6095366566778984,0.6358371775308335,0.14525037144373198,0.1452503712172825,0.023793967858816496,84.28962836159741,84.28962849456646,1871.0400561108954,6.729369148700224e-8,0.43103648314645004,-0.10174620693973381,1.0,10.0,0.0,0.0,-0.005237331808220314,-0.7400807075336343,-0.0005930754193353733,1.0350290783388767,0.8284876295975725,-13.21587903368392,-40.560194027753084,-2.613929823609631,-2.1509117881617126,-0.04674040959794211,3.755549718097032,-372.6717515163783,55468.95407683729,-1.1007621205708303e7,2.7304812334476957e9,4.283630357133027,-446.6584640002637,66481.22268614185,-1.3192967972583733e7,3.2725536641803045e9,-801.1153675613338,119519.59936186491,-2.3718252329156764e7,5.883362423542089e9,214846.6973280496,-4.264053852820071e7,1.0577043372353302e10,-7.665844535309377e7,1.901528731213082e10,3.41854511386341e10
2.277874506032866,-1.483047537321193,0.024384860701063545,2.925895573944505,2.9125175852063925,0.00010813511928498056,2.9565568257077506,8.656047370922558,2.7836450791077123,8.080470324030106,4.971026521052348,9.426027301579614,1.258993578169837e-9,0.004329323315247425,4.549931669288066,86.27664826854931,48.901661856897114,-4063.805294780073,558567.1058705694,-1.0586216679502654e8,1932.684223732945,53.190283396821684,-4612.562459908996,644586.4668707125,-1.2324629981028178e8,87.51895391351569,-7876.207493668834,1.1173598625083338e6,-2.154071797204546e8,-13482.974925611064,1.9394288707678576e6,-3.7677981758355284e8,3.3703946817636723e6,-6.595343704467357e8,-1.1552930784041102e9,0.5891439087260419,0.802072327900688,1.00432175034329,2199.903744145858,100.37634915947991,-0.6130091594191529,-0.2521208406676173,0.006840258525586921,3.7492449164738653,4.493424963781234,-0.612862502740051,0.6471025972926672,0.6564224981191635,0.6650351932069708,0.6589676533837417,9.083652503090233e-10,0.6019420825323226,0.6277166150701515,0.14156767970058326,0.14156767950085344,0.02297427829222116,86.27664826854931,86.27664839168307,1932.684223732945,6.222224418559393e-8,0.41931547836284994,-0.09786677398239021,1.0,10.0,0.0,0.0,-0.004812078593515118,-0.7250930947627867,-0.0005575502891246797,1.0132594972536553,0.8041610841261733,-13.087289063011927,-39.86834040139526,-2.5703571168325494,-2.1181432677445393,-0.04674843708641016,3.745719318856598,-370.7122273316736,55031.221335435475,-1.089184367016799e7,2.694607454016013e9,4.274683234496168,-444.3064874898245,65956.0781441911,-1.305410434863291e7,3.229533481741206e9,-796.9294701942315,118574.58460753535,-2.346842316034566e7,5.805977136463442e9,213147.0720652203,-4.2191072861905664e7,1.0437841970305674e10,-7.584983964520715e7,1.8764890811330154e10,3.373503716960118e10
2.307652493338021,-1.4700595401259595,0.02351375200207669,2.9048962200548147,2.8919816988088973,0.00010207082716786219,2.934660041678493,8.530514529502598,2.7652309133749773,7.9713995875435035,4.964774241040414,9.414113672620944,1.167178066207803e-9,0.0042663746849949296,4.318997120022302,88.30299564503072,48.853168605756565,-4048.953021596055,555061.0548771435,-1.0492542435881715e8,1996.2081979715708,53.117450556666206,-4594.8735183424,640468.5579731952,-1.2214580716337988e8,87.38922923948968,-7844.780845629783,1.1101080061749234e6,-2.1346750240058988e8,-13427.394418238737,1.926660852321558e6,-3.733602881412887e8,3.3479173656354584e6,-6.535045221929585e8,-1.144657649683928e9,0.5938183858136425,0.8046844509601199,1.0042335960765858,2095.4728527730676,94.69291706661883,-0.6044564807321677,-0.24860296170343532,0.0066961993300949365,3.7399539966387554,4.482239023573214,-0.6043294797369453,0.6391822213628982,0.6480044652377698,0.6560813562167072,0.6502607406142477,8.10027423585172e-10,0.5945101318685124,0.6197706895664994,0.13800759779910968,0.1380075976228729,0.022187357525400988,88.30299564503072,88.30299575907141,1996.2081979715708,5.7539505241291525e-8,0.40801749431000356,-0.09416629140877658,1.0,10.0,0.0,0.0,-0.004408461354408915,-0.7105340938908767,-0.0005242900357226272,0.99212505955245,0.7807471308911549,-12.962656139273697,-39.199337457956894,-2.5280490317454123,-2.0862777498987177,-0.04675781216654079,3.736412366796663,-368.86151949562407,54618.8407668611,-1.0783050094556954e7,2.6609841016346607e9,4.266281941815043,-442.0828463064522,65461.01287508465,-1.2923551300832931e7,3.1891958113014016e9,-792.9688976285993,117683.09588130942,-2.3233426983467363e7,5.733388042774384e9,211542.6418244655,-4.176808014996525e7,1.030721563730579e10,-7.50884772105021e7,1.8529825111140003e10,3.3312031218217136e10
2.3430034172006695,-1.4548566932939628,0.022540359069910677,2.8808720871413143,2.868472843730766,9.543967614168609e-5,2.9096212046468195,8.388027269983136,2.7441367031745005,7.847356361123384,4.957906904032281,9.400983394503392,1.0683719342815644e-9,0.0041935421566989236,4.063489569152508,90.72036315276199,48.80595404663905,-4033.254947148753,551309.5980016893,-1.0391962316230604e8,2072.8489746232976,53.040943299638606,-4575.979206484142,636043.7722602232,-1.2096136402269772e8,87.25106717775941,-7810.924701389414,1.1022859186678655e6,-2.113751701959523e8,-13367.08935585236,1.9128407877672797e6,-3.6966381135129327e8,3.3235098844212024e6,-6.469731993911068e8,-1.133115656286273e9,0.5992538872742479,0.8077066254127931,1.0041327676495477,1979.8073167538503,88.46357322694793,-0.5947000521663998,-0.24459968453120318,0.006532128704508801,3.729767415838831,4.469932360855623,-0.5945927203393622,0.630117682524076,0.6383943768218958,0.6458886145222594,0.6403407834553224,7.088716232809328e-10,0.5860317728640502,0.6107072175676467,0.13399882328891244,0.1339988231365562,0.021307843173067227,90.72036315276199,90.72036325704781,2072.8489746232976,5.252296101107062e-8,0.39533654864665163,-0.09005896775835875,1.0,10.0,0.0,0.0,-0.003963051999140676,-0.6940573848668896,-0.00048811470455787536,0.9682229764910906,0.7545113009493076,-12.821974949273365,-38.4459111606741,-2.48019327572176,-2.050173467038345,-0.046770329169399605,3.726207270297426,-366.8371466048577,54168.922916435746,-1.0664662633703165e7,2.6244914782721777e9,4.257153065751705,-439.64638875689275,64920.27259863412,-1.2781365655247357e7,3.145386520104447e9,-788.6232018076994,116708.26086301426,-2.2977276858200964e7,5.654498882046524e9,209786.25743192178,-4.130662397073359e7,1.0165157383816566e10,-7.425718908906916e7,1.8274017186124107e10,3.2851393566641327e10
2.3738606828294806,-1.4417727013959827,0.0217406026636591,2.8606602416905345,2.8486824051079522,9.010772038971333e-5,2.888565885357873,8.269084520181377,2.7263664258351543,7.743610094759963,4.952384877532809,9.390373188458936,9.902086242520832e-10,0.00413160900574262,3.8556958463795747,92.8412256742555,48.77355532102821,-4021.1889852879126,548380.4622692968,-1.0313050467888245e8,2140.846894193014,52.98250203069392,-4561.256063266828,632569.8551549774,-1.2002917630673942e8,87.14370740012451,-7784.252646602268,1.0961143178739932e6,-2.0972360356687996e8,-13319.150840324695,1.9018876788087033e6,-3.667379256945612e8,3.304085822907856e6,-6.417898475002499e8,-1.1239328779974334e9,0.6039009767103465,0.8102777340331401,1.0040479747275393,1885.6135385609687,83.44366909834191,-0.5865170711441019,-0.24124962470234312,0.006394784207694092,3.721591173732587,4.460005014895243,-0.5864241962578476,0.6224905108932456,0.6303275114699141,0.6373559493798225,0.632029792239089,6.32373248311726e-10,0.5789191740769907,0.6031050448344795,0.13067879519594053,0.13067879506143124,0.02058483211372606,92.8412256742555,92.84122577084749,2140.846894193014,4.857194311613068e-8,0.38486913667538064,-0.08670584147204599,1.0,10.0,0.0,0.0,-0.003601670867807435,-0.6803452566075892,-0.0004591810079820966,0.948345413566259,0.7328932008833153,-12.705227110258793,-37.82193799685592,-2.440390337770596,-2.0200926943558564,-0.04678231689763735,3.7180152861119136,-365.21577571049596,53809.44313799512,-1.057030461184287e7,2.595477763734733e9,4.249892194391954,-437.6901351018096,64487.51758161787,-1.2667901159886511e7,3.110521740298609e9,-785.1266452454099,115926.82844991327,-2.27726196885684e7,5.591655636242935e9,208376.06782457,-4.09374865285238e7,1.005188436882058e10,-7.359140794297877e7,1.8069847691399376e10,3.2483390592036842e10
2.405262618867635,-1.428631216660366,0.020970942393294223,2.840777006926687,2.829203154505208,8.507690715359722e-5,2.8678622436544194,8.152909707158301,2.7088636188742456,7.64209954372905,4.947199035671145,9.380345948846966,9.175773734243826e-10,0.004070112551987336,3.6576534282593167,95.01016522883701,48.74868161222207,-4010.4052811482434,545713.3208586978,-1.02407657146884e8,2211.1067640446954,52.93055851246734,-4547.877430391959,629385.6828208792,-1.1917204394767685e8,87.04638507346371,-7759.700594831407,1.090424001177466e6,-2.081996409688344e8,-13274.55763353025,1.8917348302330931e6,-3.640291268969783e8,3.2859933761271005e6,-6.369760233719026e8,-1.1153794099707036e9,0.6085400754009329,0.8128329770312317,1.0039646059814331,1795.7035224575202,78.69839574323069,-0.5784913098722049,-0.23797032573201501,0.00626035592290421,3.7139256540160615,4.450638123846489,-0.5784109848834686,0.6149878886090767,0.6224092018219268,0.6290005748845121,0.6238856856441888,5.64157207361423e-10,0.571940742750411,0.5956476660999167,0.12745931087456194,0.1274593107557966,0.019888483820330517,95.01016522883701,95.01016531829839,2211.1067640446954,4.491500557264692e-8,0.3747506024369056,-0.08349690849941406,1.0,10.0,0.0,0.0,-0.0032579187828214,-0.6669911883544812,-0.00043201339980143043,0.9289999979132924,0.7120308763465344,-12.591843009108878,-37.216950266597166,-2.401649923522899,-1.9907667039853125,-0.04679538791027623,3.710334112400111,-363.698393468659,53473.71679270386,-1.0482368073630258e7,2.5684962449960823e9,4.243141750578776,-435.85352968220957,64082.50642238884,-1.2561992316006493e7,3.0780584741576858e9,-781.8348642346886,115193.97018092219,-2.2581293180382542e7,5.533068476745598e9,207050.82583419443,-4.0591860424030334e7,9.946152669978598e9,-7.296707754230832e7,1.7879037784554424e10,3.213904926632589e10
2.442625945440072,-1.4132166435339588,0.020108963178281238,2.8179697323304866,2.8068466279957516,7.956135275863652e-5,2.8441256193762907,8.020670566290836,2.6887598849162977,7.526333828648326,4.941575602536605,9.369371397306349,8.392741946352219e-10,0.003998898026420336,3.4382410924133264,97.60529913011871,48.72930716195562,-3999.452279525257,542931.5460167162,-1.0164717197495794e8,2296.113634613429,52.878078731196325,-4533.95736383788,626033.1303599011,-1.1826540645452581e8,86.94535549640021,-7733.685666438002,1.0843826859384456e6,-2.0657956689689028e8,-13226.62208177892,1.8808752854594255e6,-3.611359970492068e8,3.2665112903401516e6,-6.318120200284483e8,-1.1061657204885669e9,0.6139457342828947,0.8157963047648049,1.0038690494412215,1695.8991762198368,73.48621573658995,-0.5693167742173939,-0.23422901016674805,0.006107071348673379,3.705628873863402,4.440404109962574,-0.5692490143938261,0.6063843640774305,0.6133490371652842,0.6194642112040809,0.614583558206199,4.937963664181596e-10,0.5639591048623379,0.5871202368701206,0.12382280874513958,0.12382280864242685,0.01910770289546163,97.60529913011871,97.6052992119132,2296.113634613429,4.098875752342327e-8,0.36336130478005135,-0.07992361225710273,1.0,10.0,0.0,0.0,-0.0028777850780156828,-0.6518399078120729,-0.0004023822494484401,0.9070676385486519,0.6885928409304071,-12.463610646542875,-36.53380503881685,-2.357727349706309,-1.9574563032047696,-0.04681191703995399,3.7020191417680897,-362.05884638111115,53111.71294286582,-1.0387750439931791e7,2.539527129848115e9,4.235900342328877,-433.85974238970584,63644.434801273375,-1.244777218482531e7,3.0431393976740446e9,-778.2465895784447,114398.86198635763,-2.2374478808711644e7,5.46993399212776e9,205608.70397397818,-4.021740949003297e7,9.832008127088896e9,-7.228916536325452e7,1.7672676221005928e10,3.1765981866704613e10
2.475309460235572,-1.3999248886477733,0.019399322193005338,2.7987349398586994,2.787981692229614,7.511605806226623e-5,2.8241169924309566,7.909993868879398,2.6717820687512717,7.4292623012914225,4.937124302658368,9.360575350783783,7.772390142742658e-10,0.003938298130856343,3.2596084925921582,99.88868488663293,48.72111393099059,-3991.4719272341968,540830.2471426668,-1.0106591536670591e8,2371.7412592021965,52.8399933214685,-4523.468903039736,623468.0979328452,-1.1756740288124444e8,86.86937481842595,-7713.603753330276,1.0797090947630482e6,-2.0532397012380263e8,-13188.927529822075,1.8723922798827176e6,-3.588799065031944e8,3.2511605794772035e6,-6.27761968901254e8,-1.0989008201633444e9,0.6185762334899493,0.8183228279478407,1.0037885346305373,1614.4637380967058,69.27832071645334,-0.5616070640643904,-0.23109080944212038,0.005978617209223316,3.6990743626990157,4.43221607192473,-0.5615485402962244,0.5991319534016467,0.6057279335072039,0.6114618060799065,0.606772138211253,4.4046496854523447e-10,0.5572471514763073,0.5799512482670321,0.12080243298016566,0.1208024328894808,0.018463956007332128,99.88868488663293,99.88868496236883,2371.7412592021965,3.789070721411007e-8,0.3539356132281317,-0.0769977298831641,1.0,10.0,0.0,0.0,-0.002568809006380031,-0.6392015634439907,-0.00037862370012799326,0.8887871517525616,0.6692335299324438,-12.357009583289853,-35.966653179444606,-2.3211188983840794,-1.9296391007352436,-0.04682711204463745,3.6954490673066998,-360.7654787158007,52826.687801314794,-1.0313399737014882e7,2.5168085770230107e9,4.2302286232566555,-432.27692138436214,63298.05917396789,-1.2357734500034358e7,3.0156858944855866e9,-775.3819212669175,113767.58930320502,-2.221094546060145e7,5.420174561704506e9,204459.1426111987,-3.9920420449658945e7,9.741825652799438e9,-7.174988422979744e7,1.7509243557615055e10,3.1469822451506165e10
2.508632038207207,-1.3865527114145628,0.01871526564003048,2.7797735826652823,2.7693759112096306,7.091385774205073e-5,2.8044018928120726,7.801651766367196,2.6550242340340255,7.334074551849476,4.933017526739917,9.35233493926026,7.195330973002127e-10,0.003878094990310875,3.089227297001172,102.22992846719491,48.72085071570092,-3984.8083739030026,538991.7822516618,-1.0054976716019179e8,2450.0787008083907,52.80822692740825,-4514.313171418254,621187.2746080933,-1.169419408826255e8,86.80312790719175,-7695.538558628131,1.0754962035271213e6,-2.0418959037428004e8,-13154.264445010298,1.86465515645078e6,-3.568262980748243e8,3.237015209940241e6,-6.240499564108416e8,-1.092199828402206e9,0.6232063956293776,0.8208384220708796,1.00370924283018,1536.6105543573035,65.29499388453914,-0.5540331783455656,-0.2280127592280655,0.005852776913461368,3.6930388591201213,4.424558016457765,-0.5539826695695643,0.5919870365104659,0.5982339680665881,0.6036096418670983,0.5991025144359138,3.9282538552903737e-10,0.5506482974946096,0.5729050389747364,0.11786631622147849,0.11786631614142516,0.017842384783467276,102.22992846719491,102.22992853730744,2450.0787008083907,3.501918932484052e-8,0.3448039822203945,-0.07419055475872935,1.0,10.0,0.0,0.0,-0.002274486139658721,-0.626869040622746,-0.0003562699158673495,0.870962162075057,0.650512838156867,-12.253331964875011,-35.41561272039089,-2.2854255269869523,-1.9024664302026455,-0.046843196657061964,3.689397995282065,-359.5758098369948,52564.93058317003,-1.0245231869744727e7,2.496014350520661e9,4.225044047129472,-430.8095389112783,62978.29175037612,-1.2274860604483683e7,2.990479347420698e9,-772.707741841993,113181.85599535203,-2.2059848489105113e7,5.3743480337695e9,203387.2982097574,-3.964499464799673e7,9.658522207042604e9,-7.124794140451753e7,1.735783409044948e10,3.1194660799406715e10
2.5426244203436257,-1.3730935273259663,0.018055605664680802,2.761071202461445,2.751015647750052,6.693962217967275e-5,2.784965067711129,7.695530715980457,2.638473795179559,7.240678105678284,4.929260374498057,9.344643105152374,6.658450287786996e-10,0.003818281049886114,2.9266970858712207,104.63243045143088,48.728699710486005,-3979.483156225294,537418.7555411776,-1.0009898971921256e8,2531.28480087591,52.78274241846671,-4506.49482097162,619191.1218707111,-1.1638887029251453e8,86.74658643285774,-7679.465866392687,1.0717405315232275e6,-2.031753852577063e8,-13122.538551717762,1.8576506352121676e6,-3.549720100890065e8,3.2240398149694395e6,-6.206681464846005e8,-1.0860450527441523e9,0.6278383090372655,0.8233444052950558,1.0036311214059852,1462.1550091302036,61.52311579519543,-0.5465894737457282,-0.22499207710971875,0.0057294682859694475,3.6875288416936947,4.417422046046496,-0.5465459180351113,0.5849451459910685,0.5908615273506272,0.5959006362386339,0.5915681147887948,3.5025565025176327e-10,0.544156983110657,0.5659758197115242,0.1150101756640155,0.11501017559336314,0.01724181356250533,104.63243045143088,104.6324305163224,2531.28480087591,3.235688278241967e-8,0.33595199354695693,-0.07149542157112751,1.0,10.0,0.0,0.0,-0.0019940315591331637,-0.6148285834907953,-0.0003352272554594272,0.8535724196785074,0.632399752468215,-12.15246026946636,-34.879920768584384,-2.250608921000452,-1.875909048663791,-0.04686012015037413,3.683872373830634,-358.49058105107974,52326.490021292455,-1.0183229549951155e7,2.477129931281415e9,4.220340611260287,-429.45698664039867,62684.97629711768,-1.21990887426382e7,2.9674925510048084e9,-770.220333668977,112640.99704267239,-2.1921003433205202e7,5.332387953894489e9,202391.2893388737,-3.939066904109183e7,9.581946923022186e9,-7.078226929808637e7,1.721812041114177e10,3.0939807766913483e10
2.5773180064969097,-1.3595409854114116,0.017419246005432532,2.742614486219199,2.7328883437245026,6.317946028237784e-5,2.7657924664551476,7.591526194349346,2.622119086908162,7.148987688203009,4.92585909232441,9.337493144562096,6.158898514887612e-10,0.0037588507766734007,2.771645787323329,107.09977615231081,48.74486932555006,-3975.52290291517,536114.8802642311,-9.9714140698579e7,2615.528151802671,52.763508174356396,-4500.02209681462,617481.0864276417,-1.159083302941123e8,86.69975621926399,-7665.3641253851465,1.0684398207355808e6,-2.0228072675514638e8,-13093.654553246855,1.8513667556933064e6,-3.533144520127308e8,3.21219998688034e6,-6.176094438088129e8,-1.0804196609666133e9,0.6324739381730431,0.8258420037984323,1.0035541219383715,1390.9267701167162,57.95060782329526,-0.5392707389925108,-0.2220262006430856,0.005608614418913171,3.682552583908233,4.410800701296946,-0.5392332125509772,0.5780021695547763,0.5836054426922593,0.5883282714713731,0.584162889595498,3.122065501702641e-10,0.5377680682202198,0.5591582492408125,0.11223006026385719,0.11223006020152015,0.016661160044805865,107.09977615231081,107.09977621235375,2615.528151802671,2.988801086014509e-8,0.327366351194077,-0.06890620024150645,1.0,10.0,0.0,0.0,-0.001726720558852464,-0.6030674991288487,-0.00031540998559693507,0.8365992124125492,0.6148655938831198,-12.054284690342719,-34.358868977095256,-2.2166339918713174,-1.8499398278666144,-0.04687783580815742,3.678880445299921,-357.51091897567034,52111.50777217292,-1.012740200662293e7,2.46014965264637e9,4.2161126066661705,-428.2189521247782,62418.04379808588,-1.2130384250388771e7,2.946707770677944e9,-767.9162140919886,112144.4615972548,-2.1794266258501567e7,5.294242883852459e9,201469.36449458258,-3.915703865679495e7,9.51197238174656e9,-7.03518789518187e7,1.708981100566439e10,3.07046277002572e10
2.618723060582469,-1.3436034937839028,0.016704925924621025,2.7213757966783882,2.7120188367403895,5.904616608684905e-5,2.7437411221349888,7.472734347582887,2.6032715405058147,7.044066881672374,4.922350636358242,9.32982760979804,5.619792434383775e-10,0.0036899955546560816,2.5997437476915164,110.06537243577338,48.774565426934515,-3972.670505354566,534940.3876531635,-9.934963471214323e7,2717.8905293932753,52.74893026343562,-4494.187031688386,615850.9298176845,-1.1543995136880663e8,86.65745413360463,-7651.377009366412,1.0651625408154933e6,-2.0138775776353997e8,-13063.416971076458,1.8449318217577727e6,-3.51626528064847e8,3.199776518970559e6,-6.144406852439449e8,-1.0745040774736838e9,0.6378893380385268,0.8287467941221317,1.0034656478735404,1311.6965057883212,54.019833918604846,-0.5308837462091245,-0.21863213316814625,0.005470624789527938,3.677435095504835,4.40371656864021,-0.5308522455957669,0.5700219999275756,0.5752807263711139,0.579658547385826,0.5756792973599928,2.728843414403506e-10,0.530437414442435,0.5513389554341503,0.10907781750345028,0.10907781744961076,0.016007576071328657,110.06537243577338,110.06537249059397,2717.8905293932753,2.723299238117088e-8,0.31767005041868523,-0.06601178540088384,1.0,10.0,0.0,0.0,-0.0014305774565559195,-0.589683711925087,-0.00029373396771247213,0.8173005328273759,0.5951054102433434,-11.943016509646272,-33.768599646439014,-2.178017566223383,-1.8203521525367603,-0.04689944788009272,3.673744547301557,-356.50344251165285,51890.66156244067,-1.0070123031195119e7,2.4427505641003313e9,4.211773324096487,-426.9192769356158,62139.99117597903,-1.205915144148555e7,2.92523104160184e9,-765.4552948868742,111620.59507925401,-2.166156903017235e7,5.254513064283279e9,200485.2142613795,-3.89101560306987e7,9.438537600130291e9,-6.989311435066679e7,1.6954184597127155e10,3.0454327086449013e10
2.6550474386359553,-1.329827789097117,0.01611566643554279,2.703410399935672,2.694357642996362,5.570727288892673e-5,2.725097759716953,7.372994254251507,2.5873046477616373,6.95580992653017,4.919747309560736,9.323828971767348,5.192432734878571e-10,0.0036313861887503547,2.4597371240504518,112.68652853729384,48.809606404965756,-3971.7839293548464,534237.8108231239,-9.911097277619292e7,2809.3448590880075,52.74314279569384,-4490.6741137803,614770.3346869572,-1.1511838984478681e8,86.63186641842194,-7641.4796904272625,1.0628449911039465e6,-2.0075180268931222e8,-13040.346189600925,1.8401727454419453e6,-3.5038867689403325e8,3.1902793229580405e6,-6.120603497003077e8,-1.069970110678141e9,0.6425392549607758,0.8312300557239286,1.0033909306025937,1246.9352358879462,50.8421422842644,-0.5238196886533149,-0.21577711911012742,0.005354847835996621,3.6736522777347824,4.398185375279472,-0.5237926068378518,0.5632806952098413,0.5682608501582099,0.5723622061479712,0.5685353506250688,2.4303609885846684e-10,0.5242544504929733,0.5447468086474856,0.1064502322098508,0.10645023216238907,0.015466749118979663,112.68652853729384,112.68652858798195,2809.3448590880075,2.5135438647305077e-8,0.3096205101925289,-0.0636332137707005,1.0,10.0,0.0,0.0,-0.0011895068364835889,-0.5784887801371075,-0.00027631010897072425,0.8011719841480519,0.5787368773820138,-11.850334859722995,-33.27705650660589,-2.1457593238424533,-1.7955727482399748,-0.04691873602610894,3.6699458031466223,-355.75821261163674,51727.43405558148,-1.0027831599649308e7,2.429918267709738e9,4.208555961641077,-425.92956046094656,61930.37748891196,-1.2005764381549014e7,2.9091999105043945e9,-763.536971892235,111218.6679032426,-2.1560746420908928e7,5.224523863132662e9,199718.20466085148,-3.872020715684941e7,9.38252660210197e9,-6.953604433874173e7,1.6849726546611507e10,3.0259783634753e10
2.692178022874316,-1.3159397713552792,0.015546734383464687,2.6856547489201796,2.6768955204547638,5.254520916874868e-5,2.706680681230776,7.27508890639037,2.571501484535366,6.869028093649764,4.917527256606547,9.318350648146243,4.794818581467373e-10,0.0035731544742651678,2.326185744711701,115.38535865054737,48.853808230064075,-3972.3816206442107,533823.7200562444,-9.894200801018548e7,2904.4449475632646,52.74351710119478,-4488.554638989591,613986.7157012719,-1.1487166945700273e8,86.616273239589,-7633.4938272087475,1.060982106319591e6,-2.0023590367171475e8,-13019.785387607462,1.8361017214360957e6,-3.493424364093532e8,3.181807028015977e6,-6.099839010754877e8,-1.0659143129974184e9,0.6471984494409126,0.8337083192855459,1.0033172049732624,1184.939703689632,47.831241274303274,-0.5168664638516167,-0.21296999696979316,0.005241311474281621,3.670441371266049,4.393145520618425,-0.5168432063805478,0.5566272202897267,0.5613433900459582,0.5651849457171386,0.5615042708771804,2.1634978720944616e-10,0.5181598767678969,0.5382518294469042,0.10388796240438655,0.10388796236256817,0.014942921266762143,115.38535865054737,115.3853586973964,2904.4449475632646,2.3189731857082333e-8,0.30180134359898336,-0.06134405794894466,1.0,10.0,0.0,0.0,-0.0009596144493582786,-0.5675388364075593,-0.00025988316213581164,0.7854091371474887,0.5628692698432751,-11.760038501341647,-32.79819579449607,-2.114249473340098,-1.7713067876785218,-0.04693869006407367,3.666718798650664,-355.12468054300655,51588.72984414888,-9.991919245568296e6,2.4190302626242914e9,4.205795503605413,-425.05506911055454,61747.46384061287,-1.195950476731744e7,2.895374427121724e9,-761.7915272573415,110859.92684492648,-2.1471810816536795e7,5.198277017672967e9,199020.19961194412,-3.854997111651343e7,9.332844812462221e9,-6.921144851556557e7,1.6755933841515429e10,3.0083138500123714e10
2.723761454425937,-1.3042764986349014,0.015087567542160472,2.67101157231268,2.6624891922465372,5.003800238453636e-5,2.6914985470428,7.194847621885784,2.5584508620999444,6.797791371491218,4.915977990499745,9.31417722737122,4.4847357082875177e-10,0.0035249174105394217,2.21961956948739,117.69703457048782,48.89787516767182,-3974.0490246718937,533705.2220329662,-9.885577791913424e7,2986.637773833225,52.748512582596504,-4487.8682199647355,613564.417075311,-1.1472418670016696e8,86.61105178182261,-7628.285420034788,1.0597782300791813e6,-1.9989833158933723e8,-13004.480698515697,1.8332277723436055e6,-3.486163187055933e8,3.1755021975618084e6,-6.084816433674264e8,-1.0628877192318227e9,0.651089346748503,0.8357704013957589,1.003256499051545,1135.2987873466247,45.44319820861843,-0.5111539948087851,-0.2106659611321312,0.005148366196158082,3.668213946276288,4.389315140471478,-0.511133526346588,0.5511475856037336,0.5556543506099403,0.5592914323518658,0.555728070821055,1.9628474776713935e-10,0.5131458108525002,0.5329107229142211,0.10180052502766222,0.10180052499004674,0.014518813135361039,117.69703457048782,117.69703461434662,2986.637773833225,2.167637770487609e-8,0.29545429905033205,-0.05950151563560167,1.0,10.0,0.0,0.0,-0.0007761901950894164,-0.5585942767784872,-0.0002469114990085998,0.7725427796192703,0.5500135450785235,-11.686548254469717,-32.40843696258652,-2.0885450742282194,-1.7514623343323952,-0.046955802318992476,3.6644778018286397,-354.68405226272193,51492.26137895492,-9.966952165359275e6,2.411464659262518e9,4.203839256790937,-424.4148357204173,61615.61770299542,-1.1926450411794856e7,2.885552069890713e9,-760.4666013473737,110593.81134598047,-2.1406774626657065e7,5.179265594317343e9,198490.09932078974,-3.8422991946085826e7,9.296241385956558e9,-6.896514821096541e7,1.6685782227698172e10,2.9949230474108482e10
2.7624626173888256,-1.2901677767055184,0.014553841025083279,2.653615714862009,2.6453686855408205,4.71746821242256e-5,2.6734701653992747,7.100112150117056,2.5429252719431683,6.713554025936818,4.914490445022993,9.309631814689604,4.1365250626138287e-10,0.003467382346365295,2.0971803568749414,120.5504694296611,48.95974111560593,-3977.5008306891636,533843.4720624529,-9.881968129318754e7,3089.0021972807413,52.7600940068535,-4488.3610759463345,613339.9401623202,-1.1461833026255931e8,86.61433297978309,-7623.753362607475,1.0587538504683212e6,-1.996050929601627e8,-12988.19397009804,1.8303926340036322e6,-3.479193593770743e8,3.168807420814419e6,-6.069478306241586e8,-1.0596645382419381e9,0.655769630631727,0.838241909564182,1.0031845019984549,1078.0541053400177,42.71565041619869,-0.5043941671151035,-0.2079418805637793,0.0050387847142117515,3.666094421761075,4.385154417407081,-0.5043766269964741,0.5446475089522249,0.5489150595210649,0.5523204168046844,0.5488926977699334,1.7455528460377521e-10,0.5072034890245078,0.5265838370207907,0.09935057348950406,0.09935057345639718,0.01402414157773464,120.5504694296611,120.55046947016575,3089.0021972807413,1.9981249636836327e-8,0.2880326352810311,-0.05736496555306652,1.0,10.0,0.0,0.0,-0.000565430077473456,-0.5480696876445955,-0.00023215732450961523,0.7574151031273788,0.5350101076234173,-11.600391109538599,-31.951422187261592,-2.0583445334765536,-1.7280844364346672,-0.0469768898274454,3.6623417708658366,-354.2628200781366,51399.98920847819,-9.943072149679687e6,2.404230235483151e9,4.2018981184621556,-423.75351386180046,61482.38597894371,-1.1893461384178773e7,2.8758282516435328e9,-759.0291092516278,110313.73231343202,-2.1339642653155267e7,5.159897686635445e9,197914.44942444214,-3.8288286917508125e7,9.25804273962178e9,-6.869788127999362e7,1.6611056054551847e10,2.9804046243397614e10
2.8020731995813977,-1.2759307396696917,0.014038283744573296,2.6364037482455713,2.628422848244279,4.446166446212761e-5,2.65564072624017,7.007008970257034,2.527539607153293,6.630624413695226,4.9134210426989595,9.305581802057434,3.81272638885792e-10,0.0034102319938756676,1.9804365614850032,123.49549252847963,49.03177459784018,-3982.5934490555273,534298.2832419906,-9.88594910576202e7,3195.6736438776525,52.77772522568716,-4490.315289280756,613430.1936015523,-1.1459184599226944e8,86.62833821876411,-7621.073761176853,1.0581907132258096e6,-1.9943528954848492e8,-12974.03402839476,1.8282167840083134e6,-3.474122629615292e8,3.163020570589765e6,-6.057018998067385e8,-1.0568695678397207e9,0.6604635335882239,0.8407109590527099,1.0031134032278008,1023.2406299694649,40.13145952119216,-0.49773492023115407,-0.20526071837336124,0.004931282672492083,3.664597252661193,4.3814596789491835,-0.4977199084566892,0.5382272994309941,0.542268161678231,0.5454558768129883,0.5421584761159826,1.5513408130467056e-10,0.5013392697036478,0.5203435945872112,0.09695816008577873,0.09695816005665991,0.013544370611897802,123.49549252847963,123.49549256586857,3195.6736438776525,1.8409144169078598e-8,0.2808153627059249,-0.05530601024763764,1.0,10.0,0.0,0.0,-0.00036442409853841345,-0.5377651996645452,-0.00021823889994684734,0.7426161910248507,0.5204508539821293,-11.516366634510593,-31.505599337502773,-2.028827344935321,-1.7051636578799299,-0.04699855183207758,3.66082781853774,-353.962283906694,51334.038434071386,-9.925993577042522e6,2.399055184080554e9,4.200392010871683,-423.2098449140276,61376.78763977376,-1.1867867891938554e7,2.868389999729003e9,-757.7542082614955,110076.36027663166,-2.1284459146502826e7,5.144313356683752e9,197403.13793134058,-3.817266280953622e7,9.22606649541911e9,-6.846064214283219e7,1.6546483820149994e10,2.9675277194770943e10
2.84263219499918,-1.2615598591337145,0.013540222758609641,2.6193676588126387,2.611644115168165,4.1890793014020614e-5,2.6380017494205683,6.915475446377667,2.5122862827662775,6.548950345553883,4.912784635898775,9.302015737334543,3.51171493255675e-10,0.0033534712567785756,1.8691477883959076,126.53770786668642,49.11439580310363,-3989.39498029767,535082.3587746404,-9.897813549398616e7,3306.9171926091108,52.8013466299142,-4493.759894883166,613843.307253295,-1.1464692654324009e8,86.65348346717046,-7620.219924800573,1.058092206576116e6,-1.993907213932888e8,-12961.833230743117,1.8266884727415792e6,-3.4709477561491275e8,3.1580920782505795e6,-6.047376995724927e8,-1.0544824448004533e9,0.665172482569949,0.8431783613914516,1.0030431739132035,970.754213363093,37.68336967533297,-0.49117306292220153,-0.2026209344989161,0.004825808752633876,3.6637442837912513,4.378219639789021,-0.4911602319852637,0.5318844931376971,0.5357105541806989,0.5386939145070446,0.535521781053853,1.3778004147902472e-10,0.49554991001644333,0.5141867072238119,0.09462085693618891,0.09462085691059681,0.01307885061549167,126.53770786668642,126.53770790118156,3306.9171926091108,1.695136605564631e-8,0.27379441579159836,-0.053320998620787576,1.0,10.0,0.0,0.0,-0.00017272938887875856,-0.5276730756588874,-0.00020510700484788154,0.7281345323228723,0.5063180971510312,-11.43438659908259,-31.070480684278,-1.9999739367342082,-1.6826817603574853,-0.047020759857416244,3.6599577492113236,-353.7864979006175,51295.256180053846,-9.915925895285647e6,2.3960000739629784e9,4.199310742294581,-422.7850037590053,61299.294279801004,-1.1849814017782234e7,2.8632836230177183e9,-756.6375828117319,109881.58943292429,-2.1241295484813273e7,5.132549720220304e9,196954.30360807205,-3.807591881227737e7,9.200298423912363e9,-6.825249276667123e7,1.6491897949361183e10,2.956237311396752e10
2.8841801056125385,-1.2470496438831018,0.01305902477726895,2.6024999317963147,2.5950253912150494,3.945445061605692e-5,2.6205452800706395,6.8254529011549305,2.4971580652336365,6.468482698180964,4.912597515622823,9.298920163734055,3.2319811580065056e-10,0.003297106209413049,1.763086111168666,129.68314353305172,49.208062321446974,-3997.9810329983175,536210.0463553104,-9.917897837219673e7,3423.0166384032495,52.83088251871296,-4498.726325481576,614588.4199313914,-1.1478609682203661e8,86.69029643673967,-7621.160047464358,1.0584620715209497e6,-1.9947348804426154e8,-12951.401217008251,1.8257943664340673e6,-3.469667151048058e8,3.153966166112919e6,-6.040484772836918e8,-1.0524805872730228e9,0.66989785921225,0.8456448906303184,1.0029737870843376,920.4969370494694,35.364579046755,-0.48470559656134604,-0.20002108562549864,0.0047223141858571075,3.6635596590712005,4.3754212109941895,-0.48469464473832713,0.5256167820421072,0.529239329510897,0.5320308794528373,0.5289792169294797,1.2227773542642503e-10,0.4898323373320838,0.5081100757906207,0.09233637690845882,0.09233637688598444,0.012626972734839002,129.68314353305172,129.68314356485962,3423.0166384032495,1.5599877371084566e-8,0.26696222504194,-0.051406512471248854,1.0,10.0,0.0,0.0,1.007006374217738e-5,-0.5177860488772724,-0.0001927158369731693,0.7139593032498384,0.4925952050365626,-11.354361472210027,-30.645591906724416,-1.971766301183888,-1.6606211358681848,-0.04704348709636488,3.659755664286735,-353.7400206466192,51284.61242514253,-9.913113617537163e6,2.3951370958471866e9,4.19864225828197,-422.4802966370712,61250.45133870988,-1.1839470758149458e7,2.8605654846332655e9,-755.6743548500982,109729.32267126115,-2.121024579931307e7,5.124655377039299e9,196565.89170968806,-3.799785166254918e7,9.180733754966509e9,-6.807241757641798e7,1.644712893626315e10,2.946474835063946e10
2.9195891319163736,-1.2348474131588492,0.01267047600861166,2.5885669939593763,2.581293859540788,3.752177600961218e-5,2.60613222807052,6.751548492207129,2.484641779101916,6.402314372178995,4.912797591311167,9.296688522227042,3.014107313374049e-10,0.0032504427508273093,1.678537755262573,132.38786186266424,49.29491292258381,-4006.559403262955,537423.8525168981,-9.941189272666527e7,3523.694247236911,52.859945282640965,-4504.051734916788,615470.2678303084,-1.1496837065760358e8,86.73036127254304,-7623.286360140445,1.0591309171463335e6,-1.9964144349610183e8,-12943.90311555256,1.825522651011279e6,-3.470045585529567e8,3.1510955226044226e6,-6.036787222187347e8,-1.051088455875907e9,0.6738491919423055,0.8477002001630989,1.002916589998435,880.2519802840764,33.52640363557601,-0.4793861031665919,-0.19788407035966188,0.0046375471489214955,3.6639354521716547,4.3734155491190005,-0.4793765157544294,0.5204494863275586,0.5239106541607293,0.526551441595525,0.5235966799309343,1.1063403716693362e-10,0.48512041893229024,0.5031054048187272,0.09047143259489569,0.09047143257474057,0.012260415377852238,132.38786186266424,132.38786189238027,3523.694247236911,1.4549445742509222e-8,0.2614077737508024,-0.04986266188905261,1.0,10.0,0.0,0.0,0.0001558910688095952,-0.5096985853094195,-0.0001829248119994143,0.702373315453021,0.48146122152951787,-11.289100888691628,-30.29899672050259,-1.9487412523263066,-1.6425467263591473,-0.04706280479649094,3.6601166001426013,-353.8037287854977,51298.0283923926,-9.916514935962034e6,2.3961532695984726e9,4.198390240697072,-422.3191595196729,61232.07922849046,-1.1836884047090508e7,2.860172680164645e9,-754.9848339352901,109634.82611691773,-2.1193706951373264e7,5.12107537613533e9,196286.7147201636,-3.7946907527801335e7,9.169170348079521e9,-6.794299522791417e7,1.6417192566731625e10,2.9394608582704136e10
2.9630607384706744,-1.2200675439319455,0.012218666184234492,2.571989886520514,2.5649514453054043,3.531388972266111e-5,2.588991246631569,6.6641554074135305,2.469725130701518,6.323939916354675,4.913481597221966,9.294412032139808,2.7698048385881966e-10,0.003194822582376721,1.581504257335378,135.73978685862386,49.410152745223016,-4018.6409044539546,539224.8169247336,-9.977378143380758e7,3649.5015170360048,52.90005746451403,-4511.897005899119,616851.2488950467,-1.1526944055839576e8,86.79041056165828,-7627.409493739217,1.060369719158717e6,-1.999640532801664e8,-12936.126411303087,1.8257490566345444e6,-3.4722318278277916e8,3.1482697966747656e6,-6.034730537912437e8,-1.0497244963936936e9,0.6786081487329579,0.8501670309964635,1.0028486831624126,833.8456518427683,31.428345743330496,-0.4730844693366357,-0.195353973551882,0.004537562356629606,3.665047068579633,4.371384978256611,-0.47307630787859695,0.5143139152446473,0.5175908241721716,0.5200610245671623,0.5172185480358361,9.804081371204248e-11,0.47952696760878205,0.4971684138656274,0.08827826856705044,0.08827826854937974,0.01183208782266696,135.73978685862386,135.73978688599516,3649.5015170360048,1.3373892649931037e-8,0.2549034507853961,-0.04806928576548735,1.0,10.0,0.0,0.0,0.00032338294442365483,-0.5001700929513654,-0.00017178283459181373,0.6887338050103138,0.4684496967280707,-11.212417957332525,-29.891658865069672,-1.9216755312710545,-1.621214241859191,-0.04708641924067533,3.6612099785397874,-354.00798059365513,51341.93821624388,-9.92776754937033e6,2.3995393735115767e9,4.198439283991159,-422.23842329937736,61237.424079954086,-1.184121437970667e7,2.8620149026419516e9,-754.287673974372,109560.18659560419,-2.1185177086679734e7,5.120438515541835e9,196002.85064813192,-3.790250285756628e7,9.160989433552986e9,-6.781137770862877e7,1.6389948472345798e10,2.9323292738990326e10
3.007645261830919,-1.2051328437299371,0.011782110686434677,2.5555621795621875,2.548751132175211,3.3221485803393206e-5,2.572012688713023,6.578125613538728,2.454914642607403,6.246646907461503,4.914669653021999,9.292552746301721,2.543045277463585e-10,0.003139621255030851,1.4891108861158002,139.21473865307956,49.53796233399047,-4032.76769881809,541420.3466765726,-1.0023014727130143e8,3781.084029362506,52.94574386386636,-4521.364403978102,618595.8703104747,-1.1566372899037302e8,86.8644736790528,-7633.194252889142,1.0620879604055253e6,-2.004214551029486e8,-12929.415685889453,1.8265580201343296e6,-3.476302777565239e8,3.146041864554686e6,-6.035175978982594e8,-1.0486643004259187e9,0.6833872521281039,0.8526350117111727,1.002781551076927,789.4203017593854,29.442450746795142,-0.4668696340174292,-0.19286017582810197,0.0044394308563494665,3.6669093043495544,4.369745090998877,-0.4668626971210544,0.5082476279639455,0.5113500533222178,0.5136603509207454,0.510925999272839,8.680430087624883e-11,0.4739973702426201,0.49130377112405343,0.08613209996872322,0.08613209995324599,0.011415868923409503,139.21473865307956,139.214738678275,3781.084029362506,1.228493183440341e-8,0.24856877091230906,-0.046337842994462884,1.0,10.0,0.0,0.0,0.0004830314610615146,-0.49082831897384216,-0.00016126785525695376,0.6753732920014923,0.4558058964066358,-11.137418173097082,-29.493244050172404,-1.895212181787544,-1.6002553701949171,-0.04711048473000715,3.6630534826856187,-354.3575379361714,51417.49228303675,-9.947186137585301e6,2.405394743569828e9,4.198852849655568,-422.28199996412684,61273.366639226224,-1.1853895270500043e7,2.8664646719159894e9,-753.7256159017409,109527.65571254282,-2.118913070360154e7,5.123869787304434e9,195771.9732319138,-3.78760894048987e7,9.159031227879868e9,-6.770427080321153e7,1.6371971344798725e10,2.926525800244571e10
3.045683309898522,-1.192565031396258,0.011429597684774726,2.5419822288425866,2.5353553394103687,3.156173260549903e-5,2.5579833854763194,6.507441964847882,2.4426491541169892,6.183033410075806,4.916061059344376,9.291303429004632,2.366646691615169e-10,0.003093947419664867,1.4155243480816035,142.21035374057283,49.654524368319585,-4046.1821134113793,543567.313592104,-1.0068655070851263e8,3895.4141388776848,52.9879446686672,-4530.520789573569,620337.0646004053,-1.1606637847337434e8,86.93778955903609,-7639.235628333074,1.063888552629148e6,-2.009078252777403e8,-12924.406252309227,1.8276589768873074e6,-3.481128872553789e8,3.1445742689839904e6,-6.037374322740322e8,-1.0479861126591516e9,0.6873861350856867,0.8546930194418677,1.002726184146024,753.8556001144898,27.869319159970395,-0.4617551736585986,-0.19080891270882208,0.004359040909603233,3.6690593719800795,4.368659342054247,-0.4617491230252259,0.5032439930370861,0.506208138209483,0.5083929245678601,0.5057456423602052,7.837474663515336e-11,0.46943629248378677,0.48647000877197877,0.08437818144793158,0.08437818143408386,0.011077920782638672,142.21035374057283,142.21035376407576,3895.4141388776848,1.1439260783853025e-8,0.243415101796157,-0.04494033355714699,1.0,10.0,0.0,0.0,0.0006103205910032092,-0.48318194227893285,-0.00015295884888161314,0.6644463768874158,0.44554065790966124,-11.076127382253487,-29.167715618598322,-1.8736102215325037,-1.5830631809333755,-0.04713086816140527,3.6651875255528643,-354.7647767111308,51505.73566467311,-9.969900775098471e6,2.4122520859208646e9,4.199458950316684,-422.4143868929523,61327.28813746669,-1.1871046106259683e7,2.872236946947167e9,-753.354242541388,109532.53192255495,-2.1202074781999838e7,5.12990229202146e9,195617.58891509712,-3.786759067424242e7,9.162160357678596e9,-6.763258165441585e7,1.6363894311023012e10,2.9226404528297737e10
3.0924328090625743,-1.177332213303833,0.01101970020857515,2.5258131401771853,2.519401107120942,2.9665865467673603e-5,2.5412864067154004,6.423792899356221,2.4280172097556445,6.107621120436498,4.9182335930236,9.29013798565405,2.1691131634221593e-10,0.003039541175742839,1.3311530383046548,145.93246831581527,49.807050687318295,-4064.354997882723,546545.7899308699,-1.0133084885233614e8,4038.565707489111,53.043350594329006,-4543.062920648721,622783.7550690899,-1.1664225924891159e8,87.04100365778885,-7647.8795145627255,1.06649416098233e6,-2.0162056841512465e8,-12918.77573233337,1.829466195790872e6,-3.4886290649160415e8,3.14318647233434e6,-6.042085520408744e8,-1.0473817149982264e9,0.6922054203755068,0.857164813145211,1.0026604181896979,712.8608889877295,26.075268553443475,-0.45569332758575076,-0.18837873967915136,0.004264202709840326,3.672389748316597,4.367668548162736,-0.4556882000665162,0.49730005643083536,0.5001064211785671,0.5021494072917746,0.4996031289034161,6.926990047758073e-11,0.4640171574103254,0.48073152859899343,0.08231340623424417,0.08231340622213944,0.01068266806980711,145.93246831581527,145.9324683374227,4038.565707489111,1.0493745065346078e-8,0.23737601966295938,-0.043315539633159234,1.0,10.0,0.0,0.0,0.0007564392605440822,-0.4741676341950222,-0.00014350349732259802,0.6515751407770373,0.4335369070625431,-11.00393048176537,-28.78445795896541,-1.8482186724051934,-1.562746551269903,-0.047155704962220546,3.6684981256441755,-355.399135621044,51643.45003410024,-1.0005395773173956e7,2.4229794988848286e9,4.200475862858893,-422.6898470794948,61421.53373930759,-1.1899800243151989e7,2.8817385987073264e9,-753.0163145951035,109576.46067046368,-2.1229329924413104e7,5.141036448687532e9,195474.51540661856,-3.787327372064568e7,9.17163474903575e9,-6.756603492565674e7,1.63622416533106e10,2.9190316571527267e10
3.132345479084221,-1.1645082330245995,0.010688734864847609,2.5124409444650966,2.5062030491326364,2.8162231261573086e-5,2.527483525706753,6.355033065586577,2.4158920976522738,6.045522772955548,4.920481025379286,9.289420679515546,2.0155987434098442e-10,0.0029945461272397897,1.2640024481445606,149.1468103334756,49.945195668755034,-4081.3188958387764,549381.4189739855,-1.0195291455833133e8,4163.107375934357,53.09331397626473,-4554.837296270739,625130.8881898614,-1.1720269616248663e8,87.14097398662729,-7656.178111224646,1.0690375366609641e6,-2.0232445323052713e8,-12914.115818748978,1.8313529170950477e6,-3.4962900160508806e8,3.142256967778246e6,-6.047628829895779e8,-1.0470193095813322e9,0.6962395060814864,0.8592268847561799,1.0026061622476032,680.0526420155719,24.655014899434327,-0.4507032350106206,-0.186379014680505,0.004186503487670865,3.6758179226637817,4.367080163317723,-0.4506987740120296,0.49239601303397224,0.49507739872128087,0.4970092087950608,0.49454432083461813,6.244631736220682e-11,0.45954471661230584,0.47599958310565443,0.08062487584057933,0.08062487582976796,0.010361566667828562,149.1468103334756,149.14681035360948,4163.107375934357,9.759986060338513e-9,0.2324608552547655,-0.04200341078249993,1.0,10.0,0.0,0.0,0.0008728851710366557,-0.46678659717268695,-0.00013603235557869183,0.6410446511734331,0.42378769431734586,-10.944809476114306,-28.470899722878567,-1.8274941004284653,-1.5460664238992783,-0.04717670273314983,3.6719093240255325,-356.0547930302645,51786.021319928834,-1.0042189272958687e7,2.4341120364922237e9,4.201542352637225,-423.017535781703,61525.34277268971,-1.1930808867994482e7,2.891888317191143e9,-752.8165460768307,109644.47250034969,-2.1261925499507003e7,5.153635809040926e9,195387.33193571455,-3.789092811003934e7,9.184296676422726e9,-6.752536780875003e7,1.6367338613892664e10,2.916823727880819e10
3.173159100620467,-1.1515626579297327,0.010367145179572887,2.4991583370774073,2.49309029107663,2.672480521770321e-5,2.513778425217608,6.287110224056067,2.403825375918418,5.984080344293013,4.923143256782442,9.288908615300464,1.871580283315356e-10,0.002949871335276212,1.1996199396518235,152.46980513145022,50.093861943807184,-4100.026524666135,552556.9619608232,-1.0265707568018845e8,4292.696775163893,53.146531170395086,-4567.838813549267,627768.4451447759,-1.1783960912001954e8,87.25502194409599,-7665.400680561879,1.071919561897665e6,-2.0313048537077615e8,-12909.191005234832,1.8335596030351785e6,-3.5052166369501805e8,3.141446580536899e6,-6.054524775657791e8,-1.0467507549093899e9,0.7002907108857525,0.8612913705134136,1.0025523942189327,648.4332081207165,23.299890220363338,-0.4457677202944438,-0.18440179179366215,0.004109993384865229,3.679866738115876,4.366683426365407,-0.44576384389377494,0.4875357627562234,0.49009782966920684,0.4919245136478261,0.48953859302404873,5.625226546101984e-11,0.45511039107252266,0.4713118252098421,0.0789645298811786,0.07896452987153071,0.01004773322482266,152.46980513145022,152.46980515020115,4292.696775163893,9.072425355676673e-9,0.22764921536794347,-0.04072791449518266,1.0,10.0,0.0,0.0,0.0009846719912817783,-0.45952145120205884,-0.00012891415644186802,0.630687282074804,0.4142621903736578,-10.886554335575797,-28.162332382515586,-1.8071590081924769,-1.5296035326301245,-0.047197961874724664,3.6759406739468687,-356.8315195389014,51955.16784261305,-1.0085895063611109e7,2.447351270726821e9,4.2027844155485035,-423.4352530155275,61652.759226368114,-1.1968458017892493e7,2.9041534001360006e9,-752.6828393612941,109740.64036198589,-2.130360865929456e7,5.169327553706697e9,195326.01927317522,-3.791998005482088e7,9.201285876609062e9,-6.749663557160395e7,1.6378079743986353e10,2.9152606768374817e10
3.22337012454547,-1.1358628765324181,0.009993265708524053,2.4833334647007512,2.4774637962916075,2.5083391781488602e-5,2.497457131734715,6.2066767891168535,2.3894177380404136,5.911187922324617,4.926910433236568,9.288525611037267,1.710557185265251e-10,0.0028966956436825343,1.125883177234442,156.6098485540455,50.28684072442858,-4124.906523797221,556843.315276623,-1.0361734381913424e8,4455.255558023253,53.21438296775865,-4585.092736736794,631331.3010245451,-1.1870956419089039e8,87.41269741436054,-7677.574181118978,1.075824241315967e6,-2.0423553628397733e8,-12902.488219054694,1.836588959880046e6,-3.51756857266377e8,3.140499057228561e6,-6.064401606897084e8,-1.0464998165032839e9,0.7051757225068649,0.863772421684798,1.0024885025909112,612.006018042986,21.756115897976382,-0.4399155309568781,-0.18205806554119408,0.004019722499138064,3.6855834101446288,4.366423235438169,-0.43991226126647104,0.48176005370560765,0.48418609163065074,0.4858942278490574,0.48359999917127483,4.9572883472462806e-11,0.4498376738095823,0.46574309419929305,0.07700803382243364,0.07700803381402793,0.009680405850520435,156.6098485540455,156.6098485712492,4455.255558023253,8.304565747433438e-9,0.22200786672205305,-0.039243881100883324,1.0,10.0,0.0,0.0,0.001112888843125842,-0.4509523537802501,-0.00012081544869436275,0.6184811073097229,0.40311791302893235,-10.8176719751458,-27.798224439534785,-1.7832638710958413,-1.5101207665849472,-0.04722380296078204,3.6816356864366,-357.931498239724,52195.11512655544,-1.0147988237891214e7,2.4661873391668715e9,4.20447018780685,-424.0562682673918,61837.70927119591,-1.20227406348182e7,2.9217906867163873e9,-752.5967706223779,109892.52065699006,-2.136575394034198e7,5.192343228329703e9,195281.5910665911,-3.7969328730752826e7,9.227364143747507e9,-6.747560058186367e7,1.63980389217197e10,2.9141112318072823e10
3.266280974167425,-1.122638290385601,0.009691444615205408,2.4702380966965443,2.464529382422821,2.3782040452178723e-5,2.483956693898832,6.140519362930077,2.3774679149228555,5.851121047181743,4.930549188380491,9.28836123703398,1.5856249395323232e-10,0.002852754330486888,1.0672652166717218,160.19506812533308,50.46042549313776,-4147.782958560038,560836.5131293776,-1.045200318135706e8,4596.941312785301,53.27395421148974,-4600.873839420317,634644.6169614694,-1.1952684812721108e8,87.56369450881722,-7688.529251990237,1.0794479990947968e6,-2.0527374820974395e8,-12895.82248913248,1.8393909108944852e6,-3.5291945571793735e8,3.139604376564547e6,-6.073787117442169e8,-1.046299992351768e9,0.7092670039578355,0.8658434133950833,1.002435773419862,582.8710559607388,20.535422026290444,-0.4350961088930676,-0.18012847195677242,0.0039457582741828316,3.6910973727513543,4.366350519750999,-0.4350932756142683,0.47699315487699895,0.47931154342315396,0.48092692286648675,0.4787066494438458,4.457585546609305e-11,0.44548264428002665,0.46114822615085943,0.07540651963830183,0.07540651963081603,0.009381771725292384,160.19506812533308,160.19506814133535,4596.941312785301,7.709408445210249e-9,0.21741404579695167,-0.03804456205943011,1.0,10.0,0.0,0.0,0.0012149742126789415,-0.44393256204817666,-0.00011441783723948057,0.6084901826962141,0.3940624688977915,-10.76101422557394,-27.499583867644475,-1.7637684160385163,-1.4941003223199727,-0.04724560034409084,3.687130966838853,-358.9954392616001,52427.61945855071,-1.0208254815324362e7,2.4844985781802235e9,4.206002452023734,-424.6741699612505,62019.322757875154,-1.2075868444922592e7,2.939037701971385e9,-752.5746648720392,110048.74928608938,-2.142774486670312e7,5.215102130762849e9,195264.04007272742,-3.802196124822474e7,9.253807366837769e9,-6.746705289476448e7,1.6420186240176258e10,2.913638475172244e10
3.3102003936150948,-1.1092815818568298,0.00939823944812926,2.457223614750394,2.4516720416477695,2.253846568427295e-5,2.47054480366532,6.075131932717606,2.3655660695356513,5.7916502213645416,4.934663830675978,9.28829750308428,1.468607983631897e-10,0.0028091606889354527,1.0111264244810856,163.9112046454223,50.64622511330478,-4172.724186933573,565237.5432973976,-1.0552234556122556e8,4744.613460542035,53.33596105342337,-4617.95271306721,638283.214042563,-1.2043227955364434e8,87.73498601803772,-7700.101619261945,1.083404589883413e6,-2.06420863268939e8,-12887.742652852292,1.8424020229076063e6,-3.5419918907196015e8,3.138483612825295e6,-6.084030431660465e8,-1.0460564300954982e9,0.7133775878276047,0.8679178894366258,1.0023835017176312,554.8091346357983,19.372045972604347,-0.4303277494245047,-0.17821972614400297,0.0038729208105099675,3.697327607428347,4.366371150124623,-0.4303252975604323,0.472267408656213,0.47448311699344703,0.47601096164465856,0.4738625007323482,4.004758104301554e-11,0.4411616553036835,0.45659370373649455,0.07383036886401476,0.07383036885735487,0.009089708713765774,163.9112046454223,163.91120466029818,4744.613460542035,7.152387321545491e-9,0.21291497853997,-0.03687798164102054,1.0,10.0,0.0,0.0,0.0013128848464119343,-0.4370201758486849,-0.00010832411727147972,0.598659634001622,0.3852112099844673,-10.70492380185814,-27.20494567910672,-1.7446479296442265,-1.47826413876242,-0.04726762647046731,3.6933418972114858,-360.2006027948978,52691.45648409062,-1.0276758022634445e7,2.505346627033756e9,4.207613374187429,-425.3836694300602,62226.66821257086,-1.2136472206040345e7,2.9587189248241243e9,-752.5846671868322,110231.09094775701,-2.1499087368851e7,5.241201470674604e9,195259.13192838914,-3.808443703723359e7,9.28448836779144e9,-6.746433829323414e7,1.6446939188646332e10,2.9134807956050797e10
3.355164912511931,-1.0957893878243252,0.009113430646162634,2.444287527189469,2.438889417713631,2.1350282040472747e-5,2.45721881637124,6.010495397709426,2.353709025288928,5.732758027399244,4.939276384962961,9.288290976742113,1.3590658710820923e-10,0.002765924361894172,0.9573825545656127,167.76642435679676,50.84485220981783,-4199.849564621744,570072.1693375794,-1.0663104672325669e8,4898.601799118207,53.400056580063726,-4636.348694161005,642259.2769848732,-1.2143014949157801e8,87.92937665200252,-7712.159573177523,1.087689003430075e6,-2.0767889717934805e8,-12877.789534142334,1.8455748430279302e6,-3.555912256912543e8,3.1369972264992283e6,-6.094920459382703e8,-1.0457131720133654e9,0.7175081472775039,0.86999617040246,1.0023316788280927,527.7869600196042,18.26375759744369,-0.4256094444297074,-0.1763313560150327,0.003801191913307235,3.704308984578849,4.36644431523983,-0.425607325518443,0.467582061561554,0.46969986152066945,0.4711451587273369,0.4690664468426792,3.594656387493139e-11,0.43687349288639465,0.45207840362708307,0.07227875599027234,0.07227875598435342,0.008804018239271539,167.76642435679676,167.76642437061707,4898.601799118207,6.631276842204988e-9,0.20850815623084307,-0.035743028661291136,1.0,10.0,0.0,0.0,0.0014067593391301442,-0.430212763361304,-0.00010252051864920308,0.5889858035004467,0.37655854038152436,-10.649287282984861,-26.913966785604345,-1.7258989398434372,-1.4626010820304827,-0.04728987185268674,3.7003033008702326,-361.55449141003186,52988.42972195341,-1.0354008094392858e7,2.5288996341680064e9,4.20926256291585,-426.18483468828435,62460.47011979607,-1.2204856834075246e7,2.9809545579777737e9,-752.6126952099228,110438.54135755442,-2.1579834219508e7,5.27072520009833e9,195261.3882670148,-3.8156055985428184e7,9.319344611317368e9,-6.746493265251908e7,1.6477842884470695e10,2.9135019196269966e10
3.401212562976732,-1.082158307078708,0.008836806309323967,2.4314274423920157,2.4261792487753313,2.0215211205926445e-5,2.4439761930165127,5.946591457234936,2.341893634042518,5.674427606222409,4.944410461337993,9.288291843333237,1.2565811153700292e-10,0.002723055535631516,0.9059519932915585,171.76957320366247,51.05696493739595,-4229.289083726139,575368.7357989125,-1.0785363656488141e8,5059.254664957695,53.4658402664611,-4656.078826113325,646585.5927910839,-1.2252508966322897e8,88.15022758358006,-7724.5497632428705,1.092294102328174e6,-2.0904973360950708e8,-12865.446195378037,1.8488541470310248e6,-3.5708951289409107e8,3.1349872421928914e6,-6.106211801770352e8,-1.0452066698820785e9,0.721659351891481,0.8720785708608907,1.002280296473131,501.7724802740204,17.208417401688326,-0.4209402255661146,-0.1744629091150124,0.0037305539628103724,3.7120790985104257,4.366523201108997,-0.4209383969472239,0.4629363917536123,0.46496086586061536,0.4663283786848729,0.46431742802893045,3.223485965115524e-11,0.4326169682461013,0.44760123594781875,0.0707508786521807,0.0707508786469261,0.00852451006939544,171.76957320366247,171.7695732164939,5059.254664957695,6.1439766644510325e-9,0.2041911706717413,-0.034638637162351056,1.0,10.0,0.0,0.0,0.0014967307741943366,-0.4235079884979263,-9.699393811232889e-5,0.5794651751118384,0.36809908343281045,-10.59397921287777,-26.62628264394237,-1.70751848207841,-1.4470994757371158,-0.04731232729682945,3.708052721898783,-363.0652780037924,53320.52163347115,-1.044057040358474e7,2.555345271247368e9,4.210903620245356,-427.0774381959511,62721.47616362365,-1.2281349715909481e7,3.005875943103899e9,-752.6425959685705,110669.86203297415,-2.167001424804521e7,5.303758888779906e9,195264.526504374,-3.823598267494428e7,9.358289435965408e9,-6.746594160638604e7,1.6512360551159578e10,2.9135455996730225e10
3.448382974685553,-1.0683848931128945,0.008568161655664123,2.418641059389421,2.413539358376169,1.9131075562947206e-5,2.4308144904530407,5.88340254739211,2.33011676795033,5.616642607360008,4.9500913828042306,9.288243023220756,1.1607578556905458e-10,0.00268056494519309,0.8567556153566405,175.93025016855762,51.283270989626494,-4261.184472216128,581158.464614099,-1.091984477862757e8,5226.939537796222,53.53285114386117,-4677.157123633401,651275.5309802977,-1.2372209402683343e8,88.40156748408664,-7737.094028382559,1.097210181561486e6,-2.1053505742022157e8,-12850.131225971336,1.8521757871274608e6,-3.5868654418834597e8,3.1322750281406636e6,-6.117619633447074e8,-1.0444648512222083e9,0.7258318697197936,0.8741654004678342,1.0022293467166081,476.7348079494482,16.203971098859263,-0.41631916073228514,-0.1726139509844119,0.003660989865021825,3.720678507250078,4.366554159299357,-0.41631758489180903,0.4583297059132828,0.46026525495597603,0.461559531916181,0.45961442702563426,2.8877770181267248e-11,0.428390914927717,0.4431611409755612,0.06924595511853349,0.06924595511387399,0.00825100180673036,175.93025016855762,175.9302501804631,5226.939537796222,5.688503898899788e-9,0.19996170730421256,-0.03356378334208815,1.0,10.0,0.0,0.0,0.0015829270516520516,-0.4169036036093408,-9.173189857778798e-5,0.5700943638599176,0.35982766735616395,-10.538860402104286,-26.341503688932875,-1.689504096963618,-1.4317469966554373,-0.04733498388831261,3.7166306646623544,-364.74187305143596,53689.913397059434,-1.0537072045747183e7,2.584893221849335e9,4.212483311933873,-428.0608881797765,63010.45249126011,-1.2366301622500194e7,3.033626456402997e9,-752.6558578292095,110923.53740616549,-2.1769625025514457e7,5.340388539049313e9,195261.34747884196,-3.832322284636801e7,9.401206430688297e9,-6.746404860855702e7,1.6549859567479061e10,2.913432800730682e10
3.4967174547302853,-1.0544656529478993,0.008307298639814612,2.4059261646540997,2.4009676525222914,1.8095792749118444e-5,2.417731357954152,5.820911809860189,2.3183753177839965,5.559387170099483,4.956346324138343,9.288079171746045,1.0712206661594632e-10,0.0026384639027569813,0.8097166743935812,180.2588880711719,51.52453195641696,-4295.690420626089,587475.7909425971,-1.1067474976467484e8,5402.043435305115,53.60056023899753,-4699.593689939615,656343.0094578376,-1.2502654053717919e8,88.68822573499784,-7749.5858122029695,1.1024244533115402e6,-2.121362729888818e8,-12831.19145602091,1.8554653954870552e6,-3.6037308976116884e8,3.1286588941589547e6,-6.128813975948201e8,-1.0434061145218301e9,0.7300263674443339,0.8762569641213277,1.002178821952957,452.64415954258084,15.248445063027118,-0.4117453527934205,-0.1707840644444491,0.0035924830363826725,3.730150996262476,4.3664757676305435,-0.4117439967790514,0.4537613383401369,0.4556121885435414,0.45683757282839166,0.454956467411318,2.5843566788117905e-11,0.424194188300442,0.43875708817965425,0.06776322256686526,0.06776322256273841,0.007983318545612995,180.2588880711719,180.25888808221072,5402.043435305115,5.262986164245609e-9,0.1958175407050394,-0.0325174831808372,1.0,10.0,0.0,0.0,0.0016654711523853808,-0.41039744561989766,-8.67225139204411e-5,0.5608701102165901,0.35173931558379995,-10.483776056453689,-26.059211548030326,-1.6718538393603515,-1.4165305675143174,-0.04735783296947653,3.726080857201122,-366.5939997741317,54099.007283863844,-1.0644209365912683e7,2.617778052165461e9,4.213940629556591,-429.13414800588873,63328.177524378385,-1.246008753044952e7,3.0643624704080644e9,-752.6312873382218,111197.72532453168,-2.1878624131096706e7,5.380699076936327e9,195243.61022354878,-3.8416596464747906e7,9.447942827608194e9,-6.745545742406046e7,1.6589595611983822e10,2.9129586056022842e10
3.5462590681468122,-1.0403970470445094,0.008054025610744786,2.393280630007572,2.3884621178506102,1.7107370636662553e-5,2.4047245349389983,5.759103066960017,2.3066661933806927,5.502645912760619,4.963204464496433,9.287725546626989,9.876134492620441e-11,0.0025967643323417536,0.7647607038247662,184.76684443777734,51.78156814009793,-4332.975962949714,594358.7462653458,-1.1229286985596447e8,5584.973093582711,53.66836227590858,-4723.393667670992,661802.443707012,-1.2644421307153943e8,89.01599225234771,-7761.786125234888,1.107920447222745e6,-2.1385440516929975e8,-12807.894106440612,1.8586369329597743e6,-3.6213788584100604e8,3.123911519323756e6,-6.139413332193961e8,-1.0419382616096443e9,0.734243510213012,0.8783535619465115,1.0021287148999518,429.4718003346184,14.339942126845738,-0.4072179386930625,-0.16897284905238746,0.003525017393454361,3.740543870979743,4.3662177707082455,-0.4072167735922485,0.44923065042126964,0.4510008602621778,0.4521614984563944,0.450342612396102,2.310323825799959e-11,0.4200256658274086,0.43438807586213757,0.06630193550838154,0.06630193550473105,0.007721292575196846,184.76684443777734,184.76684444800537,5584.973093582711,4.865655143066043e-9,0.19175653062579126,-0.03149879027479974,1.0,10.0,0.0,0.0,0.0017444813811656173,-0.4039874328245746,-8.195445641071057e-5,0.5517892753865541,0.34382923819238836,-10.428553688926947,-25.77895488524266,-1.6545662913407122,-1.401436239474467,-0.04738086611677615,3.736450543401253,-368.63227872347113,54550.45212314953,-1.0762756608237263e7,2.6542625385203943e9,4.215205732381428,-430.29564191165787,63675.43407105809,-1.256310732582482e7,3.0982543888181167e9,-752.5446477252658,111490.2000891607,-2.1996918774732057e7,5.424772457193772e9,195201.8930558319,-3.851470701164087e7,9.498301768505741e9,-6.743582887846193e7,1.6630694730872843e10,2.9118888404726173e10
3.5970527397047505,-1.0261754845484559,0.007808156904857768,2.3807024064854,2.376020815784704,1.6163902309516523e-5,2.3917918445419573,5.697960777703842,2.294986321734716,5.446403907522972,4.970697158319047,9.287096725864064,9.095983741151052e-11,0.0025554787943631117,0.7218154094132644,189.46650586955215,52.05526399778682,-4373.22605036378,601849.3994036781,-1.1406433428348549e8,5776.154942043989,53.73556665255574,-4748.5560053435465,667668.6775187474,-1.2798132369274002e8,89.39180928314269,-7773.41901699895,1.1136773162035574e6,-2.1568998037460762e8,-12779.418405024642,1.861591074266914e6,-3.6396727863290364e8,3.117777230543245e6,-6.148977666640613e8,-1.0399573810294533e9,0.7384839628657356,0.8804554899673699,1.0020790185752462,407.1899849106886,13.476637343949742,-0.40273608710577585,-0.16717991998730666,0.003458577320204276,3.751908286326881,4.36569988666758,-0.40273508758031024,0.44473702862412756,0.44643049528082424,0.447530345612982,0.4457719621500339,2.0630259979330416e-11,0.41588424650192996,0.43005312966479964,0.06486136376144386,0.064861363758219,0.007464763021485956,189.46650586955215,189.46650587902204,5776.154942043989,4.49484044279246e-9,0.18777661691133954,-0.030506793453251635,1.0,10.0,0.0,0.0,0.001820071621547556,-0.39767155973084617,-7.741692471763919e-5,0.5428488338278173,0.33609282118231093,-10.373000770001141,-25.500244723650127,-1.6376405722353082,-1.3864490568318524,-0.04740407512688667,3.747790812113409,-370.86832403883216,55047.172547030495,-1.0893575932839597e7,2.694641551125539e9,4.216198756018992,-431.5431454534513,64052.999529009874,-1.2675786381262744e7,3.1354877693741837e9,-752.3682559465005,111798.28718064523,-2.212435354724334e7,5.472685318927406e9,195125.44037948374,-3.861590664705325e7,9.552033300531193e9,-6.740021186791927e7,1.667213318479954e10,2.9099564361066162e10
3.6491453581266544,-1.011797319571969,0.00756951248885182,2.3681895195383023,2.363641877996773,1.5263561485825736e-5,2.378931188565728,5.6374700015050045,2.283332648039921,5.390646665936872,4.9788581244610945,9.286095157353534,8.368548960487448e-11,0.002514620518632461,0.6808105744970299,194.3714061276031,52.34657419521213,-4416.643333281176,609994.3626870392,-1.1600203157764897e8,5976.034724224207,53.80138766979681,-4775.071998911265,673956.8886155202,-1.2964453425549768e8,89.824001283159,-7784.166511487622,1.119669032372686e6,-2.1764288347477028e8,-12744.846747210458,1.8642134206911118e6,-3.658448169879892e8,3.109969171392208e6,-6.15700072690554e8,-1.0373467052783041e9,0.7427483908136474,0.8825630405932368,1.002029726278175,385.7719039847045,12.65677413503743,-0.3982989965856169,-0.16540490714730144,0.0033931476425722185,3.7642996146447505,4.364830465552435,-0.398298140456821,0.4402798829591604,0.44190034842961506,0.4429431885825898,0.4412436516577413,1.8400383684655516e-11,0.4117688513451203,0.42575130187615273,0.06344079060546944,0.06344079060262449,0.007213575544320099,194.3714061276031,194.3714061363644,5976.034724224207,4.148963927427348e-9,0.18387581508860534,-0.02954061463103983,1.0,10.0,0.0,0.0,0.0018923515660597711,-0.391447892742651,-7.309961460720444e-5,0.5340458669797294,0.32852561711428985,-10.316902115524835,-25.22254932970363,-1.6210763537335247,-1.371552909013599,-0.047427452002179044,3.7601569646236532,-373.3148524384443,55592.402481474004,-1.1037629000773538e7,2.739246586029922e9,4.216828472617506,-432.8736578800822,64461.63365483973,-1.2798575910694858e7,3.176264524299333e9,-752.0705354025254,112118.78852645433,-2.2260695943590526e7,5.524506081597709e9,195001.99492723405,-3.8718256816710696e7,9.608823904281042e9,-6.734296888859528e7,1.6712714929236137e10,2.9068575592584717e10
3.7025858684751154,-0.9972588523743126,0.007337917705188969,2.355740068725788,2.3513235063018145,1.4404598548167032e-5,2.366140547056725,5.577616384405877,2.2717021431011752,5.335360149868333,4.987723653146195,9.28460952022249,7.69078864918101e-11,0.002474203456645228,0.6416779859649215,199.49635869683812,52.6565302645873,-4463.450170024348,618845.3717700785,-1.1812040209453289e8,6185.076603746597,53.86493403484843,-4802.923563317007,680682.4612899201,-1.3144097608830781e8,90.3225500142338,-7793.662967279453,1.1258634567643933e6,-2.1971218557964894e8,-12703.1555397267,1.8663725366562998e6,-3.6775078811789167e8,3.100166424875561e6,-6.162901738451895e8,-1.0339754770457227e9,0.7470374594470778,0.8846765023706353,1.0019808315891041,365.1916419162669,11.878660963386524,-0.3939058953083853,-0.16364745489631013,0.003328713626175108,3.777777853166757,4.363504984795321,-0.3939051631875853,0.4358586470255995,0.4374097039606762,0.438399138493473,0.43675685022162236,1.6391446195387824e-11,0.40767842613572397,0.42148167268512166,0.062039511453387736,0.06203951145088154,0.006967582147778688,199.49635869683812,199.4963587049375,6185.076603746597,3.826534548157141e-9,0.18005221353548634,-0.028599407108832325,1.0,10.0,0.0,0.0,0.0019614269075256523,-0.38531456818816767,-6.89926930524719e-5,0.5253775603152302,0.32112333885017325,-10.260017003400344,-24.945288694571065,-1.604873884259583,-1.356730372112478,-0.04745098892923462,3.7736089216339233,-375.98580609129453,56189.72341534935,-1.1195990362074327e7,2.7884510547565756e9,4.216990787687563,-434.28325327503217,64902.0632702626,-1.2931952979893602e7,3.220804182009959e9,-751.6155222525169,112447.89711231278,-2.2405619257266603e7,5.580291350249631e9,194817.6157687485,-3.881948392107409e7,9.66828434404376e9,-6.725769675152859e7,1.6751046644473072e10,2.9022475778470802e10
3.7463430337405708,-0.9855101381191897,0.007157603477321492,2.345824949539685,2.3415112503082547,1.3746090998073465e-5,2.355957133896952,5.530182953313518,2.2624124051444623,5.291460712196182,4.995349531708875,9.282987754813123,7.18240150050744e-11,0.002442197343796363,0.6116753212030708,203.76562331216817,52.91866701555394,-4503.499528079638,626472.9787969128,-1.199560130459495e8,6359.229649646712,53.91346023243443,-4826.147050947803,686388.1906744962,-1.3297915904571322e8,90.77713203770035,-7800.0794350413435,1.1309387961068896e6,-2.2145016597432774e8,-12663.915278826844,1.867665798136383e6,-3.6928038715571237e8,3.0906489100637506e6,-6.165651404700398e8,-1.0306334342213392e9,0.7504869033067257,0.8863717195466899,1.0019419979703428,349.3137879331608,11.285133170527747,-0.39042258570530786,-0.16225390644928223,0.003277873652995006,3.7893865713330532,4.362036752860888,-0.3904219404950324,0.43234714681735686,0.4338451668154679,0.4347943602976241,0.4331967580394106,1.492970166212734e-11,0.4044233730634993,0.41808855218633445,0.06093191296754512,0.06093191296528311,0.0067744316093225855,203.76562331216817,203.76562331976984,6359.229649646712,3.5845235508224357e-9,0.17704767592092946,-0.027863870287317405,1.0,10.0,0.0,0.0,0.0020144484649152533,-0.38047174489299473,-6.585231277883126e-5,0.5185380418006296,0.31531747896282103,-10.21376263193862,-24.723368874193934,-1.5921729166923513,-1.3449126847335506,-0.047469928567441456,3.7851957632139386,-378.2943924302157,56707.74130273077,-1.1333785110859344e7,2.83140770760151e9,4.216704918907904,-435.4645354501198,65277.75574860595,-1.3046614547099974e7,3.2593047890836143e9,-751.1109617149527,112714.3749769415,-2.252744426700991e7,5.627801836605723e9,194615.67760796865,-3.88978850337674e7,9.717456542593437e9,-6.716445549739192e7,1.6779013016844278e10,2.8972114432121307e10
3.8023400868521375,-0.9706736217636428,0.006938273896983115,2.3334851177871268,2.32929757747897,1.2957428888623494e-5,2.3432876636872977,5.471441813385309,2.2508160817396434,5.2369875796891705,5.005583835940458,9.280299089787645,6.586881492279206e-11,0.00240261211205325,0.5757469702291487,209.32868215595266,53.26505983216205,-4557.039806923771,636744.232949022,-1.2244181061692731e8,6585.98591635417,53.97028633505569,-4856.319152685376,693939.7858321138,-1.3503495234250155e8,91.42686627279728,-7806.226198877106,1.1373934110197052e6,-2.237232384006559e8,-12606.455585494421,1.8685972297699081e6,-3.711753999594691e8,3.076327526067947e6,-6.165997167642856e8,-1.0255149974103602e9,0.7548220038979867,0.888496537355038,1.001893803643562,330.1789712199081,10.578102313428085,-0.38610680922761376,-0.16052721054637228,0.0032151960234602026,3.8049889995301864,4.359579316343918,-0.38610625913003277,0.42798919206555075,0.4294239114740254,0.4303257735205809,0.42878268278554227,1.3268595523001749e-11,0.4003753267667814,0.41387465439796395,0.059563619682517145,0.05956361968052998,0.006537433975107283,209.32868215595266,209.32868216296967,6585.98591635417,3.3008008667390732e-9,0.17335843599626422,-0.026965570491910562,1.0,10.0,0.0,0.0,0.0020780098595989172,-0.3744965500784948,-6.210071907258338e-5,0.5101053434147722,0.30820174504923203,-10.154761259395308,-24.445251305617326,-1.576624155306452,-1.330173847717441,-0.04749373443130732,3.800769707096051,-381.4089070910678,57409.13421682118,-1.1521030980643071e7,2.889990457960129e9,4.2157159675239875,-437.0029568457435,65777.06946389108,-1.3200332178131666e7,3.3112322792074885e9,-750.2660863314059,113047.0599772309,-2.2686610328326087e7,5.690810743596284e9,194280.35780165985,-3.8990098890302256e7,9.78044527596315e9,-6.700983191401781e7,1.6809047570136154e10,2.8888671026830643e10
3.8482127093010674,-0.958681502130301,0.006767560280508803,2.323655441373266,2.31956694971978,1.2353106816579812e-5,2.333198791777354,5.424881410041607,2.241549890356774,5.19372207194984,5.014360796664705,9.27751890163352,6.140798068319551e-11,0.002371291998924392,0.5482249629693646,213.9723369132876,53.5579561175152,-4602.836297195267,645594.2925258025,-1.2459600541614048e8,6774.958500356455,54.01190378979914,-4881.3359570418015,700325.9324893142,-1.367913593268724e8,92.0221975571688,-7809.31133543033,1.1426108862510365e6,-2.256194165997053e8,-12552.906172201792,1.8686751335278642e6,-3.7265796165420026e8,3.0626620849932614e6,-6.163278204256928e8,-1.0205582255358682e9,0.7583091368261506,0.8902012024441874,1.0018555227922612,315.42636712983455,10.039428368981598,-0.38268444305934646,-0.1591578470490782,0.0031657433132748977,3.818391312525436,4.357022003581479,-0.38268395945294387,0.42452764983998537,0.42591404134090655,0.4267803178831707,0.425279791889506,1.2061833134558674e-11,0.39715290304864426,0.4105250175949182,0.05848152517666057,0.05848152517487114,0.0063513063636903575,213.9723369132876,213.97233691986537,6774.958500356455,3.0880617132838054e-9,0.17045911315222992,-0.02626334834800566,1.0,10.0,0.0,0.0,0.0021267461215080242,-0.36977801102467334,-5.9233156920229984e-5,0.5034509555333836,0.30262001182379183,-10.106407367991274,-24.221715529635247,-1.564448357286863,-1.3183956024788048,-0.04751287957002405,3.8141482624634264,-384.0948873111803,58016.34651273214,-1.168375411074866e7,2.941095216301425e9,4.214326150978083,-438.27845890728577,66200.60456552824,-1.333195933515097e7,3.355987937773378e9,-749.386861020995,113309.09324208827,-2.281900948120199e7,5.744112738114293e9,193933.47864112176,-3.905706208989371e7,9.831629606722033e9,-6.6850065703516826e7,1.6827827709163143e10,2.880252645409116e10
3.9069455298516025,-0.9435344369963276,0.00655997386151606,2.3114197007435315,2.3074527468470962,1.1629705574134709e-5,2.3206446121197786,5.3672111503903785,2.229978356689792,5.140021164519609,5.02610922917224,9.273105731124222,5.619005590543212e-11,0.0023325913293870838,0.5152966991165286,220.03609405798917,53.944970161544326,-4664.054217103431,657513.191107976,-1.2751452831519815e8,7021.065056832702,54.057961291371086,-4913.644304204013,708751.7371838605,-1.3913413237612844e8,92.87717106451319,-7810.372740226189,1.1491451236282736e6,-2.2808171255821547e8,-12475.237496620573,1.8677586111051436e6,-3.7443840388772357e8,3.0424253602163233e6,-6.15534916553645e8,-1.0131246457170358e9,0.7626924278084192,0.8923382782222002,1.0018080104124591,297.6603795550229,9.39853304111789,-0.3784437411325872,-0.1574608767986131,0.0031047780615256993,3.836363166508053,4.352944807693238,-0.3784433301061327,0.4202313418954539,0.42156010495775725,0.42238462423752804,0.4209360405118529,1.0692713224749103e-11,0.3931441116451547,0.40636414976441626,0.05714401673823617,0.05714401673666889,0.0061228789980605535,220.03609405798917,220.03609406405153,7021.065056832702,2.8389209848144196e-9,0.16689864354084977,-0.02540546671088821,1.0,10.0,0.0,0.0,0.0021851030725257687,-0.36395548991367654,-5.58088775935215e-5,0.4952456137836174,0.2957782596818115,-10.044216889351295,-23.940308433755828,-1.5495598369949426,-1.3036686859323268,-0.047536930444343546,3.8320891208380923,-387.71200050521804,58837.44219483842,-1.1904701480850603e7,3.010771454104473e9,4.211699600668016,-439.9211746487773,66760.47041219953,-1.3507783959896218e7,3.416198796348797e9,-747.9855839790808,113625.60859376781,-2.2990104224590376e7,5.814330822232088e9,193383.17351713608,-3.912891003379083e7,9.895923566284775e9,-6.659690756030145e7,1.6842746841046926e10,2.866615797502995e10
3.967281050706186,-0.9282093251025736,0.006358695226976568,2.29923954574486,2.295391684631168,1.0940517092316447e-5,2.308152095140905,5.310118949552277,2.218416722746969,5.086732671670818,5.038769524439158,9.267460404388366,5.1347802121126494e-11,0.0022944069688070417,0.4839506555102297,226.40943753048032,54.35660202083548,-4730.012246235814,670464.0496009348,-1.307074800071118e8,7278.644078560157,54.09596170295346,-4947.0170640932965,717682.3389534162,-1.416493687748443e8,93.87686602784291,-7807.6951909013405,1.155621062248774e6,-2.30638756364797e8,-12384.121954883609,1.8654907841369112e6,-3.7609804263635784e8,3.018205495702785e6,-6.141409321892307e8,-1.0041228515124323e9,0.7671034226911131,0.8944825451991357,1.001760869485777,280.62332736668895,8.792356385392715,-0.37424383223472674,-0.1557800028997529,0.00304474596645388,3.8557720183002684,4.3477122312730785,-0.37424348352259645,0.41596862266190315,0.4172427305181165,0.41802838626895195,0.41663038559472176,9.464834633895964e-12,0.3891558768222646,0.40223165593101945,0.055822673067785496,0.05582267306641523,0.005899041242215816,226.40943753048032,226.4094375360625,7278.644078560157,2.6073590627416e-9,0.16340742821073662,-0.024569017348641857,1.0,10.0,0.0,0.0,0.0022406953218553215,-0.3582155589560283,-5.255515243129387e-5,0.48716320792752543,0.2890835806169618,-9.979704293356171,-23.65585958533879,-1.53504245934428,-1.288912772931069,-0.047561107349504576,3.8514654310129504,-391.63796990069574,59733.020890732514,-1.2146869140236992e7,3.0875122932161617e9,4.207908421100864,-441.6073655580448,67354.40105100044,-1.3696696911081132e7,3.4814483109510245e9,-746.1885784482774,113922.29099409151,-2.3166401398360234e7,5.888469980972515e9,192680.36411580592,-3.91833249659296e7,9.959670495880432e9,-6.62740506734817e7,1.6845638280761461e10,2.8492460364902855e10
4.0167453442520475,-0.915818352433579,0.006202113538009777,2.2895344249951464,2.285780133984446,1.0412866810369101e-5,2.2982013935846903,5.264853710340592,2.2091727915644146,5.044391378823921,5.049591622077766,9.261903561332254,4.7729213765911355e-11,0.0022642440765944447,0.4599738229266637,231.74805731643283,54.704722108854554,-4786.449267155231,681632.0798006868,-1.3347845498911443e8,7493.313455855428,54.11942936705103,-4974.402342814708,725198.3263491947,-1.4379238967366582e8,94.7990983250977,-7802.350684153173,1.1606992875860853e6,-2.32745617284737e8,-12300.361841433789,1.862523401489381e6,-3.7730574764114076e8,2.9955909407999036e6,-6.125150950949205e8,-9.956431871331908e8,0.7706526103447219,0.8962033154023982,1.0017234208545822,267.5039560268697,8.331482166087733,-0.3709128592951769,-0.1544467031531997,0.0029973837758504526,3.8723980637587614,4.342551801728703,-0.3709125539640835,0.4125823332823285,0.41381477599234234,0.4145713316049144,0.41321284987483864,8.575225267429713e-12,0.3859795382821724,0.3989456054743424,0.054776790277574386,0.0547767902763454,0.0057231977629118806,231.74805731643283,231.74805732165487,7493.313455855428,2.4340348345957703e-9,0.16066327052958304,-0.023914817433488528,1.0,10.0,0.0,0.0,0.0022832367885260428,-0.3536820578841007,-5.006984429862553e-5,0.4807842500231032,0.2838313692205363,-9.926119947292733,-23.425456401003768,-1.5236984981587995,-1.2770680289242504,-0.04758053484589041,3.8680642499653626,-395.0171867403426,60507.49988265365,-1.2357272177235696e7,3.1544991729338703e9,4.203894779038479,-442.9788602695471,67854.11665633375,-1.385765032095981e7,3.5375059438308e9,-744.4181152396989,114139.09550574343,-2.331029789887321e7,5.95052379727829e9,191990.15768919443,-3.921082930955467e7,1.0009518956653828e10,-6.595743618658698e7,1.683725200664209e10,2.832234442391394e10
4.067308644297212,-0.9033087973271211,0.006049398710463587,2.279863169689462,2.276200979012603,9.905541663809483e-6,2.288288334136215,5.2199455159044215,2.1999322816453755,5.002301655504916,5.061063589060329,9.25527988832488,4.4325466852501235e-11,0.00223443427349738,0.4369432212080475,237.31540307611212,55.07053795061893,-4846.38261449312,693576.7948905226,-1.364596198827067e8,7715.913314221194,54.13571292761489,-5002.317772299086,733050.1854104485,-1.4605743182303196e8,95.84790347527111,-7793.68945250663,1.1656283358192602e6,-2.3489962604522094e8,-12205.888234429967,1.8583661326301135e6,-3.783756292182614e8,2.969769896084948e6,-6.103645982330315e8,-9.85896459927661e8,0.7742202891266416,0.8979289919430032,1.0016862043711012,254.82646900688482,7.89125667715977,-0.3676072932349421,-0.1531233858390742,0.002950604630498202,3.890058456109334,4.336393976174738,-0.36760702620805163,0.4092170417940387,0.4104095843121015,0.41113873537648393,0.4098189551627953,7.761171641886876e-12,0.3828154484034653,0.3956769102644753,0.05374048908691828,0.05374048908581737,0.005550161061167592,237.31540307611212,237.31540308099417,7715.913314221194,2.2707373427056198e-9,0.15796166660661332,-0.023273536538351278,1.0,10.0,0.0,0.0,0.0023241072316102476,-0.34919969296931785,-4.768506949402859e-5,0.4744813622457821,0.27866930000699863,-9.87050506941752,-23.19193695380572,-1.5125971468050974,-1.2651705178059702,-0.04760003485693586,3.885696283803769,-398.62289569508937,61337.56545700913,-1.2583777112334594e7,3.226932168556605e9,4.198878393323032,-444.3618495185417,68375.58327837492,-1.4027669356621623e7,3.597196192724801e9,-742.3079349659223,114331.73339045653,-2.3455854787270598e7,6.01491745222761e9,191169.72993710823,-3.922084873782116e7,1.0057619710818592e10,-6.5581637753602944e7,1.6817473242882513e10,2.8120708793239544e10
4.132110904828232,-0.8875019199221963,0.005863831897120972,2.2678206480342977,2.2642715772568307,9.298961689769116e-6,2.275948795585677,5.164304177133527,2.1883847073069465,4.950035770797936,5.076367506219655,9.24527673700525,4.03567949234303e-11,0.002197685292218137,0.40944234536218976,244.62011721087,55.55417038555415,-4926.577332475816,709692.4508086885,-1.405096127835423e8,8005.695913088877,54.14440102300887,-5037.819553264794,743343.4042155051,-1.4906867186044022e8,97.36610972253504,-7777.463418778472,1.171485439439478e6,-2.3764572190324318e8,-12071.146581884426,1.8512403743826689e6,-3.7946932246016777e8,2.932495311210466e6,-6.068298565053838e8,-9.717377166369911e8,0.7787063993106266,0.9000931860666835,1.0016400067497329,239.5850218927687,7.368997426419476,-0.3635106202977805,-0.1514830750454249,0.0028929414547791904,3.9136761536675477,4.32708831533239,-0.36351039485328523,0.4050396442269805,0.406184704588748,0.40688188408955905,0.4056093648922309,6.841004255326732e-12,0.3788770384709957,0.3916149663709003,0.05245807225422824,0.05245807225327057,0.005337729793620328,244.62011721087,244.62011721535399,8005.695913088877,2.0799494232515568e-9,0.15464336549407265,-0.022489585455771545,1.0,10.0,0.0,0.0,0.002372908947841423,-0.3436675441542828,-4.48399868709634e-5,0.46670805280326777,0.27234091008364825,-9.797703415775285,-22.894754647249552,-1.4990660045917505,-1.250198066967843,-0.047624506379565806,3.9092768327955705,-403.47101156779684,62459.59427891229,-1.2891580655144662e7,3.3258866058604107e9,4.1909924150706175,-446.0926227690654,69057.6582798525,-1.4253412458700573e7,3.6772225884896564e9,-739.1243737341299,114529.07986398472,-2.3638655781929918e7,6.098508848185714e9,189935.7086546315,-3.9203666079810515e7,1.01141034273218e10,-6.501748235930622e7,1.6773786809583275e10,2.781857189007328e10
4.185274925918439,-0.8747179163366757,0.005719552962460811,2.2582230522624793,2.2547629206407196,8.83498163707119e-6,2.2661177206115477,5.120179962342526,2.179147852248326,4.908494605559614,5.089424770441824,9.235696811902594,3.739835010612777e-11,0.002168710909427758,0.3884377534366241,250.76126083864446,55.9634412635192,-4995.272336031769,723614.9784174742,-1.4403353015323278e8,8247.035869829971,54.14067099465975,-5066.575063955478,751963.7595021782,-1.5162847708127543e8,98.77357241446259,-7759.514672255287,1.1758414140361936e6,-2.398731119480951e8,-11948.693235266457,1.843772876836212e6,-3.801045077880576e8,2.8982668730909647e6,-6.032306780834632e8,-9.58670056859717e8,0.7823168984924872,0.901830374919547,1.0016033044233916,227.8637318142454,6.972819578617035,-0.3602611708398108,-0.1501817409397594,0.0028474524307753033,3.9338798585324266,4.318175004962187,-0.36026097422338366,0.4017208646723149,0.40282978479941406,0.403503136740032,0.40226755965457683,6.176245417905989e-12,0.3757393133690174,0.38838420577265786,0.05144209567832512,0.051442095677469823,0.005170813548220689,250.76126083864446,250.76126084283035,8247.035869829971,1.9374024162412785e-9,0.15203480725441487,-0.021876141460500195,1.0,10.0,0.0,0.0,0.0024101706259757527,-0.3392976203618533,-4.26684018216721e-5,0.46057235370063776,0.26737556713297866,-9.736460830445347,-22.652002075229152,-1.4885215431879868,-1.238116779769617,-0.04764415643967442,3.929449364839578,-407.64197394523853,63430.33539878717,-1.3159376433005925e7,3.412461875443972e9,4.183209487231948,-447.4657555443368,69627.0350367341,-1.4444955179191094e7,3.7458338077806234e9,-736.0812019398315,114643.65729074704,-2.378418799007974e7,6.167660501034394e9,188759.7246680342,-3.916160123838256e7,1.0155291839555906e10,-6.448105381899168e7,1.672108111717501e10,2.7531906317531948e10
4.239654522863787,-0.8618085258233884,0.0055789092500845225,2.248657149801307,2.2452846146474146,8.389253316009433e-6,2.256321965508371,5.076396097993453,2.169911129213644,4.867190493888827,5.103246689493338,9.224518860417321,3.4621882618028596e-11,0.002140127513548419,0.36828926950132806,257.1871777387607,56.393814990896274,-5068.311257136378,738534.3142891945,-1.478349021974503e8,8497.066949858989,54.12616549832673,-5095.506302140863,760927.7662568672,-1.5432856617386308e8,100.38047015187034,-7736.517348280978,1.1798169587663799e6,-2.4211441788754085e8,-11811.958613088738,1.8345190546301615e6,-3.8048196588486105e8,2.8597415897268574e6,-5.98856143959367e8,-9.439095484526371e8,0.7859469575692289,0.9035728818078732,1.0015668272876224,216.55108841746798,6.595187028960677,-0.3570362262411211,-0.14888997877247118,0.002802527568647983,3.9553204691724946,4.307777493172834,-0.3570360549835078,0.39842245816208954,0.39949681901581213,0.4001478319524425,0.3989484489065538,5.5695562755732844e-12,0.3726128899247845,0.3851698852007447,0.05043460501550771,0.050434605014744914,0.00500653637345574,257.1871777387607,257.1871777426656,8497.066949858989,1.8033241563395941e-9,0.1494664555036579,-0.021274541189684304,1.0,10.0,0.0,0.0,0.0024458929843351653,-0.3349765659352235,-4.058607115298756e-5,0.45450928200976365,0.262495064771341,-9.672186115460764,-22.40404909066462,-1.4782304331330183,-1.2259215913703754,-0.04766386735738343,3.9508574204068,-412.09209446809643,64471.551909217145,-1.3448138009430926e7,3.5063101216041417e9,4.173937890370796,-448.81520765394555,70216.85790607477,-1.4646552716836644e7,3.81876915358608e9,-732.5390296058868,114711.21935316602,-2.3927643174992368e7,6.238608669041552e9,187394.9156028251,-3.9089886623671345e7,1.0191827794366348e10,-6.38599364618418e7,1.6650083143626432e10,2.7200740098963757e10
4.309397243772622,-0.8454922675880454,0.00540811304857309,2.2367434519357325,2.233478580204987,7.856854717769015e-6,2.2441259861234073,5.0221378457379595,2.1583643994393005,4.815888574798017,5.121661552015198,9.207992007985188,3.1393188413458926e-11,0.0021049681853159996,0.34426737179988276,265.6518380451243,56.96332469196673,-5166.198977990093,758713.4046084144,-1.5301682394274184e8,8822.11346588163,54.0909607560398,-5131.684986694064,772613.3979383794,-1.57909818147994e8,102.71547482540224,-7699.693749673803,1.184111168382442e6,-2.4491324308165854e8,-11619.127173887206,1.8201111458413654e6,-3.805211428965259e8,2.804998643673941e6,-5.921632426206133e8,-9.228732245055916e8,0.7905125171853993,0.9057586720777164,1.0015215447585486,202.97017846831983,6.148296539026912,-0.3530391288624406,-0.1472885649517111,0.002747156643894185,3.9839721280676352,4.292415320352918,-0.3530389850157515,0.39432784851714375,0.39536115250438375,0.3959862443642783,0.3948310821652888,4.885906995481868e-12,0.3687205039065282,0.38117479962182177,0.04918666231236995,0.04918666231171022,0.004804830494279492,265.6518380451243,265.6518380487008,8822.11346588163,1.646975635818229e-9,0.14631153244980574,-0.020538718502169286,1.0,10.0,0.0,0.0,0.002488439416073199,-0.3296429934215602,-3.8103784430347485e-5,0.4470310868184194,0.25651142420199224,-9.587016855439664,-22.085651400673058,-1.4657293181772937,-1.210483644343913,-0.047688586079718195,3.9794663044764778,-418.07710544579055,65880.79893985926,-1.3841447890335988e7,3.634948391182622e9,4.159977259334642,-450.4467372089314,70981.61958106194,-1.4913121770348672e7,3.9163826869738374e9,-727.3209058151151,114716.05147701397,-2.410165412127596e7,6.329410352011185e9,185391.63772311306,-3.895158362634936e7,1.0229193139925e10,-6.295105090741043e7,1.6531775598672083e10,2.671761022922339e10
4.366654698798733,-0.8322931104887623,0.005275401917759294,2.2272467908551796,2.2240666275341305,7.450046344503387e-6,2.2344074768486695,4.979103230881955,2.1491258361736416,4.775106353767362,5.137356873734573,9.19245504164308,2.899303737308127e-11,0.0020773138055679616,0.32594944526474634,272.79741575055897,57.445781657189286,-5250.203600770622,776195.1253716913,-1.5754272474349907e8,9092.341326464593,54.04752454623167,-5160.421887879058,782340.8856528971,-1.609468263719907e8,104.88702909304514,-7662.923279502996,1.186879810765845e6,-2.4712887761699253e8,-11445.829784644002,1.8060311591378683e6,-3.801442731443685e8,2.755498407694672e6,-5.857163128211116e8,-9.03815306277741e8,0.7941877226204486,0.9075135634896974,1.0014855678540964,192.5418608327348,5.810181918740685,-0.34986843836265763,-0.1460179373207971,0.002703481768899855,4.008470879635032,4.277989063475742,-0.34986831343499747,0.3910746993220866,0.39207680873758727,0.39268269575079895,0.39156211623711273,4.3936254255322636e-12,0.36561901168366945,0.37799680492618176,0.04819703490319333,0.04819703490260696,0.004646325112161549,272.79741575055897,272.79741575389005,9092.341326464593,1.5303937462244676e-9,0.14383121966050638,-0.019962630471457743,1.0,10.0,0.0,0.0,0.0025208365404556254,-0.3254295877083211,-3.6210692728784803e-5,0.4411279106431459,0.2518163126091029,-9.51453159609137,-21.823183499683047,-1.4560244914562532,-1.1979488430757699,-0.047708420655977496,4.0039290526097915,-423.22922238010597,67102.0579089819,-1.418457169044394e7,3.7479226533168764e9,4.146667903666099,-451.6875681461219,71614.06375960159,-1.5138355538135948e7,3.999935002481899e9,-722.4374928731453,114644.18659642515,-2.4234408235461317e7,6.403339184715851e9,183524.314136844,-3.8795926041409716e7,1.0250854633460957e10,-6.2106839674368575e7,1.6410191160395649e10,2.6270430593770733e10
4.425257602920905,-0.8189618191760857,0.005146110188941713,2.2177801031861093,2.214683421338106,7.059625100003564e-6,2.2247224331708093,4.936394915779091,2.139886073449222,4.734552599718129,5.153959698074348,9.174592876548665,2.674629137330429e-11,0.0020500962401555616,0.30840394830092077,280.30281906326917,57.95365901694564,-5339.684751928471,794980.4886290608,-1.6244317676160216e8,9371.741398575865,53.98902289255693,-5188.7503278624545,792396.6988688622,-1.6414295031675193e8,107.37187235241313,-7618.837092133387,1.1889295842492117e6,-2.4930158294841707e8,-11254.26608564549,1.7894164773762808e6,-3.793439758179185e8,2.700545064270029e6,-5.781943852832721e8,-8.826414385040835e8,0.7978834693971799,0.9092741286297584,1.0014498108411813,182.49150118013245,5.488685526388982,-0.34672150936348706,-0.1447565416874314,0.002660354383723456,4.034465084808499,4.261426031819985,-0.34672140101132487,0.3878414440558172,0.3888137721794337,0.3894017558136099,0.38831507325045755,3.9457014073727675e-12,0.3625285753057847,0.37483478368735873,0.04721480054632478,0.04721480054580446,0.004490317154011731,280.30281906326917,280.30281906636924,9371.741398575865,1.420939553730307e-9,0.14138901317363167,-0.019397393908936012,1.0,10.0,0.0,0.0,0.0025518149007004573,-0.3212630683018721,-3.4396814078941466e-5,0.4352943353755261,0.24720127090654076,-9.43770820658202,-21.55288780842726,-1.4465886533573,-1.1852219471268808,-0.04772830417358412,4.029885554535788,-428.7306684656404,68414.36675187017,-1.4555605182523217e7,3.8708574100240192e9,4.131218235474147,-452.8506963444329,72263.29978025705,-1.5374490760781799e7,4.0886270359136577e9,-716.8509106058311,114493.15079645018,-2.435916840203106e7,6.477972153052917e9,181396.64371726918,-3.859438824583502e7,1.0263622094708508e10,-6.114845340479812e7,1.6261560783914116e10,2.5764622699545856e10
4.485248605111532,-0.805496386968166,0.005020174632652743,2.208342981798142,2.2053285878201287,6.685056258441661e-6,2.2150704101570455,4.894009223026994,2.130645316091926,4.694226366316006,5.171520814947715,9.154133927260645,2.46449437211549e-11,0.0020233316110615765,0.2916063883182527,288.19613585393154,58.488511692562014,-5435.065241946149,815187.3942786402,-1.677563872745917e8,9660.360576444798,53.91404893060359,-5216.429554832418,802768.9307051164,-1.6750375432564208e8,110.21608295720526,-7566.626353604105,1.1901304844858132e6,-2.514075724035603e8,-11043.201864820005,1.7700110644815355e6,-3.780593978840033e8,2.6398032244187333e6,-5.694999970430062e8,-8.592393815578793e8,0.8016000266252635,0.9110404587078452,1.0014142725303843,172.8101436543599,5.183247131175652,-0.3435981540410947,-0.14350429116434768,0.0026177699079892214,4.062048303389327,4.242487047510853,-0.3435980601924493,0.38462797447211494,0.38557188604645054,0.38614321387814843,0.38508976034763903,3.538551242131433e-12,0.35944932757321557,0.3716887227983141,0.04623962355060063,0.046239623550139684,0.004336768791152877,288.19613585393154,288.1961358568144,9660.360576444798,1.3182396811053722e-9,0.13898431975021563,-0.018842719636785757,1.0,10.0,0.0,0.0,0.00258140950503862,-0.31714289139141977,-3.2659287346835725e-5,0.42952952609752637,0.24266494273454992,-9.356076356178185,-21.273837737199848,-1.4374277988120752,-1.1722749116644358,-0.047748232818456096,4.057429255490613,-434.607595865146,69825.58654325758,-1.4957260882475663e7,4.0048240728924017e9,4.113389365966616,-453.9146437496375,72927.5230657921,-1.562172308147809e7,4.1827332404094286e9,-710.4893905452261,114250.88571571384,-2.4473554332503844e7,6.55281867981949e9,178984.6787721956,-3.834115095726973e7,1.0265878739334938e10,-6.006657418013634e7,1.6082890571168716e10,2.5196027322361576e10
4.546671570177489,-0.7918948690594783,0.004897533544920036,2.1989350921404727,2.196001824653628,6.3258225917162e-6,2.2054510373181198,4.85194283610159,2.121404155648058,4.654127726868529,5.190094692092648,9.130781273336721,2.2681333295110623e-11,0.0019970371697438294,0.27553285234015906,296.5083036339634,59.05201843300058,-5536.809992102136,836947.4461976696,-1.7352553779147685e8,9958.177974958713,53.82119181775093,-5243.18453460564,813441.1978303951,-1.710345200697278e8,113.47199321776903,-7505.433243240121,1.1903391990422942e6,-2.5341953934993768e8,-10811.441425324521,1.7475508594915501e6,-3.762252261755941e8,2.572964619177035e6,-5.595361182018583e8,-8.335139343612331e8,0.80533764042206,0.9128126329542272,1.0013789519917082,163.4890548349244,4.893321065965371,-0.3404982081747755,-0.1422611089275429,0.0025757240699409004,4.091321787950684,4.220913664007742,-0.34049812699994475,0.38143420549626794,0.38235101809991684,0.3829068854399855,0.3818860102018952,3.168855031224065e-12,0.3563815285464172,0.3685586882172707,0.045271168899429864,0.045271168899022246,0.004185645152031712,296.5083036339634,296.50830363664215,9958.177974958713,1.2219379110904968e-9,0.1366165730439347,-0.018298326083216736,1.0,10.0,0.0,0.0,0.0026096544278587696,-0.3130685491237317,-3.099535300338084e-5,0.4238326996544221,0.23820602739562724,-9.26913228752328,-20.985051049237796,-1.428548559523364,-1.1590776641190037,-0.04776820266451368,4.086661284222217,-440.8887413681586,71344.4673235411,-1.5392593052584361e7,4.1510419490239167e9,4.092923134790549,-454.8552643156085,73604.52368944342,-1.5880200829811655e7,4.282537674467137e9,-703.2774249867917,113904.25711681545,-2.4574881915269494e7,6.627298324742243e9,176264.03080680768,-3.8030048221142635e7,1.0255854366034237e10,-5.885209632086329e7,1.5871105108043194e10,2.4560798236783646e10
4.609571519474921,-0.7781554044860324,0.00477812677441193,2.1895561831801933,2.1867029118857673,5.981423917858487e-6,2.1958640296863288,4.810192840525572,2.1121636379122055,4.614257926511029,5.209739769508468,9.104211149849041,2.084813169263233e-11,0.001971231417236977,0.2601600012153807,305.27345615478845,59.645993167157364,-5645.430932257162,860407.833043544,-1.7979955066465977e8,10265.090721029786,53.70907001859714,-5268.702575799438,824391.8967882727,-1.7474011375291926e8,117.19881656741438,-7434.355933790619,1.1893987431087538e6,-2.5530634150798094e8,-10557.861148214619,1.721767656823732e6,-3.737720741573506e8,2.499761387207776e6,-5.482086086813799e8,-8.053931822227566e8,0.8090965283647259,0.9145907161307505,1.001343848591648,154.51972021708463,4.618375765138926,-0.3374215342573301,-0.14102692945953793,0.0025342129414493934,4.122395211512415,4.196427865428396,-0.3374214641425406,0.37826007860464944,0.37915106399000026,0.37969261545109684,0.3787036843000761,2.8335385771994277e-12,0.3533255853995017,0.36544483709191544,0.04430910267417782,0.044309102673818025,0.004036914497822074,305.27345615478845,305.27345615727546,10265.090721029786,1.1316944821200432e-9,0.1342852350788201,-0.017763939371465542,1.0,10.0,0.0,0.0,0.002636582837458226,-0.309039573016186,-2.9402349978181588e-5,0.4182031293009958,0.2338232822900645,-9.176339033981076,-20.685491863484614,-1.4199582560183217,-1.1455980448663319,-0.04778820964401306,4.117691179787411,-447.60572784440626,72980.76747977769,-1.5865048889245426e7,4.3109024952733755e9,4.0695418057926425,-455.6455238002628,74291.63046530267,-1.6150012935740767e7,4.388332593770321e9,-695.1363251311969,113439.05417273924,-2.466014247696139e7,6.700730164537623e9,173210.2920295269,-3.7654620620920494e7,1.0231627486315567e10,-5.7496393011273906e7,1.5623103454551174e10,2.3855574760543556e10
4.6739945306236,-0.7642762453452959,0.004661895781365351,2.180206102151005,2.177431726623186,5.651376741747003e-6,2.1863092027685367,4.76875678065684,2.1029253405417587,4.57461956032462,5.2305187698039735,9.07407160755182,1.9138331162557218e-11,0.0019459342431148283,0.24546506716890443,314.52931572031014,60.27239727736956,-5761.492495080668,885733.4949810958,-1.866339890297999e8,10580.897816885066,53.57637513357379,-5292.629934997396,835593.3794609379,-1.7862482723925176e8,121.46325750451558,-7352.456273523027,1.1871383960465686e6,-2.5703270650880516e8,-10281.450060740162,1.6923942447424051e6,-3.706271226340789e8,2.41998161961004e6,-5.354292809730215e8,-7.748355717083356e8,0.8128768721275288,0.916374755222566,1.0013089620435471,145.89384266589963,4.357893363304904,-0.3343680257455304,-0.1398017002545402,0.0024932329867487506,4.1553874582959445,4.16873215828608,-0.3343679652692363,0.37510556640740644,0.3759719518093643,0.3765002828190335,0.37554267742775393,2.5297565261681886e-12,0.3502820750389043,0.3623474319309606,0.043353092843395565,0.043353092843078575,0.0038905484537431535,314.52931572031014,314.5293157226172,10580.897816885066,1.0471854290970715e-9,0.1319897984890487,-0.01723929358351855,1.0,10.0,0.0,0.0,0.002662227019084207,-0.3050555387736201,-2.7877712983949767e-5,0.41264015128618736,0.22951552674671807,-9.077127512582763,-20.374074567002186,-1.4116649558750458,-1.1318017797410609,-0.04780824950937668,4.150637681354274,-454.79340319500307,74745.39096483616,-1.6378528386205379e7,4.485998107847554e9,4.042948154053432,-456.255288921368,74985.65073098471,-1.6431174991956286e7,4.500416550925592e9,-685.9850295516214,112840.02031398017,-2.472598559483799e7,6.772321994982445e9,169799.5782275335,-3.7208194060547814e7,1.0191133278021225e10,-5.5991642027905874e7,1.5335832698780935e10,2.3077684434270634e10
4.739987593639777,-0.7502557929629027,0.0045487837142151885,2.170884812507591,2.168188260902084,5.335213938869287e-6,2.176786490749216,4.727632728922624,2.0936914600115655,4.535216773643745,5.252499024279584,9.039981438677417,1.7545232993353434e-11,0.0019211670816392664,0.23142585247161007,324.3176383222573,60.93335287254579,-5885.617783405472,913109.6243133651,-1.940921159436254e8,10905.282054115662,53.42192859511629,-5314.568521402148,847011.0512971894,-1.826921904989706e8,126.34006933073282,-7258.770766547664,1.1833740474974934e6,-2.5855897936756086e8,-9981.357845169015,1.6591709914566348e6,-3.6671507388110495e8,2.333487112689204e6,-5.211196179107703e8,-7.418376899379983e8,0.8166788084473438,0.9181647753914414,1.0012742924686668,137.60334157856934,4.111369310890524,-0.33133761221526287,-0.13858538389215416,0.0024527811211715904,4.190427482551885,4.137510181023901,-0.3313375601268497,0.37197067820127255,0.37281364761935964,0.3733298058792725,0.3724029231202088,2.2548766114079732e-12,0.3472517691459082,0.3592668565332838,0.04240281035685927,0.04240281035658058,0.0037465222819913556,324.3176383222573,324.3176383243955,10905.282054115662,9.681019531309297e-10,0.12972978930102802,-0.0167241311477744,1.0,10.0,0.0,0.0,0.002686618397632035,-0.30111607216656655,-2.641897008126459e-5,0.40714317288891855,0.22528164682038151,-8.970898734221464,-20.049670092474337,-1.4036775370828471,-1.1176524937298487,-0.04782831778766007,4.185629585995846,-462.4902219064933,76650.54533110071,-1.6937454524266057e7,4.678156401547106e9,4.012826069531398,-456.6511367606896,75682.80662480264,-1.6723613380022917e7,4.619091930990828e9,-675.741213739838,112090.92530529824,-2.4768707475903068e7,6.8411597672654915e9,166009.2088606471,-3.668398934936772e7,1.0132179086087994e10,-5.433121386445768e7,1.5006381399377914e10,2.2225374662012108e10
4.807598472651926,-0.7360926298889409,0.004438735409790709,2.161592407477795,2.1589726351983685,5.0324842195184106e-6,2.1672959601692323,4.686819333739145,2.084464899791568,4.4960554505455175,5.27575283248782,9.001529455983071,1.6062435055518024e-11,0.0018969530655161065,0.2180207176149653,334.6847279875453,61.63115769062535,-6018.495601229224,942744.5800110915,-2.02246150539897e8,11237.790300964416,53.244753742162345,-5334.072874279366,858602.4099174829,-1.8694475649419963e8,131.9125171138672,-7152.325402037551,1.1779090763464111e6,-2.59840939364564e8,-9656.950144558541,1.6218540181465964e6,-3.619594782389815e8,2.2402330239513027e6,-5.052151535274818e8,-7.064424918785709e8,0.820502421468064,0.9199607766346962,1.001239840439551,129.64034582223405,3.878311802564204,-0.32833026293199,-0.13737795948099413,0.0024128547464476935,4.227655269867288,4.102427949815091,-0.3283302181326643,0.36885546392021334,0.3696761593570121,0.3701811462388769,0.36928439750267755,2.0064647153115625e-12,0.3442356589053151,0.3562036310147078,0.041457929777923584,0.041457929777679065,0.0036048150770590275,334.6847279875453,334.6847279895252,11237.790300964416,8.94149755104488e-10,0.1275047683893411,-0.016218202927777668,1.0,10.0,0.0,0.0,0.0027097875805925857,-0.2972208527236361,-2.5023739273971166e-5,0.40171167737137686,0.22112059755265798,-8.857027319828227,-19.711114814974444,-1.396005749854965,-1.1031117659658918,-0.04784840974405431,4.222806708835644,-470.7386815409159,78709.92572411356,-1.754685626764042e7,4.889481323146912e9,3.9788417965611873,-456.79619841270096,76378.66966281613,-1.7027147674962603e7,4.744661952000842e9,-664.3227445807264,111174.68888807928,-2.478424740723776e7,6.906197873899196e9,161818.5341283289,-3.607526741099377e7,1.0052469339089012e10,-5.251012085768759e7,1.4632094438606367e10,2.1298068607063293e10
4.8768754507852545,-0.7217855729687848,0.004331697516555282,2.1523291357731433,2.149785124000613,4.742751932268718e-6,2.1578378359949446,4.646315918992507,2.075249375055178,4.457143457603372,5.300357815584523,8.958274325526114,1.4683821341384392e-11,0.0018733172219854005,0.2052285838679705,345.68201275516793,62.368300551525856,-6160.888227346268,974873.2355285992,-2.111787465029717e8,11577.811760618713,53.044166507192095,-5350.647574949753,870316.0185341691,-1.913838497496119e8,138.2726765769213,-7032.155134751352,1.17053591353295e6,-2.6082971636448163e8,-9307.871325655344,1.5802251401475815e6,-3.562845018859743e8,2.140289108463587e6,-4.8767051871166205e8,-6.687476737126111e8,0.8243477296570416,0.9217627279525544,1.001205607067053,121.99719505008369,3.6582414557040237,-0.32534599420415866,-0.136179425627488,0.0023734518340095324,4.26722284458832,4.063135960561368,-0.32534595572981,0.3657600220394407,0.3665595447201319,0.36705431661072224,0.3661871270848552,1.78227118506615e-12,0.3412349843802609,0.3531584311743706,0.040518131155088184,0.04051813115487411,0.0034654101376131903,345.68201275516793,345.68201275699954,11577.811760618713,8.250484736414383e-10,0.12531433560069458,-0.01572126892642805,1.0,10.0,0.0,0.0,0.002731764378323548,-0.29336962220757146,-2.36897267159547e-5,0.3963452355716446,0.21703141017599586,-8.734866820060963,-19.357223214548476,-1.3886602908561905,-1.0881392648001094,-0.04786852031882904,4.262320889258972,-479.58580738804346,80938.92569943995,-1.8212465828467257e7,5.122402226760774e9,3.9406460270645205,-456.650053262288,77068.09418517211,-1.734147087197046e7,4.87742686000239e9,-651.649549315144,110073.56946118115,-2.476819517886222e7,6.966250900272154e9,157209.92345444532,-3.537551595358531e7,9.94964204405137e9,-5.052552547789104e7,1.4210710746605543e10,2.0296639153709534e10
4.94786708420716,-0.707333719650319,0.004227618508381313,2.1430954206027697,2.1406261747485384,4.465596554303336e-6,2.1484125208120624,4.606122551551625,2.0660495134922385,4.418490858797454,5.326397305277356,8.909745055188248,1.3403550209863178e-11,0.0018502866614541911,0.19302892128583451,357.3667128673338,63.147478756038275,-6313.640282765035,1.0097608928584271e6,-2.2098475401815066e8,11924.55517746477,52.81988767445977,-5363.745392667708,882090.4600416354,-1.9600928615396726e8,145.52150139903384,-6897.328438586521,1.161038441844225e6,-2.6147184956860697e8,-8934.113085788096,1.5341035595505366e6,-3.496171841794938e8,2.033861583308208e6,-4.6846503897684103e8,-6.289136138701931e8,0.8282146748986359,0.9235705626169083,1.001171594060732,114.6664322522593,3.450690729653537,-0.3223848743625579,-0.13498980245931788,0.0023345709737383666,4.309295397557641,4.019272270878611,-0.3223848413684131,0.3626845050693449,0.36346391661848193,0.3639493862007332,0.363111194134656,1.580217775563736e-12,0.3382512617733134,0.3501321056218787,0.03958310122432054,0.03958310122413356,0.003328295219944649,357.3667128673338,357.36671286902657,11924.55517746477,7.605310637146967e-10,0.12315813192919978,-0.01523309855709809,1.0,10.0,0.0,0.0,0.002752577852528108,-0.28956218984906007,-2.2414723520579e-5,0.39104351293142464,0.2130131956048358,-8.603756967770614,-18.986804269368367,-1.381652873069727,-1.0726929503897182,-0.04788864407829646,4.304337117287773,-489.0837080636959,83354.88356478073,-1.8940834252406314e7,5.379733099563871e9,3.8978769733793532,-456.1686958038172,77745.15359017365,-1.7666128198416542e7,5.017679506946823e9,-637.6459255247861,108769.42937615688,-2.4715813077211272e7,7.019987928021876e9,152169.90762307725,-3.457868058442359e7,9.821318841183285e9,-4.837729329753254e7,1.3740522709188892e10,1.922368696903696e10
5.020621897984774,-0.6927365011995348,0.004126448702713212,2.133891881058558,2.131496429127736,4.200612197518277e-6,2.1390206164098333,4.566240116971289,2.0568709585790006,4.3801101341838,5.353960747136669,8.855442357248352,1.2216043099993403e-11,0.0018278907844465487,0.1814017369286221,369.8026060025081,63.97161695451126,-6477.688706314781,1.0477078343499408e6,-2.317733161825521e8,12277.025218479474,52.57218028351364,-5372.76644674616,893853.2939673398,-2.0081906137550932e8,153.76856171631044,-6746.977492812863,1.149195400034866e6,-2.61709533151455e8,-8536.087260157445,1.4833592644764571e6,-3.4189022754798794e8,1.921314540244529e6,-4.47608728230715e8,-5.871702289306898e8,0.8321031100707441,0.9253841728031366,1.0011378037963472,107.64079606901761,3.255203350272713,-0.31944702932272334,-0.13380913389048152,0.0022962114278357697,4.3540525091909394,3.970466781533713,-0.3194470010696196,0.35962912569302774,0.36038944926964617,0.3608664867407537,0.36005674269324134,1.398385485818142e-12,0.33528631066265513,0.3471256932047253,0.03865253489077531,0.038652534890612385,0.0031934628142504216,369.8026060025081,369.8026060040711,12277.025218479474,7.003432022133275e-10,0.12103584197350298,-0.01475347099810749,1.0,10.0,0.0,0.0,0.0027722563674342756,-0.28579843820124795,-2.119660269582183e-5,0.3858062773531353,0.20906514840407825,-8.463033303254083,-18.598682480647454,-1.374996299109716,-1.0567293751956117,-0.0479087751605264,4.349034755179206,-499.2902043697658,85977.36859565874,-1.97394684910891e7,5.664744048360228e9,3.8501646390229105,-455.3045988826951,78403.0819977521,-1.8000494586696412e7,5.165700188769143e9,-622.2433343464829,107244.0902159247,-2.462207628409268e7,7.065930478686284e9,146690.46502179853,-3.3679442900025934e7,9.66517054783625e9,-4.606857229876825e7,1.3220554857834679e10,1.808380565369144e10
5.0763740795214405,-0.6816930684249394,0.004052451665890749,2.1270095237905484,2.1246687920503815,4.00962496261151e-6,2.131999100128506,4.536533375754164,2.0500050465666395,4.351511989591727,5.375690901665446,8.810611492619621,1.138307573166477e-11,0.0018115294839347459,0.17304530586620764,379.6650293333241,64.62112416767597,-6608.759949366844,1.0783788862109543e6,-2.4058458650227025e8,12544.409331038003,52.37157706805562,-5376.466555957813,902617.4733337858,-2.045449517083513e8,160.67935902271418,-6623.5595748624555,1.1386402542287766e6,-2.615854048121736e8,-8222.166660699737,1.4422257568765692e6,-3.353641075290628e8,1.833206847770055e6,-4.3090974998120666e8,-5.547899191917319e8,0.8350333934419589,0.9267480795585403,1.0011126091136267,102.56754540308522,3.116235936614199,-0.3172590308251897,-0.132929549965633,0.0022677838436427496,4.389498939148085,3.9303953749298977,-0.317259005699367,0.3573509716347614,0.35809762815698853,0.3585688877065864,0.35778012607374254,1.2742106810940787e-12,0.3330761955218148,0.34488469298495866,0.03795736130368454,0.03795736130353784,0.0030938347050401055,379.6650293333241,379.6650293347953,12544.409331038003,6.578974440861555e-10,0.11946621647243517,-0.014399229400949343,1.0,10.0,0.0,0.0,0.0027862871372643268,-0.2830042636863187,-2.031910608593574e-5,0.38192059254304556,0.20614972493942402,-8.3507859454559,-18.29528915816357,-1.370242465989507,-1.0443905300678034,-0.047923874480227016,4.3844343715557965,-507.44847716195443,88092.97366473931,-2.038969782455572e7,5.898937728427129e9,3.8109121528422856,-454.37487409039187,78879.40383587638,-1.825715642739974e7,5.281971883051556e9,-609.7378789922889,105944.20780873534,-2.452148318853253e7,7.094301101792119e9,142291.50469890045,-3.2935201599756725e7,9.528469489733562e9,-4.423576476380308e7,1.2797840031561417e10,1.718898349313054e10
5.152329886533402,-0.666841293767483,0.003956258882911829,2.117860942202064,2.1155923525659874,3.7650051287831056e-6,2.1226677840442556,4.497199908036677,2.040880760772785,4.313645041347044,5.406156406396794,8.744928153667939,1.0345233379610012e-11,0.0017903227207167673,0.16237340659743754,393.59192448558184,65.53173887353569,-6795.150258171956,1.122526807599542e6,-2.5340744474409336e8,12903.808605877846,52.085743739625364,-5376.754342154892,914149.0444876519,-2.0966580292360663e8,170.96011380542154,-6444.276508982319,1.1221615873836908e6,-2.6096502387456653e8,-7784.1896458924475,1.3832852314794802e6,-3.256500693487237e8,1.7113686285829006e6,-4.0730258697499347e8,-5.1048361636902046e8,0.8389587694995173,0.9285713948144236,1.0010792165850044,96.0589570144767,2.9407930663202793,-0.31436241049035674,-0.13176473637500014,0.0022303369968673073,4.439434278256423,3.8720477050127724,-0.3143623890300229,0.35433154554186563,0.3550608153028714,0.3555250667858374,0.3547638189676002,1.1235864385298514e-12,0.3301494724923375,0.3419162563108708,0.037033901794810545,0.03703390179468329,0.002962993722314613,393.59192448558184,393.5919244869377,12903.808605877846,6.04710487251884e-10,0.11740265429071602,-0.013934050652056695,1.0,10.0,0.0,0.0,0.0028040458526141,-0.27931690869490605,-1.9195645328249363e-5,0.3767959821590088,0.20232279400433523,-8.191672111479647,-17.873501638952987,-1.3642342152661868,-1.0274145051096455,-0.0479440028004547,4.434304143552419,-519.0539389665903,91131.90373226567,-2.133283613686135e7,6.2419490257529125e9,3.7536550942848788,-452.7167806862068,79484.88307675238,-1.8606414532417685e7,5.444202185780731e9,-591.7557070767691,103989.59493191504,-2.4342660341106705e7,7.122616020091888e9,136045.18249995116,-3.1847355773070134e7,9.318474419250103e9,-4.1665666512985885e7,1.219130233972185e10,1.5949804837331429e10
5.230179328274385,-0.651844745412906,0.003862847807051869,2.1087453976573998,2.1065480313252087,3.531510296001195e-6,2.113372710454104,4.458184511437766,2.0317992956866573,4.276098219230375,5.438426950896408,8.67197693956088,9.386077997258557e-12,0.001769845098358002,0.15222161875640933,408.4869439185927,66.49670708615544,-6995.987211775633,1.1707869270424831e6,-2.6760899638720918e8,13264.958141429133,51.78147244102264,-5371.055265848434,925405.3083425128,-2.1495327300374976e8,182.5771094102942,-6247.725713160443,1.1027443032188625e6,-2.5976385355557e8,-7325.83250566727,1.319750697280149e6,-3.147495342224657e8,1.585368352838318e6,-3.822790034237411e8,-4.652878759049042e8,0.8429046748677286,0.9303999362776213,1.0010460572038646,89.83643086930994,2.776211260248877,-0.31148974324833817,-0.13060913523302342,0.0021934131779832895,4.492633689963153,3.8077501805435054,-0.3114897249454158,0.35133319199327956,0.35204599779721873,0.3525040003152433,0.3517697468042541,9.886366536647066e-13,0.3272482744529494,0.33897168832558155,0.03611411934323124,0.03611411934312116,0.0028344407263593287,408.4869439185927,408.486943919841,13264.958141429133,5.552144408787544e-10,0.11537237436292531,-0.013476859001764827,1.0,10.0,0.0,0.0,0.0028207445713985045,-0.27567332265472927,-1.8123609843288857e-5,0.3717357922484949,0.19856426197168464,-8.021206319556057,-17.43109077598432,-1.3586182275296643,-1.009798278542673,-0.047964119729705754,4.487434136114299,-531.5626858038056,94445.6208469902,-2.237326508096177e7,6.624762918398875e9,3.6904466159202878,-450.52918732679393,80047.95963252301,-1.89625966384103e7,5.614857241352762e9,-572.2514690864582,101767.69963216834,-2.4107795482916176e7,7.138358506327471e9,129377.06413146999,-3.0649061723396976e7,9.07523732602272e9,-3.8965160629244536e7,1.1537657057313082e10,1.4668214344361486e10
5.289836473816137,-0.6405029782205671,0.0037945887476189314,2.101931303257069,2.0997867612249728,3.3634744164996656e-6,2.1064260698784207,4.429134271686414,2.0250223805040473,4.248161840816633,5.463884176798462,8.612149656860579,8.71551810860315e-12,0.0017549892924672468,0.1449381458805996,420.3517583915492,67.25848712423141,-7156.930188424946,1.2099710931239366e6,-2.7927783255985284e8,13535.804179720046,51.54354468936234,-5362.386287789669,933594.3325889158,-2.1902115830289617e8,192.2453837392709,-6088.8120908444635,1.0861381440923326e6,-2.5844138357224226e8,-6970.226697027779,1.2691994837468588e6,-3.0578705200478077e8,1.4887829050249367e6,-3.62685277996063e8,-4.311098557098872e8,0.8458772353129627,0.9317745933302926,1.0010213437867264,85.35324963835261,2.6596491237179705,-0.3093511817850997,-0.12974856598768242,0.0021660646917141214,4.534822957367559,3.7554183502906127,-0.30935116555684555,0.34909853615568204,0.3497995786576454,0.3502533694077791,0.3495390264686675,8.968535739925629e-13,0.32509099564881194,0.3367800362740979,0.03542653516973565,0.03542653516963708,0.002739534265390299,420.3517583915492,420.3517583927216,13535.804179720046,5.203866833447495e-10,0.11387141546611822,-0.013139095473544495,1.0,10.0,0.0,0.0,0.0028325888990789138,-0.27296946171816905,-1.7352212022588708e-5,0.36798303002564314,0.19578995211941708,-7.885575482798705,-17.08523570082246,-1.354674147452398,-0.9961394248340614,-0.04797919527146012,4.529568632211101,-541.5887247868042,97129.98546000899,-2.322508099444765e7,6.941519615887335e9,3.63893042625221,-448.50634458450975,80436.33917945443,-1.92334064104219e7,5.748485897607574e9,-556.6181311761725,99917.72126347286,-2.3891665893979706e7,7.140746967032753e9,124113.81240159503,-2.9678138104123995e7,8.870208263914808e9,-3.686603750983535e7,1.101853838270838e10,1.3687185313650658e10
5.371108182422236,-0.6252560586187763,0.0037059414173431157,2.092877273522387,2.0908023849266058,3.148593916353587e-6,2.0971981106399826,4.390686418330517,2.0160411523510695,4.211231947209287,5.499598994218395,8.525098482687808,7.882895416291507e-12,0.0017358858135088405,0.13565302624335657,437.1830078292954,68.32837625631379,-7386.508018549613,1.266641320382595e6,-2.9636715157113546e8,13895.13935615049,51.217716516669675,-5344.3229750653945,944068.2022161144,-2.2456937280730978e8,206.51514350396278,-5861.573750180514,1.06113990064816e6,-2.5606258919869217e8,-6482.86843611682,1.1981748807399734e6,-2.927948841890146e8,1.3582299242564014e6,-3.3563638367824566e8,-3.856125503182595e8,0.8498576122755818,0.9336115256896348,1.0009886053965096,79.61534413251216,2.5130662345157524,-0.3065213551754653,-0.12860944861086937,0.0021300611651155314,4.594341860347475,3.6799159838648414,-0.3065213413695809,0.3461382285116145,0.3468243388718496,0.34727311694564666,0.34658488179759145,7.859898630951475e-13,0.32224220957312627,0.33388184389863,0.0345125525924703,0.03451255259238545,0.0026150160592107743,437.1830078292954,437.1830078303726,13895.13935615049,4.768456313148344e-10,0.11189904483562141,-0.012695441663511558,1.0,10.0,0.0,0.0,0.0028474960672329125,-0.2694029428397192,-1.636573890408118e-5,0.3630360626138086,0.1921499777999659,-7.693974988224724,-16.60481838890669,-1.3497876299142288,-0.9772978179328081,-0.04799927316288273,4.589010638564165,-555.8926250626216,101002.86679948698,-2.44678998126807e7,7.408888491686766e9,3.5645138185004646,-445.25261305065567,80900.13792083305,-1.9598022564019866e7,5.934287292848596e9,-534.4443426708126,97197.71944674297,-2.3546104476903796e7,7.129766974310493e9,116774.98355080528,-2.8289539295132723e7,8.566079544965271e9,-3.3988520068871334e7,1.029174150409896e10,1.2365042739285814e10
5.454395011309558,-0.6098686035074422,0.003619957923119125,2.083860858247702,2.081854745505327,2.943878267913882e-6,2.088010963376923,4.352570395636987,2.0071338359767137,4.174691553868455,5.537460401331873,8.429199695680147,7.116544119618982e-12,0.001717629536803119,0.1268388951152503,455.2814217638662,69.46446119143124,-7634.779583516349,1.3289392581298326e6,-3.154366275996373e8,14250.149272307197,50.888721891786055,-5318.070765258408,953899.1800293141,-2.302427892383353e8,222.47669118483927,-5617.043216741927,1.0327574840263738e6,-2.5292177011889508e8,-5983.931608115758,1.1234019930968052e6,-2.7864464208106e8,1.2269538070273155e6,-3.0777921254141384e8,-3.407493809616875e8,0.8538566580045807,0.9354527350628384,1.0009561160567808,74.14535757071556,2.376204030201189,-0.30371662521404735,-0.12747999465424334,0.0020945872008122446,4.657859260861718,3.5976227870754762,-0.3037166134854739,0.3432004258417872,0.343872433195204,0.3443168538962444,0.3436542319734101,6.871642261880457e-13,0.31942838919934463,0.3310131446853149,0.033601533440355075,0.03360153344028227,0.002492828910741418,455.2814217638662,455.2814217648549,14250.149272307197,4.3643584144272476e-10,0.10995962717696087,-0.012259283710312964,1.0,10.0,0.0,0.0,0.002861415397280836,-0.2658808327577123,-1.5425720818449033e-5,0.35815421025525107,0.1885771970815851,-7.48972609729439,-16.101937674184054,-1.3453449956091832,-0.9576994677235044,-0.04801931701967644,4.652446400041947,-571.3634367945344,105248.14573802272,-2.5848578581798196e7,7.935096640263365e9,3.48330399634774,-441.3088735344654,81291.41164524297,-1.9964887939344466e7,6.1288978922905445e9,-510.789316392597,94181.61425161645,-2.3130676872766815e7,7.100743266399602e9,109112.36424073782,-2.6798457797421843e7,8.226691931224241e9,-3.1047798423348695e7,9.531179698226536e9,1.1042516723787384e10
5.518207731559091,-0.5982371900356559,0.0035571929464917585,2.077124412432738,2.075169313605669,2.796811121301231e-6,2.0811485664573603,4.324204776161424,2.000509964859143,4.147559660741724,5.5673503364254815,8.351131174656341,6.58276763185361e-12,0.0017045230610109186,0.12052697942655817,469.7682067233149,70.36300109658109,-7834.38597458355,1.3797794197801014e6,-3.3121249795526683e8,14511.923398757146,50.6454517697254,-5292.508380562283,960755.2532371818,-2.3456682765486088e8,235.6297436623754,-5422.657103551293,1.00919629072288e6,-2.500302974484581e8,-5604.792924520815,1.0651923369206542e6,-2.673105897215662e8,1.1289528211517937e6,-2.8654427348637325e8,-3.078919268668274e8,0.8568676759326433,0.9368361937735318,1.0009319164865125,70.21476532417098,2.279693491339031,-0.3016298400605379,-0.1266393625104025,0.0020683310157048065,4.708309846940339,3.5313144766067754,-0.30162982969155044,0.34101220286036554,0.34167415731353123,0.34211571823372566,0.341471986690641,6.202607267950845e-13,0.3173433820949065,0.32888241268915186,0.03292006124918772,0.03292006124912294,0.0024027321419316312,469.7682067233149,469.7682067242413,14511.923398757146,4.080708970094962e-10,0.10852664041768567,-0.011936981683000404,1.0,10.0,0.0,0.0,0.002871222305071618,-0.2632685791150747,-1.4750159316534889e-5,0.3545357667855227,0.18594148599241783,-7.328073596352478,-15.709893680538283,-1.3423172255368523,-0.9424816411952627,-0.04803432220092911,4.7028324161177295,-583.8031100640957,108703.68011731622,-2.698623484303931e7,8.374013618392094e9,3.417806345826512,-437.86346028705543,81529.83159664109,-2.024019033862411e7,6.280669181631323e9,-492.1184635198922,91723.3897894831,-2.2770792387394994e7,7.065931669936382e9,103188.07667576155,-2.5617791739638325e7,7.949374315839457e9,-2.882071587178126e7,8.943272438641216e9,1.0061435748658157e10
5.605121232779406,-0.5826096256020317,0.0034757685042371084,2.068178587786884,2.0662907607101126,2.609083586322199e-6,2.072037602684866,4.286684057564871,1.991765179350711,4.111773293473391,5.609317518436911,8.238414175995606,5.922510513513297e-12,0.0016878714198177095,0.1124956203004766,490.4236908847667,71.62744291752416,-8120.085639568741,1.4537010493132612e6,-3.54483308284936e8,14852.58086771417,50.33510675380982,-5249.935029097694,969070.934957453,-2.404035258759803e8,254.82817165060843,-5149.607903111563,974720.5347955151,-2.454185482475813e8,-5096.690836541543,985282.8954405043,-2.513143817713129e8,1.0002094899057808e6,-2.5805837796825704e8,-2.6563324169888315e8,0.8608972778912025,0.9386838505741831,1.000899879011782,65.19791423708028,2.1588732219238715,-0.2988702021868249,-0.1255272879986691,0.0020337907141806466,4.779601798331339,3.436661568061135,-0.2988701933991291,0.3381152286536087,0.33876445238734326,0.339202716124365,0.33858375234796406,5.398327539534912e-13,0.3146005789056725,0.326071174346832,0.03201361201749376,0.03201361201743849,0.002284681661993002,490.4236908847667,490.42369088561514,14852.58086771417,3.7269698920688925e-10,0.10664469151818179,-0.011513529663040522,1.0,10.0,0.0,0.0,0.0028834757232042603,-0.25982492407777374,-1.3887327510796699e-5,0.3497687169168765,0.1824854021725612,-7.101140403072812,-15.167369632040113,-1.3387042122720088,-0.9214725105863719,-0.04805428488817482,4.77403348715121,-601.6103621047474,113714.56574987741,-2.865742023100225e7,9.027164956774334e9,3.324231322124903,-432.574873143286,81763.9899701361,-2.060549586837876e7,6.490786444921288e9,-466.0684334573732,88185.93198662403,-2.2223901483739384e7,7.000588035363451e9,95108.99830647992,-2.396942039302692e7,7.550430627490751e9,-2.5852006240354523e7,8.143459139429642e9,8.783065141167309e9
5.6717014154621275,-0.5708011652904638,0.00341637234516611,2.0614973751304744,2.0596594492221407,2.4743809952136685e-6,2.065234629978416,4.25877178362072,1.9852801137964178,4.085243097347633,5.642467715304515,8.147128585137146,5.463797324294594e-12,0.0016760315963114626,0.10675121304065649,507.01395530332974,72.62885161313356,-8350.30573782457,1.514243919350431e6,-3.738281430350288e8,15100.041692082454,50.12070574391143,-5211.20062592285,974590.3954195603,-2.448184713366368e8,270.5214959066951,-4935.160952145294,946580.7867692757,-2.4136872641568932e8,-4716.63751569187,924062.0011663862,-2.3872447816660666e8,906014.7615281707,-2.367737559401961e8,-2.3542874260020593e8,0.8639301568939262,0.9400716328177843,1.0008760258865825,61.59960440281872,2.0739359797145354,-0.2968177845755179,-0.12469991053603545,0.0020082376992671324,4.836292906006175,3.3609451706703553,-0.2968177768202138,0.3359583073690421,0.3365984703778076,0.33703462907603904,0.3364339312031092,4.855590977196406e-13,0.31257377493379596,0.32398645796226977,0.03133525919488638,0.03133525919483743,0.0021977173115203287,507.01395530332974,507.0139553041234,15100.041692082454,3.479066599306788e-10,0.1052546959092623,-0.011200556808714129,1.0,10.0,0.0,0.0,0.002892063368987684,-0.257271841271114,-1.3267731432544191e-5,0.3462367475537393,0.17993675915996293,-6.922401002714314,-14.745827567298356,-1.3363258153254576,-0.9051610786331818,-0.04806921882404225,4.830652597220666,-615.9617858433786,117807.42841609298,-3.0040820374805056e7,9.575118834955317e9,3.24932069417608,-428.0588960894031,81869.55538591463,-2.087668524266831e7,6.654170047366869e9,-445.73973168899886,85342.12292119107,-2.1762187794507213e7,6.936411929161708e9,88958.77510983183,-2.2685249520115484e7,7.230625314357458e9,-2.3647434163740687e7,7.537317987540752e9,7.857018925511097e9
5.76236922339717,-0.5549415976469588,0.0033393693383520114,2.0526281015522176,2.0508559856147297,2.3026412390769203e-6,2.056205794999018,4.221863877683148,1.9767438193628557,4.050307969880907,5.689042315125845,8.016041170247869,4.8978473039738615e-12,0.00166115939325245,0.09945059638399684,530.7545033977245,74.04011310651593,-8680.61165595914,1.6026078896689527e6,-4.025100196335413e8,15416.566161232824,49.87326175151049,-5149.8740601893205,980843.4131481772,-2.5072851766464517e8,293.22542381982873,-4637.752171588256,906088.8421921493,-2.3515545309638712e8,-4215.852534056416,841434.8566270609,-2.212762805021319e8,784906.3526578828,-2.088222166609589e8,-1.9757997777791297e8,0.8679875179663532,0.9419243859472975,1.0008444596907902,57.01555779241602,1.9679399355017888,-0.29410463759278804,-0.12360577793737393,0.0019746377854896555,4.91650392827251,3.2536871643216436,-0.2941046310353596,0.3331039118125406,0.33373261807143206,0.3341664331397788,0.33358968371845305,4.2052792395323503e-13,0.30991533168653046,0.32124052646122225,0.030432525419929635,0.030432525419888123,0.0020838844011488037,530.7545033977245,530.7545033984499,15416.566161232824,3.1703963925481007e-10,0.10342986988773668,-0.010789264966557245,1.0,10.0,0.0,0.0,0.0029027317159785087,-0.25390743041141667,-1.2476985191183327e-5,0.3415853671876924,0.1765960655472224,-6.672842562903398,-14.164805222452172,-1.3336172874152181,-0.8826546871724259,-0.04808907300609058,4.91076211000926,-636.5565945746207,123764.49966136261,-3.208302912295244e7,1.0395559952136185e10,3.1431328596550743,-421.26691108470845,81906.13172773269,-2.1232233896307863e7,6.879679139481531e9,-417.7180026036806,81307.01091271212,-2.1076925957117952e7,6.829355792622871e9,80709.14733467592,-2.092275391010031e7,6.779400543011833e9,-2.076968108847326e7,6.72981070158321e9,6.680583267766832e9
5.831815366225617,-0.5429619758261429,0.003283233674983042,2.046006267868149,2.0442829749552613,2.179556901531067e-6,2.049466371143952,4.194416464029379,1.9704329987442692,4.024452618702986,5.725858270834592,7.910466354232095,4.505684297459769e-12,0.0016507268386713617,0.09423485481247577,549.8950816956436,75.15956058132625,-8947.43781456096,1.6752650248286566e6,-4.2648004674641466e8,15641.964968026059,49.727889521284126,-5096.235358524258,984598.1691903428,-2.5515870142957866e8,311.6093811460289,-4407.25506670611,873578.8188951926,-2.298754990843181e8,-3847.9438546942424,779252.5943714973,-2.0779819329393503e8,698306.0597077896,-1.8840175300008094e8,-1.7126935108730388e8,0.8710402415341197,0.9433155234116432,1.0008209661548846,53.73403617444047,1.8936680543659683,-0.29208751116102116,-0.12279202819423972,0.001949791046581819,4.980373760768278,3.16856610804826,-0.2920875053838154,0.3309794768991714,0.33160004144917443,0.33203242784513337,0.33147334044699756,3.7679315496471744e-13,0.30795689017450933,0.3192077301837971,0.029756592372876065,0.029756592372839483,0.0020001135458267752,549.8950816956436,549.895081696321,15641.964968026059,2.954418009728662e-10,0.10208251075459207,-0.010485190446815545,1.0,10.0,0.0,0.0,0.0029101613350358407,-0.25141394064122746,-1.19095659120052e-5,0.338140285605049,0.17413333641994527,-6.4774447137197155,-13.71539804047806,-1.331948048479729,-0.8651974351660126,-0.048103915905310185,4.974551379370638,-653.1980888041852,128649.12409220166,-3.3782280876154125e7,1.1088283789643452e10,3.0588107925677663,-415.5723706432092,81848.09819785612,-2.149268763165984e7,7.054497213049746e9,-396.1266632608211,78109.09520031387,-2.051085391111733e7,6.732231767754259e9,74537.83286329042,-1.957387241739891e7,6.424688133801475e9,-1.867966656557705e7,6.131193788600487e9,5.851106611301621e9
5.9263766028994205,-0.5268773132139,0.0032104986211154147,2.0372182852618925,2.035559392924378,2.0228113246207124e-6,2.040524357955101,4.158133141751653,1.9621528441886764,3.9904640118869192,5.777625956718689,7.7597319767175215,4.023112388371476e-12,0.001637835780993082,0.08761330504542582,577.3966693084617,76.7399344120745,-9331.277575342947,1.7817566005874295e6,-4.622215604596189e8,15923.605958681579,49.607526745132965,-5014.023961664988,988200.6350757447,-2.6103056906255707e8,337.9343292530573,-4092.0213007940665,827567.633123287,-2.220072155007204e8,-3372.3377539288963,696898.2424085848,-1.8947954248428825e8,589639.2152348045,-1.622167716787194e8,-1.3925731544705608e8,0.8751229524436852,0.9451722190014349,1.0007898856442647,49.56171174561713,1.8012919449328446,-0.289421814650549,-0.12171622745224255,0.001917131851690428,5.070877550467332,3.048986902615435,-0.28942180977659626,0.328168957527376,0.3287792423369126,0.32921013641433616,0.3286742077667609,3.2457033237998576e-13,0.3053962753476501,0.3165348018162933,0.02885652655874936,0.028856526558718554,0.0018905765898498722,577.3966693084617,577.3966693090791,15923.605958681579,2.6859072106784737e-10,0.10031414259861092,-0.0100854410950332,1.0,10.0,0.0,0.0,0.0029193271765152124,-0.24812898521448107,-1.1185883615107924e-5,0.3336046386632404,0.17090614509241292,-6.206393174525251,-13.099163007291004,-1.3302290401892374,-0.8411433731443606,-0.04812363695618081,5.06494136380993,-677.1471611937766,135788.3923121431,-3.630466532588953e7,1.2132643487435661e10,2.940291262292381,-407.15186434110944,81646.20649218124,-2.1829098552533478e7,7.295058510639484e9,-366.7619531391479,73637.77056732072,-1.9687946575840913e7,6.579507432211382e9,66411.87075303154,-1.7756813798463814e7,5.934142674352953e9,-1.6015073345804825e7,5.35207986763283e9,4.827109603270752e9
5.998802213929654,-0.51473049300348,0.0031575002087161526,2.030658542265629,2.029047440461519,1.910599296690487e-6,2.0338511418277583,4.13115573861877,1.9560516195330535,3.965351398996072,5.818585569150538,7.639044956561073,3.6896129442509156e-12,0.0016289738486150811,0.08288750586796147,599.6650113293398,77.99594175733833,-9642.210636898159,1.8697047250149313e6,-4.9226855936349255e8,16118.673959437601,49.58831078759628,-4944.054279657416,989741.7949969001,-2.6538472322069195e8,359.0206601456707,-3851.2318500349834,791233.1036339274,-2.1549329434271646e8,-3029.927579416247,636138.2920578618,-1.756110751175261e8,513919.9694578258,-1.435629246427797e8,-1.1769291186942147e8,0.8781940497554208,0.9465660057392864,1.0007667593039782,46.580806158018916,1.7367870699648493,-0.28744042254985475,-0.12091628785815463,0.0018929879570508967,5.143061767516813,2.9549004032559747,-0.2874404182629392,0.32607769288475424,0.32668068265096356,0.32711074956598385,0.32659190344154726,2.895744489132363e-13,0.3035160309830015,0.31455941669941173,0.02818211510928609,0.028182115109259085,0.0018100534384373125,599.6650113293398,599.6650113299154,16118.673959437601,2.4983061435748157e-10,0.09900873376368757,-0.009789759362124967,1.0,10.0,0.0,0.0,0.0029256613665508214,-0.2456948976880613,-1.066688725083893e-5,0.3302460102351121,0.1685275752057558,-5.995632570625835,-12.62522226355581,-1.329337158361113,-0.8225183173930637,-0.04813837225106303,5.137035073860629,-696.5578275729328,141668.3277338539,-3.841568352751808e7,1.3020796599417397e10,2.8469947153404616,-400.20197069193273,81394.45367163711,-2.207143699525731e7,7.480998736701389e9,-344.4516443290056,70146.84035978545,-1.902146274286075e7,6.447225597607402e9,60450.56382404093,-1.6392953632473763e7,5.556305961932646e9,-1.412764283532096e7,4.788499404277165e9,4.126793062378914e9
6.072546384250058,-0.5025122910149917,0.00310580397416143,2.024125669879071,2.022561934215636,1.8028176926028655e-6,2.027206533883618,4.104378943571819,1.9500503879964501,3.940574905256425,5.861490196120474,7.51170762515493,3.37899321525489e-12,0.0016208422741314573,0.07835984285959728,623.4937401572461,79.3172367420455,-9974.819859359419,1.965430970994351e6,-5.254996545780341e8,16298.189723724881,49.6458551731796,-4866.758264878012,990196.2418600864,-2.6967485955318344e8,381.225015027624,-3608.173357585016,753514.4037377317,-2.0846984274578166e8,-2702.245121712552,576745.7319070704,-1.6175142312268075e8,443629.65118279494,-1.2590996983785443e8,-9.829222988506094e7,0.8812728182937916,0.9479608262389967,1.000743790572689,43.72360157673927,1.6761961534510403,-0.28547430153866293,-0.12012225102151752,0.0018691419519967698,5.219219390245832,2.85722623934721,-0.2854742977707477,0.3240006644633385,0.3245967000878904,0.325026175732758,0.3245241726168211,2.578380546213939e-13,0.30167203955863436,0.31261008176341487,0.027508008368629263,0.027508008368605653,0.0017309353519231203,623.4937401572461,623.4937401577821,16298.189723724881,2.3218459473537574e-10,0.09772097701405039,-0.009497493256163532,1.0,10.0,0.0,0.0,0.0029315454954072467,-0.24328598836404033,-1.0167497327072974e-5,0.32692399517945214,0.16618432721654638,-5.778916734570535,-12.142227955019782,-1.328801870942478,-0.8033946606838251,-0.048153057650047584,5.21309742993052,-717.3345052615855,148053.45499707005,-4.074136528550739e7,1.401347324104133e10,2.7501058784926258,-392.7007670190413,81051.03659663383,-2.230363273782944e7,7.671597341078447e9,-322.0305836231198,66556.40522940313,-1.8314998566646867e7,6.299659414756946e9,54651.021497984024,-1.5039665293898659e7,5.173069826051972e9,-1.2350045505624268e7,4.247952096585145e9,3.4882760402007103e9
6.172974442196644,-0.48610950814419723,0.003038853279176803,2.0154566422334885,2.0139554242283566,1.6657630001697433e-6,2.018391190355382,4.068985299195743,1.9422138176064703,3.9080772687059415,5.921920952799521,7.33147527615356,2.9982081399370632e-12,0.001611203469217864,0.07261894627166429,657.9675888857228,81.18870542508733,-10455.38891896321,2.1067087626700737e6,-5.755134684768597e8,16510.77480042422,49.87079610331149,-4752.074900030792,988971.4537212258,-2.7526021326920795e8,412.486304291686,-3283.0307289694424,701404.8024683042,-1.9835155490904048e8,-2291.6702179926488,500443.26043605397,-1.4347858243116304e8,358878.33450368466,-1.041342036165542e8,-7.580310920274866e7,0.8853898431815338,0.9498222160675767,1.0007134088781262,40.10096590644932,1.6012186644963675,-0.2828763345181578,-0.11907262766270307,0.0018378049916437365,5.327433859941719,2.721782320883287,-0.28287633134936124,0.3212532662445483,0.321840537444417,0.32226956995227957,0.3217896621317729,2.201399191577223e-13,0.29927225706827143,0.31005270297665377,0.026609237695658733,0.02660923769563908,0.0016276405466514514,657.9675888857228,657.9675888862096,16510.77480042422,2.1028920861657103e-10,0.09603097481182542,-0.009112904070340228,1.0,10.0,0.0,0.0,0.0029387110569911745,-0.24011276485848432,-9.530958008820011e-6,0.32255083977945,0.16311396623655344,-5.481548301642116,-11.486032179434131,-1.328669815874009,-0.7771306332366283,-0.048172558009617505,5.3211768780872575,-747.3821142022723,157452.17006356403,-4.422570942833179e7,1.552723501008484e10,2.6157010598283446,-381.8378671166515,80442.38625886188,-2.25949353164553e7,7.932871300369569e9,-292.1868920424927,61647.078060885055,-1.731564423216762e7,6.079361234250644e9,47240.47536603682,-1.326985583582282e7,4.658922551975124e9,-1.0169338500092274e7,3.570368416193436e9,2.736153950140051e9
6.249916189278375,-0.4737222573479489,0.0029900854944920514,2.0089853814076166,2.007530593329718,1.567785122661308e-6,2.0118121573518564,4.0426677701313185,1.9364666175289282,3.884116128231197,5.9698263879541145,7.188429822835732,2.73605877136433e-12,0.0016049324343646336,0.06852616336723133,686.0867704602355,82.68151306883503,-10846.475114758552,2.2242363506888202e6,-6.179701582237096e8,16648.282242877012,50.1755701226269,-4657.245510204439,986577.479307718,-2.7932033858284265e8,437.0872926208808,-3040.3098161799107,661244.5164197725,-1.9023707755038932e8,-2005.6781020883432,445916.7385887758,-1.3007414898605812e8,302273.1124654233,-8.924385010257162e7,-6.141631561730369e7,0.8884868292831215,0.9512195712079825,1.000690802447658,37.520085074193894,1.5491378677618988,-0.2809452325406725,-0.11829212115966149,0.0018146401017358274,5.414006358010458,2.616623241683212,-0.2809452297601766,0.3192089593167746,0.3197900213210074,0.32021896468820166,0.31975536543484934,1.9501435178827823e-13,0.2975181913351807,0.30816669590815404,0.025934817515432012,0.025934817515414935,0.0015518225900658684,686.0867704602355,686.086770460688,16648.282242877012,1.9501985098884207e-10,0.09478332826835324,-0.008828111240815376,1.0,10.0,0.0,0.0,0.0029435902795347064,-0.23776133491746848,-9.074655081944193e-6,0.3193123892159482,0.1608508336819534,-5.252951496984636,-10.986327960749893,-1.3290289198922052,-0.7568699478169718,-0.04818712201464334,5.407641614239473,-771.8645519464387,165251.43384399297,-4.717040272050902e7,1.6830114869602158e10,2.511314692237778,-373.0478351644773,79867.23763536225,-2.279780376980266e7,8.134118548271612e9,-270.0157214457556,57900.63792631398,-1.6527520182371661e7,5.89691915946704e9,41972.9546418862,-1.198180866298971e7,4.27503673043285e9,-8.686320774520263e6,3.0992351344470015e9,2.246824502985678e9
6.354739503484735,-0.45708939828666817,0.0029269304928126916,2.00039631360839,1.9990028532964426,1.4433081369109173e-6,2.003081955491471,4.007873594561908,1.9289854150081378,3.8527263811497505,6.0374098802771785,6.987231101008283,2.415559008669258e-12,0.001597939969284993,0.06333980264879728,727.0037256686929,84.80240563120043,-11413.537426763583,2.39866439877032e6,-6.823510620394235e8,16799.839340752158,50.80589399808422,-4519.020508644288,981274.1881782364,-2.845191116612293e8,471.2632287146694,-2721.1036169368754,606725.2712604648,-1.787907515854048e8,-1656.1036392471165,377515.47757193213,-1.1280844300002074e8,236154.16412179486,-7.142980126463383e7,-4.537089870978807e7,0.8926290204761115,0.9530847143179441,1.0006608946563764,34.25429621203611,1.4849379534026192,-0.27839304058304615,-0.11726017278699832,0.0017841942592612611,5.537324466648606,2.4722169903447586,-0.2783930382499998,0.31650435783908737,0.3170776023460937,0.31750672909510264,0.3170645377902281,1.652871011509693e-13,0.2952424025881484,0.3056954745642492,0.025034519445817187,0.025034519445803094,0.0014529436030197751,727.0037256686929,727.0037256691027,16799.839340752158,1.760957883293111e-10,0.09314559774788961,-0.008452974275033194,1.0,10.0,0.0,0.0,0.0029494576451603296,-0.23466315924616754,-8.493104289807501e-6,0.3150483571097145,0.15788478946876483,-4.941969456748952,-10.312593204752478,-1.3301537512657016,-0.729129765285793,-0.048206458541690235,5.530806561898172,-807.4201483044793,176799.74782692565,-5.1615947932478055e7,1.8835593440669426e10,2.3679290109139193,-360.48502509050974,78934.9406541157,-2.3044726225437477e7,8.409437483232311e9,-240.9936141533559,52862.55990566184,-1.5433003569138175e7,5.631782110138501e9,35399.255609290994,-1.0335449265633825e7,3.7715923084427986e9,-6.921604882610418e6,2.525827218027857e9,1.69154077295042e9
6.435089140319709,-0.4445246179192066,0.002880924857131161,1.9939826932509042,1.9926348188069163,1.3543984699869886e-6,1.996564362748703,3.9819933392532314,1.9235153258211302,3.8296062550349417,6.091080923806352,6.828547664037952,2.1955250469887055e-12,0.001593792860831123,0.05964424642883926,760.5848689209082,86.4999502422864,-11876.712905318269,2.5446204728544853e6,-7.374342770665029e8,16888.087043128446,51.48035954514235,-4406.576713024325,975619.7925426206,-2.8822631162110144e8,497.78736251776877,-2486.996198841263,565449.588301936,-1.6979664672711784e8,-1418.8952668113416,329843.84517807164,-1.0044609101968738e8,193459.1049254124,-5.96370580845067e7,-3.5521512306097925e7,0.8957458918792678,0.9544853212854082,1.0006386344372535,31.932382720147086,1.440522668889954,-0.27649538541133484,-0.11649256891253625,0.0017616827190343378,5.636244471835882,2.361214595243389,-0.2764953833677873,0.31449131256624085,0.3150590239989597,0.31548850063327855,0.3150621226469101,1.455571937281744e-13,0.293583786103336,0.3038749419185937,0.02435802691188306,0.024358026911870913,0.0013804479928041509,760.5848689209082,760.584868921288,16888.087043128446,1.6291352115821242e-10,0.09193613826868892,-0.008174858836125202,1.0,10.0,0.0,0.0,0.0029533938785098806,-0.2323665940373833,-8.076221888298732e-6,0.31188971825963985,0.15569782607306742,-4.705039326225794,-9.803649657036773,-1.331508226001698,-0.7078017720553138,-0.04822089974556682,5.629603961144295,-836.5200836410518,186442.8987315941,-5.540328663104476e7,2.0578718893893547e10,2.257684154943263,-350.44758733705703,78107.4660186103,-2.321037892143218e7,8.62114662919987e9,-219.80486005576262,49082.933260464015,-1.458546202810131e7,5.417550741408876e9,30841.20336418548,-9.165541976648647e6,3.404402835753004e9,-5.759627548037339e6,2.13933550797404e9,1.3443636931280644e9
6.516976668107086,-0.43187974410554886,0.0028360500507102955,1.987591930869015,1.9862893128720176,1.2691579774954124e-6,1.9900711983544797,3.9562913688070753,1.9181689536907163,3.8068487107671336,6.147498569801739,6.663296138319336,1.9917621272174644e-12,0.0015906545222171013,0.05610781702679802,796.9702896959701,88.29790400971176,-12375.894484781009,2.7053870355462264e6,-7.993365688867462e8,16953.34089722977,52.36109010092082,-4286.737241906028,968452.2541974693,-2.9174110385052335e8,524.9372987021653,-2259.0864339167433,524151.4881047532,-1.6051155003531325e8,-1203.6317983740441,285559.49683355866,-8.868890791417952e7,156440.98385322563,-4.918695095523916e7,-2.73687423987418e7,0.898872131408625,0.9558876886119096,1.000616515558615,29.716233177580193,1.3991451695664319,-0.27461140717392085,-0.11573023128524783,0.0017394407707739046,5.741169389334014,2.2483264037902497,-0.27461140538537765,0.31249102732242967,0.3130534752346782,0.3134834720559333,0.3130727082616197,1.278178671129045e-13,0.29196709806890714,0.3020826733796421,0.023680015189148716,0.023680015189138277,0.0013093835156220675,796.9702896959701,796.9702896963219,16953.34089722977,1.5054430759213974e-10,0.0907423622927332,-0.007899336766710683,1.0,10.0,0.0,0.0,0.002956944105696792,-0.23009254210558666,-7.675146844202517e-6,0.30876386619374785,0.15354213948153841,-4.4658278913611476,-9.293382414212687,-1.3333252276586944,-0.6860483198700237,-0.04823528930341635,5.734399044135577,-867.94973052264,197048.06747685443,-5.9644444093550205e7,2.2566329506225468e10,2.1455462288282248,-339.902750541111,77167.11895848862,-2.3357701350676656e7,8.83732909711901e9,-199.2545900822479,45329.78413146197,-1.3720864202726131e7,5.191255331199696e9,26625.191901018938,-8.05995896099633e6,3.0494656943672395e9,-4.734587680964893e6,1.791327998233738e9,1.0522680308536267e9
6.600453659659357,-0.4191519283087164,0.0027922745462880486,1.981222757978104,1.9799650873785775,1.1874624470387586e-6,1.9836011576955443,3.9307616582815736,1.9129482380909124,3.784452584803167,6.20684923384134,6.491613528213856,1.8032819215349686e-12,0.0015885946818321069,0.0527241359796839,836.500667976743,90.2053225812464,-12914.658536503699,2.882891138006182e6,-8.69128851004568e8,16994.672811215863,53.482766787177205,-4159.6812105551935,959707.4810501129,-2.950366464435882e8,552.5711407285837,-2038.7952833806019,483116.64951993484,-1.5099553740223473e8,-1010.3853518984272,244841.8290298056,-7.761625828656384e7,124790.22603114747,-4.004952961235323e7,-2.0734757039965782e7,0.9020083455502413,0.9572920783193767,1.000594533292924,27.60282657954226,1.3606634042315422,-0.2727406705293518,-0.11497298517133683,0.001717461792546976,5.8525920971676655,2.13397226144766,-0.2727406689652876,0.3105030736557476,0.31106051601759943,0.3114911932908544,0.3110958526127972,1.1189712410245474e-13,0.2903926326175074,0.30031859591301724,0.0230000736587915,0.023000073658782566,0.0012397568666055183,836.500667976743,836.5006679770684,16994.672811215863,1.3894279058789544e-10,0.08956384471168602,-0.00762624124582029,1.0,10.0,0.0,0.0,0.002960118659593821,-0.22784036162471788,-7.289253121402281e-6,0.30566989561937685,0.15141688650631574,-4.2251920369145335,-8.783508524296018,-1.3356289649073245,-0.663893833956595,-0.04824962815642576,5.845684089725287,-901.9605066432221,208742.38832051496,-6.441010133568424e7,2.4842221142208206e10,2.031934620508925,-328.873734142682,76111.85656737768,-2.3485275000437915e7,9.057995265117493e9,-179.46400948683043,41627.97087006284,-1.2844836372935332e7,4.9541028006006155e9,22765.102290963532,-7.0252454515089765e6,2.7095548009870825e9,-3.842306314523046e6,1.4819408306427264e9,8.105198647157893e8
6.714322175907511,-0.4020474281965775,0.0027355647369492844,1.9727619421708589,1.9715637555791699,1.0838457173637215e-6,1.9750081778807018,3.896979817644134,1.906184777494167,3.7551486271173182,6.290896143068918,6.253017257116473,1.5741428846582206e-12,0.0015876632844479845,0.04843963976836666,894.7904256493023,92.93680250991625,-13701.499994018775,3.1494856047724397e6,-9.766866049866412e8,17011.276223741475,55.42265160396973,-3979.474649890659,945490.7750074944,-2.990393770288685e8,589.8975635196134,-1759.19923339448,429309.85063876386,-1.38061143076832e8,-786.4056962658719,196282.72117346697,-6.402892760511114e7,90264.23638220449,-2.981181958320709e7,-1.3928387614677567e7,0.9062065463007739,0.9591682010699033,1.0005654281004868,24.939780234267467,1.3136228361427489,-0.2702662170267407,-0.11397094826696816,0.0016885544535586248,6.012208309591658,1.9800025824881764,-0.27026621572053205,0.30787092499068613,0.30842207542707073,0.3088538927431723,0.3084788325769926,9.322634315109972e-14,0.2883591331892462,0.2980100073578467,0.02208975363554738,0.022089753635540162,0.0011491756990797723,894.7904256493023,894.7904256495949,17011.276223741475,1.2459458767016102e-10,0.08801551246259072,-0.0072656022044623614,1.0,10.0,0.0,0.0,0.0029637840325127812,-0.22487039732602948,-6.797308340109842e-6,0.30159267568562453,0.14862915008436667,-3.9037031639831943,-8.107402074459214,-1.339503225647622,-0.6337803429960673,-0.04826866929630737,6.00510342723595,-951.8210569721516,226287.76408192352,-7.172772266060178e7,2.8418824539681824e10,1.8789421685300596,-313.4644373450601,74523.63669247454,-2.3622181985942874e7,9.359207576987446e9,-154.44944518322262,36814.44586213789,-1.1669284786055796e7,4.623419576004147e9,18183.73570765218,-5.764590565960529e6,2.2839549609311733e9,-2.847668939528522e6,1.1282666817962718e9,5.573600234651048e8
6.8017186724466505,-0.38911498509566644,0.002694238816505543,1.9664384708823472,1.9652845875598877,1.009973406761557e-6,1.968587287642251,3.871830044311844,1.9012608852438404,3.733583821490087,6.357898624426869,6.067110460960496,1.4177876377095427e-12,0.0015884436867184548,0.04538912134825205,943.3030364941042,95.14214059516816,-14348.762969108458,3.3752685640449147e6,-1.0702443596679609e9,16994.139575601177,57.27142292878956,-3836.6321688775383,932838.215059028,-3.0170636069007754e8,618.0328469202868,-1561.6265733818016,390001.6022703536,-1.2826553976375343e8,-642.7775558162614,164202.48989191154,-5.4782579407642394e7,69543.90612547837,-2.3492032669584993e7,-1.0109530628733953e7,0.9093683513060605,0.9605782994825142,1.000543747329489,23.055091363887435,1.2813743598207918,-0.2684247884333496,-0.11322494436874599,0.0016671649884531007,6.140991532466121,1.8640284967830358,-0.2684247872934187,0.3059101800722863,0.30645688456713216,0.30688971964806155,0.306529666649396,8.095459300364905e-14,0.2868831516990756,0.29631082818399374,0.021403672397567387,0.021403672397561274,0.0010829507407652207,943.3030364941042,943.3030364943739,16994.139575601177,1.1462210468022589e-10,0.08687105008864218,-0.006997533479011648,1.0,10.0,0.0,0.0,0.002966119629029801,-0.222666909531458,-6.44455168140985e-6,0.29856980016336554,0.14657184092646716,-3.663348594285138,-7.605543018917736,-1.3430476323077296,-0.6108079301038339,-0.04828289281502514,6.133728049685794,-993.0280107198789,241140.0949086579,-7.807240615222824e7,3.1595031473719315e10,1.763690785296292,-301.4233200004314,73195.5667045051,-2.3698066531458817e7,9.590343083286127e9,-136.8445116994709,33326.62901118431,-1.0789952275602065e7,4.36657329484548e9,15171.483519710542,-4.912766617357605e6,1.9881418395794754e9,-2.236808306689294e6,9.052196556516469e8,4.121547937007314e8
6.89088347362057,-0.37609100899630865,0.0026539188971896853,1.9601331364821968,1.9590233094416774,9.392805487216908e-7,1.9621859666878139,3.84683602180177,1.89646422549261,3.712368132426251,6.428559097315115,5.875563238092847,1.2738163646058252e-12,0.001590606870673403,0.04247224030361691,996.5393317782812,97.49721967600941,-15050.431359008338,3.626576844475333e6,-1.1769291271596453e9,16951.28010214612,59.518375746205606,-3687.633188101992,918422.4193451678,-3.0404609217747355e8,646.0878694736234,-1375.5771164323849,351893.85258859844,-1.1846905287641771e8,-518.8864501203949,135795.9994749921,-4.637901832490972e7,52719.21394449362,-1.823145135873668e7,-7.192581658037091e6,0.912541873477155,0.9619911561073032,1.0005221903497286,21.264116331078004,1.2515862887911562,-0.266595411228943,-0.11248355454220041,0.001646020013517722,6.278282708308872,1.7481953326893356,-0.266595410235035,0.30396060475478076,0.3045030863743172,0.3049370689370683,0.3045918560638229,7.002123040790042e-14,0.28544891049494325,0.29463892162428656,0.020714287112465257,0.020714287112460098,0.001018217500700623,996.5393317782812,996.5393317785296,16951.28010214612,1.052844180591817e-10,0.08574064157600544,-0.006731370287534901,1.0,10.0,0.0,0.0,0.0029681106539567372,-0.2204835038378145,-6.105097953822062e-6,0.2955762843097942,0.14454256334743187,-3.4247578074965848,-7.110301268671382,-1.3471730200517782,-0.5875464797297125,-0.04829706687472943,6.270850353319419,-1037.9190935720494,257674.54163103638,-8.529031755256625e7,3.528751181307893e10,1.6485710284829342,-289.010733632492,71750.01287268216,-2.3749266590468954e7,9.825881226925575e9,-120.32166270383453,29968.41084836477,-9.919549139508963e6,4.104055666936345e9,12514.747699692496,-4.143178688042325e6,1.7141742841315236e9,-1.730495092490268e6,7.159731043886598e8,2.990460924839646e8
6.981863281697275,-0.362974484338396,0.0026145837654759567,1.9538457313342277,1.9527797264764122,8.716765834485258e-7,1.9558039907653082,3.8219961831312528,1.8917940294846958,3.691496950201373,6.503119117126515,5.678731993001372,1.1414749471588394e-12,0.001594270800716677,0.03968408209077446,1055.1492682884414,100.01814383278456,-15811.806256398559,3.906922437518395e6,-1.2989910057014823e9,16882.61899435652,62.22726116585677,-3532.9415945876076,902195.4377780717,-3.060172343285439e8,673.8746321232649,-1201.8820237511252,315243.0520894548,-1.0874563043927126e8,-413.43198408552274,110954.64791899642,-3.8830355716316886e7,39290.59914887785,-1.3923557701253153e7,-5.010990109589905e6,0.9157272419427341,0.9634068135711074,1.0005007561970642,19.564567782133764,1.2241401564541607,-0.2647779757187966,-0.11174673571867524,0.0016251169554676462,6.424794839767827,1.6330363636683674,-0.26477797485300963,0.302022111533411,0.30256058420999393,0.3029958354297656,0.30266530071523,6.03068822972977e-14,0.2840559034474805,0.29299393632729814,0.02002124784498544,0.020021247844981115,0.0009550077693960781,1055.1492682884414,1055.1492682886696,16882.61899435652,9.654722549098052e-11,0.08462408957082648,-0.006466990328341445,1.0,10.0,0.0,0.0,0.0029697654778117247,-0.218319946693793,-5.778466664572507e-6,0.2926117911348559,0.14254089740091797,-3.1889629865416875,-6.6236445158031,-1.3519108592993672,-0.5640404087122861,-0.048311189925084895,6.417182473613595,-1086.9200201908102,276135.17645536934,-9.353326374340478e7,3.960076037561049e10,1.5341156592006433,-276.2712275097563,70187.50483251369,-2.3774103994579546e7,1.0065644723426685e10,-104.94578994658717,26760.1862861018,-9.064283637046836e6,3.8376991781329565e9,10200.417211154496,-3.455913120607838e6,1.463188438242067e9,-1.3176064011423895e6,5.578656133501542e8,2.1269559804466838e8
7.074695475984552,-0.3497659109515989,0.0025762168965149553,1.9475767721515085,1.9465543633491948,8.070814698229279e-7,1.9494418707864807,3.7973118218520003,1.8872491080394684,3.6709661855362716,6.581823710137133,5.477039244224194,1.0200590668370264e-12,0.0015995679817607214,0.037020174716664606,1119.88916876659,102.72351808743954,-16638.48418014462,4.220287552678368e6,-1.4390918227204852e9,16788.32590866648,65.47193137484959,-3373.0915987473054,884112.5788904175,-3.075720247766481e8,701.2016462843077,-1041.181780723763,280284.92320266285,-9.9169367300486e7,-324.9172221342656,89513.98947126445,-3.213230436601371e7,28764.442819972304,-1.045586534823936e7,-3.415086240550363e6,0.918924217688621,0.9648251509442347,1.0004794463635276,17.95438667118318,1.19892289819596,-0.2629725809459311,-0.11101452956974789,0.0016044556311100254,6.581283074386748,1.5191020052540618,-0.26297258019244457,0.3000948353675107,0.30062950458988325,0.3010661372192143,0.300750122078965,5.170201750822104e-14,0.28270350663288635,0.2913755605333711,0.019324273221254153,0.01932427322125054,0.000893363461463787,1119.88916876659,1119.8891687667997,16788.32590866648,8.837874043510894e-11,0.08352132616049156,-0.0062043003591381,1.0,10.0,0.0,0.0,0.0029710921629984978,-0.21617625334190949,-5.464224003878786e-6,0.28967632526074427,0.14056665638329524,-2.9570175995583825,-6.1475590369281825,-1.3572930159748702,-0.5403400388698257,-0.04832525875754763,6.57347863938288,-1140.5058769759676,296804.68081564497,-1.0298267595248854e8,4.466328651780623e10,1.4208745423556417,-263.2543052969898,68509.16917397064,-2.3770708568858832e7,1.0309287146445396e10,-90.76450981089059,23720.1764600147,-8.230218064468022e6,3.569421657693469e9,8210.400285802752,-2.849578053861311e6,1.2358537297834778e9,-986600.5436427656,4.278940926391223e8,1.481511133002829e8
7.169403658373589,-0.33646783191327556,0.0025388072223714864,1.9413277111880904,1.94034867397089,7.454261546986044e-7,1.9431010664378896,3.7727878718831453,1.8828279524376759,3.650772853330776,6.664913470463476,5.270980341680076,9.089108440067277e-13,0.0016066464067091822,0.03447650655573535,1191.6388858069852,105.63498529512945,-17536.209828281015,4.571139385047724e6,-1.6003644794378726e9,16668.839034602242,69.33808809416325,-3208.688571813572,864132.1260006474,-3.0865446795039934e8,727.8775923326784,-893.9127645205015,247229.36453269393,-8.981314147952174e7,-251.7059566170745,71261.7218865002,-2.626499765434485e7,20668.501087506113,-7.714372851354368e6,-2.2744394370531393e6,0.9221320726017853,0.9662458316421133,1.0004582654758243,16.43174439342954,1.1758263814719352,-0.26117959131066454,-0.11028708563909131,0.0015840388301768232,6.748532088295635,1.406954654692019,-0.26117959065549834,0.2981791951362292,0.2987102586500117,0.2991483770199603,0.29884672414403407,4.410605317729401e-14,0.28139100961603547,0.289783568240674,0.01862317733066347,0.01862317733066047,0.0008333379609147705,1191.6388858069852,1191.6388858071773,16668.839034602242,8.07495873024998e-11,0.08243244347139642,-0.005943244433056474,1.0,10.0,0.0,0.0,0.0029720986193364574,-0.21405275158915402,-5.161985774991338e-6,0.28677031912480466,0.13861993991701452,-2.7299858386354523,-5.684028601286283,-1.3633505573340843,-0.5165020846569253,-0.048339268037664904,6.74052257159996,-1199.2020888886018,320008.95547973283,-1.1385499714913446e8,5.063317209989996e10,1.3094094763780255,-250.01431690065385,66716.71202028936,-2.3736932756301403e7,1.0556200820187437e10,-77.8072270216224,20864.03956062661,-7.423152145186009e6,3.301196758948683e9,6522.440768767455,-2.3214114648078075e6,1.0323695264794683e9,-725946.6287230784,3.2284862644039094e8,1.0096291195816827e8
7.298604913938569,-0.31860708907959,0.002490408751243609,1.9330312306499318,1.9321096615142679,6.676930561004151e-7,1.9346845077498547,3.7403555294044977,1.8771225877102324,3.6243712772398524,6.782906469899743,4.990447112636264,7.756261554255245e-13,0.0016191410071421505,0.0312659071097739,1300.000296432257,109.88210990164511,-18853.404263660035,5.105842824995519e6,-1.8547319901299212e9,16471.628990995046,75.63410960136467,-2983.57987257711,834472.4131529204,-3.0924635057444364e8,762.1108202077935,-718.8010307615452,206419.5190939542,-7.780118049688819e7,-174.92435813627762,51447.251631812105,-1.9673388687119313e7,12902.722998339865,-4.996836425709013e6,-1.2740672899677758e6,0.9264237287074631,0.9681426332464506,1.0004302399495997,14.534965598326234,1.148150807803615,-0.2588094621703242,-0.10932506980463211,0.001557208163913721,6.989640575548952,1.2611853366441714,-0.2588094616272937,0.29564447360654883,0.29617102499498804,0.29661127185003006,0.2963285214939455,3.5388620136427306e-14,0.2797017483601848,0.2877018070883829,0.017681883438362998,0.01768188343836068,0.0007559373949003614,1300.000296432257,1300.0002964324276,16471.628990995046,7.136973737052585e-11,0.08100270201748869,-0.005597699960230205,1.0,10.0,0.0,0.0,0.0029729562344121625,-0.21125408696271095,-4.777104895613495e-6,0.2829431667548927,0.13606792928284395,-2.4367519779412197,-5.088887522269984,-1.3725265753134686,-0.48461474484064504,-0.04835784040144315,6.981335704164611,-1286.4116218776214,355543.16580299835,-1.3101617735098025e8,6.034629131084218e10,1.1645316889193047,-232.1164674969994,64153.20127319775,-2.3640187759981193e7,1.0888713922513817e10,-62.450491619063364,17363.432790282684,-6.398352740821104e6,2.9470930600898266e9,4697.279060716536,-1.7317509602613095e6,7.976476898332642e8,-468690.1791444189,2.1588793571904874e8,5.843112303434287e7
7.397669147259921,-0.30512534079742537,0.002455223517042067,1.9268408903625969,1.9259621307948014,6.126884646163707e-7,1.9284058480174382,3.716250447789507,1.8729832546270455,3.6049637181079732,6.877049612501282,4.7765747182686775,6.861037560451837e-13,0.0016310414216983847,0.02898971052318515,1392.3714003628902,113.38172332469775,-19937.99550733583,5.564017813946795e6,-2.080605293647531e9,16296.696703046704,81.36601717229593,-2811.2966933354583,809915.6592916193,-3.0894545243548006e8,786.5569079484932,-603.3621017032926,178438.55640631262,-6.922372851833998e7,-130.71164055200674,39611.771543067145,-1.5590600305486703e7,8848.208892293094,-3.5270849488715273e6,-801064.9569161149,0.9296505412773939,0.9695659018758148,1.000409399851875,13.210616281292051,1.1296039536284381,-0.2570486823114485,-0.10861007165120318,0.0015373928921744357,7.185047498311228,1.1554072842437448,-0.257048681840136,0.2937595986299492,0.2942829793097971,0.29472492170863174,0.29445615713363565,2.9799196930688575e-14,0.27847931498723005,0.2861712832374044,0.016971184101030354,0.01697118410102846,0.0006999657517623141,1392.3714003628902,1392.3714003630457,16296.696703046704,6.489692324114655e-11,0.0799476435319933,-0.0053405032269504705,1.0,10.0,0.0,0.0,0.002973247041166918,-0.20918111886629684,-4.501661047418898e-6,0.2801105064843266,0.13418773579824209,-2.225274546902061,-4.662137376318139,-1.3802621585364374,-0.4607141324270102,-0.04837167504083671,7.176503464455898,-1359.336529134685,386199.7816746916,-1.4629088554270896e8,6.926527849157288e10,1.0594077154522807,-218.59215108496744,62104.00384445955,-2.352474069083073e7,1.1138409135839699e10,-52.35792640364574,14980.228440225259,-5.674448789382367e6,2.6867175179426146e9,3611.2123902821413,-1.368744911356905e6,6.480684031067246e8,-330139.8540603135,1.563218508500995e8,3.7706516652151585e7
7.498527770058944,-0.29158360734293903,0.0024210024826141555,1.9206842662758,1.9198480369283575,5.604669229567473e-7,1.9221624622981917,3.692356307174698,1.868961509731741,3.585897806772645,6.9761779020480965,4.560570137540519,6.04929695883706e-13,0.0016453313115930884,0.026823491281118366,1495.8426526193812,117.19324328264238,-21109.647042656234,6.077379039584149e6,-2.342025866294493e9,16100.167185108501,88.11896376927074,-2636.9642818301513,783338.083261183,-3.0789502005804884e8,809.7725479611317,-501.25459237467,152813.81557314371,-6.108095846272067e7,-96.08074904061155,30037.387685205435,-1.2180308757683182e7,5940.435004576131,-2.4398984100139486e6,-490675.38567911746,0.9328808873793032,0.9709882499315348,1.000388733579803,11.969051428259565,1.1128421502427455,-0.2553040004912152,-0.10790134423518527,0.0015178581660206972,7.393712077916511,1.0532758244825637,-0.2553040000823876,0.29189042403690496,0.2924108104817098,0.29285452321058886,0.29259957215991805,2.493675581242563e-14,0.2772941410590367,0.28466749996100116,0.016256766434488482,0.016256766434486942,0.000645878500589144,1495.8426526193812,1495.842652619523,16100.167185108501,5.88802973374116e-11,0.0789082017975882,-0.00508511106100084,1.0,10.0,0.0,0.0,0.0029732458569491638,-0.20713229843153827,-4.237287755858511e-6,0.2773126461392685,0.13233792645559006,-2.0221336582554805,-4.254141958027537,-1.3887436628853234,-0.43691324743434085,-0.048385412247698927,7.384912820444876,-1439.4289705636495,420829.3808285802,-1.640370973429681e8,7.992288802988754e10,0.9579169851330814,-205.05584958914278,59949.83287478527,-2.3368132120478533e7,1.1385525965817583e10,-43.45211655676741,12810.354861775206,-4.9934094969189335e6,2.4329113606902914e9,2735.2124297290497,-1.0670146126256664e6,5.1987564801288265e8,-227987.1567453682,1.1108941072395134e8,2.3737915500016265e7
7.6010903350515235,-0.27799860915038305,0.0023877605728164874,1.9145686451595636,1.9137746290093518,5.109984677868789e-7,1.915961716265144,3.668699914688505,1.865055486680033,3.567180457217778,7.080330776476393,4.343280866762433,5.315895322105936e-13,0.0016622240494788341,0.024764927906059376,1612.0791218506615,121.36456528170238,-22369.82700434136,6.65132967416811e6,-2.6444075005370893e9,15883.779862112482,96.0573124381376,-2461.4564327504154,754705.6849962345,-3.059732009556352e8,831.620170108786,-411.99578726848483,129594.08394494104,-5.342284188618032e7,-69.43635294938515,22421.278474801646,-9.376125446110167e6,3902.2367178101676,-1.653058461370484e6,-292591.80308920133,0.9361107645158929,0.9724079238509468,1.0003682646940453,10.809061724046225,1.0977682070457198,-0.25357736910545425,-0.10719968523701662,0.001498623550222138,7.616169732010512,0.9553037484536824,-0.2535773687509722,0.2900390837232444,0.2905566470797831,0.29100219525990245,0.2907608745527056,2.072972671151096e-14,0.2761454517673986,0.28319100900762384,0.015539147148584974,0.015539147148583732,0.0005937786454968493,1612.0791218506615,1612.0791218507904,15883.779862112482,5.32983188838137e-11,0.07788536393514076,-0.004831700593403939,1.0,10.0,0.0,0.0,0.0029729627810649874,-0.20510977039007408,-3.9837923226008595e-6,0.2745524852538498,0.13052017478443545,-1.8282404676277693,-3.8664874996124245,-1.3979691718716922,-0.4132966842532866,-0.04839903374980399,7.607098529984895,-1527.3406350118405,459963.8695063426,-1.8468504954438013e8,9.268998929012221e10,0.8605714629575516,-191.57700555326318,57694.07214131044,-2.3165368582996573e7,1.162626752449727e10,-35.683467035626634,10855.002495827794,-4.358509017656689e6,2.187454614743272e9,2040.214034263358,-820043.1095371919,4.115643891593255e8,-154272.1110121918,7.743486209280847e7,1.4569011142483763e7
7.705225283664588,-0.2643916043135969,0.0023555187194145254,1.9085030337820907,1.9077508643688097,4.642589801617074e-7,1.9098127141698853,3.6453143346049974,1.8612635875551236,3.548822177872593,7.189423908580867,4.12563562919238,4.65589979613589e-13,0.001681941675358645,0.022811989275659493,1742.9868934998751,125.95565196368445,-23716.509977922353,7.290489690951858e6,-2.993364673745511e9,15649.568709580926,105.37111584556769,-2285.6917488919385,723986.8336303086,-3.0303462215439516e8,851.9865980157641,-334.92310699381386,108785.54853143348,-4.6290474735139385e7,-49.313668318648844,16467.91895048296,-7.107772125758752e6,2506.952526623103,-1.0963278890243317e6,-169762.32439676675,0.9393351499253385,0.9738227348475907,1.0003480221907248,9.72945634419811,1.0842852396125444,-0.25187119309546424,-0.10650607768393486,0.0014797131523965092,7.852713385735784,0.8619639858322325,-0.25187119278816056,0.2882082039113513,0.2887231103845226,0.2891705489465523,0.2889426610393648,1.71115352491027e-14,0.27503256081465716,0.2817426458050332,0.014819081082181702,0.014819081082180705,0.0005437779505180841,1742.9868934998751,1742.9868934999924,15649.568709580926,4.813065852324885e-11,0.07688035825008012,-0.004580519527380776,1.0,10.0,0.0,0.0,0.0029724091915684465,-0.2031161852632699,-3.741017451832291e-6,0.27183360527472605,0.1287365721712847,-1.6444171799500462,-3.500568556700605,-1.4079165719917064,-0.3899545648114433,-0.04841251757064606,7.843353149284008,-1623.6773073249328,504160.2719321273,-2.0871695400315073e8,1.0800401660968005e11,0.7678431988936025,-178.2263920828232,55340.224246375685,-2.2910260251366902e7,1.1855290683780508e10,-28.987579194624928,9111.806096404087,-3.772190152700114e6,1.9519818095298388e9,1498.1692815154868,-621093.7114480193,3.2139515484136355e8,-102246.80778544983,5.291793450756277e7,8.712804759132849e6
7.810746139162372,-0.25078981561817654,0.0023243058354002967,1.9024986983731955,1.9017879441880616,4.202315956109698e-7,1.9037268442539845,3.6222408569435194,1.8575849143138907,3.5308388527155707,7.303192038686033,3.90865601112392,4.064592062798791e-13,0.0017047064327301866,0.020963016832493922,1890.7152179509608,131.04241106491816,-25142.295696184952,7.997723163947199e6,-3.394201942627192e9,15399.8610534312,116.27786084585328,-2110.638218735047,691157.3996951496,-2.9890843599030006e8,870.7852032821944,-269.22524872665394,90353.9615270777,-3.9715631023925394e7,-34.405584934513335,11898.07951675003,-5.303952844195328e6,1574.7661354845693,-711518.5653166379,-95813.7477003781,0.9425476807483302,0.9752299225898923,1.0003280422122516,8.729073424323111,1.072296845292149,-0.25018847249973786,-0.105821748279572,0.0014611570705005124,8.10324575547539,0.7736845384841526,-0.2501884722333068,0.28640105805846205,0.28691346940297224,0.28736284236595433,0.2871481707961578,1.4020363662129428e-14,0.2739549960566642,0.28032367039240597,0.01409764407076768,0.014097644070766885,0.000495997980883972,1890.7152179509608,1890.7152179510674,15399.8610534312,4.335831554673903e-11,0.07589473081707705,-0.00433190994282588,1.0,10.0,0.0,0.0,0.0029715981246643828,-0.2011548594522381,-3.5088531796680795e-6,0.2691604852220377,0.1269897606386502,-1.47138881191378,-3.1575757665551,-1.4185348644163156,-0.36698344826175855,-0.0484258369019163,8.0935794950456,-1728.9237653518185,553964.5827634052,-2.3665101073966825e8,1.2636529042940488e11,0.6801592195260054,-165.07604116487641,52892.0257150659,-2.2595219503968418e7,1.2065241138020924e10,-23.288118363303965,7575.122517722159,-3.2360559777976903e6,1.7279671088077884e9,1082.8346521767699,-463463.4465458421,2.474770537245627e8,-66360.22905219099,3.5443320540264644e7,5.075977747978211e6
7.917383930275059,-0.23722947186348048,0.0022941638875964895,1.8965703759633248,1.8959005163028584,3.789117543822467e-7,1.8977190044998673,3.599533500059475,1.8540200994793914,3.51325548023114,7.4211026836846905,3.6934915357714875,3.5375123872646796e-13,0.001730723948056135,0.019216971794564792,2057.613594325795,136.72112396330675,-26631.763651780384,8.77259310089747e6,-3.850970014272353e9,15137.305430446888,129.02071818132015,-1937.3385924423906,656213.9381491612,-2.933997106795835e8,887.9557573334001,-213.980762984411,74229.25842772648,-3.372109429327284e7,-23.57836814283468,8455.992249483097,-3.895021930266057e6,967.358706506035,-451890.4247973125,-52618.014688846495,0.9457399606373103,0.9766258569408821,1.0003083719538646,7.806864572015869,1.0617081180767047,-0.2485331293440589,-0.10514830086672308,0.0014429948164885248,8.367050958027242,0.6908515725198312,-0.24853312911295358,0.2846219205824487,0.28513199492448227,0.28558333424937515,0.2853816365170057,1.1399113823482856e-14,0.2729127404818991,0.2789360629691262,0.013376404974536878,0.013376404974536248,0.00045057489200285426,2057.613594325795,2057.613594325892,15137.305430446888,3.8964117707251365e-11,0.07493052681051271,-0.0040863605859646586,1.0,10.0,0.0,0.0,0.0029705448886105986,-0.1992301473805116,-3.287270988447496e-6,0.2665390051704845,0.12528324985552158,-1.309790972649626,-2.8385153998128194,-1.429731852880652,-0.3444895965341985,-0.048438957518132486,8.357062530058553,-1843.3181415467725,609842.7865582912,-2.690021146634141e8,1.483155102507822e11,0.5979045150850374,-152.20060269665385,50353.99888705012,-2.221118701398714e7,1.224623671766292e10,-18.500269283583762,6236.505369661729,-2.7509272369587445e6,1.5167359786740575e9,770.3784191696933,-340711.2221747419,1.8785265075109607e8,-42182.14783300243,2.3266157650611155e7,2.8814273966075606e6
8.02473821097059,-0.22376126449281497,0.0022651570882557697,1.8907384598051655,1.8901088452837431,3.403163258377482e-7,1.891809814189457,3.5772671453292224,1.8505726726925578,3.496112647027364,7.54222992760895,3.481488474747391,3.0705341474072135e-13,0.0017601514228333098,0.01757387882347479,2246.0947225652767,143.11242003806223,-28157.960864387354,9.609035967053525e6,-4.364859061276745e9,14864.95213405545,143.85879375460297,-1766.965147554918,619200.7000000941,-2.862982325041979e8,903.4621499436374,-168.1992387737436,60311.81709498639,-2.832164570467297e7,-15.875724478550916,5914.201209586534,-2.8152101387197133e6,581.5839860466771,-281037.53058552695,-28148.477806866398,0.9489003131308057,0.9780055011847042,1.0002890767217352,6.962050686345306,1.0524272356896462,-0.2469105983589457,-0.10448795756625737,0.0014252815157603516,8.642452131088564,0.613821141302976,-0.2469105981582797,0.2828767059303123,0.28338459917422415,0.2838379228303053,0.283648918664106,9.195451769679348e-15,0.2719066270662337,0.2775830355097833,0.01265773251400695,0.012657732514006455,0.0004076685872873028,2246.0947225652767,2246.0947225653645,14864.95213405545,3.493360964035127e-11,0.07399061869882054,-0.00384460060644288,1.0,10.0,0.0,0.0,0.0029692681569484245,-0.1973481144666565,-3.0763862297888124e-6,0.2639773570266211,0.12362199110299958,-1.1601941157358324,-2.5442608610125594,-1.4413572012116829,-0.32259546836581515,-0.04845183309688709,8.632127398877646,-1966.650283204764,672058.9746951647,-3.062018710980055e8,1.743818859787215e11,0.5214335725167331,-139.68065649263596,47732.75633609551,-2.174788203367567e7,1.2385413298342245e10,-14.53435818537724,5085.303783763054,-2.3169537073605126e6,1.3195045605580273e9,539.7699043351547,-246841.2547290464,1.405760343627206e8,-26281.997405181668,1.4976546521869734e7,1.595398598791623e6
8.132207186379626,-0.21045793793743747,0.002237383734159646,1.8850319791725942,1.884441771236522,3.0449371676927466e-7,1.886028628308649,3.5555485481319256,1.8472508207940896,3.479475102917106,7.665092685407523,3.274283069902804,2.6599191393038355e-13,0.0017930440335251349,0.016035354570457277,2458.3388246364757,150.36274291747353,-29678.389622028044,1.0492230415398257e7,-4.931753913692977e9,14586.38570523963,161.04291211952537,-1600.89618383479,580254.6978367142,-2.774007670770031e8,917.2897239351017,-130.85729272299724,48478.29252017972,-2.352501300512098e7,-10.512244423817926,4075.863052743023,-2.0042032203446473e6,342.86235039155247,-171449.69857787507,-14706.709912502756,0.9520120587346209,0.9793616727593664,1.0002702494954447,6.194267618880334,1.044366585951604,-0.24532862578124687,-0.10384388514082721,0.0014080961895072156,8.926354407230146,0.5429321880058406,-0.2453286256067022,0.28117383428401194,0.28167970219486604,0.28213501110833883,0.28195836449883754,7.361667681521781e-15,0.27093884454658335,0.27626970964262393,0.011945226866126332,0.011945226866125943,0.00036747267289815927,2458.3388246364757,2458.3388246365557,14586.38570523963,3.125598943383082e-11,0.0730791442347101,-0.0036077281710373433,1.0,10.0,0.0,0.0,0.002967791717503268,-0.1955174420989898,-2.8765373241474017e-6,0.2614872672063732,0.12201314061567836,-1.023129659811322,-2.275607033390663,-1.4531819285502339,-0.3014482664759074,-0.04846439888690087,8.915682957091498,-2097.96963235657,740482.3774110319,-3.4845802127723086e8,2.0496479945944214e11,0.4510831291783758,-127.60731258248998,45039.243997935824,-2.119467838838328e7,1.2466818908883461e10,-11.298971616531588,4109.213598005572,-1.9337238567732112e6,1.1374263343921454e9,372.93513749279214,-176425.79377872878,1.0377456155289423e8,-16081.009278187006,9.468006234547848e6,863672.0324134686
8.2389277076323,-0.19742010840638066,0.0022109823866072373,1.8794906816288537,1.8789387769615198,2.715239919494333e-7,1.8804156406992467,3.534523770648773,1.8440685744081426,3.4634375344668253,7.787512759361461,3.073852803492459,2.302239485660501e-13,0.0018292832624867196,0.014604763918304677,2695.818899928946,158.64100742689322,-31132.052001911048,1.139531506577207e7,-5.539191361209658e9,14305.821104246375,180.77333799051473,-1440.7604978074112,539660.9370596282,-2.665513232686219e8,929.4464120188645,-100.91987276870769,38583.64077753352,-1.9331229153150156e7,-6.858510432117631,2774.633188298694,-1.4079681679438362e6,198.88891328711227,-102944.58587113155,-7539.498072601306,0.9550522326335178,0.9806845018681715,1.0002520174088543,5.503467536643819,1.037441271360305,-0.24379780594600337,-0.10322041514669494,0.0013915469946768544,9.21379691981766,0.4784982105545439,-0.24379780579375038,0.2795248178790868,0.2800288183122681,0.28048609245631256,0.28032138947944835,5.853928296153038e-15,0.270013272406341,0.2750035737922922,0.011244071281221886,0.01124407128122158,0.00033021216200979125,2695.818899928946,2695.818899929019,14305.821104246375,2.7924026170089572e-11,0.07220178250879214,-0.003377304710695225,1.0,10.0,0.0,0.0,0.002966146472771846,-0.19375001971423045,-2.6883237493742774e-6,0.25908478962263143,0.12046653239104241,-0.8990746170234771,-2.033243278533696,-1.4648816396175028,-0.2812237915107372,-0.04847656747648958,9.202774322958756,-2235.2498388008257,814337.2878278357,-3.9555126653054893e8,2.4015648403027768e11,0.38716369088006686,-116.08427808785942,42291.36023627139,-2.0542349408027682e7,1.2472159411343945e10,-8.702757455958757,3294.50556838632,-1.60025319861102e6,9.71583763315208e8,254.69582506806958,-124660.04989977748,7.568657343473747e7,-9695.901495224738,5.895999515931259e6,459149.3369594757
8.378166140328972,-0.18066125841492697,0.002178190778609956,1.8724412257095335,1.871938121362465,2.3213687044887594e-7,1.8732761873362211,3.5078694658549017,1.8400741971513261,3.443187353311406,7.9450512353138585,2.8208911769352447,1.9015910727568024e-13,0.0018821780091729187,0.012871911766192436,3052.018291756259,171.598958623607,-32829.58229294728,1.2558813948638724e7,-6.370474721194023e9,13936.678654584844,211.2016352779923,-1239.5162250208768,483790.9692626056,-2.4896671282663685e8,943.1333577872576,-70.7147423020699,28106.170088544935,-1.4654514187309006e7,-3.8113672477220546,1640.9780323221464,-865815.6481372726,94.65307393363861,-51329.79191180554,-3039.5735974940685,0.9589464528924672,0.982375850979641,1.0002288944715678,4.701184375820023,1.0298184117883231,-0.24185798279835552,-0.10243004841010064,0.0013706903753660411,9.590400680596812,0.4029840877826901,-0.24185798267061945,0.27743351134325933,0.2779352718455132,0.27839509384105016,0.27824551054469715,4.2789128279632994e-15,0.26885360193936153,0.27340461622162193,0.01033810950659922,0.010338109506598999,0.00028546462477416765,3052.018291756259,3052.0182917563243,13936.678654584844,2.4007145794219125e-11,0.07109656122617433,-0.003083409450605637,1.0,10.0,0.0,0.0,0.0029637574337713136,-0.19151610666942093,-2.4567211034538522e-6,0.25605047993385355,0.11852113030446981,-0.7543673114853049,-1.751484775131875,-1.4795589949996653,-0.2560166700292273,-0.04849199653068418,9.578917694930912,-2421.69586994504,918319.2953924646,-4.64288607705013e8,2.934103485535945e11,0.31229239408347464,-101.76011847056537,38587.95046236357,-1.9509495097954065e7,1.2329158426113214e10,-6.077775719774332,2432.2094664022907,-1.229689011227671e6,7.771103586918758e8,151.39031376603083,-77507.64732721988,4.898148671105919e7,-4870.540415953003,3.0873170245850384e6,194448.5978681631
8.47891799102,-0.16870746502664655,0.0021555595453051487,1.8674625663771462,1.8669939885726121,2.0602831096810975e-7,1.8682347733459057,3.4891074671638247,1.8372845935084352,3.4289782606080768,8.054761440501068,2.6442522557267627,1.6527971766788657e-13,0.0019245439388962421,0.011704832317474902,3347.3648535922175,183.02109036430164,-33808.598419378905,1.333298351123333e7,-6.964451722929432e9,13669.09818163514,237.07932423503922,-1099.7089529776608,441350.66103149595,-2.3355893587320104e8,951.6357302246757,-53.98295261806007,22014.165809017923,-1.179017743438696e7,-2.4284257247948737,1102.728461133263,-597118.4255293024,53.93723904155174,-30333.112574379007,-1532.650297257803,0.9617148619942192,0.9835761337732345,1.0002126119955101,4.1852770625600595,1.0251732151863577,-0.24049314049363488,-0.10187373837282362,0.0013560926349570311,9.857125597338676,0.35409639349018684,-0.2404931403809304,0.2759609417148505,0.27646120843590655,0.27692285855882753,0.27678390677692605,3.370612291893521e-15,0.2680450937918026,0.27228249882584876,0.009688328641791893,0.009688328641791718,0.00025574326760182395,3347.3648535922175,3347.364853592278,13669.09818163514,2.1446425721806764e-11,0.07032332563926112,-0.0028752157048939986,1.0,10.0,0.0,0.0,0.0029618738388835757,-0.18994818064957247,-2.298090375039988e-6,0.2539223290855247,0.11716202067152834,-0.66110205450192,-1.5704273813850744,-1.4892657936335,-0.23862187264544987,-0.04850285600973374,9.845316162690821,-2558.260616665355,997081.945242289,-5.1812807912783283e8,3.365398443261518e11,0.2638509129121893,-91.90178148535888,35818.714648887224,-1.8612995555441625e7,1.2089703144258171e10,-4.618781856285665,1930.1026251969984,-1.0029670781918438e6,6.51457433154306e8,102.11546410711458,-54045.1942640305,3.5103987431373365e7,-2897.6977082753274,1.8915893362105447e6,101786.00808152377
8.606964104291766,-0.1537186561571959,0.002128041145482264,1.8612772205980492,1.8608516239862074,1.7554804332666075e-7,1.8619723849677177,3.4658701665758516,1.8338493467273935,3.4114203869934974,8.184003175264246,2.4280113836682546,1.3802132537055978e-13,0.001983389228572493,0.010317952396900488,3775.025205846199,200.96447001423607,-34565.36207766823,1.4127200433028873e7,-7.63691944840278e9,13330.352807329284,275.4463033199145,-929.6483281142183,385173.4714567577,-2.1048988308854443e8,960.9171593271013,-37.67795948531542,15805.708996677944,-8.725777406378092e6,-1.3151466897991848,650.7151501038452,-362647.5642271839,25.4527341677286,-15108.31830707875,-618.9990186345842,0.965175365599528,0.9850740405744395,1.0001924384551806,3.6016925074643154,1.020179211744014,-0.2388034418168411,-0.10118476868566337,0.0013381085608159728,10.176031621086548,0.2985502507280312,-0.2388034417205062,0.27413656307112944,0.27463507139762916,0.275099021644521,0.2749732286412671,2.4471405173785234e-15,0.267051013935034,0.2708957315144426,0.008868937291791038,0.008868937291790908,0.0002211043488218741,3775.025205846199,3775.0252058462543,13330.352807329284,1.848875925788861e-11,0.06937106501286515,-0.0026156854064855934,1.0,10.0,0.0,0.0,0.0029593113849989425,-0.1880114456437655,-2.1062403762412534e-6,0.25129540656660343,0.11549046147815951,-0.555564157526526,-1.3660353412605186,-1.4996047337253484,-0.21755540198340947,-0.048516301362578416,10.163831102468215,-2726.4577295654235,1.097011164915884e6,-5.884960278714432e8,3.94610930585051e11,0.20885036935216428,-79.99215021119514,32185.454741493362,-1.7266015947498247e7,1.15775779842875e10,-3.1904540485941175,1416.4443314778052,-759857.2276777436,5.0951570865592194e8,60.47650642458362,-33440.43052598373,2.242319228826063e7,-1457.4273824843083,986818.5491433574,43289.49433395182
8.727005864749595,-0.1398679710863812,0.0021034319434401366,1.85561740529088,1.8552312360687764,1.495500836453097e-7,1.8562429625759436,3.444677146247688,1.830730681285284,3.3954368598319373,8.28800225117843,2.2341971610799964,1.1637702579750243e-13,0.002043481995186205,0.009108062536540522,4235.670719739811,222.55378387936878,-34554.97533726842,1.453808554210831e7,-8.079337449060127e9,13015.676999507092,317.8243231638845,-778.6737673448839,330661.5166008175,-1.8530189492794612e8,968.2343035032004,-26.41562944496023,11307.312345733371,-6.386918924486664e6,-0.6980492080144869,387.58557984875466,-220543.34438145638,11.99475624414854,-7629.016950819081,-253.2148744993693,0.9683625360236761,0.9864512420251584,1.000174032695293,3.1224050837175943,1.0162975615366834,-0.23726307739834157,-0.10055644847615655,0.0013217991567997128,10.43634321286466,0.25278935665405067,-0.23726307731500793,0.27247215577579836,0.2729691458169619,0.27343522503148054,0.2733214286416256,1.7760324929793657e-15,0.26615002200345134,0.269633125170844,0.008106780823877972,0.008106780823877871,0.00019174008878007065,4235.670719739811,4235.670719739863,13015.676999507092,1.5988104209228414e-11,0.06850779911397062,-0.002377216215111433,1.0,10.0,0.0,0.0,0.002956754500678632,-0.18625009972283949,-1.9352873801611136e-6,0.2489081595010295,0.11397726965485062,-0.46898934996330693,-1.198725332299437,-1.5060761672749476,-0.19888454730751332,-0.048528556512195134,10.423822209698887,-2867.718149789731,1.1833599974693789e6,-6.510547516612891e8,4.477248821482877e11,0.1635804199489196,-69.46379067231976,28664.138815296577,-1.577028445745631e7,1.0845092154035961e10,-2.1971310286405537,1041.4829671447037,-572997.5965042224,3.9404563550148714e8,36.0079764974573,-20819.297623086255,1.4317256198099617e7,-742.4683462605062,520203.2621800141,18765.073380601163
8.838452654799882,-0.12717848901224538,0.002081552362909723,1.8504784552214917,1.8501281783386376,1.275111435824113e-7,1.8510415431805516,3.4254923722812176,1.8279156519867288,3.380985027448999,8.361357755342299,2.062516899405933,9.925762311796335e-14,0.002103127701989347,0.00805678696738729,4720.290318593069,248.27614271391352,-33693.79794320149,1.4478535851870324e7,-8.207986283590657e9,12727.2062500025,363.47714149783786,-646.6525810457091,279130.88330954505,-1.5912266677128363e8,973.9719302692491,-18.67899423438032,8084.452106180993,-4.632639047725673e6,-0.35670350050831096,234.5697136975705,-135031.88195356424,5.59320660518133,-3940.706439713806,-104.73048807634585,0.9712736770258976,0.9877071747032915,1.0001573653172648,2.7317047416553453,1.013287492121141,-0.23586924868276907,-0.09998770089407821,0.0013071115238205448,10.621939699057139,0.21543196393032418,-0.23586924860979777,0.2709650427919271,0.27146072615276157,0.27192875538957345,0.2718258183988052,1.2911697726281904e-15,0.2653379515952973,0.26849136099220366,0.007403974916896104,0.007403974916896027,0.00016710824559750936,4720.290318593069,4720.290318593118,12727.2062500025,1.3878658146768862e-11,0.06773062717317935,-0.002159753392589894,1.0,10.0,0.0,0.0,0.0029542604093972073,-0.18465977669720907,-1.7834035200757328e-6,0.24675420577103102,0.11261676417395013,-0.39858356685023183,-1.0628576703183208,-1.5078574462770262,-0.18251019469907587,-0.04853964159546931,10.60918834112452,-2970.609176128268,1.2476128144121165e6,-6.986092713020108e8,4.8896970703078125e11,0.12666210997595528,-60.251197357969446,25304.629935597186,-1.41694994422626e7,9.917497945467937e9,-1.5091216858212175,769.8593932980243,-431087.9973540419,3.0172656118288064e8,21.612221037077937,-13115.273568100654,9.179625569439184e6,-385.27251893591,279277.78470051277,8363.538702580343
8.96503894974961,-0.11295785959742834,0.0020577635747743993,1.8447712976313018,1.844460999703404,1.0479018494481796e-7,1.8452658202572676,3.4042508996125367,1.8248040963554926,3.3649955194543155,8.404267593653106,1.8779244529346488,8.286696158144627e-14,0.0021744026570962136,0.006940200533458793,5341.143726119615,286.50370020649615,-31460.82984745909,1.3713633832274817e7,-7.875259207422896e9,12404.958283550945,423.4692496579907,-507.45912091063934,220791.60643364006,-1.2701210661756168e8,979.4153547695469,-12.333936024141707,5338.566515542445,-3.074557560865565e6,-0.1356574840150241,129.32524297252894,-74477.2542564266,2.0282971744700857,-1805.75520888322,-34.29249460739446,0.9745261515170938,0.989108124335028,1.0001389047171314,2.3465480883783947,1.0104588386386804,-0.23432663629195272,-0.09935801961601838,0.0012909340150930788,10.73128459031109,0.17859523258354004,-0.23432663622906824,0.2692958987610506,0.2697902077771852,0.27026041833440767,0.270169508209114,8.720443899681334e-16,0.2644416590721312,0.26722794327378646,0.006610812104082873,0.006610812104082815,0.00014213333946350376,5341.143726119615,5341.1437261196625,12404.958283550945,1.1706071025427223e-11,0.06687489110373185,-0.001917061943371672,1.0,10.0,0.0,0.0,0.0029513014499227123,-0.18290352652909359,-1.6178295913391135e-6,0.24437721057150713,0.11112069972563107,-0.3294189600193826,-0.9294875099630104,-1.502678340958664,-0.16507380353934348,-0.04855190221727976,10.71839341414859,-3032.0697168807847,1.286529123225588e6,-7.278137738066357e8,5.1465241163790924e11,0.0903057718961175,-50.463157096253326,21411.88273986247,-1.2113105641010433e7,8.565431527387153e9,-0.9389708581734479,534.541403899805,-302400.14729658444,2.1383349882714146e8,11.560777108686818,-7549.331427219976,5.338290905163114e6,-174.98462014061158,133268.87481891987,3197.037005243243
9.098252279676599,-0.09820797339182111,0.0020338764696971913,1.838908753748939,1.8386396684855566,8.339275901009316e-8,1.8393337274929635,3.3825017870813467,1.8216201160350542,3.3486291820535508,8.38152529002753,1.696780134795704,6.868709188309738e-14,0.002251427086360713,0.005847065932356631,6074.42709678976,340.5715485400471,-27465.068758496436,1.1959081345959216e7,-6.8502461057373905e9,12073.130197960925,496.46463882138914,-375.2419369408194,161810.4096238833,-9.239608203218625e7,984.0892253990991,-7.755294736986691,3290.773457023659,-1.8705864541217189e6,-0.016597340585640424,67.17988432642956,-37906.97602268266,0.39147716401677113,-769.4526248833893,-7.102879381292199,0.9778886916485586,0.990554006300027,1.0001199959499285,2.0033593645647114,1.0080509917782263,-0.23274786517461915,-0.09871333426410431,0.0012744622120507425,10.67332830682852,0.14580157358432702,-0.23274786512072407,0.2675863724886254,0.2680793501994377,0.2685518150982775,0.268473227132836,5.522864862289912e-16,0.2635259324737761,0.2659345653977548,0.005781478638203881,0.005781478638203837,0.00011922444777105645,6074.42709678976,6074.4270967898065,12073.130197960925,9.650531764592883e-12,0.06600387344132044,-0.001666308515845903,1.0,10.0,0.0,0.0,0.0029480584235567894,-0.1811102692001048,-1.450278848800906e-6,0.24195200931523414,0.10960007630103127,-0.2680837787801431,-0.8111924294764332,-1.4853477161506803,-0.14812982171426775,-0.04856443822349736,10.660498088841045,-2999.392905464742,1.2657856637067823e6,-7.122085693651137e8,5.008957103578175e11,0.05799789721763337,-40.97482686641773,17291.948752480137,-9.729509849019779e6,6.842756410941227e9,-0.5219816635986696,354.33900881107684,-199372.83676434722,1.402187550995864e8,5.503244114756965,-4085.4604864987596,2.8733010648352583e6,-70.49736351256918,58878.42181380681,1079.6732776455165
9.231995392124112,-0.08361510064527383,0.002011003067039177,1.8331648331326356,1.8329362851733797,6.437206940809359e-8,1.8335225310806085,3.361262208711963,1.8185091571265766,3.3326447658074083,8.257386328827828,1.5300791856149516,5.71965128190598e-14,0.0023272869371881687,0.004827037621553679,6880.977826493083,413.22720113304655,-21826.761210152064,9.265668888848502e6,-5.166725351792919e9,11748.427321087327,579.5610205862105,-259.7180463984649,108194.16963082015,-5.9795373210781656e7,987.8753650829628,-4.71223629563392,1904.6055575887067,-1.040048871789338e6,0.037467285063699965,33.83878002710414,-18142.326840359237,-0.24838988471283677,-318.07013221658065,1.8886298047800825,0.9812045400417413,0.991977357402478,1.0001015235607047,1.7177072369528146,1.0061146344486689,-0.23120678027316593,-0.09808379765294598,0.0012584663293701826,10.359545102484407,0.11855914521724498,-0.23120678022689709,0.26591642692557,0.26640817506777253,0.26688285814726365,0.26681631559832353,3.2908840987933133e-16,0.26263259813524825,0.26467118945004947,0.004953826011238907,0.004953826011238873,9.962793857965829e-5,6880.977826493083,6880.97782649313,11748.427321087327,7.799823132831514e-12,0.0651583033649197,-0.0014190328554351435,1.0,10.0,0.0,0.0,0.0029446849746605705,-0.1793638662379999,-1.2874220023076366e-6,0.2395920531415445,0.1081259960412553,-0.21731877925035065,-0.713113973101738,-1.4505113837764319,-0.132676230949486,-0.04857665940037902,10.347083907671,-2825.6145697383067,1.1573875875190794e6,-6.320696382668877e8,4.314635724344083e11,0.031224115747023534,-32.339572381857046,13246.470363998924,-7.234129535561947e6,4.938163750103388e9,-0.24062157876942375,227.41168858421787,-124193.50724318871,8.47770105472968e7,2.1717442325792793,-2132.1193054978867,1.4554279447036865e6,-23.635856925608483,24986.378836708027,305.13362530044327
9.357621877494722,-0.07009912600060948,0.001990466992354953,1.8278938931869235,1.8277026928087128,4.865841586788215e-8,1.8281906200811762,3.34183208741354,1.8156592864198497,3.3180158553548487,8.01153335785316,1.3892700239785247,4.857533923032587e-14,0.0023924286518632845,0.003933794541034574,7675.666131533729,501.0544976106074,-15567.51750386132,6.247394932649894e6,-3.288744040865124e9,11451.772750142485,664.7491385868213,-169.3789734775301,66073.28092551061,-3.426034769058537e7,990.7564002929499,-2.84474421143245,1059.4112819344168,-538007.9782020127,0.05577136829594514,17.31872233179041,-8510.820345442296,-0.4410789480888034,-136.37313977221402,4.245237843275088,0.9842661079165559,0.993289406237935,1.000084620200207,1.4988271110772542,1.0046497104638594,-0.22979760187448633,-0.09750793342075445,0.001243911189356928,9.751879843885476,0.09774074973084132,-0.22979760183431333,0.26438835322511556,0.2648790324654807,0.2653557544930788,0.2653002441953834,1.8803663818489644e-16,0.2618154413754617,0.2635147948174224,0.00418048799044703,0.004180487990447004,8.426218418033254e-5,7675.666131533729,7675.666131533778,11451.772750142485,6.235583920949841e-12,0.06438912577344787,-0.0011905812291616346,1.0,10.0,0.0,0.0,0.0029414226742211663,-0.17777042737095305,-1.1376783536221705e-6,0.2374404685718493,0.10678693573486864,-0.17864863308446288,-0.6381130039408027,-1.395864256389894,-0.1197172515922591,-0.04858781752400089,9.74014258524769,-2503.8386966822804,965424.5259470006,-4.963071338902123e8,3.1891563106362823e11,0.01082962051560231,-25.09730750038675,9676.963709329382,-4.974750479357128e6,3.1966610607682943e9,-0.06557709468439926,145.4960342877472,-74796.8565429508,4.806275206431474e7,0.4781385060730791,-1124.5930367309938,722637.8061683981,-4.168578620837668,10865.074854578103,42.240385663558314
9.487554938423353,-0.0563093779747482,0.0019701356217754636,1.8225641020509709,1.8224108256531188,3.4534306407270066e-8,1.822799914816337,3.3222438683032083,1.8127803303863312,3.3032579313569737,7.579369718402695,1.262187910614198,4.1578061380433485e-14,0.00244710539809579,0.0030707388068341645,8486.049470035485,611.4211192807136,-9157.33648506383,3.3038876063959724e6,-1.5614029738974402e9,11153.914108972693,756.0769562060683,-96.61473486656455,33535.902443950166,-1.5503597113104308e7,993.1875434061781,-1.6019261668754265,520.8906860582094,-233333.19174351695,0.05703544826768118,8.39061307591624,-3567.5528792418922,-0.4568120439321237,-56.10089263436521,4.431840576946193,0.9873802837527642,0.9946218910144031,1.000067574653576,1.3188375714975331,1.003419339033776,-0.22837756081056354,-0.09692742447201314,0.0012293129671786256,8.728202494694955,0.08067591982181599,-0.22837756077578153,0.26284747132905495,0.2633371250715512,0.2638159097381408,0.2637715381278983,9.471894118779147e-17,0.2609911128132663,0.26234805279736606,0.0033843686001894017,0.0033843686001893813,7.140881458062389e-5,8486.049470035485,8486.049470035536,11153.914108972693,4.777056922339642e-12,0.06361789736732264,-0.0009579377187489658,1.0,10.0,0.0,0.0,0.0029379646648942663,-0.17616806215952147,-9.839043971046035e-7,0.2352784796161972,0.10544609731993576,-0.14703245489937378,-0.5763532028457357,-1.3095734639145373,-0.10807902250504735,-0.04859904173251358,8.71769101747557,-2005.7527631819753,692188.3284535958,-3.1848673943880796e8,1.8316881514789e11,-0.005812376674073286,-18.541206538187218,6398.598575380744,-2.9440958673607823e6,1.693215085585824e9,0.05185707816107077,88.72310187625263,-40822.894970909736,2.3478155850267254e7,-0.4562471148160021,-566.0511168227766,325548.6008985379,4.66441669849604,4514.063720416536,-55.84503136026919
9.617473035178438,-0.04270875937512833,0.0019506758814934924,1.817354107730388,1.8172380715828478,2.254779881593406e-8,1.817531089459684,3.3031531021848837,1.8099671613007182,3.288862098594062,6.910383986225745,1.1569559277626433,3.6274415719029e-14,0.002481147180855495,0.002264752678570208,9211.647625399293,734.7375857444172,-4081.1555484533947,1.229564455487328e6,-4.845495786114867e8,10865.519961381733,843.9684050584913,-45.86366267636725,13162.152534727964,-5.039166089248189e6,995.1875859083951,-0.827882723722054,218.321969338643,-80069.4371545557,0.04883123718493977,3.843273489250228,-1308.8555785961357,-0.3894594848661431,-22.523370693837798,3.7607215271302117,0.9904425283119899,0.9959300901856303,1.0000509576088201,1.1823649987214901,1.00241116442,-0.22699417231955876,-0.09636169898772323,0.0012151581441281504,7.255452768667605,0.06778319273117481,-0.22699417228938365,0.2613453666441828,0.2618340688804447,0.2623148681266958,0.2622813721394326,4.037867797084549e-17,0.26018675473157404,0.26120979442342307,0.0025917218140363426,0.002591721814036328,6.159042018092648e-5,9211.647625399293,9211.647625399346,10865.519961381733,3.4644538632167016e-12,0.06287031409940341,-0.0007287864041482931,1.0,10.0,0.0,0.0,0.0029344324657070717,-0.17461028380299742,-8.280269187712305e-7,0.23317827837144903,0.10414810772180622,-0.12318616356730364,-0.5291571326518623,-1.1841564877337905,-0.09845327825301017,-0.04860995350617542,7.2467098300480215,-1385.9736612965903,397594.18553196616,-1.5207060785931295e8,7.270154470452081e10,-0.018297241800598087,-12.949797935047595,3714.9078077719896,-1.420866574580486e6,6.792844208888223e8,0.12471893348238976,52.065172923521715,-19913.72808151729,9.520306473543372e6,-0.9345875992503554,-279.09486589208325,133428.9916906554,8.38348848941813,1870.0338978472628,-89.65778648927899
9.758662060119704,-0.028135004266886546,0.0019304539575790822,1.8118220192957732,1.8117457252907043,1.1981098313622392e-8,1.811937297614799,3.2829439441863872,1.8069798862729882,3.2736066330529354,5.829716028974701,1.0710807847637107,3.216381638562575e-14,0.002485693581882762,0.0014482440427996735,9800.512931200403,864.901151582293,-997.9388598248081,215052.37916925945,-6.0525585930984564e7,10563.018947967288,925.154050299758,-14.22969307567552,2894.7180295230783,-786386.6198088462,997.0070377318821,-0.33377309901404784,61.28723771836722,-15769.098978934337,0.03451059358184988,1.4149912502408193,-330.6333914037841,-0.27462111669887357,-7.518686977387951,2.650369757401508,0.9937138157771753,0.9973253397809947,1.0000333622060604,1.0794079911731653,1.0014971864507105,-0.22553038225537841,-0.0957628779111043,0.0012002520815293082,5.163647302490819,0.05809310050847426,-0.22553038222946364,0.2597548908967681,0.2602426356198431,0.2607255699140204,0.26070361259268426,1.1401075520361807e-17,0.2593338428102071,0.26000341407471095,0.0017336878839129522,0.0017336878839129422,5.429818294723388e-5,9800.512931200403,9800.51293120046,10563.018947967288,2.186212487322647e-12,0.062083294992937896,-0.000483426311540644,1.0,10.0,0.0,0.0,0.002930520411171907,-0.17296542428515374,-6.494528021846197e-7,0.23096246646489121,0.10278352760459857,-0.10525808334325769,-0.4927319307464474,-0.9901391657038476,-0.09054192975087319,-0.04862147097378858,5.157421133843982,-702.00005889364,143321.92568990984,-3.901290865327665e7,1.3273856749373379e10,-0.02755999727777885,-7.898880550599133,1612.6533961730179,-438971.91118792474,1.493569812469411e8,0.17000919256226385,27.21828109398838,-7408.945351577313,2.5208394517639633e6,-1.1815988327333562,-125.04779876490451,42546.598682583965,9.956364286904291,718.0993054284745,-101.07148221425054
9.894596372377958,-0.014301524136759818,0.0019118408927409046,1.8066187027725713,1.8065799943662886,4.409116184626456e-9,1.806676652048056,3.2639939171221606,1.8041690622277473,3.2592846652267338,4.283580326940139,1.0195918425006285,2.9601592693234567e-14,0.002451546922993471,0.0007158763474228467,10075.524722532133,959.7417062846637,-83.57800462479943,9772.153378419647,-1.4900651668738385e6,10282.608273128211,978.4533937537615,-2.0737890435704576,227.65911541856113,-33368.4058093092,998.5298135456901,-0.08599763540129864,8.439966132855783,-1162.9138614664937,0.018181899316484992,0.347871112345475,-42.945737345048975,-0.14518412608773132,-1.7594939733686599,1.408318361415245,0.996809402520049,0.9986435150525976,1.000016858088141,1.0213005507324486,1.0007345075316754,-0.22415839749594513,-0.0952014114755623,0.0011863473116431053,2.7878994318947417,0.05264128205398162,-0.2241583974735157,0.25826316708906205,0.25875005941022233,0.25923499648367443,0.2592238879237427,1.5440583661958253e-18,0.25853246636085514,0.2588707130920017,0.0009104851584427708,0.0009104851584427657,5.0544881850561774e-5,10075.524722532133,10075.52472253219,10282.608273128211,1.086322825555811e-12,0.06134937847056525,-0.0002505706301254674,1.0,10.0,0.0,0.0,0.0029266915507958017,-0.17142694051736768,-4.5229413057425444e-7,0.2288916679348526,0.1015127837376689,-0.09510902511310104,-0.47080331619452453,-0.7214064878816222,-0.08564961470470264,-0.04863223548388616,2.7845357906573396,-204.6333493885465,22556.459218289383,-3.3150161792661133e6,6.089666043593216e8,-0.03261512042704588,-3.864506326992414,425.9793499527715,-62604.17131957089,1.1500350998507077e7,0.19115659250971712,12.066947492957329,-1773.422234434913,325776.6652780354,-1.27748197535066,-50.23669115914687,9228.451866629028,10.432547749669151,261.41934927599317,-103.31977996368238
10.03661424444919,-5.048054948469506e-5,0.0018932371311851225,1.8013062309675254,1.8013061192071582,5.211085473718536e-12,1.8013063486758885,3.2447044371540734,1.8012976417943518,3.244688130076806,1.030141953654159,1.000008011008787,2.8169869373153533e-14,0.0023738202369628374,2.45652472589706e-6,10000.93059891287,999.9842232262316,-0.00020192064669151194,0.001668122971318423,-0.017230428961091497,10000.9840981622,999.9895495496279,-6.527130565095866e-5,0.0005390662016228283,-0.005566507398254936,999.9948774974424,-3.1657934494263654e-5,0.0002613814064610856,-0.002698285099548241,6.525800394577518e-5,0.00012677532232365318,-0.0013083386379504926,-0.0005260584461298817,-0.0006345705969471718,0.005154871744906386,0.9999888123941291,0.9999952314536993,1.0000000532126732,1.000007904779251,1.0000025563005872,-0.22276229959149652,-0.09462991325516476,0.0011722504026638752,0.16123486030124218,0.050638144380274974,-0.2227622995721673,0.2567443883870265,0.25723045651636883,0.2577174309849312,0.25771739900525636,2.1568755341303742e-24,0.2577149732414015,0.25771615954410587,5.30493810824612e-5,5.30493810824609e-5,4.999088265345358e-5,10000.93059891287,10000.930598912926,10000.9840981622,5.978730509273638e-14,0.06060635036278138,-1.0586761121280712e-5,1.0,10.0,0.0,0.0,0.0029226370951130746,-0.16986475184771876,-1.0477441854583441e-7,0.2267907026037047,0.10022801921183735,-0.09122332363666953,-0.4602118993435392,-0.1719590117626463,-0.08346460885898171,-0.04864315521994576,0.16103986038737148,-0.6844444414087478,4.363280134281037,-37.08584208076644,394.00005909457525,-0.03421834797684256,-0.21499561396194125,1.370580777294987,-11.649296447427238,123.76214875633377,0.19659117081979222,0.6457842269529042,-5.488864484826529,58.31370748493529,-1.2931344377493679,-2.5862191280221776,27.475997421860164,10.424593717691106,12.946020186800041,-102.15596532621332


==> anc/data/qcd_taylor_csc_gluon_flat_kUV20_g20.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqϕq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5
0.010000000000000002,-7.600902459542082,29173.339409383985,1303.4718144794722,8.5504332444644,0.036126094038218114,-1.233535085972049e6,73.27465593006924,9.655139220531527,119.99117432843063,4.904641924406642,10.353220285321182,25.697345764141104,1364.8246016961093,1.9575551850771323e11,190.3784165937647,33.42260839492785,0.6858449356397808,-0.10369205040337687,0.07443427843284489,10655.314149423983,38.52329909693741,0.07261157168326755,-0.17596293232154497,0.09475804168795725,74.2271983845988,-1.8976714158480685,-0.22592802371679058,0.1254798508109497,-6.184507734293209,-0.24481579796239702,0.16987371692660871,-0.13916741576842748,0.22282810037733755,0.2584100017135893,0.2492768936851941,0.0024369132677463977,1.099594515543263,1.2317351707211219e7,3.0395155180587913e6,-5361.156319037629,-0.9612111934547007,2.7149505716146226e-8,-1.192372502645189e-6,-1.7750108775496106e-6,-5.3611563190376374e-15,0.004876295954541698,6.850809030018531e-9,4.634388034251696,0.0001994184545233133,3.559845264902488e-9,0.00025427647697168215,0.00032729427483846335,0.06284803463190691,0.006300147944366624,0.005029374363430004,190.3784165937647,1908.123065121657,10655.314149423983,1236.3256396944028,8.159769114959392e-10,1.788374083833009e-13,1.0,10.0,0.0,0.0,-12022.937194797101,-5.92259890859464e-7,5.256221308617e-8,3.9245305390711124e6,-3.98615191324378e-6,-2.4443518493497385e-8,-2.9334486210188383e-5,-5.7106563273373133e-8,-1.2154046721758626e-7,-0.05862076960961808,-6.379134194237648e-6,2.6719264969569255e-6,-1.3529180084152445e-6,8.55271824452183e-7,-6.669352995569001e-7,-6.460777770174107e-6,3.194502978653934e-6,-1.6658467828339102e-6,1.0644011348464568e-6,-8.353930692526869e-7,3.895639097853784e-6,-2.132693066048988e-6,1.3748161394692026e-6,-1.0812742456811445e-6,-2.7974722141522297e-6,1.8262563518055941e-6,-1.4371345999618102e-6,2.4794728926723947e-6,-1.9529215220004205e-6,-2.7035859807136644e-6
0.010039302121620642,-7.596979950487204,28898.565314352712,1298.5610645364577,8.550433243042194,0.03626807746471383,-1.218226065723344e6,73.2746559143299,9.655139152681578,119.99117337059096,4.904641913021856,10.353220249627181,25.49653844100848,1348.858115200334,1.9270807708262793e11,188.8907366394027,33.42260809090089,0.6912465465464581,-0.10533180727047686,0.0762068659192864,10572.049973996656,38.52329865774249,0.07318344305933021,-0.17874556172122347,0.09701462172022926,74.2271973570175,-1.9126172037416675,-0.2295007867608212,0.12846804371065693,-6.233215998874807,-0.24868724507173418,0.17391911062783655,-0.14136816331138016,0.2281345555133625,0.2645638061277698,0.2492768936851941,0.0024461289080559188,1.0995945154250082,1.231735176527349e7,3.03951553938796e6,-5320.796029466848,-0.9633478435158054,2.7686531451840833e-8,-1.2111686454835375e-6,-1.803023172800953e-6,-5.511988808125449e-15,0.004892963542220998,6.981701917863976e-9,4.643266167557636,0.0002013145046141278,3.6219954034937213e-9,0.0002566941079576548,0.00033040615250779745,0.06333912267522343,0.0063496457663358204,0.005068923591174319,188.8907366394027,1893.2123606162336,10572.049973996656,1226.6645878937447,8.418813937632049e-10,1.8900747471831292e-13,1.0,10.0,0.0,0.0,-11935.348425376524,-6.017730888619374e-7,5.351091610240976e-8,3.881260785106382e6,-4.039090591674446e-6,-2.5025132456357053e-8,-2.9723651816799726e-5,-5.846194755581008e-8,-1.2442490361634016e-7,-0.05863878423115666,-6.479321323420425e-6,2.735193937793206e-6,-1.395804191248698e-6,8.892900233587004e-7,-6.98889101348886e-7,-6.562173386235215e-6,3.2701455979224527e-6,-1.7186564897019984e-6,1.1067407710251625e-6,-8.754210891655516e-7,3.987875614208049e-6,-2.200309104578425e-6,1.4295099202483924e-6,-1.1330897019808451e-6,-2.8861727413195196e-6,1.8989196314389425e-6,-1.5060126940314873e-6,2.5781406149573027e-6,-2.046534204902512e-6,-2.833202098169214e-6
0.010264655339999106,-7.57478107885892,27389.801524886458,1270.9170769583789,8.550433234620188,0.037082191913183425,-1.1347282682811744e6,73.27465582124522,9.655138748000555,119.99116766373955,4.90464184511198,10.353220036756603,24.38931143924133,1261.9545699162913,1.7633419034178345e11,180.68785119169635,33.422606279495284,0.7226277111811604,-0.11511258019346651,0.08706408300178776,10112.94148348701,38.523296040404205,0.07650577939002998,-0.19534330770662414,0.11083632543346955,74.22719123067186,-1.9994461697243437,-0.2508114982935344,0.14677092505368153,-6.5161912436091765,-0.27177953700775986,0.19869741735452098,-0.15449511143366126,0.26063694707374824,0.3022562662127346,0.24927689368519412,0.002499335178061336,1.0995945147102526,1.2317352111543223e7,3.0395156665977533e6,-5096.44981554445,-0.9752611468903791,3.093840495834473e-8,-1.323254957264127e-6,-1.970082833826726e-6,-6.44713991786371e-15,0.0049860848087993894,7.77202951407559e-9,4.6926679556000686,0.00021240348363210697,3.994994533338135e-9,0.0002708335318385361,0.0003486058530215227,0.06619884403683218,0.006637753999896502,0.0052990237861611595,180.68785119169635,1810.996558515203,10112.94148348701,1173.394729891333,1.0047484405469285e-9,2.5628011366974356e-13,1.0,10.0,0.0,0.0,-11447.718798520027,-6.586137028880267e-7,5.9195206156230715e-8,3.6434323543432984e6,-4.350831167749897e-6,-2.8587239519632244e-8,-3.201511370601479e-5,-6.676076868783861e-8,-1.4208575664949262e-7,-0.05873923769277563,-7.076586971442972e-6,3.122475562801006e-6,-1.665384872070976e-6,1.1089049591604193e-6,-9.107822965881576e-7,-7.166607641792759e-6,3.7331807617129566e-6,-2.0506193528733776e-6,1.3800807985218758e-6,-1.140860271510927e-6,4.552482417153315e-6,-2.6253504247267048e-6,1.7826136637339746e-6,-1.4767027679201761e-6,-3.4437599808914874e-6,2.3680450695457424e-6,-1.962788144147696e-6,3.2151694751065394e-6,-2.6673585566710975e-6,-3.6928210536551856e-6
0.010264655339999106,-7.57478107885892,27389.801524886458,1270.9170769583789,8.550433234620188,0.037082191913183425,-1.1347282682811744e6,73.27465582124522,9.655138748000555,119.99116766373955,4.90464184511198,10.353220036756603,24.38931143924133,1261.9545699162913,1.7633419034178345e11,180.68785119169635,33.422606279495284,0.7226277111811604,-0.11511258019346651,0.08706408300178776,10112.94148348701,38.523296040404205,0.07650577939002998,-0.19534330770662414,0.11083632543346955,74.22719123067186,-1.9994461697243437,-0.2508114982935344,0.14677092505368153,-6.5161912436091765,-0.27177953700775986,0.19869741735452098,-0.15449511143366126,0.26063694707374824,0.3022562662127346,0.24927689368519412,0.002499335178061336,1.0995945147102526,1.2317352111543223e7,3.0395156665977533e6,-5096.44981554445,-0.9752611468903791,3.093840495834473e-8,-1.323254957264127e-6,-1.970082833826726e-6,-6.44713991786371e-15,0.0049860848087993894,7.77202951407559e-9,4.6926679556000686,0.00021240348363210697,3.994994533338135e-9,0.0002708335318385361,0.0003486058530215227,0.06619884403683218,0.006637753999896502,0.0052990237861611595,180.68785119169635,1810.996558515203,10112.94148348701,1173.394729891333,1.0047484405469285e-9,2.5628011366974356e-13,1.0,10.0,0.0,0.0,-11447.718798520027,-6.586137028880267e-7,5.9195206156230715e-8,3.6434323543432984e6,-4.350831167749897e-6,-2.8587239519632244e-8,-3.201511370601479e-5,-6.676076868783861e-8,-1.4208575664949262e-7,-0.05873923769277563,-7.076586971442972e-6,3.122475562801006e-6,-1.665384872070976e-6,1.1089049591604193e-6,-9.107822965881576e-7,-7.166607641792759e-6,3.7331807617129566e-6,-2.0506193528733776e-6,1.3800807985218758e-6,-1.140860271510927e-6,4.552482417153315e-6,-2.6253504247267048e-6,1.7826136637339746e-6,-1.4767027679201761e-6,-3.4437599808914874e-6,2.3680450695457424e-6,-1.962788144147696e-6,3.2151694751065394e-6,-2.6673585566710975e-6,-3.6928210536551856e-6
0.01049115312996613,-7.552955209575877,25980.46307082407,1243.99469011443,8.550433225688964,0.03790044139211078,-1.0576541464470478e6,73.27465572274892,9.655138313554815,119.99116154811985,4.904641772194029,10.353219808267294,23.347578455774578,1181.9718959990535,1.6159246640139722e11,172.9701773852711,33.42260433842822,0.7548701599439475,-0.12561400296198935,0.09924576557416186,9680.989867925246,38.5232932345769,0.07991929260004257,-0.21316398188714622,0.12634413035238964,74.22718465828528,-2.088658255417001,-0.2736923903928909,0.16730656344819625,-6.806933032897646,-0.2965732740406087,0.22649841378763924,-0.16858924606169612,0.2971042830457072,0.3445467989150582,0.24927689368519415,0.002553425496173936,1.0995945139255798,1.2317352483218493e7,3.0395158031549365e6,-4882.616553810236,-0.9866747082361647,3.4519201556532695e-8,-1.4435474940363315e-6,-2.149401219864207e-6,-7.517296045829045e-15,0.005075591697421639,8.638069931553314e-9,4.7398389526900875,0.00022392509749540374,4.399618992672751e-9,0.0002855245999447622,0.0003675156097957904,0.06913562893646935,0.006933755217032154,0.005535437234865045,172.9701773852711,1733.6439313608005,9680.989867925246,1123.275856695728,1.1955262988423632e-9,3.4158516669100594e-13,1.0,10.0,0.0,0.0,-10981.734839864881,-7.198352776353696e-7,6.534188846405271e-8,3.4210802004552856e6,-4.678410322110407e-6,-3.25832776842926e-8,-3.442258842958212e-5,-7.60662070049441e-8,-1.618885600756306e-7,-0.058835493618401125,-7.717255127433083e-6,3.556549954646589e-6,-1.9810566915183995e-6,1.3775587154487432e-6,-1.1815669770576268e-6,-7.81489919409299e-6,4.2521631207044855e-6,-2.439345699373919e-6,1.7144633916941782e-6,-1.480081438858658e-6,5.185298547687401e-6,-3.1230821021423052e-6,2.2145867687823194e-6,-1.915843175365688e-6,-4.096718783025854e-6,2.9419759624016052e-6,-2.5465765227335937e-6,3.994544790284209e-6,-3.460850074498517e-6,-4.7915769768464725e-6
0.010718854848702898,-7.53148322641457,24662.303957545057,1217.7731959062655,8.550433216228088,0.03872304034541075,-986447.9847018893,73.27465561864078,9.65513784755503,119.99115500012658,4.904641693964972,10.353219563223695,22.366165284944525,1108.2344643736235,1.4829293284266898e11,165.69938216572814,33.4226022603082,0.7879932857686108,-0.13687954215935458,0.11289189942961869,9274.049659294207,38.52329022938392,0.08342603448245742,-0.23228134663307193,0.143716244328206,74.22717761356084,-2.180307123495382,-0.2982381702498156,0.1903109439880814,-7.105616247945191,-0.3231710801377522,0.2576415746882498,-0.18370890170202353,0.33795562683232555,0.3919213830969643,0.2492768936851942,0.0026084066963563525,1.0995945130649227,1.2317352881819397e7,3.039515949620402e6,-4678.7665703930425,-0.9976096863766932,3.8458316781451243e-8,-1.5725352711802454e-6,-2.3417119896697165e-6,-8.739103587132667e-15,0.00516160480238945,9.586087996228363e-9,4.784887177213584,0.00023589303559440225,4.838132722344788e-9,0.0003007847669542512,0.00038715789008742445,0.07215112800081055,0.00723782628417088,0.005778305975005678,165.69938216572814,1660.7702749797556,9274.049659294207,1076.0590318862257,1.4184777132523736e-9,4.488849073381891e-13,1.0,10.0,0.0,0.0,-10536.403924051487,-7.857458887162892e-7,7.197884077269272e-8,3.213156400389852e6,-5.022409151487664e-6,-3.7059010152770887e-8,-3.6950283975582575e-5,-8.648370019855674e-8,-1.8405763937095888e-7,-0.05892773012051079,-8.403875140299259e-6,4.042288738601737e-6,-2.3498358131467406e-6,1.7051927808961385e-6,-1.5262960284661261e-6,-8.50961635652143e-6,4.832917634593519e-6,-2.8934777133710287e-6,2.122265470704565e-6,-1.9119463001209543e-6,5.89342389500176e-6,-3.7045735606465215e-6,2.7414244426920624e-6,-2.474936850059546e-6,-4.8595753670419105e-6,3.6419733099984753e-6,-3.2898627854537916e-6,4.945151377990029e-6,-4.471182699912197e-6,-6.190666854775118e-6
0.010947830949803884,-7.510346202671296,23427.8493430667,1192.2308405336264,8.550433206215864,0.03955024330463259,-920604.3821046164,73.27465550870659,9.655137348087266,119.99114799451344,4.904641610100491,10.353219300625224,21.440364264512997,1040.1418393176727,1.36270447892772e11,158.84058886059532,33.422600037256885,0.8220189469678306,-0.14895570149275036,0.12815652686302353,8890.168840285021,38.52328701322254,0.08702831765132345,-0.25277431836572584,0.1631487697270396,74.22717006840584,-2.274453258749133,-0.32455016258366187,0.21604374790373645,-7.412438002524946,-0.35168274987440723,0.2924784544473488,-0.19991648849761934,0.3836521214550687,0.44491479617968754,0.24927689368519426,0.0026642892054572673,1.0995945121216733,1.2317353308971388e7,3.0395161065940284e6,-4484.3857674106985,-1.0080870961335955,4.2787806373291136e-8,-1.710741057299849e-6,-2.547799660991007e-6,-1.013107917668488e-14,0.005244249343815367,1.062287330711211e-8,4.827917943981433,0.00024832212369957287,5.312971611104103e-9,0.00031663293647298945,0.0004075570261893679,0.07524720962494802,0.007550166635473659,0.00602779011500268,158.84058886059532,1592.026027792422,8890.168840285021,1031.5177649297066,1.678467865413694e-9,5.828920454316079e-13,1.0,10.0,0.0,0.0,-10110.750417680021,-8.566805677505115e-7,7.91355449459181e-8,3.0186731067759423e6,-5.383463660446388e-6,-4.206478194819848e-8,-3.9602805511661704e-5,-9.812914401593934e-8,-2.0883956710228645e-7,-0.05901612412061484,-9.139169733342727e-6,4.585042820759485e-6,-2.7797255682335823e-6,2.1036149330247947e-6,-1.9636046038064067e-6,-9.253501538643887e-6,5.481842369167514e-6,-3.422873798637733e-6,2.6181879169649895e-6,-2.4598060753956413e-6,6.684656652361763e-6,-4.382452482494508e-6,3.3821261581854723e-6,-3.1842251978446585e-6,-5.748901368232698e-6,4.493292825753804e-6,-4.232868599735533e-6,6.101303199774694e-6,-5.753054686319093e-6,-7.96587303246467e-6
0.010947830949803884,-7.510346202671296,23427.8493430667,1192.2308405336264,8.550433206215864,0.03955024330463259,-920604.3821046164,73.27465550870659,9.655137348087266,119.99114799451344,4.904641610100491,10.353219300625224,21.440364264512997,1040.1418393176727,1.36270447892772e11,158.84058886059532,33.422600037256885,0.8220189469678306,-0.14895570149275036,0.12815652686302353,8890.168840285021,38.52328701322254,0.08702831765132345,-0.25277431836572584,0.1631487697270396,74.22717006840584,-2.274453258749133,-0.32455016258366187,0.21604374790373645,-7.412438002524946,-0.35168274987440723,0.2924784544473488,-0.19991648849761934,0.3836521214550687,0.44491479617968754,0.24927689368519426,0.0026642892054572673,1.0995945121216733,1.2317353308971388e7,3.0395161065940284e6,-4484.3857674106985,-1.0080870961335955,4.2787806373291136e-8,-1.710741057299849e-6,-2.547799660991007e-6,-1.013107917668488e-14,0.005244249343815367,1.062287330711211e-8,4.827917943981433,0.00024832212369957287,5.312971611104103e-9,0.00031663293647298945,0.0004075570261893679,0.07524720962494802,0.007550166635473659,0.00602779011500268,158.84058886059532,1592.026027792422,8890.168840285021,1031.5177649297066,1.678467865413694e-9,5.828920454316079e-13,1.0,10.0,0.0,0.0,-10110.750417680021,-8.566805677505115e-7,7.91355449459181e-8,3.0186731067759423e6,-5.383463660446388e-6,-4.206478194819848e-8,-3.9602805511661704e-5,-9.812914401593934e-8,-2.0883956710228645e-7,-0.05901612412061484,-9.139169733342727e-6,4.585042820759485e-6,-2.7797255682335823e-6,2.1036149330247947e-6,-1.9636046038064067e-6,-9.253501538643887e-6,5.481842369167514e-6,-3.422873798637733e-6,2.6181879169649895e-6,-2.4598060753956413e-6,6.684656652361763e-6,-4.382452482494508e-6,3.3821261581854723e-6,-3.1842251978446585e-6,-5.748901368232698e-6,4.493292825753804e-6,-4.232868599735533e-6,6.101303199774694e-6,-5.753054686319093e-6,-7.96587303246467e-6
0.011178161116830395,-7.489525578048502,22270.326780615113,1167.3453007984585,8.550433195629257,0.040382338146269216,-859664.3646519694,73.27465539271714,9.655136813103665,119.99114050427121,4.904641520253372,10.353219019401445,20.565894853446572,977.1600675111429,1.253812380351989e11,152.3620851202132,33.42259766087537,0.8569713663353874,-0.16189224970564575,0.145209220901781,8527.572498000782,38.52328357371275,0.09072870483265666,-0.27472735434269285,0.18485758018655155,74.22716199280104,-2.3711636889977505,-0.35273680625190124,0.24479083778571886,-7.7276167333532015,-0.38222578653362194,0.3313960515591189,-0.21727879801543484,0.4347014028002997,0.5041157320062147,0.24927689368519432,0.002721086688468226,1.09959451108863,1.2317353766413096e7,3.0395162747175884e6,-4298.979033918233,-1.0181275762975432,4.754264450060905e-8,-1.858723866977084e-6,-2.7685033879456047e-6,-1.17138217881879e-14,0.00532365268274641,1.1755787853696758e-8,4.869033072817026,0.00026122833487247964,5.826757822678092e-9,0.000333089474940756,0.00042873923333366535,0.07842594997942856,0.007870997338135845,0.006284067092932675,152.3620851202132,1527.0933435654374,8527.572498000782,989.4461145366877,1.981047654494385e-9,7.491994713302417e-13,1.0,10.0,0.0,0.0,-9703.824516199355,-9.330037704622055e-7,8.684318213191377e-8,2.8367035284869876e6,-5.762268014148243e-6,-4.76559988760351e-8,-4.2385178575439546e-5,-1.1112997384555606e-7,-2.3650546350454716e-7,-0.05910084939667679,-9.926047556792752e-6,5.19069150311135e-6,-3.2798521806860606e-6,2.5868341466389957e-6,-2.5165198447772806e-6,-1.0049483794725244e-5,6.205967230135888e-6,-4.038775841471538e-6,3.2196727170222256e-6,-3.1525165150898085e-6,7.567564852722652e-6,-5.171119186775523e-6,4.159235112510414e-6,-4.0810803390780885e-6,-6.783595327607314e-6,5.525902557919355e-6,-5.425302774122697e-6,7.503719110527826e-6,-7.374070749905738e-6,-1.0210866051563669e-5
0.011409932519933889,-7.469003302795856,21183.60168909117,1143.094078003766,8.550433184443813,0.04121963979366988,-803211.553678457,73.27465527042732,9.655136240413055,119.99113250050546,4.904641424051877,10.35321871840717,19.738866357932324,918.8139271911184,1.1549992712886507e11,146.23504677381217,33.422595122210964,0.8928770176167731,-0.17574245101581623,0.16423669993759057,8184.647368419762,38.5232798976464,0.09452999681449487,-0.29823084373317943,0.20908037610852512,74.2271533546697,-2.4705116710688166,-0.382914156367545,0.2768669794926416,-8.05139117659088,-0.4149259461699625,0.3748204935149582,-0.23586731240641381,0.491662433165153,0.5701724060953263,0.24927689368519437,0.002778815689778813,1.099594509957943,1.231735425600422e7,3.039516454677679e6,-4122.072588197598,-1.0277512128528703,5.276100251022237e-8,-2.0170814692184567e-6,-3.004720768640183e-6,-1.3510247924327925e-14,0.005399942324004506,1.299281677921987e-8,4.908330327351423,0.0002746287931424826,6.3823147451181785e-9,0.00035017621631171843,0.0004507326157206899,0.08168962184304619,0.008200560041092765,0.006547330842580635,146.23504677381217,1465.6833236790183,8184.647368419762,949.6568953712724,2.3325482764454407e-9,9.544314444219169e-13,1.0,10.0,0.0,0.0,-9314.70875213464,-1.015112000311809e-6,9.51347207751512e-8,2.6663815258770306e6,-6.1595776682825915e-6,-5.3893651834306096e-8,-4.530287128566744e-5,-1.256263467353756e-7,-2.67353510642694e-7,-0.05918207509524231,-1.0767615743178711e-5,5.865696082333848e-6,-3.8606187775507634e-6,3.171454140037893e-6,-3.213447663701265e-6,-1.090069135780587e-5,7.0130180594114446e-6,-4.753999016146767e-6,3.947393164934335e-6,-4.025674931267368e-6,8.551564430584594e-6,-6.086989913392523e-6,5.099472210437742e-6,-5.211608133344739e-6,-7.985202151708776e-6,6.775326319070342e-6,-6.928494884107136e-6,9.200669763093829e-6,-9.417645979716783e-6,-1.304123129247878e-5
0.011643238587290636,-7.448761919782708,20162.115688518814,1119.4547795610188,8.550433172633571,0.04206248577876909,-750868.3836332682,73.27465514157505,9.655135627670406,119.9911239522992,4.90464132109792,10.353218396416986,18.95574175249015,864.679967256297,1.0651697551803836e11,140.43326979859316,33.4225924117199,0.9297645642738217,-0.19056332326193548,0.1854446294795464,7859.926834936324,38.52327597093013,0.09843522592912733,-0.3233815457191702,0.2360789783645071,74.22714411973068,-2.5725765214841076,-0.41520644679473107,0.31261887950369344,-8.384019815933891,-0.44991784709359306,0.42322114874341005,-0.25575855073335496,0.5551508949647476,0.6437988104775386,0.24927689368519446,0.0028374953743974165,1.09959450872105,1.2317354779734353e7,3.039516647209008e6,-3953.2151706798354,-1.036977424091711,5.848455924596682e-8,-2.186453198394951e-6,-3.2574121114187044e-6,-1.5545855455649056e-14,0.005473244463228523,1.4342624724920847e-8,4.945903105061956,0.0002885417942783623,6.982683596809609e-9,0.00036791648853168974,0.0004735672006046904,0.08504068817857185,0.008539116404269397,0.006817791343396394,140.43326979859316,1407.533330709192,7859.926834936324,911.9799374473072,2.7401892269830865e-9,1.2064200290480333e-12,1.0,10.0,0.0,0.0,-8942.521950432772,-1.1034367526995842e-6,1.0404501115284656e-7,2.5068999172429554e6,-6.5762131401722954e-6,-6.08449016890338e-8,-4.836182117939481e-5,-1.4177245847739616e-7,-3.017117538414053e-7,-0.05925996476459343,-1.1667193982892112e-5,6.61715951714602e-6,-4.533881122334521e-6,3.877136720431233e-6,-4.089375818766018e-6,-1.1810465692561806e-5,7.911487988966441e-6,-5.583148370398862e-6,4.825831033031556e-6,-5.123128448289118e-6,9.64700611895725e-6,-7.148774446384868e-6,6.234482574775128e-6,-6.632602807002899e-6,-9.378277680403582e-6,8.283636896450306e-6,-8.81799710362163e-6,1.1249328296856995e-5,-1.198654731792331e-5,-1.6599380167687412e-5
0.011643238587290636,-7.448761919782708,20162.115688518814,1119.4547795610188,8.550433172633571,0.04206248577876909,-750868.3836332682,73.27465514157505,9.655135627670406,119.9911239522992,4.90464132109792,10.353218396416986,18.95574175249015,864.679967256297,1.0651697551803836e11,140.43326979859316,33.4225924117199,0.9297645642738217,-0.19056332326193548,0.1854446294795464,7859.926834936324,38.52327597093013,0.09843522592912733,-0.3233815457191702,0.2360789783645071,74.22714411973068,-2.5725765214841076,-0.41520644679473107,0.31261887950369344,-8.384019815933891,-0.44991784709359306,0.42322114874341005,-0.25575855073335496,0.5551508949647476,0.6437988104775386,0.24927689368519446,0.0028374953743974165,1.09959450872105,1.2317354779734353e7,3.039516647209008e6,-3953.2151706798354,-1.036977424091711,5.848455924596682e-8,-2.186453198394951e-6,-3.2574121114187044e-6,-1.5545855455649056e-14,0.005473244463228523,1.4342624724920847e-8,4.945903105061956,0.0002885417942783623,6.982683596809609e-9,0.00036791648853168974,0.0004735672006046904,0.08504068817857185,0.008539116404269397,0.006817791343396394,140.43326979859316,1407.533330709192,7859.926834936324,911.9799374473072,2.7401892269830865e-9,1.2064200290480333e-12,1.0,10.0,0.0,0.0,-8942.521950432772,-1.1034367526995842e-6,1.0404501115284656e-7,2.5068999172429554e6,-6.5762131401722954e-6,-6.08449016890338e-8,-4.836182117939481e-5,-1.4177245847739616e-7,-3.017117538414053e-7,-0.05925996476459343,-1.1667193982892112e-5,6.61715951714602e-6,-4.533881122334521e-6,3.877136720431233e-6,-4.089375818766018e-6,-1.1810465692561806e-5,7.911487988966441e-6,-5.583148370398862e-6,4.825831033031556e-6,-5.123128448289118e-6,9.64700611895725e-6,-7.148774446384868e-6,6.234482574775128e-6,-6.632602807002899e-6,-9.378277680403582e-6,8.283636896450306e-6,-8.81799710362163e-6,1.1249328296856995e-5,-1.198654731792331e-5,-1.6599380167687412e-5
0.011878177786727343,-7.428784635321915,19200.830631811634,1096.4053543834652,8.55043316017099,0.042911231840631996,-702292.5666557488,73.27465500588033,9.655134972366174,119.99111482657477,4.904641210965209,10.353218052119718,18.213304752784254,814.3804029293636,9.833649592791756e10,134.93292637899225,33.4225895192305,0.9676647795082077,-0.20641589947419112,0.20905959518937117,7552.077275208667,38.52327177852879,0.10244764754647488,-0.35028303341294065,0.2661418400504576,74.22713425135109,-2.6774433953073338,-0.4497466601114313,0.35242851101428224,-8.725780161747466,-0.4873455874394292,0.47711512944761164,-0.27703441987048527,0.6258450971825682,0.7257815631170658,0.24927689368519454,0.002897147251382137,1.0995945073686109,1.2317355339731911e7,3.0395168530977163e6,-3791.9786934783674,-1.045824876402249,6.475883617986926e-8,-2.3675227883598046e-6,-3.5276047439427496e-6,-1.7849016051660656e-14,0.005543682831854067,1.581461591903811e-8,4.981840246533811,0.00030298681795522573,7.631140771077967e-9,0.0003863351290426793,0.0004972749582562802,0.08848179397028494,0.008886947355135654,0.007095674032787423,134.93292637899225,1352.4045434609084,7552.077275208667,876.2605019671724,3.2122009471810384e-9,1.5144105380267268e-12,1.0,10.0,0.0,0.0,-8586.421929314725,-1.1984476549872894e-6,1.1361087054797349e-7,2.3575082211952712e6,-7.013063720328344e-6,-6.858371940324524e-8,-5.1568461519938414e-5,-1.597379825400022e-7,-3.399411622347838e-7,-0.05933467564580963,-1.2628328625515723e-5,7.4528915154233836e-6,-5.313146996357599e-6,4.7271461127546085e-6,-5.187338700445166e-6,-1.2782375553224218e-5,8.910715276798228e-6,-6.5428645673135195e-6,5.883954653222979e-6,-6.498810444155852e-6,1.086527023382887e-5,-8.377791128619495e-6,7.601712637252859e-6,-8.413927078052695e-6,-1.0990802377521804e-5,1.0100623093032528e-5,-1.1186752703041225e-5,1.371735756013252e-5,-1.5207206778002193e-5,-2.1060532138011222e-5
0.012114852741230663,-7.40905535341946,18295.176697086063,1073.9242566968855,8.550433147026846,0.04376624873019534,-657173.7521030371,73.2746548630441,9.655134271814612,119.991105087942,4.904641093197217,10.353217684112352,17.508628955267337,767.5777001370496,9.087437893181023e10,129.71233627804932,33.42258643390298,1.0066105012889637,-0.22336551487196799,0.23533129441548506,7259.885265011754,38.52326730440342,0.1065707352679109,-0.37904618093065995,0.29958683639922806,74.22712371038475,-2.7852031618642634,-0.4866771529815793,0.3967168083716951,-9.07696834588988,-0.5273634227705285,0.5370722930978511,-0.2997825995011545,0.7044925359109818,0.8169875158301922,0.24927689368519462,0.00295779496463167,1.0995945058904324,1.2317355938273922e7,3.0395170731850197e6,-3637.9582427395694,-1.0543114373871267,7.163356788336858e-8,-2.5610214797293998e-6,-3.816397738810547e-6,-2.0451302186278395e-14,0.005611377890822966,1.7419000265065883e-8,5.016225988615006,0.000317984551662493,8.331216846031132e-9,0.0004054585152572808,0.0005218898411941591,0.0920157612156111,0.009244352666656163,0.007381219475327829,129.71233627804932,1300.0796654711673,7259.885265011754,842.3577965980238,3.757964670557212e-9,1.889301001731603e-12,1.0,10.0,0.0,0.0,-8245.606699926106,-1.3006559526576048e-6,1.2387117056635118e-7,2.217509822598639e6,-7.471091774228596e-6,-7.71915967649831e-8,-5.4929751838886066e-5,-1.7970966553213057e-7,-3.824390222226222e-7,-0.059406358278136284,-1.3654808125840589e-5,8.381480618949881e-6,-6.213803351401385e-6,5.7489893192674145e-6,-6.560201207342023e-6,-1.3820232378479604e-5,1.0020969511856799e-5,-7.652103867890106e-6,7.1560166644975786e-6,-8.21897715812469e-6,1.2218871644318705e-5,-9.798325789051562e-6,9.245442090834153e-6,-1.0641411136267963e-5,-1.2854652712630888e-5,1.2285162939380411e-5,-1.4148955612453542e-5,1.6684777895607587e-5,-1.923497591856591e-5,-2.66400029100743e-5
0.012353369388575801,-7.389558701686216,17441.00564521395,1051.99057581082,8.55043313317016,0.04462791917439479,-615230.4615139416,73.27465471274718,9.655133523141648,119.99109469854139,4.904640967305067,10.353217290893747,16.839049958385374,723.9698378861008,8.405669356506851e10,124.75176029763969,33.422583144188614,1.0466365805809008,-0.24148210456379865,0.26453494491668367,6982.246018384833,38.523262531448,0.11080817539413143,-0.4097896686356516,0.33676433118409943,74.22711245500595,-2.895952261672139,-0.5261503048551044,0.44594772764363955,-9.437898655278012,-0.5701364689509321,0.6037207395911289,-0.32409694144647916,0.7919171050603586,0.9183721161436966,0.24927689368519473,0.0030194640825624017,1.0995945042753883,1.2317356577796143e7,3.0395173083709846e6,-3490.7717692831543,-1.062454148692394,7.916310477620901e-8,-2.767731230205034e-6,-4.124966802848339e-6,-2.3387850305278036e-14,0.005676446230093379,1.9166864435687204e-8,5.049139988072401,0.0003335569110367934,9.086716718303103e-9,0.0004253145904733407,0.0005474478175484595,0.09564558325786503,0.009611650472190625,0.0076746829819288745,124.75176029763969,1250.3608549042017,6982.246018384833,810.1436341940147,4.388171373335159e-9,2.343920879236161e-12,1.0,10.0,0.0,0.0,-7919.314892633308,-1.4106182761318264e-6,1.3486691591962015e-7,2.0862589448024698e6,-7.951337227133461e-6,-8.675832713263237e-8,-5.8453209712330405e-5,-2.0189307672713978e-7,-4.2964265854996016e-7,-0.05947515627013071,-1.475067891983599e-5,9.41237312831796e-6,-7.253374251620137e-6,6.9751684498748715e-6,-8.272829219079992e-6,-1.4928106095798654e-5,1.1253545999977819e-5,-8.932456078548998e-6,8.68249129908649e-6,-1.0364929155654658e-5,1.3721574696628403e-5,-1.143803936418011e-5,1.1217996438599819e-5,-1.3420380346823507e-5,-1.5006136522246814e-5,1.4906837365862745e-5,-1.7844747476394332e-5,2.024616219017915e-5,-2.426052114852295e-5,-3.360207596492845e-5
0.012353369388575801,-7.389558701686216,17441.00564521395,1051.99057581082,8.55043313317016,0.04462791917439479,-615230.4615139416,73.27465471274718,9.655133523141648,119.99109469854139,4.904640967305067,10.353217290893747,16.839049958385374,723.9698378861008,8.405669356506851e10,124.75176029763969,33.422583144188614,1.0466365805809008,-0.24148210456379865,0.26453494491668367,6982.246018384833,38.523262531448,0.11080817539413143,-0.4097896686356516,0.33676433118409943,74.22711245500595,-2.895952261672139,-0.5261503048551044,0.44594772764363955,-9.437898655278012,-0.5701364689509321,0.6037207395911289,-0.32409694144647916,0.7919171050603586,0.9183721161436966,0.24927689368519473,0.0030194640825624017,1.0995945042753883,1.2317356577796143e7,3.0395173083709846e6,-3490.7717692831543,-1.062454148692394,7.916310477620901e-8,-2.767731230205034e-6,-4.124966802848339e-6,-2.3387850305278036e-14,0.005676446230093379,1.9166864435687204e-8,5.049139988072401,0.0003335569110367934,9.086716718303103e-9,0.0004253145904733407,0.0005474478175484595,0.09564558325786503,0.009611650472190625,0.0076746829819288745,124.75176029763969,1250.3608549042017,6982.246018384833,810.1436341940147,4.388171373335159e-9,2.343920879236161e-12,1.0,10.0,0.0,0.0,-7919.314892633308,-1.4106182761318264e-6,1.3486691591962015e-7,2.0862589448024698e6,-7.951337227133461e-6,-8.675832713263237e-8,-5.8453209712330405e-5,-2.0189307672713978e-7,-4.2964265854996016e-7,-0.05947515627013071,-1.475067891983599e-5,9.41237312831796e-6,-7.253374251620137e-6,6.9751684498748715e-6,-8.272829219079992e-6,-1.4928106095798654e-5,1.1253545999977819e-5,-8.932456078548998e-6,8.68249129908649e-6,-1.0364929155654658e-5,1.3721574696628403e-5,-1.143803936418011e-5,1.1217996438599819e-5,-1.3420380346823507e-5,-1.5006136522246814e-5,1.4906837365862745e-5,-1.7844747476394332e-5,2.024616219017915e-5,-2.426052114852295e-5,-3.360207596492845e-5
0.012593836424768128,-7.370280030900113,16634.547980581865,1030.5841151596414,8.550433118568083,0.04549663586560227,-576207.2507018923,73.27465455464896,9.65513272327153,119.9910836178708,4.9046408327652,10.353216870857697,16.202139571273264,683.2861218149815,7.78183147383953e10,120.03320920385526,33.42257963778483,1.087779864950564,-0.26084053191713114,0.29697396297581874,6718.152693349978,38.52325744141981,0.11516386513136531,-0.4426405404372852,0.37806058606664017,74.22710044052627,-3.0097926612808807,-0.5683292335036626,0.5006327613179752,-9.808903384524607,-0.6158414774314487,0.6777529232090659,-0.3500779101178057,0.8890271135022748,1.0309887043009998,0.24927689368519484,0.0030821819511198663,1.0995945025113296,1.2317357260904228e7,3.0395175596186873e6,-3350.0594010047425,-1.0702692226128931,8.740685903637529e-8,-2.9884882539096324e-6,-4.454569668345351e-6,-2.669776716421081e-14,0.005739000202598645,2.1070250222718724e-8,5.080657431439785,0.0003497270731462398,9.901741740863254e-9,0.00044593290630142785,0.0005739869256795327,0.0993744222930852,0.009989177105152703,0.007976334488703826,120.03320920385526,1203.0678094506263,6718.152693349978,779.5011919498537,5.115003073503588e-9,2.8933557704557743e-12,1.0,10.0,0.0,0.0,-7606.825257783251,-1.5289408329020674e-6,1.466413246489154e-7,1.9631574101348422e6,-8.454922784982396e-6,-9.738287312937352e-8,-6.21469478191303e-5,-2.2651454966888198e-7,-4.820335638939159e-7,-0.05954120627110849,-1.59202629173856e-5,1.0555960588219282e-5,-8.451814818641842e-6,8.44406571127968e-6,-1.040473118071399e-5,-1.6110342532531425e-5,1.2620870387986543e-5,-1.040850689370556e-5,1.0511176997394888e-5,-1.3036323680773775e-5,1.5388520596775913e-5,-1.3328432462748363e-5,1.3581173534076648e-5,-1.6879949234594707e-5,-1.748660319091633e-5,1.804782882487364e-5,-2.2445935538394315e-5,2.4513218774671855e-5,-3.051760976449078e-5,-4.22708044756243e-5
0.012836364659997825,-7.351205420530487,15872.375035542489,1009.6854607054846,8.550433103185808,0.04637279913500709,-539872.1585691037,73.27465438838624,9.655131868913209,119.99107180260968,4.90464068901699,10.353216422285872,15.595682994510653,645.2835485359628,7.210175390100179e10,115.54027467086817,33.42257590159073,1.1300791584949268,-0.28152092334927836,0.33298289652150087,6466.686929986122,38.52325201486997,0.11964190828297953,-0.47773477199777525,0.42390149457993037,74.22708761920957,-3.1268317426295646,-0.6133885245601888,0.5613358828887421,-10.190332475136447,-0.6646676256980728,0.7599323465514963,-0.37783303154207365,0.9968240655895941,1.1559986954707409,0.24927689368519498,0.003145977517233288,1.0995945005849888,1.2317357990385074e7,3.0395178279584474e6,-3215.482685850883,-1.0777720456384114,9.642978685081364e-8,-3.224186610763747e-6,-4.8065515709625514e-6,-3.042457996201437e-14,0.0057991476542450055,2.314223823329244e-8,5.110849162639297,0.0003665195001990974,1.0780712921881038e-8,0.0004673446528811381,0.0006015473130798867,0.10320560467576234,0.010377286720487742,0.008286458261944565,115.54027467086817,1158.0360719132286,6466.686929986122,750.3239135432772,5.952338641751255e-9,3.555324890623304e-12,1.0,10.0,0.0,0.0,-7307.455923776719,-1.6562839052281196e-6,1.5923989271888056e-7,1.8476514945111792e6,-8.98305925177624e-6,-1.0917431637873003e-7,-6.601971157572522e-5,-2.538233030314039e-7,-5.401419096329248e-7,-0.05960463800082529,-1.716817511889928e-5,1.1823675182435787e-5,-9.831844580887838e-6,1.0200982403115392e-5,-1.3053269275715034e-5,-1.7371580921469105e-5,1.4136612748416376e-5,-1.210824883239971e-5,1.269849097185157e-5,-1.6355201458804213e-5,1.7236366300614863e-5,-1.5505372268117308e-5,1.6407918596546858e-5,-2.1178242082105697e-5,-2.0343135750256425e-5,2.1805150824466013e-5,-2.8162945096999527e-5,2.9617824793348923e-5,-3.829257813367228e-5,-5.304314842487626e-5
0.013081066642979535,-7.332321662203498,15151.364301930998,989.2760100894881,8.550433086986457,0.04725681559557257,-506014.3647379549,73.27465421357178,9.65513095654528,119.99105920642373,4.904640535460107,10.353215943339999,15.017657748613818,609.7435895097016,6.6856152694809875e10,111.25797317287314,33.422571921657934,1.1735752197151303,-0.30360903920632404,0.3729306873403104,6227.010113195808,38.5232462310665,0.12424661494915061,-0.515217900192819,0.47475673505724086,74.22707394006727,-3.2471822974263524,-0.6615150397037968,0.6286790462152186,-10.582553496954691,-0.7168173929264354,0.8511010055163442,-0.4074773907681029,1.1164124268245004,1.2946829043260637,0.24927689368519515,0.003210881216628609,1.0995944984818724,1.2317358769219376e7,3.039518114492518e6,-3086.72359850644,-1.084977198216576,1.0630292274634114e-7,-3.475782181968664e-6,-5.182351317223442e-6,-3.4616740007472004e-14,0.005856991819968375,2.539704023236449e-8,5.139781866016776,0.0003839599778968918,1.1728396488938805e-8,0.0004895827077686693,0.0006301712993100652,0.1071426196184423,0.0107763512642863,0.008605352881570128,111.25797317287314,1115.115465568651,6227.010113195808,722.5144953629001,6.915988530312961e-9,4.350620536636919e-12,1.0,10.0,0.0,0.0,-7020.563044739691,-1.7933668630710091e-6,1.7271045828768625e-7,1.7392287414488893e6,-9.53705174272004e-6,-1.2225291332594607e-7,-7.008092319820395e-5,-2.8409379483965063e-7,-6.045515529026002e-7,-0.059665574415889794,-1.84993431228076e-5,1.3228095491118579e-5,-1.1419327297137149e-5,1.2299360773310307e-5,-1.6337564964388257e-5,-1.8716773283997397e-5,1.581581405774438e-5,-1.406354948864941e-5,1.531099169183767e-5,-2.047088451411654e-5,1.9283438482777148e-5,-1.8009692965362694e-5,1.9784294289333776e-5,-2.6508743301055384e-5,-2.3629339598255567e-5,2.6293270452723483e-5,-3.525327737525573e-5,3.571559460101573e-5,-4.793585129629735e-5,-6.640495990868095e-5
0.013328056225131907,-7.313616248548217,14468.66876619982,969.3379957567006,8.55043306993097,0.0481490965676582,-474442.09446996264,73.27465402979287,9.655129982400393,119.99104577976345,4.904640371451773,10.353215432053782,14.4662150303128,576.4693940282435,6.203642310615307e10,107.1726078622556,33.42256768314094,1.2183107433575704,-0.3271966577100037,0.417224253583289,5998.355642145517,38.5232400679163,0.12898249951891655,-0.555245674763993,0.5311443313081079,74.22705934864821,-3.370962477204211,-0.7129087533359595,0.7033482248255201,-10.985951485110986,-0.7725074664930065,0.9521875652509786,-0.43913414674940743,1.2490103483377117,1.4484539814337258,0.24927689368519532,0.0032769248422772988,1.0995944961861461,1.2317359600594599e7,3.039518420399929e6,-2963.483549840217,-1.0918984774365867,1.1710396006530146e-7,-3.744296766334481e-6,-5.583507546937545e-6,-3.9328181572630926e-14,0.005912631275600026,2.785009836842516e-8,5.167518251475312,0.00040207564756668474,1.2749930927138793e-8,0.0005126816768905074,0.0006599034287234332,0.11118911637728308,0.011186760295478947,0.00893333110685904,107.1726078622556,1074.1687098012562,5998.355642145517,695.9839895393437,8.023961419429633e-9,5.303618745557792e-12,1.0,10.0,0.0,0.0,-6745.539372029857,-1.9409735846553236e-6,1.8710324862015512e-7,1.637414952863311e6,-1.0118306202104566e-5,-1.3675125400898358e-7,-7.434072784115284e-5,-3.176283009018375e-7,-6.75905520436824e-7,-0.05972413190065813,-1.991902710196505e-5,1.4783062114934443e-5,-1.3243701968028711e-5,1.4802218546635384e-5,-2.040324435272805e-5,-2.0151204249818777e-5,1.7675024476352012e-5,-1.631068291532119e-5,1.8427166471497596e-5,-2.5565927550760063e-5,2.1549901858457976e-5,-2.0887877170012144e-5,2.3811794036092682e-5,-3.310801449997179e-5,-2.7406237677354165e-5,3.1647188118432755e-5,-4.403178873043086e-5,4.299007071331565e-5,-5.9875944842622095e-5,-8.29504153179477e-5
0.013328056225131907,-7.313616248548217,14468.66876619982,969.3379957567006,8.55043306993097,0.0481490965676582,-474442.09446996264,73.27465402979287,9.655129982400393,119.99104577976345,4.904640371451773,10.353215432053782,14.4662150303128,576.4693940282435,6.203642310615307e10,107.1726078622556,33.42256768314094,1.2183107433575704,-0.3271966577100037,0.417224253583289,5998.355642145517,38.5232400679163,0.12898249951891655,-0.555245674763993,0.5311443313081079,74.22705934864821,-3.370962477204211,-0.7129087533359595,0.7033482248255201,-10.985951485110986,-0.7725074664930065,0.9521875652509786,-0.43913414674940743,1.2490103483377117,1.4484539814337258,0.24927689368519532,0.0032769248422772988,1.0995944961861461,1.2317359600594599e7,3.039518420399929e6,-2963.483549840217,-1.0918984774365867,1.1710396006530146e-7,-3.744296766334481e-6,-5.583507546937545e-6,-3.9328181572630926e-14,0.005912631275600026,2.785009836842516e-8,5.167518251475312,0.00040207564756668474,1.2749930927138793e-8,0.0005126816768905074,0.0006599034287234332,0.11118911637728308,0.011186760295478947,0.00893333110685904,107.1726078622556,1074.1687098012562,5998.355642145517,695.9839895393437,8.023961419429633e-9,5.303618745557792e-12,1.0,10.0,0.0,0.0,-6745.539372029857,-1.9409735846553236e-6,1.8710324862015512e-7,1.637414952863311e6,-1.0118306202104566e-5,-1.3675125400898358e-7,-7.434072784115284e-5,-3.176283009018375e-7,-6.75905520436824e-7,-0.05972413190065813,-1.991902710196505e-5,1.4783062114934443e-5,-1.3243701968028711e-5,1.4802218546635384e-5,-2.040324435272805e-5,-2.0151204249818777e-5,1.7675024476352012e-5,-1.631068291532119e-5,1.8427166471497596e-5,-2.5565927550760063e-5,2.1549901858457976e-5,-2.0887877170012144e-5,2.3811794036092682e-5,-3.310801449997179e-5,-2.7406237677354165e-5,3.1647188118432755e-5,-4.403178873043086e-5,4.299007071331565e-5,-5.9875944842622095e-5,-8.29504153179477e-5
0.01357744827035342,-7.295077351570239,13821.689194346754,949.8544866616554,8.550433051977983,0.049050057030628376,-444980.71932023455,73.27465383660973,9.65512894244836,119.99103146964548,4.904640196303792,10.353214886324142,13.939662744249892,545.2833250521375,5.760250717453405e10,103.27164286009878,33.42256317024385,1.2643303629544569,-0.3523819913730854,0.466312457615214,5780.02189441384,38.52323350188095,0.13385428084188147,-0.5979847650880086,0.5936357038512382,74.22704378681149,-3.498295800692646,-0.7677836600219131,0.7861001008222391,-11.400928963739512,-0.8319697251481772,1.064216415528426,-0.47293509073015283,1.3959615449042135,1.6188701872495779,0.2492768936851955,0.0033441414484686534,1.0995944936805064,1.2317360487919027e7,3.039518746941738e6,-2845.4823104633097,-1.0985489274432139,1.2891789003405466e-7,-4.030822515699129e-6,-6.011665517932686e-6,-4.4618945423811196e-14,0.005966159980360209,3.051819372433647e-8,5.1941172616277935,0.0004208950467607591,1.3850856389586266e-8,0.0005366779462917507,0.0006907905370866497,0.11534890325176599,0.011608920996992003,0.00927071989401676,103.27164286009878,1035.0701601432722,5780.02189441384,670.6509875826175,9.296767885951569e-9,6.442873082910939e-12,1.0,10.0,0.0,0.0,-6481.812557708756,-2.099958439537767e-6,2.0247091799839644e-7,1.5417712790603773e6,-1.0728336743755313e-5,-1.5281554479231499e-7,-7.881004559482402e-5,-3.5475976399792797e-7,-7.549120681973613e-7,-0.059780420523344695,-2.143284138721174e-5,1.650380524756336e-5,-1.5338473176528268e-5,1.7783834566639302e-5,-2.542820484837741e-5,-2.1680512459815518e-5,1.9732455919554073e-5,-1.8890934185193317e-5,2.2139532096460872e-5,-3.1863350619328604e-5,2.405794488759623e-5,-2.419283124924032e-5,2.8610060676667282e-5,-4.126507381871159e-5,-3.1743289058739764e-5,3.802605728881756e-5,-5.488318536199455e-5,5.165765010668436e-5,-7.463648664908146e-5,-0.00010340564145234505
0.01382935841942959,-7.2766937984323095,13208.049345562604,930.8093792729806,8.550433033083698,0.04996011477182579,-417471.0507507134,73.2746536335538,9.655127832378124,119.99101621941898,4.904640009279368,10.353214303901877,13.436450265537772,516.0247988995444,5.35187404598511e10,99.54359036974621,33.42255836616434,1.311680660107281,-0.37927013189795383,0.5206904894557065,5571.365907834987,38.523226507887955,0.13886688310040438,-0.643613515303151,0.6628612502124906,74.22702719248502,-3.629311179894641,-0.8263687440178556,0.8777694543834834,-11.827906030607755,-0.8954522894428656,1.1883176745827533,-0.5090212427728038,1.558748417043684,1.8076506086998614,0.24927689368519573,0.0034125652680260412,1.0995944909460416,1.231736143483674e7,3.0395190954666347e6,-2732.456927482952,-1.104940873035994,1.41837702474889e-7,-4.336526660603472e-6,-6.468584341906925e-6,-5.055587336261847e-14,0.006017667370227647,3.3419564410462946e-8,5.219634283244005,0.00044044815314860574,1.503714640637056e-8,0.0005616097380801429,0.0007228818236020802,0.11962594712534125,0.012043258248149608,0.009617860463200456,99.54359036974621,997.7046768377472,5571.365907834987,646.4408872929489,1.0757765964934073e-8,7.801804686392956e-12,1.0,10.0,0.0,0.0,-6228.843371136991,-2.271252850611789e-6,2.18868570309667e-7,1.451891473085916e6,-1.1368773720480426e-5,-1.706070246348436e-7,-8.350062863522902e-5,-3.9585493352586933e-7,-8.4235135867314e-7,-0.05983454431901327,-2.3046777378942156e-5,1.8407085019258857e-5,-1.774176846124607e-5,2.133172875579523e-5,-3.162962033767529e-5,-2.3310713265362028e-5,2.2008149904084547e-5,-2.185128663764011e-5,2.6557102375727873e-5,-3.963542572113824e-5,2.683198405545722e-5,-2.798476674603591e-5,3.432008028919524e-5,-5.133279146724636e-5,-3.671954699374736e-5,4.5617437328141075e-5,-6.82772055958327e-5,6.197337276654744e-5,-9.285690245887523e-5,-0.00012865743066320175
0.014083902880426189,-7.258455047005085,12625.573860257982,912.1873818883483,8.55043301320174,0.05087968962942448,-391767.81130783306,73.27465342012584,9.655126647578584,119.99099996851751,4.904639809589714,10.353213682381725,12.955154801707241,488.54839195065944,4.975330411749825e10,95.97790963942599,33.42255325303517,1.3604101761643124,-0.40797352332586645,0.5809047047226779,5371.797725524058,38.523219059237476,0.14402543692005534,-0.692322747402156,0.7395165038225848,74.22700949941031,-3.764142952842427,-0.8889090103818572,0.9792773194540493,-12.267320463466719,-0.9632206388606874,1.325738230205194,-0.5475434861004536,1.7390065336817992,2.016691953390155,0.24927689368519598,0.0034822316356589375,1.0995944879620783,1.231736244524352e7,3.0395194674168923e6,-2624.1606632415815,-1.1110859546495935,1.5596515303407675e-7,-4.662656519990751e-6,-6.9561446639122885e-6,-5.721338133275016e-14,0.0060672384846028535,3.657403379855453e-8,5.244121356426768,0.00046076643010479665,1.6315241974785413e-8,0.0005875171685299921,0.0007562289257118729,0.12402437314744902,0.012490214718325086,0.009975108383089449,95.97790963942599,961.9666121621751,5371.797725524058,623.2852366199104,1.2433554230292003e-8,9.419503784143215e-12,1.0,10.0,0.0,0.0,-5986.123898870888,-2.45587247757308e-6,2.3635376174594397e-7,1.3673993255654746e6,-1.204137254002289e-5,-1.9030352725431885e-7,-8.842512363569513e-5,-4.4131782143517987e-7,-9.390828107659197e-7,-0.059886601584242125,-2.4767227732133337e-5,2.0511345706497047e-5,-2.0496971611816876e-5,2.554898716096609e-5,-3.9272448166189326e-5,-2.5048222664163862e-5,2.4524161980107212e-5,-2.5245202782905735e-5,3.1808285942137634e-5,-4.921434782467132e-5,2.9898888319824797e-5,-3.23322019972145e-5,4.1107933244141645e-5,-6.37417305231302e-5,-4.242497496760113e-5,5.464228887559849e-5,-8.478706209877512e-5,7.423772166819932e-5,-0.00011531754621234955,-0.00015978813061697813
0.01434119825627922,-7.240351160445643,12072.26849007258,893.9739927210652,8.550432992283012,0.051809202869662715,-367738.2640359622,73.274653195794,9.655125383118161,119.99098265219423,4.904639596390434,10.353213019191779,12.494469151589826,462.72217753779194,4.627775210791825e10,92.56491627405217,33.42254781186286,1.4105694290067796,-0.4386124670070172,0.6475579673130983,5180.775320136802,38.52321112750416,0.1493352810036401,-0.7443166183545197,0.8243689354657416,74.22699063687163,-3.902930930550975,-0.9556665854526275,1.0916399903121636,-12.719627872618275,-1.0355588040859922,1.4778539327474396,-0.5886632440277534,1.9385406257484805,2.248087095789693,0.24927689368519626,0.0035531769209445354,1.0995944847060144,1.2317363523303783e7,3.0395198643347104e6,-2520.361960483666,-1.116995164267961,1.714116040330314e-7,-5.0105448316228075e-6,-7.476356842293401e-6,-6.467432027690341e-14,0.006114954119912209,4.000314994775382e-8,5.267627380393182,0.000481882875243133,1.7692088286121783e-8,0.0006144423099400425,0.0007908859987356982,0.12854846479741858,0.012950251006743801,0.010342833692938721,92.56491627405217,927.7589014797653,5180.775320136802,601.1211447295293,1.4354418967887497e-8,1.1341660442242526e-11,1.0,10.0,0.0,0.0,-5753.175743657357,-2.6549250927167827e-6,2.5498648080277735e-7,1.2879462743328973e6,-1.2748023342309784e-5,-2.1210120520323203e-7,-9.359714025935462e-5,-4.91593508323407e-7,-1.046053194294261e-6,-0.05993668517972246,-2.6601011985056575e-5,2.2836885261203152e-5,-2.365344226560769e-5,3.0556992001032415e-5,-4.867975754668426e-5,-2.6899882639314902e-5,2.7304764487524163e-5,-2.9133511675518447e-5,3.804428904346617e-5,-6.1005191524263886e-5,3.328822583661435e-5,-3.731310039930763e-5,4.916919936552901e-5,-7.901695396851741e-5,-4.896194239997553e-5,6.53608409676543e-5,-0.00010511183911095806,8.88046103450452e-5,-0.00014297022364312956,-0.00019811802750293082
0.014601361384335845,-7.222372782666474,11546.302458695054,876.1554747205555,8.550432970275526,0.05274907660725222,-345260.9862052373,73.27465295999158,9.655124033723107,119.99096420124089,4.904639368777668,10.353212311582261,12.053190750099283,438.4262652473643,4.306660274625732e10,89.2957010735954,33.42254202246393,1.4622109306844,-0.4713156580731241,0.7213155436767522,4997.800051323256,38.52320268243434,0.15480196383554587,-0.7998135307234356,0.9182654569284584,74.22697052941025,-4.045820446392487,-1.0269218860089653,1.2159789580005795,-13.185301861312476,-1.1127706336577914,1.646183046966483,-0.6325531990327574,2.159342230971276,2.504145537996717,0.24927689368519657,0.0036254384644173157,1.0995944811531362,1.2317364673468528e7,3.039520287868945e6,-2420.843451541149,-1.1226788810798554,1.8829894470083897e-7,-5.3816153953094045e-6,-8.031369619442478e-6,-7.303093401497723e-14,0.006160890998104568,4.37303369139298e-8,5.290198311745694,0.0005038320702554127,1.9175174180767393e-8,0.0006424292541517394,0.0008269097976475923,0.13320266393874097,0.013423845789219617,0.010721421030832992,89.2957010735954,894.992249773529,4997.800051323256,579.8907549373303,1.6554842665555835e-8,1.36216448301311e-11,1.0,10.0,0.0,0.0,-5529.548267536766,-2.8696192000361833e-6,2.748290997633895e-7,1.2132091926738084e6,-1.349076156460153e-5,-2.3621643070483393e-7,-9.903132590397877e-5,-5.471723304249929e-7,-1.1643055344488866e-6,-0.05998488283072996,-2.855540356414934e-5,2.5406041450981943e-5,-2.726733317526908e-5,3.6498626312311545e-5,-6.0245265364719256e-5,-2.887298782759674e-5,3.0376669181698158e-5,-3.358541679309057e-5,4.54431101494731e-5,-7.550163790389521e-5,3.703253483851859e-5,-4.301616335314847e-5,5.873412975470798e-5,-9.779842724158016e-5,-5.64469237155847e-5,7.807948005162123e-5,-0.0001301036844112597,0.00010609076279059245,-0.0001769752552285143,-0.0002452568165224432
0.014601361384335845,-7.222372782666474,11546.302458695054,876.1554747205555,8.550432970275526,0.05274907660725222,-345260.9862052373,73.27465295999158,9.655124033723107,119.99096420124089,4.904639368777668,10.353212311582261,12.053190750099283,438.4262652473643,4.306660274625732e10,89.2957010735954,33.42254202246393,1.4622109306844,-0.4713156580731241,0.7213155436767522,4997.800051323256,38.52320268243434,0.15480196383554587,-0.7998135307234356,0.9182654569284584,74.22697052941025,-4.045820446392487,-1.0269218860089653,1.2159789580005795,-13.185301861312476,-1.1127706336577914,1.646183046966483,-0.6325531990327574,2.159342230971276,2.504145537996717,0.24927689368519657,0.0036254384644173157,1.0995944811531362,1.2317364673468528e7,3.039520287868945e6,-2420.843451541149,-1.1226788810798554,1.8829894470083897e-7,-5.3816153953094045e-6,-8.031369619442478e-6,-7.303093401497723e-14,0.006160890998104568,4.37303369139298e-8,5.290198311745694,0.0005038320702554127,1.9175174180767393e-8,0.0006424292541517394,0.0008269097976475923,0.13320266393874097,0.013423845789219617,0.010721421030832992,89.2957010735954,894.992249773529,4997.800051323256,579.8907549373303,1.6554842665555835e-8,1.36216448301311e-11,1.0,10.0,0.0,0.0,-5529.548267536766,-2.8696192000361833e-6,2.748290997633895e-7,1.2132091926738084e6,-1.349076156460153e-5,-2.3621643070483393e-7,-9.903132590397877e-5,-5.471723304249929e-7,-1.1643055344488866e-6,-0.05998488283072996,-2.855540356414934e-5,2.5406041450981943e-5,-2.726733317526908e-5,3.6498626312311545e-5,-6.0245265364719256e-5,-2.887298782759674e-5,3.0376669181698158e-5,-3.358541679309057e-5,4.54431101494731e-5,-7.550163790389521e-5,3.703253483851859e-5,-4.301616335314847e-5,5.873412975470798e-5,-9.779842724158016e-5,-5.64469237155847e-5,7.807948005162123e-5,-0.0001301036844112597,0.00010609076279059245,-0.0001769752552285143,-0.0002452568165224432
0.014864509242908965,-7.204511110898863,11045.992601657757,858.7188242504272,8.550432947124236,0.05369973346788407,-324224.76747979893,73.27465271211469,9.65512259375416,119.9909445416851,4.904639125783939,10.353211556613438,11.630211763046256,415.55151108058374,4.0096984476003716e10,86.1620566506117,33.42253586339724,1.5153892173096735,-0.5062207629338596,0.8029116224105818,4822.412558574108,38.523193691836575,0.16043124666151312,-0.8590471129411749,1.02214072070676,74.22694909651824,-4.19296243947101,-1.102974877862837,1.3535319009111544,-13.664834296882557,-1.1951811574910738,1.832401130972699,-0.6793980667238798,2.4036092105644657,2.787416040967328,0.2492768936851969,0.0036990545323552044,1.0995944772764163,1.231736590049464e7,3.039520739782347e6,-2325.4009946874803,-1.1281469076477824,2.0676060215337415e-7,-5.777389132296319e-6,-8.623479440326827e-6,-8.23859269419869e-14,0.006205121954137106,4.778105981215688e-8,5.311877358903653,0.0005266502370293431,2.0772574876597646e-8,0.0006715241840704443,0.0008643597691560354,0.13799157188809327,0.01391149607656373,0.011111269851889803,86.1620566506117,863.5843961492477,4822.412558574108,559.5407681595553,1.907408267123518e-8,1.632176110849999e-11,1.0,10.0,0.0,0.0,-5314.816846474819,-3.101273518336324e-6,2.9594629711682386e-7,1.14288833321461e6,-1.4271779651343861e-5,-2.628878968160542e-7,-0.0001047434485527042,-6.085944978094902e-7,-1.2949889332025337e-6,-0.060031277432051625,-3.063815868109542e-5,2.8243396788977272e-5,-3.1402519095305804e-5,4.354203645407084e-5,-7.44485500625739e-5,-3.097531403165995e-5,3.376927233464371e-5,-3.8679641639015506e-5,5.4214230256326626e-5,-9.330506256748315e-5,4.1167621833185733e-5,-4.954230000385088e-5,7.00737199541411e-5,-0.00012086578384510498,-6.501242988137188e-5,9.315884056565151e-5,-0.00016080082038825888,0.00012658673073184183,-0.00021874647683714997,-0.00030316610462471677
0.015130758860015536,-7.186757870011112,10569.789221594641,841.6517391472055,8.55043292277084,0.05466159625862534,-304527.6254190029,73.27465245151966,9.655121057181741,119.99092359446875,4.904638866373726,10.353210751142788,11.224510229183826,393.99838272557497,3.734832885839399e10,83.15641180617091,33.422529311893705,1.5701608793447344,-0.543475033508139,0.8931565092935246,4654.189088298002,38.52318412146709,0.16622910648461828,-0.9222672619719215,1.1370262795767032,74.22692625231508,-4.344513539175247,-1.1841464145498073,1.5056648140149222,-14.158735585642445,-1.2831380371413827,2.0383574566658798,-0.7293954189174723,2.673767287840049,3.100711600118103,0.2492768936851973,0.0037740642728087397,1.099594473046294,1.2317367209465355e7,3.0395212219592454e6,-2233.842767932236,-1.1334085046878237,2.2694264828882944e-7,-6.199490506789895e-6,-9.255140340708717e-6,-9.285365230254295e-14,0.006247716125207773,5.218300405027139e-8,5.332705165689961,0.0005503752952616005,2.249299790883886e-8,0.0007017754470892239,0.0009032981462353274,0.14291995041981936,0.014413717475676768,0.01151279464937056,83.15641180617091,833.4594560992653,4654.189088298002,540.0220167477507,2.1956829176227393e-8,1.9514701909809867e-11,1.0,10.0,0.0,0.0,-5108.581209341374,-3.351327366131571e-6,3.184049411362264e-7,1.0767054405430413e6,-1.5093439849739895e-5,-2.923789346827941e-7,-0.00011075048726970868,-6.764551755087773e-7,-1.4393693751018452e-6,-0.06007594734127772,-3.2857546805289186e-5,3.137600354995886e-5,-3.6131651626372094e-5,5.18850477065476e-5,-9.187350917903886e-5,-3.3215148248977574e-5,3.751492386327163e-5,-4.45057307754559e-5,6.460411772211337e-5,-0.00011514769502447177,4.5732889000587435e-5,-5.7006296529020315e-5,8.350683854802404e-5,-0.00014916837655996494,-7.480920235481873e-5,0.00011102330272101949,-0.00019846760570314606,0.0001508698287912336,-0.0002700058595049662,-0.00037423528472376496
0.015400227231706094,-7.1691052879198125,10116.26344169066,824.9425860239232,8.550432897153584,0.05563508767296603,-286075.92455767246,73.2746521775203,9.65511941755957,119.99090127510544,4.904638589438745,10.353209891811355,10.835142114880522,373.6759588152577,3.4802103816911896e10,80.27177266697642,33.42252234378302,1.6265845938249437,-0.5832359614911409,0.9929445690418617,4492.738199316889,38.52317393490962,0.17220173923749058,-0.9897412539722477,1.2640606967706738,74.22690190520552,-4.500636155194922,-1.2707796633192203,1.673885396901255,-14.667534965502426,-1.3770131106084975,2.2660931343359563,-0.7827565602228699,2.9724938221094708,3.447137012654596,0.24927689368519773,0.003850507674931942,1.0995944684304342,1.2317368605812011e7,3.0395217364137247e6,-2145.9884162633434,-1.1384724245059543,2.490050120606696e-7,-6.649654341402326e-6,-9.92897445546952e-6,-1.0456143474571813e-13,0.006288739140425825,5.6966270040609e-8,5.352719984802417,0.0005750469222881089,2.4345832563112937e-8,0.00073323363133548,0.0009437900462930607,0.14799272283934348,0.014931044467443802,0.011926425190035549,80.27177266697642,804.5473315322938,4492.738199316889,521.2890822308082,2.5253953340497845e-8,2.3285234935144998e-11,1.0,10.0,0.0,0.0,-4910.463856972829,-3.6213520407342906e-6,3.422739285826083e-7,1.0144020186357987e6,-1.595828822075202e-5,-3.2498006948646e-7,-0.00011707073125918831,-7.514100744053792e-7,-1.5988416170174448e-6,-0.06011896666085677,-3.522238284497191e-5,3.48336308450968e-5,-4.153735695312745e-5,6.176034548850508e-5,-0.00011323074678187887,-3.560132034444479e-5,4.164922284454348e-5,-5.116552720021632e-5,7.690268805985622e-5,-0.00014192071121395762,5.077169365280702e-5,-6.553871184941044e-5,9.940859331991048e-5,-0.00018386173389486397,-8.600870481198524e-5,0.00013217214055425328,-0.0002446431423683147,0.0001796193191667957,-0.0003328497897037396,-0.00046137362192571444
0.015673031257363877,-7.151546071521524,9684.09587296961,808.5803667526029,8.550432870207034,0.056620630057171294,-268783.58718274947,73.2746518893848,9.655117667996514,119.9908774933151,4.9046382937929005,10.353208975029196,10.46123416762818,354.5010443384544,3.244158131396153e10,77.50166974064432,33.4225149334173,1.6847211602728664,-0.6256719765429443,1.1032629938386849,4337.697799595633,38.52316309344922,0.17835556331249552,-1.0617549295536557,1.4045007086712487,74.22687595751697,-4.6614985778673255,-1.3632416269029723,1.8598578355804507,-15.191780832151622,-1.4772040408567197,2.5178611241288382,-0.8397074633111093,3.3027440575066995,3.830119314414471,0.24927689368519823,0.0039284255337796135,1.0995944633934627,1.2317370095337225e7,3.0395222852983344e6,-2061.668249030535,-1.1433469431153953,2.7312280775446126e-7,-7.129733064304614e-6,-1.0647783206748386e-5,-1.1765104258415747e-13,0.0063282533096665405,6.216358486676637e-8,5.371957841758999,0.0006007066159963895,2.6341203124629003e-8,0.000765951645842683,0.0009859035743927877,0.15321497527717742,0.015464030717503909,0.0123526067766415,77.50166974064432,776.7831801197005,4337.697799595633,503.2999514897759,2.902335788924756e-8,2.7732158123184357e-11,1.0,10.0,0.0,0.0,-4720.108558101256,-3.913063295559281e-6,3.6762397184146e-7,955737.7406172168,-1.6869070012729993e-5,-3.610118404461508e-7,-0.00012372388853023936,-8.34181604315663e-7,-1.7749422733392376e-6,-0.06016040550913644,-3.774206119813862e-5,3.864903595916614e-5,-4.7713595740931936e-5,7.344155410820594e-5,-0.0001393847215332974,-3.814323652070933e-5,4.621134205412032e-5,-5.877484986006423e-5,9.145088332550387e-5,-0.00017470830252944795,5.6331742954815535e-5,-7.528803033964515e-5,0.00011822014852072796,-0.00022635177752033142,-9.88059529023288e-5,0.00015719260532118468,-0.0003012002386386181,0.0002136342348423096,-0.0004098294829185214,-0.0005681219933710954
0.01594928766745064,-7.1340733846505,9272.066484548497,792.5546859383002,8.550432841861838,0.05761864514934632,-252571.3872977099,73.27465158633255,9.655115801126742,119.99085215263624,4.9046379781669165,10.353207996959956,10.101977512280046,336.39738911035346,3.025163481169295e10,74.84011047349249,33.42250705359205,1.744633535304957,-0.6709631876130434,1.2252014741912656,4188.732490942366,38.52315155594074,0.18469722291644267,-1.1386139523256869,1.5597335362059954,74.22684830511753,-4.827275075041952,-1.461924759365065,2.0654191054188664,-15.732041053780964,-1.58413606620019,2.7961483068091555,-0.9004897617672794,3.6677800728890086,4.253441348365885,0.24927689368519879,0.0040078594136424865,1.0995944578966779,1.2317371684239412e7,3.0395228709133235e6,-1980.722493806394,-1.1480398905160354,2.994877880955463e-7,-7.641704372385993e-6,-1.1414559151839558e-5,-1.3228032539869798e-13,0.006366317806137934,6.781053190761764e-8,5.390452687715411,0.0006273977587212417,2.8490026059824525e-8,0.0007999848019706259,0.0010297099280870022,0.15859195774601328,0.016013249373907367,0.012791800500891687,74.84011047349249,750.1069397923087,4188.732490942366,486.01570866619636,3.3330943728145534e-8,3.297056493072784e-11,1.0,10.0,0.0,0.0,-4537.178940293195,-4.228334995591221e-6,3.94527323885623e-7,900488.9957445383,-1.7828746451966413e-5,-4.0082790865773713e-7,-0.00013073120452811892,-9.255656372114195e-7,-1.969364198543251e-6,-0.06020033027599038,-4.0426591549755776e-5,4.2858261916476316e-5,-5.4767206277204234e-5,8.725036605362023e-5,-0.00017138665714413228,-4.085091445236782e-5,5.12443838813734e-5,-6.746539734667644e-5,0.00010864956208791007,-0.00021482897963774725,6.246552675683328e-5,-8.64231050214481e-5,0.00014046024102781307,-0.00027834843599482893,-0.00011342272611060949,0.00018677527507026106,-0.0003704169118649047,0.000253854292897146,-0.0005040485145193064,-0.0006987884356810282
0.01622911301056576,-7.116680823731295,8879.045442703551,776.8557157264474,8.550432812044464,0.05862955403277731,-237366.31475044967,73.27465126753046,9.655113809077598,119.99082515000823,4.9046376412025445,10.35320695350427,9.756621822009505,319.29499198583414,2.8218561840290573e10,72.28153606613964,33.42249867546279,1.8063868805393986,-0.7193021813390781,1.3599628948396993,4045.531152014762,38.52313927866903,0.19123359279110236,-1.220645164386834,1.7312905011755977,74.22681883700683,-4.998146025903019,-1.5672487064182514,2.2925970020938435,-16.288903406123868,-1.6982638854656666,3.10369989390289,-0.9653618191788623,4.071202800174919,4.7212788906240695,0.2492768936851994,0.00408885162915278,1.099594451897733,1.2317373379139157e7,3.0395234957165723e6,-1903.0005849871698,-1.1525586802539514,3.2830994038460066e-7,-8.18767946054923e-6,-1.2232498719460227e-5,-1.4862503908878382e-13,0.006402988850622524,7.394580134084373e-8,5.408236545969506,0.0006551656887164233,3.080407195512938e-8,0.0008353909044797317,0.001075283514680132,0.16412908626832065,0.016579293485779713,0.013244483594106085,72.28153606613964,724.4628959123478,4045.531152014762,469.40025472084164,3.8251709314096546e-8,3.9134469276198656e-11,1.0,10.0,0.0,0.0,-4361.357130271817,-4.569214141430992e-6,4.2305743797657096e-7,848447.549717158,-1.884051332772995e-5,-4.4481849182683885e-7,-0.00013811559344945558,-1.0264389626303798e-6,-2.1839723416123516e-6,-0.060238803872548624,-4.328663715772677e-5,4.750096477896051e-5,-6.281965696146184e-5,0.00010356490517776832,-0.00021051443654739786,-4.3735020822676456e-5,5.6795771811827896e-5,-7.738691001656626e-5,0.00012896992886615952,-0.00026388564534049735,6.923079362663919e-5,-9.913593267989342e-5,0.00016673869237140694,-0.0003419306490131896,-0.00013011121627617836,0.00022173206696155683,-0.00045506309529780444,0.0003013844392611111,-0.0006192811081471307,-0.0008586125685148731
0.0165126235758166,-7.099362398941783,8503.984990902982,761.4741654284004,8.550432780676921,0.05965377685557397,-223101.0089877026,73.2746509320891,9.655111683435893,119.99079637533292,4.904637281446467,10.353205840282355,9.424470158019565,303.1294880389518,2.632992917315897e10,69.8207832435399,33.42248976846052,1.8700485972460898,-0.7708948608907639,1.5088751061742767,3907.8047986218244,38.52312621520565,0.19797178148257683,-1.3081980105602533,1.9208620117502648,74.22678743489071,-5.174298018282658,-1.6796621339950923,2.5436299856321143,-16.862975888370485,-1.8200736386768142,3.443546292379394,-1.0345998520807222,4.516987262137864,5.238241508931701,0.2492768936852001,0.004171445208621257,1.0995944453502904,1.2317375187106824e7,3.0395241623340063e6,-1828.36052203928,-1.1569103361102515,3.598192271922265e-7,-8.769911620904389e-6,-1.310501554467013e-5,-1.6688087276108678e-13,0.006438319878990605,8.061146076962666e-8,5.425339644039888,0.0006840577675138253,3.3296031605698215e-8,0.000872230337355051,0.0011227020617375454,0.16983194367710783,0.01716277629906147,0.01371114968069309,69.8207832435399,699.7992981026808,3907.8047986218244,453.42005916674856,4.387099875372748e-8,4.637984361950907e-11,1.0,10.0,0.0,0.0,-4192.342525617104,-4.93793724990144e-6,4.5328853942430506e-7,799419.333943082,-1.990782110906316e-5,-4.934141412077596e-7,-0.00014590178027917356,-1.1377674617078374e-6,-2.420821128454381e-6,-0.06027588595674459,-4.6333554548841985e-5,5.2620771578259354e-5,-7.200903275258718e-5,0.0001228295285667894,-0.00025832093374079305,-4.680691016336908e-5,6.291767855758947e-5,-8.870962094855545e-5,0.00015296575873249274,-0.00032382626321989807,7.669107137649311e-5,-0.00011364480002535321,0.00019777224850895119,-0.000419625137114533,-0.0001491581643053708,0.0002630173556830934,-0.0005585057222287485,0.00035752363037345325,-0.0007601155191496265,-0.001053964935451172
0.0165126235758166,-7.099362398941783,8503.984990902982,761.4741654284004,8.550432780676921,0.05965377685557397,-223101.0089877026,73.2746509320891,9.655111683435893,119.99079637533292,4.904637281446467,10.353205840282355,9.424470158019565,303.1294880389518,2.632992917315897e10,69.8207832435399,33.42248976846052,1.8700485972460898,-0.7708948608907639,1.5088751061742767,3907.8047986218244,38.52312621520565,0.19797178148257683,-1.3081980105602533,1.9208620117502648,74.22678743489071,-5.174298018282658,-1.6796621339950923,2.5436299856321143,-16.862975888370485,-1.8200736386768142,3.443546292379394,-1.0345998520807222,4.516987262137864,5.238241508931701,0.2492768936852001,0.004171445208621257,1.0995944453502904,1.2317375187106824e7,3.0395241623340063e6,-1828.36052203928,-1.1569103361102515,3.598192271922265e-7,-8.769911620904389e-6,-1.310501554467013e-5,-1.6688087276108678e-13,0.006438319878990605,8.061146076962666e-8,5.425339644039888,0.0006840577675138253,3.3296031605698215e-8,0.000872230337355051,0.0011227020617375454,0.16983194367710783,0.01716277629906147,0.01371114968069309,69.8207832435399,699.7992981026808,3907.8047986218244,453.42005916674856,4.387099875372748e-8,4.637984361950907e-11,1.0,10.0,0.0,0.0,-4192.342525617104,-4.93793724990144e-6,4.5328853942430506e-7,799419.333943082,-1.990782110906316e-5,-4.934141412077596e-7,-0.00014590178027917356,-1.1377674617078374e-6,-2.420821128454381e-6,-0.06027588595674459,-4.6333554548841985e-5,5.2620771578259354e-5,-7.200903275258718e-5,0.0001228295285667894,-0.00025832093374079305,-4.680691016336908e-5,6.291767855758947e-5,-8.870962094855545e-5,0.00015296575873249274,-0.00032382626321989807,7.669107137649311e-5,-0.00011364480002535321,0.00019777224850895119,-0.000419625137114533,-0.0001491581643053708,0.0002630173556830934,-0.0005585057222287485,0.00035752363037345325,-0.0007601155191496265,-0.001053964935451172
0.01679993543588419,-7.082112509236431,8145.912002264237,746.4012456246778,8.550432747676435,0.060691732986337614,-209713.24495947408,73.27465057905847,9.655109415211166,119.99076571099607,4.9046368973436385,10.353204652615046,9.10487418330951,287.8415974812466,2.4574436223517406e10,67.4530487962119,33.42248030020074,1.9356883886428393,-0.8259613605045273,1.6734039734873476,3775.284599126969,38.52311231625401,0.2049191374826457,-1.4016460912050397,2.1303141747043552,74.22675397271898,-5.355924022669778,-1.799644721891447,2.82098917861271,-17.454887288867646,-1.950085066480091,3.8190328856268,-1.1084991539836968,5.009521635302281,5.809417855728174,0.24927689368520084,0.004255683893194956,1.09959443820364,1.231737711569262e7,3.039524873570942e6,-1756.668242706281,-1.1611015189769993,3.942675047376508e-7,-9.390805600990485e-6,-1.4035754989941239e-5,-1.872657111989596e-13,0.006472361716955034,8.785325185331888e-8,5.441790543691133,0.0007141234616367822,3.597958813264039e-8,0.0009105661679254974,0.0011720467511481003,0.17570628275788422,0.017764331804813033,0.014192309234674032,67.4530487962119,676.0680048511487,3775.284599126969,438.04392979851855,5.028592204981771e-8,5.4888138395745133e-11,1.0,10.0,0.0,0.0,-4029.8505770151155,-5.336948452780673e-6,4.852951158728535e-7,753223.3191036861,-2.103439743635912e-5,-5.470899254766713e-7,-0.00015411645965466745,-1.2606151383722082e-6,-2.6821736669688053e-6,-0.06031163316070975,-4.9579436609164886e-5,5.826567490120069e-5,-8.249229208870634e-5,0.00014556632407597406,-0.0003166925824017878,-5.007866698638953e-5,6.966749803575918e-5,-0.00010162704083993576,0.0001812877379378486,-0.00039701738262198395,8.491624083375182e-5,-0.0001301978588713889,0.00023440316377023793,-0.000514501876089627,-0.00017088956138672492,0.0003117527542098197,-0.0006848361153654126,0.00042379861131413383,-0.0009321278826341644,-0.0012925887418493934
0.01709116434345389,-7.064925927626752,7803.921477663263,731.6286416061033,8.550432712955125,0.061743840640085444,-197145.47880369332,73.27465020742336,9.655106994797743,119.99073303137322,4.904636487230374,10.353203385504216,8.79723001685967,273.37664373849213,2.294179596421263e10,65.17385886600417,33.4224702363941,2.003378290437866,-0.8847369919454611,1.855167694798747,3647.7201553988057,38.5230975294946,0.2120832519476081,-1.5013887693590768,2.3617070226006094,74.22671831621399,-5.5432234785822905,-1.927709227154936,3.1274025029283155,-18.065287465030327,-2.0888537449942812,4.233852709595187,-1.1873753616696257,5.55365011017434,6.4404253633329205,0.2492768936852017,0.004341612094207964,1.0995944304022853,1.2317379172957562e7,3.039525632423791e6,-1687.797080966162,-1.1651385497494526,4.3193060579706044e-7,-1.0052927217116139e-5,-1.5028609102315104e-5,-2.1002214204900677e-13,0.006505162727483677,9.57209088717478e-8,5.457616252800677,0.0007454144119331675,3.886949323158022e-8,0.0009504642351893136,0.001223402332862454,0.1817580263906636,0.018384614994878836,0.01468848980342903,65.17385886600417,653.2241756684143,3647.7201553988057,423.24281323281457,5.7606965350610905e-8,6.487035029921241e-11,1.0,10.0,0.0,0.0,-3873.6117415477393,-5.768919127049797e-6,5.19151284315806e-7,709690.5121413409,-2.22242711946254e-5,-6.063700170181286e-7,-0.0001627884657183318,-1.3961539860819547e-6,-2.9705227286518978e-6,-0.060346099284492014,-5.3037156371309666e-5,6.448846272835526e-5,-9.444782135682652e-5,0.000172388574341419,-0.0003879202818214615,-5.3563148474034054e-5,7.710835952319956e-5,-0.00011635911033352478,0.00021470025881015767,-0.0004863331598285632,9.398316078914e-5,-0.00014907717345648448,0.00027762096823025857,-0.0006302897095256556,-0.00019567597157260815,0.000369256144052191,-0.0008390242714001456,0.0005020034927365275,-0.0011420928032053834,-0.00158389273697558
0.017386425750068813,-7.0477977800812575,7477.170543161146,717.1484814100265,8.550432676419625,0.0628105169464386,-185344.43364796825,73.27464981609836,9.655104411933442,119.9906982022912,4.904636049326821,10.353202033611478,8.500974356685896,259.68411758439476,2.142262931784944e10,62.97904022377481,33.422459540750616,2.073192729653198,-0.9474732745311053,2.0559526607610397,3524.877895247561,38.523081799418186,0.219471964340738,-1.6078529198635831,2.6173147041102514,74.22668032235944,-5.73640245944878,-2.0644037297544573,3.465881416183363,-18.6948478789042,-2.2369735180003096,4.692082648313738,-1.2715658329466248,6.154720367524621,7.137465290353309,0.24927689368520264,0.004429274886870016,1.0995944218854874,1.2317381367507141e7,3.039526442092791e6,-1621.6272346026067,-1.1690274325123218,4.7311063283290237e-7,-1.075901379498794e-5,-1.608773286940593e-5,-2.3542025262303997e-13,0.0065367689649581595,1.0426850751067134e-7,5.472842336157455,0.0007779845177586023,4.198165026051525e-8,0.0009919932570654445,0.001276857262997761,0.18799327007012462,0.01902430237561412,0.015200236439089665,62.97904022377481,631.2259832103606,3524.877895247561,408.9896083844427,6.595982209899809e-8,7.65717307844642e-11,1.0,10.0,0.0,0.0,-3723.370439227335,-6.2367695595776514e-6,5.549300472116996e-7,668663.0203208538,-2.3481799374123475e-5,-6.718327681829867e-7,-0.0001719489616989674,-1.545674877908097e-6,-3.288613906172631e-6,-0.0603793354925348,-5.6720414429422e-5,7.134719170368065e-5,-0.00010807833493229738,0.0002040165401835704,-0.00047478526739528254,-5.727403066774786e-5,8.53096937694236e-5,-0.00013315577909595277,0.000254101109662508,-0.0005952631773454033,0.00010397635601000087,-0.00017060331617146576,0.00032858799072331434,-0.0007715163943395299,-0.0002239385761322657,0.00043707571965539386,-0.0010271057827901456,0.0005942461712106714,-0.0013982385397034948,-0.0019393061852827304
0.01768583484896233,-7.030723524379235,7164.873032789498,702.9533045025343,8.550432637970674,0.06389217810443139,-174260.72675839442,73.27464940392221,9.655101655655386,119.99066108045108,4.904635581728874,10.353200591235398,8.215580964958615,246.71728794738985,2.000837198619104e10,60.864694229421694,33.42244817487993,2.145208591221909,-1.0144390387541087,2.277730976534061,3406.539614990338,38.52306506715039,0.22709336881816408,-1.7214948035933528,2.899647790094975,74.22663983885684,-5.935673859292258,-2.21031403886019,3.8397504498451402,-19.344262203543913,-2.3950791029585745,5.1982234224081,-1.3614311223752698,6.818636029561274,7.907383535048428,0.2492768936852037,0.004518718012307648,1.0995944125867647,1.2317383708527287e7,3.0395273059956226e6,-1558.0452706667886,-1.1727738762962927,5.181384723758348e-7,-1.1511985312567085e-5,-1.7217561593235824e-5,-2.6376074423660753e-13,0.006567224321544069,1.1355484459371836e-7,5.487493018632673,0.0008118900271876619,4.533320396394149e-8,0.0010352249453209376,0.0013325038518289278,0.19441828495087699,0.019684092551678203,0.015728112187345784,60.864694229421694,610.0343522851405,3406.539614990338,395.25899736173375,7.548747348466913e-8,9.027723181340522e-11,1.0,10.0,0.0,0.0,-3578.8840786634482,-6.743692733051152e-6,5.927024112743345e-7,629993.1959526085,-2.4811696642990632e-5,-7.44116314671311e-7,-0.00018163164860366697,-1.7105995502105377e-6,-3.6394710962357558e-6,-0.060411390498268075,-6.064378925119876e-5,7.890570653330094e-5,-0.00012361416425356363,0.0002412959540063059,-0.0005806630666492657,-6.12258574014572e-5,9.434785429727765e-5,-0.00015230106538433144,0.00030054454765608517,-0.0007280429844649219,0.00011498877221589193,-0.00019514058084704852,0.0003886692712759257,-0.0009436781835145632,-0.0002561560308050601,0.0005170298943010278,-0.0012564082229605017,0.0007030027511434778,-0.0017105561242541688,-0.0023727089472472115
0.017989506487510243,-7.013698937550843,6866.294745635706,689.0360382665165,8.550432597502688,0.06498923906629234,-163848.53883977587,73.27464896965199,9.655098714254185,119.99062151282985,4.904635082399751,10.353199052287886,7.940557617184704,234.43286010177698,1.869119276828367e10,58.82717422992237,33.422436098193714,2.219505254965784,-1.0859215725761597,2.5226796957977506,3292.50121443889,38.52304727027643,0.23495581739031562,-1.8428020143442063,3.211477759320258,74.22659670356938,-6.141257497785769,-2.366066192389914,4.25267963373327,-20.014246663103012,-2.5638487978452673,5.757243485132533,-1.4573565133242914,7.551914236105142,8.757737389244046,0.2492768936852049,0.004609987841649757,1.0995944024333504,1.2317386205821559e7,3.039528227781511e6,-1496.943697527666,-1.1763833136263675,5.673765269152333e-7,-1.2314955884678512e-5,-1.8422828847454095e-5,-2.9537838411372753e-13,0.006596570650823649,1.2364384640566826e-7,5.501591273995474,0.0008471896156840484,4.894263553834585e-8,0.0010802341057715979,0.0013904383928308997,0.2010395180652019,0.020364706536638646,0.016272698359237756,58.82717422992237,589.6127333186846,3292.50121443889,382.02729868848235,8.635254630462235e-8,1.0631779405601439e-10,1.0,10.0,0.0,0.0,-3439.922218991652,-7.293180161182084e-6,6.325363289926139e-7,593542.8731371483,-2.6219067189822215e-5,-8.239247202419276e-7,-0.00019187298973702315,-1.8924936960196343e-6,-4.0264243418741086e-6,-0.06044231072157617,-6.482278843180053e-5,8.72342056699575e-5,-0.00014131697840314843,0.00028521966159330696,-0.0007096492527439085,-6.543408999230285e-5,0.00010430679408237108,-0.0001741176486436021,0.0003552683024131098,-0.0008898120259415096,0.0001271225982066663,-0.00022310288127452697,0.0004594675747446285,-0.001153445019381708,-0.000292872225195073,0.0006112540195763632,-0.0015358251197146035,0.0008311812701512675,-0.002091173535317764,-0.002900952177634378
0.01829755526005943,-6.9967200939594845,6580.748986217029,675.3899673026419,8.550432554903248,0.06610211387285127,-154065.3095095919,73.27464851195637,9.655095575223525,119.99057933602083,4.9046345491607175,10.35319741026822,7.675443176587649,222.790662437379,1.7463920440188217e10,56.86306388489718,33.42242326779891,2.296164677113634,-1.1622278827040486,2.793202171939886,3182.571483799958,38.52302834264894,0.24306792769545452,-1.9722956211324323,3.5558641794314267,74.2265507439109,-6.353380348928767,-2.532329207428943,4.708720489663777,-20.70554077549577,-2.7440074595462485,6.374627750312372,-1.5597537032330364,8.361749558195562,9.696869638221854,0.24927689368520622,0.004703131394671957,1.0995943913455912,1.231738886985203e7,3.0395292113467366e6,-1438.2205330543984,-1.1798609199343608,6.212217311532643e-7,-1.317124638879617e-5,-1.9708586224373727e-5,-3.3064586181508405e-13,0.006624847901370231,1.346050176806654e-7,5.515158915502085,0.0008839444880922083,5.282986692124289e-8,0.0011270987682065789,0.001450761329988393,0.20786359633372248,0.02106688847061679,0.016834595130091442,56.86306388489718,569.9268851166,3182.571483799958,369.27232654928275,9.873999505342438e-8,1.250776200204116e-10,1.0,10.0,0.0,0.0,-3306.265709661598,-7.889050495353489e-6,6.744954786821118e-7,559182.648125926,-2.7709440467601542e-5,-9.120347923200231e-7,-0.00020271246285578562,-2.093081445213031e-6,-4.453140623500881e-6,-0.060472140453959156,-6.92739049726389e-5,9.64098653224652e-5,-0.00016148400857242544,0.0003369529826592559,-0.0008667116400230656,-6.991516178221071e-5,0.00011527881201159368,-0.0001989720845686218,0.0004197252229395811,-0.001086804798463786,0.0001404901726403856,-0.00025496044997430796,0.000542864431308146,-0.0014089089376918785,-0.00033470509577689437,0.0007222551561865949,-0.0018761476852341857,0.0009821964199583258,-0.002554808842726255,-0.0035444890536936073
0.018610095510393363,-6.979783349687005,6307.592637567089,662.0087088280844,8.550432510052579,0.06723121566248146,-144871.46620126648,73.27464802940848,9.655092225207325,119.9905343755419,4.90463397968132,10.353195658235828,7.419805034753072,211.7533701120491,1.6319979387233877e10,54.969158205648924,33.42240963839178,2.3752714525233403,-1.243686018666156,3.091951548980027,3076.571042446604,38.523008214193176,0.2514385886156218,-2.1105324174029416,3.9361846119175743,74.22650177621291,-6.572276716755816,-2.7098179678859124,5.212345632298901,-21.418907922098626,-2.936329630623576,7.056431203715878,-1.6690625718648064,9.256084316559022,10.733990084069902,0.2492768936852077,0.004798196332629759,1.0995943792362943,1.231739171178204e7,3.0395302608508756e6,-1381.7789271715637,-1.1832116303461566,6.801088392629081e-7,-1.4084397629124064e-5,-2.1080223975394527e-5,-3.699780706536208e-13,0.006652094231535263,1.4651392651813003e-7,5.528216674769902,0.0009222184743223413,5.7016372025552475e-8,0.0011759003082577773,0.0015135774147457303,0.21489732864959052,0.02179140615950918,0.017414421997429142,54.969158205648924,550.9446848226868,3076.571042446604,356.97326765628156,1.1286014323356711e-7,1.4700257033389686e-10,1.0,10.0,0.0,0.0,-3177.705941783706,-8.535480712125361e-6,7.186378249407264e-7,526791.2347432033,-2.928881000175923e-5,-1.009303573032469e-6,-0.00021419283377836301,-2.314261220323025e-6,-4.923657574804846e-6,-0.060500922001563026,-7.401467534600011e-5,0.00010651752051541772,-0.00018445282874786524,0.0003978633859599834,-0.001057874327072313,-7.468653424512218e-5,0.00012736536760121384,-0.00022728070741440045,0.0004956203125788493,-0.001326582032986714,0.00015521497355324668,-0.00029124742070709856,0.0006410681719549647,-0.001719884533256237,-0.0003823566026809869,0.0008529761918022698,-0.002290466149270232,0.0011600570356110763,-0.003119318547425277,-0.00432813817138006
0.0189272413402553,-6.962885327450834,6046.2226077249525,648.8861892194398,8.55043246282295,0.06837695670190876,-136230.17911508086,73.27464752047806,9.655088649943487,119.99048644509814,4.904633371468946,10.353193788781349,7.173236788130509,201.28625701491603,1.5253332405125141e10,53.142446341540875,33.42239516214954,2.4569128799769038,-1.330646484059679,3.4218566750363673,2974.33137548656,38.52298681070475,0.26007696608722114,-2.2581073185607448,4.356167601092704,74.22644960505653,-6.798188420030778,-2.899296302553888,5.768492453974023,-22.15513594634933,-3.141642872011067,7.809338043311681,-1.7857530650344193,10.243686151422605,11.879265473268184,0.24927689368520933,0.00489523095365806,1.0995943660100105,1.2317394743521601e7,3.039531380734076e6,-1327.5268133328166,-1.1864401552765131,7.445140213464577e-7,-1.5058184296637156e-5,-2.254349293970435e-5,-4.1383686948746604e-13,0.006678346116769194,1.5945273103683788e-7,5.540784274706888,0.0009620781291619944,6.152529644729546e-8,0.0012267235745155353,0.001578995869719026,0.2221477080258228,0.02253905164074443,0.0180128182619163,53.142446341540875,532.6359553906733,2974.33137548656,345.1105694632162,1.2895213418916486e-7,1.7260985687030537e-10,1.0,10.0,0.0,0.0,-3054.044154578966,-9.237040276412886e-6,7.650139419570368e-7,496254.87460155244,-3.09636759901925e-5,-1.1166765946729821e-6,-0.0002263604566637933,-2.5581231468115673e-6,-5.442420503768449e-6,-0.06052869581830417,-7.906374058922257e-5,0.00011765041053945332,-0.000210606769088607,0.00046955521438672037,-0.0012904402146356364,-7.976675588955542e-5,0.00014067797275705223,-0.0002595163141270622,0.0005849540712118774,-0.001618310238560529,0.00017143270125864136,-0.0003325704164829445,0.0007566701539072812,-0.0020982723415012487,-0.00043662403075644626,0.0010068709050997716,-0.0027946552266123895,0.0013694685409096738,-0.0038063610188774433,-0.005282007389223101
0.019249106714187936,-6.9460228973368245,5796.072543545065,636.0166181631381,8.550432413078024,0.069539748764959,-128107.13730098588,73.27464698352274,9.655084834202903,119.99043534578124,4.904632721857491,10.353191793995224,6.935356062276851,191.35697017506178,1.4258429520114096e10,51.38009546091314,33.422379788615714,2.5411790545374773,-1.4234837674415886,3.7861507930315383,2875.6939315908826,38.52296405363338,0.2689925116269531,-2.4156559630015253,4.819929198642779,74.22639402255162,-7.031365052372184,-3.1015803244140066,6.382611491467606,-22.915037997733847,-3.3608313783289563,8.64072715794186,-1.9103272371254085,11.334233905334994,13.143919058633644,0.24927689368521116,0.00499428421861424,1.0995943515622468,1.2317397977776576e7,3.0395325757357767e6,-1275.3765727330047,-1.189550995743866,8.149588181610314e-7,-1.6096630070029858e-5,-2.4104528289097745e-5,-4.627363928325531e-13,0.006703638456615514,1.7351075542456823e-7,5.552880500178619,0.0010035928482297848,6.638158769574257e-8,0.001279657036209354,0.0016471305788896677,0.2296219159264178,0.02331064199564976,0.01863044370755089,51.38009546091314,514.9723040263037,2875.6939315908826,333.6658354874451,1.472878511834245e-7,2.0249923753205132e-10,1.0,10.0,0.0,0.0,-2935.090761165603,-9.998728781336082e-6,8.136650814862158e-7,467466.7894465319,-3.274109258091818e-5,-1.2351970115048961e-6,-0.0002392656073000303,-2.8269682448363567e-6,-6.014323201569222e-6,-0.060555500636951295,-8.444091210341299e-5,0.00012991099819848248,-0.00024038105276548742,0.0005539103329332358,-0.0015732600433739645,-8.51755256152178e-5,0.00015533917183057177,-0.0002962157425542804,0.0006900732358632379,-0.0019730997277978123,0.00018929246826277852,-0.00037961828759343634,0.0008927105946841175,-0.0025584983167759564,-0.0004984128054241785,0.0011879918749818882,-0.0034079613689150957,0.0016159529486983975,-0.004642199211739401,-0.006442611880948511
0.019249106714187936,-6.9460228973368245,5796.072543545065,636.0166181631381,8.550432413078024,0.069539748764959,-128107.13730098588,73.27464698352274,9.655084834202903,119.99043534578124,4.904632721857491,10.353191793995224,6.935356062276851,191.35697017506178,1.4258429520114096e10,51.38009546091314,33.422379788615714,2.5411790545374773,-1.4234837674415886,3.7861507930315383,2875.6939315908826,38.52296405363338,0.2689925116269531,-2.4156559630015253,4.819929198642779,74.22639402255162,-7.031365052372184,-3.1015803244140066,6.382611491467606,-22.915037997733847,-3.3608313783289563,8.64072715794186,-1.9103272371254085,11.334233905334994,13.143919058633644,0.24927689368521116,0.00499428421861424,1.0995943515622468,1.2317397977776576e7,3.0395325757357767e6,-1275.3765727330047,-1.189550995743866,8.149588181610314e-7,-1.6096630070029858e-5,-2.4104528289097745e-5,-4.627363928325531e-13,0.006703638456615514,1.7351075542456823e-7,5.552880500178619,0.0010035928482297848,6.638158769574257e-8,0.001279657036209354,0.0016471305788896677,0.2296219159264178,0.02331064199564976,0.01863044370755089,51.38009546091314,514.9723040263037,2875.6939315908826,333.6658354874451,1.472878511834245e-7,2.0249923753205132e-10,1.0,10.0,0.0,0.0,-2935.090761165603,-9.998728781336082e-6,8.136650814862158e-7,467466.7894465319,-3.274109258091818e-5,-1.2351970115048961e-6,-0.0002392656073000303,-2.8269682448363567e-6,-6.014323201569222e-6,-0.060555500636951295,-8.444091210341299e-5,0.00012991099819848248,-0.00024038105276548742,0.0005539103329332358,-0.0015732600433739645,-8.51755256152178e-5,0.00015533917183057177,-0.0002962157425542804,0.0006900732358632379,-0.0019730997277978123,0.00018929246826277852,-0.00037961828759343634,0.0008927105946841175,-0.0025584983167759564,-0.0004984128054241785,0.0011879918749818882,-0.0034079613689150957,0.0016159529486983975,-0.004642199211739401,-0.006442611880948511
0.019575805431928016,-6.929193165557941,5556.609967939376,623.3944699422423,8.550432360672138,0.07072000303280165,-120470.34972383865,73.27464641677875,9.655080761726015,119.99038086523612,4.904632027995501,10.353189665435087,6.705802642381673,181.93533143067577,1.3330162837382864e10,49.67943690109065,33.422363464589466,2.628162928546612,-1.5225979375462373,4.188403053985434,2780.5093478217887,38.522939859867726,0.2781949673717834,-2.583857422845861,5.3320130814759334,74.22633480759814,-7.272064156223374,-3.3175419107467947,7.060719551194282,-23.69945309450659,-3.5948397452394927,9.55874404795957,-2.0433213778643933,12.538411954564362,14.540339951582416,0.24927689368521322,0.005095405737499065,1.0995943357786098,1.231740142809966e7,3.0395338509141533e6,-1225.2447488329321,-1.1925484561209694,8.920144404077894e-7,-1.7204023217743998e-5,-2.5769874137832157e-5,-5.172489387269932e-13,0.006728004662557642,1.8878511022022963e-7,5.564523257642598,0.0010468349717984969,7.161213347098207e-8,0.001334792915402353,0.001718100257875979,0.23732732356880407,0.02410701987268112,0.01926797905257394,49.67943690109065,497.9269833720601,2780.5093478217887,322.62173536753176,1.681763572234513e-7,2.373659205541522e-10,1.0,10.0,0.0,0.0,-2820.664780354295,-1.0826016880054623e-5,8.646209162985973e-7,440326.69334448106,-3.4628719054936613e-5,-1.366015618634993e-6,-0.00025296284368654806,-3.1233293958637007e-6,-6.644752525030602e-6,-0.060581373578516895,-9.016723871524534e-5,0.00014341186145993255,-0.00027426973089898093,0.0006531356402434408,-0.0019170573916907178,-9.09337570318718e-5,0.0001714836083104326,-0.0003379884361792136,0.0008137300961709737,-0.0024044130021921304,0.00020895809409121412,-0.0004331731189038782,0.0010527555454152107,-0.003118044883618617,-0.0005687509807513348,0.0014010932853058746,-0.004153712533547061,0.0019059892239263383,-0.005658671080075461,-0.007854226092098352
0.019907451220178445,-6.912393457713493,5327.333597399235,611.0144612894221,8.550432305449519,0.07191813042543468,-113289.96204171394,73.27464581835049,9.655076415153875,119.9903227767539,4.9046312868332596,10.353187394090314,6.484236691533186,172.9931553346052,1.2463825872466175e10,48.03795296841142,33.422346134008144,2.717960405917778,-1.628416377673041,4.632553413797089,2688.636710841489,38.52291414150467,0.2876943744520253,-2.763437151481733,5.89743497693661,74.22627172508692,-7.520551489661023,-3.5481124872392424,7.809458538418211,-24.509246988405664,-3.844677065577862,10.572380467985782,-2.1853083234293083,13.868014667963859,16.082204210120654,0.24927689368521552,0.005198645793367906,1.0995943185338626,1.2317405108945707e7,3.039535211667237e6,-1177.0517663221185,-1.195436657004872,9.76306497124866e-7,-1.8384933517359797e-5,-2.754651025520124e-5,-5.780115350749825e-13,0.006751476748323492,2.053813712094169e-7,5.575729634309589,0.0010918799081471248,7.724591227820173e-8,0.0013922273440650586,0.0017920286562419544,0.24527149593463177,0.024929054314135148,0.019926126645453845,48.03795296841142,481.4747592069273,2688.636710841489,311.96191914210493,1.9196893670198207e-7,2.7801545656855443e-10,1.0,10.0,0.0,0.0,-2710.593270833054,-1.1724891394886467e-5,9.178969549967614e-7,414740.33554516453,-3.6634876687312605e-5,-1.5104019359490571e-6,-0.0002675114066809552,-3.449994453068797e-6,-7.339637537246819e-6,-0.06060635026302641,-9.626507910156623e-5,0.00015827667311517368,-0.00031283354019276356,0.0007698186514695146,-0.0023348213658794586,-9.706364783421332e-5,0.00018925919681950752,-0.00038552614947914284,0.0009591518948725964,-0.0029285582605897077,0.00023060952767591235,-0.0004941227048111813,0.0012409869676918606,-0.003798092798360982,-0.0006488056612949341,0.001651751255648511,-0.005060176244255269,0.002247177610954386,-0.006894363023827904,-0.009570518964466911
0.02024415783241069,-6.895621302711493,5107.770916382566,598.8715307743821,8.550432247243393,0.07313454196214685,-106538.0906897452,73.27464518619917,9.655071775954482,119.99026083830138,4.904630495108944,10.353184970344165,6.270337136587406,164.50408533641874,1.165507722739177e10,46.45326497994072,33.422327737827686,2.8106704425953137,-1.7413956406874358,5.1229511663610054,2599.9428876171028,38.52288680560946,0.2975010818011024,-2.955170136533159,6.521731717277574,74.22620452505329,-7.777101311063694,-3.7942870757857308,8.636160416777834,-25.345313086939978,-4.111421310480561,11.691562368910365,-2.336899926572683,15.336061749951922,17.784608538166985,0.24927689368521808,0.005304055370209636,1.0995942996908918,1.2317409035730727e7,3.0395366637554606e6,-1130.7216741849547,-1.1982195470020556,1.068520173637093e-6,-1.9644230259079128e-5,-2.944188054327481e-5,-6.457332482320385e-13,0.006774085412663014,2.2341431805559652e-7,5.586515952231648,0.0011388062637609202,8.331415591883751e-8,0.0014520605298571309,0.001869044771029176,0.25346219605556713,0.025777641637800944,0.020605611207237622,46.45326497994072,465.59179059133334,2599.9428876171028,301.67093959227697,2.1906481426552264e-7,3.2538091072257126e-10,1.0,10.0,0.0,0.0,-2604.710813322833,-1.2701904780653203e-5,9.73491567841845e-7,390619.08266942186,-3.876861128570889e-5,-1.6697564341414793e-6,-0.0002829756605713985,-3.810031629643314e-6,-8.105503491447229e-6,-0.06063046491133975,-0.00010275817821200286,0.00017464127314769707,-0.00035670879540019836,0.0009069924839875682,-0.002842280870086239,-0.00010358875282300764,0.00020882840604270037,-0.00043961393275147637,0.0011301219789320292,-0.0035652855103168383,0.0002544444040460715,-0.0005634746708715353,0.0014623080817212362,-0.004624296605728422,-0.0007399015939634956,0.0019465046030637259,-0.006161596483829673,0.002648431905010164,-0.008396028254044327,-0.011656530972364378
0.02058603903915604,-6.878874423040085,4897.476052308495,586.9608236981359,8.550432185875039,0.07436964872631163,-100188.67452335355,73.27464451813047,9.655066824345795,119.9901947915057,4.9046296493340815,10.353182383934243,6.063800274393431,156.44344888553357,1.0899908338571331e10,44.923122937695915,33.42230821390814,2.9063951203557785,-1.8620233911204855,5.664397303007044,2514.301947495853,38.522857753976815,0.3076257519018068,-3.1598842015051853,7.211015165267773,74.22613294180589,-8.041996590917083,-4.057128533109019,9.548918618462213,-26.208573137509884,-4.396223916423332,12.927246572830509,-2.4987496403070515,16.956925036035134,19.664217253165077,0.24927689368522093,0.00541168614773416,1.0995942790995825,1.2317413224893337e7,3.039538213325191e6,-1086.1819257692955,-1.2009009126125627,1.1694058660771326e-6,-2.0987100933957665e-5,-3.146392269192286e-5,-7.21203291416735e-13,0.006795860107803787,2.4300873112214015e-7,5.596897814249869,0.0011876959638174743,8.985052252859409e-8,0.001514396909497143,0.0019492830443284198,0.2619073866545452,0.0266537060725454,0.021307180379501026,44.923122937695915,450.2555263744119,2514.301947495853,291.73418518564,2.4991762986355563e-7,3.8054263744029914e-10,1.0,10.0,0.0,0.0,-2502.859070974223,-1.3764228987525431e-5,1.0313825523054621e-6,367879.5439271429,-4.103976118874006e-5,-1.8456239588543973e-6,-0.0002994255718716809,-4.206817246802101e-6,-8.949530831848145e-6,-0.06065375043091782,-0.00010967174547264061,0.00019265483596797318,-0.00040661743274477454,0.0010682117584862889,-0.0034584770071985982,-0.0001105340583070418,0.0002303696551757359,-0.0005011425402661502,0.001331074593844171,-0.004338506117578534,0.00028067973835551056,-0.0006423724277033917,0.0017224664499102286,-0.005627720859793524,-0.0008435421750085075,0.002293019338530276,-0.00749944584999414,0.003120204196226852,-0.010220300063749448,-0.014191062866224556
0.020933208793531954,-6.862150717101351,4696.027739223645,575.27767206105,8.550432121152708,0.07562386246320194,-94217.33658267763,73.27464381178088,9.655061539211223,119.9901243605378,4.904628745777564,10.353179623909105,5.864338400337058,148.78812237649782,1.0194614148067373e10,43.44539536820817,33.42228749688937,3.005239772170237,-1.990820537107392,6.262191516618973,2431.5945935339096,38.52282688287028,0.3180793717109221,-3.378463630610076,7.972032052753252,74.22605669297221,-8.31552936732389,-4.337772204243935,10.556667284678024,-27.09997837903885,-4.700314820785556,14.291528048693104,-2.6715553524394364,18.746469190300378,21.739425359757742,0.24927689368522413,0.005521590552071769,1.0995942565955765,1.2317417693962155e7,3.0395398669345467e6,-1043.3631542620642,-1.203484388676924,1.279785394119488e-6,-2.2419071723751866e-5,-3.3621100706595395e-5,-8.053000813356024e-13,0.006816829113457467,2.6430026707262907e-7,5.606890151433081,0.0012386344026718498,9.68912861973433e-8,0.0015793453403533768,0.0020328836100664926,0.2706152360507114,0.027558200864708837,0.022031605651919604,43.44539536820817,435.444603358435,2431.5945935339096,282.13781409398945,2.850427930792151e-7,4.4475108705446033e-10,1.0,10.0,0.0,0.0,-2404.8863336180934,-1.4919714980506583e-5,1.0915232276204763e-6,346443.2151903744,-4.3459033123950745e-5,-2.0397086123429124e-6,-0.00031693724359177494,-4.644066376437553e-6,-9.879620349166565e-6,-0.06067623850686276,-0.00011703254035585168,0.0002124811550557303,-0.0004633783897690264,0.0012576413487385613,-0.004206454163821094,-0.00011792606345709038,0.00025407885085909025,-0.0005711224912275135,0.0015672057397902593,-0.005277161674266773,0.0003095537899485272,-0.000732113252764575,0.002028197944313043,-0.006845970855414196,-0.0009614332619690588,0.0027002811181256444,-0.00912393823142974,0.003674747869164406,-0.012435762111353285,-0.017269562981154188
0.021285781260226476,-6.845448249197339,4503.027556904052,563.8175809209743,8.550432052870455,0.07689759568446827,-88601.26097222372,73.27464306460274,9.655055898011469,119.99004925094629,4.90462778044887,10.353176678583011,5.671678647698404,141.516412425301,9.535767078369896e9,42.01806072390343,33.42226551807438,3.107313073989945,-2.1283434586045646,6.922183866830999,2351.707681238992,38.52279408276488,0.32887325971989656,-3.6118529581705037,8.812229753069044,74.2259754785194,-8.598001009760187,-4.637430787230725,11.669268364142239,-28.020510393679764,-5.025007725099885,15.797757826215856,-2.8560623447541826,20.72220635349717,24.030537782658268,0.24927689368522768,0.005633821764979063,1.0995942319989214,1.2317422461625854e7,3.039541631580296e6,-1002.1989856140381,-1.2059734668329662,1.4005587583198954e-6,-2.3946028717618125e-5,-3.5922438707586656e-5,-8.990012855842507e-13,0.0068370195955057955,2.874364030971548e-7,5.616507262178876,0.0012917105816253032,1.044755387416287e-7,0.0016470192757881551,0.0021199925199008826,0.2795941207753039,0.02849210907526616,0.022779683045222498,42.01806072390343,421.13876011704167,2351.707681238992,272.8686983535473,3.250258067426466e-7,5.19453050382392e-10,1.0,10.0,0.0,0.0,-2310.6471425161512,-1.617695752186494e-5,1.1538379429701853e-6,326236.161813831,-4.603808466527945e-5,-2.2538900905564227e-6,-0.0003355934956902747,-5.125866314883199e-6,-1.0904464355348121e-5,-0.06069795967611913,-0.00012486895957846875,0.00023430004009147469,-0.000527920450955684,0.001480159979787627,-0.0051140935622104085,-0.000125792862798991,0.0002801710587262307,-0.0006506999439845557,0.0018446025931450616,-0.006416272134840579,0.0003413280891525201,-0.0008341687073166035,0.0023873948601315694,-0.008324556951904417,-0.001095510064701799,0.0031788200265595963,-0.011095854447481426,0.004326424863856985,-0.015125447732205876,-0.021007613892065534
0.02164387089652002,-6.8287652376357455,4318.0982991146275,552.5762141156564,8.55043198080684,0.07819126196054837,-83319.07961582235,73.27464227384799,9.655049876689821,119.98996914840274,4.90462674907999,10.353173535487363,5.485561902240694,134.60794713566054,8.920193491860031e9,40.63919934183001,33.422242205310916,3.2127271544658056,-2.2751864026521615,7.6508318681063825,2274.533768507145,38.52275923807852,0.34001907455958114,-3.861061042897695,9.739828957135968,74.22588897971134,-8.889722533771403,-4.957399563457687,12.897607853941585,-28.971182123499066,-5.371705753131754,17.46067328684945,-3.0530664710228974,22.903467021663698,26.559967398717898,0.24927689368523162,0.005748433750363841,1.0995942051125884,1.2317427547808241e7,3.0395435147267166e6,-962.6258604565185,-1.2083715036632219,1.5327115448459872e-6,-2.557424061079343e-5,-3.837755715458617e-5,-1.0033950109555555e-12,0.006856457662911154,3.1257746604648345e-7,5.6257628495574545,0.0013470172601328,1.1264540803865375e-7,0.0017175369576011763,0.002210761991146047,0.28885262943942486,0.0294564445396174,0.023552233927489244,40.63919934183001,407.31875639965915,2274.533768507145,263.9143716446232,3.705317024768209e-7,6.063218777043016e-10,1.0,10.0,0.0,0.0,-2220.001931114945,-1.754536627006632e-5,1.2182169577793135e-6,307188.72330456856,-4.878961519546641e-5,-2.4902417147923407e-6,-0.00035548450534855227,-5.656713361425991e-6,-1.2033624884719798e-5,-0.06071894339937504,-0.0001332111296145917,0.0002583088458130068,-0.0006012967708055044,0.0017414812077388862,-0.006215118630554278,-0.000134164233500598,0.00030888233258016725,-0.0007411746456086599,0.002170394664195927,-0.007798200194301061,0.00037628965464432684,-0.0009502077265433874,0.0028093023061253317,-0.010118540734258798,-0.0012479675615596662,0.003740973234960694,-0.0134887456040525,0.0050920647997679935,-0.018389857215192665,-0.02554514290415265
0.022007592574480636,-6.812100041695146,4140.8824711939615,541.5493800064988,8.550431904723482,0.07950527636174995,-78350.76835645587,73.27464143655004,9.655043449570458,119.98988371735224,4.904625647105957,10.353170181318546,5.305741796580068,128.0435768347846,8.344952411858873e9,39.30698599344065,33.42221748287195,3.3215977211507064,-2.431984057712456,8.455263581993115,2199.9706986402944,38.52272222689209,0.3515288249483264,-4.127165447698415,10.763903993286078,74.22579685799842,-9.191014962769579,-5.299062020152318,14.253702162823874,-29.953039039493714,-5.741907532267231,19.29654215862249,-3.2634175690721445,25.311588894755147,29.352453880574252,0.24927689368523603,0.0058654812952290275,1.099594175720846,1.2317432973748732e7,3.039545524336567e6,-924.5828669853456,-1.2106817283950102,1.6773230401608392e-6,-2.7310382980178537e-5,-4.0996711659533893e-5,-1.1196922646526274e-12,0.006875168421622772,3.3989775433763874e-7,5.634670056410834,0.0014046511203643542,1.2144629431107602e-7,0.0017910216254592665,0.0023053506765890117,0.2983995676972113,0.03045225297680977,0.024350105953503502,39.30698599344065,393.9662984599662,2199.9706986402944,255.26298090961458,4.223157359761094e-7,7.072922646783078e-10,1.0,10.0,0.0,0.0,-2132.81668673433,-1.9035243811128242e-5,1.2845106125463844e-6,289235.2394784406,-5.172746622604573e-5,-2.7510503371748957e-6,-0.0003767085130436038,-6.241553229545688e-6,-1.327761961888845e-5,-0.060739218129504474,-0.0001420910047705444,0.00028472414486610076,-0.0006847012908561069,0.002048294664562641,-0.007550307249123008,-0.00014307172764345063,0.0003404717158828803,-0.0008440202250863864,0.002552930301467847,-0.00947417607644983,0.0004147534190631394,-0.001082122728987505,0.0033047475776339,-0.012294520670957102,-0.0014212948979285744,0.004401191849458523,-0.016391591585494233,0.00599138463138189,-0.02235059942850351,-0.03105150535921681
0.022377061657607,-6.795451151497841,3971.0409479409973,530.7330199458819,8.550431824363477,0.08084005573468393,-73677.55271134294,73.27464054950418,9.65503658925072,119.98979259958163,4.9046244696441095,10.353166601882734,5.131983820845532,121.80528491556046,7.807316397376665e9,38.019683295910646,33.422191271341575,3.434044178124983,-2.5994142839824175,9.34334716411117,2127.921231583255,38.52268292066701,0.3634148782811699,-4.411317086080872,11.894471364429082,74.22569875385736,-9.50220966777882,-5.663895815014856,15.750815356613323,-30.96716023743132,-6.137213643752638,21.323321243378206,-3.4880230748563146,27.97012504320278,32.4353049092517,0.24927689368524095,0.0059850200373724,1.0995941435874839,1.2317438762087304e7,3.0395476689038468e6,-888.0115932777783,-1.212907249618845,1.8355750898087524e-6,-2.9161563839811288e-5,-4.379083396107682e-5,-1.2492408075422067e-12,0.006893176021057004,3.695867547979813e-7,5.643241496194137,0.0014647129323373505,1.3092712382303212e-7,0.0018676017270094708,0.002403923935211961,0.30824396207832916,0.03148061301882913,0.02517417394371503,38.019683295910646,381.06397301937005,2127.921231583255,246.90324356584907,4.812354963210727e-7,8.246002586058705e-10,1.0,10.0,0.0,0.0,-2048.9626529926045,-2.0657870946365154e-5,1.3525226841255615e-6,272313.8006253276,-5.4866731345206346e-5,-3.0388382555939014e-6,-0.0003993725961741665,-6.885825310601081e-6,-1.464801600240785e-5,-0.06075881137187451,-0.00015154246904598598,0.00031378355168340316,-0.0007794872736969366,0.00240843084325542,-0.009168952640369833,-0.00015254876763540475,0.00037522342398279884,-0.000960907106710371,0.0030019826451917007,-0.011506135369805806,0.0004570648728911455,-0.0012320591025310281,0.0038864078620246684,-0.014933026007731151,-0.0016183142392839443,0.005176399135796471,-0.019912007021432452,0.007047478702066212,-0.027154784741141684,-0.03773161862263811
0.022752394058312555,-6.778817179343387,3808.2517575824468,520.1231983069165,8.550431739449653,0.08219601890938501,-69281.8217280333,73.27463960924601,9.655029266486652,119.98969541269582,4.904623211471982,10.353162782037272,4.964064521014693,115.87610701020748,7.304754263125358e9,36.7756357730017,33.422163487506104,3.550189741806244,-2.7782010173249825,10.323767556214937,2058.2927115152684,38.52264118395903,0.3756899685169893,-4.714745165424242,13.142587381441382,74.22559428557453,-9.823648704057378,-6.053479121826389,17.403588449704735,-32.014659522031536,-6.559333483545006,23.56083145220617,-3.727851860977028,30.90507345797713,35.83866214409596,0.24927689368524641,0.006107106487869367,1.099594108453869,1.2317444936954493e7,3.0395499574885545e6,-852.8559934157797,-1.215051061343448,2.008761774241959e-6,-3.11353506294231e-5,-4.677157531363097e-5,-1.3935405590499357e-12,0.006910503695664286,4.0185046376560624e-7,5.6514892808380495,0.001527307723121092,1.4114062171632193e-7,0.0019474111331347695,0.002506654109564735,0.31839506327017625,0.03254263722183717,0.026025340752609975,36.7756357730017,368.5951877407652,2058.2927115152684,238.8244089366006,5.482646143554725e-7,9.608292515227552e-10,1.0,10.0,0.0,0.0,-1968.3160604778213,-2.242559996694163e-5,1.4220028282348272e-6,256366.01733115932,-5.8223876905055556e-5,-3.356387350226234e-6,-0.00042359351806695955,-7.595511170273808e-6,-1.6157534357811676e-5,-0.0607777497392567,-0.00016160144230108404,0.00034574771132449023,-0.0008871882220426804,0.00283105328287017,-0.011130623232724754,-0.00016263074522144717,0.0004134492237566278,-0.0010937283760161028,0.003528989864975724,-0.013968933351987085,0.0005036029466378084,-0.0014024484960989546,0.004569122583212206,-0.018131401771295994,-0.0018422246459399703,0.0060864085927838235,-0.02418010609694891,0.008287390834358503,-0.03298032241127398,-0.04583336144946171
0.022752394058312555,-6.778817179343387,3808.2517575824468,520.1231983069165,8.550431739449653,0.08219601890938501,-69281.8217280333,73.27463960924601,9.655029266486652,119.98969541269582,4.904623211471982,10.353162782037272,4.964064521014693,115.87610701020748,7.304754263125358e9,36.7756357730017,33.422163487506104,3.550189741806244,-2.7782010173249825,10.323767556214937,2058.2927115152684,38.52264118395903,0.3756899685169893,-4.714745165424242,13.142587381441382,74.22559428557453,-9.823648704057378,-6.053479121826389,17.403588449704735,-32.014659522031536,-6.559333483545006,23.56083145220617,-3.727851860977028,30.90507345797713,35.83866214409596,0.24927689368524641,0.006107106487869367,1.099594108453869,1.2317444936954493e7,3.0395499574885545e6,-852.8559934157797,-1.215051061343448,2.008761774241959e-6,-3.11353506294231e-5,-4.677157531363097e-5,-1.3935405590499357e-12,0.006910503695664286,4.0185046376560624e-7,5.6514892808380495,0.001527307723121092,1.4114062171632193e-7,0.0019474111331347695,0.002506654109564735,0.31839506327017625,0.03254263722183717,0.026025340752609975,36.7756357730017,368.5951877407652,2058.2927115152684,238.8244089366006,5.482646143554725e-7,9.608292515227552e-10,1.0,10.0,0.0,0.0,-1968.3160604778213,-2.242559996694163e-5,1.4220028282348272e-6,256366.01733115932,-5.8223876905055556e-5,-3.356387350226234e-6,-0.00042359351806695955,-7.595511170273808e-6,-1.6157534357811676e-5,-0.0607777497392567,-0.00016160144230108404,0.00034574771132449023,-0.0008871882220426804,0.00283105328287017,-0.011130623232724754,-0.00016263074522144717,0.0004134492237566278,-0.0010937283760161028,0.003528989864975724,-0.013968933351987085,0.0005036029466378084,-0.0014024484960989546,0.004569122583212206,-0.018131401771295994,-0.0018422246459399703,0.0060864085927838235,-0.02418010609694891,0.008287390834358503,-0.03298032241127398,-0.04583336144946171
0.023133706414761028,-6.762196846382287,3652.208921596587,509.7160901579985,8.550431649682613,0.08357358733750092,-65147.04759433561,73.2746386120275,9.655021450068597,119.98959174845888,4.9046218670032085,10.353158705626974,4.801770716742413,110.24005553758329,6.834915267503042e9,35.573264060332455,33.42213404424133,3.670161598275526,-2.969117426603571,11.406111443890204,1990.9967425237646,38.522596874113454,0.38836720787650225,-5.038762562892921,14.520456319351203,74.2254830479305,-10.155685264770035,-6.469497531335734,19.228182631877736,-33.09668687091668,-7.010092722263289,26.030951706766395,-3.983938405231905,34.14513133737966,39.59579583012949,0.24927689368525252,0.006231798093497851,1.099594070036809,1.2317451524069063e7,3.0395523997544497e6,-819.0622536618188,-1.217116049209583,2.1983000434244355e-6,-3.3239799469183764e-5,-4.995135357410578e-5,-1.5542607850838342e-12,0.006927173808157201,4.3691283402573675e-7,5.659425048833593,0.0015925449738491107,1.5214360940621006e-7,0.002030589388610006,0.0026137208487380546,0.3288623526218384,0.033639473456391226,0.02690453844487223,35.573264060332455,356.5441131496879,1990.9967425237646,231.01622061990628,6.245083046758943e-7,1.1189628904750427e-9,1.0,10.0,0.0,0.0,-1890.7578544328144,-2.4351957340923073e-5,1.4926380216497146e-6,241336.80252295034,-6.181687581267387e-5,-3.70676579146667e-6,-0.000449498669194731,-8.37718795165975e-6,-1.7820161433020362e-5,-0.060796059008609425,-0.00017230599467535688,0.0003809024799643504,-0.001009541525157293,0.0033268828038042495,-0.013507282692364984,-0.00017335512797386277,0.0004554910425961485,-0.0012446290224743558,0.004147335507986471,-0.016953012952696862,0.0005547831698937676,-0.0015960464646151001,0.005370257985731781,-0.022007285693747044,-0.002096651692754434,0.007154412087013467,-0.02935316172306911,0.00974278248627979,-0.040042308892159914,-0.05565650017180475
0.02352111611408745,-6.745588976801351,3502.6214613728785,499.5079743661825,8.550431554738603,0.08497318517539185,-61257.71360855893,73.27463755379114,9.655013106691486,119.98948117106107,4.904620430262236,10.353154355417777,4.644898856745452,104.88205332069008,6.39561497205092e9,34.411060129738374,33.42210285041688,3.7940910185653576,-3.1729892113527707,12.60096062711829,1925.948921315785,38.522549840971976,0.4014600934445654,-5.384771442541659,16.041549283818707,74.22536461085652,-10.498684020754004,-6.913751261574095,21.242436678901488,-34.2144295254761,-7.491441097421897,28.75783204294933,-4.257387135833313,37.72197454979724,43.74342854211193,0.24927689368525932,0.00635915325056139,1.0995940280262253,1.2317458550839374e7,3.039555006008342e6,-786.5786838864852,-1.2191049953118496,2.405741272553089e-6,-3.5483485379420276e-5,-5.334340204901672e-5,-1.7332591662152508e-12,0.006943207881795891,4.75017335233913e-7,5.667059987604969,0.0016605388000522528,1.6399732104709488e-7,0.00211728194142999,0.002725311403921363,0.3396555445266911,0.034772305911921195,0.027812729166951457,34.411060129738374,344.89563476959887,1925.948921315785,223.46888547536693,7.112209313759753e-7,1.3024458172036024e-9,1.0,10.0,0.0,0.0,-1816.1734775408718,-2.6451755404402047e-5,1.5640428267390164e-6,227174.17614122125,-6.566535326830434e-5,-4.093357352049537e-6,-0.00047722709200501894,-9.23808663456693e-6,-1.965127427342479e-5,-0.06081376416604937,-0.00018369646229236667,0.00041956129057767503,-0.0011485150973154965,0.003908458720116669,-0.016385841314827863,-0.00018476156619801773,0.0005017237990401922,-0.001416038887814898,0.00487267513470375,-0.020567616144590385,0.0006110610975259083,-0.0018159748930314217,0.006310132025063765,-0.02670279445016269,-0.002385703397766032,0.008407548900979084,-0.03562121698117507,0.011450711900644813,-0.04860072447924282,-0.06756344680723411
0.02391474139837973,-6.728992488827178,3359.2124530389347,489.49522512573253,8.550431454267144,0.08639523966607156,-57599.24687987443,73.2746364301413,9.655004200814913,119.98936321524626,4.904618894856967,10.353149713025182,4.493254393870627,99.78787160037132,5.984822272136256e9,33.287582659452276,33.42206981080256,3.9221135038949666,-3.390698160526683,13.919995277889235,1863.0685780907936,38.52249992656718,0.41498251620150317,-5.754269319035103,17.72073566468454,74.2252385179975,-10.85302154591352,-7.388162941307216,23.46604103239569,-35.36911335864763,-8.005460823176335,31.76812928174865,-4.549377113305484,41.6705666836248,48.322093168405665,0.2492768936852669,0.006489231346549665,1.0995939820826002,1.2317466046472477e7,3.039557787242434e6,-755.3556098024039,-1.221020583102207,2.632783929544971e-6,-3.787553474405637e-5,-5.696182206163516e-5,-1.9326030469549113e-12,0.006958626633601456,5.164286578000924e-7,5.674404855878167,0.001731408154064151,1.7676774692248343e-7,0.0022076404002119984,0.00284162096013963,0.3507845909712005,0.03594235637463741,0.028750906242472108,33.287582659452276,333.63530671873116,1863.0685780907936,216.17304355792427,8.098259002749376e-7,1.5152534565964955e-9,1.0,10.0,0.0,0.0,-1744.452652019866,-2.874121498657034e-5,1.6357483802529385e-6,213829.0801314704,-6.979074778302725e-5,-4.519893784172864e-6,-0.0005069306131365635,-1.0186156041164311e-5,-2.1667776311583137e-5,-0.06083088945298128,-0.00019581557042289984,0.0004620677392191207,-0.0013063374467832962,0.0045904432924848085,-0.019871226611190687,-0.0001968920063555248,0.0005525584974044893,-0.0016107098636093376,0.005723317093694396,-0.024944649555746472,0.0006729360541738497,-0.0020657699014130886,0.007412509814217746,-0.03238956409067626,-0.0027140333873816513,0.00987756947891972,-0.04321384377556999,0.01345454320051757,-0.05896970675900651,-0.08199222589920509
0.024314701433617594,-6.712406387858478,3221.7181750666437,479.67430527740316,8.550431347888424,0.08784018138715755,-54157.956652680165,73.27463523631297,9.654994694514732,119.98923738432175,4.904617253949598,10.353144758838427,4.346651228797235,94.94407380027883,5.600647629291512e9,32.201452912762534,33.42203482598727,4.054368924074991,-3.6231859307402963,15.376107778908002,1802.2785458725757,38.522446964818926,0.4289487685013599,-6.148855497998977,19.574428060227053,74.22510428521109,-11.219086726816244,-7.894785876722415,25.920729719333053,-36.56200418881545,-8.55437551957994,35.09126685188625,-4.861166990985537,46.02949975975386,53.37652752661145,0.24927689368527534,0.0066220927907229355,1.0995939318341867,1.2317474042089425e7,3.039560755179165e6,-725.3452765987429,-1.2228654017176477,2.881287397512318e-6,-4.0425659497629264e-5,-6.082163848594453e-5,-2.1545930638827093e-12,0.006973450003130819,5.614345621092617e-7,5.681470003541967,0.0018052770300631149,1.9052600249465255e-7,0.002301822794883783,0.002962852972265677,0.36225968500549277,0.037150885442456594,0.029720095222295014,32.201452912762534,322.74931040332564,1802.2785458725757,209.11974135370653,9.219381553527065e-7,1.7619721172392402e-9,1.0,10.0,0.0,0.0,-1675.4891855515498,-3.1238099387955664e-5,1.707189926356996e-6,201255.20773137378,-7.421648787904177e-5,-4.990490467497171e-6,-0.0005387750856262927,-1.1230132887915149e-5,-2.3888246312031337e-5,-0.0608474584075827,-0.00020870856106654565,0.0005087984000550716,-0.001485531565054727,0.005389976280985548,-0.024090076413561534,-0.00020979080786159333,0.0006084455961818644,-0.001831757822134579,0.006720666038520099,-0.03024333468346276,0.0007409552084826567,-0.0023494358573975193,0.008705180867746775,-0.039274815250371055,-0.00308691212718096,0.011601609002781706,-0.05240827835394324,0.01580500625864332,-0.07152871735857246,-0.09947209463531151
0.024721116464980562,-6.695829756525559,3089.8872966412355,470.0417582509697,8.550431235190379,0.0893084448106571,-50920.97662996133,73.27463396713706,9.654984547322707,119.98910314800419,4.904615500225027,10.353139471938562,4.204911170305984,90.33796294450413,5.241332258421898e9,31.15135073939905,33.421997792301674,4.191001689609621,-3.871458129675776,16.98352868228083,1743.504936710032,38.52239078121798,0.4433735541700772,-6.570238039096647,21.620742631306697,74.22496139895914,-11.597281269068112,-8.435812988868046,28.630492705858998,-37.794409406370896,-9.140559863836227,38.759722276928514,-5.1941003663559275,50.8413712105962,58.956110931966066,0.24927689368528475,0.00675779907447446,1.0995938768739448,1.2317482570849586e7,3.039563922319613e6,-696.5017535290735,-1.2246419503618577,3.1532871325895657e-6,-4.3144193910989966e-5,-6.493885960649138e-5,-2.4017894892330776e-12,0.006987697181835662,6.103478996294689e-7,5.688265391441275,0.0018822746946394512,2.053487293477908e-7,0.0023999938698319383,0.0030892195428672033,0.37409126663737996,0.03839919404817439,0.03072135518720036,31.15135073939905,312.2244144409815,1743.504936710032,202.3004058128869,1.0493896490158887e-6,2.047890966461635e-9,1.0,10.0,0.0,0.0,-1609.1807772559587,-3.3961861520204184e-5,1.7776927395065396e-6,189408.84178942852,-7.896818741374469e-5,-5.50968580482198e-6,-0.0005729417619658105,-1.237961876462318e-5,-2.6333102044223867e-5,-0.06086349390727795,-0.00022242332895886104,0.0005601659026684095,-0.0016889531635319774,0.006327087931425577,-0.029195180150732046,-0.00022350486716126567,0.000669878690322179,-0.0020827099346513757,0.007889739639615121,-0.036655801293833556,0.0008157180253674595,-0.002671506341528293,0.010220631801849567,-0.04760865068515989,-0.003510307336480832,0.013623089185895691,-0.06353921322272564,0.01856143265029335,-0.0867359873688762,-0.12064235774386603
0.02513410789978157,-6.679261748371505,2963.4801582172736,460.59420263939865,8.550431115725509,0.09080046860106886,-47876.21234058593,73.2746326170026,9.654973716057066,119.98895994013822,4.904613625857284,10.353133830011961,4.06786346912657,85.95753433193703,4.90523833077251e9,30.136011122029227,33.42195860176018,4.332160906271827,-4.136588635586306,18.757965502195134,1686.6769483873602,38.522331192518195,0.45827199569150956,-7.0202411254136186,23.879675794497214,74.22480931463812,-11.988020159145332,-9.013586272305389,31.621809889628537,-39.067679452063054,-9.766549800718304,42.80934395722289,-5.54961142745312,56.15319925968592,65.11534517177094,0.2492768936852952,0.00689641280908571,1.099593816756196,1.2317491668081472e7,3.0395673019945556e6,-668.7808514285698,-1.226352641996126,3.451011184874902e-6,-4.60421331446781e-5,-6.933054008577968e-5,-2.6770415156558828e-12,0.00700138663696702,6.635088040678145e-7,5.694800608269506,0.0019625359150239772,2.2131852530213183e-7,0.00250232537397407,0.003220941796151627,0.38629002666309387,0.039688624822776256,0.03175577992834827,30.136011122029227,302.04794004755075,1686.6769483873602,195.70682192249515,1.194258128429701e-6,2.3791075010650853e-9,1.0,10.0,0.0,0.0,-1545.4288514071889,-3.693380447733243e-5,1.8464562105297444e-6,178248.70651407295,-8.407385968430564e-5,-6.082484572825952e-6,-0.0006096287987818475,-1.3645164297206959e-5,-2.902477922891164e-5,-0.06087901820554961,-0.00023701056132639976,0.0006166222763624611,-0.0019198337295831156,0.007425179527518802,-0.03537081595172156,-0.00023808374428564732,0.0007373985130654712,-0.0023675579637535875,0.00925976995283512,-0.044413810438900865,0.0008978811026139888,-0.003037112825439158,0.011996829481432585,-0.0576928292658673,-0.003990974593541561,0.015992768486801846,-0.0770105744775754,0.021793195526770195,-0.10514469537938148,-0.14627501548640098
0.025553798363934774,-6.662701582985324,2842.268115227267,451.32832791574936,8.55043098900734,0.0923166958176236,-45012.29252523457,73.27463117981522,9.654962154642565,119.98880715626863,4.9046116224736975,10.353127809258538,3.9353443979007525,81.79143221043405,4.590840026521448e9,29.154221064401213,33.421917142021655,4.478000525550043,-4.419724187654685,20.716755757315266,1631.7266902559534,38.52226800643479,0.47365963976306474,-7.500812899070358,26.373299056631232,74.2246474548348,-12.391732119268637,-9.630606851828379,34.923909117880655,-40.38320926923767,-10.43505339449631,47.279700478548705,-5.929230937350848,62.01688093573971,71.91438476966269,0.2492768936853069,0.0070379977555189745,1.099593750992968,1.231750137142112e7,3.0395709084185986e6,-642.1400475826446,-1.2279998066701259,3.776898221536086e-6,-4.913117387803148e-5,-7.401484754511098e-5,-2.9835198272700377e-12,0.007014536132668525,7.212870707940603e-7,5.70108488585422,0.002046201192309558,2.3852440707176523e-7,0.0026089963570926035,0.0033582502600346393,0.3988669095900895,0.041020563422029484,0.03282449910456927,29.154221064401213,292.20772984831734,1631.7266902559534,189.33111249789462,1.3588996673560981e-6,2.762648452043115e-9,1.0,10.0,0.0,0.0,-1484.13840626495,-4.0177256940184114e-5,1.912535885687121e-6,167735.829447006,-8.956415257343607e-5,-6.714405659504711e-6,-0.0006490529090474222,-1.5038361222848878e-5,-3.19879273072417e-5,-0.06089405296598678,-0.0002525238824675456,0.0006786625865312678,-0.0021818290004592053,0.008711582360961107,-0.04283916146035259,-0.00025357979284552586,0.0008115972873285757,-0.0026908182733048976,0.010864903066816797,-0.05379683174483427,0.0009881634276478525,-0.0034520620253443305,0.014078132434593105,-0.06989131072797851,-0.004536559405737623,0.018769964764992292,-0.09330968136014856,0.02558138651793348,-0.12742242586389893,-0.1773020153566867
0.02598031176799101,-6.6461485410580945,2726.0329271321616,442.24089034879506,8.550430854506534,0.09385757415080904,-42318.52388902965,73.27462964895159,9.65494981391852,119.98864415104445,4.904609481116512,10.353121384293889,3.807196860308245,77.82890965220834,4.296715320879955e9,28.204816695538828,33.42187329636866,4.628679502802142,-4.722089285654471,22.879035861540128,1578.589021158522,38.52220102134622,0.48955246231883615,-8.014033829402367,29.125974026083597,74.22447520749223,-12.808860088651056,-10.289545722333626,38.56905092694722,-41.74243983814643,-11.148962413470482,52.214466096986065,-6.33459260405435,68.48969750169225,79.41962205206518,0.24927689368531988,0.007182618858170511,1.0995936790499963,1.2317511720959222e7,3.039574756747837e6,-616.5384146657134,-1.2295856946866075,4.133617208383638e-6,-5.242375735372033e-5,-7.901113331772655e-5,-3.324752848104841e-12,0.0070271627497840465,7.840847451210764e-7,5.707127113597088,0.0021334170066356884,2.570623092663657e-7,0.00272019348130526,0.0035013852677635206,0.4118331166532047,0.042396439924989,0.03392867946407792,28.204816695538828,282.6921188546483,1578.589021158522,183.1657193773076,1.5459854311310545e-6,3.2066083422596246e-9,1.0,10.0,0.0,0.0,-1425.2178706282084,-4.3717764985082646e-5,1.974823221375875e-6,157833.41173772528,-9.54726072506193e-5,-7.411534675698102e-6,-0.0006914511795006041,-1.6571943196747702e-5,-3.524962377447814e-5,-0.06090861929531359,-0.0002690200043355542,0.0007468288911721029,-0.002479073531070314,0.010218207708488648,-0.051867991151112985,-0.000270048294502679,0.0008931234602449229,-0.00305759939601496,0.012745012836653179,-0.0651417437938489,0.0010873520945845795,-0.003922923018599714,0.016516351223411024,-0.0846429234982925,-0.005155712185271924,0.022023978281574978,-0.11302426334653934,0.03002076814181687,-0.1543745643933759,-0.21484803163110672
0.026413773503565188,-6.629601954814413,2614.566158348868,433.32870669418224,8.550430711646529,0.09542355662964741,-39784.84828579448,73.27462801720887,9.654936641430197,119.98847023539274,4.904607192201077,10.353114528042969,3.683269993751188,74.05979035318475,4.021538363647981e9,27.286680326207357,33.42182694369488,4.784362007287553,-5.044991512531679,25.265928205383865,1527.2013846817517,38.52213002598127,0.5059668775047479,-8.562125807822044,32.164590582799825,74.2242919239295,-13.239861854053355,-10.993255420961097,42.59284395259319,-43.146860192415126,-11.911364915741311,57.66184774674607,-6.76743998318556,75.63487430406887,87.70433510242043,0.24927689368533437,0.007330342323974642,1.0995936003423266,1.231752275940071e7,3.0395788631424606e6,-591.9365468948573,-1.231112480019425,4.524089012886438e-6,-5.5933115983902354e-5,-8.434000916383971e-5,-3.704667197305586e-12,0.007039282907666943,8.523389578818126e-7,5.712935853677385,0.002224336100778213,2.7703562843454084e-7,0.002836111381371525,0.0036505974224817057,0.42520011269289043,0.0438177307090869,0.03506952645583995,27.286680326207357,273.48990496232005,1527.2013846817517,177.20338430640786,1.7585432775410602e-6,3.7203083573261474e-9,1.0,10.0,0.0,0.0,-1368.578952454936,-4.758330292127024e-5,2.0320227974695195e-6,148506.70368833933,-0.00010183594464359747,-8.180582164021545e-6,-0.0007370830830842367,-1.825989663028829e-5,-3.88396098423177e-5,-0.060922737779308025,-0.00028655888825755824,0.0008217145657579871,-0.0028162421967566024,0.011982302834180884,-0.06277991724889348,-0.00028754760288880374,0.0009826868785477783,-0.0034736782035242357,0.014946647564366375,-0.07885448249030684,0.0011963085508624256,-0.004457125475672672,0.019371982461080725,-0.10247658157022119,-0.005858217920662047,0.025835748352489293,-0.13686290970091836,0.03522204766386256,-0.18697242415602133,-0.2602698917647335
0.02685431049006615,-6.6130612047990995,2507.668665898324,424.58865173145506,8.550430559798787,0.0970151017877964,-37401.803909343,73.27462627674961,9.654922581210474,119.98828467355246,4.904604745471786,10.353107211628938,3.5634188495250703,70.47443477696066,3.764072590064498e9,26.398738079444943,33.42177795853184,4.945217586486413,-5.389827110866016,27.900746923783483,1477.5036765390264,38.522054799136534,0.5229197401155792,-9.147461683912004,35.51882883849158,74.2240969168201,-13.685210560222787,-11.744782264879655,47.034591847991535,-44.598009039177406,-12.725558437522862,63.675054703879184,-7.229633681070307,83.52219651921482,96.84940027037445,0.2492768936853505,0.007481235652249083,1.099593514229529,1.2317534532230828e7,3.039583244832115e6,-568.2965003631876,-1.232582262928482,4.9515098710889646e-6,-5.967332157796643e-5,-9.002342705898413e-5,-4.1276326109233955e-12,0.0070509123795325585,9.265249896380081e-7,5.718519353005651,0.0023191177465697213,2.985558037021912e-7,0.002956953002964575,0.003806148033517824,0.438979628444964,0.04528595991069382,0.03624828551623929,26.398738079444943,264.5903252035927,1477.5036765390264,171.4371335508899,2.0000046906581677e-6,4.314478127226676e-9,1.0,10.0,0.0,0.0,-1314.1365187079364,-5.180450260364532e-5,2.0826266408550372e-6,139722.891728303,-0.00010869437860323695,-9.028947529230935e-6,-0.0007862326781971091,-2.0117581500426255e-5,-4.279054730118563e-5,-0.06093642851195487,-0.00030520390740031936,0.0009039689829351649,-0.003198619283670453,0.014047328907252854,-0.07596347235860731,-0.000306139286428999,0.0010810643886318338,-0.003945585492454797,0.017524129600932387,-0.09542401431111813,0.0013159753527725883,-0.005063070064660272,0.022715642661098892,-0.12402954496545589,-0.006655141948063788,0.030299779036310454,-0.1656796195700448,0.04131452128841734,-0.22638702786761183,-0.3152039524447018
0.027302051170752704,-6.59652571870786,2405.1501320233133,416.01765696933535,8.550430398277548,0.09863267364616946,-35160.48928497068,73.2746244190415,9.654907573549034,119.98808667993029,4.904602129955222,10.353099404255763,3.447504107747693,67.0637090434895,3.5231643981566606e9,25.539957778601597,33.42172621111139,5.111421315631608,-5.758086880738887,30.809224545635637,1429.4381263656728,38.52197510941607,0.5404283445485857,-9.772575359049473,39.2214476819906,74.2238894580986,-14.145395186607942,-12.54737930389011,51.937675411275094,-46.097476263800424,-13.595063943916907,70.31281591754409,-7.7231589421500075,92.22868735864247,106.9440767910601,0.24927689368536846,0.007635367647647768,1.0995934200104776,1.2317547087889852e7,3.0395879201848563e6,-545.5817388838377,-1.2339970722980766,5.419376931514692e-6,-6.365933583546147e-5,-9.608476308435063e-5,-4.5985118750187136e-12,0.007062066305574823,1.0071595929486416e-6,5.723885553960489,0.0024179280112712133,3.217429398566267e-7,0.003082929940721851,0.003968309552486536,0.4531836609166141,0.04680270075447476,0.03746624325873961,25.539957778601597,255.9830345802521,1429.4381263656728,165.8602641812914,2.274257737315264e-6,5.0014636636564816e-9,1.0,10.0,0.0,0.0,-1261.8084866181712,-5.641490337925014e-5,2.1248853453609007e-6,131450.99273554387,-0.00011609195942730081,-9.964789358843126e-6,-0.0008392110205928801,-2.216186323095227e-5,-4.7138298922931216e-5,-0.060949711122520095,-0.0003250220125745769,0.0009943025840034065,-0.003632176102855123,0.016463980134020086,-0.09188639443693596,-0.00032588827249286153,0.0011891059055145225,-0.004480702150986482,0.020540832128939344,-0.1154390905136713,0.0014473834825477505,-0.005750252538265952,0.026629733720365187,-0.15006932243669197,-0.0075589938240073,0.03552637682669619,-0.20050326171970928,0.048449148047721005,-0.27402966477873936,-0.38162300471069166
0.027302051170752704,-6.59652571870786,2405.1501320233133,416.01765696933535,8.550430398277548,0.09863267364616946,-35160.48928497068,73.2746244190415,9.654907573549034,119.98808667993029,4.904602129955222,10.353099404255763,3.447504107747693,67.0637090434895,3.5231643981566606e9,25.539957778601597,33.42172621111139,5.111421315631608,-5.758086880738887,30.809224545635637,1429.4381263656728,38.52197510941607,0.5404283445485857,-9.772575359049473,39.2214476819906,74.2238894580986,-14.145395186607942,-12.54737930389011,51.937675411275094,-46.097476263800424,-13.595063943916907,70.31281591754409,-7.7231589421500075,92.22868735864247,106.9440767910601,0.24927689368536846,0.007635367647647768,1.0995934200104776,1.2317547087889852e7,3.0395879201848563e6,-545.5817388838377,-1.2339970722980766,5.419376931514692e-6,-6.365933583546147e-5,-9.608476308435063e-5,-4.5985118750187136e-12,0.007062066305574823,1.0071595929486416e-6,5.723885553960489,0.0024179280112712133,3.217429398566267e-7,0.003082929940721851,0.003968309552486536,0.4531836609166141,0.04680270075447476,0.03746624325873961,25.539957778601597,255.9830345802521,1429.4381263656728,165.8602641812914,2.274257737315264e-6,5.0014636636564816e-9,1.0,10.0,0.0,0.0,-1261.8084866181712,-5.641490337925014e-5,2.1248853453609007e-6,131450.99273554387,-0.00011609195942730081,-9.964789358843126e-6,-0.0008392110205928801,-2.216186323095227e-5,-4.7138298922931216e-5,-0.060949711122520095,-0.0003250220125745769,0.0009943025840034065,-0.003632176102855123,0.016463980134020086,-0.09188639443693596,-0.00032588827249286153,0.0011891059055145225,-0.004480702150986482,0.020540832128939344,-0.1154390905136713,0.0014473834825477505,-0.005750252538265952,0.026629733720365187,-0.15006932243669197,-0.0075589938240073,0.03552637682669619,-0.20050326171970928,0.048449148047721005,-0.27402966477873936,-0.38162300471069166
0.02775712579843301,-6.579994959778328,2306.8285631558347,407.61270409279655,8.550430226333933,0.10027674274150049,-33052.52822473509,73.2746224347899,9.654891554736517,119.987875415611,4.9045993339082745,10.353091073078055,3.3353917391051597,63.81895384945817,3.297737168657128e9,24.709346441354874,33.42167156742809,5.283154059694875,-6.151362707374333,34.01976398816898,1382.9491574608298,38.52189071493507,0.5585104334329732,-10.440172962980666,43.308605591807606,74.22366877663134,-14.62092134357574,-13.404520662267057,57.34997744782661,-47.64690546945745,-14.523641270793522,77.6399551963121,-8.25013402620495,101.83936208217952,118.08687892677266,0.24927689368538847,0.007792808533639053,1.0995933169175802,1.2317560477966784e7,3.0395929087835737e6,-523.7570682969872,-1.2353588687566752,5.931516429292903e-6,-6.790706633179823e-5,-0.00010254891039028605,-5.122716714400182e-12,0.007072759212145273,1.094804659184415e-6,5.729042107929796,0.0025209401003335875,3.467264944742382e-7,0.0032142628735104964,0.004137366134635085,0.4678244827105107,0.048369577915692505,0.03872472950170171,24.709346441354874,247.65808094752578,1382.9491574608298,160.46632779906395,2.585707025945409e-6,5.7954656696509405e-9,1.0,10.0,0.0,0.0,-1211.515687183121,-6.145122816299595e-5,2.1567756435252723e-6,123661.74921749573,-0.00012407695662400983,-1.0997103527057127e-5,-0.0008963588509941288,-2.4411258269607507e-5,-5.192223798399278e-5,-0.0609626048105281,-0.00034608391665941755,0.0010934924445967743,-0.004123658494628181,0.019291368266505862,-0.11111155701468817,-0.00034686300790193295,0.0013077410732108782,-0.005087367603534558,0.024070663493561115,-0.13960834253076787,0.0015916603747079135,-0.006529403700172166,0.031210379835814865,-0.18151995199005608,-0.00858391220744725,0.04164425411047604,-0.24257293840199468,0.05680212764024721,-0.33160059953790333,-0.4619046508509818
0.028219666372109216,-6.563468428572939,2212.5299039665724,399.37082563397524,8.550430043149564,0.10194778589334326,-31070.03890710802,73.27462031386513,9.654874456803315,119.98764998477998,4.90459634476457,10.353082183068407,3.2269527820247372,60.731958291533964,3.086785943902842e9,23.905948628884985,33.42161388937785,5.460602613421333,-6.571354236110655,37.56371441302957,1337.9832943921235,38.52180136310151,0.5771841909601065,-11.153144296715949,47.8202118281782,74.2234340559341,-15.112311740167828,-14.319916221143895,63.3243478685662,-49.24799543941995,-15.515304919315229,85.72802086660786,-8.812818719732247,112.44805336491052,130.38653038860394,0.24927689368541076,0.007953629947384763,1.099593204110543,1.2317574757395335e7,3.039598231503719e6,-502.78859251673776,-1.2366695465029183,6.492114063273915e-6,-7.243342264934139e-5,-0.00010944237317391209,-5.706269652024372e-12,0.007083005020566665,1.1900711462901543e-6,5.733996383788559,0.002628334638643961,3.736460012811816e-7,0.0033511819210663377,0.004313614099099676,0.4829146401736831,0.049988268775088184,0.04002511841696367,23.905948628884985,239.60588846905392,1337.9832943921235,155.24911981601628,2.9393411668849872e-6,6.712811507309957e-9,1.0,10.0,0.0,0.0,-1163.1817776373941,-6.695368147575611e-5,2.1759639418383966e-6,116327.53727548115,-0.00013270227427497473,-1.2135808556174788e-5,-0.0009580495102438243,-2.688609173031313e-5,-5.718558344017956e-5,-0.060975128369269764,-0.00036846427018139894,0.0012023882470210696,-0.0046806847976981324,0.02259839505768932,-0.13431603742134918,-0.0003691356081953104,0.001437986411835672,-0.005775001255253518,0.028199787506509068,-0.16878434235753043,0.0017500385228212331,-0.00741264619750148,0.036569673220193666,-0.21949347929650487,-0.009745872017631732,0.048803549036674054,-0.2933803636936776,0.06657905240598015,-0.4011474724671574,-0.5589133289514356
0.02868980674683539,-6.546945658472289,2122.0876359338995,391.28910241370926,8.550429847829445,0.10364628659625595,-29205.604048368175,73.27461804522179,9.654856207235394,119.98740943082383,4.9045931490761205,10.353072696873118,3.122063090193412,57.79493411935812,2.889372416353328e9,23.1288445753458,33.42155303492015,5.643959909517647,-7.019876125532066,41.47567668262176,1294.4890583035613,38.52170679039137,0.5964682406455178,-11.914575275700837,52.800315310415364,74.22318443170364,-15.620106850872135,-15.29752758354191,69.91911869990066,-50.902502239958956,-16.574341221063136,94.65598300188725,-9.413623548432513,124.15832517860768,143.96302084105028,0.24927689368543557,0.008117904994746883,1.0995930806695178,1.231758998466672e7,3.039603910597784e6,-482.64366277224474,-1.2379309356080124,7.105748297193112e-6,-7.725637720315466e-5,-0.00011679336865644171,-6.355873047343264e-12,0.007092817059568407,1.2936233825399737e-6,5.73875547804925,0.002740300002694125,4.026518591842631e-7,0.003493927065336047,0.00449736247258266,0.49846695665146945,0.051660505304345516,0.041368830194977106,23.1288445753458,231.81723886987743,1294.4890583035613,150.20266730701968,3.3408089769474726e-6,7.772266239425662e-9,1.0,10.0,0.0,0.0,-1116.7331372410813,-7.296627662420121e-5,2.179765418110649e-6,109422.27641437226,-0.00014202591084200384,-1.339184002954078e-5,-0.0010246921662143524,-2.9608670483236177e-5,-6.297576794684836e-5,-0.06098730021432179,-0.0003922418498424993,0.0013219187916923792,-0.005311855998180874,0.026465344578179763,-0.16231394784583847,-0.0003927820171529709,0.001580953109852711,-0.006554239068075136,0.03302861986554867,-0.20399241890793784,0.0019238648576645756,-0.008413670899821805,0.04283828128880894,-0.2653276737633833,-0.011062917523134024,0.05717933303910562,-0.3547206640130599,0.07801973196539361,-0.4851353429840516,-0.6760987433182164
0.029167682815892663,-6.530426209045513,2035.34239065079,383.36466015914664,8.550429639394073,0.10537273567258672,-27452.242786434468,73.27461561680964,9.654836728668098,119.98715273211876,4.9045897324502326,10.353062574656798,3.0206030841318987,55.000491384111676,2.7046202759327874e9,22.37714834737559,33.4214888582775,5.833425262229674,-7.498865855754421,45.79384115014534,1252.4168639046577,38.52160672213397,0.6163816437113567,-12.72776133732415,58.297534659812776,74.2229189891894,-16.144865692044707,-16.34158527561325,77.1986736152617,-52.6122416716431,-17.705326820283407,104.511004463023,-10.055119647605597,137.08448334839287,158.94877383772996,0.2492768936854632,0.008285708331998374,1.0995929455875904,1.2317606222058214e7,3.0396099697861914e6,-463.2908269676376,-1.2391448043631617,7.77742678392981e-6,-8.239503036220705e-5,-0.0001246319365418939,-7.078986086971193e-12,0.007102208077844742,1.4061837688585894e-6,5.743326225043919,0.002857032686414955,4.339061887619143e-7,0.0036427486144952398,0.004688933588112334,0.514494537961921,0.053388076284729906,0.042757332988854105,22.37714834737559,224.2832529905614,1252.4168639046577,145.3212170578045,3.7965055055945705e-6,8.995388124855194e-9,1.0,10.0,0.0,0.0,-1072.098762389968,-7.953719403505549e-5,2.1650981358353697e-6,102921.34368872762,-0.00015211146675991291,-1.4777254875043802e-5,-0.0010967353756173093,-3.260347285358479e-5,-6.934484119273148e-5,-0.06099913841321971,-0.0004174997569359703,0.0014530990790709384,-0.006026879466555007,0.030985729526450147,-0.19608375648313403,-0.0004178821732448553,0.0017378554990318765,-0.007437087023569769,0.03867414366602573,-0.24646515150568127,0.002114610940474672,-0.00954793514582837,0.05016847179392088,-0.32063119421132874,-0.012555424391150476,0.06697568253374478,-0.4287532432812621,0.09140379653219566,-0.5865306558595571,-0.817613925998842
0.029653432493093317,-6.5139096667408305,1952.14162561828,375.5946698265998,8.550429416770811,0.10712763120242697,-25803.38514134159,73.27461301547665,9.654815938567516,119.98687879763087,4.904586079483317,10.3530517739409,2.922457563678194,52.34161694500269,2.531710989601968e9,21.650006454868016,33.42142121021404,6.029204539057957,-8.01039185448784,50.560358682774215,1211.7189417163736,38.52150087236846,0.6369438864264667,-13.596221413337833,64.36553055362688,74.22263676054916,-16.687166412397513,-17.456606670936484,85.23407350662768,-54.37909110486711,-18.913147913704833,115.3892878048225,-10.740048958301108,151.35268545040142,175.48992914309244,0.249276893685494,0.008457116178834228,1.0995927977626228,1.2317623535869192e7,3.039616434351566e6,-444.6997900832176,-1.2403128609833,8.512625806428789e-6,-8.786967717468316e-5,-0.0001329900519403299,-7.883910228806784e-12,0.007111190251371805,1.5285378515645685e-6,5.747715204551974,0.0029787376355898663,4.6758374389194976e-7,0.0037979076266356853,0.00488866363205125,0.5310107709597405,0.05517282888144498,0.04419214435292133,21.650006454868016,216.9953768641977,1211.7189417163736,140.59922654321613,4.3136688524241195e-6,1.0406933998599205e-8,1.0,10.0,0.0,0.0,-1029.2101863098314,-8.6719169796833e-5,2.128431603991936e-6,96801.49558670045,-0.00016302869888698017,-1.6305345744848652e-5,-0.0011746709733440664,-3.589735473290919e-5,-7.634990812953489e-5,-0.06101066070960061,-0.0004443256113447851,0.0015970379318840564,-0.006836707474534633,0.03626842829284069,-0.23680094347084701,-0.0004445201685014589,0.001910020175986976,-0.008437092963888948,0.04527259033747531,-0.2976836110973688,0.002323883925143294,-0.010832884803768022,0.05873761688615427,-0.3873376139471531,-0.014246393289489592,0.07843039755288268,-0.5180746253249586,0.10705719374927716,-0.7089017879210017,-0.988456693557621
0.030147195915324047,-6.497395638154981,1872.3392802983506,367.9763444188466,8.550429178784267,0.10891147924839174,-24252.847269798396,73.27461022686106,9.654793748881639,119.9865864620908,4.904582173688372,10.353040249426956,2.8275154868441867,49.81165309776604,2.3698798088455234e9,20.946596212603932,33.421349938345095,6.231510424869425,-8.556662376335638,55.82175206513357,1172.3492463727666,38.52138894369162,0.6581748732444689,-14.523713210576721,71.06352948932486,74.22233672195986,-17.247607154091256,-18.647415591917298,94.10375014701954,-56.20499218587777,-20.203021277191073,127.39701436223643,-11.471335315996589,167.10217141215793,193.74776404256144,0.24927689368552827,0.008632206409602551,1.0995926359882768,1.2317641996679207e7,3.0396233312418647e6,-426.84136754227904,-1.2414367557958048,9.317333575942926e-6,-9.37018802267467e-5,-0.00014190174875443266,-8.779884688552446e-12,0.007119775194229364,1.6615398963232773e-6,5.751928751138668,0.0031056286521026944,5.038729101409338e-7,0.003959676422181557,0.005096903305503612,0.5480293291061699,0.05701667107552399,0.04567483338324935,20.946596212603932,209.94536529642346,1172.3492463727666,136.03135328759222,4.900489503985603e-6,1.2035322388182463e-8,1.0,10.0,0.0,0.0,-988.0013817209767,-9.456992274893277e-5,2.0657291457256884e-6,91040.79122509545,-0.00017485413536015316,-1.7990767716015673e-5,-0.001259038385328435,-3.9519776141754055e-5,-8.40536106862209e-5,-0.06102188455273819,-0.0004728117622931696,0.0017549463104555717,-0.0077536928188121365,0.04244016131029707,-0.2858770411045402,-0.00047278442054815583,0.0020988959530688607,-0.00956953970658516,0.0529825471308604,-0.35942667945892837,0.0025534385090317992,-0.012288203900978805,0.06875225646265085,-0.46777005725731163,-0.01616178001924755,0.09182047624716211,-0.6258056508591304,0.1253597300265335,-0.8565394792626752,-1.1946391798653595
0.030649115543752974,-6.480883747217806,1795.7954731652137,360.5069378459217,8.550428924145715,0.11072479421335002,-22794.80868581903,73.27460723527324,9.654770065672123,119.98627448088232,4.904577997417959,10.353027952810198,2.735669786224827,47.40427823828119,2.2184121152098846e9,20.266124380097118,33.42127488752584,6.440562653562117,-9.140034866752089,61.6293691665043,1134.2633804941156,38.52127062716662,0.6800949121208941,-15.51424934881895,78.45690072083462,74.2220177906467,-17.826806840529034,-19.91916300858178,103.8942702787064,-58.09195329139306,-21.58051644628518,140.65137867555697,-12.252096052805559,184.48661891617192,213.90025819808767,0.24927689368556644,0.008811058610561601,1.0995924589442292,1.2317661679618733e7,3.0396306891789404e6,-409.6874452902056,-1.2425180830505826,1.0198097288825097e-5,-9.991454558232202e-5,-0.00015140324898131157,-9.77719265620073e-12,0.007127973966172186,1.8061189348831064e-6,5.7559729619516355,0.003237928792881562,5.42976776399433e-7,0.004128339089205713,0.005314018476786718,0.5655641744110451,0.05892157381671867,0.04720702264807812,20.266124380097118,203.12526823393512,1134.2633804941156,131.6124460318486,5.566233454865253e-6,1.3913161466649718e-8,1.0,10.0,0.0,0.0,-948.408678227642,-0.00010315261926519834,1.972383360370372e-6,85618.5213543898,-0.00018767175027685026,-1.9849677678819364e-5,-0.0013504293598573564,-4.3503048146193785e-5,-9.252465276004755e-5,-0.061032827124175425,-0.0005030554995332874,0.0019281462891618945,-0.008791763084346354,0.0496483558873946,-0.3450062554318212,-0.0005027678412329356,0.00230606460034752,-0.010851661352317216,0.06198855321917612,-0.4338299649877986,0.0028051898229565784,-0.013936094328870677,0.08045280259155829,-0.5647184497220895,-0.018330865518567198,0.10746845642677456,-0.7556957498743133,0.14675381088132494,-1.0346009359879735,-1.4433908178160153
0.031159336088266376,-6.464373638298874,1722.376241509408,353.1837464570641,8.550428651441521,0.1125680985584609,-21423.79134294518,73.27460402356681,9.654744788730456,119.98594152469092,4.904573531783249,10.353014832585567,2.646817227413271,45.113489520484585,2.0766400787180507e9,19.607826112652944,33.42119590034232,6.656588170262588,-9.76302571350255,68.03988067969622,1097.4185359785265,38.52114560232438,0.7027246876116192,-16.572114196273276,86.61778994201086,74.22167882189623,-18.425405790227074,-21.27734862942579,114.70117486343985,-60.04205140253316,-23.051578822581302,155.2817246645362,-13.085653961191854,203.6756319621693,236.14381150074945,0.24927689368560893,0.008993754074865535,1.0995922651855492,1.2317682664649103e7,3.039638538771297e6,-393.21094723262394,-1.2435583823043264,1.1162074047836794e-5,-0.00010653200062381143,-0.00016153309622311221,-1.0887279207185033e-11,0.007135797076674241,1.963285292790216e-6,5.759853702823459,0.0033758707392169537,5.851142768458862e-7,0.004304191950604241,0.005540390785027953,0.5836295526741052,0.06088957256221147,0.048790389639301046,19.607826112652944,196.5274202522126,1097.4185359785265,127.33753792155358,6.321380619256614e-6,1.6077850023945296e-8,1.0,10.0,0.0,0.0,-910.3706960000968,-0.00011253637692897282,1.843143951203892e-6,80515.14294125346,-0.00020157370127782618,-2.1899887233278343e-5,-0.0014494931384000567,-4.78826009227446e-5,-0.000101838370173565,-0.0610435053607348,-0.0005351592580211417,0.0021180806987808926,-0.009966615388480982,0.05806445635471221,-0.4162210868556653,-0.0005345679946268525,0.002533252384347767,-0.012302885089488208,0.07250525613723574,-0.5234561143203973,0.003081227263982223,-0.01580158863030861,0.09411897959600113,-0.6815317565355763,-0.020786669742448444,0.12574975279264766,-0.9122475181935854,0.17175455919824206,-1.249282102617489,-1.7434011576735349
0.0316780048401477,-6.447864966103825,1651.9532355719246,346.00410464716015,8.550428359120152,0.11444192399489359,-20134.638840246676,73.27460057299425,9.654717811148862,119.98558617351766,4.904568756563796,10.353000833830746,2.560858203587106,42.9335846878994,1.9439394376499681e9,18.970963439523597,33.42111281762466,6.879821469012041,-10.42832111213139,75.11583417545701,1061.7734088251789,38.52101353712466,0.7260852468246132,-17.701882642651668,95.62582466838766,74.2213186056714,-19.04406683774349,-22.72784497566151,126.62991329543259,-62.05743561487541,-24.622555422937925,171.43081035466977,-13.97555056565547,224.85639768015486,260.6951553173569,0.24927689368565623,0.009180375944134128,1.099592053130948,1.23177050368759e7,3.0396469126401893e6,-377.3857903842323,-1.2445591406159888,1.221708705746321e-5,-0.00011358008135022398,-0.00017233230508464768,-1.2122883487632238e-11,0.007143254494767207,2.1341378183153552e-6,5.763576617307837,0.0035196972929223986,6.305214565485771e-7,0.004487544192559836,0.005776418451634706,0.6022400025633546,0.06292277043930293,0.05042666954602585,18.970963439523597,190.14442530357215,1061.7734088251789,123.20183662402854,7.177781241345193e-6,1.8572263622632344e-8,1.0,10.0,0.0,0.0,-873.8282504439171,-0.00012279682099795337,1.6720369330491288e-6,75712.21299237233,-0.0002166611520898702,-2.416103276512655e-5,-0.001556942222186341,-5.269727972312388e-5,-0.0001120773599550814,-0.061053935986513604,-0.0005692308513873267,0.002326323694021204,-0.011295935232777846,0.06788775608844719,-0.5019587253527988,-0.0005682872789903122,0.0027823427136280925,-0.013945103010379194,0.08478222509425612,-0.6313787734381224,0.0033838296440725103,-0.017912901725140474,0.11007612690883617,-0.8222281828424889,-0.023566417180887,0.14710116247118438,-1.1008656430278185,0.20096155107568875,-1.508023739715953,-2.1051105257553666
0.03220527168690994,-6.431357396401148,1584.40347892931,338.9653854834312,8.550428045478016,0.11634681152590035,-18922.497833060424,73.27459686304994,9.654689018877692,119.98520691047212,4.904563650113532,10.352985897982789,2.4776966007933803,40.8591465620646,1.8197266059009826e9,18.354824265855882,33.421025479098525,7.110504805520914,-11.138788257827157,82.92626170423401,1027.2881432740724,38.52087408805303,0.7501979660315236,-18.908439479917636,105.56888779372849,74.22093586327605,-19.68347613192962,-24.276922230638917,139.79686791334922,-64.14032957948884,-26.300221413525165,189.2561948379592,-14.925559618171903,248.23550303170714,287.7934470963324,0.24927689368570888,0.009371009238433427,1.0995918210500533,1.2317728886868984e7,3.0396558455491145e6,-362.18685296581987,-1.2455217939611107,1.3371686252926567e-5,-0.00012108622054840242,-0.00018384451346459258,-1.3498185343032177e-11,0.007150355652530585,2.3198716627512694e-6,5.7671471326933315,0.0036696618110622636,6.794528131432254e-7,0.004678718414222641,0.006022516990628144,0.6214103532439229,0.0650233402958178,0.05211765715131258,18.354824265855882,183.96914671503862,1027.2881432740724,119.20071784690927,8.148831529309835e-6,2.144553456079017e-8,1.0,10.0,0.0,0.0,-838.7242861489408,-0.00013401668565046553,1.4522743696023994e-6,71192.32947358568,-0.0002330451695752176,-2.6654761718962126e-5,-0.0016735586588069132,-5.798966535959393e-5,-0.00012333216175550095,-0.061064135537861566,-0.0006053836907677764,0.0025545920604350862,-0.012799640674938233,0.07934981945666325,-0.6051401588578237,-0.0006040330891882928,0.0030553896688950526,-0.015802975476981132,0.09910950723321504,-0.7612826619135169,0.003715481380120144,-0.020301823612747977,0.1287024785770468,-0.9916265933237433,-0.026712056761902823,0.17203069432058002,-1.3280346173052626,0.23507238625645338,-1.8197575070467076,-2.541057349852032
0.03274128916203701,-6.414850605618893,1519.6091346767428,332.0650007484044,8.550427708643834,0.118283311613498,-17782.80040341229,73.27459287129734,9.654658290252357,119.9848021151159,4.904558189259872,10.352969962599559,2.397239662899825,38.885028222119395,1.703455968528904e9,17.75872137216419,33.42093372413546,7.348888427226005,-11.897487273910563,91.54735020848727,993.9242758072335,38.520726900284934,0.775084512122788,-20.197000095685556,116.54397111430593,74.22052924385882,-20.34434400832879,-25.931274768682538,154.3304844300416,-66.29303416568612,-28.091808399278978,208.9317686073685,-15.939701331974568,274.0409390338296,317.70257995978994,0.24927689368576753,0.009565740899267388,1.0995915670495102,1.2317754311002785e7,3.039665374541881e6,-347.58994208149153,-1.2464477287034543,1.4635214313466528e-5,-0.00012907954103471474,-0.00019611614428695627,-1.5028968695247807e-11,0.007157109448640091,2.52178675812172e-6,5.770570466147874,0.0038260286688403615,7.321827470969519e-7,0.004878051212777492,0.006279119964836702,0.6411557225408752,0.06719352693956301,0.05386520889955613,17.75872137216419,177.99469716145197,993.9242758072335,115.32971884063633,9.249671265114981e-6,2.4753939198388647e-8,1.0,10.0,0.0,0.0,-805.003809317268,-0.0001462864694959755,1.176153555061277e-6,66939.07480582951,-0.00025084771144971425,-2.9404937932996374e-5,-0.0018002009628566705,-6.380642392986007e-5,-0.00013570200143672338,-0.06107412038965994,-0.0006437370078719103,0.0028047574232131682,-0.014500155304702098,0.0927195862442712,-0.7292644050553605,-0.0006419179778286689,0.0033546326119166235,-0.01790427038652209,0.11582404375033747,-0.9175828235969059,0.004078889956563585,-0.02300415871359905,0.15043757377991562,-1.1955032014753553,-0.03027084366368675,0.2011289322681638,-1.6015307644364305,0.27489838595655003,-2.1951997645386365,-3.066293131739405
0.03328621269290547,-6.398344274531242,1457.4572606237925,325.30039853228436,8.550427346561284,0.1202519850594365,-16711.24706827466,73.27458857317714,9.654625495477296,119.98437005618663,4.904552349193581,10.352952961099597,2.3193978350885502,37.00633834509198,1.5946173249374292e9,17.181991254821575,33.42083739258239,7.595230896326191,-12.707684177147858,101.06318430172425,961.6446702516612,38.52057160787683,0.8007668059393145,-21.57313299898632,128.6581209866818,74.22009732061348,-21.027406148782163,-27.69805002955295,170.37252439249258,-68.51793103705023,-30.00503517984705,230.64944907078748,-17.022257714554392,302.524320993954,350.71373981308096,0.2492768936858328,0.009764659905754355,1.0995912890577086,1.2317781411826711e7,3.03967553909304e6,-333.57175731021977,-1.2473382833562936,1.601787896590388e-5,-0.0001375909569184576,-0.00020919658136096692,-1.673280416113411e-11,0.007163524253560265,2.741297126716725e-6,5.773851631845954,0.003989073802648124,7.890071477263404e-7,0.005085893870124007,0.00654667987323871,0.6614915218558542,0.06943565026192794,0.055671245695808814,17.181991254821575,172.21442704522573,961.6446702516612,111.58453086854928,1.0497406470349178e-5,2.85619080549146e-8,1.0,10.0,0.0,0.0,-772.6138102322377,-0.0001597051543868562,8.3494434209946e-7,62936.96082814964,-0.000270202720070597,-3.243786897901156e-5,-0.0019378117788365662,-7.01986904191001e-5,-0.0001492956066933861,-0.0610839067856074,-0.000684416094533403,0.003078859509373154,-0.01642271387409216,0.10830926538753069,-0.878520730937532,-0.0006820598266747534,0.0036825120543332824,-0.0202802431476055,0.13531708089182393,-1.1055666961704367,0.004477004874932558,-0.02606021811640355,0.17579197676820174,-1.4407783486039047,-0.03429599136766476,0.23508217590081143,-1.9306751504210753,0.32138275710343533,-2.647202286395435,-3.6988781716631447
0.03328621269290547,-6.398344274531242,1457.4572606237925,325.30039853228436,8.550427346561284,0.1202519850594365,-16711.24706827466,73.27458857317714,9.654625495477296,119.98437005618663,4.904552349193581,10.352952961099597,2.3193978350885502,37.00633834509198,1.5946173249374292e9,17.181991254821575,33.42083739258239,7.595230896326191,-12.707684177147858,101.06318430172425,961.6446702516612,38.52057160787683,0.8007668059393145,-21.57313299898632,128.6581209866818,74.22009732061348,-21.027406148782163,-27.69805002955295,170.37252439249258,-68.51793103705023,-30.00503517984705,230.64944907078748,-17.022257714554392,302.524320993954,350.71373981308096,0.2492768936858328,0.009764659905754355,1.0995912890577086,1.2317781411826711e7,3.03967553909304e6,-333.57175731021977,-1.2473382833562936,1.601787896590388e-5,-0.0001375909569184576,-0.00020919658136096692,-1.673280416113411e-11,0.007163524253560265,2.741297126716725e-6,5.773851631845954,0.003989073802648124,7.890071477263404e-7,0.005085893870124007,0.00654667987323871,0.6614915218558542,0.06943565026192794,0.055671245695808814,17.181991254821575,172.21442704522573,961.6446702516612,111.58453086854928,1.0497406470349178e-5,2.85619080549146e-8,1.0,10.0,0.0,0.0,-772.6138102322377,-0.0001597051543868562,8.3494434209946e-7,62936.96082814964,-0.000270202720070597,-3.243786897901156e-5,-0.0019378117788365662,-7.01986904191001e-5,-0.0001492956066933861,-0.0610839067856074,-0.000684416094533403,0.003078859509373154,-0.01642271387409216,0.10830926538753069,-0.878520730937532,-0.0006820598266747534,0.0036825120543332824,-0.0202802431476055,0.13531708089182393,-1.1055666961704367,0.004477004874932558,-0.02606021811640355,0.17579197676820174,-1.4407783486039047,-0.03429599136766476,0.23508217590081143,-1.9306751504210753,0.32138275710343533,-2.647202286395435,-3.6988781716631447
0.033840200507896406,-6.3818380926414155,1397.8396179265978,318.669065315525,8.550426956970085,0.1222534026530076,-15703.791507875163,73.27458394179881,9.654590496095684,119.98390888407431,4.904546103354372,10.352934822495346,2.244084666353991,35.218428634981834,1.4927335824890506e9,16.623993403708027,33.420736325774065,7.8497992659740605,-13.572864160322974,111.56655985617935,930.4134773499053,38.520407834142034,0.8272669614970676,-23.04278296761696,142.02947413550837,74.21963858707868,-21.73342436694936,-29.58487818281858,188.0794370472585,-70.81748498396385,-32.048139275271936,254.62103768158906,-18.177787991427955,333.963319949361,387.1482038154108,0.2492768936859055,0.009967857268256637,1.0995909848082788,1.231781029844134e7,3.039686381261665e6,-320.10986485229876,-1.2481947497028527,1.7530830801892556e-5,-0.0001466532751001279,-0.00022313834757698762,-1.8629251537309838e-11,0.007169607909554839,2.9799408888691737e-6,5.776995445641602,0.004159085177389683,8.502450716267663e-7,0.005302612942389017,0.006825668913600229,0.6824334479144827,0.07175210706466947,0.057537754683045714,16.623993403708027,166.62191725756682,930.4134773499053,107.96099451581674,1.1911359002667355e-5,3.294317125251544e-8,1.0,10.0,0.0,0.0,-741.5032096263672,-0.0001743809802623747,4.1876358738549805e-7,59171.37935380403,-0.0002912573144926083,-3.578255489991519e-5,-0.002087426229360597,-7.722248310000573e-5,-0.00016423208815956049,-0.061093510862515285,-0.0007275525194027834,0.0033791202773714646,-0.018595702421463377,0.1264811207019469,-1.0579220570099337,-0.0007245819889023059,0.004041686563730603,-0.022966059701455342,0.15804270596160316,-1.3315630697146215,0.004913037813592611,-0.029515367824910245,0.20535847886708217,-1.735738767965477,-0.03884739811747899,0.27468759471786197,-2.3266347603479427,0.3756215539334383,-3.1911702246574896,-4.4604728074202065
0.03440341401873956,-6.365331748350407,1340.6524365716468,312.16852222717074,8.55042653738484,0.12428814653362709,-14756.625282140427,73.2745789477071,9.654553144394475,119.98341662237887,4.904539423303106,10.352915471093691,2.1712166510408752,33.516880376111644,1.3973585172821012e9,16.084109128203078,33.42063036759872,8.11286947556422,-14.496746424259955,123.15989000546554,900.1960690514206,38.52023519199319,0.8546072382191352,-24.612296922959917,156.78841111697398,74.21915145289661,-22.46318803833299,-31.59990528439105,207.62388703691832,-73.19424832749512,-34.22991213382934,281.08028798587327,-19.411145713307793,368.66436980820157,427.3604542606015,0.2492768936859864,0.010175426196758198,1.0995906518218237,1.2317841086921476e7,3.039697945864e6,-307.182660577948,-1.2490183746486352,1.9186249149668537e-5,-0.00015630130975182713,-0.00023799730519612566,-2.0740087029552927e-11,0.00717536773542337,3.2393913644826447e-6,5.780006532356803,0.0043363634208730215,9.162406070113321e-7,0.005528591061697668,0.007116580018779743,0.7039974916335379,0.07414537493136394,0.05946679268957967,16.084109128203078,161.21096741302838,900.1960690514206,104.45509206539558,1.3513348201185414e-5,3.798206259022218e-8,1.0,10.0,0.0,0.0,-711.6227789578764,-0.00019043230099364189,-8.356520588064688e-8,55628.55193315179,-0.0003141731201044956,-3.9470965117856916e-5,-0.0022501812266198435,-8.493916099605314e-5,-0.0001806419120829653,-0.06110294868359361,-0.0007732843806615244,0.003707959380633585,-0.02105103956093652,0.1476553032914662,-1.2734636726055635,-0.000769613459704696,0.004435051264757061,-0.026001270903848364,0.18452770385277295,-1.603143186196256,0.005390484667746435,-0.033420643804879184,0.23982504091230256,-2.0903022927980643,-0.043992462111212445,0.32087074832070317,-2.8027814487992178,0.4388879280097296,-3.8455606390900097,-5.377043177349169
0.034976017700221636,-6.348824934474492,1285.7962478532359,305.79632756370313,8.550426085072065,0.1263568097351399,-13866.164386237078,73.27457355862927,9.654513282801538,119.98289115928951,4.904532278590571,10.35289482619332,2.1007131478919705,31.89749340810159,1.3080747837816036e9,15.56174095744613,33.420519365804125,8.384726521761934,-15.483299140446613,135.95619487985147,870.9590049456734,38.52005328454303,0.8828099587860536,-26.28845013732389,173.07881638393076,74.21863423980437,-23.21751494985718,-33.75182684873913,229.19642329024433,-75.65086340137687,-36.55973467447666,310.28516475380906,-20.727495588484427,406.96562398596575,471.74157665461615,0.2492768936860765,0.010387462086874199,1.0995902873862586,1.23178739007385e7,3.0397102806472457e6,-294.7693469300457,-1.2498103612186788,2.099743406508371e-5,-0.0001665719946654614,-0.00025383285519069095,-2.3089554828641555e-11,0.00718081052450972,3.5214689533943337e-6,5.7828893298435755,0.00452122233310359,9.87364832477614e-7,0.005764227577686565,0.007419927687198134,0.726199927459073,0.07661801411077131,0.06146048810085662,15.56174095744613,155.97558983969202,870.9590049456734,101.06294360318985,1.532800601310521e-5,4.377499527469159e-8,1.0,10.0,0.0,0.0,-682.9250922817542,-0.000207988502787514,-6.846680148966151e-7,52295.485808493184,-0.00033912771300263333,-4.353834062633499e-5,-0.00242732558292577,-9.341591603720148e-5,-0.0001986679467652744,-0.06111223626328301,-0.0008217565202648858,0.004068010539086911,-0.02382459972982411,0.172318853014401,-1.532311597150935,-0.0008172890010738354,0.0048657574255101315,-0.02943033932907553,0.2153828896399969,-1.9293595079158468,0.005913148842464619,-0.03783343531714152,0.2799896833256252,-2.516332353931208,-0.049806987500193606,0.37470575758348135,-3.37511873600476,0.5126600674725484,-4.632475747501228,-6.479701782227277
0.03555817941315788,-6.3323173408063,1233.1756796561172,299.5500741270666,8.55042559702456,0.12845999732886124,-13029.035830282608,73.27456773919268,9.654470743213137,119.98233023796318,4.904524636611639,10.352872801746974,2.0324962457440177,30.356274362053735,1.2244919837875237e9,15.056311645308055,33.420403173387335,8.665664837798273,-16.536756052173097,150.08020220620122,842.6699765708531,38.51986170569862,0.9118974363271425,-28.07847535252059,191.0594794915693,74.21808517707599,-23.997252773469256,-36.04992514551386,253.00733484369823,-78.19006703143556,-39.04761672810121,342.5203560927827,-22.13233198212531,449.24024248134816,520.7230347869285,0.2492768936861768,0.010604062670088088,1.0995898885350956,1.231790887123227e7,3.039723436483484e6,-282.8499002632792,-1.2505718701873572,2.2978907606249843e-5,-0.0001775045090523457,-0.00027070815980961664,-2.570464924034102e-11,0.007185942546545382,3.8281542873633e-6,5.785648095288715,0.004713989560556894,1.0640179858392487e-6,0.0060099394084402805,0.00773624908342739,0.7490573188270335,0.07917267136012338,0.06352104433789657,15.056311645308055,150.90999960763048,842.6699765708531,97.78080055628139,1.7383132108377392e-5,5.0432139029507325e-8,1.0,10.0,0.0,0.0,-655.3644556299982,-0.00022719101622355355,-1.398794650405877e-6,49159.92934418937,-0.00036631622807258924,-4.8023529985127925e-5,-0.0026202312663846294,-0.00010272631521899802,-0.0002184666153278493,-0.061121389600258445,-0.0008731207714561841,0.004462139398329913,-0.026956686765076024,0.2010360713460468,-1.8430263113154943,-0.0008677492907532953,0.005337233822178227,-0.03330322893650818,0.25131617327438793,-2.321029449501337,0.006485166630607094,-0.04281825010583483,0.32677766276949416,-3.0280119508215018,-0.05637619919965016,0.4374385898187024,-4.062789713032542,0.5986534721582916,-5.57836951442766,-7.805709485620708
0.03615007041379038,-6.3158086561105575,1182.6992934639643,293.42739029911775,8.550425069933441,0.13059832643078018,-12242.065527438677,73.27456145061662,9.654425346297778,119.98173144649965,4.904516462452864,10.352849306012581,1.96649067626699,28.889426492269518,1.1462449192523992e9,14.567263523906908,33.42028165022379,8.955988530193038,-17.661633552401508,165.66955428692447,815.2977712306108,38.51966004098992,0.9418918729958582,-29.99009285601044,210.90563173045578,74.21750239704775,-24.803280196154525,-38.50410771002063,279.28868602686066,-80.814693856827,-41.70423763762427,378.1000282692974,-23.631497447474704,495.89999563392985,574.7808056441355,0.24927689368628847,0.010825328050099354,1.0995894520239422,1.2317946138093771e7,3.039737467569326e6,-271.4050465386109,-1.2513040211986721,2.5146522919171444e-5,-0.00018914040442366976,-0.000288690369547468,-2.8615428047954637e-11,0.007190769545221174,4.161602416801238e-6,5.788286909578251,0.0049150072021068485,1.1466317704968219e-6,0.006266161803329084,0.008066105025945113,0.7725865108910435,0.08181208256177798,0.06565074237726332,14.567263523906908,146.00860805067063,815.2977712306108,94.60504149454184,1.9710091557597495e-5,5.8079317256290556e-8,1.0,10.0,0.0,0.0,-628.8968553422142,-0.0002481944080588602,-2.242012669576891e-6,46210.3317923135,-0.00039595311596017597,-5.296935756801124e-5,-0.002830405694252993,-0.00011295088659688416,-0.00024020914168555979,-0.06113042470571896,-0.0009275361781115002,0.004893462529163171,-0.030492559878344122,0.23446043467561717,-2.215827965403843,-0.0009211410340270036,0.005853209466056343,-0.0376760602661951,0.2931475713746906,-2.791071871702828,0.007111034160052012,-0.048447565030109344,0.3812612220857743,-3.6422874775656666,-0.06379587138619078,0.5105138527860442,-4.888680321215208,0.6988581203870251,-6.714887671136827,-9.399667799950395
0.03675186561709101,-6.299298563074874,1134.279406546701,287.425938423083,8.550424500157103,0.13277242712272053,-11502.266524054985,73.27455465037032,9.654376900734563,119.98109220695068,4.904507718725816,10.352824241171644,1.9026237017709353,27.493339402750582,1.0729919270884616e9,14.094057672393362,33.42015466484406,9.256011739953404,-18.86274924721857,182.87614521612582,788.8122254713516,38.51944786846952,0.9728152560143969,-32.03154325151942,232.810648555562,74.21688393021522,-25.636508453439536,-41.12494929471187,308.29657122343633,-83.52768092149446,-44.540990403379084,417.3708776413978,-25.231202538369114,547.3992555670192,634.4399549950539,0.2492768936864128,0.011051360835069485,1.0995889743046858,1.2317985849892158e7,3.039752431644061e6,-260.4162326695899,-1.2520078941854833,2.7517583607445744e-5,-0.0002015237428461428,-0.0003078508706215286,-3.185536316514043e-11,0.007195296737038147,4.524158414967407e-6,5.790809682672547,0.00512463252973581,1.2356718830880794e-6,0.006533349251065123,0.008410081162480402,0.7968046323926748,0.08453907655508265,0.0678519442831615,14.094057672393362,141.26601443675895,788.8122254713516,91.53216673264953,2.2344261957683906e-5,6.686015776763568e-8,1.0,10.0,0.0,0.0,-603.4798960070391,-0.00027116757724014766,-3.232423578509388e-6,43435.803832075006,-0.00042827408955970755,-5.842303153028502e-5,-0.0030595053500381466,-0.00012417776141054074,-0.0002640829158736615,-0.0611393576363822,-0.0009851692316684363,0.005365367996445907,-0.03448302039984304,0.27334829404107386,-2.6629107970689363,-0.0009776170824818556,0.006417738205496606,-0.042611841635395054,0.34182647809418976,-3.354906207688879,0.007795636519992259,-0.05480277579409311,0.44468232783068995,-4.379395540642131,-0.07217358783906638,0.5956056655314765,-5.880136051177264,0.8155813233961734,-8.079866576232497,-11.314937926970249
0.03736374356567156,-6.282786741688153,1087.831947674568,281.5434163131427,8.550423883687351,0.13498294230622507,-10806.82830380508,73.2745472917993,9.65432520242358,119.98040976384661,4.904498365392734,10.352797502934479,1.8408250411831875,26.164580060856455,1.0044133647217704e9,13.636173368544965,33.42002209648671,9.566058861477313,-20.14524104245095,201.86758720674615,763.1841943884023,38.51922475988147,1.0046892217784034,-34.21162131497712,256.9879163714386,74.21622770041957,-26.49788253269834,-43.923735192602,340.31358729407583,-86.3320711415505,-47.57002710511984,460.7154770634291,-26.93804550820875,604.239371442877,700.2796474336844,0.2492768936865512,0.011282266161530007,1.09958845149756,1.2318028164614346e7,3.0397683902145256e6,-249.86560455086993,-1.2526845303815963,3.0110972238726187e-5,-0.0002147012363901852,-0.00032826553748528507,-3.546173026297941e-11,0.007199528806655633,4.918374222714459e-6,5.793220157439192,0.005343238642690113,1.3316407044978012e-6,0.006811976301713854,0.008768789035300505,0.821729084973538,0.08735657776568992,0.07012709580453891,13.636173368544965,136.67700047276134,763.1841943884023,88.5587947686012,2.5325533693000877e-5,7.693852160892441e-8,1.0,10.0,0.0,0.0,-579.0727535436627,-0.00029629504451775273,-4.390402987251919e-6,40826.08167340558,-0.00046353825178532744,-6.443659103141865e-5,-0.00330935066336517,-0.00013650336771390002,-0.0002902929688936183,-0.06114820452367354,-0.0010461940748046177,0.005881537198096634,-0.03898506244516692,0.3185745847650927,-3.1988152138531913,-0.0010373365088770024,0.007035224844182319,-0.04818128037729018,0.3984514796720527,-4.030925034902,0.008544278617324081,-0.06197525117917528,0.5184787757036049,-5.263487195825312,-0.08163014143029265,0.6946531309449091,-7.0698119380197735,0.9514970078027518,-9.718518990789327,-13.61532696766163
0.03798588680466396,-6.2662728616730226,1043.276287754387,275.77755477083457,8.550423216111717,0.1372305290189265,-10153.10622668772,73.27453932370894,9.65427003360967,119.9796811714539,4.904488359573682,10.352768980102063,1.781026757584925,24.899883380191365,9.402101492463664e8,13.193107255541971,33.41988383730096,9.886464964748344,-21.514588168181305,222.82883924544927,738.3855049907219,38.51899028187303,1.0375349216575096,-36.53971337037112,283.67290595170203,74.2155315194095,-27.38838301349538,-46.91250905439342,375.65157963692934,-89.23101879227708,-50.80430894650822,508.55599248241595,-28.759033650885307,666.9735273304768,772.9387032738106,0.2492768936867053,0.011518151872476203,1.0995878793603469,1.2318073250264239e7,3.0397854088045885e6,-239.73597854765623,-1.2533349337717117,3.294729149349499e-5,-0.000228722402176964,-0.0003500150129314943,-3.947604575122053e-11,0.007203469904185188,5.34702727462467e-6,5.795521914982644,0.005571215298066383,1.4350802724916895e-6,0.007102538612233367,0.009142867435058386,0.847377547942935,0.09026761079024416,0.07247873058798572,13.193107255541971,132.2365219547679,738.3855049907219,85.68165687268848,2.8698872622005442e-5,8.850125433893454e-8,1.0,10.0,0.0,0.0,-555.6361128680154,-0.0003237783701959308,-5.7388684332405704e-6,38371.49124826689,-0.0005020304610692728,-7.106740315089745e-5,-0.0035819425499553884,-0.00015003319291841404,-0.00031906359409448836,-0.061156981609721425,-0.001110792735723374,0.006445968591401088,-0.044062598777328224,0.37115087487073983,-3.840868304155596,-0.0011004646996869464,0.007710453513144927,-0.05446368822461195,0.46429313019433915,-4.841053852850813,0.009362718641587432,-0.07006751016483206,0.6043142192084164,-6.32336795631643,-0.09230109720312606,0.8099011726639395,-8.496681124006816,1.1097024965971272,-11.684842444301259,-16.377092636933813
0.03861848182132024,-6.249756586994094,1000.5351120996552,270.1261194498553,8.550422492572448,0.13951585817374484,-9538.612089093263,73.27453068991085,9.65421116198417,119.97890328060139,4.9044776553466765,10.352738554118055,1.7231631956791165,23.696144275638495,8.801024442229933e8,12.764372878695543,33.419739794898106,10.217575999267329,-22.976632494051714,245.96398889821225,714.3889302719887,38.51874399756543,1.0713728438213406,-39.02583542058313,313.125440797775,74.21479308164116,-28.309027382572136,-50.104121645209446,414.6546463818072,-92.22779322371247,-54.25765703687567,561.3582486586279,-30.70160394114903,736.2120544579059,853.1216671258477,0.24927689368687686,0.011759128533512343,1.0995872532551663,1.2318121285467496e7,3.0398035572090833e6,-230.01082165337093,-1.253960072003907,3.6049015491064574e-5,-0.00024363971586950116,-0.00037318498952897366,-4.3944551826310615e-11,0.007207123638122527,5.8131405372000415e-6,5.797718377979036,0.005808969625563811,1.5465754290004323e-6,0.007405553842869759,0.009532983563511904,0.873767964472649,0.09327530311437487,0.07490947292509476,12.764372878695543,127.93970412617786,714.3889302719887,82.89759407884662,3.251494849211972e-5,1.0176128564018507e-7,1.0,10.0,0.0,0.0,-533.132125339107,-0.0003538376767590515,-7.303576347806619e-6,36062.916228626804,-0.0005440639108015989,-7.837870651286201e-5,-0.0038794804399917534,-0.0001648826044722384,-0.00035064009217143714,-0.06116570527776862,-0.0011791553097213713,0.007063002725127384,-0.04978726362224735,0.43224602010172775,-4.609704145742501,-0.001167173382556006,0.008448617599823766,-0.06154798319736561,0.5408200308186593,-5.8114126360118,0.010257203275515436,-0.07919452523605253,0.7041125810700404,-7.593373070088605,-0.10433852361313045,0.9439473738674753,-10.207228945226753,1.2937836924042785,-14.043288404939169,-19.69132169270994
0.0392617193907988,-6.23323756966974,959.5342692877058,264.5869089203444,8.550421707720952,0.1418396157603153,-8961.004796831076,73.27452132871764,9.654148339689963,119.97807272407402,4.9044662035270505,10.35270609857254,1.6671708830950185,22.550409308433,8.238283913421943e8,12.349499954227817,33.41958989509246,10.559749203867941,-24.53760193324889,271.4982299289324,691.1681482844418,38.5184854681972,1.1062226322117552,-41.6806751291153,345.63221473199997,74.21400995840953,-29.260872011184407,-53.51228451023422,457.7024725945147,-95.32578466463313,-57.94480816179609,619.636241217164,-32.77364519506174,812.628324597891,941.6055320199633,0.24927689368706787,0.01200530960443354,1.0995865681118964,1.2318172460141694e7,3.039822909774971e6,-220.67422560433323,-1.2545608777067248,3.944065579295702e-5,-0.00025950878192065164,-0.00039786652107688626,-4.891876046873741e-11,0.007210493069775675,6.320004655006294e-6,5.799812815377013,0.006056927028098667,1.6667572936202003e-6,0.00772156278876797,0.009939834500041033,0.9009185434193366,0.09638288983800755,0.07742204216515942,12.349499954227817,123.78183435037712,691.1681482844418,80.2035524360253,3.683084099345486e-5,1.1696113360318504e-7,1.0,10.0,0.0,0.0,-511.5243519742493,-0.00038671332066446895,-9.113452937390753e-6,33891.766125150614,-0.0005899829951139985,-8.644021507793172e-5,-0.004204382304361855,-0.00018117775103673186,-0.0003852906873314224,-0.06117439208929307,-0.0012514801690495932,0.007737349370398931,-0.05623930670186867,0.5032098533168634,-5.529878683242576,-0.0012376406667183528,0.00925535218147332,-0.06953380585159614,0.6297287563226276,-6.97309807772227,0.011234505779082332,-0.0894851751689939,0.8200975723028983,-9.114403356787399,-0.11791292289161122,1.0997958157402814,-12.256867468085561,1.5078900666973027,-16.8707417090292,-23.66675345238736
0.039915794668106505,-6.21671545062724,920.2026456126351,259.15775521805836,8.550420855667985,0.14420250312357533,-8418.08185390196,73.27451117238921,9.654081302281957,119.9771859012446,4.904453951435227,10.352671478684613,1.6129884611307066,21.45986930423881,7.711429532189832e8,11.94803385616563,33.41943408499926,10.913353385284262,-26.20413457850749,299.68003326801875,668.6977134206317,38.51821425510303,1.1421028652577752,-44.5156353920017,381.50955556711006,74.21317959201622,-30.245013868491213,-57.15162564082517,505.2139902750964,-98.52850909139173,-61.88147234367618,683.9570891957636,-34.983519746579425,896.9652160614147,1039.2471056686659,0.24927689368728054,0.01225681151696576,1.0995858183885312,1.2318226976187842e7,3.039843545693365e6,-211.71088614228995,-1.2551382494919303,4.314894027213893e-5,-0.0002763885065093561,-0.0004241563426150673,-5.4456059108635076e-11,0.00721358070465683,6.87120194618181e-6,5.801808345908073,0.006315532033329417,1.7963069807276614e-6,0.008051130447147394,0.01036414858629691,0.9288477497188056,0.09959371735923153,0.08001925633535253,11.94803385616563,119.7583569694097,668.6977134206317,77.5965796759259,4.1710828869779547e-5,1.343768496314511e-7,1.0,10.0,0.0,0.0,-490.7777183402374,-0.0004226676965053862,-1.1200961215823871e-5,31849.94713729778,-0.0006401664491177521,-9.532878130342695e-5,-0.00455930659061338,-0.00019905653661149368,-0.0004233085985725544,-0.06118305881841163,-0.0013279741318840672,0.008474116274053114,-0.06350858236805022,0.5856002715593092,-6.630594958326258,-0.001312051027361854,0.010136768391599441,-0.07853275493500889,0.7329780937251444,-8.363106785354374,0.012301966230892289,-0.1010838541284948,0.9548379438605794,-10.935148785530034,-0.13321536982008897,1.2809187840498057,-14.711608161878054,1.756820687853034,-20.258863833177394,-28.433126037513613
0.04058090732170377,-6.200189859548992,882.4720416951861,253.8365239772834,8.550419929928847,0.14660523738641895,-7907.771288117767,73.27450014652199,9.654009767614365,119.97623896154599,4.904440842647502,10.352634550749203,1.5605566140868468,20.421852256735033,7.218168272210929e8,11.559535092796283,33.41927233645187,11.278769211995739,-27.983304205977294,330.78354006372734,646.9530271109353,38.517929921944194,1.179030806369764,-47.54288063271723,421.1064714006703,74.21229928965555,-31.262592389451974,-61.037748588201296,557.6514125027147,-101.83961351541537,-66.08439369969155,754.9464933876436,-37.34008525811391,990.042236876124,1146.9911126156333,0.24927689368751735,0.012513753769929123,1.0995849980279513,1.231828504822519e7,3.0398655493109394e6,-203.10608215363294,-1.2556930529799057,4.720300713403562e-5,-0.0002943412796124488,-0.0004521572093317646,-6.062038706464881e-11,0.007216388482908142,7.470632617584642e-6,5.803707941611275,0.006585249202234837,1.935959628761397e-6,0.008394847155116613,0.010806686902997971,0.9575742952395025,0.1029112473681034,0.0827040360633248,11.559535092796283,115.86486805803538,646.9530271109353,75.07382181295202,4.7227273045888844e-5,1.543224602142061e-7,1.0,10.0,0.0,0.0,-470.85846894378557,-0.000461987196518278,-1.3602508556973558e-5,29929.834363036898,-0.0006950308091414024,-0.00010512912779415876,-0.004947176386887429,-0.00021866967962456938,-0.00046501429162840727,-0.061191722487940525,-0.0014088526160061692,0.009278839859381991,-0.07169564543019978,0.6812142060449753,-7.946557991384317,-0.0013905952575750302,0.011099490106215098,-0.08866975706816099,0.8528282123027459,-10.025424203919407,0.013467534369136787,-0.11415225628427045,1.1112993009412033,-13.113533045022528,-0.15045988454721232,1.4913274933215237,-17.650038826890132,2.0461229144832553,-24.31686560947237,-34.145140437891925
0.04058090732170377,-6.200189859548992,882.4720416951861,253.8365239772834,8.550419929928847,0.14660523738641895,-7907.771288117767,73.27450014652199,9.654009767614365,119.97623896154599,4.904440842647502,10.352634550749203,1.5605566140868468,20.421852256735033,7.218168272210929e8,11.559535092796283,33.41927233645187,11.278769211995739,-27.983304205977294,330.78354006372734,646.9530271109353,38.517929921944194,1.179030806369764,-47.54288063271723,421.1064714006703,74.21229928965555,-31.262592389451974,-61.037748588201296,557.6514125027147,-101.83961351541537,-66.08439369969155,754.9464933876436,-37.34008525811391,990.042236876124,1146.9911126156333,0.24927689368751735,0.012513753769929123,1.0995849980279513,1.231828504822519e7,3.0398655493109394e6,-203.10608215363294,-1.2556930529799057,4.720300713403562e-5,-0.0002943412796124488,-0.0004521572093317646,-6.062038706464881e-11,0.007216388482908142,7.470632617584642e-6,5.803707941611275,0.006585249202234837,1.935959628761397e-6,0.008394847155116613,0.010806686902997971,0.9575742952395025,0.1029112473681034,0.0827040360633248,11.559535092796283,115.86486805803538,646.9530271109353,75.07382181295202,4.7227273045888844e-5,1.543224602142061e-7,1.0,10.0,0.0,0.0,-470.85846894378557,-0.000461987196518278,-1.3602508556973558e-5,29929.834363036898,-0.0006950308091414024,-0.00010512912779415876,-0.004947176386887429,-0.00021866967962456938,-0.00046501429162840727,-0.061191722487940525,-0.0014088526160061692,0.009278839859381991,-0.07169564543019978,0.6812142060449753,-7.946557991384317,-0.0013905952575750302,0.011099490106215098,-0.08866975706816099,0.8528282123027459,-10.025424203919407,0.013467534369136787,-0.11415225628427045,1.1112993009412033,-13.113533045022528,-0.15045988454721232,1.4913274933215237,-17.650038826890132,2.0461229144832553,-24.31686560947237,-34.145140437891925
0.04125726182779267,-6.183660410939294,846.2770458576741,248.62111333374736,8.550418923362919,0.14904855244562687,-7428.123925873517,73.27448816937267,9.653933434635084,119.97522778650179,4.9044268167259455,10.352595161538174,1.5098179895400303,19.433816361347475,6.75635419541496e8,11.183578715987327,33.41910464973347,11.656389590617708,-29.88264754986121,365.11120587823746,625.9103047633616,38.51763203715678,1.2170221295345276,-50.775386565513706,464.80801649266135,74.21136621682798,-32.314791697615874,-65.1872959731362,615.5246906056902,-105.26288233156373,-70.57141555460088,833.2947664468734,-39.85271693378505,1092.7633903805342,1265.8791259243446,0.24927689368778103,0.01277625908866784,1.0995841004106153,1.2318346904383618e7,3.039889010466428e6,-194.84565349740186,-1.2562261219238575,5.163461616146918e-5,-0.00031343317018746715,-0.0004819782609769511,-6.748299256162034e-11,0.007218917768953786,8.122543537694455e-6,5.805514431619932,0.0068665641497510765,2.086508797709233e-6,0.008753329867980109,0.011268244928947006,0.9871171353985055,0.10633906178346562,0.08547940931948884,11.183578715987327,112.09710950496425,625.9103047633616,72.63251930820464,5.346160575447537e-5,1.771549673965681e-7,1.0,10.0,0.0,0.0,-451.734118384548,-0.0005049843464334596,-1.635889961600881e-5,28124.24506457096,-0.0007550342374664939,-0.00011593465670638121,-0.005371206123769267,-0.00024018186822791478,-0.0005107579354761205,-0.061200400408591385,-0.0014943397902028698,0.010157518139619653,-0.08091296600392284,0.7921230232599135,-9.51898185164735,-0.0014734703988513848,0.012150693265129948,-0.10008458602185186,0.9918854654294454,-12.01230823226595,0.014739815383220157,-0.12887135643429679,1.292903420205078,-15.718418034915219,-0.1698860668059926,1.735653132893682,-21.16565886577432,2.3822056024358207,-29.174786457014413,-40.98715431219627
0.04194506757412268,-6.167126705221819,811.5549245250716,243.50945446366745,8.55041782810749,0.15153319927164374,-6977.306269722835,73.27447515111561,9.653851982118567,119.97414797070627,4.9044118089328785,10.352553147672143,1.4607171378102544,18.49334372525247,6.323979017910391e8,10.819753872724817,33.41893105773617,12.046619931729692,-31.91019246645892,402.9967047857288,605.5465506634223,38.51732017678918,1.256090596672239,-54.22699199599036,513.0389878226234,74.21037739072025,-33.40284265941875,-69.61801554444668,679.3964089651613,-108.80224301348552,-75.36154773206916,919.7634542753387,-42.531328662871886,1206.125807304191,1397.0593502814295,0.24927689368807462,0.013044453513558861,1.0995831183032458,1.2318412787126273e7,3.0399140248421705e6,-186.9159821854747,-1.2567382591313923,5.647837641685232e-5,-0.00033373412554324987,-0.0005137353982953009,-7.512327671455087e-11,0.007221169338717058,8.831559494092978e-6,5.807230505172412,0.007159984540029596,2.2488111927187963e-6,0.009127223402620717,0.01174965415657094,1.0174954563804346,0.10988086690100785,0.08834851558326381,10.819753872724817,108.45096451939399,605.5465506634223,70.27000415698797,6.0505434814091136e-5,2.0327996089604835e-7,1.0,10.0,0.0,0.0,-433.37341007994945,-0.0005520001112239562,-1.9515838158292275e-5,26426.413969060053,-0.0008206807198955523,-0.00012784833984319993,-0.0058349308677202675,-0.00026377300941387183,-0.0005609220583352156,-0.061209110216748214,-0.001584668678015863,0.011116645527910838,-0.09128627066650494,0.920712901979772,-11.396774107988996,-0.001560879604308662,0.013298147447217896,-0.11293354096385685,1.1531535229913228,-14.385799968009799,0.016128118159917902,-0.1454435991891818,1.5035960129570853,-18.83161198996473,-0.19176200844966618,2.0192395505697878,-25.369633816108184,2.7724687001520403,-34.98736720877966,-49.178732354647885
0.042644539184620134,-6.150588324671249,778.2455061190713,238.49951047781954,8.550416635504698,0.154059946997131,-6553.593638332123,73.27446099301949,9.65376506728675,119.9729948010596,4.904395749920418,10.352508334937232,1.413200438135201,17.598134093479434,5.91916315105406e8,10.46766325815222,33.41875163047719,12.449878529458845,-34.074488123508814,444.80813976172396,585.8395273608418,38.51699392757712,1.2962477052140124,-57.912454669773,566.268011315074,74.20932967298782,-34.52802541045788,-74.34883135597829,749.8871954555075,-112.46177322809075,-80.47503871322517,1015.1926539662384,-45.386394246866125,1331.2292805287098,1541.7974070158018,0.24927689368840156,0.013318466576714283,1.099582043802624,1.231848295414138e7,3.0399406943457793e6,-179.3039715891664,-1.2572302375259303,6.177199432820101e-5,-0.000355318186402571,-0.0005475516898793983,-8.362973902218138e-11,0.007223143366031227,9.60271756612167e-6,5.808858715018049,0.007466041226925548,2.4237918331341348e-6,0.009517201863075428,0.01225178394369157,1.0487286707131442,0.11354049881807551,0.09131461110993458,10.46766325815222,104.92245215039587,585.8395273608418,67.98369633669897,6.846177973076606e-5,2.3315792324922318e-7,1.0,10.0,0.0,0.0,-415.7462702468439,-0.0006034064099220936,-2.312448452417889e-5,24829.96934600492,-0.000892524710524885,-0.00014098370433025776,-0.006342238725921288,-0.0002896395923941213,-0.0006159244466197997,-0.061217869916246774,-0.0016800812602059381,0.012163250139054782,-0.10295602741010228,1.0697309122493879,-13.637928489000108,-0.0016530319777392317,0.014550260408618149,-0.12739130573419177,1.34009176330038,-17.21950128129916,0.01764250680277736,-0.16409532568656304,1.7479241837076547,-22.550234752949724,-0.21638752291614394,2.348249310629743,-30.394043751967626,3.2254516984187296,-41.93862322251626,-58.981208677272576
0.04335589658830283,-6.134044835761619,746.2910832156982,233.5892772990311,8.550415336021718,0.15662958307180005,-6155.363874695273,73.27444558654412,9.653672324366696,119.97176323487372,4.904378565403738,10.35246053757215,1.3672160465646004,16.745999254077933,5.540147492733065e8,10.126922729548243,33.418566480122664,12.866596784635945,-36.384635866880956,490.9515636622222,566.7677340641858,38.5166528904947,1.3375022741488944,-61.847508963990634,625.0120231172815,74.20821976259032,-35.69167161806266,-79.39991721747762,827.681654500852,-116.24570696271746,-85.93344948285365,1120.5090373436944,-48.42896652472052,1469.2867121761765,1701.4881236832414,0.24927689368876563,0.01359843138173306,1.0995808682747403,1.2318557679261617e7,3.039969127506511e6,-171.99702936412638,-1.2577028009797453,6.755654041736521e-5,-0.00037826370426442927,-0.0005835577889922686,-9.310103130256128e-11,0.007224839406440944,1.0441504420288064e-5,5.810401479974182,0.007785289342884478,2.612449593124548e-6,0.00992396999715107,0.012775543278340807,1.0808364001958302,0.11732192770905572,0.09438107333980267,10.126922729548243,101.5077234191674,566.7677340641858,65.7711012997791,7.744644958330796e-5,2.6731128577773086e-7,1.0,10.0,0.0,0.0,-398.82377033073845,-0.0006596088237791362,-2.7242072396474243e-5,23328.911033282388,-0.0009711762241312587,-0.0001554659156276137,-0.006897406358854167,-0.0003179961593106945,-0.0006762212721014893,-0.06122669791812217,-0.0017808285104098718,0.013304933032547334,-0.11607908087890226,1.2423374587110163,-16.311159283178938,-0.001750142322966186,0.015916124921476697,-0.1436529976363033,1.5566817771382948,-20.60066250605759,0.01929385457820805,-0.18507944937034104,2.031124740737556,-26.989498761951452,-0.24409770725088023,2.729784748666825,-36.39570753983077,3.751003257799719,-50.24723551049594,-70.70543344640572
0.04407936535629247,-6.117495785338389,715.636306220222,228.77678262486555,8.550413919162647,0.1592429143746254,-5781.091255418145,73.27442881233821,9.653573363016331,119.97044787590634,4.9043601758051,10.352409557490507,1.3227138279642239,15.934857386519756,5.185285599029844e8,9.797160802560363,33.41837576642009,13.29721956577636,-38.85032231383692,541.8748717748573,548.3103784451484,38.516296684571316,1.3798599928833186,-66.04892816051859,689.8412234503772,74.20704418790751,-36.895167319804315,-84.79277591922094,913.5349252109496,-120.15844238182619,-91.7597327273709,1236.734718298362,-51.67069597882334,1621.6356515529735,1877.668524648118,0.24927689368917105,0.013884484790861441,1.099579582288121,1.2318637253464164e7,3.039999439906884e6,-164.9830480205684,-1.2581566653100142,7.387673993781067e-5,-0.0004026535768047697,-0.0006218923854955823,-1.0364713933476053e-10,0.007226256380011606,1.1353897376250427e-5,5.811861087945178,0.008118309563127795,2.8158632754559903e-6,0.01034826477283821,0.01332188282861818,1.1138384692692973,0.12122926365741937,0.0975514066476324,9.797160802560363,98.20305627125711,548.3103784451484,63.62980670208248,8.758958415207028e-5,3.063323363553727e-7,1.0,10.0,0.0,0.0,-382.57808383282435,-0.0007210495501810282,-3.193259355741287e-5,21917.589047520407,-0.0010573064747458867,-0.0001714329776082311,-0.007505138289533071,-0.0003490769106071889,-0.000742310505385726,-0.0612356130850234,-0.0018871704279171339,0.014549910210168389,-0.1308304600988821,1.4421660210489744,-19.497819091624628,-0.0018524308631326964,0.017405568881608054,-0.16193643376889535,1.8075031797417804,-24.632633962361737,0.021093901408664413,-0.20867841763958486,2.359224971631769,-32.28597840875133,-0.2752668857014279,3.1720262722201835,-43.5606846430106,4.360475216021499,-60.17290590458456,-84.7209173599035
0.04481517684729004,-6.100940701571696,686.228090872538,224.0600863269261,8.550412373372117,0.16190076762179917,-5429.3408697631885,73.27441053913758,9.653467766667141,119.96904294893496,4.904340495877373,10.352355183463894,1.2796453039951001,15.162727945223859,4.853036477470989e8,9.478018265811896,33.4181797026914,13.742205441591484,-41.481853272477935,598.0720745126443,530.4473550683425,38.515924951214735,1.4233229006911978,-70.53458903246198,761.3845137986967,74.20579929879018,-38.139955616317195,-90.55032129958036,1008.2798785969071,-124.20454905007676,-97.97831407891199,1364.996982229018,-55.1238464398667,1789.7509447587365,2072.0320346373624,0.24927689368962258,0.014176767540023975,1.0995781755415384,1.23187219859093e7,3.0400317546339664e6,-158.2503882683434,-1.258592519105703,8.078128573236578e-5,-0.00042857548766899595,-0.0006627026720666653,-1.1539070193061806e-10,0.0072273925516367025,1.2346409089516311e-5,5.813239698296056,0.008465709350022593,3.0351981476778274e-6,0.010790856925488606,0.013891796957167924,1.1477548883024955,0.12526676166097744,0.10082924750855703,9.478018265811896,95.00485171503873,530.4473550683425,61.55747989989847,9.903737103804619e-5,3.5089204767859653e-7,1.0,10.0,0.0,0.0,-366.98244942342734,-0.0007882105873149403,-3.726755526910829e-5,20590.68380770319,-0.0011516540682195541,-0.00018903705313667513,-0.008170610056144932,-0.00038313743863333373,-0.0008147356020251471,-0.06124463477456077,-0.0019993760006082563,0.015907056777580204,-0.14740536670832954,1.673391031336894,-23.294144948298836,-0.001960122862785656,0.01902920797319759,-0.18248462540336793,2.0978198147153018,-29.437739580097876,0.023055313993518914,-0.23520747365219435,2.739157359987605,-38.601446909927915,-0.3103129541915129,3.6843899864608933,-52.10956575598019,5.066943963670997,-72.02383678786825,-101.46660982797717
0.04556356851659917,-6.084379091374766,658.0155229520601,219.43727979197558,8.550410685929178,0.16460399035170947,-5098.763241378873,73.27439062254504,9.653355090730786,119.96754227212662,4.90431943429692,10.35229719023877,1.2379635934244906,14.427726623042593,4.541957770487542e8,9.169147738688178,33.41797856233136,14.202026987996442,-44.29018959545111,660.0880110589791,513.1592206406975,38.51553735890154,1.4678888106529013,-75.32354076319506,840.3354946645859,74.20448125797648,-39.42753980842254,-96.69696572550832,1112.8350558087457,-128.3887764227972,-104.61517802481461,1506.5390147920548,-58.80130873740059,1975.258671978471,2286.444084469781,0.24927689369012548,0.01447542442133272,1.0995766367850273,1.2318812205057403e7,3.040066202765946e6,-151.78786136512753,-1.259011024628361,8.832317792404808e-5,-0.0004561221621507393,-0.0007061448433206709,-1.2846848902254773e-10,0.007228245509639862,1.3426136632457327e-5,5.814539344377819,0.008828124339312038,3.2717130781044626e-6,0.011252552681294981,0.014486325965180496,1.1826058426870123,0.12943882769374593,0.10421837061476277,9.169147738688178,91.90962939070083,513.1592206406975,59.55186507800086,0.00011195396270077205,4.0174993633739624e-7,1.0,10.0,0.0,0.0,-352.0111316174744,-0.0008616171959227985,-4.332681983152637e-5,19343.187131543174,-0.0012550318462036774,-0.00020844592521101875,-0.008899515886495114,-0.00042045661404136315,-0.0008940895134771794,-0.06125378288607711,-0.002117723141757793,0.01738595389518965,-0.166021366515861,1.940805012438766,-27.81388760298917,-0.0020734481922750495,0.02079850163219448,-0.2055685293508705,2.433677796197225,-35.16064356863552,0.025191749388037827,-0.26501825644235966,3.1788902040339635,-46.12737707996918,-0.3497021765212629,4.277707393493316,-62.30368785957353,5.885463121034137,-86.16553108175286,-121.4635985047093
0.046324784133179614,-6.067810440209785,630.9497712997015,214.90648595227015,8.550408842831034,0.1673534515623903,-4788.089314213751,73.27436890368575,9.65323486069523,119.96593922749895,4.904296893230262,10.352235337600739,1.197623360968365,13.728060681526436,4.2506994310885066e8,8.870213292341615,33.41777268591625,14.677171015242406,-47.28698408567099,728.5235290642075,496.42717279929076,38.515133608388815,1.5135506559491096,-80.43607684532863,927.4590556055767,74.20308603224899,-40.75948657316259,-103.25871122387005,1228.2133889742609,-132.71606226620756,-111.69795639677326,1662.7316852429592,-62.7166104302349,2179.9514403087715,2522.959180278006,0.24927689369068562,0.014780604432542555,1.0995749537340773,1.2318908259840555e7,3.0401029238854223e6,-145.5847130378835,-1.2594128186198346,9.656009024666296e-5,-0.0004853916306337262,-0.0007523846157144408,-1.430330544294419e-10,0.007228812141957917,1.4600815078510491e-5,5.815761935659488,0.009206219757039481,3.5267682523040843e-6,0.011734195514914307,0.015106558383153092,1.2184116760786055,0.13375002446628884,0.10772269485004947,8.870213292341615,88.91402377270931,496.42717279929076,57.610780788197275,0.00012652361170813932,4.597650401935452e-7,1.0,10.0,0.0,0.0,-337.63938497393417,-0.0009418416379191631,-5.019953311413739e-5,18170.38447644838,-0.0013683344181443745,-0.00022984460779221076,-0.009698121141955113,-0.00046133862616875177,-0.0009810190254283659,-0.061263077907734345,-0.0022424985578051093,0.01899693816202483,-0.18692079721336552,2.249906073899428,-33.19138459005644,-0.0021926407902891788,0.022725811874665325,-0.23149007296060603,2.8220168073289154,-41.972288819369126,0.027517921440637114,-0.2985027617268105,3.687576073608663,-55.09021330067716,-0.3939544623054698,4.964429900594206,-74.45242524174223,6.833351457176921,-103.03113210126537,-145.3300542330635
0.04709907399957649,-6.051234212013254,604.98400431858,210.46585930895955,8.550406828665519,0.1701500423423505,-4496.125725623422,73.2743452077226,9.653106570090664,119.96422672916098,4.904272767870579,10.352169369376497,1.1585807679300362,13.062024509346896,3.977997804916022e8,8.580890084008981,33.41756248893796,15.168138764358064,-50.48461966345636,804.0411811496247,480.23302964427285,38.514713438435095,1.560295755903805,-85.89381048660874,1023.5986218684709,74.20160938316671,-42.13742934408608,-110.26324490991165,1355.531789270006,-137.19154152388631,-119.25601993005023,1835.0864976881214,-66.88392108641479,2405.8051751102576,2783.839581184625,0.24927689369130956,0.01509246093059486,1.0995731129762762,1.2319010520901207e7,3.0401420666246875e6,-139.63060789731276,-1.2597985130860292,0.00010555476569928582,-0.0005164875027280408,-0.000801597773481046,-1.5925458581583547e-10,0.007229088610061498,1.5878876136345032e-5,5.816909259695454,0.009600691911961697,3.8018335458384315e-6,0.012236667997738853,0.015753633381472277,1.2551928718906908,0.13820507737892376,0.11134628953182736,8.580890084008981,86.01478050557641,480.23302964427285,55.7321175743062,0.00014295304884537254,5.259081230922756e-7,1.0,10.0,0.0,0.0,-323.84341932640433,-0.0010295072197461072,-5.798515156518515e-5,17067.838147450013,-0.0014925464620122804,-0.0002534371238271696,-0.010573320088613461,-0.0005061151928902842,-0.0010762294563854487,-0.06127254096515088,-0.0023739975525059087,0.020751153609084867,-0.21037341237694937,2.6069970701367824,-39.5851480768599,-0.0023179380267393224,0.02482446519234962,-0.26058547854089165,3.2707963421053994,-50.07449929384272,0.030049670247345724,-0.33609769767637476,4.275720408443571,-65.75754068942388,-0.4436491723724191,5.758861389106252,-88.9217347907883,7.930520734410254,-123.13356217317853,-173.79880412591257
0.047886695301343735,-6.034649846590121,580.0733058927601,206.1135852582162,8.550404626470892,0.17299467695018544,-4221.750308098274,73.27431934221282,9.652969678293921,119.96239718886203,4.904246945937865,10.352099012357858,1.1207934185937414,12.427995298082772,3.722670052717382e8,8.300863959872578,33.41734847016992,15.67544614945281,-53.896249250560984,887.3715014803229,464.5592075110809,38.51427663199185,1.6081050006614832,-91.71975449487044,1129.6841377757385,74.2000468570861,-43.563072142093965,-117.74003992510927,1496.0217076861484,-141.82055640577994,-127.32057396116006,2025.269851457881,-71.31805277691367,2654.997588295799,3071.575767369629,0.24927689369200462,0.015411151840675437,1.0995710998694321,1.2319119381918995e7,3.040183789251646e6,-133.9156134368044,-1.2601686961149197,0.00011537544526782642,-0.0005495192575300767,-0.0008539707499110964,-1.7732297897081762e-10,0.007229070320444527,1.726951255514231e-5,5.817982984093007,0.010012269834471092,4.098497659736899e-6,0.012760893826629503,0.016428743416828304,1.2929700390528105,0.14280888141727405,0.11509338154016116,8.300863959872578,83.20875242431272,464.5592075110809,53.913835392867206,0.0001614741331541871,6.012752297560393e-7,1.0,10.0,0.0,0.0,-310.6003639476314,-0.0011252926788570196,-6.67945790815285e-5,16031.371262196217,-0.0016287518950839548,-0.00027944847226180265,-0.011532699696559129,-0.0005551479610131818,-0.0011804897613144699,-0.06128219387318038,-0.002512523782171413,0.02266060664274693,-0.23667928595783677,3.0192979171771466,-47.182049887536095,-0.002449579976560713,0.0271088179124445,-0.2932289181540615,3.789138826899401,-59.705353618529415,0.032804035004769236,-0.3782892767015993,4.9553729041240455,-78.44529821732095,-0.4994315062811959,6.677422585322604,-106.14416371622795,9.199848872248847,-147.07976296570808,-207.73798162390997
0.04868791218263616,-6.018056763058867,556.1746037984923,201.8478810004614,8.550402217582894,0.17588829288414257,-3963.907951749166,73.27429109530189,9.65282360822971,119.96044247956661,4.904219307153398,10.35202397517834,1.0842203222420537,11.824429162235775,3.483609025885147e8,8.029831173704467,33.41713122081619,16.199623782716618,-57.53583554627757,979.3198760913757,449.3887052233021,38.51382302311845,1.656951920388081,-97.93840274744007,1246.7408038053827,74.19839377521444,-45.038193152123995,-125.72045812814066,1651.040690047417,-146.60866538530664,-135.9247539371707,2235.118637857366,-76.03445234357986,2929.928351301012,3388.9087018607834,0.24927689369277894,0.015736839758196085,1.0995688984314658,1.2319235260975173e7,3.04022826027764e6,-128.43018663621802,-1.260523932532462,0.0001260963271879914,-0.0005846025335609824,-0.0009097012186900055,-1.9745015493698452e-10,0.00722875189343549,1.8782748164938877e-5,5.818984657898819,0.010441716859374122,4.418477936087092e-6,0.013307839774262474,0.017133136781498862,1.331763882661088,0.14756650665656304,0.11896836144683631,8.029831173704467,80.4928967349811,449.3887052233021,52.153961785647915,0.00018234679365338675,6.871026695899867e-7,1.0,10.0,0.0,0.0,-297.8882376540348,-0.0012299368907682955,-7.675142042347602e-5,15057.052982401312,-0.001778143935726601,-0.000308126790835854,-0.012584609600200913,-0.0006088310872718939,-0.0012946380191482334,-0.061292059185941945,-0.0026583888841751136,0.024738223014893618,-0.2661719857448773,3.495072456519727,-56.20219311805353,-0.002587808526689367,0.029594323904744237,-0.32983651034998895,4.38749143255863,-71.14544662976546,0.03579932880362181,-0.42561845935085957,5.740344187048483,-93.52619632252956,-0.5620194935866765,7.738950808320769,-126.63054862382754,10.667603634949849,-175.5873724652831,-248.1752521851385
0.04868791218263616,-6.018056763058867,556.1746037984923,201.8478810004614,8.550402217582894,0.17588829288414257,-3963.907951749166,73.27429109530189,9.65282360822971,119.96044247956661,4.904219307153398,10.35202397517834,1.0842203222420537,11.824429162235775,3.483609025885147e8,8.029831173704467,33.41713122081619,16.199623782716618,-57.53583554627757,979.3198760913757,449.3887052233021,38.51382302311845,1.656951920388081,-97.93840274744007,1246.7408038053827,74.19839377521444,-45.038193152123995,-125.72045812814066,1651.040690047417,-146.60866538530664,-135.9247539371707,2235.118637857366,-76.03445234357986,2929.928351301012,3388.9087018607834,0.24927689369277894,0.015736839758196085,1.0995688984314658,1.2319235260975173e7,3.04022826027764e6,-128.43018663621802,-1.260523932532462,0.0001260963271879914,-0.0005846025335609824,-0.0009097012186900055,-1.9745015493698452e-10,0.00722875189343549,1.8782748164938877e-5,5.818984657898819,0.010441716859374122,4.418477936087092e-6,0.013307839774262474,0.017133136781498862,1.331763882661088,0.14756650665656304,0.11896836144683631,8.029831173704467,80.4928967349811,449.3887052233021,52.153961785647915,0.00018234679365338675,6.871026695899867e-7,1.0,10.0,0.0,0.0,-297.8882376540348,-0.0012299368907682955,-7.675142042347602e-5,15057.052982401312,-0.001778143935726601,-0.000308126790835854,-0.012584609600200913,-0.0006088310872718939,-0.0012946380191482334,-0.061292059185941945,-0.0026583888841751136,0.024738223014893618,-0.2661719857448773,3.495072456519727,-56.20219311805353,-0.002587808526689367,0.029594323904744237,-0.32983651034998895,4.38749143255863,-71.14544662976546,0.03579932880362181,-0.42561845935085957,5.740344187048483,-93.52619632252956,-0.5620194935866765,7.738950808320769,-126.63054862382754,10.667603634949849,-175.5873724652831,-248.1752521851385
0.049502996283289184,-6.00145435381787,533.2465869207723,197.6669939391153,8.550399581465761,0.17883185259505488,-3721.6065523541056,73.27426023371284,9.652667743831385,119.95835389515454,4.904189722662414,10.351943947072373,1.048821835076718,11.249857092390315,3.259778329003624e8,7.767497956586786,33.41691143428747,16.74121724788859,-61.418193690585085,1080.7741429498353,434.7050800098337,38.51335250424693,1.706801672902819,-104.57581860941093,1375.8987398763984,74.19664522220434,-46.56464939193408,-134.2378613751977,1822.0851536462812,-151.56165544763786,-145.1037277960404,2466.657478673712,-81.04918811611502,3233.241363297713,3738.8543028865456,0.24927689369364167,0.01606969224112777,1.0995664912194592,1.2319358602059245e7,3.040275659127933e6,-123.1651577569582,-1.2608647647463957,0.00013779806824893126,-0.0006218594489548728,-0.0009689987445533553,-2.1987266739863592e-10,0.007228127129192383,2.0429515440620528e-5,5.819915713421976,0.010889832540251165,4.7636311980588725e-6,0.01387851805413418,0.017868120690878706,1.3715951946874625,0.15248320667137524,0.12297579215195734,7.767497956586786,77.86427070279787,434.7050800098337,50.4505890851317,0.00020586231123515458,7.847836159209226e-7,1.0,10.0,0.0,0.0,-285.6859123130313,-0.0013442440110621834,-8.799337122054867e-5,14141.183981635175,-0.001942036278599435,-0.0003397457602049772,-0.013738239769526232,-0.0006675940602046202,-0.0014195874322958848,-0.06130216025415532,-0.0028119120981496067,0.02699790857832708,-0.2992220624026456,4.043771995722674,-66.9045835350789,-0.002732866425779727,0.03229760672562114,-0.37087071783766035,5.077809331003621,-84.7251865042769,0.03905521775637891,-0.47868672782915717,6.646451538475159,-111.4395417683521,-0.6322116915947154,8.965040404985693,-150.9836946331493,12.363924490302304,-209.5042603856176,-296.3262417733564
0.05033222676845987,-5.9848419893635665,511.24964141515215,193.5692028807615,8.550396695528605,0.18182634334063544,-3493.9133634066634,73.27422650054288,9.652501427420418,119.95612210829964,4.90415805443472,10.35185859659952,1.0145596279723137,10.702881500855773,3.05020785661087e8,7.513580278073837,33.41668991691073,17.300786988652657,-65.55903236116843,1192.7128814757677,420.4924341375539,38.51286503436832,1.7576098791784627,-111.65972297876756,1518.403522808529,74.19479603518093,-48.144380733156446,-143.32772193652605,2010.8043151938373,-156.6855519093316,-154.89479466261264,2722.1175083127678,-86.37892389907209,3567.848974586073,4124.729924489871,0.24927689369460299,0.016409881900383044,1.0995638591995698,1.2319489876586327e7,3.040326176825166e6,-118.11171826218948,-1.2611917133281565,0.00015056831742060517,-0.0006614189107145952,-0.0010320854287857667,-2.448546122814665e-10,0.007227188970796641,2.2221739516543708e-5,5.8207774671932855,0.01135745439157771,5.13596532062794e-6,0.014473988457621599,0.018635064082161163,1.4124848179984721,0.15756442416492067,0.12712041541354638,7.513580278073837,75.32002925840806,420.4924341375539,48.80187286306222,0.00023234695182325953,8.958863428377592e-7,1.0,10.0,0.0,0.0,-273.9730858273896,-0.001469088959967172,-0.00010067374650248601,13280.283360924941,-0.0021218753192931645,-0.00037460724059720665,-0.01500370542256142,-0.0007319047175207533,-0.0015563327415798857,-0.061312521277925,-0.002973419698189077,0.02945461141091835,-0.3362408445041216,4.6761969327830295,-79.59371216608153,-0.002884996099851207,0.03523653329104196,-0.41684513551489344,5.873762255171775,-100.83327375103062,0.042592800810333495,-0.5381623768166632,7.691796279916799,-132.70267252485988,-0.7108955734718403,10.380427670600762,-179.91432625705158,14.323368250882476,-249.8313525568129,-353.6278142938569
0.051175890777839995,-5.968219014636309,490.14577735329976,189.55281702576207,8.550393534922938,0.18487277852624368,-3279.9514306765595,73.27418961281339,9.652323956826681,119.9537371240653,4.9041241546094225,10.351767570243057,0.9813966367992601,10.18217263225295,2.853989497402626e8,7.267803478186177,33.41646759936547,17.87890840671901,-69.97499718051209,1316.2145646397014,406.73539431406357,38.512360647651455,1.8093213502905356,-119.21958890114435,1675.6278174019214,74.19284079126393,-49.77941499258236,-153.0277408931947,2219.0155589576784,-161.98663135221898,-165.33748898449866,3003.9570869383056,-92.04088366008133,3936.9586588981374,4550.183367129204,0.24927689369567424,0.016757586664545864,1.0995609816044536,1.231962958506095e7,3.0403800167386374e6,-113.26140634802508,-1.2615052777541198,0.00016450229660663836,-0.0007034169527251489,-0.001099196613473032,-2.7269090122512934e-10,0.00722592946401557,2.4172431093796834e-5,5.821571121259367,0.011845459956420328,5.537651977616847e-6,0.01509536089612673,0.019435400939941037,1.454453628353228,0.16281579929835333,0.13140716074575035,7.267803478186177,72.85742130964361,406.73539431406357,47.20602954024795,0.0002621660117826265,1.0221743100356403e-6,1.0,10.0,0.0,0.0,-262.73024950708407,-0.0016054233965721565,-0.00011496317311579827,12471.07580520208,-0.0023192537142525957,-0.000413044199598412,-0.016392141170113735,-0.0008022725364591752,-0.0017059572213178388,-0.06132316736640128,-0.003143244391832352,0.03212438759545319,-0.37768459722178255,5.404679115389321,-94.62719683896385,-0.003044438377020144,0.038430291794944824,-0.46832974188959026,6.790967800751924,-119.92655551703365,0.04643469335757289,-0.6047874174539436,8.897077533722445,-157.9242698122972,-0.7990567334680923,12.013426940141585,-214.2596927583693,16.585528160001157,-297.74930689283224,-421.7770392637171
0.05203428358822224,-5.951584751423812,469.8985663549544,185.6161764560121,8.550390072321976,0.1879721979784858,-3078.896318237471,73.27414925877412,9.65213458236857,119.95118823071996,4.904087864806108,10.351670490944775,0.9492970268995395,9.686465349736263,2.670273191881744e8,7.029902004294914,33.41624554908134,18.476171695554388,-74.68371283405858,1452.467564912812,393.41909696145274,38.51183946292745,1.8618686487298302,-127.28673696589576,1849.0840888530495,74.19077379500708,-51.47187280781766,-163.37796700937338,2448.7212266361325,-167.47143346125958,-176.47368154710114,3314.88441510898,-98.05280043864765,4344.102079427694,5019.224297392117,0.24927689369686812,0.017112989931475222,1.0995578357792641,1.2319778258786965e7,3.0404373953617043e6,-108.6060948080762,-1.2618059369997727,0.00017970342159935853,-0.0007479970706102124,-0.0011705815947139256,-3.0371092446609877e-10,0.00722433971390653,2.6295787670603378e-5,5.822297763954002,0.012354768822936154,5.971040365898166e-6,0.0157437978673434,0.020270633529891828,1.4975224999013326,0.16824317649708342,0.13584115326087495,7.029902004294914,70.47378710407068,393.41909696145274,45.661334677408504,0.00029572829734692815,1.1656281238285134e-6,1.0,10.0,0.0,0.0,-251.9386607783673,-0.00175428211787552,-0.000131051452320005,11710.47977719484,-0.002535925268950818,-0.0004554239338938048,-0.017915804318465095,-0.000879252166170838,-0.0018696401886122947,-0.06133412459560619,-0.0033217245436426954,0.035024468672690226,-0.42405904311465353,6.243286816173491,-112.4246304727599,-0.0032114309818134495,0.041899471478397385,-0.5259566135800307,7.847253957409547,-142.54145000648433,0.05060511157271365,-0.6793850956250789,10.285945859550282,-187.8198188348893,-0.8977889105128802,13.896422946923668,-255.00522097154223,19.19573395720965,-354.64962438969343,-502.77673004824896
0.05290770888853451,-5.934938498607648,450.47307848680515,181.75765202630953,8.550386277678717,0.19112566858955815,-2889.97299060919,73.27410509492012,9.651932503606037,119.94846394650763,4.904049015385843,10.351566956532228,0.918226153814386,9.214555996523739,2.4982632112905222e8,6.799619120239077,33.416024983531855,19.093181662298406,-79.70382534472394,1602.7811423185565,380.529171935873,38.51130169384008,1.9151704932072209,-135.8944343623599,2040.4385583115275,74.18858906485501,-53.2239730616741,-174.42091968523505,2702.127040521738,-173.14677420665228,-188.34768071633536,3657.8823307086413,-104.43284926623227,4793.166896626806,5536.2584105924825,0.2492768936981988,0.01747628076942065,1.0995543970141064,1.2319936461685857e7,3.0404985431421464e6,-104.13797855538085,-1.2620941501594647,0.00019628397164120115,-0.0007953105705655207,-0.0012465043730186766,-3.3828266303192993e-10,0.007222409837824905,2.860730474992055e-5,5.822958370623939,0.01288634481147327,6.438672167107618e-6,0.01642051712687175,0.021142335903340716,1.5417122734715067,0.17385261211900177,0.1404277224142874,6.799619120239077,68.16655531302685,380.529171935873,44.16612108569095,0.00033349109342625815,1.3284695142632085e-6,1.0,10.0,0.0,0.0,-241.58031503361903,-0.0019167899677428905,-0.00014914961451963066,10995.596243509106,-0.0027738213724310605,-0.0005021516316137045,-0.019588188837128165,-0.0009634472483539506,-0.002048665125031209,-0.06134542006934152,-0.003509203284152664,0.038173331686051776,-0.47592428655886554,7.208055110279908,-133.4778177653247,-0.0033862068513303943,0.04566614532159863,-0.5904261562808815,9.062954515986789,-169.30718028743001,0.055129958561485976,-0.7628680951862652,11.885401827167797,-223.2295515080213,-1.0083049230859746,16.06642671474645,-303.3096976837134,22.205843537467583,-422.170910512172,-598.9886315150891
0.053796479139785365,-5.918279531008322,431.8358199937313,177.9756449074497,8.550382117960869,0.19433428522883292,-2712.4528608190417,73.2740567426903,9.651716865852054,119.94555196206521,4.904007424659062,10.351456538031924,0.8881505225948767,8.765299369439756,2.337214660978224e8,6.576706604948023,33.41580728447627,19.730557514748803,-85.05504404262844,1768.5975060587348,368.05172565964295,38.51074765969819,1.9691299886216242,-145.07799727374098,2251.5265162108713,74.18628031855056,-55.038038850481705,-186.20171547210407,2981.662308367148,-179.01976030873476,-201.00633273171448,4036.235482200807,-111.19956110956261,5288.431548156041,6106.124521396426,0.24927689369968217,0.017847654157652063,1.0995506383618072,1.2320104792227382e7,3.0405637053680164e6,-99.84956217337026,-1.262370357066846,0.00021436581095982243,-0.0008455169313815215,-0.0013272444407930167,-3.768173072532162e-10,0.007220128914403589,3.1123898035657597e-5,5.823553804215347,0.013441198332127731,6.943297858515197e-6,0.017126794563557708,0.022052157671383275,1.58704372645192,0.17965038287644572,0.14517241158414332,6.576706604948023,65.9332400102226,368.05172565964295,42.71877686901008,0.0003759656717037056,1.5131874125170584e-6,1.0,10.0,0.0,0.0,-231.63791748766096,-0.002094169292001868,-0.00016949218509600404,10323.697975513682,-0.003035069139557669,-0.00055367431174698,-0.021424151094421022,-0.0010555145476863394,-0.002244428456348244,-0.06135708198290493,-0.003706027489101732,0.04159077168060215,-0.5339001706991007,8.317244471717165,-158.36260145394368,-0.00356899225294368,0.04975395546334315,-0.6625138900653913,10.461241059657526,-200.96108338736724,0.06003691184631903,-0.8562474768088654,13.72624471238392,-265.13924336067396,-1.1319485814757602,18.565702490105245,-360.53452272728964,25.675137241884492,-502.2410940310337,-713.195479783657
0.054700915738225594,-5.901607102147307,413.9546778197667,174.26858699934098,8.550377556861868,0.19759917090041873,-2545.6510522978792,73.27400378482916,9.651486756494576,119.94243907906676,4.903962898050331,10.351338777896153,0.859037755384197,8.337605943495006,2.186430245723459e8,6.360924512380082,33.4155940132602,20.388932400737378,-90.75818100814986,1951.5049942769429,355.9733276854883,38.5101777972272,2.0236326459167975,-154.87489332048298,2484.3690478567382,74.18384095812742,-56.91650345525251,-198.7681938105408,3290.0019778908445,-185.0978031854986,-214.4991156828582,4453.559961746043,-118.371712299351,5834.603082073566,6734.134581008242,0.2492768937013359,0.018227311149283533,1.0995465304409962,1.2320283885423947e7,3.0406331430912395e6,-95.73364887903782,-1.2626349788261844,0.0002340811599663873,-0.000898784163085285,-0.0014130975814080815,-4.1977443319235155e-10,0.0072174849289266835,3.3864036922817275e-5,5.824084815517423,0.01402038874570219,7.487894334396561e-6,0.01786396706434001,0.023001827773373586,1.6335375298061598,0.18564299318434505,0.15008098701076664,6.360924512380082,63.771438264341384,355.9733276854883,41.317743864471794,0.0004237233780571945,1.7225661248717758e-6,1.0,10.0,0.0,0.0,-222.09485825176324,-0.0022877479203914494,-0.00019233967514833852,9692.21961157638,-0.003322011353706523,-0.0006104851640522646,-0.023440047976960202,-0.0011561683850192564,-0.0024584489752084385,-0.061369139685925556,-0.0039125465526738,0.04529797537400042,-0.5986720773148928,9.591630274509946,-187.75249620216087,-0.0037600046262657484,0.05418819977801523,-0.7430778041171107,12.06849510832638,-238.36628415218854,0.06535551003463305,-0.9606423736297436,15.843576370046266,-314.7042722926251,-1.270207603997339,21.44247311590926,-428.27762948243276,29.671325769652313,-597.1264988581997,-848.6732984189667
0.055621349168164046,-5.884920447135541,396.79886578672836,170.63494127252906,8.550372554485255,0.2009214768153922,-2388.9238133694244,73.27394576136845,9.651241201079637,119.93911114429801,4.903915227210695,10.351213188119171,0.8308565593588497,7.9304392156424255,2.0452572353767008e8,6.152040934138362,33.415386927158146,21.068952810079075,-96.83518817044873,2153.252493911692,344.2809974106985,38.5095926731281,2.0785441839490897,-165.32484494435462,2741.191323749302,74.18126405400561,-58.86191669317454,-212.17104299521048,3630.09073762494,-191.38863355637136,-228.87822745843224,4913.835654113698,-125.9681866189443,6436.85834455802,7426.116855793907,0.24927689370317982,0.018615459032498127,1.0995420412227763,1.232047441491928e7,3.040707134101778e6,-91.78332973054799,-1.2628884183295848,0.0002555734218558628,-0.0009552891692009282,-0.001504376692079942,-4.676678124734849e-10,0.007214464714689376,3.684789080414767e-5,5.824552043261659,0.014625026836032725,8.075684037690587e-6,0.01863343550438477,0.023993158415511143,1.6812142012304656,0.19183718254965823,0.15515944702463677,6.152040934138362,61.678827758024966,344.2809974106985,39.96151610012316,0.000477402360573102,1.9597156338775675e-6,1.0,10.0,0.0,0.0,-212.93518792278314,-0.002498967735075364,-0.00021798132073348143,9098.748253718182,-0.003637228431773623,-0.0006731283387499752,-0.02565388891218659,-0.001266185407408602,-0.0026923779789609324,-0.061381623746524824,-0.004129110973527698,0.04931759618007667,-0.6709972038671732,11.054826542011327,-222.4343840976904,-0.003959450160949491,0.058995919784583475,-0.8330663258567984,13.914724842820892,-282.5320715303079,0.07111723857936555,-1.0772905035515516,18.277366521691192,-373.277415736376,-1.4247276142374494,24.751712938376635,-508.4127719126981,34.27168515407419,-709.4888205139205,-1009.275536399147
0.0565581193585397,-5.868218781880042,380.33886874577524,167.0732012374971,8.550367066998882,0.20430238314634602,-2241.6660444017443,73.27388216517441,9.650979159080919,119.93555297800083,4.903864189063256,10.35107924820574,0.8035766889444206,7.5428130776134035,1.913084590075314e8,5.94983171966476,33.41518799674227,21.771277984944657,-103.30919272454095,2375.765257947544,332.96218841675,38.50899299731676,2.1337081051014355,-176.4699355351573,3024.4426514772986,74.17854232747123,-60.87695214106791,-226.46392851465026,4005.1694183140694,-197.90031823585983,-244.1986690617739,5421.441632814374,-134.0078073567537,7100.888915501542,8188.462586892794,0.24927689370523604,0.019012311580977503,1.099537135798609,1.2320677095219947e7,3.040785973972419e6,-87.99197224066782,-1.2631310608131616,0.00027899807315522637,-0.001015218124569964,-0.0016014126510747809,-5.210719472624901e-10,0.007211053889283721,4.009749020390496e-5,5.824956014156021,0.015256277544046673,8.71015587939258e-6,0.019436668051924125,0.025028049424505715,1.7300940655604462,0.19823993445964685,0.16041403278047364,5.94983171966476,59.65316398141975,332.96218841675,38.64863797721336,0.0005377150123971932,2.2281040462666345e-6,1.0,10.0,0.0,0.0,-204.14359174646108,-0.002729393913465281,-0.000246738099975438,8541.014451648123,-0.003983562693907112,-0.0007422042482839663,-0.028085503731295536,-0.0013864097442486552,-0.002948010227147476,-0.061394566019649904,-0.0043560707882309025,0.05367383118290944,-0.7517113629811889,12.733647801513657,-263.326562811625,-0.004167521134976905,0.06420599055436405,-0.9335269633629043,16.03403151744093,-334.63736508956515,0.07735561508682635,-1.207559576080151,21.073086659308228,-442.4409353035029,-1.5973273195080537,28.55603874699852,-603.1349864562346,39.56433432796726,-842.4512271452372,-1199.530915469751
0.05751157568344028,-5.851501308760473,364.54639514336026,163.58189175929581,8.55036104625951,0.20774309843802452,-2103.3090258164325,73.27381243705163,9.650699519489315,119.93174829813401,4.90380954480822,10.350936403061604,0.7771689195138395,7.173789461986497,1.7893403198657215e8,5.75408028156168,33.41499942442872,22.496578909157652,-110.20452622782781,2621.1621122271986,322.00477757402393,38.50837963720339,2.1889429886234737,-188.3547110622212,3336.818275008637,74.17566813299747,-62.964414081158566,-241.70361429435542,4418.8036681425065,-204.64127533953297,-260.5183120996343,5981.194551854701,-142.5091295306339,7832.9496762652925,9028.175841281074,0.24927689370752934,0.01941808915755981,1.099531776130788,1.232089268395602e7,3.040869977131268e6,-84.35321080993019,-1.2633632742966114,0.000304523608477262,-0.0010787668323248788,-0.0017045551716625535,-5.806293913366041e-10,0.007207236787355117,4.363690232899241e-5,5.825297142560415,0.015915362602379534,9.395087733475521e-6,0.020275203326026114,0.026108492422439556,1.7801971932817608,0.2048584829868006,0.16585123742127914,5.75408028156168,57.69227827803935,322.00477757402393,37.37770300510698,0.0006054561621812401,2.531591936229256e-6,1.0,10.0,0.0,0.0,-195.70536795555583,-0.0029807247535780434,-0.00027896603720416516,8016.883911977814,-0.004364144970574814,-0.0008183753945471555,-0.03075672654872954,-0.00151775850563158,-0.0032272956250289815,-0.06140799971187172,-0.004593773702006834,0.0583924971509697,-0.8417362871363623,14.65851189680036,-311.49944018188205,-0.004384392867733657,0.06984920908069431,-1.045615602471917,18.46512943933035,-396.0576664944484,0.08410626954582577,-1.3529595709853437,24.28241821664614,-524.0435142853871,-1.7900148363904373,32.9267072473708,-715.0130711749998,45.64966815914357,-999.6748707674624,-1424.756974236647
0.058482077223639115,-5.834767217485367,349.3943261421171,160.15956873844115,8.55035443940195,0.21124485989538525,-1973.3182306899666,73.27373596031768,9.650401096046334,119.92767963798555,4.903751038853695,10.350784060717135,0.7516050132279155,6.822475975471001,1.6734889695970774e8,5.564577342692504,33.414823664076515,23.24553731115687,-117.54675023996894,2891.7743024640795,311.397050887643,38.50775363261603,2.244039514546051,-201.02628295650916,3681.283235289337,74.17263343859446,-65.12724549520867,-257.9500839953797,4874.9153076957045,-211.62029212761635,-277.89795695288694,6598.390563640276,-151.4901913643761,8639.911646291495,9952.92710103938,0.24927689371008743,0.019833018930737592,1.0995259207812051,1.2321121984296728e7,3.040959478012112e6,-80.86093625812573,-1.2635854100803225,0.0003323325566247423,-0.001146141094500072,-0.0018141736997025495,-6.470589889966097e-10,0.007202996387629751,4.749242449413435e-5,5.825575730133736,0.016603563476420082,1.0134571044012894e-5,0.021150653921467172,0.027236575486363726,1.8315433489385327,0.2117003212177046,0.17147781706241283,5.564577342692504,55.794075306785885,311.397050887643,36.14735215811133,0.0006815121158044532,2.874468536909057e-6,1.0,10.0,0.0,0.0,-187.60640397610098,-0.00325480225452712,-0.00031505983681836126,7524.349495868974,-0.004782423993329293,-0.0009023728179635966,-0.03369159873260596,-0.0016612277171096255,-0.0035323518330042823,-0.06142195945077843,-0.004842563039935667,0.0635011076251961,-0.9420875099093323,16.86388865486402,-368.19924606245945,-0.004610220393812399,0.07595838347895717,-1.1706065503771648,21.251926013351977,-468.3959929028721,0.09140702188256691,-1.5151560089917877,27.964044193122575,-620.2427573496559,-2.0050053172678726,37.94473249055916,-847.0501354750736,52.64196583050291,-1185.447411394262,-1691.1917799135213
0.058482077223639115,-5.834767217485367,349.3943261421171,160.15956873844115,8.55035443940195,0.21124485989538525,-1973.3182306899666,73.27373596031768,9.650401096046334,119.92767963798555,4.903751038853695,10.350784060717135,0.7516050132279155,6.822475975471001,1.6734889695970774e8,5.564577342692504,33.414823664076515,23.24553731115687,-117.54675023996894,2891.7743024640795,311.397050887643,38.50775363261603,2.244039514546051,-201.02628295650916,3681.283235289337,74.17263343859446,-65.12724549520867,-257.9500839953797,4874.9153076957045,-211.62029212761635,-277.89795695288694,6598.390563640276,-151.4901913643761,8639.911646291495,9952.92710103938,0.24927689371008743,0.019833018930737592,1.0995259207812051,1.2321121984296728e7,3.040959478012112e6,-80.86093625812573,-1.2635854100803225,0.0003323325566247423,-0.001146141094500072,-0.0018141736997025495,-6.470589889966097e-10,0.007202996387629751,4.749242449413435e-5,5.825575730133736,0.016603563476420082,1.0134571044012894e-5,0.021150653921467172,0.027236575486363726,1.8315433489385327,0.2117003212177046,0.17147781706241283,5.564577342692504,55.794075306785885,311.397050887643,36.14735215811133,0.0006815121158044532,2.874468536909057e-6,1.0,10.0,0.0,0.0,-187.60640397610098,-0.00325480225452712,-0.00031505983681836126,7524.349495868974,-0.004782423993329293,-0.0009023728179635966,-0.03369159873260596,-0.0016612277171096255,-0.0035323518330042823,-0.06142195945077843,-0.004842563039935667,0.0635011076251961,-0.9420875099093323,16.86388865486402,-368.19924606245945,-0.004610220393812399,0.07595838347895717,-1.1706065503771648,21.251926013351977,-468.3959929028721,0.09140702188256691,-1.5151560089917877,27.964044193122575,-620.2427573496559,-2.0050053172678726,37.94473249055916,-847.0501354750736,52.64196583050291,-1185.447411394262,-1691.1917799135213
0.05946999258751838,-5.818015693460001,334.8566731209839,156.80482025500095,8.550347188394426,0.21480893201050427,-1851.1913202239305,73.27365205484692,9.65008262231115,119.92332825952353,4.903688397709983,10.350621589982625,0.7268576967659355,6.488023793461369,1.565029313236849e8,5.381120771444781,33.41466344178327,24.01884412878839,-125.36267214945069,3190.1659278385423,301.1276942784227,38.507116211800536,2.2987571519884,-214.5344222081913,4061.098217604161,74.16942980616844,-67.36853560800593,-275.26664924948716,5377.8162539510395,-218.84654057772525,-296.4013662588171,7278.850590310247,-160.96821206840187,9529.318794310393,10971.110035719279,0.24927689371294134,0.020257334905551483,1.0995195246208977,1.232136584736296e7,3.0410548322223886e6,-77.50928718633614,-1.2637978031249348,0.00036262255242044527,-0.0012175570465123794,-0.0019306582753511284,-7.211651014620999e-10,0.007198314236695568,5.1692794477350734e-5,5.82579196518132,0.01732222413335665,1.0933037206015865e-5,0.022064709689395782,0.028414487506192503,1.884151912464862,0.21877320661488336,0.177300799605904,5.381120771444781,53.95653138645177,301.1276942784227,34.95627280462709,0.0007668705729240092,3.2614892425655514e-6,1.0,10.0,0.0,0.0,-179.83315684056595,-0.0035536233025778644,-0.0003554568510933408,7061.523880500254,-0.005242198552889872,-0.0009950031734761622,-0.03691659078260618,-0.001817898617411217,-0.003865477645267926,-0.06143648134886871,-0.005102775323330479,0.06902894692903132,-1.053882780356972,19.388797175642626,-434.87511133867906,-0.004845134671236471,0.08256841797760461,-1.309903274932994,24.444165711954362,-553.5182673083223,0.09929795032311572,-1.6959841494460566,32.1845300219494,-733.5539424663616,-2.244739784675305,43.70213219638214,-1002.7532635863581,60.67118835974467,-1404.7851674056778,-2006.1463295619474
0.060475700331107066,-5.80124591560098,320.9085269231046,153.51626545599552,8.5503392295504,0.21843660727287262,-1736.4561721275252,73.27355997044643,9.64974274623263,119.91867405779401,4.903621328783815,10.350448317868967,0.7029006230346702,6.169625425958247,1.4634921201337516e8,5.203515298254557,33.41452177767696,24.81719821279141,-133.68035740436366,3519.1563747709006,291.1857777173371,38.50646880779671,2.352820544167026,-228.9316564315459,4479.847904482628,74.1660483685482,-69.69152931514881,-293.7200596095581,5932.245685549034,-226.32959815133057,-316.09528802618365,8028.969830343852,-170.95923777714643,10509.449895804137,12091.90242987257,0.24927689371612574,0.0206912782124761,1.0995125385127846,1.2321625174876582e7,3.0411564178238325e6,-74.29263934435114,-1.2640007725563114,0.0003956074962132097,-0.001293241522706584,-0.002054420469394588,-8.038480169161887e-10,0.007193170364860963,5.626942362586648e-5,5.825945922024127,0.01807275437362384,1.1795286668563871e-5,0.023019141705152662,0.029644523442342377,1.9380418283409042,0.22608517057815142,0.18332749738433443,5.203515298254557,52.17769165012394,291.1857777173371,33.803196865297345,0.0008626315741810915,3.6979143134361757e-6,1.0,10.0,0.0,0.0,-172.37262893996495,-0.0038793517819844126,-0.00040064144876526185,6626.632319060863,-0.005747653144472586,-0.0010971565870833426,-0.04046084808897874,-0.001988944491317274,-0.0042291675032837435,-0.06145160307651336,-0.005374737712517787,0.07500714562154198,-1.1783511341676198,22.27735840022003,-513.2099960823627,-0.005089238535039706,0.08971639902210614,-1.4650499971075814,28.09814679130578,-653.5938148377302,0.10782145637504814,-1.8974643196087881,37.01930612451711,-866.9059578206936,-2.51190543576702,50.30332111398842,-1186.2136870369927,69.8849920524816,-1663.5510296432803,-2378.1809555213827
0.06149958826376248,-5.784457072644238,307.5260241842237,150.29255701860757,8.550330493006488,0.22212920277376969,-1628.669149851345,73.27345887964776,9.649380024765835,119.91369546350579,4.903549519179777,10.35026352705067,0.6797083599659123,5.866512935541855,1.3684381746724343e8,5.031572432976838,33.414402008955776,25.641303905288638,-142.52912282693285,3881.8443672989715,281.56075060291505,38.505813076246184,2.4059154671050953,-244.27334455459857,4941.471336559464,74.1624798085928,-72.09963464019383,-313.38058139606505,6543.409772586101,-234.0794612506489,-337.0494316360077,8855.770550997047,-181.4777105785752,11589.38409916202,13325.329433546405,0.24927689371967948,0.021135096918170698,1.099504908977232,1.2321900921619833e7,3.041264636560397e6,-71.20559885059612,-1.2641946219247107,0.0004315187509553248,-0.0013734323243552375,-0.002185894185652841,-8.961155574112489e-10,0.007187543201940177,6.125664733568851e-5,5.826037560002905,0.018856632481182273,1.2726519554424207e-5,0.024015805338392905,0.0309290884422077,1.9932314911447508,0.23364451988348947,0.18956551352146706,5.031572432976838,50.455669210474866,281.56075060291505,32.686900275034766,0.0009700194103365435,4.189547458154319e-6,1.0,10.0,0.0,0.0,-165.21235267820583,-0.004234331120748499,-0.000451149744745377,6218.006289838353,-0.006303396604807233,-0.0012098152031197879,-0.04435645700798965,-0.0021756377865234633,-0.004626126609301839,-0.06146736391843351,-0.005658764841299079,0.08146874680808411,-1.3168424418699936,25.579403082808582,-605.1558131118288,-0.005342601959157621,0.09744166973703848,-1.6377439163112908,32.27751137696107,-771.1414471883536,0.11702231058711177,-2.1218180893081824,42.553753863395926,-1023.7051477285167,-2.809457025998809,57.866655086972486,-1402.198596754075,80.45096468557709,-1968.589937869873,-2817.3086114463717
0.06254205362443299,-5.767648364070291,294.6863010325017,147.13238037029728,8.550320902149341,0.22588805985790625,-1527.413356703784,73.27334786968423,9.648992917893189,119.90836933481751,4.903472634384604,10.350066453046498,0.6572563559690909,5.577955920105749,1.2794563187609953e8,4.865110209236083,33.414307813792675,26.49186901492882,-151.9395244248664,4281.634351734747,272.2424274537081,38.50515091327976,2.4576844440562224,-260.6177535490682,5450.295183548868,74.15871433387981,-74.59643272529668,-334.3220763616253,7217.025143648658,-242.1065658154231,-359.3364279067545,9766.959712544603,-192.53596971395797,12779.072106824997,14682.33096550447,0.24927689372364606,0.021589046208921533,1.0994965778264967,1.2322194098180702e7,3.041379915220915e6,-68.24299242200642,-1.2643796396517293,0.0004706064381244375,-0.0014583785257902362,-0.002325536551675558,-9.990961846444375e-10,0.007181409483581262,6.669200317333118e-5,5.826066722589437,0.019675408624321947,1.3732369550992866e-5,0.02505664424308635,0.0322707031592024,2.049738673127512,0.24145984409730917,0.19602275363764324,4.865110209236083,48.788642591081874,272.2424274537081,31.606201321609994,0.0010903957399253602,4.7427741511207645e-6,1.0,10.0,0.0,0.0,-158.3403681617583,-0.004621097880020966,-0.0005075748006684098,5834.077066709255,-0.006914504959697932,-0.0013340626788429153,-0.04863873970252085,-0.0023793578396639255,-0.005059287330480003,-0.06148380484218509,-0.005955155536429423,0.08844877299060262,-1.4708376592961905,29.351144611044674,-712.973374734078,-0.005605257064641273,0.10578590421389723,-1.8298483529497056,37.0541213848518,-909.0819841306582,0.1269476920994645,-2.371485658839744,48.88441237552403,-1207.908295071418,-3.140639805374465,66.52615116608631,-1656.2564428889966,92.55912163546085,-2327.8847680020444,-3335.2294784015667
0.06360350246050733,-5.750819013572593,282.367457889413,144.03445519781727,8.55031037300151,0.229714540796868,-1432.2970675752322,73.27322593373346,9.648579782600061,119.90267084558363,4.9033903169444955,10.349856281399939,0.6355209226272429,5.30325980203077,1.1961616852526543e8,4.703953056655158,33.41424323627184,27.369601843839686,-161.94332370545152,4722.264812653227,263.22098075932684,38.50448447445937,2.5077218961482317,-278.0261108908479,6011.069398700009,74.15474165238074,-77.18568654612514,-356.6220460188628,7959.365366346567,-250.4218027087071,-383.031734670806,10770.990395867047,-204.1436576264057,14089.41149199537,16174.831163698094,0.24927689372807418,0.02205338822750771,1.0994874817781188,1.232250577354915e7,3.041502706967576e6,-65.39986009124226,-1.264556099318325,0.0005131407797186801,-0.0015483406874911068,-0.002473828684345783,-1.114053645355775e-9,0.0071747441563026725,7.26165313082091e-5,5.826033136307363,0.020530707768750163,1.4818939848070332e-5,0.026143693688920246,0.03367200824175529,2.107580404547257,0.24954001681350413,0.20270743291727822,4.703953056655158,47.17485443746833,263.22098075932684,30.55995981434191,0.0012252738408659552,5.36459778670093e-6,1.0,10.0,0.0,0.0,-151.74520663044814,-0.00504239587044145,-0.0005705722543548869,5473.36994354769,-0.007586567993863556,-0.0014710945399986986,-0.05334657420883468,-0.00260159894698977,-0.005531826330168706,-0.061500968553132127,-0.006264188949103022,0.09598428228621211,-1.6419595769749118,33.65591655659374,-839.2775736152987,-0.0058771924411913125,0.11479316814195901,-2.0434065586457724,42.50902071756903,-1070.7977926121007,0.13764720514698603,-2.649144133684919,56.12030798572029,-1424.1056281150404,-3.509013556495415,76.43338775551359,-1954.8371332882189,106.42466957200617,-2750.7349078415905,-3945.6005752200817
0.06468434919401773,-5.733968278374522,270.5485211847877,140.99753593400425,8.550298813556214,0.23361002602799424,-1342.952215939975,73.27309196126694,9.64813886648288,119.896573365376,4.903302185074269,10.349632144697235,0.6144792103945101,5.041764096592189,1.1181940112896346e8,4.547931621253943,33.41421271208966,28.275208011090584,-172.57343761853406,5207.83894666154,254.48693093045935,38.50381619400965,2.555568854654638,-296.5626430883732,6629.005782949618,74.1505509457704,-79.87135060859492,-380.3616543944605,8777.311106049656,-259.0365350923601,-408.21349918396965,11877.127873471145,-216.3070281631654,15532.327088854392,17815.810473775055,0.24927689373301842,0.02252839198601729,1.0994775520396656,1.2322837077794425e7,3.041633492721705e6,-62.67144714535556,-1.2647242600002016,0.0005594135167117952,-0.001643591039304144,-0.0026312764342170903,-1.242403424301243e-9,0.007167520276398643,7.907510369637622e-5,5.825936409661532,0.021424232816132368,1.599284210561844e-5,0.02727908413707826,0.03513576915761282,2.1667728594553615,0.2578941977034757,0.20962808432024782,4.547931621253943,45.612609707812055,254.48693093045935,29.54707591614032,0.0013763341606620606,6.062672499685319e-6,1.0,10.0,0.0,0.0,-145.4158720568467,-0.005501191099279678,-0.0006408664497805793,5134.498650798095,-0.008325740351663651,-0.0016222295740951852,-0.05852274526964067,-0.0028439789463393364,-0.0060471827794416795,-0.061518899549702015,-0.006586120332973443,0.10411441790763701,-1.8319841686303027,38.56498191498797,-987.088435971484,-0.006158346986620338,0.12450997029678634,-2.280656322804938,48.7334931955799,-1260.2002239085534,0.14917287707428742,-2.9577268492164555,64.3844199575907,-1677.6151593448121,-3.9184779284915754,87.75960541628348,-2305.4291528661265,122.29106874663304,-3247.9607130281747,-4664.345444744009
0.06578501553393931,-5.71709546758642,259.209411727499,138.02041365435187,8.550286123067139,0.23757590891711647,-1259.0330078949878,73.2729447275307,9.647668301328794,119.89004833566447,4.903207831268628,10.349393119597343,0.5941091944464787,4.792840875517394,1.0452160921245381e8,4.396882661189558,33.414221094904576,29.209386343795213,-183.86386093312294,5742.857444134959,246.03114046687236,38.5031488046948,2.6007071688069408,-316.2945824020371,7309.819120923121,74.14613084343756,-82.65757956565687,-405.62570575756047,9678.403477028363,-267.96261110102654,-434.96234989215895,13095.519595915106,-229.0281340845015,17120.855318296093,19619.378518484406,0.24927689373853992,0.023014332984856632,1.09946671387138,1.2323189204551674e7,3.041772782500995e6,-60.05319753888786,-1.2648843665105705,0.0006097393675723031,-0.0017444135510804805,-0.0027984109726679435,-1.3857311212045178e-9,0.007159708908128559,8.611677941711937e-5,5.825776032119105,0.022357767271476998,1.7261237735260686e-5,0.028465044170764207,0.036664880208348676,2.2273312011269466,0.2665318288170086,0.21679356253192025,4.396882661189558,44.10027461669014,246.03114046687236,28.566489464500858,0.0015454411260903045,6.845330115520838e-6,1.0,10.0,0.0,0.0,-139.3418261422054,-0.006000687191322549,-0.000719257044403165,4816.160238025471,-0.009138796964808134,-0.0017889222339425009,-0.06421432436016311,-0.003108248129750655,-0.006609077263290724,-0.061537644164251115,-0.006921176195488824,0.11288044280860565,-2.042852369852956,44.15841450183602,-1159.8885369548645,-0.006448603018455429,0.1349852950492611,-2.544045168407652,55.83021753443091,-1481.8056503931925,0.1615791252644063,-3.3004434702977203,73.81528566919093,-1974.5894479600236,-4.373298674463783,100.69801453932465,-2716.7153667128514,140.43340493658897,-3832.1367268058957,-5510.008626313864
0.06690592970311399,-5.700199954006744,248.33090825511204,135.10191649852263,8.550272191281996,0.24161359152788198,-1180.2145706977017,73.27278288197348,9.647166096313912,119.883065136986,4.90310682084853,10.349138223696148,0.5743896504550337,4.555893167877099,9.769122921688618e7,4.250648867861487,33.41427368305329,30.172824599476808,-195.84956638768318,6332.253855149999,237.84480394786618,38.50248535751462,2.642553231154868,-337.2921527517617,8059.7714709893835,74.14146939353874,-85.54873808325256,-432.5025907918788,10670.901310374702,-277.21237923183577,-463.36112907939923,14437.269988512457,-242.30388934868927,18869.233396579202,21600.848176188956,0.24927689374470713,0.02351149295905533,1.099454886118248,1.2323563413568053e7,3.041921116807794e6,-57.540746137209354,-1.265036649714668,0.0006644575605308097,-0.0018511039587118148,-0.002975789333891109,-1.5458130813836522e-9,0.007151279015470101,9.379519358667084e-5,5.825551373150605,0.023333178190078928,1.863188260095482e-5,0.029703903730103346,0.03826236895996185,2.28926944014457,0.2754626323129546,0.2242130496055197,4.250648867861487,42.636274829897104,237.84480394786618,27.617178807782054,0.001734661392071755,7.721599185513863e-6,1.0,10.0,0.0,0.0,-133.51297057699963,-0.006544341619880144,-0.0008066261741355305,4517.130073058783,-0.010033193735686605,-0.0019727762562926025,-0.07047308524856075,-0.0033962986723494208,-0.007221531774425633,-0.06155725060384491,-0.007269549075038252,0.12232576382627018,-2.276682388882949,50.526059714371954,-1361.6874995252297,-0.006747778876696075,0.1462706208961746,-2.8362462676708544,63.914529294637866,-1740.821111959915,0.17492269793423854,-3.6808010274069924,84.568759855753,-2322.136315755716,-4.878134973359245,115.46633209569559,-3198.749918133555,161.16210464842484,-4517.857531579033,-6504.161138810236
0.0680475246880169,-5.683281199000795,237.89461952322463,132.24091209258546,8.550256897633519,0.24572447673445022,-1106.1917320455275,73.2726049357221,9.646630131402468,119.8755909548661,4.902998690563244,10.348866412522577,0.5553001442097256,4.330353590939647,9.129871950636642e7,4.1090787897724415,33.41437624634342,31.16619388911969,-208.5663652269311,6981.431964858702,229.9194437756161,38.50182924173122,2.6804511474608437,-359.6285062481894,8885.718849511888,74.13655403623966,-88.54940864752884,-461.0841639479228,11763.84127758302,-286.7986957980252,-493.4945238980315,15914.518522521079,-256.1249748644723,20792.991166729786,23776.80754906688,0.24927689375159676,0.0240201591791984,1.0994419807243652,1.232396103285626e7,3.042079067890514e6,-55.12991287900343,-1.2651813267271752,0.0007239333736023752,-0.001963969611851485,-0.0031639946896988764,-1.7246393570362387e-9,0.007142197357020268,0.00010216897361427652,5.82526168154295,0.02435241827700673,2.011317374908033e-5,0.03099809621491928,0.03993139923914078,2.3526002343264967,0.28469659927197916,0.23189605372797878,4.1090787897724415,41.219094686317504,229.9194437756161,26.69816030835327,0.0019462833762702429,8.70121191014288e-6,1.0,10.0,0.0,0.0,-127.91963373345371,-0.00713588209487392,-0.000903946103095112,4236.257324182248,-0.011017132831609447,-0.0021755593799891995,-0.0773559503947712,-0.0037101742408070923,-0.007888890076676995,-0.061577768967463656,-0.0076313915252285884,0.13249593222481204,-2.535782228041667,57.76857066006384,-1597.0939873977813,-0.0070556206538588346,0.1584199091659657,-3.1601746790517637,73.11578558878362,-2043.2401973673384,0.18926256895748855,-4.10262535960609,96.81992389901919,-2728.454559433779,-5.438067092684701,132.3095442437665,-3763.158007650107,184.82699166771147,-5322.039286729815,-7671.86212492531
0.0680475246880169,-5.683281199000795,237.89461952322463,132.24091209258546,8.550256897633519,0.24572447673445022,-1106.1917320455275,73.2726049357221,9.646630131402468,119.8755909548661,4.902998690563244,10.348866412522577,0.5553001442097256,4.330353590939647,9.129871950636642e7,4.1090787897724415,33.41437624634342,31.16619388911969,-208.5663652269311,6981.431964858702,229.9194437756161,38.50182924173122,2.6804511474608437,-359.6285062481894,8885.718849511888,74.13655403623966,-88.54940864752884,-461.0841639479228,11763.84127758302,-286.7986957980252,-493.4945238980315,15914.518522521079,-256.1249748644723,20792.991166729786,23776.80754906688,0.24927689375159676,0.0240201591791984,1.0994419807243652,1.232396103285626e7,3.042079067890514e6,-55.12991287900343,-1.2651813267271752,0.0007239333736023752,-0.001963969611851485,-0.0031639946896988764,-1.7246393570362387e-9,0.007142197357020268,0.00010216897361427652,5.82526168154295,0.02435241827700673,2.011317374908033e-5,0.03099809621491928,0.03993139923914078,2.3526002343264967,0.28469659927197916,0.23189605372797878,4.1090787897724415,41.219094686317504,229.9194437756161,26.69816030835327,0.0019462833762702429,8.70121191014288e-6,1.0,10.0,0.0,0.0,-127.91963373345371,-0.00713588209487392,-0.000903946103095112,4236.257324182248,-0.011017132831609447,-0.0021755593799891995,-0.0773559503947712,-0.0037101742408070923,-0.007888890076676995,-0.061577768967463656,-0.0076313915252285884,0.13249593222481204,-2.535782228041667,57.76857066006384,-1597.0939873977813,-0.0070556206538588346,0.1584199091659657,-3.1601746790517637,73.11578558878362,-2043.2401973673384,0.18926256895748855,-4.10262535960609,96.81992389901919,-2728.454559433779,-5.438067092684701,132.3095442437665,-3763.158007650107,184.82699166771147,-5322.039286729815,-7671.86212492531
0.06921023666592067,-5.6663387721545995,227.88295213357839,129.4363086661108,8.550240110375606,0.24990996083107672,-1036.6778304681259,73.2724092478958,9.646058150529212,119.86759063841743,4.902882947169312,10.348576576455887,0.5368210122586694,4.1156829267239265,8.53164304034737e7,3.9720266898917522,33.41453505251634,32.19014272970988,-222.05073465977256,7696.305691936017,222.24690219668068,38.50118420416999,2.713665390008263,-383.3796235812559,9795.160929145311,74.13137157472785,-91.66440010044406,-491.4655681685257,12967.101624353645,-296.7349333529861,-525.4486097502385,17540.521961642335,-270.47458289865085,22909.04642844596,26165.189953898112,0.24927689375929474,0.02454062381067569,1.0994279022201427,1.2324383460754687e7,3.0422472409965647e6,-52.81669590646912,-1.265318601175176,0.0007885597203598223,-0.00208332922557351,-0.0033636364917437075,-1.924439392435409e-9,0.007132428377154674,0.0001113021913473887,5.824906084935674,0.025417528042979146,2.1714199444432062e-5,0.032350160599173665,0.04167527417132863,2.417334694296293,0.2942439782419393,0.23985240827309717,3.9720266898917522,39.84727575198097,222.24690219668068,25.80848741382014,0.0021828382582579917,9.794595567619313e-6,1.0,10.0,0.0,0.0,-122.55255494479047,-0.007779323485034176,-0.001012287442067226,3972.460548740941,-0.01209963362854677,-0.002399219393860381,-0.08492547525653023,-0.004052079989457363,-0.008615838877974354,-0.06159925125681121,-0.008006809625014336,0.14343862589304118,-2.822662508730695,65.99852603766277,-1871.3959386980207,-0.007371793334466706,0.17148956896289563,-3.519004023732477,83.57884156267708,-2395.950231143213,0.20465979279138882,-4.570083103082124,110.76515881598097,-3202.9863299845224,-6.0586245270393295,151.50291592633425,-4423.361260392196,211.82171721502746,-6264.26139561301,-9042.183928114036
0.07039450217242965,-5.649372386563262,218.2790869209253,126.6870583677259,8.55022168568588,0.2541714214582514,-971.403645102874,73.2721940109349,9.645447755324287,119.85902656192853,4.902759066145112,10.348267537950422,0.518933356991265,3.9113689203135853,7.97184867100377e7,3.839352510232008,33.41475689275381,33.245289434010914,-236.33959064704493,8483.340601400667,214.81933932641223,38.500554368186194,2.7413728867244735,-408.6241422065803,10796.292555208833,74.12590815038692,-94.89875298760765,-523.7449600241257,14291.467854132552,-307.03497757061,-559.310253133205,19329.738398698235,-285.3269637484161,25235.800314530177,28785.33704417447,0.24927689376789733,0.02507318268566114,1.099412547201151,1.2324832167318508e7,3.042426275387831e6,-50.597266628080035,-1.2654486633503532,0.0008587586890196764,-0.0022095123694305776,-0.003575350201095821,-2.1477104666236725e-9,0.007121934106237945,0.00012126484155604344,5.824483590030238,0.026530636658401902,2.3444790555514028e-5,0.03376274182794076,0.04349743703190629,2.483482115423305,0.3041152514842649,0.24809226111695495,3.839352510232008,38.5194164450395,214.81933932641223,24.947250423978993,0.0024471221526693966,1.1012842051975418e-5,1.0,10.0,0.0,0.0,-117.40287325120698,-0.008478984353275903,-0.0011328278062350608,3724.7237242161327,-0.013290608211401054,-0.0026459013074418905,-0.09325036263447778,-0.004424392464485271,-0.009407428790306559,-0.061621751352296125,-0.008395855536573987,0.1552035961999504,-3.140049115571824,75.34161966301286,-2190.649269416232,-0.00769587094760573,0.1855383778135584,-3.9161829970511612,95.46562677479885,-2806.851187803066,0.22117729410491666,-5.087703418730161,126.62436787005836,-3756.5870120911077,-6.745813483180598,173.35523056577367,-5194.830283702425,242.58854253046897,-7367.15125769062,-10648.805836318566
0.07160075631713664,-5.632381915536817,209.06694340550712,123.99215706218703,8.550201466705202,0.25851020914920253,-910.1162989865012,73.27195723452208,9.644796398359373,119.8498584749105,4.902626490340793,10.347938048551242,0.5016190184119333,3.716924858455592,7.448066998861265e7,3.710921663669132,33.41504910592916,34.33221482597116,-251.47002651450975,9349.598274139897,207.62922150294642,38.49994425049497,2.7626546249536985,-435.443150272052,11898.058613800324,74.1201492121826,-98.25774770654859,-558.0231829056922,15748.702298773553,-317.7132317118874,-595.1664205614233,21297.91553539717,-300.64578312220704,27793.235507439364,31658.057093158564,0.24927689377751236,0.02561813451401546,1.0993958037745766,1.2325308695785807e7,3.042616845413961e6,-48.46796198239116,-1.2655716905339052,0.0009349831396932203,-0.0023428589017850136,-0.0037997969494280174,-2.3972495541819055e-9,0.007110674052383847,0.00013213336525332283,5.823993082890359,0.027693963521407593,2.531557626508853e-5,0.035238592051571815,0.04540147320638843,2.5510497657174405,0.31432111742357466,0.25662606959157447,3.710921663669132,37.2341699290746,207.62922150294642,24.113575136059676,0.002742219858627197,1.2367651349902456e-5,1.0,10.0,0.0,0.0,-112.46210963603505,-0.009239504145531844,-0.0012668611043670345,3492.092169270526,-0.014600943622938043,-0.0029179661167508236,-0.10240602214022297,-0.004829669978135212,-0.010269096268056744,-0.06164532499367911,-0.008798519837097556,0.1678425963612693,-3.490896023624436,85.9379347205145,-2561.7760393509434,-0.008027326361437824,0.20062737789482749,-4.355452169795818,108.95683910857807,-3284.9877532852643,0.23887961433442634,-5.660400026887357,144.64337407948923,-4401.714814464414,-7.506144396096661,198.21229711466975,-6095.367993866244,277.6235286777174,-8656.817974729263,-12530.686087586382
0.07282942682138263,-5.615367464426761,200.2311731839292,121.35065240676633,8.550179282604953,0.262927623695041,-852.5784089195489,73.27169672907445,9.644101378816128,119.84004338117698,4.902484629160419,10.347586787169009,0.4848605989924325,3.531888794324422,6.958032384679902e7,3.586605219605462,33.41541959972363,35.45145056409523,-267.47894637546557,10302.779633164899,200.66933169131323,38.49935877793869,2.77648669453454,-463.9198223114496,13110.20723669508,74.11407950522602,-101.74690080454553,-594.4032288585888,17351.610835811287,-328.784582136606,-633.1032230934738,23462.173908322187,-316.38220414759365,30603.004757012717,34805.66307274965,0.2492768937882605,0.026175778170408424,1.0993775510490118,1.2325814661985533e7,3.042819660789384e6,-46.425283352068455,-1.2656878469469122,0.0010177180098076312,-0.002483717749868097,-0.004037662119365831,-2.6761878282852907e-9,0.007098605134632403,0.00014399117184442516,5.823433331446058,0.028909815449778362,2.7338035901152912e-5,0.03678056623479949,0.04739110492346103,2.6200424379000724,0.3248724348137653,0.26546456386728734,3.586605219605462,35.99024594501639,200.66933169131323,23.306624046222762,0.0030715288367802254,1.3871235616042749e-5,1.0,10.0,0.0,0.0,-107.72216467828923,-0.010065857536214938,-0.0014158068586070027,3273.66939206627,-0.0160425852932602,-0.0032180100300476955,-0.11247513561026784,-0.005270661599650113,-0.011206682580442431,-0.061670029661089525,-0.009214721888224392,0.18140923255804317,-3.8783965863862364,97.94325275296441,-2992.670880998101,-0.008365519309309897,0.21681967742561917,-4.840858921252303,124.25369360605153,-3840.6931478098454,0.2578325312987376,-6.293490705362065,165.09641077398942,-5152.638536450117,-8.346655618602526,226.46061397132868,-7145.422130787427,317.4819799406571,-10163.333593756593,-14732.811240329851
0.07408093412672644,-5.598329352575675,191.75710348190108,118.76163716761023,8.550154947519125,0.26742491219481845,-798.5669549507907,73.27141008680923,9.643359835217645,119.82953537138718,4.902332857193589,10.34721235690274,0.4686413935648846,3.3558217542456,6.499623704465316e7,3.4662793854002025,33.415876870203256,36.60347227687936,-284.4027147349717,11351.274189028623,193.93274046273984,38.49880329827269,2.781731001728978,-494.13911335569736,14443.350135311253,74.10768303015801,-105.37197766911444,-632.9897649970948,19114.118257065078,-340.2644147658301,-673.2049816844536,25841.100377836774,-332.47280398639225,33688.52908612218,38252.010889439065,0.2492768938002769,0.026746412679328594,1.099357658532559,1.232635175560636e7,3.043035467638456e6,-44.46588392253557,-1.2657972843817569,0.001107481938723241,-0.0026324461323873278,-0.004289654683827249,-2.988030179529706e-9,0.007085681564754959,0.0001569292510993653,5.822802986184773,0.03018058924514869,2.9524562311433145e-5,0.03839162450493891,0.049470194712051434,2.690462341903095,0.3357802148145838,0.2746187507404396,3.4662793854002025,34.7864055926895,193.93274046273984,22.525592979432762,0.0034387857344689394,1.5536186093255817e-5,1.0,10.0,0.0,0.0,-103.17528937917282,-0.010963372017030027,-0.0015812206271468136,3068.612866529207,-0.01762863253225082,-0.0035488864334394838,-0.12354830421834545,-0.005750318015017863,-0.012226456727806999,-0.061695924552653186,-0.009644301668923085,0.19595883922664392,-4.305995948400984,111.53047776339585,-3492.318999622149,-0.008709685504558124,0.23418027803176822,-5.37677383452025,141.57982954851042,-4485.74914788987,0.27810269248234587,-6.992718555006461,188.2888448467293,-6025.669868692835,-9.274938903309826,258.53138456039494,-8368.436457425298,362.7844168858943,-11921.276426850907,-17307.045417976347
0.07535569328646959,-5.581268072435169,183.6306761757037,116.22423974410914,8.550128259380507,0.27200327331822993,-747.8721950254279,73.27109466072547,9.64256873689403,119.81828543155626,4.902170512634442,10.346813281263774,0.45294530603831346,3.1883059133892075,6.0708532467345916e7,3.3498248899869845,33.41643001982599,37.78869392493627,-302.2767765566149,12504.213577646367,187.41277149651822,38.498283587344,2.7771254253795052,-526.1874347038455,15909.027916288738,74.10094298912625,-109.13901111582702,-673.8886248793685,21051.34929387184,-352.1686487135275,-715.5532023143597,28454.84755748131,-348.8372522819518,37075.099405342895,42022.528872553004,0.24927689381371276,0.027330338017834084,1.099335985474803,1.2326921742034545e7,3.0432650498016383e6,-42.586554952444935,-1.2659001428671326,0.0012048290364036333,-0.002789408843861474,-0.004556506677424185,-3.336699814499457e-9,0.007071854705202102,0.00017104685583352748,5.8221005794335365,0.03150877615585768,3.188853271882262e-5,0.040074836815193644,0.05164275188235828,2.762309104465529,0.34705562827033876,0.2840999307771603,3.3498248899869845,33.62145513406292,187.41277149651822,21.769707084509374,0.0038480949644843577,1.7375290429584227e-5,1.0,10.0,0.0,0.0,-98.81405344738812,-0.011937746994025314,-0.001764805310420845,2876.129972564132,-0.019373443995236855,-0.003913730204501328,-0.1357247622526228,-0.006271803357318098,-0.013335140386388573,-0.06172307058897036,-0.010087011799277925,0.21154834565699604,-4.777403796077257,126.89115904458973,-4070.9259394837227,-0.009058925718372296,0.25277588844507815,-5.9679075694885935,161.18335624706776,-5233.56277039689,0.29975721310146686,-7.7642737101966235,214.56010880986298,-7039.421298258744,-10.299164809371602,294.90485453384326,-9791.242887352639,414.2230389288633,-13970.34079106614,-20313.087315803536
0.07665408293274713,-5.564184681412594,175.83858813383574,113.73767796742518,8.550098999451551,0.27666374320222153,-700.2978685962381,73.27074755077099,9.641724896909668,119.80624155167435,4.901996900171915,10.346388011255275,0.4377571552783694,3.0289469375696245,5.6698666498204626e7,3.237129255072644,33.41708875540104,39.0074307741217,-321.1347361554252,13771.49514481906,181.103128752292,38.497805864716334,2.7612738902172924,-560.1513918839188,17519.736766105743,74.09384190875313,-113.0542208948249,-717.20509097474,23179.65750037281,-364.51345619740977,-760.2242459777141,31325.16092956513,-365.3752863175522,40789.879561559865,46144.123474034546,0.24927689382873694,0.027927840753761587,1.0993123807905603,1.2327526448464511e7,3.043509223820437e6,-40.78425857492661,-1.2659965488289084,0.001310347939841726,-0.002954973137049459,-0.004838965179978148,-3.7265778794235674e-9,0.007057073301433968,0.0001864518430761765,5.821324544242594,0.03289693099121584,3.444431832562233e-5,0.041833342733566,0.053912881112180275,2.835577912661158,0.3587097153942196,0.2939194653026968,3.237129255072644,32.49426867757093,181.103128752292,21.038235571514377,0.004303946955362563,1.9401233597518322e-5,1.0,10.0,0.0,0.0,-94.63142155622185,-0.012995045763026377,-0.0019684178339725573,2695.478824203062,-0.021292701654907566,-0.004315973614373712,-0.14911279816958956,-0.006838492675372306,-0.01453990227940143,-0.06175152967993976,-0.010542497580870898,0.2282356821018381,-5.296593245596492,144.236638307293,-4740.0413432950945,-0.009412185414176478,0.27267418547314104,-6.619310388235467,183.33843262225318,-6099.336839918018,0.3228626115694514,-8.614792167484797,244.28603161866363,-8215.059146563759,-11.42807694241905,336.1138495464756,-11444.452462932073,472.56708970508026,-16355.953608235308,-23819.44899120288
0.07797645580483539,-5.547080620067968,168.36814442575178,111.30122498369536,8.550066931082194,0.2814072306186335,-655.6596168157306,73.27036557981006,9.64082496178056,119.79334850102812,4.901811289209011,10.34593492075348,0.42306243002585514,2.877370392128912,5.2949278532529965e7,3.128084979093824,33.41786339367813,40.259899918647946,-341.00791153903907,15163.83883928807,174.99779481497606,38.49737678444111,2.7326366296620757,-596.1174018118382,19288.99684872788,74.0863615550126,-117.12405119345487,-763.043287223238,25516.708031739825,-377.3153560498469,-807.2880997296024,34475.47644416838,-381.9639349624932,44861.99531099951,50645.165336695674,0.24927689384553806,0.0285391985428323,1.099286682365517,1.2328167766610248e7,3.0437688405930293e6,-39.05609417749212,-1.2660866170008997,0.001424663568591566,-0.003129508148445151,-0.005137791971796012,-4.1625573929428384e-9,0.007041283308277488,0.00020326145752856862,5.820473213843363,0.034347682156498575,3.720736468008576e-5,0.04367036304043726,0.056284797912002894,2.910260008571298,0.3707534514985309,0.304088841825616,3.128084979093824,31.403769966296906,174.99779481497606,20.330479918700615,0.004811248155949259,2.162626967254414e-5,1.0,10.0,0.0,0.0,-90.6206754565817,-0.014141714461708995,-0.002194081186005695,2525.9623210696736,-0.023403529279703808,-0.004759373875723586,-0.16383055278469535,-0.007453983967481984,-0.01584838346762641,-0.06178136480849082,-0.011010290886741825,0.2460796029188076,-5.867811545954452,163.79963358314572,-5512.706852078863,-0.009768245619838006,0.293943569013406,-7.336386502619533,208.3474173098475,-7100.273572556511,0.3474843033763314,-9.551373644459725,277.881956812015,-9576.605156398862,-12.671010530969557,382.74843430583735,-13362.920782494599,538.6698368234536,-19130.007685328903,-27904.618800614735
0.07932311375550678,-5.529957994038439,161.20732808680586,108.91424287929522,8.550031799309581,0.286234424569033,-613.7847939230777,73.26994527841062,9.63986542559085,119.77954794750516,4.901612917185284,10.345452314204307,0.40884746143077016,2.733222640891545,4.944415952339733e7,3.0225908198751488,33.41876484075327,41.54618701918399,-361.92428953160334,16692.80763765506,169.09110273068566,38.4970034316889,2.689521008546649,-634.1702613765015,21231.373617073587,74.07848304504878,-121.3550990507671,-811.504220921234,28081.496757962712,-390.5909634387914,-856.8057001361111,37930.92965393622,-398.45400585324904,49322.50256996164,55555.32388335538,0.24927689386432625,0.029164668217645743,1.0992587170525123,1.2328847637731565e7,3.0440447798855635e6,-37.3993148364388,-1.266170449668579,0.001548435707050899,-0.0033133794308972497,-0.0054537548116165326,-4.650090756561301e-9,0.007024428140882945,0.0002216027074078575,5.819544843091188,0.035863702670405256,4.019420037133866e-5,0.04558916182862859,0.05876278020853727,2.9863411920094696,0.3831974885485003,0.31461946607373525,3.0225908198751488,30.34894515846285,169.09110273068566,19.645782192235785,0.005375337838444009,2.4061738392352994e-5,1.0,10.0,0.0,0.0,-86.77545223985139,-0.01538456919523935,-0.002443990666840247,2366.927476784907,-0.025724560042055034,-0.005248030319024676,-0.18000645891768163,-0.008122093312223813,-0.017268686651319042,-0.06181263929756679,-0.01148979141189524,0.2651389904225601,-6.49557396130068,185.83531452976018,-6403.59238164017,-0.010125704197785822,0.3166522940892773,-8.124887312996478,236.5423828890709,-8255.765148558337,0.37368535262571134,-10.58157149722259,315.8050307775504,-11151.224651165874,-14.037872837471154,435.4594524599051,-15586.201609542528,613.4739930816529,-22351.588515920546,-32658.229216065793
0.07932311375550678,-5.529957994038439,161.20732808680586,108.91424287929522,8.550031799309581,0.286234424569033,-613.7847939230777,73.26994527841062,9.63986542559085,119.77954794750516,4.901612917185284,10.345452314204307,0.40884746143077016,2.733222640891545,4.944415952339733e7,3.0225908198751488,33.41876484075327,41.54618701918399,-361.92428953160334,16692.80763765506,169.09110273068566,38.4970034316889,2.689521008546649,-634.1702613765015,21231.373617073587,74.07848304504878,-121.3550990507671,-811.504220921234,28081.496757962712,-390.5909634387914,-856.8057001361111,37930.92965393622,-398.45400585324904,49322.50256996164,55555.32388335538,0.24927689386432625,0.029164668217645743,1.0992587170525123,1.2328847637731565e7,3.0440447798855635e6,-37.3993148364388,-1.266170449668579,0.001548435707050899,-0.0033133794308972497,-0.0054537548116165326,-4.650090756561301e-9,0.007024428140882945,0.0002216027074078575,5.819544843091188,0.035863702670405256,4.019420037133866e-5,0.04558916182862859,0.05876278020853727,2.9863411920094696,0.3831974885485003,0.31461946607373525,3.0225908198751488,30.34894515846285,169.09110273068566,19.645782192235785,0.005375337838444009,2.4061738392352994e-5,1.0,10.0,0.0,0.0,-86.77545223985139,-0.01538456919523935,-0.002443990666840247,2366.927476784907,-0.025724560042055034,-0.005248030319024676,-0.18000645891768163,-0.008122093312223813,-0.017268686651319042,-0.06181263929756679,-0.01148979141189524,0.2651389904225601,-6.49557396130068,185.83531452976018,-6403.59238164017,-0.010125704197785822,0.3166522940892773,-8.124887312996478,236.5423828890709,-8255.765148558337,0.37368535262571134,-10.58157149722259,315.8050307775504,-11151.224651165874,-14.037872837471154,435.4594524599051,-15586.201609542528,613.4739930816529,-22351.588515920546,-32658.229216065793
0.08069432784408694,-5.5128192666686715,154.3446138946318,106.57613210994337,8.549993329441646,0.29114586358655514,-574.5107990300436,73.2694828562872,9.638842615249791,119.76477815978924,4.901400987040223,10.344938419801842,0.3950990894092996,2.5961665922040207,4.616809766632936e7,2.920549321220488,33.41980458785374,42.86625529502181,-383.9080665990962,18370.872059230802,163.37759754334348,38.496693296212776,2.6300717462423715,-674.3928051382317,23362.55430567457,74.07018670912346,-125.75417858991102,-862.6851987619345,30894.44060212137,-404.35716756380305,-908.8276129600447,41718.457871287654,-414.66685114047385,54204.46887318221,60905.507458128144,0.24927689388533583,0.02980449463431807,1.0992282998612506,1.232956805807174e7,3.044337953091998e6,-35.81128450518848,-1.2662481390347007,0.0016823610977832254,-0.003506949004830921,-0.005787628116169829,-5.195256263894527e-9,0.0070064484166806095,0.00024161331400205445,5.81853760225679,0.03744772921776042,4.342253607009947e-5,0.04759306936518036,0.061351198392252136,3.063802894917128,0.39605230172502315,0.3255227951969704,2.920549321220488,29.32881804301598,163.37759754334348,18.983508987003425,0.006002020646474605,2.6717537999227472e-5,1.0,10.0,0.0,0.0,-83.08964509227394,-0.016730818316350395,-0.0027205273072152883,2217.759123644543,-0.028276075563134544,-0.005786416875472761,-0.19778017514348756,-0.008846869023380093,-0.01880940585437934,-0.0618454170475483,-0.011980263784149585,0.2854726945911995,-7.1846737354746235,210.62296892125164,-7429.163548250541,-0.010482969524249753,0.34086823769708974,-8.990924805387786,268.2873995747021,-9587.62686261558,0.4015259396947105,-11.7134085027014,358.5575470882893,-12969.577272586052,-15.539156647669413,494.96356149648136,-18159.09643463906,698.0192765648285,-26087.851444871478,-38182.461769732545
0.08209026374707235,-5.495668133279758,147.76926318953554,104.28644287844921,8.549951228388862,0.29614166590770713,-537.6862316809937,73.26897420549848,9.637752748124948,119.74897475168112,4.90117467976818,10.34439141903676,0.3818052869213137,2.4658871204776354,4.310696130563759e7,2.821871449138584,33.42099462465429,44.21986325769592,-406.9775871928665,20211.354785724336,157.852295912188,38.49645425790167,2.552265814974597,-716.8626579197004,25699.271201525946,74.06145252917148,-130.32807889946668,-916.6755321914515,33977.263757287816,-418.63035186694657,-963.3888880083938,45866.62411315452,-430.3897473970394,59542.688417342455,66727.38037741598,0.24927689390882646,0.030458875284202817,1.0991952353244179,1.2330331033199491e7,3.044649285178657e6,-34.28954648439165,-1.266319764136219,0.0018271658880427027,-0.0037105616560838346,-0.006140169861571041,-5.804791167454375e-9,0.006987282965911603,0.00026344127712137305,5.817449641017907,0.03910247064467887,4.691113645338686e-5,0.049685365032975125,0.06405436463591092,3.1426179201172033,0.4093274421895787,0.3368097123989479,2.821871449138584,28.342496332862215,157.852295912188,18.343081510987,0.0066975537936931895,2.9601276287705303e-5,1.0,10.0,0.0,0.0,-79.55756232157623,-0.01818798763862215,-0.0030262515019648375,2077.8843376432133,-0.031079967298045904,-0.006379377379880593,-0.21730227776700575,-0.009632553700969654,-0.020479545277565105,-0.06187976046977387,-0.012480801037051573,0.3071379020502981,-7.940140779466728,238.4658493166078,-8607.781057467284,-0.01083823012129043,0.3666569101964603,-9.940920444420573,303.9785013112607,-11120.244294117256,0.43106079276604087,-12.955307785900157,406.68718973732376,-15066.055312203447,-17.185839791894093,562.0439760399618,-21132.053297370476,793.4438832478477,-30414.6922928161,-44593.16311105817
0.0835110943261706,-5.478508063323564,141.47070058021632,102.0446705596586,8.549905180773527,0.3012219299258634,-503.1668767742682,73.26841483947034,9.636591850573305,119.73206941352818,4.90093313823564,10.343809406370598,0.3689539364270395,2.3420782404882816,4.024735226346875e7,2.7264675129601668,33.4223474867778,45.606662953106984,-431.14621957278786,22228.603199967107,152.51017778778882,38.49629452219648,2.4538994960810157,-761.6543929725157,28259.51328171263,74.05225944086014,-135.08392225162217,-973.5591054730506,37353.2623475691,-433.42749341820263,-1020.5108297202131,50405.946728703406,-445.3732125069032,65374.03999904053,73053.5601440621,0.24927689393508753,0.031128012270310243,1.0991593147400844,1.2331138630119411e7,3.0449797364080395e6,-32.83167940755252,-1.2663853980729032,0.001983616159820737,-0.003924557453149229,-0.0065121436782843625,-6.486204999673861e-9,0.006966867393121456,0.00028724720521036587,5.816279013872388,0.04083073265662319,5.068013341838462e-5,0.051869433703274376,0.06687673541359379,3.222756808774674,0.4230325490130859,0.34849139280521185,2.7264675129601668,27.389080852718248,152.51017778778882,17.723916656252772,0.007468718769953708,3.2717629104458853e-5,1.0,10.0,0.0,0.0,-76.17359319454545,-0.019764027343313877,-0.0033639341908378445,1946.7572202969109,-0.03416004931221976,-0.0070321953762769165,-0.23873639579411549,-0.010483644284514147,-0.022288646404055475,-0.06191573288185927,-0.01299035547820114,0.33019124214126055,-8.767291863725518,269.6943360165161,-9959.944706971663,-0.011189473676900066,0.3940827220614336,-10.981668984984072,344.0479119546576,-12880.910889300321,0.46234034195098594,-14.316173291832287,460.79303257781214,-17479.287481136045,-18.989481408863647,637.5592444320569,-24561.950351651045,900.9973753590693,-35417.990295532756,-52021.825258759054
0.08495672882597712,-5.461345498302842,135.43963702531312,99.85066517123326,8.549854857397584,0.30638576369183224,-470.8214152115647,73.26779998074451,9.63535598808815,119.71399317681575,4.90067551589849,10.343190505158852,0.3565351502852046,2.22446479060559,3.75770675714712e7,2.6342643941439117,33.42387593550113,47.025925298777935,-456.4166946031079,24437.620777412925,147.34715116401466,38.496222593339105,2.3326018726669213,-808.8296063812011,31062.049836064987,74.04258709848521,-140.02824342048262,-1033.401582168258,41046.65946291814,-448.7632829828631,-1080.1872818137504,55368.00168817474,-459.3240389678035,71736.2586009737,79916.06742117694,0.24927689396443584,0.03181198394288985,1.0991203230588553,1.233199281233473e7,3.045330235257563e6,-31.435557393149203,-1.2664450967450271,0.002152486386950736,-0.004149226684354091,-0.006904240857846635,-7.247716599578577e-9,0.006945138113489564,0.00031320030504457377,5.815023916718608,0.04263507830861756,5.475033038397195e-5,0.05414833537271748,0.06982235582987081,3.304172565964694,0.43717466800994587,0.3605770234483422,2.6342643941439117,26.46783765369977,147.34715116401466,17.125538807267805,0.008322685417230635,3.606669115311486e-5,1.0,10.0,0.0,0.0,-72.93281189174061,-0.021466994966144196,-0.003736497423647282,1823.8806201689736,-0.03754154934848279,-0.007750490139150561,-0.2622556226687154,-0.011404723380019886,-0.024246428830761474,-0.06195339123606931,-0.0135076330794128,0.35468368743586787,-9.671556977924434,304.66066156072293,-11508.178527523694,-0.011534412133048948,0.42320286383246575,-12.120120535641853,388.95745523141153,-14899.70094151844,0.49540342907543333,-15.805101116077047,521.5169478529278,-20252.011495889834,-20.961827190929323,722.4316741980551,-28511.991737022003,1022.0245709064415,-41193.57001333723,-60615.68186626285
0.08642732086847496,-5.444183712955653,129.6658350435671,97.70383316953784,8.549799897829393,0.3116330979970485,-440.5189409657153,73.26712433220001,9.634040848606737,119.69467024072179,4.900400890919632,10.342532659423995,0.34453670943967296,2.112758373898221,3.508405725027365e7,2.5451716850216277,33.42559340147502,48.4770279871664,-482.7887804266508,26854.83339671917,142.358156021345,38.4962471701374,2.1857907609908276,-858.4517984150851,34127.39293698426,74.0324125321689,-145.1686969690266,-1096.2690869234302,45083.854395696384,-464.65541342284416,-1142.4023840836046,60787.066219849024,-471.90605653605587,78669.95861479732,87348.26720631214,0.2492768939972282,0.03251098399991822,1.0990780256311226,1.2332895723651329e7,3.0457017951287013e6,-30.09883292332715,-1.266498921843986,0.0023346153789479533,-0.004384883344735647,-0.007317208694670791,-8.098584392138045e-9,0.006922025011714111,0.0003414877945160796,5.813682267599812,0.044518445245848554,5.914461946881517e-5,0.05652558355015649,0.07289586610078116,3.386829434405093,0.45176314014322233,0.37307797821913175,2.5451716850216277,25.577859608246925,142.358156021345,16.547360082147083,0.009267310596145287,3.9643870300241006e-5,1.0,10.0,0.0,0.0,-69.82977723381919,-0.02330561991284154,-0.004147145332249894,1708.7587385220754,-0.041252339002327026,-0.008540481983650056,-0.2880510226459508,-0.012400767093371116,-0.026363443859263917,-0.06199279877521281,-0.014031267805605622,0.38066827303066825,-10.658768757484264,343.7512688902626,-13277.691931419775,-0.011870597909097877,0.4540764285574886,-13.363745239517456,439.2146087111179,-17210.356406079405,0.5302873553611396,-17.431851864326074,589.5656167096174,-23432.34333343015,-23.115421083684062,817.6784968863676,-33053.60032247558,1158.010303565692,-47850.093516602414,-70542.17770449436
0.08792218912628835,-5.427035343680125,124.14230016165816,95.60469994396595,8.54973995098155,0.3169608336107759,-412.1506598502282,73.26638255889213,9.632642722936172,119.6740322981483,4.900108471912852,10.341834124709365,0.33295278703297465,2.006738215252704,3.275820092827926e7,2.4591464668573186,33.42751262955051,49.95838227227639,-510.2387690868847,29496.3068937052,137.54079177623893,38.49637704436833,2.01077955246853,-910.5483457962247,37475.52604813515,74.02171764832133,-150.51026054567444,-1162.1798208677333,49490.40936004884,-481.1128361414519,-1207.0817814035959,66696.0348504216,-482.72672517957614,86213.3142878691,95378.89927005999,0.24927689403384,0.03322480755166103,1.0990321996572952,1.2333849010833023e7,3.0460952358470215e6,-28.819907377354163,-1.266546902208663,0.0025307694299561917,-0.004631687188557081,-0.007751538726512233,-9.048550530604294e-9,0.00689746865152432,0.0003722944987391744,5.812252706022335,0.0464827499847232,6.388475058134243e-5,0.059003382297825244,0.07610022260812288,3.4706422169081836,0.466798803366238,0.38599856842648345,2.4591464668573186,24.718713454034923,137.54079177623893,15.98910071526229,0.010310442325402253,4.34357837354677e-5,1.0,10.0,0.0,0.0,-66.86078572537053,-0.025287922084505376,-0.004599062779533746,1600.9795870570258,-0.04532025709583949,-0.009408426683663281,-0.3163129705164798,-0.013476399323881394,-0.028649488741199217,-0.06203399560990669,-0.01455943203746356,0.4081802010954577,-11.734409066538028,387.3580816923444,-15295.193960782944,-0.012195174208456594,0.48674071487299286,-14.719584240938943,495.33574998771655,-19848.765368104716,0.5670007868921896,-19.20560375898028,665.6610595402516,-27071.738689339494,-25.461938611273354,924.3430044268177,-38263.598482863454,1310.481354200676,-55505.06337879361,-81983.18616809022
0.08944197720714178,-5.409897436853763,118.85712404343529,93.55183322531936,8.549674590268147,0.3223705398168072,-385.5874286300618,73.26556822114718,9.631156522704979,119.65198922747246,4.899797184642463,10.341092477972941,0.321766900907556,1.9060939924508546,3.0587814583273374e7,2.3760667169358833,33.42964828696765,51.46956325268208,-538.7576887663357,32381.486699077483,132.88822822578956,38.496621159872824,1.8045333420330014,-965.1834859635769,41130.631913972175,74.01047393590939,-156.06288568161432,-1231.1962046073456,54297.24782105852,-498.1593484440582,-1274.1822485203866,73134.68760530632,-491.3490504850187,94412.5127721152,104042.91987606726,0.24927689407472006,0.03395388039870847,1.0989825694463864,1.2334855172779905e7,3.0465117403381485e6,-27.59604258599078,-1.2665891065159605,0.0027419183459701816,-0.00488999248546096,-0.008208079931560561,-1.0109259086113326e-8,0.006871385438459466,0.000405847012003916,5.810732566310018,0.048531694375174114,6.899807530117048e-5,0.06158616556903874,0.07944127513617523,3.555597924910252,0.48229561394810944,0.3993546005759841,2.3760667169358833,23.88917537239022,132.88822822578956,15.449967526378598,0.011461392292787434,4.742394285980733e-5,1.0,10.0,0.0,0.0,-64.01948770621631,-0.027424000690883986,-0.005096055399051781,1500.0536900248749,-0.04977892888138147,-0.01036186110895311,-0.347271525973901,-0.014637407309375898,-0.031116826776287094,-0.06207705732188927,-0.015090596487421695,0.43727534135590584,-12.905105357834515,435.939948033822,-17591.84258507719,-0.01250534803964591,0.5212568825493966,-16.196135437861024,557.9254045078965,-22856.84753697695,0.6055747914880287,-21.137413002000436,750.6483505547315,-31230.41177192388,-28.015423802716228,1043.6458500222661,-44232.063200525416,1481.2228492707225,-64296.5072896489,-95152.65935248887
0.09098420451483213,-5.392801637845554,113.80903800325922,91.54786740544773,8.549603505102098,0.3278526160767502,-360.75796646704885,73.26467614212756,9.629580140123704,119.62849368149375,4.899466586205774,10.340306793579929,0.31098479493616876,1.810722212572946,2.856603764729422e7,2.2959755221678786,33.432010621119225,53.00688385346727,-568.2668336340556,35524.74785263406,128.40288176207477,38.49698781110815,1.5642730308194484,-1022.2970608438347,45110.374019157556,73.99867536413183,-161.82523330485446,-1303.2209580732329,59526.531476963646,-515.7836596860078,-1343.4925046454523,80130.72391095357,-497.26234672873346,103297.48835594793,113355.54189103867,0.24927689412027368,0.03469712453327404,1.0989289519889187,1.2335914604930144e7,3.0469516313178604e6,-26.42696254378238,-1.2666255184231456,0.002968614840652507,-0.0051595881681845545,-0.008686695761759877,-1.1291230423853436e-8,0.00684374410643894,0.0004423159641168748,5.809122327503146,0.05066476200054779,7.450258899065921e-5,0.06427302815225641,0.08291797595023313,3.6415066697995946,0.4982351696447057,0.4131341989252161,2.2959755221678786,23.089669456793036,128.40288176207477,14.9302387116475,0.012727561412933592,5.1571179077006667e-5,1.0,10.0,0.0,0.0,-61.30524902443386,-0.029719755613438485,-0.005641094704628319,1405.7112603189225,-0.05465476907039177,-0.011406828593267877,-0.3811061292209853,-0.015887331805886598,-0.03377293986465055,-0.06212196860593576,-0.015621974917835915,0.4679444283756283,-14.175175564330136,489.88013828436897,-20196.6177483833,-0.01279748369197511,0.5576081023391355,-17.798995160863242,627.4928247794371,-26273.904708619564,0.6459486964989636,-23.234504218807793,845.2468055656759,-35965.44001160322,-30.784722368367387,1176.6360505826153,-51045.357727510534,1671.778816123132,-74358.13501973177,-110259.60731075786
0.09098420451483213,-5.392801637845554,113.80903800325922,91.54786740544773,8.549603505102098,0.3278526160767502,-360.75796646704885,73.26467614212756,9.629580140123704,119.62849368149375,4.899466586205774,10.340306793579929,0.31098479493616876,1.810722212572946,2.856603764729422e7,2.2959755221678786,33.432010621119225,53.00688385346727,-568.2668336340556,35524.74785263406,128.40288176207477,38.49698781110815,1.5642730308194484,-1022.2970608438347,45110.374019157556,73.99867536413183,-161.82523330485446,-1303.2209580732329,59526.531476963646,-515.7836596860078,-1343.4925046454523,80130.72391095357,-497.26234672873346,103297.48835594793,113355.54189103867,0.24927689412027368,0.03469712453327404,1.0989289519889187,1.2335914604930144e7,3.0469516313178604e6,-26.42696254378238,-1.2666255184231456,0.002968614840652507,-0.0051595881681845545,-0.008686695761759877,-1.1291230423853436e-8,0.00684374410643894,0.0004423159641168748,5.809122327503146,0.05066476200054779,7.450258899065921e-5,0.06427302815225641,0.08291797595023313,3.6415066697995946,0.4982351696447057,0.4131341989252161,2.2959755221678786,23.089669456793036,128.40288176207477,14.9302387116475,0.012727561412933592,5.1571179077006667e-5,1.0,10.0,0.0,0.0,-61.30524902443386,-0.029719755613438485,-0.005641094704628319,1405.7112603189225,-0.05465476907039177,-0.011406828593267877,-0.3811061292209853,-0.015887331805886598,-0.03377293986465055,-0.06212196860593576,-0.015621974917835915,0.4679444283756283,-14.175175564330136,489.88013828436897,-20196.6177483833,-0.01279748369197511,0.5576081023391355,-17.798995160863242,627.4928247794371,-26273.904708619564,0.6459486964989636,-23.234504218807793,845.2468055656759,-35965.44001160322,-30.784722368367387,1176.6360505826153,-51045.357727510534,1671.778816123132,-74358.13501973177,-110259.60731075786
0.09255230740965868,-5.375713582334606,108.977419057714,89.58765563687679,8.549526089819613,0.33341843682771827,-337.50032518695537,73.26369723369936,9.627905298378034,119.60340474443511,4.899114947828322,10.33947308250484,0.3005705158004787,1.7201583205657085,2.667872137065213e7,2.2186062615907476,33.4346189794636,54.572396662169815,-598.7888381893946,38953.57093599006,124.06982436486156,38.49748655935298,1.28610203518013,-1082.0357060573053,49448.89528767799,73.98626966901772,-167.81828822998892,-1378.4146247232031,65221.85169483915,-534.0422710461969,-1415.0346342655712,87740.10394045741,-499.9152067046646,112933.04248865602,123365.50612165149,0.24927689417112908,0.03545631072961406,1.098870946731672,1.2337031751563951e7,3.0474169246459673e6,-25.30790743510521,-1.2666562580240592,0.003212306089899565,-0.005441264592950901,-0.009189043478574084,-1.2610766732059227e-8,0.00681440524168367,0.000482027616239043,5.807416262851683,0.05288965040627053,8.04388465889595e-5,0.06707338618771749,0.0865426432025471,3.728507119761326,0.5146600317520097,0.4273783985628586,2.2186062615907476,22.317527606090447,124.06982436486156,14.428182636103253,0.014121744820027836,5.584351197284568e-5,1.0,10.0,0.0,0.0,-58.707024883916375,-0.03219016674670615,-0.0062394669262589575,1317.3378667045845,-0.059995229801704235,-0.01255393607256361,-0.4181415683538211,-0.017234698189720052,-0.03663589370574138,-0.062168884720779485,-0.0161526446171587,0.500290722031123,-15.553946687833655,549.797012186524,-23151.398775940263,-0.01306884014477026,0.595910092787372,-19.540092750123705,704.8527811374636,-30156.43012334162,0.688203799360011,-25.51234338466145,950.5951156858645,-41358.27654452508,-33.78940317427847,1324.9574554317962,-58825.82339191808,1884.5501632923886,-85878.10423936273,-127596.52021205315
0.0941370638451053,-5.358735706287838,104.38004246681322,87.68161005102768,8.549442357059974,0.33903441317757,-315.84090147170235,73.26263002594992,9.626137335268629,119.5767841657344,4.898743409004684,10.338594141144227,0.29057068965073823,1.6346607381694591,2.4927080705772713e7,2.144305856876844,33.43747100082232,56.15536117893217,-630.086124352804,42668.09490731663,119.90848988913595,38.49812234496394,0.9682801188058515,-1144.0460032758187,54145.62368349223,73.97330491048356,-174.01448280810556,-1456.3055954082702,71380.99263939456,-552.8434996547527,-1488.216148350391,95957.15697293346,-498.679245471733,123304.88197542574,134036.3162589312,0.24927689422754096,0.03622706920631419,1.0988086202061274,1.2338201902006779e7,3.0479058308215463e6,-24.24300957485744,-1.2666812081311145,0.003472455881810693,-0.00573348210629372,-0.009712634154849095,-1.4074480348483984e-8,0.006783467823586952,0.0005249958889840774,5.805622571979697,0.05519596667296352,8.679992150234842e-5,0.06997386673852689,0.09029810499935373,3.8160334002803658,0.5314790186230544,0.442012393834473,2.144305856876844,21.57620387464785,119.90848988913595,13.94604891582534,0.01564568373947411,6.015745553502184e-5,1.0,10.0,0.0,0.0,-56.23441593607167,-0.0348301203565109,-0.0068917159643456915,1235.0346166353233,-0.06580586348962228,-0.013804841095357923,-0.4584114474045249,-0.018677108757454784,-0.039700535088291154,-0.062217576788063556,-0.01667726266872487,0.5341475809723492,-17.03946575465261,615.8372039850758,-26476.218009733384,-0.013314348163367313,0.635958210561466,-21.417120077286665,790.2131266193217,-34532.48429086525,0.7320633204543245,-27.96771698210814,1067.0089765459963,-47451.44388929587,-37.0242239037927,1489.099743552136,-67640.5536400718,2120.285446076367,-98964.1052743394,-147336.5212653959
0.09575433938822062,-5.341701605520876,99.9622789796141,85.80997315121255,8.549350964311694,0.34475578605706003,-295.4696173006308,73.26145551297971,9.624253398861809,119.54826724793654,4.898347195089664,10.337658765098297,0.28087399157238035,1.5531464721258177,2.3285209833312143e7,2.072247639592899,33.440609595478335,57.76993031844711,-662.4027811591458,46728.65045905957,115.87258302138494,38.49891001494691,0.6037898127362683,-1208.9427482137958,59275.9388036152,73.95962233627557,-180.48471461522348,-1537.6346018368747,78101.03047271221,-572.3938450386034,-1563.5646208129858,104908.11739636108,-492.8273366257469,134563.82150606142,145497.27943853097,0.2492768942907207,0.03701723282723697,1.0987410359801184,1.233943888374726e7,3.048424320627156e6,-23.219628639153434,-1.2667006352571235,0.003752684206374612,-0.006039294640311646,-0.010263229974175123,-1.571380824996145e-8,0.006750537587920758,0.0005719359403168943,5.803720951788454,0.057609921394490816,9.368156089579323e-5,0.07300709854854479,0.0942267640096646,3.9049067725438324,0.548867629412314,0.45719361117514046,2.072247639592899,20.857442634984185,115.87258302138494,13.478471703584512,0.017325925529260766,6.447937380108704e-5,1.0,10.0,0.0,0.0,-53.85807738550987,-0.037676703029803624,-0.007609001134754385,1157.6239366003574,-0.07218726198566756,-0.015181730101956979,-0.502607212864175,-0.020235274668628473,-0.04301079757050246,-0.06226858601104115,-0.017198596074175513,0.5698792680108064,-18.653492390635726,689.2278362039423,-30247.357911742864,-0.013532559766536912,0.6781747422221363,-23.45774150349392,885.1810400021154,-39504.508015606785,0.7779304202235295,-30.636551869002695,1196.7169286665505,-54391.738234051714,-40.53528502202302,1672.2554165175984,-77708.64351462005,2383.6190020066906,-113951.15171818876,-169997.7950649711
0.09736637760361674,-5.325006600624089,95.81388383541459,84.01434370238073,8.549253643419036,0.35044815030417714,-276.7433770340584,73.26019406021895,9.622293844381051,119.5184460232762,4.89793483761254,10.336687130212232,0.2716862623427479,1.477196645561393,2.1781007365213655e7,2.0039619695032953,33.44397097666883,59.376618158063366,-694.8950715237398,51058.97629176977,112.0478245786478,38.4998364423696,0.19796453253369448,-1275.1586852387647,64742.53106848444,73.9455205697767,-187.08401127978408,-1620.4064496286107,85252.61851557951,-592.2479986027065,-1639.0679045038396,114417.228023158,-481.80981039804857,146479.8891605856,157487.48148927692,0.24927689435977798,0.03780839812127991,1.0986695308951697,1.2340715031388642e7,3.048960966263777e6,-22.258570369243046,-1.2667142096673472,0.004047180095107081,-0.006351502246838954,-0.01082811848362063,-1.750565572195815e-8,0.006716324637848155,0.0006219893019585722,5.801754815775578,0.060077091264141784,0.00010094853885713407,0.07610439249148351,0.09823979124525135,3.9929981695269663,0.5664211531371227,0.47257281139729207,2.0039619695032953,20.176496914604282,112.0478245786478,13.035379540622364,0.01913240991563775,6.86140759835772e-5,1.0,10.0,0.0,0.0,-51.62632832338483,-0.04067118651810099,-0.00837834179723792,1086.4626824007987,-0.0790258360385254,-0.016660605860315272,-0.5499365106194525,-0.021877474556387194,-0.046499215663358545,-0.062320746824629264,-0.017702145584321215,0.6066473985188905,-20.363269263008558,768.7212313000629,-34414.752312819546,-0.013714964987329933,0.7215606544096985,-25.62068770732443,988.1625318314899,-45008.5972264777,0.8246622477728658,-33.46455377589381,1337.5769919569811,-62094.25000749454,-44.249826035470825,1871.4472242656702,-88913.8622839779,2670.313834796805,-130676.25549129915,-195346.95904714835
0.09905614009808192,-5.3078007914281375,91.7185702254732,82.20306757439752,8.549144683646244,0.3564030800240161,-258.64793535617196,73.25876900621348,9.620150509879217,119.48564679106731,4.89748362502178,10.335625812094081,0.2625337481997117,1.4028033584585462,2.033238899269828e7,1.93592812651959,33.44774748541258,61.055981469853116,-729.1382020812899,55914.19075364942,108.2370159522947,38.50096022165208,-0.2753663963353158,-1346.0942028406528,70866.110648669,73.930231546202,-194.16484840893085,-1708.8263245369064,93252.65956513026,-613.4548977032099,-1718.3210007781518,125033.91772939441,-464.0456060532988,159729.01451302978,170649.07531435168,0.24927689443919723,0.03864147467753725,1.0985899888663115,1.2342099051193098e7,3.0495449173180196e6,-21.309737416214716,-1.2667225050595716,0.004372515694230869,-0.006686373940232769,-0.011437129315769196,-1.9566390030660554e-8,0.006678946893056014,0.0006781352202761848,5.7996189321639005,0.06272905486841687,0.00010902003249150551,0.07943047204970892,0.1025508227159117,4.084773206991237,0.5850547659704965,0.48895824073677374,1.93592812651959,19.498253158885284,108.2370159522947,12.593925499596448,0.021173689892724955,7.264366961924288e-5,1.0,10.0,0.0,0.0,-49.4228353431388,-0.04398251946874226,-0.00924576349058047,1017.6971182860389,-0.0867331115164966,-0.018331183266215682,-0.6032395493968259,-0.023696973019024233,-0.05036379905289505,-0.06237682297390345,-0.018210560181660437,0.6463811187756326,-22.266181419757633,859.186106300635,-39252.88398028316,-0.013865708887835778,0.7683800616619798,-28.029357625933805,1105.492801123801,-51410.140354161704,0.8746140127852703,-36.61260682427576,1498.3019667874003,-71076.14116408987,-48.37728012558878,2099.0595092392978,-102017.96939435655,2998.2514153284037,-150289.9840932369,-225145.38875133995
0.10081096695579927,-5.290240403652384,87.71924625597461,80.39471584605988,8.549023694540391,0.3625736690004348,-241.36003317967806,73.25717137408078,9.617826030472454,119.44986765432431,4.896994171901199,10.334476434082596,0.25351252444877503,1.3307347208470455,1.895321511661843e7,1.868860051103158,33.45194659409317,62.79264355511192,-764.7610849430454,61313.2496723782,104.48013877110886,38.50229330100935,-0.821509372983464,-1421.2791191570816,77668.58660335037,73.91379198121908,-201.69817202007064,-1802.2386017129588,102125.832727361,-635.9090170920134,-1800.3646240617634,136783.66150025168,-438.0899165419531,174324.34870743146,184938.65020646877,0.24927689452990087,0.03951065340658335,1.0985022430799887,1.2343586577759396e7,3.050174735885483e6,-20.383076004370015,-1.2667249615474574,0.004728809551086325,-0.0070420161414955365,-0.012087450086212603,-2.1919959509191617e-8,0.006638459641817205,0.0007406356191623816,5.797320379269373,0.06555492639023835,0.00011791384878088508,0.08297096226299236,0.1071415599835428,4.17943032753662,0.6046545462336365,0.5062606687094747,1.868860051103158,18.829834908691485,104.48013877110886,12.158740509642826,0.0234608758610329,7.634392294671265e-5,1.0,10.0,0.0,0.0,-47.27068962684341,-0.04761257764822114,-0.010215691981416263,951.9992366644843,-0.09535171669531421,-0.020203762353224682,-0.6627995084954812,-0.02569571891653536,-0.05460852857527665,-0.06243656139642324,-0.018715110666365935,0.688885182463471,-24.364827562754357,961.2498820449803,-44823.01517711465,-0.013975277603255475,0.8183843316956396,-30.68733516392854,1238.025509193084,-58794.286692921174,0.9273931323406206,-40.08470944464269,1680.128506510806,-81465.19259847535,-52.92008606799919,2356.9330118777048,-117220.78448855845,3370.1616947947323,-173110.61902234124,-259901.3078118899
0.10262361455228039,-5.272419484954245,83.83878778448158,78.60020222130346,8.54888999592832,0.36893213161896427,-224.95626732904415,73.25538788909944,9.615317442498068,119.4110190405436,4.896465946000548,10.333237856619244,0.24467645573145783,1.2613770818771326,1.764919027272137e7,1.8031582685156202,33.45658306592415,64.57622918739213,-801.4590985684197,67288.11818571674,100.79962376877863,38.50384771392212,-1.4469892379916127,-1500.4006054778076,85187.89586151364,73.89619572823706,-209.67525952325167,-1900.1774262952842,111916.99985742704,-659.5660239651138,-1884.380867826644,149717.34806778774,-402.3421196794708,190307.52053320286,200331.80994273623,0.24927689463311117,0.0404127173097312,1.0984059200933922,1.2345176756705524e7,3.050850468997154e6,-19.483893136045335,-1.266721177867856,0.005116988039567497,-0.007417356174651615,-0.012777760377530064,-2.459809658752009e-8,0.006594820312416184,0.0008099175305177726,5.7948608019651555,0.06855121222360883,0.00012766993690592956,0.08672073197660471,0.11200569006373315,4.27646640061204,0.6251610723543254,0.5244384288332259,1.8031582685156202,18.175234599426485,100.79962376877863,11.732421399800018,0.02601046841705616,7.944780210295045e-5,1.0,10.0,0.0,0.0,-45.182212028846216,-0.05157145524521431,-0.011294894125112954,889.6604768433144,-0.10494659744168609,-0.022293601689208763,-0.7290522844743501,-0.02788025594343567,-0.05924711592126186,-0.062499858120731985,-0.019208538646203588,0.7340532349087157,-26.66617507519198,1075.7803939177377,-51202.43255529667,-0.01403471649901904,0.8714277659043379,-33.60372430100371,1386.9304937314719,-67268.13689396513,0.9827067926792618,-43.891870719263,1884.732293637467,-93421.50991264952,-57.88931523690829,2647.536343496095,-134771.77152946912,3789.6773922803077,-199534.2743035552,-300245.4857895102
0.10262361455228039,-5.272419484954245,83.83878778448158,78.60020222130346,8.54888999592832,0.36893213161896427,-224.95626732904415,73.25538788909944,9.615317442498068,119.4110190405436,4.896465946000548,10.333237856619244,0.24467645573145783,1.2613770818771326,1.764919027272137e7,1.8031582685156202,33.45658306592415,64.57622918739213,-801.4590985684197,67288.11818571674,100.79962376877863,38.50384771392212,-1.4469892379916127,-1500.4006054778076,85187.89586151364,73.89619572823706,-209.67525952325167,-1900.1774262952842,111916.99985742704,-659.5660239651138,-1884.380867826644,149717.34806778774,-402.3421196794708,190307.52053320286,200331.80994273623,0.24927689463311117,0.0404127173097312,1.0984059200933922,1.2345176756705524e7,3.050850468997154e6,-19.483893136045335,-1.266721177867856,0.005116988039567497,-0.007417356174651615,-0.012777760377530064,-2.459809658752009e-8,0.006594820312416184,0.0008099175305177726,5.7948608019651555,0.06855121222360883,0.00012766993690592956,0.08672073197660471,0.11200569006373315,4.27646640061204,0.6251610723543254,0.5244384288332259,1.8031582685156202,18.175234599426485,100.79962376877863,11.732421399800018,0.02601046841705616,7.944780210295045e-5,1.0,10.0,0.0,0.0,-45.182212028846216,-0.05157145524521431,-0.011294894125112954,889.6604768433144,-0.10494659744168609,-0.022293601689208763,-0.7290522844743501,-0.02788025594343567,-0.05924711592126186,-0.062499858120731985,-0.019208538646203588,0.7340532349087157,-26.66617507519198,1075.7803939177377,-51202.43255529667,-0.01403471649901904,0.8714277659043379,-33.60372430100371,1386.9304937314719,-67268.13689396513,0.9827067926792618,-43.891870719263,1884.732293637467,-93421.50991264952,-57.88931523690829,2647.536343496095,-134771.77152946912,3789.6773922803077,-199534.2743035552,-300245.4857895102
0.10448971938834103,-5.254398865029737,80.08932846982594,76.82631728176761,8.54874271919527,0.3754607545869799,-209.46068738614562,73.25340213882247,9.612618584014019,119.36895874845405,4.895897774324991,10.331907378621768,0.23605668626273515,1.1949132497447015,1.6421762315828383e7,1.7390546335004229,33.46167539723987,66.39883296107257,-838.9431193340748,73879.3437018761,97.20845644757777,38.50563507282596,-2.1592580208422913,-1583.2091661884574,93472.30696712027,73.87741188270101,-218.09861291268922,-2002.2467633830813,122683.54010889055,-684.4146924530006,-1969.571196207696,163900.6998977502,-355.0086640408803,207734.4515776548,216806.2324699034,0.24927689475030668,0.04134582867562261,1.098300517988907,1.234687058464883e7,3.0515729649222554e6,-18.615007669451316,-1.2667108309536044,0.005538445043129257,-0.007811706636563108,-0.013507466518701394,-2.7639188334407043e-8,0.006547930681355307,0.0008865240622638413,5.792238861840747,0.07171845510663631,0.00013834247126589663,0.09067965370589208,0.11714340342341342,4.375534807461525,0.6465437593906951,0.5434753767921465,1.7390546335004229,17.536759055643895,97.20845644757777,11.316470206317764,0.028842581450203283,8.16264458565593e-5,1.0,10.0,0.0,0.0,-43.16394680333997,-0.05587402364006386,-0.012491721141601065,830.772565907858,-0.11559846397346593,-0.024619545991252257,-0.802540620076449,-0.03025987012832236,-0.06429906019784175,-0.06256668721985081,-0.019684147097600902,0.7818187405393358,-29.179641380381362,1203.8119805521405,-58481.537529979265,-0.014035070278410893,0.9274090492443607,-36.79072389483518,1553.5991223722426,-76957.08329729567,1.040294634572465,-48.04888983077626,2114.0999582417962,-107132.77032812618,-63.30029352977016,2973.786130439202,-154963.72426438547,4261.073938767685,-230026.3104115753,-346919.1928282278
0.10640706615952647,-5.23621556655997,76.47592003464158,75.07701242317098,8.548580810599267,0.38214923443971727,-194.86462052257906,73.25119444820591,9.60972047570844,119.3234963404201,4.895287926030499,10.330480936449597,0.2276690863595279,1.1313943452421609,1.5269757399433333e7,1.676667605813837,33.46724549222946,68.25426281338352,-876.9221741196122,81135.98978748354,93.71327205586665,38.50766676225567,-2.966789741035816,-1669.4929556977752,102580.20968567336,73.85738807133568,-226.97990879400265,-2108.0858157919038,134494.8227003632,-710.4701671212696,-2055.11231438877,179413.115828504,-294.0548826946096,226672.82981575612,234336.06260420996,0.24927689488325142,0.042309192237970195,1.0981854122566848,1.2348670570682095e7,3.052343743392655e6,-17.777597652624266,-1.2666936297238816,0.005994999734759709,-0.008224655428467325,-0.014276522389968134,-3.108903875747821e-8,0.006497643826277922,0.0009711165650888896,5.7894506744743675,0.07506049717438973,0.00014999935153095994,0.09485165308596004,0.12256017263876434,4.476402838568629,0.6687942581904778,0.5633754606668737,1.676667605813837,16.915582014185656,93.71327205586665,10.911652883070197,0.03198096157949788,8.247112386014553e-5,1.0,10.0,0.0,0.0,-41.21862834292462,-0.06053951748636695,-0.01381612193950124,775.3028415071582,-0.12740416594634574,-0.027204155359662315,-0.883916124137933,-0.03284639836182324,-0.06978923147602392,-0.06263708475759175,-0.0201354607255636,0.8321435357381326,-31.916874758865085,1346.5502407682382,-66765.13744775577,-0.013967069691952778,0.9862570716898325,-40.2633494475771,1739.651563988849,-88006.72517425448,1.0999092071265106,-52.57393025452674,2370.540225646282,-122817.32267030783,-69.17186700164427,3339.063593468282,-178137.9598698834,4789.290883382429,-265130.0350668292,-400788.4479766754
0.10837360391319081,-5.217902999518942,73.00153943479592,73.35555383290504,8.548403163837952,0.38898768667627975,-181.14960885084898,73.24874352839532,9.606613903822602,119.2744324781668,4.894634659810745,10.32895438329944,0.21952529686925332,1.0708319136740359,1.4191227094839923e7,1.6160843382143055,33.47331380591587,70.13608226920331,-915.0599180829179,89109.77019379887,90.31895350655967,38.50995225946166,-3.878486393805618,-1758.9896100357064,112572.617961175,73.83606857021252,-236.3315790744992,-2217.2583479731506,147422.21566145302,-737.748816682339,-2140.053821904667,196334.05967400488,-217.21480975483883,247184.34464135647,252872.15257570017,0.24927689503391753,0.04330207577112048,1.098059952482745,1.2350579056300703e7,3.0531642864334164e6,-16.972360251392153,-1.266669302638146,0.006488498591259556,-0.008655656992598133,-0.015084685324366336,-3.499885884028968e-8,0.006443809224223733,0.0010644096585415463,5.786492337305417,0.07858132988401227,0.00016271256439110367,0.0992407538471654,0.12826162576054997,4.578844769112378,0.6919044356363662,0.5841433249416776,1.6160843382143055,16.31256263909702,90.31895350655967,10.518531967758381,0.03545045545166814,8.147268590270992e-5,1.0,10.0,0.0,0.0,-39.347874819490826,-0.06558747676569301,-0.01527858631894113,723.1814145274611,-0.1404675837735093,-0.030071754799863962,-0.973875936312082,-0.03565201108063391,-0.07574315387303468,-0.0627110817750697,-0.020555652377315884,0.8849690805950562,-34.88936000400676,1505.2595565763054,-76166.83697648802,-0.01382099546828239,1.0478732590589839,-44.036390086991325,1946.7909721339736,-100575.58071326138,1.1612533965065728,-57.48448287855777,2656.4833739828277,-140714.22027162186,-75.52097252701097,3746.928432222172,-204670.2004868961,5379.513559126139,-305446.12814563815,-462813.25126577925
0.11038971709917438,-5.199470565248762,69.66376782426175,71.66272234359104,8.548208393590004,0.3959744945612454,-168.27577738241274,73.2460231951026,9.603285597188421,119.22149759317348,4.893935424699146,10.32732161666022,0.2116246163163216,1.0131423145258078,1.3182553176604332e7,1.5573002905334636,33.47990672405304,72.03975199153761,-953.0133857973449,97865.2890707917,87.0252475417316,38.51250186587349,-4.904878138560636,-1851.4868311205935,123525.85441710547,73.8133680979808,-246.17804864763727,-2329.373088737493,161555.1996048968,-766.3007357071132,-2223.4003805655993,214763.61313394003,-121.85859450162664,269348.3531557944,272359.8597405566,0.2492768952047098,0.04432496624936513,1.0979233041360752,1.235260050291893e7,3.0540370292536956e6,-16.19874180061212,-1.266637552195824,0.007021425953959866,-0.009104530671658284,-0.01593246305834411,-3.943109759488147e-8,0.006386206766048112,0.0011672949459433347,5.7833563120417315,0.08228933405861288,0.0001765744132318664,0.10385634513147904,0.13426039432231687,4.6827592923412205,0.7158936784107773,0.6058090136775514,1.5573002905334636,15.727645120101382,87.0252475417316,10.137074739169604,0.03928143595223878,7.799768659928183e-5,1.0,10.0,0.0,0.0,-37.55039890859513,-0.07104399537791985,-0.016892028565819183,674.2569626763654,-0.15491681627848514,-0.03325225020813595,-1.0732805242684895,-0.03869271515258775,-0.08219442777011046,-0.06278879265219742,-0.02093795707393135,0.940278114790086,-38.11205820082564,1681.4676118138361,-86822.03925003068,-0.013586380637683101,1.1122028777348305,-48.12901861780273,2177.0709700433367,-114852.66502454376,1.224047749026227,-62.803283245558816,2974.8502683514316,-161108.62865921285,-82.37007821766173,4201.643588516452,-235008.8461062361,6037.925680142486,-351691.58275330963,-534138.9525962798
0.11245311981672114,-5.180951130480792,66.4638961631221,70.0012880298125,8.547995302733522,0.4030985556835845,-156.21819586623067,73.2430087069768,9.599726375267164,119.16448032593122,4.893188577462146,10.325578582815936,0.20397525757893306,0.9583060816077199,1.2241312321261592e7,1.5003773569196692,33.48704032712598,73.95776141638893,-990.3301805393105,107459.12895596384,83.83562411834394,38.51532037920477,-6.055706388600794,-1946.584409538781,135505.21020720864,73.78922743783944,-256.5313162725477,-2443.792454418313,176967.02252268224,-796.1385947285512,-2303.8807657956336,234777.036461513,-5.180235695999204,293205.7174200351,292685.2734681293,0.24927689539809525,0.0453769900152823,1.097774778413381,1.2354736468996812e7,3.0549632008095603e6,-15.457048082683972,-1.2665981172793073,0.007595603553471825,-0.009570323002275734,-0.016818980726328824,-4.4449833235381953e-8,0.0063246881276618,0.0012805999317781962,5.780039141322609,0.08618809204239751,0.00019166428847442176,0.10870172244580376,0.14056122728956819,4.787904419567916,0.7407487152607831,0.6283738496320417,1.5003773569196692,15.161432709482952,83.83562411834394,9.767679307333005,0.043500618351678816,7.126915473184924e-5,1.0,10.0,0.0,0.0,-35.82691043670293,-0.07692841007289317,-0.01866794039949301,628.4349181138011,-0.17087015303833808,-0.036773689659971374,-1.1829189161235678,-0.04198097230052125,-0.08916905490058119,-0.06287022161582387,-0.021274609195691054,0.9979551669079695,-41.59550038727798,1876.5456171355802,-98863.63026681877,-0.013252439695776257,1.179072045378235,-52.554738800732196,2432.3476454982656,-131025.1344461506,1.2878668343138546,-68.54514713934587,3328.294264821374,-184286.03096996172,-89.72997718525806,4707.090176103511,-269607.5259128501,6770.129456717974,-404597.7457419227,-615939.6705166115
0.11245311981672114,-5.180951130480792,66.4638961631221,70.0012880298125,8.547995302733522,0.4030985556835845,-156.21819586623067,73.2430087069768,9.599726375267164,119.16448032593122,4.893188577462146,10.325578582815936,0.20397525757893306,0.9583060816077199,1.2241312321261592e7,1.5003773569196692,33.48704032712598,73.95776141638893,-990.3301805393105,107459.12895596384,83.83562411834394,38.51532037920477,-6.055706388600794,-1946.584409538781,135505.21020720864,73.78922743783944,-256.5313162725477,-2443.792454418313,176967.02252268224,-796.1385947285512,-2303.8807657956336,234777.036461513,-5.180235695999204,293205.7174200351,292685.2734681293,0.24927689539809525,0.0453769900152823,1.097774778413381,1.2354736468996812e7,3.0549632008095603e6,-15.457048082683972,-1.2665981172793073,0.007595603553471825,-0.009570323002275734,-0.016818980726328824,-4.4449833235381953e-8,0.0063246881276618,0.0012805999317781962,5.780039141322609,0.08618809204239751,0.00019166428847442176,0.10870172244580376,0.14056122728956819,4.787904419567916,0.7407487152607831,0.6283738496320417,1.5003773569196692,15.161432709482952,83.83562411834394,9.767679307333005,0.043500618351678816,7.126915473184924e-5,1.0,10.0,0.0,0.0,-35.82691043670293,-0.07692841007289317,-0.01866794039949301,628.4349181138011,-0.17087015303833808,-0.036773689659971374,-1.1829189161235678,-0.04198097230052125,-0.08916905490058119,-0.06287022161582387,-0.021274609195691054,0.9979551669079695,-41.59550038727798,1876.5456171355802,-98863.63026681877,-0.013252439695776257,1.179072045378235,-52.554738800732196,2432.3476454982656,-131025.1344461506,1.2878668343138546,-68.54514713934587,3328.294264821374,-184286.03096996172,-89.72997718525806,4707.090176103511,-269607.5259128501,6770.129456717974,-404597.7457419227,-615939.6705166115
0.11455783082829728,-5.162407784311916,63.407133397566085,68.37635656555908,8.547763093061345,0.4103359375641964,-144.96602949773288,73.23967990633058,9.595934082116724,119.10327718363203,4.892393995107606,10.323724692988524,0.19659529622138663,0.9063687558676436,1.1366189353157585e7,1.4454509772720396,33.49471367900237,75.87892374517452,-1026.4382649526422,117930.32660140925,80.75767622819234,38.51840387530436,-7.338576907835799,-2043.639896225935,148553.06815963026,73.76363219220615,-267.38371532781525,-2559.572501070065,193699.45037447137,-827.218155609003,-2379.9353417257507,256405.03649356382,135.61466510442963,318735.61313850526,313656.80101495987,0.24927689561639374,0.04645535249527096,1.0976139721640226,1.2356984012993032e7,3.0559421032864847e6,-14.748492777520726,-1.2665508401623975,0.008211682371514381,-0.010051016775698158,-0.017741378907806468,-5.0115339193884996e-8,0.0062592271639305185,0.0014049751183864653,5.776543886108804,0.0902736743378035,0.00020803445754385681,0.11377076484791723,0.14715664478661247,4.893854433627747,0.7664089451886924,0.6517962450944076,1.4454509772720396,14.615257292420045,80.75767622819234,9.411220897358328,0.04812663742522489,6.037003452705295e-5,1.0,10.0,0.0,0.0,-34.18023031840483,-0.08324804527470386,-0.02061456048287899,585.6742384931447,-0.1884196066017885,-0.04065859198930488,-1.3033958620684412,-0.045522715275556194,-0.0966791118166298,-0.0629552078671391,-0.021557104797537634,1.0577487355156423,-45.34256140542747,2091.4975454065893,-112407.84280694358,-0.012808965929665413,1.24814517549191,-57.31725402822991,2714.001087016085,-149259.18427530373,1.3521079354321004,-74.71159455333283,3718.809930261119,-210504.58177305677,-97.59294238225499,5266.198890758818,-308883.39597388555,7580.308208763738,-464845.8326745541,-709317.2633179399
0.11670333695392539,-5.143852419360007,60.489092744327905,66.78819130585904,8.547510400470456,0.4176814740911032,-134.47292955338463,73.236007439958,9.591897550874084,119.03763499189368,4.891549712864197,10.321754974326064,0.1894800374283297,0.8572114400910404,1.0553120967014516e7,1.3924872573036202,33.50294095795539,77.79688772172868,-1060.808431122491,129343.89196754553,77.78950967777422,38.521752423306324,-8.764190561772818,-2142.1906116713117,162743.08264307727,73.73650415246159,-278.75431141712744,-2675.969051408204,211832.15170863448,-859.5717912340232,-2450.0635961918374,279723.28830651916,303.8601462911478,345960.9339494851,335091.2239110223,0.24927689586268617,0.04756002046050389,1.0974400961701016,1.23593452699802e7,3.0569752700331216e6,-14.07206494759949,-1.2664954740743837,0.008871732442232251,-0.010545606445123201,-0.018698773669568288,-5.650765677278994e-8,0.006189643171430864,0.001541411609752781,5.77286518894192,0.09455213214611422,0.0002257784445003408,0.1190696600775918,0.15405519237130297,5.000466478641792,0.7928776005516115,0.6760927286685671,1.3924872573036202,14.088764270648635,77.78950967777422,9.067475707677776,0.05318912955995465,4.4186276070136776e-5,1.0,10.0,0.0,0.0,-32.60801090880486,-0.09002475268614767,-0.022744926879686905,545.7988812223423,-0.20770354830551024,-0.04494001944529075,-1.435630489038798,-0.04933220313218387,-0.10475424662601238,-0.06304379067867905,-0.021777649173772562,1.119529310239888,-49.36413974162386,2327.8445750294873,-127609.5930964938,-0.01224474822226311,1.3192236745770787,-62.43037128188423,3024.092446985283,-169774.510904147,1.416273525349199,-81.31658141502331,4149.332776151549,-240102.0559122751,-105.96549424301573,5883.2326815776705,-353377.1491634314,8474.52063744622,-533311.9563402068,-815680.04058517
0.11888730600478217,-5.125311516483495,57.70744968574215,65.23818095238455,8.547236043705942,0.4251235929000041,-124.70159635338018,73.23196324819476,9.587609112227012,118.96735098370706,4.890654550917402,10.319666196700801,0.18262971290962599,0.8107516645156375,9.798781398053465e6,1.3414890527000034,33.511726292426026,79.70338549169063,-1092.8204149111655,141757.17059158022,74.93129046901453,38.525360106005856,-10.342292820828701,-2241.616445297688,178138.02118481218,73.70778614712042,-290.6524511770975,-2792.031189184932,231428.14826561173,-893.203421279769,-2512.5341590005073,304781.0369630577,503.0318483115178,374861.9358080922,356736.64109702414,0.24927689614016485,0.04869001092439598,1.09725249684459,1.2361819920933532e7,3.05806320189516e6,-13.427231148088545,-1.2664318142821736,0.009577223729951305,-0.011052450917814646,-0.019689125123767626,-6.370974095931415e-8,0.006115817515948043,0.001690847282959749,5.769000909981808,0.09902579026620204,0.0002449781419469955,0.12459986173336006,0.16125927865168244,5.1075087902546805,0.8201341659421721,0.7012584653497597,1.3414890527000034,13.581962956483464,74.93129046901453,8.736458283749451,0.058713858631818716,2.1403457806290258e-5,1.0,10.0,0.0,0.0,-31.10901469665396,-0.09727421092089972,-0.02507063912550417,508.66715854813873,-0.22885093923098582,-0.04964930132598713,-1.5804725603850334,-0.053420471420330365,-0.11341716907780014,-0.06313592310518373,-0.02192797394378679,1.1830861740276584,-53.66686253571714,2586.9388910959146,-144620.71842531918,-0.011548745913911453,1.3920101091882702,-67.90235882875017,3364.4651997306837,-192788.33164500518,1.4797449331709522,-88.36611440188076,4622.491568269258,-273415.77258545184,-114.84206876120032,6561.9957638137375,-403633.6993471681,9458.091358523947,-610884.7922650911,-936460.2842194221
0.12110616902100138,-5.106819961730368,55.06061465602883,63.728205703792,8.546939023528301,0.432646440605221,-115.61841353819516,73.22752067491018,9.58306419397767,118.8922682265269,4.889708025390032,10.31745666249788,0.17604640732121893,0.7669200541400896,9.100158324501306e6,1.2924731004482672,33.521064286125544,81.58895991615583,-1121.781891463009,155219.87098194484,72.18396376700002,38.529215060421556,-12.081545619280613,-2341.168157031521,194789.77896845093,73.67743893286857,-303.0795932478316,-2906.6394507932305,252533.79872509692,-928.0946357313298,-2565.433830350917,331601.0283957275,736.6920670432858,405376.20107585535,378272.9389963785,0.24927689645212664,0.04984367135701776,1.0970506505659263,1.2364405540769633e7,3.0592055001798025e6,-12.813627813936527,-1.266359707034212,0.010329072613192766,-0.011569388444310911,-0.02070942590282425,-7.18072840645312e-8,0.006037686825343,0.0018541666094535878,5.764951562260423,0.10369396759968581,0.0002657042805812173,0.13035901660205762,0.16876636387025695,5.214695738864081,0.8481404801363576,0.7272722628373274,1.2924731004482672,13.094998974760312,72.18396376700002,8.418273217880472,0.06472256516685136,-9.502516093062436e-6,1.0,10.0,0.0,0.0,-29.68239999800273,-0.10500636907428143,-0.027601815530522836,474.1513481791246,-0.25198083480540784,-0.054815902867675514,-1.7386992664283238,-0.057795547432286064,-0.12268410638494427,-0.06323148888492862,-0.021999706904472942,1.2481415135188538,-58.25330190043274,2869.953645993594,-163588.59206520018,-0.010710434116389696,1.466125548465868,-73.73619146318927,3736.729198526802,-218513.3876205327,1.5418058053394184,-95.8585446558611,5140.579789420388,-310779.37863258674,-124.2054081887216,7305.782272624521,-460196.7847533785,10535.519480809946,-698456.2784523536,-1.0730978072393178e6
0.12335513705609812,-5.088420064249601,52.5474062011008,62.26049358488445,8.546618585371995,0.44023007384647,-107.19208267196359,73.222655572397,9.57826191171427,118.81228749292069,4.8887104630753875,10.315126478292154,0.16973331820351287,0.7256545164214107,8.45444401121845e6,1.2454645024280455,33.53093876007591,83.44320422634186,-1146.9422579516618,169771.1965426718,69.54894505679314,38.53329895548844,-13.989041070155158,-2439.975368598668,212735.85062730682,73.6454449927146,-316.0282702973047,-3018.521237161214,275174.3730879777,-964.2026588413298,-2606.7087884278126,360173.9883618116,1008.3775477141147,437392.7636920417,399309.2681134789,0.24927689680189152,0.051018672614819134,1.0968342011262622,1.2367097385240715e7,3.060400752485517e6,-12.230985512841983,-1.2662790685330003,0.011127529553859709,-0.012093739860971798,-0.02175567079549642,-8.088660600479181e-8,0.005955253291669556,0.002032163908137188,5.76072065058251,0.10855262826462841,0.0002880123510988049,0.13634057272153635,0.17656842969702022,5.321694227809957,0.8768401305851456,0.7540954280361734,1.2454645024280455,12.628099498880982,69.54894505679314,8.113079479353871,0.07123155725182631,-5.026257957914356e-5,1.0,10.0,0.0,0.0,-28.327545349484925,-0.1132242605381033,-0.030346510795053,442.13250643126696,-0.27719678990650154,-0.060466145351353515,-1.9109772772957476,-0.06246173695078382,-0.13256329532147282,-0.06333029782721772,-0.021984688903203736,1.314350994475851,-63.121263954997936,3177.813919291184,-184650.5711398215,-0.009720288658772483,1.541111636081213,-79.92861998386354,4142.166795587274,-247150.2184493745,1.6016535362154052,-103.7833784611289,5705.418272853968,-352511.14635716553,-134.02516731851134,8117.1684336696835,-523590.45266602293,11710.1612728445,-796891.6035447647,-1.2269906554793837e6
0.12335513705609812,-5.088420064249601,52.5474062011008,62.26049358488445,8.546618585371995,0.44023007384647,-107.19208267196359,73.222655572397,9.57826191171427,118.81228749292069,4.8887104630753875,10.315126478292154,0.16973331820351287,0.7256545164214107,8.45444401121845e6,1.2454645024280455,33.53093876007591,83.44320422634186,-1146.9422579516618,169771.1965426718,69.54894505679314,38.53329895548844,-13.989041070155158,-2439.975368598668,212735.85062730682,73.6454449927146,-316.0282702973047,-3018.521237161214,275174.3730879777,-964.2026588413298,-2606.7087884278126,360173.9883618116,1008.3775477141147,437392.7636920417,399309.2681134789,0.24927689680189152,0.051018672614819134,1.0968342011262622,1.2367097385240715e7,3.060400752485517e6,-12.230985512841983,-1.2662790685330003,0.011127529553859709,-0.012093739860971798,-0.02175567079549642,-8.088660600479181e-8,0.005955253291669556,0.002032163908137188,5.76072065058251,0.10855262826462841,0.0002880123510988049,0.13634057272153635,0.17656842969702022,5.321694227809957,0.8768401305851456,0.7540954280361734,1.2454645024280455,12.628099498880982,69.54894505679314,8.113079479353871,0.07123155725182631,-5.026257957914356e-5,1.0,10.0,0.0,0.0,-28.327545349484925,-0.1132242605381033,-0.030346510795053,442.13250643126696,-0.27719678990650154,-0.060466145351353515,-1.9109772772957476,-0.06246173695078382,-0.13256329532147282,-0.06333029782721772,-0.021984688903203736,1.314350994475851,-63.121263954997936,3177.813919291184,-184650.5711398215,-0.009720288658772483,1.541111636081213,-79.92861998386354,4142.166795587274,-247150.2184493745,1.6016535362154052,-103.7833784611289,5705.418272853968,-352511.14635716553,-134.02516731851134,8117.1684336696835,-523590.45266602293,11710.1612728445,-796891.6035447647,-1.2269906554793837e6
0.12562818385242006,-5.070160929945078,50.16684123068692,60.837521726377275,8.54627429368489,0.4478505586158672,-99.39281128428945,73.21734770100186,9.573205764511714,118.72738155439937,4.887663132998303,10.312677873437066,0.16369426541685722,0.6868966251543145,7.858971018916139e6,1.2004930554239082,33.541321518290644,85.25501477404514,-1167.5120336948642,185436.39704381366,67.02791468965012,38.5375866381388,-16.069732039930603,-2537.0597070432173,231995.18444089545,73.61181323871766,-329.48079262846363,-3126.2745421630884,299349.0502600858,-1001.4577183674345,-2634.2222000128827,390452.75280990603,1321.4519696609623,470746.7702192605,419384.8004239831,0.24927689719268656,0.05221198442042465,1.0966030039196606,1.2369888159886297e7,3.0616464056279324e6,-11.679080326064703,-1.2661899056881252,0.011972050654555196,-0.01262232197633827,-0.02282283703092288,-9.103164229809088e-8,0.005868596697820556,0.0022254964966727645,5.756315083657212,0.11359394544133301,0.00031193763109795344,0.14253329220966654,0.18465132105328613,5.428128740261613,0.9061574861297438,0.7816702074434481,1.2004930554239082,12.181537029518335,67.02791468965012,7.821066755415986,0.07825007198901454,-0.00010279569261751456,1.0,10.0,0.0,0.0,-27.043936898321824,-0.1219226495626908,-0.03331002256295654,412.49738490870584,-0.30457993632758235,-0.0666216008631712,-2.09781610293063,-0.06741879362550479,-0.14305323373335233,-0.06343208035665054,-0.021875336769933404,1.3813057831857387,-68.26302590769782,3511.115746374212,-207926.99486877443,-0.00857034487220764,1.6164348831266122,-86.46918003380299,4581.622582025507,-278877.320308417,1.6584160917864224,-112.1200713860112,6318.194495588372,-398898.89192354877,-144.25666375524784,8997.771224171667,-594294.9367149074,12983.867177500628,-906989.8351043956,-1.3994304244778731e6
0.12791809956507136,-5.052097340553938,47.91791622408948,59.46189360491899,8.545906101677962,0.4554803315550478,-92.191581400172,73.21158219566716,9.56790419668899,118.63760795122921,4.886568344676226,10.310115449588494,0.15793314369080763,0.6505880536924739,7.31115545703988e6,1.157589147132796,33.55217166724796,87.01293828356556,-1182.6895082729488,202223.46520676927,64.62258800149174,38.542046188501,-18.325879901889138,-2631.358428784108,252564.34259252917,73.57658305338474,-343.4083248036682,-3228.4061811478086,325026.5624369738,-1039.7615642512274,-2645.8313022288908,422347.70146908786,1678.9349550215027,505216.77440727083,437974.8888963897,0.2492768976275073,0.05341988862463904,1.0963571659548506,1.2372767907972498e7,3.062938686409209e6,-11.157683124095968,-1.2660923349204007,0.012861193645743042,-0.013151498255951462,-0.023904929169293574,-1.0232034846700742e-7,0.005777884000424598,0.002434635950857134,5.751745455550637,0.11880601265316496,0.00033749041517742567,0.14892095863388125,0.19299433826596857,5.533589868573537,0.9359977265752193,0.8099190928875443,1.157589147132796,11.75558904525703,64.62258800149174,7.5424289956838315,0.08577874918447843,-0.00016917112432738711,1.0,10.0,0.0,0.0,-25.831050815770865,-0.13108692963686017,-0.03649422644768869,385.13565366191483,-0.33418195988837285,-0.07329743076385281,-2.299521230775163,-0.0726612058322014,-0.154141190902362,-0.0635364860061773,-0.021665044989822725,1.4485393727553015,-73.66477931582402,3870.049106596692,-233513.70640678913,-0.007254773184717772,1.6914970286042854,-93.33947273697905,5055.397813500054,-313840.49089815386,1.7111774983185053,-120.83724883120976,6979.308482595792,-450183.38583244587,-154.84036085211542,9948.017770449718,-672719.7284246774,14356.639995248328,-1.0294395132480818e6,-1.5915290435857088e6
0.13021678794314434,-5.0342868914181755,45.7992472162039,58.136106019881254,8.545514379999169,0.4630893797614803,-85.55908429042752,73.20535051418494,9.562370541795953,118.54311180352722,4.885429414075326,10.307446129128298,0.15245297184131923,0.6166649516990894,6.808416243990677e6,1.1167766390381184,33.56343648916577,88.7057155178824,-1191.694032981196,220121.64138634407,62.334316357317135,38.546639797486264,-20.756756876896844,-2721.7647444116647,274416.01069867087,73.53982447245934,-357.7715372857612,-3323.390384868068,352144.0475274991,-1078.99033289619,-2639.4795339759085,455726.69391473243,2083.349570290313,540528.1450551434,454504.52822325577,0.24927689810900022,0.054638123331330134,1.0960970579207243,1.2375724266453888e7,3.064272684408197e6,-10.666476098323985,-1.2659865891225393,0.013792621263529743,-0.013677307050530357,-0.024995175714383963,-1.1482164634202046e-7,0.005683368156179806,0.002659838241355835,5.7470258027415975,0.12417314683517804,0.00036465394062006984,0.15548281891756718,0.2015707873020455,5.637653525232259,0.9662502303874462,0.8387473036519775,1.1167766390381184,11.350467914999507,62.334316357317135,7.277318389090493,0.09380898141999833,-0.00025155662770355987,1.0,10.0,0.0,0.0,-24.688159388950325,-0.1406931327307969,-0.039897260397056725,359.9358570637154,-0.36602097773872744,-0.08050134616951993,-2.5161674749196328,-0.07817809659918609,-0.16580302516166961,-0.06364309444967901,-0.021348567676176843,1.5155442954410854,-79.30678832295877,4254.361466426889,-261476.7724493804,-0.005770306179903449,1.7656569570084388,-100.51336826214764,5563.198212708945,-352145.03206792445,1.7590145659845176,-129.89318260702498,7688.294200854626,-506545.68655312195,-165.7030892507152,10967.026042757865,-759182.2266217498,15826.462176392031,-1.164782443297878e6,-1.8041580922606755e6
0.13251561713188653,-5.016787048909088,43.808805788741644,56.8623439987569,8.545099920151953,0.47064657335536114,-79.46509466686287,73.19865105393303,9.556622654077668,118.44412327876115,4.884250563107856,10.3046789537998,0.14725513609341323,0.5850541331341624,6.348129227247113e6,1.078067188397603,33.57505318615829,90.3228219842981,-1193.8003161318375,239101.02470003787,60.16376865916207,38.55132514438388,-23.358528507839075,-2807.17375976464,297498.9622507342,73.50163651168002,-372.52192221299316,-3409.733647303155,380607.92104298034,-1118.999060588698,-2613.289928455334,490417.8932205168,2536.590032493703,576360.4765375474,468366.7312059075,0.24927689863935684,0.05586206096970382,1.095823309984687,1.2378742891049592e7,3.065642512578318e6,-10.204991552069895,-1.2658730165526326,0.014763162956092375,-0.01419561861548606,-0.026086288002484918,-1.2859267179415804e-7,0.005585381439046636,0.002901125220495455,5.7421731368999405,0.12967643339579704,0.00039338388815703015,0.1621943205055443,0.21034891879150494,5.739900892017968,0.9967929973259018,0.8680463784405706,1.078067188397603,10.966265240940256,60.16376865916207,7.0258086516664315,0.10232283617057195,-0.0003521539226653504,1.0,10.0,0.0,0.0,-23.614188639799064,-0.1507085490603589,-0.0435134323238671,336.78304059834534,-0.40007927438287727,-0.08823296847201956,-2.747585278595607,-0.08395346419875493,-0.17800372951598564,-0.0637514313680066,-0.02092232461177083,1.5817925143771936,-85.16395506348792,4663.348096940599,-291848.74556988233,-0.0041165142820267665,1.838256786892186,-107.95774277210471,6104.117577985366,-393849.98310423945,1.8010366030893612,-139.23700781835393,8443.792979479727,-568097.3311044467,-176.7603114148222,12052.564525973825,-853890.5703297306,17389.24680497811,-1.313383861296135e6,-2.037898295776403e6
0.1348062033594491,-4.999649336129751,41.943435866461584,55.64210409198231,8.544663831108885,0.4781223646268019,-73.87728493217226,73.19148803496823,9.550681169529541,118.34093087306604,4.8830365394725845,10.301824228280104,0.14233801033664623,0.5556660181169981,5.927540125528739e6,1.0414499297072168,33.58695350279505,91.85521913312334,-1188.3685887645831,259117.05765718373,58.11035239867792,38.55605799561006,-26.124846654744125,-2886.5432165961865,321743.99708688044,73.46213651698666,-387.6064068023266,-3486.052165970246,410302.2099374379,-1159.6348134118223,-2565.6396678745127,526221.8601647443,3039.918969636466,612364.9517341097,478945.8919674391,0.24927689922033877,0.05708712449814083,1.0955367385621089,1.2381808568156153e7,3.0670417860781006e6,-9.772499878375665,-1.2657520494462235,0.015769114399484967,-0.014702395920603274,-0.02717095134856664,-1.4367942149753873e-7,0.005484305280366545,0.0031583273031405485,5.737205891264682,0.13529548668948682,0.0004236151312118485,0.16902931889212672,0.21929479719686734,5.839955085089824,1.0275032482493303,0.8977039296590069,1.0414499297072168,10.60285019942181,58.11035239867792,6.787828088140838,0.11129523259466946,-0.0004731502024099683,1.0,10.0,0.0,0.0,-22.607457369333716,-0.16109481328089545,-0.0473340732470509,315.554251438677,-0.43630989839920986,-0.09648519802697744,-2.993407301882247,-0.08996785165512801,-0.19070099885028102,-0.063861007486579,-0.02038449108549604,1.6467690560896382,-91.2078502495188,5095.950897742351,-324632.9903490164,-0.0022955547895199798,1.9086620107005587,-115.63509184849256,6676.765882947006,-438973.4312861674,1.8364298674675394,-148.81232472538886,9243.731458655886,-634886.9227999989,-187.92125657635586,13201.310587515956,-956951.7884723896,19039.227793915416,-1.475442549369494e6,-2.2930525358023224e6
0.13708046885701902,-4.982919435218827,40.19911732475417,54.47627743944056,8.544207533167135,0.4854890286789233,-68.76235883397425,73.18387187264409,9.544569267286331,118.23387950979122,4.881792548812285,10.298893393328504,0.13769750029716243,0.528399528809857,5.543852767732758e6,1.0068954901533538,33.5990652721209,93.29547420576212,-1174.8655971218873,280110.57385397644,56.17243827239903,38.56079352122366,-29.046879488601178,-2958.921656968721,347064.46455438255,73.42145948466565,-402.96787963891995,-3551.111811226358,441090.16694075183,-1200.7383220268769,-2495.2177249107503,562915.3714920898,3593.8867869796213,648172.8740522761,485636.6152550938,0.24927689985318732,0.05830882484833558,1.0952383394990268,1.238490547917534e7,3.0684637264833697e6,-9.36807069909458,-1.2656241988463668,0.016806289223549455,-0.015193786358836607,-0.028241981757935054,-1.6011439891920456e-7,0.005380565642195859,0.0034310709238944545,5.732143715835923,0.14100866519171004,0.00045526164609869564,0.1759603805710875,0.22837268838291933,5.937482660071529,1.0582587470269094,0.9276047945058218,1.0068954901533538,10.25991009073785,56.17243827239903,6.563185698718063,0.12069417412706526,-0.0006166461457714515,1.0,10.0,0.0,0.0,-21.66581891618608,-0.17180844664646905,-0.051347562220531016,296.12285165034433,-0.4746356099178248,-0.10524386053945511,-3.253062875118966,-0.09619857081430078,-0.20384574107301745,-0.06397132584224566,-0.019735055418435208,1.7099839544281954,-97.40724769051073,5550.764755676385,-359801.55461242644,-0.0003121871937332698,1.9762769627869021,-123.50425226324876,7279.27641885118,-487489.0491341884,1.8644814679181114,-158.5584123812554,10085.333451868288,-706893.9879266482,-199.09115928856673,14408.87466773667,-1.0683607146459972e6,20769.0196825694,-1.6509713537697094e6,-2.5696133612129944e6
0.13933196450447388,-4.966628232858309,38.57030269008008,53.364614114011495,8.543732468615426,0.49272493140513524,-64.08440726589602,73.17581470384064,9.538308776845508,118.12330352153259,4.880523449341068,10.2958971541325,0.1333251286657485,0.503132412666868,5.1941079408067325e6,0.9743417061205253,33.61132102522137,94.63856492177257,-1152.8678325452454,302020.91286686447,54.3465584685917,38.56549024323826,-32.11519365459236,-3023.508329550873,373372.48279712594,73.3797329358892,-418.55472448465457,-3603.8901567073535,472834.83328325755,-1242.169352986043,-2401.013506824736,600277.5503456575,4198.627957315468,683425.2277868583,487863.6649975807,0.24927690053894347,0.059523483266464686,1.0949290981611015,1.2388019250509422e7,3.0699020963670835e6,-8.990419111318158,-1.2654899706685034,0.017870693807636184,-0.015666470834590315,-0.029293068423714957,-1.7792492076313087e-7,0.005274566381173563,0.003718938166628163,5.72700431420142,0.1467966163060186,0.00048823604511036745,0.18296310354302267,0.23755071823735593,6.032247179129544,1.0889564860341279,0.9576493286110296,0.9743417061205253,9.93680910674736,54.3465584685917,6.3514782415757605,0.13048684512224779,-0.000784680672557336,1.0,10.0,0.0,0.0,-20.78630243295285,-0.18280784510863468,-0.05554186155036048,278.3522780843984,-0.5149720687443472,-0.11449291640177157,-3.5259363879574543,-0.1026237034867792,-0.21739055032615578,-0.06408195180259402,-0.018975361674997797,1.77101719505157,-103.73235456101219,6026.328824794362,-397315.67856973264,0.0018275427820752521,2.040594416560128,-131.5258184251121,7909.691671181394,-539353.9932739688,1.884609352964384,-168.4172090368055,10965.6631233531,-784069.6726013091,-210.1799519722598,15670.589991190449,-1.188061844167192e6,22570.77740805286,-1.839893344402596e6,-2.8674138229271052e6
0.14155603157350174,-4.950791930981752,37.050279475166114,52.305853340714926,8.543239986532289,0.49981488959587433,-59.806304532496945,73.16732846228312,9.53191890269457,118.00950288877863,4.879233494578456,10.292844880186957,0.1292088203852139,0.4797276914225029,4.875290474281064e6,0.9436994662822281,33.62366089343437,95.88172267337744,-1122.0475409663438,324791.1692930801,52.627733488778595,38.57011140655749,-35.32059172269631,-3079.655038170396,400585.36749561486,73.33706889578059,-434.3234253237119,-3643.571214492331,505407.0658630269,-1283.8128096985952,-2282.2727092162613,638099.833538677,4854.0266781437185,717783.3038612377,485086.89940336416,0.24927690127859667,0.06072834123999959,1.0946099175692205,1.239113751658804e7,3.0713514749118187e6,-8.637989741492728,-1.2653498297919326,0.01895876160977346,-0.016117717233889974,-0.03031892894929831,-1.971369774504917e-7,0.0051666675646678505,0.0040215329565195905,5.7218025710305085,0.15264321247009421,0.0005224571348637537,0.19001722109341748,0.2468023359568823,6.124108696436076,1.1195161649603198,0.9877574408214931,0.9436994662822281,9.63264658842843,52.627733488778595,6.1521279698102465,0.140642138912507,-0.0009792471884020704,1.0,10.0,0.0,0.0,-19.96530749255062,-0.19405573061852852,-0.05990556354987314,262.10135296739344,-0.55723763834285,-0.12421669361423943,-3.811433916438588,-0.10922354247203228,-0.23129275298576957,-0.06419252936004001,-0.018107678150445727,1.8295258895677282,-110.15629681120521,6521.249323203943,-437135.269565837,0.004117058772252576,2.101202027733497,-139.66405924563833,8566.127732527317,-594521.9304675942,1.896355692758461,-178.33575632816388,11881.859691513984,-866356.0255420827,-221.10518933899266,16981.85847853357,-1.3159790775104128e6,24436.7099120805,-2.0420886699370337e6,-3.186201824343331e6
0.14374740992645668,-4.935429890923903,35.633067776991005,51.29898837621086,8.542731817248313,0.5067424423618884,-55.89511653756994,73.15843315373218,9.525422535424005,117.89285504753795,4.877927606484902,10.289747625852492,0.12533795952558738,0.45806315356339117,4.584731423123471e6,0.9148903583180422,33.636020784609386,97.02291589794314,-1082.1991408093868,348346.1649705004,51.011583347194126,38.57462077285563,-38.651090068669035,-3126.8056880840168,428599.5078101497,73.29360637381112,-450.2226191526973,-3669.499213291924,538654.6921871545,-1325.5360673204718,-2138.6037454673415,676150.9784226236,5559.088303000789,750898.9420343753,476811.2303345157,0.24927690207233721,0.06192027963928227,1.0942819280025868,1.2394246811459787e7,3.072805821625573e6,-8.309396774034886,-1.2652043346562794,0.020066291373732774,-0.016544914222954468,-0.03131426943353506,-2.1775580907218076e-7,0.005057291646567676,0.00433818384328517,5.71655581498941,0.158529610273821,0.0005578165650783501,0.19709941965592917,0.25609690608299307,6.21291969183115,1.1498481092700985,1.0178374282861653,0.9148903583180422,9.346630781724416,51.011583347194126,5.9646273715644025,0.15112100494522138,-0.0012020688692361483,1.0,10.0,0.0,0.0,-19.19962844453172,-0.20550819922273228,-0.06442370312809409,247.24483134269184,-0.6013124584382736,-0.1343904377326488,-4.1087073022695195,-0.11597415692222425,-0.245500868055901,-0.06430266782077022,-0.017135870617039146,1.8851836478937805,-116.64894724436284,7033.727660457509,-479180.24927918985,0.006547205482492516,2.1577190079066293,-147.87913652300503,9246.15010556935,-652889.3839537392,1.8993701301020534,-188.2568477908246,12830.272200877778,-953605.8595257406,-231.78204815167192,18336.924001349405,-1.4518909878523424e6,26357.359620526142,-2.257197436282913e6,-3.525330344591435e6
0.14590244052785678,-4.920549369745941,34.312016769303284,50.34227782315958,8.542209555809398,0.5134968290650558,-52.31802731189906,73.14914814623498,9.518839617848347,117.773696891999,4.876610032089034,10.286614962650697,0.12169958437419363,0.43800963225949097,4.31980145528573e6,0.8878183474600304,33.648345589873344,98.06198466691379,-1033.2096830214207,372616.20658231573,49.49273871021948,38.57898779674778,-42.09532196776732,-3164.5570369683205,457319.06372931885,73.2494673410959,-466.20926573512185,-3681.2234294484506,572437.492198381,-1367.2313970279133,-1969.8604082360341,714218.9125040609,6312.610345048844,782455.6277731095,462594.8878486989,0.24927690292027374,0.06309701978966865,1.0939461532629093,1.239733582667066e7,3.0742599912790894e6,-8.00309859409077,-1.2650539918549901,0.02118958608161709,-0.016946044482443655,-0.03227485993462502,-2.3978453714942846e-7,0.004946810686212666,0.004668252783142994,5.711278497161046,0.16444022275507247,0.0005942143643734653,0.20419054716040125,0.26540916862701835,6.298613246621114,1.1798840123590462,1.0478164852382716,0.8878183474600304,9.077797693793665,49.49273871021948,5.788354835329286,0.16188721574936552,-0.001454748060330438,1.0,10.0,0.0,0.0,-18.48569617599461,-0.21712651475079137,-0.06908233758391533,233.65792910267115,-0.6470822703531653,-0.14499033569307668,-4.416951033819112,-0.12285428190490594,-0.2599691429879296,-0.06441205465732826,-0.01606440866866394,1.937741350076168,-123.18376603567124,7562.08224836161,-523371.2482001644,0.00910873455232145,2.209859384281404,-156.13581562526772,9947.467549721936,-714351.9633949124,1.8934234742034486,-198.1298394365762,13807.435110163438,-1.0456664773798124e6,-242.1357045721212,19730.28304680474,-1.5955608053384596e6,28323.642375341195,-2.484825338066359e6,-3.88408330247166e6
0.14801635399744245,-4.906164784893967,33.08159904010643,49.43452465058381,8.54167527269572,0.5200644000855299,-49.04712188112984,73.13950310615745,9.512194981988202,117.65246599584499,4.875285913185934,10.283458714655778,0.11828330884894996,0.41945821521900023,4.0782627539812312e6,0.8624064069634559,33.66057468575024,98.99916547241578,-975.1125854683551,397508.634299992,48.06689571534409,38.58318256957078,-45.638565834819396,-3192.6078737286507,486622.512945449,73.20480937988937,-482.2293427113564,-3678.475599636075,606588.2904664306,-1408.7651437161778,-1776.3289715598576,752067.7585797033,7112.30950065659,812135.0556896182,442073.3902581647,0.24927690382140383,0.06425565365047113,1.0936039054641964,1.2400391706286207e7,3.075707997637614e6,-7.717813872760969,-1.2648994335045187,0.022324124653180843,-0.017319186458761113,-0.03319636229474965,-2.6319741478951477e-7,0.004835677208720285,0.0050107440090553425,5.705988579472922,0.17035555000903077,0.0006315160975442042,0.2112669978873138,0.27470793709172436,6.381090951731744,1.2095396444218671,1.077603879347677,0.8624064069634559,8.825374710138941,48.06689571534409,5.622813008839788,0.17289488506256306,-0.0017384294414150253,1.0,10.0,0.0,0.0,-17.82054749686255,-0.22886339184355092,-0.07386311255889547,221.23449130740354,-0.6943847823703967,-0.15598105999107575,-4.735041546922954,-0.129837189580917,-0.2746404745391719,-0.06452032162137727,-0.014899485751284039,1.9869613761624139,-129.73014597876406,8104.1343459634945,-569577.5174389451,0.011789435626539446,2.257365951505973,-164.39383258149712,10667.119254271183,-778731.8941997989,1.87840874357916,-207.8992583475252,14808.94349451337,-1.1422712431793357e6,-252.0896738416598,21155.095424574265,-1.74656745848122e6,30324.635290042177,-2.724276743792543e6,-4.261257353103822e6
0.15008819090973285,-4.892264491810306,31.93457409056674,48.572992917014176,8.541130244161256,0.5264438583506039,-46.05166413312056,73.12951521031114,9.505502632601255,117.52941375240978,4.873958153372906,10.280285495519315,0.11507347543565004,0.4022772221898477,3.857695288298583e6,0.83853815743689,33.67267104336293,99.837171514001,-907.9501819464004,422966.89117337845,46.727541329901605,38.5871858868072,-49.27120131832543,-3210.8247478189555,516432.4588063213,73.1597201002166,-498.25559260868755,-3661.162291369361,640994.8718591414,-1450.0753254901038,-1558.268416823644,789529.729651652,7956.717498325449,839692.0742319557,414920.2733292765,0.24927690477570397,0.0653953462095776,1.0932559730347635,1.2403407281610582e7,3.0771464435692667e6,-7.451863942515713,-1.2647410525412124,0.023467251536271702,-0.01766339413409271,-0.0340765073016987,-2.8799411967825373e-7,0.004724160440422385,0.005365111194318912,5.700695090699046,0.17626609101987128,0.0006696412699358194,0.21831735315504106,0.2839779726003239,6.460412834970118,1.2387842359572254,1.1071608486898419,0.83853815743689,8.588200725759187,46.727541329901605,5.467248545323572,0.18411471571711016,-0.002054423211516175,1.0,10.0,0.0,0.0,-17.20029172093182,-0.24069083705342692,-0.07875462660272775,209.85766232105732,-0.7431217844127012,-0.16734177014650736,-5.06229182641846,-0.13690723315440578,-0.2894811881813536,-0.06462729880311004,-0.013646177973843482,2.032732930845679,-136.26901339626806,8658.498249919012,-617725.8287166841,0.01458057755627157,2.300121432884217,-172.62761577002283,11403.190093991952,-845929.7061322276,1.8543043802725214,-217.5282971605166,15831.848313156708,-1.2432673199458853e6,-261.5901431197403,22606.607799960326,-1.904661846239118e6,32352.419161188052,-2.975120557230088e6,-4.656056147362273e6
0.15211122145552655,-4.878875579164338,30.867397785204364,47.75745764920668,8.54057741563351,0.5326166308071829,-43.31214064505697,73.11923420272697,9.498796190674291,117.40516361227355,4.872633466130706,10.277111154354504,0.11206428295064697,0.38639316494541104,3.656528787894211e6,0.8161703794765466,33.68456601850645,100.57709776086548,-832.066406879201,448855.47754468984,45.47226669356114,38.590970804592075,-52.97235095081686,-3219.1435196932025,546580.9779882989,73.1144220703298,-514.2143321042912,-3629.4206967063733,675444.6728042328,-1490.982369115366,-1316.8654560711275,826336.2249127589,8841.403231135308,864830.842052254,380970.69705929194,0.24927690577981176,0.06651207660964807,1.0929041963707002,1.2406367269586282e7,3.0785679536433644e6,-7.204427074854502,-1.2645797202846643,0.024612982487453666,-0.01797708194121168,-0.03491101753417851,-3.1408755639410204e-7,0.004612853148169455,0.005729656249659264,5.695422320917371,0.1821453136240636,0.0007083909113768888,0.22531010673644403,0.2931775644084996,6.536425550279205,1.2675056018793631,1.136364816821303,0.8161703794765466,8.365843854211855,45.47226669356114,5.321385227763815,0.19548335807122547,-0.0024027605481600524,1.0,10.0,0.0,0.0,-16.623035510422163,-0.2525464253490322,-0.08373034627141829,199.45322509730875,-0.7930392972746183,-0.17901486708796283,-5.396975180154838,-0.14402776125690808,-0.30441368824219034,-0.0647325229959818,-0.012313947859022793,2.0748570836152105,-142.7631119560473,9222.079684465167,-667583.3544334465,0.017464439387354636,2.337945202615124,-180.78888901095132,12151.491856381024,-915621.3573542838,1.821269253148756,-226.95508295138785,16870.051471629064,-1.3481609181486242e6,-270.5627685164761,24075.63146744162,-2.0690557940947781e6,34392.98933220851,-3.236063550885915e6,-5.066320409779099e6
0.1540913785333739,-4.8659417589953184,29.87040470464863,46.982746612012974,8.540016368660627,0.5386031369353634,-40.79478086836113,73.10864899867353,9.492067818559079,117.27958019391981,4.871310306690592,10.27393186473714,0.10923218656048074,0.3716441341705463,3.47216735812267e6,0.7951278606649202,33.69626789311743,101.22516632180593,-747.4223361330752,475195.5483303102,44.29125419311654,38.59453727965923,-56.743584120676914,-3217.6521858542715,577084.3306180462,73.06886028234922,-530.1308130731287,-3583.339395468352,709939.3988573845,-1531.5617525113557,-1052.0512823503059,862455.4126464862,9767.004949204964,887439.3401658187,339924.62485377537,0.2492769068360977,0.06760881183357584,1.092548265297569,1.2409275284984177e7,3.0799741395760034e6,-6.973262182336113,-1.2644153210432005,0.025762440824789005,-0.018260904506785566,-0.03570124258496711,-3.415395921678785e-7,0.004501656740157198,0.00610483946975666,5.690161816826116,0.18800319034873422,0.0007478001879173627,0.2322573560884247,0.30232232279083004,6.609456088191631,1.2957720104956325,1.1652755825396124,0.7951278606649202,8.1565619024508,44.29125419311654,5.1840861928666335,0.2070069728459425,-0.002785301491775717,1.0,10.0,0.0,0.0,-16.083572659675216,-0.264441300370761,-0.08879389547276095,189.89282980147442,-0.8441814905371863,-0.19101207489215935,-5.739369508149986,-0.1512059428055672,-0.3194524291653472,-0.06483619629632026,-0.010904525650357867,2.1134324331189713,-149.21625302434808,9795.206755250387,-719210.0315007161,0.02044055964444807,2.370940658094403,-188.88117805313513,12912.378163848613,-987890.493255004,1.7793475831071472,-236.17895200712843,17923.769629123046,-1.4570690579761683e6,-278.9953546619008,25561.95062707887,-2.239914060332695e6,36444.91977197115,-3.507319797304903e6,-5.492256903495026e6
0.15601197804882688,-4.853554765869931,28.945797333760993,46.25266817085436,8.539453201699601,0.5443558298474802,-38.49704824235354,73.09787352605379,9.485387133584243,117.1539843292214,4.870002284379356,10.27078034147836,0.10658692509368639,0.35804615382455535,3.3043210635056016e6,0.7754825831101493,33.7076540497869,101.7807317975266,-655.0523910203484,501701.28399117745,43.18855883239754,38.59784807151768,-60.54259795671915,-3206.5704783099927,607605.5706419892,73.02350673387365,-545.8473932259398,-3523.70449223026,744086.2705554607,-1571.4242429087842,-767.0725567820474,897452.6235063977,10723.056651816953,907182.6229778492,292049.360180667,0.24927690793417484,0.06867598765083972,1.0921919936997766,1.241210216864685e7,3.0813506608971497e6,-6.758879853591781,-1.2642496471092532,0.026903545927782702,-0.018512594578193427,-0.0364399716033791,-3.7008050853654236e-7,0.004391747425744428,0.006486689606064393,5.684965542232995,0.1937824224162347,0.0007874446047750848,0.23909163197759745,0.31132307984808405,6.6790007117711445,1.323328996201145,1.1936217802169362,0.7754825831101493,7.961072977687213,43.18855883239754,5.055827630597255,0.218558285309401,-0.0031990728895188586,1.0,10.0,0.0,0.0,-15.583117020566036,-0.2762500030106081,-0.09388994324091635,181.16676023618513,-0.8959919980468487,-0.20320374294981947,-6.085739038810539,-0.15836607401770827,-0.3344384392662934,-0.06493734333172935,-0.00943641595160568,2.1481550927628916,-155.55906855678063,10371.543537377023,-772053.0683974433,0.02347359864928565,2.3988877733185836,-196.81650594444432,13677.356413344383,-1.0619614107241733e6,1.7291675260030963,-245.09669426773925,18980.995020526432,-1.5688111845418855e6,-286.786909838497,27048.170155888092,-2.41536199219726e6,38483.24237755874,-3.785862160386266e6,-5.928984771701647e6
0.1597014312508757,-4.830181535233369,27.27846751407011,44.906089658831924,8.538318404367624,0.5552534407102645,-34.44508542185961,73.07571464090726,9.472127996762678,116.90210929561351,4.867423053168907,10.26454042565836,0.10176839595497028,0.3337270231219316,3.009392111625156e6,0.7397243450959957,33.72955734353532,102.64308933219874,-447.54851055307716,555306.8508529185,41.181162737223666,38.603736191711214,-68.23294363412384,-3156.780143141108,668798.8669299816,72.93315899502345,-576.8050291770926,-3365.221007742989,811417.6614835763,-1649.3681888741276,-137.82330747711268,964110.448319361,12727.261179537742,937948.0909530094,175273.44103041608,0.24927691026226662,0.07073534296616864,1.091476852218608,1.2417536003594916e7,3.0840248048119643e6,-6.372284166122403,-1.2639138715445657,0.029167063367295076,-0.01892497074347641,-0.03777316192853902,-4.306003764767971e-7,0.004175197825545977,0.00727195975691338,5.67472400445095,0.2051535129824109,0.0008675944848099942,0.2524813954563657,0.3289702411032105,6.809064241394866,1.3766403195116377,1.2489074961132016,0.7397243450959957,7.604930239341551,41.181162737223666,4.822154427664887,0.241781046265043,-0.004125005394282979,1.0,10.0,0.0,0.0,-14.680220020076465,-0.29967321970017247,-0.10419697416602597,165.77914719349536,-1.0017862611891635,-0.22821161304916512,-6.791511703266129,-0.17266959391144682,-0.3643298840010539,-0.0651331081954365,-0.006332178626303691,2.2067742772726087,-167.9467322125248,11535.566957536985,-881570.5359093477,0.029709313402128318,2.4404830569354683,-212.25477091679994,15221.564359604878,-1.215750898488075e6,1.6048488805974268,-262.05228407067153,21107.841786449768,-1.801108605586997e6,-300.4731937121958,30021.40684448403,-2.7804141055912036e6,42517.49503166735,-4.36520935125055e6,-6.834957712306566e6
0.1615161029409877,-4.818882706231063,26.507295236855654,44.26939754091653,8.537734496742258,0.5605372976162053,-32.611591250806605,73.06408593584071,9.465402080488175,116.77304446885744,4.866123128340071,10.261382446955382,0.09951747683366802,0.322569778914925,2.8764094161654487e6,0.7230344669235484,33.740312387082106,102.96707448573508,-330.18094895468533,582988.5759036874,40.24409531134291,38.606375983445005,-72.20569183617212,-3117.6466424034693,700119.323517551,72.88716204980267,-592.3990611620046,-3264.8289093068897,845283.687510031,-1688.3541282777464,213.0606533167376,996380.0041303416,13796.981348668682,949060.6535934746,104609.13500254047,0.24927691152057718,0.07175267389473813,1.0911101752056156,1.2420203432720585e7,3.0853520273579755e6,-6.193474009261783,-1.263740099641769,0.030314376229136995,-0.01909065042152836,-0.038383003143056225,-4.6331542726895216e-7,0.004066216049986501,0.007684193877477811,5.669561500714451,0.21087618569131558,0.0009089736171691849,0.25919127696801025,0.33781960543701955,6.871349161841595,1.4030362086230468,1.2764972599445488,0.7230344669235484,7.438535979607879,40.24409531134291,4.712979379015272,0.25370027674644047,-0.004650234750422574,1.0,10.0,0.0,0.0,-14.262403482088796,-0.3115447071538157,-0.10951937846453347,158.8164859410224,-1.0569244521520846,-0.24130328744533536,-7.158584382860111,-0.1799707660733894,-0.3795639936027295,-0.06523002175163643,-0.0046662009354998,2.2314025615598094,-174.12374834866307,12135.688129682467,-939471.9712999464,0.03297587797579143,2.454690087875117,-219.92010893114377,16017.122925526652,-1.2971897687284313e6,1.5294622477463293,-270.259777639228,22199.40895445578,-1.9242384068704667e6,-306.48237795917646,31538.065861749274,-2.97401565486643e6,44551.390168845726,-4.672244103662996e6,-7.3136509450336965e6
0.1631837974902074,-4.808610395019229,25.82514961664332,43.69846364658069,8.537182813595805,0.5653476700285133,-31.011588467444263,73.05296039998586,9.45910277877582,116.65138970639417,4.864910736706823,10.25842909984958,0.09751402579014619,0.31275000169216927,2.760615164962099e6,0.7081883525662034,33.75016725743575,103.20594797862304,-212.96944331739928,609202.7171953827,39.41047231040541,38.60863727199488,-75.9675882860686,-3072.6689003547103,729603.6021366898,72.84398391218848,-606.9421400859076,-3158.8259068246252,876787.6122864705,-1724.552960019435,560.6437921098637,1.0255911025231337e6,14830.54069729816,956601.2267632216,31238.061051214758,0.24927691274735203,0.07269014451271869,1.0907644692878185,1.242264779951703e7,3.086577250185276e6,-6.03530467406374,-1.2635752932923252,0.03138823382019802,-0.019219706498007423,-0.038914247327915326,-4.952135429796417e-7,0.0039647125131215275,0.008078740349477111,5.664744411453397,0.2162106816097829,0.0009481546872861907,0.26542869497359495,0.34604924027698347,6.927613427845223,1.4273909317810083,1.3020796377921753,0.7081883525662034,7.290417713292878,39.41047231040541,4.6157984195949355,0.2649419538684271,-0.005177418245066566,1.0,10.0,0.0,0.0,-13.892699224661355,-0.322655105465548,-0.1145593335855418,152.7405599474642,-1.109444109732642,-0.2538089299870061,-7.507755931275886,-0.18683573192963737,-0.39387297310439223,-0.06531940604939462,-0.0030531571880261016,2.251422046226784,-179.8412012424192,12703.29955945587,-995127.437791497,0.0360948764978287,2.463877806237223,-226.99356582046585,16769.14380065219,-1.3755436974131945e6,1.451473154247265,-277.69772473199976,23228.43078536558,-2.0427564089065841e6,-311.5237759753,32961.62848021841,-3.1603953925928436e6,46444.62439468554,-4.967628284914088e6,-7.773159712675895e6
0.16714811688288428,-4.7846072057646865,24.2989470067275,42.393199784380215,8.535813162668516,0.5766026445982457,-27.507454774884234,73.02476977323835,9.443677548066217,116.35038307630163,4.861962378842448,10.251214261430238,0.09298709892265895,0.2909532260301438,2.507887544711586e6,0.6746784365303616,33.773408025560734,103.54541872931337,103.40685858250835,674528.4997605784,37.5285790743082,38.613319082213245,-85.33704575452549,-2929.1110817905897,802333.7502967288,72.73786611024673,-642.3208766102744,-2851.276192746496,952899.1758438821,-1811.9978502567649,1487.5841139588974,1.092695308854254e6,17487.962699775082,962828.0165790559,-178697.9069234941,0.24927691595339302,0.07492823455608605,1.0899089847721781,1.2428414936667174e7,3.0895048880749117e6,-5.681415952218946,-1.2631634808883634,0.03401452351260505,-0.019430809254429603,-0.040054646059574275,-5.785887337359189e-7,0.003718635535959259,0.009079364293292794,5.653014328227841,0.22918040969055725,0.0010457814896731087,0.28052397889375663,0.3659784455120755,7.057668467639688,1.4856492328148276,1.3637575657464587,0.6746784365303616,6.955660902586641,37.5285790743082,4.3961842113992455,0.29276497955397035,-0.006618400434821021,1.0,10.0,0.0,0.0,-13.065081212380914,-0.34982171181052296,-0.12711724117605344,139.43385549572798,-1.2415590035787654,-0.2854160208433561,-8.384164083228884,-0.20375295292109136,-0.4290712792449217,-0.0655329455879157,0.0011004960008598745,2.2882867563937794,-193.55479379991695,14114.54868905386,-1.1372184400411663e6,0.04396241919302769,2.469917163295764,-243.86526576937652,18636.669878887187,-1.575866048142721e6,1.2309014018184463,-294.8584000364317,25771.12654062664,-2.3458959848937728e6,-321.4027303034229,36451.536553524405,-3.6370763843047926e6,51015.96415125868,-5.721980060440093e6,-8.941777137641195e6
0.1693054751059843,-4.771782924250821,23.520916914949208,41.71206023200824,8.535033217361233,0.58261815458252,-25.762158041670933,73.0083617270327,9.43501869394513,116.17951939112832,4.860319862051522,10.247174527640844,0.0906542778089747,0.2799370856864261,2.38248403774904e6,0.6574326793025937,33.785900442390755,103.59406531575102,299.02348494272945,711878.6479418676,36.5599055710875,38.61542060413612,-90.68836176130272,-2828.0918971872,843438.5471929394,72.67806951728313,-662.0466560323077,-2649.370373865304,994879.816204247,-1860.3918287331696,2054.0746342661314,1.1274208768725588e6,19056.588446683425,958367.1795812818,-315969.7152957186,0.24927691788209594,0.0761517792952653,1.0894234316027047,1.24315172193722e7,3.0911031977078896e6,-5.501004420456236,-1.2629272574957637,0.035486449873528905,-0.0194850630747031,-0.04059648954633732,-6.287543631069538e-7,0.0035821560310916674,0.009662496009472058,5.646465930708167,0.23640892138772945,0.001101593733439172,0.2888942913680171,0.3770361618465008,7.126286256698379,1.517560745766892,1.3978264725907454,0.6574326793025937,6.783105488764299,36.5599055710875,4.2829992778458585,0.3085519914369766,-0.007524647692171604,1.0,10.0,0.0,0.0,-12.642906514483476,-0.3650431256207198,-0.13429600779895648,132.80615335984976,-1.3178552075692131,-0.3037627463452576,-8.889071290770325,-0.21331420699368178,-0.4489242039802176,-0.06564967935203007,0.003552008468975961,2.3015899837706577,-201.06818189250384,14919.173490294554,-1.2205826771760397e6,0.048513876380201534,2.4632861765734546,-253.04564417738163,19699.789525481447,-1.6935523954835413e6,1.0890093532267016,-303.8136662975686,27209.890554116657,-2.5240118190484643e6,-325.3691668890836,38407.484228681205,-3.9170369441384086e6,53530.772602021694,-6.1641242128318995e6,-9.623257607250769e6
0.17153749404071805,-4.75868568568078,22.752085130347893,41.0278491672061,8.534200536420002,0.5887583688065985,-24.065311666333763,72.99056631819226,9.4258659076757,115.99745787935926,4.858593268731754,10.24291209207053,0.08833132998806166,0.26911680767178253,2.2608813204783183e6,0.640277793795552,33.798674386059716,103.5428238527084,519.6922595163632,751870.2079281159,35.59621582975533,38.617236290077095,-96.41187816591759,-2705.625406504732,887062.8402294621,72.6146954555965,-682.8014401772434,-2413.5467185030325,1.0385899696920114e6,-1911.0438629537837,2688.1394870765403,1.1616703642452531e6,20773.31464904941,947149.5719171426,-476746.8187554388,0.24927692002456742,0.0774217429274194,1.0889061938786007,1.2434691480905e7,3.0927574509770195e6,-5.322720779763568,-1.2626736566515304,0.037040324844091255,-0.01949299130558113,-0.04109359243219263,-6.844870361113702e-7,0.0034392828459321096,0.010295640910826485,5.639568748996724,0.2440136280640881,0.001161348548831803,0.29766714990816134,0.3886304866768458,7.195701200235035,1.5507252025169618,1.4334421115354068,0.640277793795552,6.611241514503728,35.59621582975533,4.170286129019882,0.325359962126848,-0.008562093682630275,1.0,10.0,0.0,0.0,-12.22552295268776,-0.38110797543350744,-0.14198146178074267,126.36232202758843,-1.4001333037386772,-0.3236221218053301,-9.43260691607323,-0.22347052482979884,-0.4699801605938314,-0.06577076619103957,0.006231809715793003,2.3100121009973344,-208.8609894880455,15778.739429652567,-1.3115106990935362e6,0.053424398398376746,2.448617004626043,-262.51395358558887,20833.978600494007,-1.8220257792311355e6,0.9251632476549918,-312.731586888601,28737.34947367092,-2.7184256160692573e6,-328.29112654568564,40467.96125638817,-4.22242953090491e6,56139.73046153482,-6.645558509217385e6,-1.0362191311422728e7
0.17382874614763053,-4.745416955524071,21.998864945718918,40.34626321322594,8.533318481762228,0.594971275590189,-22.430186450092137,72.97140808155547,9.41626655386499,115.80493708233985,4.856792898223576,10.238449991084904,0.08603761613157383,0.25858129206166114,2.1440140171907004e6,0.6233585475839933,33.81159788967498,103.38241861309632,766.3080034941389,794359.614356312,34.64563731643015,38.61869874750664,-102.48458547034976,-2560.1092690811374,932971.4394278119,72.54805714043967,-704.4692473278856,-2141.891489971471,1.0836249551917522e6,-1963.6435439854747,3391.3628106088804,1.194740132168772e6,22637.23587790747,927955.0744745443,-663109.1359829057,0.2492769223888329,0.0787296597763642,1.0883594665035585,1.2437905109227033e7,3.0944535113175097e6,-5.148051164687011,-1.2624034054893942,0.03866764078628502,-0.019447392284545763,-0.041532411245502374,-7.459972433683234e-7,0.0032910667768280147,0.010978172653950843,5.6323595123367465,0.2519530630140204,0.001224829763350134,0.30679001515020293,0.40069212577664864,7.265310259624037,1.5849228162707292,1.4703864471810395,0.6233585475839933,6.441497107637968,34.64563731643015,4.058985819591316,0.34311165789323117,-0.009741023572585812,1.0,10.0,0.0,0.0,-11.816404505678522,-0.39792720483732225,-0.1501459327051447,120.15269285978104,-1.488192760783829,-0.3449599762298219,-10.01326892937874,-0.2341764890412767,-0.4921388185579257,-0.06589533482936343,0.009135759968870002,2.3127319432750375,-216.8652511372605,16689.65317216453,-1.4099700269391462e6,0.05867932840415506,2.424919071723411,-272.17648854757294,22034.027982833722,-1.9612482122407567e6,0.7382442539233555,-321.4634306628242,30344.60911988095,-2.9290306160852704e6,-329.92083441657064,42617.09221282904,-4.552969636433426e6,58813.34150061101,-7.165505400499798e6,-1.1156431991992626e7
0.17614936282232962,-4.732155265000217,21.271019016988433,39.67649873361193,8.532396934213581,0.6011685662897215,-20.876219527064123,72.95105976775078,9.406335940914717,115.60410154813553,4.8549414986663315,10.233842591868502,0.08380343197223086,0.24846361319747232,2.0332449585120664e6,0.6068996631305857,33.82446015228967,103.10839300254396,1037.6237525730498,838885.9166995378,33.72079447321338,38.6197431416808,-108.83809602492646,-2391.4335092324372,980592.013430682,72.4789473490785,-726.7841057955854,-1835.0895462847832,1.1292634214257514e6,-2017.5257137707067,4159.270206117016,1.22572800356928e6,24632.432240637027,899817.9995183962,-875494.8530607903,0.24927692496414708,0.08005866598621715,1.0877894431090098,1.2441105543882178e7,3.0961661512808464e6,-4.979258537670013,-1.2621192460513038,0.040348415751610786,-0.019342800846432726,-0.041898469396079545,-8.130071303915344e-7,0.0031395946466539365,0.011704195402929449,5.6249249025794645,0.26013102319625137,0.0012913458635277712,0.31614842142456673,0.41306965319028255,7.334131556392406,1.6197124868693407,1.5081941599755508,0.6068996631305857,6.276111353870267,33.72079447321338,3.950570372044668,0.3615996968512941,-0.011062010147491242,1.0,10.0,0.0,0.0,-11.42085291228917,-0.41529323536421814,-0.15870090177540597,114.25101799197344,-1.5811607586070462,-0.3675779620804487,-10.62514104591472,-0.2453096171843287,-0.5151409679477966,-0.06602171310183515,0.012236212114472901,2.3090782631795017,-224.9596070057396,17641.521961201193,-1.5151552165349438e6,0.06422346753730697,2.39159776044004,-281.8760154041997,23285.75351614433,-2.1100832745635337e6,0.5288634695808325,-329.81004516410894,32010.780409492523,-3.15404632145234e6,-330.0262338832358,44823.06308001513,-4.905725178360902e6,61502.63875563265,-7.718989400116821e6,-1.1997366346150152e7
0.17850374759725535,-4.718877956594218,20.566500887427082,39.01723449871505,8.531432988273197,0.607355981670699,-19.396885930111928,72.92941804404745,9.396048998250176,115.39429618405927,4.853035376682981,10.229078905947512,0.08162336948721424,0.23873080976067462,1.9280782557958358e6,0.5908622091075212,33.83724402335746,102.71552723630748,1335.866254747513,885602.8075135862,32.819500590108305,38.62033140987234,-115.49178524665582,-2197.5247299360603,1.0300151585736059e6,72.40718918094039,-749.7982929374925,-1490.1035059594976,1.1754330635116713e6,-2072.801719811424,4997.259896201214,1.2542064311481216e6,26769.53524068576,861491.5418445475,-1.1170332607332005e6,0.2492769277742575,0.0814113963360817,1.0871943729583924,1.2444288029044159e7,3.0978951957102646e6,-4.81586737846829,-1.2618199958712482,0.042086477125533706,-0.019173556867558762,-0.0421844410354639,-8.861363475964944e-7,0.002984799043009477,0.012477670381430975,5.617245642271562,0.2685680934512719,0.00136112206566903,0.32576242863865595,0.4257893465928471,7.4022519425679585,1.6551630122250522,1.5469468128366988,0.5908622091075212,6.114681951802596,32.819500590108305,3.8447794204487584,0.38087431739099564,-0.012542976846505318,1.0,10.0,0.0,0.0,-11.037759062512748,-0.4332445917738007,-0.16767609388287685,108.63245668391158,-1.6794344019227618,-0.39158548791562975,-11.270682946086207,-0.25690367638012274,-0.5390508295000217,-0.06615008543445264,0.015546803911498264,2.2984805255659184,-233.14028683138085,18637.09843515633,-1.6276767100635422e6,0.07007711264917085,2.3477934222163617,-291.5971605272044,24592.243955147937,-2.269392945366321e6,0.29504091611201944,-337.70129191105747,33737.99951411174,-3.394702243905768e6,-328.40295080007513,47084.65760183112,-5.282463431851488e6,64196.33680249585,-8.308376849363966e6,-1.2887483241928993e7
0.18319445336003465,-4.692939377173463,19.256949858446916,37.76118278749966,8.529425580670914,0.6193745815513854,-16.71347491836358,72.8832026589183,9.374928154025556,114.95802202697274,4.849158296760671,10.219325935637098,0.07752214081113666,0.220803987559644,1.7380598560113101e6,0.560762593424958,33.86178904666999,101.58814950860943,2002.3722428280864,983334.6249797697,31.127534989928574,38.62000577978695,-129.3666187336729,-1739.3182063760926,1.131606455601612e6,72.25939141578567,-796.7521463475659,-697.019467285746,1.2663255962837918e6,-2184.6942791825404,6850.055966409121,1.3004167278323853e6,31375.456533940527,752225.4163631465,-1.6838840223554557e6,0.24927693401427045,0.08411938576794777,1.08595856265674,1.2450399327694878e7,3.1013011010313137e6,-4.512128601393718,-1.261190015428024,0.04564491254071771,-0.01863443232448503,-0.042478344704123455,-1.048557702205614e-6,0.0026742467987920645,0.014134142908058065,5.6015376739801965,0.28579567453278276,0.0015070332686245667,0.34526454177991145,0.45160148940267075,7.532957745023886,1.7262418481781197,1.6253121797435106,0.560762593424958,5.81083935061087,31.127534989928574,3.645763361944685,0.42080446903398094,-0.015959898306989573,1.0,10.0,0.0,0.0,-10.325024538172027,-0.4699750866577376,-0.18645181771299363,98.43953757464395,-1.887347691016347,-0.44270074096434125,-12.632377697874057,-0.2809033608439093,-0.5883971395263233,-0.06640606702687435,0.022642438031160634,2.2554780644847368,-249.2667085301053,20708.89607577478,-1.8700313716789838e6,0.08242846380129974,2.2288514526141188,-310.4792029588121,27301.181893729772,-2.612755153420508e6,-0.23807272845959085,-351.4161096870869,37277.80092227558,-3.91250976602578e6,-319.3830195768882,51631.551517726766,-6.090867152262278e6,69389.76162169692,-9.566533761355013e6,-1.4767996834008457e7
0.18539781774415803,-4.680983670001381,18.681838653918938,37.196143619521635,8.528442796799023,0.6248744217263694,-15.562887920684936,72.86002330203603,9.364724240167384,114.74464734716463,4.847302397392572,10.214626902087355,0.07569947783435413,0.21300121609371972,1.6568971005761966e6,0.547419978473524,33.87283714404688,100.90049484514708,2350.183376911872,1.0313908558047264e6,30.377338098553558,38.61913003650421,-136.1655610627876,-1489.4924945054727,1.1806591166170083e6,72.18779814590829,-819.3034123998013,-273.88638672658055,1.3081822421574043e6,-2238.0338858782084,7807.359506379083,1.3164980674774426e6,33702.91920387537,684089.7314804788,-1.9929886184221816e6,0.24927693726369554,0.08539722595289331,1.0853550276969943,1.2453148113265267e7,3.1028768478369354e6,-4.3787212755691005,-1.2608781615302673,0.04735902427828874,-0.018282731177598998,-0.04248079388021576,-1.1331537588245846e-6,0.0025279793019022155,0.014967460036859056,5.593972158627179,0.29407895766564146,0.0015787376434725036,0.35458017944912085,0.46393475070484136,7.592095391438681,1.759830459171636,1.6626413032106369,0.547419978473524,5.675732147618453,30.377338098553558,3.5573214185459827,0.4402514709608458,-0.017800326933611017,1.0,10.0,0.0,0.0,-10.011719989128405,-0.48765701041709736,-0.1956849110100332,94.0683528580422,-1.9906910033157423,-0.46826613718089316,-13.307246140620752,-0.29259210959534065,-0.6123577406640278,-0.06652630758915143,0.02620701979165391,2.224678958735332,-256.7262292695701,21721.894834811003,-1.99255879379742e6,0.08854753624557399,2.1576825502786616,-319.0657036214235,28620.37107093144,-2.7864267580724396e6,-0.5207682770944853,-356.8060450884991,38979.840960703616,-4.173871492317886e6,-312.2087085808791,53771.462783518815,-6.49761539320725e6,71715.51925285775,-1.0195943855195327e7,-1.5698160813580666e7
0.18767882249575724,-4.668755441650233,18.11144305521133,36.627114592274424,8.5273986518818,0.6304675282927173,-14.43891102443473,72.83500609226218,9.35397374921428,114.51804413675355,4.845358931225138,10.209684858454828,0.07387785733919544,0.20530623521994057,1.5778035517773204e6,0.5341091226064945,33.883913670966734,100.08252725521452,2734.630470289745,1.0825910739481465e6,29.62880537414494,38.61771588701933,-143.39152396903333,-1206.5527800890304,1.2322615439099711e6,72.11226217809802,-842.9753959628555,199.5077044743241,1.3507106847654942e6,-2293.757466351665,8858.722242220996,1.328806177931571e6,36225.206563238025,601059.1877787854,-2.3442392215104215e6,0.24927694085856086,0.08672393372254696,1.0847147644500157,1.2455900442928717e7,3.1044876285531735e6,-4.246396053381561,-1.2605443129631821,0.049161303119642744,-0.0178485657457663,-0.042386130721843815,-1.226755196603679e-6,0.002376723028494037,0.015868772551076916,5.586014640758032,0.3027818152020411,0.0016550918581042344,0.36432497921817936,0.47683769208129606,7.651830097232827,1.7947356329521698,1.7016267452410758,0.5341091226064945,5.540651003161083,29.62880537414494,3.4689352601026253,0.4608403122104848,-0.019878976089531583,1.0,10.0,0.0,0.0,-9.70078619398047,-0.5062402234770881,-0.20552336888564238,89.79771814961592,-2.10157030243814,-0.4958095980095266,-14.029936170651068,-0.3049734892616141,-0.63768535391202,-0.0666507196111313,0.030054205384218734,2.1853013377042645,-264.3457584679978,22796.783065622873,-2.1254692082761778e6,0.09509608761739591,2.07321468629167,-327.7229193704615,30015.97280349901,-2.9748458802516167e6,-0.8360564474836021,-361.5874824667519,40763.83294938561,-4.456958193432102e6,-302.6116786110249,55978.74398514601,-6.937097295091352e6,74021.97633804705,-1.08730936986148e7,-1.6690545783993173e7
0.18994048994408252,-4.656776740257014,17.569638839290857,36.078284431746184,8.526336604593627,0.6359104633508791,-13.38736520611049,72.80915292033319,9.343129201594849,114.2876133331252,4.843410565258903,10.204708361558621,0.07213406967411114,0.19803844084375538,1.5039859995515319e6,0.5213919038087502,33.89450752393149,99.16531676243181,3141.0311663332486,1.1348158258693304e6,28.913533300840452,38.61579015237256,-150.74275140857912,-900.8593266434051,1.2841908487561056e6,72.03597345973893,-866.7682843450665,705.3042957464836,1.3918855119274587e6,-2349.499494913578,9962.985083923568,1.3362235366675078e6,38841.076204195815,505280.9128226281,-2.7257414825340365e6,0.2492769446678492,0.08804319507175133,1.084064449469535,1.2458527248738611e7,3.1060609585803775e6,-4.120690869671238,-1.2602020334896482,0.050975497050012836,-0.017344913274022697,-0.04219030321969936,-1.3259525923474356e-6,0.002227255224849192,0.016802318000498292,5.577999037072401,0.31153842960402367,0.0017329204256213851,0.3740859419361847,0.48976285305171563,7.709588193604406,1.829476402361242,1.7406170450454714,0.5213919038087502,5.411289438410666,28.913533300840452,3.384332310787264,0.4817067318967094,-0.02212570522989636,1.0,10.0,0.0,0.0,-9.405240736033367,-0.5249376761038002,-0.2155606775176168,85.80168854467247,-2.215470061624738,-0.5242235868411789,-14.770857174647956,-0.31753273262914866,-0.6633207966822254,-0.06677396722878656,0.034027182072924725,2.138471590660503,-271.7783891897568,23888.33556701833,-2.2634996603636434e6,0.10180396871913379,1.9782668091811348,-336.0423434347091,31428.51951354531,-3.1705363291853983e6,-1.1720574507837804,-365.4578405587731,42551.12893393475,-4.750412742065214e6,-290.77023253999306,58150.57215793488,-7.391419231594662e6,76187.55502479954,-1.1569783526480427e7,-1.7702164297499105e7
0.1943172952739165,-4.633995186867052,16.583713115308548,35.05750007821633,8.524206074146647,0.6461465509147071,-11.514907413691096,72.75607472457402,9.321629263431987,113.82538692077945,4.839582934738408,10.194867285315395,0.06892491547460582,0.18492039034888458,1.3729925518523906e6,0.49806002104596114,33.91381408856743,97.09172459092579,4001.48895500628,1.2400089309414078e6,27.600901394976596,38.61053714651886,-165.48930932255817,-235.46490983254986,1.3866039452602498e6,71.88453501918562,-913.6990382643821,1790.3754626664145,1.4680255890359227e6,-2458.7002900479183,12279.078139265825,1.3353734222613918e6,44234.161077358236,278387.8300591446,-3.565081702319986e6,0.24927695278318676,0.09060678528948245,1.0827624026688571,1.2463289492141327e7,3.1090261355964746e6,-3.891904400639116,-1.2595070231587333,0.05456061767639841,-0.01615289104245042,-0.04150677395763874,-1.5373234272611896e-6,0.0019407932285706445,0.018725706726377276,5.562133826048337,0.3288421107321081,0.0018894769896610287,0.3932449907463215,0.5151321810982508,7.817294389437709,1.8970736372599302,1.8169932264658177,0.49806002104596114,5.173073559997973,27.600901394976596,3.2286584976641293,0.5233415371330186,-0.02704424285199447,1.0,10.0,0.0,0.0,-8.86688927848732,-0.5618610609934922,-0.23578662239789816,78.6841960865033,-2.447264149593411,-0.582414961137044,-16.274299269246924,-0.3426408077301992,-0.7143994251465622,-0.06701201645268909,0.04216613873614747,2.0248671164736596,-285.74336369415516,26071.32937685261,-2.5488378578037675e6,0.11539253124628007,1.7615386787560166,-351.2729188601892,34238.101843630466,-3.5750321068842895e6,-1.8908462877392118,-370.22117679017697,46047.13601144777,-5.355035520924211e6,-260.7138463015349,62271.13206370924,-8.323159568041369e6,79956.61910726674,-1.298738422903356e7,-1.9729316265143134e7
0.1963891234738034,-4.623389537610548,16.14387784494083,34.59238214598073,8.523163168463956,0.6508524315348962,-10.697011667035431,72.72951158846554,9.311220615903526,113.59908215097728,4.837746276969227,10.190114536127824,0.06747729423217715,0.17911437103592012,1.315964825873114e6,0.48756958347086277,33.922362354149925,95.97370941665939,4444.0129680861,1.2917011791398937e6,27.01055722457584,38.60733089843274,-172.70567963216027,114.62515700324927,1.435849211555724e6,71.81116677414272,-936.3114262976192,2354.270189883653,1.5020937816329768e6,-2510.9756771070674,13459.611335121082,1.327200039891006e6,46941.52584416286,150256.3174088175,-4.012130970238705e6,0.2492769569906976,0.09182505391391886,1.082126152435924,1.2465381409414405e7,3.1103875652638804e6,-3.789819402634833,-1.2591626735924328,0.05629064608189742,-0.015484001806339659,-0.041035911731879524,-1.6469308610320493e-6,0.0018071237108909,0.01969167593212713,5.554462159237247,0.33719620472210415,0.0019662835040745183,0.4024336669163409,0.5272977216285321,7.866448423354546,1.9292384248742092,1.8535583546557366,0.48756958347086277,5.065548034713871,27.01055722457584,3.1584487184442493,0.5436153168280123,-0.02965632154388409,1.0,10.0,0.0,0.0,-8.626473574166742,-0.5796666396882603,-0.24573088503755747,75.5742908979418,-2.562291716496424,-0.6114708565545677,-17.01827605376291,-0.3548971725557204,-0.7392495630514334,-0.06712442710014371,0.04622694549538961,1.9600979012949413,-292.12786351643297,27135.9887892924,-2.6925212712170063e6,0.12210396071574794,1.643193554494625,-358.02665466363834,35600.334033942025,-3.7786633562749205e6,-2.263694904911713,-371.09972225760066,47711.862778759016,-5.658349782948865e6,-242.9425767360209,64166.84781206021,-8.788241859844912e6,81509.07834411667,-1.3689042583164504e7,-2.0716196541820638e7
0.2007803664405739,-4.601275946189375,15.264125122400417,33.64273671852561,8.520880314933935,0.6605226487033338,-9.094142875385272,72.67006139032172,9.288681131349627,113.10348246847123,4.833804680088256,10.179847325564916,0.0645497405922348,0.16759014234458855,1.204561665396115e6,0.46642972678655203,33.93912058408842,93.31670950684482,5459.851560878348,1.4052899925329755e6,25.820576630016525,38.59896787841422,-188.49214522698324,934.2418081569004,1.5415255187133537e6,71.65228067788648,-985.0527657214061,3659.725314437561,1.5691471658601759e6,-2622.9403299226815,16144.993446284401,1.2912142502792594e6,53013.44543816904,-169815.0630444481,-5.074209004170725e6,0.24927696675354727,0.0944170303367206,1.0807356986569792,1.2469430875640418e7,3.113168405286495e6,-3.585583092844875,-1.258399266551875,0.060024258786177176,-0.01383164473136026,-0.039705878292031004,-1.901301244311795e-6,0.0015297538742298868,0.021861716069875612,5.537861156212946,0.3552453154318153,0.002134690202141368,0.4221507235289692,0.5533952235454753,7.966849534011742,1.9977626867576375,1.9318974821356725,0.46642972678655203,4.847952586049519,25.820576630016525,3.016495575693614,0.5877565666234108,-0.03585533019944176,1.0,10.0,0.0,0.0,-8.14507835991336,-0.618067109071732,-0.2675970669274659,69.47741046485194,-2.8175452182903884,-0.6763593705241092,-18.66443772962271,-0.38166786344973874,-0.7933352089049914,-0.06736195691390252,0.05527829653724182,1.7983552261998155,-305.08880719935803,29455.52927247435,-3.0159339222191586e6,0.13692074586981715,1.3573656533904148,-371.21930739771346,38548.21167124479,-4.236782008730557e6,-3.126003002221542,-369.70321484630466,51240.037460187086,-6.337935274505552e6,-197.03871202941173,68019.74553681113,-9.824211033406511e6,84199.82002794539,-1.5236772264441552e7,-2.285115747850422e7
0.20322454109538649,-4.589176071017069,14.803321570238111,33.1344448641611,8.519567379290761,0.6657226453261395,-8.272534461638612,72.63507190441885,9.275860509053933,112.81824814938933,4.831583889757759,10.17402174785455,0.06299811276499193,0.1616027594747383,1.1476498426035277e6,0.4552710182790871,33.94759937367975,91.66992134927013,6072.611679559478,1.4708818527680112e6,25.192235683191786,38.593375816862086,-197.5632441368246,1437.5282192766451,1.6009430705168042e6,71.56195416452461,-1012.6473243431795,4452.866599266623,1.6029470778258643e6,-2685.911662840514,17749.51808977134,1.2591115035651722e6,56591.867658245326,-378754.16876871785,-5.73723430530903e6,0.2492769727196866,0.09586541342018623,1.0799372923951502,1.2471439172922438e7,3.114647145123508e6,-3.4785763795267846,-1.2579541429717476,0.06214017109315928,-0.012767810997067698,-0.0387608879738517,-2.056775358506091e-6,0.0013798191688639107,0.023144070954964593,5.528421614204428,0.3654911308359945,0.0022316620032812582,0.4332615776375415,0.5680951875888723,8.020562250508442,2.036110833417213,1.9759791319339348,0.4552710182790871,4.732540405166779,25.192235683191786,2.941281451360771,0.6130005967603512,-0.039726352033656584,1.0,10.0,0.0,0.0,-7.892626482039811,-0.6398141499670946,-0.2802339508077394,66.3507896330276,-2.966445677616992,-0.7144683801211713,-19.62178419804267,-0.39703823889962325,-0.8242681317395547,-0.06749368011897842,0.060579007893187646,1.6933960217804354,-311.9217130931603,30781.756736896543,-3.207309440317766e6,0.1455156636112339,1.1769413573412182,-377.82529482471153,40220.42349465758,-4.507673442092466e6,-3.6497240212884243,-366.840074047636,53192.52996889832,-6.737870545778045e6,-166.28484344309106,70041.61816900817,-1.0429746776988e7,85288.52496189493,-1.6131150044335652e7,-2.4056540925536506e7
0.2057616441112018,-4.576769121087217,14.345347464320279,32.6214133802664,8.51817281038415,0.670979524298946,-7.468460708326266,72.59727983649212,9.262349603718732,112.51508106936015,4.829259758851127,10.167893421869051,0.06144270964654504,0.15568657891558907,1.0920846970760657e6,0.44412068159073337,33.95572152042195,89.83453442477253,6745.6433063786435,1.5407569887673657e6,24.564205089497904,38.586853501570594,-207.1902470506299,1996.652654299086,1.6629322541616585e6,71.46684882333872,-1041.6312058998237,5327.695796280007,1.6349640582270806e6,-2751.741903795558,19499.58176008637,1.2157605715242687e6,60458.39312521254,-620759.6577951215,-6.483446711569139e6,0.24927697934420778,0.09737307136623849,1.079090189567383,1.2473322386245908e7,3.1161238433763855e6,-3.3722018148973527,-1.2574764452542952,0.06436386280701559,-0.011549720858052108,-0.037617798567882624,-2.2294272107012052e-6,0.0012283500764501206,0.02453335996800404,5.518473441107232,0.3762758126060023,0.002334704627713427,0.4448931795785425,0.5834775447806131,8.074716401991578,2.076074301989806,2.0220842566620627,0.44412068159073337,4.616783758027187,24.564205089497904,2.865903005089863,0.6397036786367363,-0.044088157006491366,1.0,10.0,0.0,0.0,-7.641497397280064,-0.6626577036832898,-0.293705017435218,63.28971072061981,-3.1262344902505688,-0.755570285301736,-20.646819971520998,-0.4133507806929142,-0.8570005820726252,-0.06763000271510844,0.06628078980260792,1.5727313829986715,-318.6894919523237,32183.331488622367,-3.4147363827273035e6,0.1547000003045865,0.9729443912220976,-384.0622529661607,41976.27288714738,-4.801085640042333e6,-4.22751730015073,-362.15303287377975,55201.14475779659,-7.16937561434062e6,-130.13572968439726,72025.91026182707,-1.107946272383211e7,86061.96084492307,-1.708181109741322e7,-2.5313015504363555e7
0.208360952781328,-4.564215626904532,13.896470555221999,32.11060469900744,8.516710791809048,0.6762141703341898,-6.69264634937809,72.55697605911445,9.248297718738721,112.19700573720606,4.826859871630712,10.161531199726497,0.05990458905374825,0.1499221456491567,1.0386008368761779e6,0.43313247258156157,33.96329546597374,87.82190360749144,7475.215045321164,1.6142346907624516e6,23.945132886747597,38.57940824390836,-217.2726534497295,2609.155820164892,1.7266470863873123e6,71.36806846986455,-1071.6750473278428,6279.3919641734565,1.6641668739123577e6,-2819.653076595701,21382.995737994737,1.1599628396118963e6,64581.61959111121,-896850.5192073627,-7.312361487156176e6,0.2492769866131661,0.09892206006726491,1.0782031035706119,1.247502545700707e7,3.117569993304011e6,-3.267912355740847,-1.2569701921301726,0.06666988332188875,-0.010177438613804348,-0.0362691078747482,-2.4188968683407354e-6,0.0010782904081133421,0.026019715603477676,5.508124167286207,0.3874811260402772,0.002442728998735023,0.456909678342968,0.5993603651613424,8.12854252589868,2.1171847861477446,2.069674516051748,0.43313247258156157,4.502246988181938,23.945132886747597,2.791383268036057,0.6675794936986615,-0.048942618987324424,1.0,10.0,0.0,0.0,-7.3951194171178445,-0.6863356171123295,-0.3078809850198295,60.33488997172327,-3.295514782177082,-0.7993428907827269,-21.730201103625227,-0.4304435505868851,-0.8911915123457017,-0.06776920700712663,0.07233383026917738,1.436378086332693,-325.2480925826902,33644.02715328803,-3.6366517179256845e6,0.16438652027218015,0.7458021334960205,-389.7419862500615,43792.915877117426,-5.114730202444567e6,-4.856462466645906,-355.4186349000722,57231.07769617169,-7.628636001437676e6,-88.38167454398317,73918.15870420431,-1.1766663540077973e7,86434.62092199194,-1.8076670578563116e7,-2.6598424675950117e7
0.21099719347298942,-4.551642720224401,13.46106907217752,31.607229264699022,8.515193886649886,0.6813644991682366,-5.951944888461954,72.514429916906,9.233834276524382,111.86670132472311,4.824407724026149,10.154994444561066,0.05839900130355505,0.14436403659128308,987659.6055703777,0.4224169232972539,33.97017397906302,85.64482866623102,8257.567072748496,1.6907094066063662e6,23.341239349491467,38.57106550300779,-227.7212604892456,3272.2939792383418,1.7913439462457553e6,71.2665817937351,-1102.4961687810471,7302.885225122107,1.6896729990843653e6,-2888.9863852150443,23387.785739578136,1.0907434587477245e6,68932.00696853804,-1.2077146811100962e6,-8.223042038629627e6,0.24927699451262048,0.10049748713814495,1.077283733765121,1.2476504307859063e7,3.1189621064316197e6,-3.1667231027265226,-1.2564390066311066,0.06903628336897588,-0.008652778657994572,-0.03471105701122366,-2.624823648392799e-6,0.0009321949308687912,0.02759394358374895,5.497466464098821,0.3990054407175407,0.0025547519506255267,0.4691955528610114,0.6155885984069035,8.181458835835766,2.1590537684838154,2.1182941792151047,0.4224169232972539,4.390065392267839,23.341239349491467,2.7184629857371996,0.6963771780267142,-0.05428980390101049,1.0,10.0,0.0,0.0,-7.1558953868387745,-0.7106224432366215,-0.3226466131917607,57.51235871622583,-3.473014815945518,-0.8454904695008101,-22.86345936342594,-0.44817495905335786,-0.9265437526365169,-0.06790988777489101,0.07869217588674343,1.2845545776082443,-331.47778809531377,35149.27394310386,-3.8715594512873283e6,0.1744965384619613,0.4961627568154649,-394.70873315605076,45649.79616283237,-5.446408117189398e6,-5.533525076073532,-346.4598894818046,59251.0780014177,-8.111976790827854e6,-40.88075954558571,75669.69166362405,-1.2484885794516442e7,86330.76654692934,-1.9104057998257987e7,-2.7891420060538918e7
0.21629236418705275,-4.526856522155617,12.64254423684504,30.638493737245646,8.51204432365159,0.6912165890438104,-4.591724739692531,72.42376535400686,9.204158508673688,111.17988448783643,4.8194320361146055,10.141618193884,0.05552928953429502,0.13400715875595393,894435.9673308227,0.4021165455220138,33.981428376517954,80.86176894640917,9962.211839378404,1.8502674075846449e6,22.196608814408947,38.5518992233294,-249.37085490072636,4735.530956406137,1.9209484700740653e6,71.05914364984763,-1165.4255263683276,9539.80814257387,1.726725651065264e6,-3029.5368729656466,27706.709261919514,909620.1917780861,78187.50025243114,-1.933395373347296e6,-1.027954804711419e7,0.2492770121097249,0.10367503806243969,1.0753780074479216,1.2478658564291498e7,3.1215080943653076e6,-2.976395312810445,-1.2553167436007895,0.07386880571246013,-0.005167968663721271,-0.03097548920147151,-3.0836225566951897e-6,0.0006607782127182897,0.030965670975458656,5.475573163861148,0.42263213730855775,0.0027869108118775726,0.4941547152132062,0.6485164307122376,8.282802663741117,2.24369172834171,2.21696925909331,0.4021165455220138,4.1760456957391625,22.196608814408947,2.579549303372323,0.7557820099331323,-0.06642763855065645,1.0,10.0,0.0,0.0,-6.705455457642101,-0.760189989999394,-0.3534903827482828,52.324467912935724,-3.8474415762866094,-0.9436580182801949,-25.245190684598363,-0.48500686538906823,-0.9995989622977333,-0.06819085999767927,0.09213380047017818,0.9368994319506192,-342.5623203179329,38237.0443657259,-4.373704967760864e6,0.19567154262103967,-0.0659993877211469,-402.01760323941414,49405.86995601989,-6.154122191656425e6,-7.016583177198182,-321.4318493693147,63146.51751728959,-9.134939096966144e6,71.38033448529927,78580.09059573867,-1.3986936215939749e7,84445.80733208914,-2.120818870224776e7,-3.0415153161801048e7
0.21891251694122024,-4.514815368549258,12.263197023289745,30.178965903174923,8.510435685659802,0.695843306976231,-3.9759389651544867,72.37627119295878,9.189176180310874,110.82855261839725,4.816947515497931,10.134882318050954,0.0541804886818944,0.12924946924030817,852376.8149564548,0.39263798438917963,33.98567734575401,78.29379454262961,10873.498958458971,1.932167717422952e6,21.661871161525983,38.54123169768492,-260.4027328855171,5526.12465772532,1.984613723163874e6,70.95491960096066,-1197.0468238374765,10737.885332011689,1.7372062583904562e6,-3099.6685368020794,29989.911329812036,797347.1411254487,83024.59275339534,-2.3462456221689396e6,-1.1416632664654024e7,0.24927702173732227,0.10525367082608071,1.0744062713465587,1.2479291356502557e7,3.122632689826561e6,-2.888134608036011,-1.2547334492747677,0.07629690583448222,-0.003226065959321593,-0.02881424383176222,-3.334668602614762e-6,0.0005391689707898713,0.03274084610318565,5.464502433208583,0.4345557521673802,0.0029051249987438756,0.5066348626362712,0.6649570218238026,8.330581832974005,2.2858444135548703,2.2662685042690174,0.39263798438917963,4.07535919794546,21.661871161525983,2.5142979554105405,0.7859298782524535,-0.0731797052094457,1.0,10.0,0.0,0.0,-6.496348022864996,-0.7850833508069184,-0.3693399296880344,49.973409369158205,-4.041651556846702,-0.9950075235129078,-26.476022299154703,-0.5038393854007843,-1.0367550859724535,-0.06832907805054526,0.09911742497522434,0.743038454397343,-347.26919093499976,39792.34787659565,-4.637258749429012e6,0.20657712097895536,-0.3751923507248338,-404.1887852099952,51268.03603657101,-6.524786151352651e6,-7.813136973770157,-305.2907940320123,64970.72104895493,-9.66596426966818e6,135.8451091032266,79668.42888011372,-1.4756370809978375e7,82574.63028646988,-2.2260516394090295e7,-3.160489923208622e7
0.2214939622257568,-4.503092221996921,11.904898275743742,29.738401672585177,8.508818664155559,0.7002378133232717,-3.4030187349276035,72.32773656231626,9.17422868567844,110.47501936895506,4.814486635935384,10.12817313237785,0.052894681165813605,0.1247812258339542,813329.334447569,0.38364385659064393,33.98897601239675,75.63411557812387,11816.494115926487,2.0147777600326743e6,21.154265610085762,38.529962956817634,-271.47329508396433,6349.208513577437,2.0468431212074996e6,70.85134304050771,-1228.499369815522,11978.374797582326,1.7418824840616572e6,-3169.1101480947664,32335.083561499443,670833.1389317017,87957.85964340945,-2.7902878475561324e6,-1.2619027862987272e7,0.24927703186318487,0.10681296572362405,1.073430568812007,1.2479614740784187e7,3.1236455515784686e6,-2.8047342842725067,-1.2541402380981321,0.078711521482565,-0.0011661665837811534,-0.026473650484329758,-3.598724839174225e-6,0.00042880027927552855,0.03456096334074066,5.453443232161481,0.4464512949785832,0.0030236162378378608,0.5190087427090913,0.6812392103001195,8.376168981173604,2.32755506863515,2.3151260386039145,0.38364385659064393,3.979315955247069,21.154265610085762,2.452121416341688,0.8161092353537096,-0.08035270993988622,1.0,10.0,0.0,0.0,-6.298618530763588,-0.809833021434089,-0.38533707426932307,47.784316406264324,-4.238838853705097,-1.0474407875555822,-27.72266158940624,-0.5227916604447869,-1.074012593469648,-0.0684647232526916,0.10621414001610188,0.5374258230621788,-351.35532218810874,41339.39984190001,-4.906712385523875e6,0.21759812697581873,-0.7005664803903959,-405.3073433557025,53098.47360859544,-6.903134771597393e6,-8.639758274700124,-286.7679393274685,66684.95410411674,-1.0204478557291847e7,205.52404722266687,80477.45140821104,-1.5528984460503642e7,80047.81949190871,-2.3298008098006018e7,-3.272239381845349e7
0.22649533066863,-4.480763222975071,11.251406868466477,28.91755073578122,8.50559586591045,0.7082806333535451,-2.3803331756121686,72.22868132430065,9.14476021688977,109.76932988602482,4.809685816116667,10.114976858542589,0.05051756594477607,0.11669760835330437,743835.653689859,0.3671349663519627,33.99277755625049,70.1159056235446,13774.491300838179,2.180301371403162e6,20.221972623559058,38.506020181047134,-293.4777984486665,8071.454507151237,2.16546777082044e6,70.6485267050892,-1290.2409367636824,14554.212787156892,1.7333884790842228e6,-3304.5380554100952,37151.691458850386,377322.30039718,97991.69735396125,-3.76289342685476e6,-1.5193784573463583e7,0.24927705342086687,0.10984494399963095,1.0714893075183631,1.2479339404120531e7,3.125318205589848e6,-2.6525132799688462,-1.2529374495015408,0.08344881117697758,0.00325524161859448,-0.02131803312367473,-4.1609328481811625e-6,0.00024519281863974083,0.03829374985421466,5.431592568272962,0.4699088892805751,0.0032584788535724666,0.5431863124559007,0.7129928684440364,8.460418950879296,2.4088915419091856,2.410537585042315,0.3671349663519627,3.8015997300399387,20.221972623559058,2.337253551354131,0.8758995355425213,-0.09582930365406125,1.0,10.0,0.0,0.0,-5.937368632037192,-0.8583822333817303,-0.4174127099691968,43.87174058036087,-4.6375483798761055,-1.1543594519236382,-30.234233591867078,-0.560648764745328,-1.1480305983710863,-0.06872604357930245,0.12057738035147184,0.09647756970826715,-357.58233747718566,44369.25409765326,-5.45633393872921e6,0.2397308959947197,-1.3913730129479447,-404.3524079544013,56613.3474705586,-7.672782091388185e6,-10.3628410535987,-242.94665896498452,69723.83703206379,-1.1288444349134574e7,359.056428636273,81196.59920984223,-1.7059001304827146e7,72999.85453458499,-2.5289322298118494e7,-3.468179194339418e7
0.22889475460216308,-4.47022524151443,10.955700884956457,28.53833876581812,8.504007971749317,0.7119147345878846,-1.927220314178602,72.17876134588262,9.130392609834173,109.42112650928524,4.807368826380744,10.10855690564552,0.04942729834384232,0.11306866850400898,713133.1777237622,0.3596200057611773,33.993353962263114,67.29750166679072,14776.738710306005,2.2623070333389957e6,19.79730507038714,38.49356480381756,-304.2889195548008,8958.695360590687,2.2212199564205664e6,70.55039934948861,-1320.2210418944455,15871.908033237203,1.7203462620697198e6,-3369.8872350077986,39591.45828253152,212211.21912962865,103029.4177369134,-4.285351479112331e6,-1.655002805849308e7,0.2492770647342375,0.11130454001414765,1.0705345456767614,1.2478759894648273e7,3.1259753026589137e6,-2.583578316400658,-1.2523348504000307,0.085747365082459,0.005585522378605616,-0.018542732835380833,-4.455988284062686e-6,0.00017295285773131624,0.040183658909998546,5.420913442990759,0.4813515916192566,0.0033734249935501253,0.5548735209524798,0.7283100058378468,8.49898801157991,2.448166481992554,2.4566380835653012,0.3596200057611773,3.720019301762404,19.79730507038714,2.2846083221048605,0.9051909693210174,-0.10404567189370324,1.0,10.0,0.0,0.0,-5.7736162357175,-0.8819390720579872,-0.43330989103642703,42.13576899010767,-4.8367100240226275,-1.2082117378273305,-31.484378707036804,-0.5793510429481372,-1.1843995894129065,-0.06885073779740636,0.12775715881935068,-0.13560888302847127,-359.71700044712566,45833.66201877686,-5.732823260217284e6,0.25071446987695456,-1.7519117437871838,-402.31996947352616,58275.315012235864,-8.058806203434868e6,-11.247987204237397,-217.95646417482635,71026.25261176469,-1.1826033405950356e7,441.91879674436257,81093.53386555481,-1.7804370384497873e7,68502.92080067124,-2.622522594518488e7,-3.549961424326481e7
0.2337999765050216,-4.449021603989946,10.38429170556556,27.79087540787457,8.500678342791298,0.7188816946916614,-1.0691565299360124,72.0717580516717,9.10057658702905,108.68999935343969,4.802608299943565,10.095261460054077,0.04729222519608448,0.10610939441132798,655143.0676781826,0.34501975594394185,33.99193713834875,61.18931351768093,16956.3457672544,2.4353053921957905e6,18.971655596248524,38.46620824176615,-326.88959157621696,10898.557442092873,2.3322368910145503e6,70.34858986907548,-1382.193314978828,18733.7615195919,1.6736876260718366e6,-3504.148070202449,44842.09196612733,-178528.6933137721,113782.70453733673,-5.474407316601696e6,-1.958241691017752e7,0.24927708998730871,0.11429818102462329,1.0685364495603629,1.247660930975307e7,3.1270009223532e6,-2.450253883718609,-1.2510501136596628,0.09049382823536052,0.01079034107633545,-0.012231893920682139,-5.114592814165652e-6,6.165306550867753e-5,0.04425305130221808,5.398692294528454,0.5051161880077172,0.003612426094166966,0.5789245121594493,0.7597552447333156,8.57423602729551,2.528988714976145,2.5514718200278867,0.34501975594394185,3.560128447939815,18.971655596248524,2.181594744834763,0.9662725123168849,-0.1225747435212291,1.0,10.0,0.0,0.0,-5.456625251592563,-0.930596927272199,-0.4668410542184427,38.84314200571322,-5.25994050810456,-1.3236199763315928,-34.1315848130967,-0.6186942213130375,-1.2604844633923038,-0.06910437320263328,0.1430223745760325,-0.6530060860694104,-362.20465717513775,48837.43959138545,-6.32343406831751e6,0.2739062451818526,-2.5498146283538663,-394.70083141493734,61598.23083299161,-8.880560681238336e6,-13.179501483447702,-158.21748906091608,73312.85180150784,-1.2956019421827622e7,631.2421035298753,79843.3156478962,-1.9338962308708303e7,56772.54137855178,-2.806919434243995e7,-3.685288031188895e7
0.23655566381839777,-4.437304007315478,10.081550332857235,27.386571320689626,8.498758947825003,0.7225187219741912,-0.6241054563768968,72.00867577593637,9.083574481973328,108.2679940854891,4.799921664332908,10.08769558662061,0.04614474457130497,0.10245157544540855,625144.7655096718,0.3372426708665256,33.989578772056255,57.55228643776064,18259.601625009054,2.53572144504302e6,18.53149051727968,38.449759604115904,-339.87406818569156,12063.996364149814,2.392564229259269e6,70.23473665815018,-1417.3910944926856,20441.77239310888,1.6347598019719762e6,-3579.921165661142,47947.9855827251,-431438.60365593806,120092.86470168277,-6.217756677189619e6,-2.1446676685903773e7,0.24927710551040483,0.11598554532818661,1.0673872208081514,1.2474801390432935e7,3.1273780656854594e6,-2.379543065808594,-1.2502966514182547,0.09318604317839672,0.013983508648569119,-0.008297379628909241,-5.519420872471305e-6,2.2777419732382632e-5,0.04666313507530018,5.3859825295456725,0.5186813534761389,0.0037487616006533176,0.5925202205097401,0.777480854202229,8.614455108585071,2.574719447603966,2.605062776794085,0.3372426708665256,3.4741235319120967,18.53149051727968,2.126280426648569,1.0012844625786501,-0.1340727882703902,1.0,10.0,0.0,0.0,-5.28835042359335,-0.9582108574637955,-0.4862892885229766,37.132139487993385,-5.50726526563291,-1.3916645041785807,-35.67277837421226,-0.6414606121762623,-1.3042522750207048,-0.06924616275671391,0.15194657114323054,-0.9696899698131971,-362.4207099560667,50524.750988183165,-6.669850732907111e6,0.2873704565316637,-3.034922986691133,-388.2370523334023,63407.699991933914,-9.360612354523242e6,-14.338409665660784,-119.23800421273326,74343.80050571266,-1.360653384224303e7,750.0142409348982,78458.77406210694,-2.0200752219876587e7,48540.77509216747,-2.9047875494567614e7,-3.738672304870446e7
0.23942201683302716,-4.425259796919852,9.77967836944888,26.97738056203861,8.496725370198494,0.7260868503512725,-0.1870870795044719,71.9407523303985,9.065704934057663,107.82051901555865,4.79711915760465,10.079755206615737,0.04498840575244892,0.09882517123100637,595741.2358513463,0.32945968280593746,33.985909422832925,53.61057969755137,19676.73880595566,2.642709554869903e6,18.090695209798202,38.43185858305914,-353.59491408775983,13335.060482214678,2.4535230348811965e6,70.1161345844128,-1454.2790527441591,22295.873844553993,1.5838055565396987e6,-3658.967378116696,51298.79463008021,-721668.7067184508,126863.00974357317,-7.051787608567929e6,-2.3514661180275224e7,0.24927712274759964,0.11774480076637353,1.0661718688545376,1.2472438368679868e7,3.1276088962385408e6,-2.308975737494351,-1.249488259149864,0.09600420969081278,0.017518023123821877,-0.0038966344381779466,-5.9689218302979366e-6,2.223618700401778e-6,0.04926670360547708,5.372592355010288,0.5329512626169487,0.0038918982374127136,0.6067188559243015,0.7959499337519281,8.654770766203661,2.622545314578453,2.6610181606034042,0.32945968280593746,3.387403448766707,18.090695209798202,2.0705780772866156,1.0382280081058575,-0.14692015443816564,1.0,10.0,0.0,0.0,-5.120311150890743,-0.9871344890222677,-0.5069872521378004,35.44943759035372,-5.771890128974862,-1.4649557407926772,-37.31720420077698,-0.6656568342225311,-1.3505625879249106,-0.06939316809053657,0.161497192407845,-1.3195299314643791,-361.68222013319394,52274.55504816052,-7.040997355672155e6,0.301708680440402,-3.5684625398200636,-379.730496924672,65234.824088179674,-9.873209574788123e6,-15.60177922075154,-74.29182684893217,75195.35671753236,-1.4292826978343364e7,883.5850903482415,76438.96910480852,-2.1090913282760117e7,38601.16881613406,-3.0007697352501422e7,-3.773539047013674e7
0.24236361213885288,-4.4130484245480694,9.482962234982233,26.56902179006674,8.494599182344965,0.7295176734816838,0.23576579141122428,71.86856413842638,9.047176992092952,107.35233314017272,4.794235730502191,10.071534070533685,0.043839209983695754,0.09528161000699338,567341.2155260358,0.32178272822842985,33.980836667710875,49.395140494663224,21197.51972468284,2.755279514435043e6,17.655578401767524,38.41268010324239,-367.90012904345343,14702.75680956543,2.5139862892589155e6,69.9943998376686,-1492.4158283771803,24281.62506805275,1.519760023396337e6,-3740.3034068979605,54865.85268143722,-1.0497813264541405e6,134031.02155049852,-7.97510332324788e6,-2.577894692420005e7,0.2492771416576457,0.11955450238599319,1.0649038209944057,1.2469480311810544e7,3.1276663373631747e6,-2.239547675363198,-1.2486320997281182,0.09891370804803087,0.021378018930149935,0.000956226569068519,-6.4619975254735214e-6,3.83972087100759e-6,0.05204284880632932,5.358672859539127,0.5477619964316064,0.004039966371731484,0.6213442561101943,0.8149249271685151,8.694576331553604,2.6719100791863393,2.718642712491704,0.32178272822842985,3.3011687964233203,17.655578401767524,2.0152618497206665,1.076693999832599,-0.1610964851358421,1.0,10.0,0.0,0.0,-4.954882798578739,-1.0170206413912024,-0.5287276583953808,33.81845172890558,-6.0513354536356445,-1.5428936560803557,-39.0487111509357,-0.6910428884743822,-1.39892404593287,-0.06954358319781624,0.17158471016560578,-1.7007249858800628,-359.8496729801016,54060.0237541278,-7.432989092099635e6,0.3167778360927438,-4.147412667549851,-369.00712037473477,67041.25594241719,-1.0412524978964318e7,-16.961113866329562,-23.26401705884078,75810.29702197004,-1.5005075289681543e7,1031.7874941837727,73697.72454886686,-2.1992044508351836e7,26827.237002806243,-3.0917247882692005e7,-3.784224431337168e7
0.24836637566976832,-4.388582575287566,8.915659198431873,25.770208072497066,8.49013724592194,0.735779647309715,1.02523864113844,71.71330505262331,9.008800424846424,106.36907710389673,4.788333020884666,10.054541166659298,0.04160404338566898,0.08856638185926426,514449.5599829093,0.30703376274466426,33.96631439228298,40.24558209986042,24514.813390139014,2.994149783383115e6,16.81855835244743,38.37116179404854,-397.78285468062575,17696.401853829786,2.6299641225382327e6,69.74667012766368,-1571.0679210325536,28598.149430010133,1.3492334753940913e6,-3906.83510210729,62552.1624449828,-1.8209141084012217e6,149356.21676328167,-1.0083837158340003e7,-3.0869589750156846e7,0.24927718437386828,0.12326039036625595,1.062252532156277,1.2461675025734069e7,3.1271835023395796e6,-2.106588344591542,-1.2467999077529788,0.10489873486649473,0.030016430814908148,0.01196069571076775,-7.575556235435802e-6,8.579763045543679e-5,0.05804257764384743,5.329720010820831,0.5784928105808754,0.004344742931003714,0.6513320908970047,0.8536580410047474,8.771051125715001,2.773580340613925,2.8367534058067565,0.30703376274466426,3.1333057980002925,16.81855835244743,1.907806090061759,1.1569126384898738,-0.19337125650601347,1.0,10.0,0.0,0.0,-4.637805168216449,-1.0786085274875852,-0.5746708205868144,30.764271232373567,-6.646615451027431,-1.7107544103866466,-42.7205297343811,-0.7446277009547397,-1.5002577886189568,-0.06984941511602771,0.19307911108151887,-2.5504967042187308,-352.4985173582749,57649.77610191284,-8.265849981957627e6,0.3486499566096639,-5.430691371476573,-340.4008052748049,70464.03317436592,-1.155061946957756e7,-19.938632185493606,97.3269427241561,76136.36827655816,-1.6472092791037476e7,1371.3911440806141,65754.53882174307,-2.3763790108706985e7,-2666.347570327376,-3.2469632492405117e7,-3.7119249535668954e7
0.2513840220521262,-4.376505814278317,8.648456286836712,25.385230590486945,8.487831654785614,0.7385460692046315,1.3881999810190504,71.6311497692463,8.98923417266445,105.86083290316424,4.785358345743548,10.045894248214847,0.04053238178745044,0.08543172112489181,490188.72388955,0.3000565390227004,33.95687453005836,35.360398302881116,26293.48231220908,3.119150345424199e6,16.42201147424607,38.34917211431054,-413.14960706159866,19306.016295951085,2.6841128281900273e6,69.62287840666438,-1611.0010882723757,30903.94805161691,1.2418159918001373e6,-3990.7727943930913,66624.86660752005,-2.263436093815036e6,157417.8510041851,-1.1264442703533439e7,-3.3679342017423004e7,0.24927720809829812,0.12512967902171665,1.0608883288191973,1.2456805749168448e7,3.126617887137471e6,-2.0438460006168992,-1.2458348990253385,0.10792816848443529,0.03476118971374598,0.01807430210660879,-8.193827375832525e-6,0.00017073427058735327,0.06123171042075801,5.314893026787842,0.5941906546726062,0.004498704678359046,0.6664655272919694,0.8731072793141879,8.807171781001752,2.8251883216555456,2.8963336157678325,0.3000565390227004,3.0527625445444544,16.42201147424607,1.8563550777606037,1.1981088191405416,-0.2114151157144235,1.0,10.0,0.0,0.0,-4.488063741912217,-1.1098561529359323,-0.5985726328224601,29.355241854868133,-6.958713290037415,-1.7997499786772275,-44.636804331805145,-0.772488805596234,-1.5525525271576806,-0.07000277421557279,0.20435132671344522,-3.0152824315641404,-346.85050915972414,59415.44783019032,-8.700043773582546e6,0.3652455330668159,-6.12909685388515,-322.36909895643925,72024.95497413591,-1.2139295449720237e7,-21.54199193220352,166.85685668560842,75766.47248218933,-1.720981191705262e7,1562.1381954394735,60434.29559927407,-2.4604199896669835e7,-20550.68135180119,-3.3058153865814008e7,-3.6192619463895336e7
0.254380184667379,-4.364657614562196,8.394219751287082,25.013417765761087,8.485500878461545,0.7410357241615732,1.7281125147817873,71.54681257861854,8.969634760382746,105.34708669755351,4.782401305383846,10.037243133447134,0.03950043955324722,0.08246660397077514,467499.21384281554,0.29340137741313527,33.94607426355907,30.314173458171865,28134.679119704062,3.246739988523028e6,16.043356572785548,38.32666477584426,-428.63203314819225,20974.739991196744,2.7348784007740356e6,69.50073093283827,-1650.8945504294577,33284.52234383249,1.1198030050401557e6,-4074.22091191873,70808.45488000638,-2.741402096780281e6,165661.80527114356,-1.2520930145686364e7,-3.66433095543141e7,0.24927723325413825,0.1269896671118733,1.0595136777003828,1.2451312597264279e7,3.125830058772463e6,-1.9840649641195736,-1.244847142874383,0.11094737670336335,0.03974947554330599,0.024545251915138684,-8.84921912012699e-6,0.0002866500497134407,0.06451474670385215,5.299995417915729,0.6099361673126199,0.004651657295548783,0.6815205240143574,0.8923843614552954,8.841552150721208,2.8767748661567936,2.9555851400533175,0.29340137741313527,2.9751710864486474,16.043356572785548,1.806857723776319,1.239586613891896,-0.23061966945974421,1.0,10.0,0.0,0.0,-4.345328778276501,-1.1410605634552164,-0.6228413502509106,28.032297729325425,-7.277202045933231,-1.8912622110853976,-46.586231538905295,-0.8007775351814419,-1.6053806311944108,-0.0701549218699237,0.21585659784573535,-3.5024274004245624,-339.8686911609599,61134.5778098811,-9.140480233379055e6,0.38210626913753076,-6.858935668719743,-301.8832031459624,73450.5069789683,-1.2732820895840622e7,-23.206748768204005,242.1759817842094,75001.2566278658,-1.7937445316296935e7,1765.5966787625925,54176.96273128301,-2.5393311120631896e7,-40534.41960539897,-3.3487557492799e7,-3.483690244327901e7
0.2602569037240993,-4.341818318114893,7.925391403685698,24.31281699489529,8.480807767469843,0.7451620907968227,2.3406318357736327,71.37324538096036,8.930717706313356,104.31335944874264,4.776594460788422,10.020093468771238,0.037563170245149345,0.07704493162273318,426682.62830370455,0.281091657844691,33.92074501322709,19.825217236693025,31968.38949795353,3.5078580588986953e6,15.341722256161592,38.28077838357402,-459.64617840904754,24455.671524429647,2.8251434867246123e6,69.26415542037617,-1729.8075075305921,38221.633638092346,833159.5083019815,-4238.107701066524,79424.84804138119,-3.797208190820816e6,182536.5470353726,-1.5242484184623638e7,-4.29852204883915e7,0.24927728756225442,0.13064900089764694,1.0567608639760298,1.2438537694928417e7,3.123593955842692e6,-1.873572133464196,-1.2428225893815275,0.11689522973974087,0.050369554083965394,0.03844528358075784,-1.0263374807835782e-5,0.0006131610238189298,0.07129696455589091,5.270276831447822,0.6412646564488212,0.004950674476103766,0.7111080407931089,0.9300425065915512,8.904845444299797,2.9790103068020835,3.071959806144742,0.281091657844691,2.829433097392991,15.341722256161592,1.714071664474757,1.3226105281390395,-0.2722742851145875,1.0,10.0,0.0,0.0,-4.0813847006422534,-1.2027578555636556,-0.6720074162235212,25.638325395626474,-7.927161332154264,-2.0801740078592847,-50.54592155052151,-0.8581201839240691,-1.7116534919523376,-0.07045344689658521,0.23934415357518685,-4.53450035540101,-321.9620678926128,64383.15119339012,-1.0028219646971984e7,0.4163005988519013,-8.399171402667594,-253.73632572402215,75829.8862813274,-1.3916721497705853e7,-26.68966529207323,409.25641731919643,72210.91789723735,-1.933424580944597e7,2207.8237895298557,38783.85988305071,-2.6770776217585035e7,-86802.52847501004,-3.379140374102193e7,-3.0715732239697576e7
0.26313861495092566,-4.330806606156692,7.708973275759307,23.982482354114484,8.478446892207092,0.7468129474535391,2.6169394895067324,71.28412483268482,8.911416066625423,103.79400990781016,4.773745186871508,10.011600331431962,0.03665252258331616,0.07456314187737398,408296.50070655154,0.2753957709439854,33.906319251155715,14.381683565992917,33958.16387761213,3.6416067242599535e6,15.016414034281972,38.257545305769675,-475.16669715248133,26264.961839524,2.864634774989464e6,69.14999541598151,-1768.8067144227396,40774.259009292466,668319.9371149546,-4318.527085117192,83852.01391092452,-4.375414892027045e6,191158.99662727097,-1.6707834580865521e7,-4.636249120684213e7,0.24927731676560771,0.13244855209001677,1.0553844934041277,1.243125917499562e7,3.122145647340526e6,-1.8224362576133855,-1.2417869790148481,0.1198210123988219,0.05599863995783157,0.0458697725072499,-1.1023334466298571e-5,0.0008250430757511681,0.07479094872192751,5.255468595732025,0.6568342436848924,0.005096204599191816,0.7256323232001808,0.9484085676400746,8.933947199527948,3.0296781660836114,3.1290435662701697,0.2753957709439854,2.7609000350842097,15.016414034281972,1.670522512404623,1.3641349698098226,-0.29475708071830053,1.0,10.0,0.0,0.0,-3.959192226401707,-1.2332392064831563,-0.6968791686071975,24.553301965502826,-8.2582870427997,-2.1775208859478137,-52.55380536358713,-0.887160350171492,-1.7650693003228854,-0.07060011725872489,0.25131492528531185,-5.078783867529507,-311.02849609447264,65903.78399550712,-1.0473374806663992e7,0.43361997295952115,-9.208733982361743,-226.02884285073864,76765.87206818239,-1.4503357663609799e7,-28.506371929645862,501.12971914981557,70148.31198888355,-1.9995719832960736e7,2446.7847991628537,29573.31392382832,-2.7343037049352117e7,-113234.24079453912,-3.363235092956647e7,-2.7881803726094194e7
0.2658847943918612,-4.32042444136096,7.510451340866042,23.675396703726047,8.476159989099296,0.7481543166525051,2.8667148779177096,71.1967004090605,8.892895180567395,103.29156002003168,4.77102962578606,10.003457766250783,0.035807268542009635,0.07229861608588602,391687.75022562535,0.27016518941656054,33.891349798432664,9.000534901024071,35922.95966557359,3.7728739598897034e6,14.717252632877587,38.23502814015857,-490.1492405638225,28052.920977959497,2.899212447373961e6,69.04257674827745,-1806.1474454846868,43288.78236869914,495544.4979207642,-4395.1725167563,88196.95648962537,-4.96541056024612e6,199593.56333288882,-1.8188246256947156e7,-4.975180445894506e7,0.2492773462766325,0.13416649000872408,1.0540571630186908,1.2423674103480494e7,3.1205395022507887e6,-1.7754434794985992,-1.2407734547686902,0.12261275759879645,0.06163158418502178,0.05333261213846796,-1.1790919458756927e-5,0.0010609657344041938,0.0782248640306603,5.241216173822622,0.6717935565736154,0.005233833650397111,0.739475670391792,0.9658337553686273,8.960534237317537,3.0783065815343837,3.1834169743473053,0.27016518941656054,2.6972785163838857,14.717252632877587,1.630141919839975,1.4042087102525953,-0.31752146353111027,1.0,10.0,0.0,0.0,-3.846889638880614,-1.262420607595252,-0.7210511436946374,23.569190814683644,-8.581556237903417,-2.273272244683646,-54.50804253332861,-0.9154135066635092,-1.816783847812401,-0.07074022010999384,0.26300541614417594,-5.621553534562601,-299.2220063443,67300.62996338174,-1.0902477693790628e7,0.4504683148178343,-10.014505252097742,-196.96511539700234,77498.03806673137,-1.5063818465473777e7,-30.306464536636952,595.1316192340407,67712.79397186404,-2.060590381793636e7,2688.8080398852712,19680.797622309758,-2.781147687117187e7,-140920.35596446868,-3.326094421052652e7,-2.4614338255880173e7
0.27114433891318546,-4.300836257530126,7.150001669026908,23.107362308034347,8.47167709645149,0.7500821116659253,3.310957362754594,71.02236193178469,8.857093809643269,102.30900426396484,4.765829860206254,9.98773540869568,0.03424630181947184,0.0682173957151519,362169.4614035366,0.2606593439639288,33.85938156287489,-1.863144378621323,39876.21969816653,4.035620108386457e6,14.172341480651529,38.191078407463706,-519.3723770369143,31653.810063366705,2.956848496673734e6,68.84122466179856,-1878.1196373769824,48331.78374019889,119801.074167238,-4541.927213756149,96868.80285342976,-6.206675481745407e6,216355.45442736454,-2.1262527299801946e7,-5.67272630528279e7,0.24927740766374815,0.1374646072469526,1.0514736825379394,1.2407306386462614e7,3.1168203909080317e6,-1.6898765625078527,-1.2387588696283491,0.12796381138950974,0.07318057958947388,0.0687221999970189,-1.3386252606409011e-5,0.0016114773999583948,0.08508830096598795,5.21354571481151,0.7007631018078271,0.005493511714165898,0.7659755856235718,0.9989558537945645,9.008432118022869,3.172422135398186,3.287390755770318,0.2606593439639288,2.579776544809676,14.172341480651529,1.5556817020240177,1.4823432869054516,-0.36498231911780543,1.0,10.0,0.0,0.0,-3.642413146337069,-1.3186617855294103,-0.7686334101410806,21.809770363122244,-9.222045273548781,-2.465054155797019,-58.36270807825282,-0.9711410182132062,-1.9180749407406128,-0.0710098927975833,0.28618033191981956,-6.7285549342201705,-272.6516278923842,69811.65715251071,-1.17342972490258e7,0.48368958870648693,-11.65394879773903,-133.65543234496252,78413.84915310217,-1.6134331462278016e7,-33.94757471011734,793.7123193406132,61644.03140093853,-2.170274737028e7,3193.3638705421426,-2573.639767186569,-2.845961247278805e7,-201320.6526207979,-3.1861238868854545e7,-1.6615589556906946e7
0.27400945657643305,-4.290324933690944,6.963925537757109,22.808565849133373,8.469176814540253,0.7507724864128574,3.5354758285380155,70.92351935831881,8.83741753925514,101.76270298730596,4.762998929947132,9.979103142180387,0.03342611138051201,0.0661263796684072,347257.6217195282,0.255750693770411,33.84016889693381,-8.108250061465931,42136.712765696095,4.1856279593660235e6,13.890233299406097,38.166801273124,-535.5881817167467,33714.590397309585,2.983398262057895e6,68.73432177537104,-1917.567975566866,51206.869647820495,-110819.89123527252,-4621.81916750576,101790.93975218071,-6.9472118176750215e6,225832.07178680634,-2.307502911795949e7,-6.080520004191071e7,0.24927744395960114,0.13926540905489568,1.0500442723163859,1.2397331832596162e7,3.114423696368886e6,-1.6455607843761482,-1.2376203257950245,0.13087801012536002,0.07990914989294136,0.07773551152180005,-1.43285736061581e-5,0.001969265663483989,0.08898689073068675,5.198270831130688,0.7167131041617147,0.0056322204159155445,0.7803935911973173,1.0168375586911529,9.032903983409552,3.2242581180174836,3.3438848085301767,0.255750693770411,2.518041203138907,13.890233299406097,1.5166201421359728,1.5256829042680757,-0.3930940427137092,1.0,10.0,0.0,0.0,-3.536540377383922,-1.3494884185901235,-0.7952690351929543,20.915313480081974,-9.582955423947624,-2.5743272257223957,-60.52483352188934,-1.002414856408174,-1.9745169868137982,-0.07115780361782822,0.29924773018710304,-7.369954025970698,-255.88950183094278,71076.03876650374,-1.2190953249952964e7,0.5023242235108201,-12.601837338488853,-94.7121948899867,78613.93554194173,-1.6711794487238176e7,-36.04155152018278,912.7017898219826,57489.18569749691,-2.225037967340102e7,3492.0908090546786,-16683.978388412885,-2.8651156085328635e7,-238636.8058378159,-3.0664349569755502e7,-1.1178078396517541e7
0.28038220919924683,-4.267333847322811,6.574032408472954,22.16937150871275,8.463462791319577,0.7513803326988694,3.994856300877441,70.693680613378,8.793241380572352,100.52008874465957,4.756709408621427,9.959741133364643,0.031672229143352694,0.061781495173823885,316746.7566310136,0.24547320966071803,33.79301151450974,-22.900776587805673,47440.9875889328,4.539095721143002e6,13.29759052749308,38.11239721280166,-572.4297944375935,38554.82341361553,3.030073742677894e6,68.50484292317756,-2005.8952161851466,57934.471159952715,-693176.5970196136,-4799.295630070957,113258.47769958743,-8.766800574964466e6,247823.78391995645,-2.7474516602552205e7,-7.061458362596907e7,0.24927753249589704,0.14328072798975494,1.0468118095003232,1.2372329509049544e7,3.1081032104654503e6,-1.5523164091174757,-1.2349823872034862,0.13734704441772597,0.09604172565954425,0.09946163403498831,-1.6623909069366252e-5,0.002922879979395544,0.09806553709595235,5.1638038784261315,0.7525912337707199,0.005931747056410272,0.8123832621806278,1.056126257517168,9.08340474071854,3.3410778217189008,3.4689889578092403,0.24547320966071803,2.3860732179237356,13.29759052749308,1.4332497282365264,1.6240873183833873,-0.46176374162043443,1.0,10.0,0.0,0.0,-3.3139191851131975,-1.4185208125712676,-0.8563322487227455,19.0714606251907,-10.416820689581108,-2.83009752700809,-65.49335996187499,-1.0743750910419614,-2.103339086814497,-0.07149031821192736,0.32946704739901567,-8.897348610224235,-212.47997540882417,73580.83370512315,-1.3208128040093534e7,0.5451731139521003,-14.854568247014678,3.9786931554594327,78194.9087553563,-1.796635068525233e7,-40.9912140724994,1206.704151480279,45836.66959760297,-2.3303885496781982e7,4221.1557145780425,-53673.38515254135,-2.8578762262688383e7,-334029.16132329043,-2.6701195239852242e7,4.0889946546679903e6
0.2837858764486103,-4.255267554909681,6.3784477350788436,21.841650390382068,8.460321358886782,0.7511718406363025,4.219450388903393,70.56518165473265,8.76942770341946,99.84109391643796,4.753355673021066,9.94931281784764,0.03077266171332871,0.05962125971572625,301821.99017852603,0.24032758298157317,33.765407510897234,-31.353797201243836,50432.91869596173,4.740481791457242e6,12.999659164152416,38.08335089353967,-592.560013090111,41287.87926558563,3.0480743042930104e6,68.38761530162414,-2053.391875135141,61720.90810574901,-1.0452701973001732e6,-4893.920599126108,119687.64009967464,-9.840934100014461e6,260108.92271252343,-3.0042089888342213e7,-7.628941537371653e7,0.24927758449636978,0.14543055587648798,1.0450567254266439,1.2357313534024198e7,3.104142076974606e6,-1.5053057027240133,-1.2335131017636947,0.1407891890547483,0.10534959506506483,0.11205921056152088,-1.7969681544416423e-5,0.003527011615246496,0.10314557214092922,5.145126218427942,0.7719672035586127,0.006085604561522456,0.8294068822970218,1.0767985483557445,9.108230854169932,3.4043765278949083,3.535398292112827,0.24032758298157317,2.318430508872631,12.999659164152416,1.3905790496708805,1.677803311059705,-0.5021351965140296,1.0,10.0,0.0,0.0,-3.2018032669839593,-1.4556501964547093,-0.889977102462338,18.161846911288464,-10.88017770823051,-2.9742026941163155,-68.23817214714123,-1.114207362653619,-2.1740425348165116,-0.07167042905017354,0.3462781349648847,-9.77201045208475,-185.66267808343835,74720.53659416657,-1.3748179340923566e7,0.5688737678800069,-16.142385969852384,63.92650361229377,77424.9818169123,-1.8611002046856817e7,-43.80667372750155,1381.3529672356012,38109.27624597502,-2.3752287578475915e7,4649.296697023854,-76906.95891793928,-2.820868416477457e7,-392643.5692912469,-2.373766109815693e7,1.4278165299774494e7
0.2872984162923713,-4.2429660989490525,6.185207322929021,21.512929514654918,8.45701113299745,0.7505607597468484,4.437360409892359,70.42830352246618,8.744701688512313,99.12936780249343,4.749899697025636,9.938490385424762,0.02986957900662699,0.05750009813207406,287330.05722436216,0.23525509468181136,33.735236421822364,-40.517691446232476,53638.539932060296,4.95874768859135e6,12.704996462505886,38.053583680141664,-613.6807106936627,44218.65960382238,3.0617442733308696e6,68.27104554178497,-2102.6392677603767,65774.09844264245,-1.4399727864688006e6,-4991.428072899659,126554.35266719293,-1.102784814035848e7,273201.69638308324,-3.285846789381516e7,-8.247787259822522e7,0.24927764184273185,0.14765274018114,1.0432256712106185,1.2340548498872347e7,3.099606637530334e6,-1.458672095695615,-1.2319522234186482,0.1443274230230605,0.11548650047196765,0.12582230842806635,-1.945159709820927e-5,0.00422397785839786,0.10855723060076941,5.125661722435846,0.7921084326690236,0.0062391085625312604,0.8469169596082248,1.0978756897518442,9.132339130582732,3.470396501307325,3.6035581652892885,0.23525509468181136,2.250569713899538,12.704996462505886,1.3478078291303301,1.7341041228764047,-0.5466746913461364,1.0,10.0,0.0,0.0,-3.090709123675391,-1.494155039479255,-0.9254519408932553,17.273048011161297,-11.371835625050174,-3.128648752449624,-71.1382114300358,-1.1563688914851078,-2.248432822326079,-0.07185857156137013,0.36413273419009085,-10.719193412073436,-155.2037824324991,75732.06503860537,-1.4299810897510864e7,0.5939479361336459,-17.53565793127534,131.40766024910056,76184.12945390536,-1.9250529942491088e7,-46.8432140755786,1575.2958520412656,28920.375788833815,-2.4113544164488927e7,5121.229534604897,-103679.3629926931,-2.7542573934265524e7,-459279.31059207814,-1.9966497398290135e7,2.648345176921282e7
0.2909025630494298,-4.230499176316036,5.995515862924767,21.185257851792873,8.453539647930757,0.7495101705856403,4.647282252324726,70.28328306224594,8.719179313375694,98.38759360696007,4.746359749154018,9.927324187347441,0.028968152603084742,0.05543103427669122,273352.9688654738,0.2302913281190633,33.70258459981567,-50.421000948720994,57053.81755354093,5.194921856939369e6,12.415560467481939,38.02344301274716,-635.7345190214462,47344.36531302556,3.0708159573647054e6,68.15653332624498,-2153.4162471151226,70091.121794239,-1.8791740536695733e6,-5091.311244464273,133854.46917869928,-1.2331672765274566e7,287094.12147220643,-3.593079177052051e7,-8.919034347141336e7,0.24927770478292288,0.14993646116434942,1.0413268451745918,1.232195948572003e7,3.0944631501810746e6,-1.4126862160352507,-1.230303148282142,0.14793910678189331,0.12647258100746558,0.14078284433814742,-2.1075211447904064e-5,0.0050202922413412465,0.11428853993255358,5.105495512840511,0.8129195686000124,0.006390361859565541,0.8648118037493664,1.1192078017043772,9.155522903856761,3.538904028579469,3.67303614792334,0.2302913281190633,2.1828945557307318,12.415560467481939,1.3051850784544947,1.7928070420009623,-0.5955693926097885,1.0,10.0,0.0,0.0,-2.981316450570263,-1.5338623192480259,-0.962647058636779,16.40999915986323,-11.890864260309698,-3.293406662477968,-74.18591078570986,-1.200773962459229,-2.32630267254207,-0.07205440885480369,0.3830016690925294,-11.739474498056229,-120.89926357812413,76578.06172940074,-1.485682386172535e7,0.620344814261788,-19.035314031870268,206.86926220030801,74396.75350926883,-1.9872933303996794e7,-50.1022907170017,1789.5150116003667,18104.479629298065,-2.4360296479339886e7,5638.853852407951,-134334.56750197755,-2.6519755055050083e7,-534643.1617419922,-1.5256540296526333e7,4.09807709915813e7
0.2983353371608089,-4.205269406211798,5.629790752826649,20.538665122381943,8.446126480973545,0.745964618985503,5.040336723753538,69.96928691841659,8.666091582112072,96.82172071436156,4.739082838838938,9.904109687726624,0.027183796782969255,0.05148021831717041,247112.77185616395,0.22078538654858332,33.630293801246765,-72.62307526760591,64505.80401951589,5.72719048212823e6,11.857507195744896,37.96346496681413,-682.5276887334528,54178.815074844395,3.0752083319274974e6,67.93873081445024,-2258.9391137132184,79522.03171156064,-2.8990140516876965e6,-5296.724478213592,149772.1102748972,-1.5309534355943168e7,317315.427771888,-4.2879867772494994e7,-1.0424733587644751e8,0.24927784865781968,0.15465667586263337,1.0373510755820246,1.2278974036903057e7,3.0822120392437647e6,-1.3233097670361764,-1.2267487558520938,0.15530817893573698,0.15111401086186993,0.1744776859911554,-2.4774312618587674e-5,0.006937608254012764,0.12667704987512451,5.06331261665443,0.8562596437398282,0.006679235760546879,0.9014400782160576,1.1621524739512785,9.198544489009965,3.682772302772337,3.8145537903964093,0.22078538654858332,2.0491835314378686,11.857507195744896,1.2210366816823957,1.9169431650947275,-0.7073432798445192,1.0,10.0,0.0,0.0,-2.7693423601906346,-1.6163890033161983,-1.0418840467224868,14.771594313810928,-13.009321892420871,-3.6544051281691683,-80.70559911609077,-1.2961476069388507,-2.4919824390837135,-0.07246906482351831,0.4237417550248268,-14.004759902288495,-39.888068300522804,77621.18170367251,-1.5962735294069793e7,0.6770162682273235,-22.362517870845355,383.74906621645476,68859.28439232486,-2.1016084680464648e7,-57.30594837052078,2283.486978647224,-9145.457163584628,-2.438981245674555e7,6820.723710519169,-208866.48557557844,-2.3130210808378756e7,-714854.9673905955,-2.4201431489312476e6,7.812527794813584e7
0.30214403956765185,-4.192583696656043,5.45470563235947,20.22175191820555,8.442186523444786,0.7434154525513449,5.222785281259814,69.80043567395144,8.63866730292731,96.00080369173195,4.735368351068672,9.892121888664748,0.026305464495631557,0.04960749979996619,234886.39141795965,0.21627651058709443,33.59096922847359,-85.03586678587068,68539.91918995809,6.027324539823185e6,11.590626250932779,37.93439435102714,-707.2478348415228,57888.8131332186,3.0711319724470573e6,67.83784821468588,-2313.4548889430093,84643.83370579303,-3.4834959777083048e6,-5401.678373192229,158409.7087983549,-1.6993858348377448e7,333687.2220866254,-4.677667604289659e7,-1.1262603481352772e8,0.24927793026206171,0.15708041357681435,1.0352848585145988,1.2254403056442084e7,3.075034355383516e6,-1.2801115142650696,-1.2248464837953823,0.15903199392971468,0.1648434175416315,0.1933198665305702,-2.6864057427616284e-5,0.008071702673906098,0.13332002528242967,5.0414010933935,0.8786655142714375,0.006813603590256099,0.9200410227008927,1.1835553252603317,9.218177522339648,3.7579174500959054,3.8859861495555945,0.21627651058709443,1.9835286074140228,11.590626250932779,1.1797323944759863,1.9822051829388536,-0.7707328891058458,1.0,10.0,0.0,0.0,-2.667303294953008,-1.6590159907384472,-1.0837940527686127,13.998634538929418,-13.608437162692177,-3.8511182320251267,-84.17119623664155,-1.3470788238723101,-2.5796324332504263,-0.07268824383483166,0.445613945279851,-15.25327254906177,7.25909229196381,77737.78495620165,-1.649933946234098e7,0.707278125656292,-24.195831816125263,486.25006399108645,64934.85343752759,-2.1509653345145706e7,-61.26304592297318,2565.8554862528067,-25985.175369364188,-2.410521523346273e7,7490.394046680978,-253621.47801463178,-2.0608433909600943e7,-821566.923239748,6.047870660303853e6,1.0149857179568744e8
0.3060031102785674,-4.17989228632636,5.285191606344819,19.91008022493931,8.438089810667504,0.7403177628795105,5.395705526043281,69.62373395149079,8.610737750912595,95.1564454955072,4.731616258034947,9.87991538190038,0.025438484067553342,0.04780642382001674,223259.8435817456,0.21194620556621638,33.549808369517116,-98.41442943370309,72777.29058446985,6.353444243697132e6,11.332628794254706,37.9064985314221,-732.8564228671936,61795.315251342996,3.0637011015713243e6,67.74388962823502,-2369.0233705289,90044.27862501632,-4.120019424850889e6,-5507.82061798423,167519.30048798124,-1.8815299135784816e7,350941.44197247573,-5.096869674518611e7,-1.2159525954511584e8,0.24927801877948727,0.15953931650215825,1.0331729615628917,1.2227663189954007e7,3.0671095259250593e6,-1.2379748606027599,-1.2228626159511107,0.16276067771973152,0.1795677562936482,0.21357212597116643,-2.9123366711493195e-5,0.009331061459660474,0.14025243281620592,5.019005066094734,0.9014878983308836,0.006939176814299935,0.9387551643728868,1.2047857580329129,9.236460168832703,3.8350934632737914,3.9574960353193758,0.21194620556621638,1.9188587369210743,11.332628794254706,1.1390433520141334,2.0495055387900116,-0.8394855979385019,1.0,10.0,0.0,0.0,-2.5681205255914183,-1.7024458620307845,-1.127147228130518,13.256886259799302,-14.234139462983398,-4.05904466022179,-87.77070274373125,-1.4001645069580158,-2.6704162878372006,-0.07291576544105584,0.4684970510301174,-16.581637042713197,59.1269991475819,77526.43108524855,-1.7016746020423878e7,0.7388293114256543,-26.146690819100783,598.8842913390212,60114.01989252148,-2.1931464674541827e7,-65.46689963499725,2873.690065798065,-45263.88646919832,-2.3570630670082904e7,8216.498659381894,-304015.5661991768,-1.74182965575762e7,-940732.6230004497,1.6140583361571692e7,1.2862049399788274e8
0.3099049795022093,-4.167221819777907,5.121417570776632,19.604217099323304,8.433834366164561,0.7366523191093642,5.559139664588194,69.43922457543238,8.582359924261777,94.29001773526653,4.727835748702667,9.867514716704624,0.024584002247149947,0.04607799830404615,212226.57211565756,0.20780323927255542,33.507091004619575,-112.83732033065631,77215.11078611594,6.708510141673527e6,11.083920266296927,37.88024660619489,-759.3685612337632,65899.02838796648,3.053892191444524e6,67.6580420437474,-2425.575343241145,95730.35602675434,-4.810040578013073e6,-5614.956131320596,177119.08291454674,-2.0778698937253464e7,369117.2319833136,-5.546579748148256e7,-1.3117213718704021e8,0.24927811456192306,0.16202840257482107,1.0310201994543005,1.2198670232788509e7,3.0584050263310303e6,-1.1969211089132408,-1.220798634050308,0.1664782536715662,0.19533198355840775,0.23529855459585636,-3.155871581783959e-5,0.010721345434100017,0.14746568986629316,4.996169188893633,0.9246731888338553,0.007054451484445041,0.957528210568567,1.225755491541008,9.253338939287023,3.914228347726694,4.028816223502913,0.20780323927255542,1.8552800403786063,11.083920266296927,1.0990244213129694,2.1187801607373813,-0.9138776431155534,1.0,10.0,0.0,0.0,-2.471895377438675,-1.7466070373199503,-1.1718742975565917,12.54606386431218,-14.886480102001132,-4.2785253028557175,-91.50182089284644,-1.4554015996662801,-2.7642888575421747,-0.07315206816886116,0.49240129170114383,-17.991820123865477,115.9297458914202,76939.5401812791,-1.7508807129809864e7,0.7716791034049724,-28.21855622044163,722.2374510705258,54294.569009269835,-2.2265409414202385e7,-69.92555510681944,3208.464560274341,-67222.15179165982,-2.274370516355554e7,9002.156047229106,-360577.5301117023,-1.346089197957258e7,-1.0734901165427994e6,2.8075996357448854e7,1.599521558028231e8
0.3138421806071012,-4.1545973025099086,4.963493773860619,19.304648668501837,8.429417885314118,0.7324035443086248,5.7132007028962395,69.24697779629919,8.553591118977348,93.4029743203944,4.724036087156052,9.854944799441506,0.02374297604294471,0.04442256522586263,201775.63588538847,0.203854854847945,33.46316163111212,-128.389488354757,81848.82722079873,7.095847485954417e6,10.84481425537216,37.85615086804113,-786.8047926830625,70199.8214955829,3.042999841843723e6,67.58150530345385,-2483.0498248501253,101709.34892631201,-5.554652163713352e6,-5722.907088711936,187229.1596225789,-2.288834999153442e7,388258.19307705475,-6.027684878769645e7,-1.4137188591673744e8,0.24927821794395796,0.16454271591281325,1.0288315874283227,1.2167346709815003e7,3.0488910225430154e6,-1.156956727633182,-1.2186564056941835,0.17016822305454038,0.21218168882649996,0.2585638112488753,-3.417553375514122e-5,0.012247481366308368,0.15494922896664526,4.972939436314309,0.9481663416859949,0.007157976041509906,0.9763068537987618,1.246378853260087,9.268772312350468,3.9952466967761278,4.099679756934026,0.203854854847945,1.7928849447053086,10.84481425537216,1.059721054742352,2.1899576003988246,-0.9941779899957754,1.0,10.0,0.0,0.0,-2.378697272933084,-1.7914280592106082,-1.2178943676700587,11.865618709923396,-15.565466458802016,-4.5099038583438915,-95.36185985503285,-1.51278199516846,-2.8611996518107854,-0.07339763963873139,0.5173362944451494,-19.485614339679998,177.87064702089125,75925.74337777056,-1.7969685001366656e7,0.8058367943101701,-30.414756329303245,856.8936985210244,47368.258876269014,-2.24944135403156e7,-74.64699308338857,3571.6637802109963,-92113.76955671367,-2.1578323124612067e7,9850.515687776759,-423866.751541286,-8.628100543434117e6,-1.221047458830308e6,4.209191146998278e7,1.9599446543568754e8
0.32179039155770073,-4.129587176852142,4.665491383607639,18.726176212756883,8.420094596110923,0.7221174090881353,5.993839695427277,68.8398486503136,8.49513137427861,91.57392398712776,4.716419664469409,9.829407916657438,0.022104887894096942,0.04133035413116859,182566.74899184055,0.19656671067200543,33.373426584328996,-163.2374017730771,91671.89404433257,7.982199166075275e6,10.396416841694327,37.816705931697356,-844.5383599651582,79383.74498411301,3.0248874490546957e6,67.46122483025867,-2600.5267656805627,114571.75085353194,-7.209279126180778e6,-5940.565154860731,209062.36194630255,-2.755850440680923e7,429617.38298610476,-7.086630584375069e7,-1.6368123036358115e8,0.24927844862696447,0.16962554532359117,1.0243693838068992,1.2097464061214667e7,3.0273391786667746e6,-1.0802849222922002,-1.2141483348213578,0.17739434122165287,0.24930801471278918,0.3099512280690946,-3.996605772824112e-5,0.01572127023967966,0.17066909124994786,4.925504998373963,0.9958329541440498,0.007324334718311402,1.013661032537287,1.2862470061327882,9.295183451553754,4.1625476940625985,4.238930732398163,0.19656671067200543,1.6719984172489397,10.396416841694327,0.9834294173909346,2.337634783702317,-1.1734532257545343,1.0,10.0,0.0,0.0,-2.2015860822380158,-1.8827294338659568,-1.3133914112975633,10.59307936651676,-17.00260713471163,-5.0095429698787886,-103.45275088547521,-1.6338659140188514,-3.0638271279480698,-0.07391854824574728,0.5703133344163266,-22.728982518307067,317.87370436137354,72392.43063602637,-1.877833862596477e7,0.8780848885699861,-35.19086141004823,1162.3148152322572,29738.779635033174,-2.2565941252309076e7,-84.90564077343902,4388.9732810564155,-151754.18959917143,-1.803039192434551e7,11747.273636255512,-572958.5310269288,4.1388224425754915e6,-1.5656107057023554e6,7.740557676088221e7,2.843864759571321e8
0.3257825978983114,-4.117257271243746,4.525547257527254,18.44818866652508,8.415187618939106,0.7160769594592679,6.120766190693159,68.62550538071297,8.465588017211346,90.63628279360998,4.7126262667730625,9.816507063057282,0.02130984616601951,0.039893221514159076,173781.0591703035,0.19323863157925253,33.32871855907942,-182.70575255107337,96835.12537564828,8.48913703582392e6,10.18758950500627,37.80260425557518,-874.8691107231076,84255.4661357679,3.0220463946940536e6,67.41990579516037,-2660.3892713215077,121462.68343812283,-8.118123685198663e6,-6049.900967140249,220821.49371550998,-3.0120897722548343e7,451918.69713715004,-7.664896902016282e7,-1.7579458444227841e8,0.24927857628566286,0.1721815131005957,1.02210918127305,1.2058839552239146e7,3.015273500888902e6,-1.0435701114087714,-1.211790967681208,0.1808914461296353,0.2696525634654193,0.33816851066395853,-4.313872528934957e-5,0.017671597992768608,0.1788648886700991,4.901424318964746,1.019864429015538,0.007384723491251779,1.032117394337426,1.3053197952860671,9.306121802843323,4.248554982362932,4.306728065610006,0.19323863157925253,1.6136983623883363,10.18758950500627,0.9465341976460425,2.413853196374,-1.2727742390488765,1.0,10.0,0.0,0.0,-2.1177744816789295,-1.9290124703976976,-1.3625845138942425,9.999595945035711,-17.75959600922431,-5.278161879031596,-107.67100076046094,-1.6974473435026574,-3.1692857088569415,-0.07419471097101095,0.5983368805075739,-24.478970172893902,396.1960323178675,69752.08118256132,-1.91199390891631e7,0.9161469504183208,-37.77341891899532,1334.0088247802687,18803.572136832285,-2.2372437203589387e7,-90.45130852134675,4845.473256491875,-187029.20314377197,-1.5540650974191034e7,12800.673419275487,-659918.6389296846,1.2326375672653783e7,-1.765125497627765e6,9.925429208693986e7,3.378767205773437e8
0.3297716499317168,-4.1050871075011655,4.391747211006487,18.178377577181838,8.410121102728764,0.7094506929268483,6.2389956889041285,68.40457595867915,8.435955486157278,89.68700168008303,4.70886125480616,9.803572225580886,0.020532467385550052,0.03852862996781439,165523.8951152741,0.19012883961244134,33.28500283274657,-203.63630769459243,102139.85578135312,9.043877365373183e6,9.989323271540645,37.79313560736422,-906.179541490008,89299.41847329232,3.0268646041122708e6,67.39268895363777,-2720.8796612861756,128658.69271530844,-9.078751670730235e6,-6159.287978330415,233157.88693616333,-3.2832043341379143e7,475341.5526944873,-8.275133822076781e7,-1.885328371705593e8,0.24927871218394626,0.17473705556165034,1.019840389699756,1.2017772858505828e7,3.0023490955022443e6,-1.0079381988415617,-1.2093730407152055,0.1842825734381927,0.2912088708497357,0.36810137974676216,-4.6488744080926735e-5,0.019762002048847833,0.1872475941204385,4.877203234672596,1.0439149391294826,0.007428567057368854,1.0503382284695604,1.3237016768272933,9.315536896247274,4.335868935716746,4.3728828883382915,0.19012883961244134,1.5569753097950616,9.989323271540645,0.9105481699833926,2.4913867465899577,-1.3786414988235438,1.0,10.0,0.0,0.0,-2.037208760732509,-1.975548465679789,-1.412488350183064,9.433838552792237,-18.540621197964878,-5.559282112770169,-111.99156114037925,-1.7629054826496662,-3.2772315273239587,-0.07448166966439117,0.6273437537143205,-26.312659688628777,480.1437235155282,66445.80528999452,-1.9419602651271805e7,0.9554463309381622,-40.48451041406686,1518.7753524797158,6306.083807815066,-2.2003597393139888e7,-96.27426150234757,5334.9365770360055,-226266.25502533725,-1.250113032152031e7,13926.23536860279,-755865.8826585405,2.1889129199951977e7,-1.9843346337726056e6,1.2426886335887477e8,3.9832088393194807e8
0.3337442207361652,-4.093112659117916,4.264172817376101,17.91728116740621,8.404901849797138,0.7022607998537717,6.3487135109970625,68.17770985568525,8.40633909923022,88.72956367356525,4.705140534241449,9.790651585945287,0.019774201890137694,0.03723648781307022,157782.54166519834,0.18724241389060992,33.2430482356198,-226.08317090309146,107559.06296635332,9.65014262800274e6,9.801834395350623,37.78897692098468,-938.4537278757834,94499.14580374904,3.0423612225418123e6,67.38062159785791,-2781.884232867666,136152.5619662178,-1.0087691453592895e7,-6268.48449487018,246074.28055715022,-3.568620121164656e7,499899.74155756395,-8.916162523122717e7,-2.0187034287057874e8,0.2492788561435952,0.17728332919728287,1.0175724483222208,1.1974326083468169e7,2.9885849291249025e6,-0.9733954791524005,-1.2069029451937685,0.18754490250233613,0.3139741825859289,0.39974491194054257,-5.000419148114444e-5,0.021987263475629494,0.19578177799992708,4.852932107049881,1.0678869767114356,0.00745515798722742,1.0682522281343396,1.3413074709878057,9.323434426497457,4.424226154857767,4.437065644798854,0.18724241389060992,1.5019519084000732,9.801834395350623,0.8755363038604785,2.569964028090132,-1.4909880669311917,1.0,10.0,0.0,0.0,-1.9599578163036653,-2.022182533474084,-1.4628653869499872,8.895279870706354,-19.3438086113986,-5.85262590676518,-116.40105107985431,-1.830070414177444,-3.387371008086403,-0.07477943677712837,0.6572793997785205,-28.22678426931995,569.689028533307,62411.858323107,-1.9681788068903133e7,0.9959103223797962,-43.320610679361664,1716.7245668373089,-7853.291197584512,-2.1445414828757644e7,-102.36872997044014,5857.629374574355,-269672.5866743871,-8.859613043977654e6,15124.373884276938,-861247.6178717355,3.2952425168656655e7,-2.2242029359130245e6,1.5271592425019783e8,4.6625334199532e8
0.34158835797150616,-4.0698811720821455,4.027748014314741,17.422892073348645,8.394038706084377,0.6863190504883172,6.543641785339748,67.70910602854421,8.347567767489041,86.80456682932038,4.697894364161811,9.76504493023998,0.018319915854849628,0.03486628060573354,143781.07154671627,0.18214987852206868,33.167715629067395,-275.6706897765198,118614.86186324985,1.1031109296667224e7,9.459530319048152,37.799186634957756,-1005.8033218248394,105286.51113426281,3.118461550959534e6,67.405318375731,-2905.0156642533134,151991.4979644919,-1.2232248900361968e7,-6485.47619382088,273638.9448866879,-4.179050604046401e7,552441.338443079,-1.0283860374112526e8,-2.3020264408513474e8,0.24927916691186935,0.1823137778830833,1.0130765475435006,1.188068334873766e7,2.958665852421781e6,-0.9075516776006669,-1.2018430223715169,0.19359719911048207,0.36306791011073253,0.4680671197144084,-5.7463285805096375e-5,0.026810731322404593,0.21315239140539893,4.804598767915965,1.1152149115977859,0.0074553620862675574,1.1029010233967713,1.3739129183187677,9.334781691538634,4.602944454438474,4.558339394169833,0.18214987852206868,1.3974093973662598,9.459530319048152,0.8086488335754823,2.72905880411478,-1.7344527760402833,1.0,10.0,0.0,0.0,-1.8155290209510064,-2.115115400248114,-1.564016460905957,7.896828017743653,-21.007886155096166,-6.4743121495678455,-125.42739129222335,-1.968740637197314,-3.612930279726529,-0.07540692158489572,0.7196738412331667,-32.27896753535353,765.2756011239294,51925.83940781305,-2.0138016027379766e7,1.0799868411993847,-49.347596848064356,2152.0529500554085,-41505.127703205144,-1.9723875635272276e7,-115.33621157764325,7002.254985219851,-369690.1762492868,421523.30676849536,17736.709985539856,-1.1018128879849631e6,6.005643901933813e7,-2.7691472182289506e6,2.2091570817023438e8,6.265784833874602e8
0.34544181853790906,-4.058663321373144,3.9186226798135317,17.189812416109252,8.388405532285274,0.6776352333302906,6.629615880073299,67.46857820117994,8.318563450297301,85.84264856233493,4.694393143435333,9.752431974087537,0.017624782508956247,0.033783617666900946,137472.01884182502,0.17994064480775612,33.13598398956935,-302.8842551744058,124189.89819924116,1.181313241206129e7,9.304398236754503,37.81477729030172,-1040.8744506640112,110837.34970353346,3.185930521864397e6,67.44338226892818,-2967.0520059210958,160321.9786480633,-1.3358658102824682e7,-6593.104743285868,288296.0457026006,-4.502474967436147e7,580458.6699366624,-1.1007408444233708e8,-2.4513422415793565e8,0.24927933301642916,0.18478574055140295,1.0108630508041185,1.1830667593177103e7,2.9425735301737734e6,-0.8761666300166986,-1.19926847317293,0.19635247741851966,0.38938055705563696,0.5047182369651063,-6.136934000332389e-5,0.029392487639113316,0.22192420774086963,4.780671504485006,1.1384277251967196,0.0074291407374000645,1.1195494865664262,1.3888320711067363,9.338325601503659,4.692864967718488,4.615020723617732,0.17994064480775612,1.3479696668805883,9.304398236754503,0.7768061903834315,2.8090710067292926,-1.8652537152721926,1.0,10.0,0.0,0.0,-1.7482420533911354,-2.161175077730463,-1.614338874857952,7.434425671227222,-21.865211134709853,-6.802079388375552,-130.01967063966433,-2.0399303673534677,-3.7278367088483493,-0.07573664778961572,0.7520334523577177,-34.40988531485038,871.2706512657742,45357.024813809505,-2.0370865344133854e7,1.1234728355525778,-52.53068256003667,2389.4880232399964,-61170.933391804414,-1.8552362548923742e7,-122.196151345002,7624.21416770822,-426665.2780295535,6.153898791331396e6,19150.690938631953,-1.2377967477297664e6,7.634085876883945e7,-3.075966094769464e6,2.6119323656209332e8,7.200193067500699e8
0.3530023686724785,-4.037012785505008,3.7168653657893396,16.750151521212633,8.376718438982373,0.6589640268965725,6.781170304120055,66.97617785773035,8.261423028494352,83.92560808822095,4.68766338033331,9.72765585492551,0.016294481563090032,0.03180226086436889,126067.5961496295,0.17616625587387424,33.088392505544725,-362.4775941989562,135310.1542261771,1.3584005187231235e7,9.023872192231144,37.869987836888924,-1114.074742175143,122196.26433983207,3.398064010606085e6,67.57377855249946,-3092.431730900017,177828.91529219656,-1.5702932520104397e7,-6807.317514280769,319493.1698038879,-5.183759108089155e7,640283.8016520466,-1.2530808725084281e8,-2.764715424998626e8,0.2492796857226531,0.18963589469966857,1.0065202593966875,1.172436467455868e7,2.908178728420357e6,-0.8159900764167007,-1.1940472007802807,0.20126434067696303,0.44569098767878546,0.5831964312446576,-6.944991357068907e-5,0.03486896030452462,0.23955405977818328,4.733410127938373,1.1838167805013031,0.007325884538315127,1.151453429148669,1.4158953397431,9.341453843003084,4.873465987186578,4.720102848789145,0.17616625587387424,1.2544826591416443,9.023872192231144,0.7161160013946732,2.9693676211445355,-2.144989160494621,1.0,10.0,0.0,0.0,-1.6226455496966703,-2.2522769490141226,-1.7137382371766907,6.573438581402685,-23.62797938030262,-7.492484629149203,-139.33672407657698,-2.185784977166596,-3.9615366158190453,-0.07643039809495744,0.8190814256099558,-38.879493616447206,1100.5479304976434,29238.949967731336,-2.100552269108822e7,1.2133657617364006,-59.24037464480713,2905.8404817360097,-106745.21373252319,-1.5595336547136746e7,-136.686504812288,8971.912363443762,-555879.0169610432,2.0063509627643056e7,22203.75513290143,-1.5442003310805215e6,1.151165628847225e8,-3.7649824110683957e6,3.5575911524188673e8,9.368691261056557e8
0.3567182749244209,-4.026541228165971,3.623321310624509,16.542241342634046,8.37063802342682,0.6489970724565797,6.847878196675847,66.72393841554194,8.233233647966957,82.96959154945237,4.684436547550857,9.715480963294947,0.015655822876696073,0.030893144844915506,120896.1610843724,0.1745859028638227,33.074180002283924,-395.07096647543005,140816.69961214313,1.4585581057884427e7,8.897229414415998,37.91098699428461,-1152.430298868641,127996.19664947804,3.5508865196470404e6,67.66747645396708,-3156.149093682778,187042.8677613066,-1.6917184435467247e7,-6914.580853437938,336140.0537238962,-5.541831558312509e7,672314.123349832,-1.3331755244772294e8,-2.9290354668699807e8,0.24927987239038651,0.19201925029310524,1.0043897911061748,1.1667951919848533e7,2.8898436818301813e6,-0.7869279760446659,-1.1913986589132808,0.20340511953229354,0.47584882663980144,0.6252379736195057,-7.359531650028093e-5,0.03776069324434404,0.24840689986405284,4.710041832018946,1.2060163143065104,0.007249725024683177,1.1667476626353506,1.4280881355861448,9.341149920903549,4.964285522608275,4.768542282105787,0.1745859028638227,1.2101929106792637,8.897229414415998,0.6871010563202101,3.049618719736601,-2.294346158219607,1.0,10.0,0.0,0.0,-1.5638309197567395,-2.2973766612948587,-1.7626594766189658,6.170104103833905,-24.535185449687265,-7.856699873370301,-144.06550529046103,-2.260590338154623,-4.080554837039914,-0.076796439414274,0.8538823463814909,-41.22505606862288,1224.7196969272723,19531.37591560455,-2.1503054968056858e7,1.2599313523619315,-62.78021134007032,3186.5326468048606,-132967.52880886954,-1.3823513351160783e7,-144.34869992795453,9701.873971293691,-628917.8413373518,2.837091908945388e7,23852.031118539344,-1.7164718871839857e6,1.379977032086354e8,-4.151271374109496e6,4.109397629924408e8,1.0621588881474688e9
0.36405991023383827,-4.006169109888097,3.448557968013668,16.14643783921884,8.357899299497852,0.6277903310944776,6.96573298637113,66.20504791459705,8.17735317306018,81.05577648357261,4.6782549844877055,9.69147923202515,0.01442106457133436,0.02921225524595307,111435.22907358434,0.1720091018355636,33.069597043670036,-466.5765028151152,151630.45371223366,1.6861668630952496e7,8.668112327806565,38.0240144042212,-1233.4517132430442,139836.81583454623,3.9736513766444754e6,67.91668021917573,-3286.9729572097076,206540.6705400378,-1.942614915292999e7,-7131.7904394232055,371914.6744950984,-6.295336166016014e7,741398.4886956423,-1.5019503642101052e8,-3.27456072871721e8,0.24928026735229397,0.19672613216784055,1.0001982847821633,1.1547918427658388e7,2.8506968852791823e6,-0.730106188387384,-1.1860070299309244,0.20701428589965315,0.540796031908101,0.715773411091174,-8.202113265689779e-5,0.04385973661642923,0.26622125838655725,4.6636326249890665,1.24958312115393,0.0070501787322461125,1.1961796006916314,1.4499560965901694,9.336999289165144,5.147741204955432,4.857460539973023,0.1720091018355636,1.1258066904651105,8.668112327806565,0.6312408487095049,3.210545074653952,-2.6140135946047205,1.0,10.0,0.0,0.0,-1.4528393536884068,-2.3869936819460618,-1.8587026576751966,5.405861622800467,-26.410366823134,-8.629551236000236,-153.69562616352752,-2.4147154190134685,-4.324099142579137,-0.07757413934087976,0.9265304143693376,-46.170798873487044,1495.7666233591551,-3646.5076633285944,-2.3209881636469945e7,1.3569760038115266,-70.28739096324543,3799.926515410291,-193327.53381170283,-9.764024412600696e6,-160.63891046227377,11290.55507328895,-794641.7584287737,4.8101650948197246e7,27428.070061470436,-2.105628184813515e6,1.920260949436782e8,-5.021685735745474e6,5.400674007652594e8,1.3527951205920973e9
0.3677036351500729,-3.996210278093182,3.366483367585333,15.957061211842621,8.351187855983893,0.6165291694982455,7.017737348005203,65.93710869810977,8.149535328307245,80.09445399725873,4.675300010673903,9.67961583663166,0.013820832366626687,0.028431313563548135,107083.4227211289,0.17100736990101675,33.08146758980115,-505.84052930054963,156894.0550924115,1.8155974492003888e7,8.564603710252838,38.09816293206502,-1276.506871668344,145879.13371367025,4.254699321145572e6,68.07482842224711,-3354.7263975368487,216900.22347467675,-2.0720317332693156e7,-7242.869869253004,391235.5887885056,-6.692293540833905e7,778848.2697084576,-1.5910543495908368e8,-3.4566822358031094e8,0.2492804762278297,0.19906077262238667,0.998131003893923,1.1483906196632162e7,2.829766634945626e6,-0.7020433875990602,-1.1832532365509916,0.20845943370709052,0.5759153859979287,0.764714876383603,-8.626360492820991e-5,0.04707484785998959,0.27520506032285286,4.640493276613062,1.271027162764753,0.006927325324238661,1.2103863554326741,1.4596904642464577,9.333186664051093,5.24077433271448,4.898015823225498,0.17100736990101675,1.0854342059022877,8.564603710252838,0.6042033989018799,3.2913384700677724,-2.785398989844358,1.0,10.0,0.0,0.0,-1.4001713416344255,-2.431658349518969,-1.9057187052561197,5.040578100413715,-27.383104773172175,-9.041534330871151,-158.61390592458332,-2.4944391616808526,-4.449231221852118,-0.07798942277631137,0.9646350806005748,-48.78933705801394,1644.6820654057867,-17321.680562187616,-2.4621560341023423e7,1.4078041367970286,-74.28572363436243,4136.409188547219,-227989.9558440321,-7.527172873459036e6,-169.3366884177634,12158.128520954984,-888775.4978523146,5.972646200688531e7,29375.014341852308,-2.3258959114733543e6,2.238270429906576e8,-5.513249593373632e6,6.155476463673289e8,1.521422099882533e9
0.3749820218924389,-3.9766094693351164,3.211126373578113,15.592074326365086,8.336924679914032,0.5926125723965819,7.109569710443158,65.38051391528668,8.093823559086102,78.15392722033408,4.669673085707195,9.656084591690234,0.012645411675182712,0.026969308114236305,99008.4234135535,0.16958534563240643,33.14042680551506,-592.3828485600853,166988.58781225813,2.111530337893421e7,8.377777239200576,38.28833714121728,-1368.8105176473823,158201.769899763,4.988929877505799e6,68.46690183031325,-3496.7590039333422,239058.59045465925,-2.3386462340734717e7,-7473.190490047056,433314.5242335739,-7.531172877353084e7,860735.7267270572,-1.779959943436037e8,-3.8423672751734424e8,0.24928091828016824,0.20372030370883745,0.9940388864192174,1.1346678202548172e7,2.784822030855908e6,-0.6458752233240264,-1.1775993264282216,0.21054646691794243,0.6524552449336143,0.8713132928066356,-9.467191424401001e-5,0.05386193433652275,0.29338770968700034,4.594091641951708,1.3134199757613203,0.006636415717139364,1.2379392332336074,1.476871356462235,9.322059137650124,5.430507878813926,4.971338597573769,0.16958534563240643,1.007734025726403,8.377777239200576,0.5514878175872648,3.453777912125707,-3.154490895554793,1.0,10.0,0.0,0.0,-1.2994415551483858,-2.5210239433464574,-1.9973083119450044,4.334033317256227,-29.412020589870504,-9.926645627970537,-168.700210522467,-2.660356843970613,-4.707878176964888,-0.0788833901984592,1.0451608381568915,-54.37474243269201,1976.0390493618315,-49344.81240079223,-2.9291065229604315e7,1.5150875377999924,-82.86666018604367,4880.971384951528,-307855.04330072546,-2.8588410394220576e6,-188.04851157017916,14067.458383780348,-1.1041393794580963e6,8.709429661750482e7,33646.35921543553,-2.8284997836399595e6,2.9905469859024423e8,-6.632525935091149e6,7.932068689671836e8,1.9157353425085955e9
0.3786337198345944,-3.9669182531875755,3.1372451448252807,15.415352686865415,8.329301773337232,0.5799208750815107,7.149889777507841,65.0902414801572,8.0658086549091,77.17137834909857,4.66701262261172,9.644395224879329,0.012067099493225724,0.026282090282923835,95243.81319488975,0.16917783318189988,33.190901382902446,-640.0863845954675,171740.21571377869,2.2806935616727177e7,8.293980350665185,38.40760394984814,-1418.5431394335587,164471.5110609114,5.457454737055613e6,68.70520259628796,-3571.8613297948887,250953.18425604724,-2.475703411775237e7,-7593.872385155645,456333.16118158284,-7.975060949316035e7,905713.4104289474,-1.8803186595449126e8,-4.047133263249322e8,0.24928115194780853,0.20605565717540505,0.9920095508304685,1.1272895791168455e7,2.760634556427781e6,-0.6174827588638934,-1.1746865435439633,0.21114142642821568,0.694353454135829,0.9296156737663165,-9.875856224431559e-5,0.057445374441964354,0.3026101625075199,4.570732569416149,1.334430854213016,0.006468690391490029,1.2513382243446622,1.4843459717193765,9.314688373821825,5.527626805802892,5.004025387906838,0.16917783318189988,0.970213651696554,8.293980350665185,0.5256671527098957,3.535413136415434,-3.35364608668704,1.0,10.0,0.0,0.0,-1.2510374515591134,-2.5658150748533384,-2.0416018058569767,3.9894141495936877,-30.47355192219822,-10.404403203984247,-173.8835178424116,-2.747039707459129,-4.842072676421397,-0.0793668187829212,1.0879213736688276,-57.368824233342025,2161.9373563275476,-67852.47667350082,-3.2963017075158283e7,1.5719960412439424,-87.49388557236003,5294.984289975332,-353787.0084188516,-570850.6188803986,-198.16072190557807,15122.664059677476,-1.2276060008501995e6,1.0311357217588341e8,35999.45074744409,-3.11612716383249e6,3.434949739652741e8,-7.271810525394337e6,8.9781983449665e8,2.146660079927796e9
0.38600052514359384,-3.947648822596591,2.9958808032724837,15.071190075231694,8.312873754316088,0.5529827738894209,7.22018824408585,64.4815515104188,8.009192351201394,75.17482923812699,4.662049064013798,9.621152958336452,0.010923117230077014,0.02498321864883899,88178.42498478087,0.16902856081223547,33.344138267972916,-745.4292547249171,180386.856635318,2.6687655756739624e7,8.145124860552594,38.70426557883649,-1526.4536793346604,177170.12346039552,6.641253780093956e6,69.27965796719273,-3732.5132576890173,276625.8357381206,-2.756612804013815e7,-7850.3184785912335,507054.74565568333,-8.91661070092924e7,1.005254596789519e6,-2.0942856719759652e8,-4.4836347161590207e8,0.24928164504760914,0.2107608935335117,0.9879780039689133,1.1113398208785262e7,2.7083452686528265e6,-0.559380241850957,-1.1686582261476106,0.21127751976535827,0.786788821403726,1.0580858295250568,-0.00010640682420237254,0.06502039489700624,0.3213664719649993,4.523480322380416,1.3761950177614783,0.00608976896494533,1.2774827927952954,1.4970974183637555,9.296080472095175,5.727344407414538,5.060997718015271,0.16902856081223547,0.897472423286166,8.145124860552594,0.4748213843502463,3.699148709732475,-3.7850414714064584,1.0,10.0,0.0,0.0,-1.1574864601939854,-2.6556881392970637,-2.1261052241446414,3.3102308793689414,-32.70324260942489,-11.443335631774845,-184.55695779077809,-2.9290893734446333,-5.121826903458102,-0.08041958456220383,1.1793658106163916,-63.839740777633736,2585.0817816226754,-109991.92571234494,-4.444560607902621e7,1.6935755372534356,-97.55042581353848,6224.4727652589645,-459671.2696953759,3.339138526220719e6,-220.17644077321037,17474.243102863195,-1.5128686334441334e6,1.405859022549861e8,41225.20725944878,-3.780211571444244e6,4.491189148381499e8,-8.74498592403855e6,1.146162546656632e9,2.6923607589126773e9
0.38972884471445973,-3.93803632518761,2.928029218380302,14.903047163673513,8.303980361769154,0.5387082078215029,7.250376140379849,64.16145573251208,7.980501996803336,74.15894678785456,4.659777507659817,9.609613031756247,0.01035572204237368,0.024367977452212735,84852.31877615499,0.16932235250835884,33.45180635926439,-803.467372849402,184144.8602623693,2.8907875470696148e7,8.08014419887531,38.886258889898066,-1585.1561637307334,183559.77256451355,7.375978952421374e6,69.62209561466122,-3819.0560631306744,290506.2189693642,-2.8999994790476292e7,-7987.88695149657,535072.3339574703,-9.416049623631136e7,1.060482878628199e6,-2.2084508039439902e8,-4.7165914829068244e8,0.24928190416399398,0.21313868238609812,0.9859757563471013,1.1026984343784029e7,2.680034476970329e6,-0.5293967768887535,-1.1655311272985878,0.21073826705843218,0.8379522922554701,1.1290905771444109,-0.000109802606004315,0.06902192743738095,0.3309138357407627,4.4995136961828885,1.3969731315067087,0.005879259255012635,1.2902558819187862,1.5023771845366622,9.284695646432738,5.8302829736782735,5.084997691434412,0.16932235250835884,0.8621575694520593,8.08014419887531,0.4497184883489962,3.7809229624598872,-4.018844696676979,1.0,10.0,0.0,0.0,-1.1121493228405976,-2.7007189905998654,-2.165688753442155,2.9732005695328896,-33.875518814573994,-12.010216111559995,-190.0503004658172,-3.024929985830901,-5.267957774589209,-0.08099447692870304,1.2284460023845407,-67.35380082672845,2827.7239765702325,-133481.30276003038,-5.306790212040744e7,1.7587654703300397,-103.03795152001277,6748.527110271366,-520474.700859496,4.609135325756472e6,-232.2037095480901,18789.397243029387,-1.6778699071510427e6,1.6235792009753233e8,44137.17834764255,-4.1644556709007206e6,5.117822911452751e8,-9.595849046873027e6,1.2935851684320967e9,3.015157921860591e9
0.3973006006893884,-3.918794377787726,2.7973307141792065,14.57342367569487,8.284597886533383,0.5085194060055362,7.301079659221801,63.48588036527864,7.922202987295778,72.09059431165109,4.655767332163234,9.586792636934112,0.009228068078972545,0.023199739265586487,78566.43001830914,0.17077044545373507,33.74336422381252,-931.0505019052999,190106.33171337677,3.398358868361728e7,7.96995579440822,39.33060401359106,-1713.2937985844997,196271.62524593092,9.181345073292065e6,70.43509594500918,-4007.193944669853,320593.6658889325,-3.1909352529563177e7,-8286.64519306703,597228.5574329724,-1.0475597745987464e8,1.1835832236713415e6,-2.4523203022616464e8,-5.2145397861745626e8,0.2492824446107851,0.21795924303281827,0.9820064185351428,1.083900679952607e7,2.618549823141264e6,-0.46691886470868443,-1.159027296130013,0.2081969006769597,0.951876697397942,1.2868974925507795,-0.0001151532278313646,0.07746919509510303,0.3503567090514328,4.450767371378004,1.4383168933624482,0.005419095143255343,1.3152358734435472,1.5107420578736395,9.257271872826678,6.042936263762946,5.123048070597761,0.17077044545373507,0.7935425699955521,7.96995579440822,0.40005833477474495,3.9428655601017386,-4.526183624698541,1.0,10.0,0.0,0.0,-1.0240762575598037,-2.790562139049954,-2.237337163414026,2.299304091789629,-36.340697371896056,-13.253682101992348,-201.32872690709007,-3.22724676353233,-5.573734080889325,-0.08225523652868214,1.3343288333054142,-75.04532248669463,3391.381038835653,-184097.4354028668,-7.884952251377963e7,1.8992393877271525,-115.09085333523706,7940.115078128847,-659832.722194181,4.453804222590078e6,-258.62621795923707,21751.874261991703,-2.061826415914354e6,2.1271505348900217e8,50669.776829842456,-5.06020731343167e6,6.611138082912658e8,-1.1575899843724541e7,1.6459900743512425e9,3.7848352267164726e9
0.40504277937618116,-3.8994948629185067,2.6728324301430084,14.251973506872325,8.262764061147552,0.47621981304860317,7.338894080146783,62.759166165345206,7.86262482153318,69.9790026689392,4.652677949589532,9.564574732780253,0.008111531303666288,0.022110405117060045,72729.45256146234,0.17359222826590423,34.157279051648054,-1074.3359297559502,193327.3821061111,3.99846678133048e7,7.888316613362766,39.900792130573315,-1857.0254030193091,208613.42104713983,1.1493601702508196e7,71.44396110787217,-4218.841780485335,354027.1154890419,-3.484455879652356e7,-8623.79423892052,668538.3669801592,-1.1617494897984858e8,1.325708018857139e6,-2.717760040475334e8,-5.757189107608114e8,0.24928300572365886,0.22287501561189504,0.9781106163819712,1.0628506926836615e7,2.549939241230645e6,-0.40035894169171443,-1.1521731577912298,0.20330648929668188,1.0835897746211816,1.468791021859672,-0.00011746571603813363,0.08650635875175633,0.3702244288634143,4.400875009612467,1.4792436895921985,0.004913646871692776,1.3394426628664102,1.516200970128244,9.222782500704811,6.264835085848494,5.146171197740495,0.17359222826590423,0.7277279048169202,7.888316613362766,0.35118732182715445,4.0996027629586,-5.089514015972052,1.0,10.0,0.0,0.0,-0.9394410071911701,-2.87899978721173,-2.2949259860576334,1.6213647138980412,-38.96217704527925,-14.662188975849439,-212.9002235784012,-3.444500702720817,-5.897707848523378,-0.0836803390336344,1.4517415027705811,-83.77998108626988,4084.9881532785716,-235949.80836421065,-1.2116142436148939e8,2.0546893456875246,-128.80203244615961,9360.293727310818,-824877.6786192891,-2.0246272742201844e6,-288.6389179061764,25235.52629260168,-2.5313427504076445e6,2.7280219545559454e8,58305.987122890394,-6.160586177424535e6,8.488990938595842e8,-1.4003065498665873e7,2.0925260156513822e9,4.758419004987587e9
0.40897059644240474,-3.8898442904164963,2.6129528992344455,14.09461438289801,8.250833507736271,0.4593888513058612,7.35288645108654,62.37648076394097,7.83244886585706,68.91391944328527,4.65157914334579,9.553853204801275,0.007560603305900871,0.021595819538617656,69975.42612011859,0.17562100817375845,34.41736321938202,-1151.535758276567,193650.36652017556,4.333938070444648e7,7.859344833382262,40.23924482955763,-1934.8615707293065,214509.78863315433,1.2851177366433812e7,72.02966760078516,-4334.4160903466845,372016.73717472254,-3.630805588432178e7,-8808.921423133428,707846.975424314,-1.2217481924033567e8,1.4044153578606609e6,-2.8582712855889904e8,-6.044707724835874e8,0.24928328794727944,0.22536317301650682,0.9762092423600369,1.0514270312979927e7,2.512840946132297e6,-0.3654099403269546,-1.148620972435269,0.19982313821756958,1.1567848792462545,1.5695996430057408,-0.00011693861950973545,0.09122606770279125,0.38026504418326973,4.375565939043448,1.4994206353365316,0.0046482420877091615,1.3512103794711345,1.5178707324913578,9.202530278208133,6.3788340865337645,5.151432856873924,0.17562100817375845,0.69605306844746,7.859344833382262,0.3271803982123935,4.174323508804048,-5.391771831153875,1.0,10.0,0.0,0.0,-0.8985821663562257,-2.921980273886915,-2.3165269241252524,1.2808284799650531,-40.321589375020274,-15.432666194926227,-218.72158375375705,-3.5585090541693196,-6.065722844081617,-0.08445747268009768,1.5150270778168398,-88.59231638576429,4490.1077234733875,-260088.31091333242,-1.5092665256209475e8,2.1382940486128232,-136.34483865264033,10169.131045839706,-917184.1315170551,-9.044419257293306e6,-305.10431397269883,27198.911426612714,-2.8028804076026473e6,3.0644720516360223e8,62588.90230145858,-6.8001927172736935e6,9.594909255907667e8,-1.5411840412227675e7,2.3577087688864026e9,5.336534475603183e9
0.41664832242801425,-3.871245038049837,2.501831542379662,13.797584913806727,8.225705576780982,0.4258852662382677,7.370558659973211,61.60138789346681,7.77364953690324,66.8555290765164,4.650513918126129,9.534234614182749,0.006517893881978815,0.020659392478291093,64958.401646500126,0.18094596611690503,35.03139088403257,-1309.8474779615442,191453.60487516303,5.044858520598189e7,7.828055618257073,41.003078134728646,-2096.2118640667863,225148.3620187551,1.5841176268333979e7,73.32587704109591,-4577.367540302455,409128.80778253597,-3.911658762710329e7,-9201.290929147306,790863.3027476587,-1.3426400468473092e8,1.5713427637618121e6,-3.143181261634308e8,-6.627990732273647e8,0.24928382002505525,0.23021446504680626,0.9726643032337635,1.027585835114243e7,2.4357837084014397e6,-0.29465478885230356,-1.1415415620444733,0.19084415030147078,1.3129912761914362,1.7840511289424927,-0.00011147529398639804,0.10067118926034868,0.39975152801987224,4.326144651996697,1.5375923414144446,0.0041217354831131784,1.373234798614205,1.5192603922804448,9.156836587469105,6.6034448749194805,5.148475056002382,0.18094596611690503,0.6376077427573936,7.828055618257073,0.28192862811594827,4.308083190068286,-6.011260198481426,1.0,10.0,0.0,0.0,-0.8227946713386343,-3.0010070961668283,-2.340603453930335,0.6213956067739238,-43.008515991272034,-17.050144356428355,-229.84606899059764,-3.787906934450704,-6.399034143220118,-0.08608107977258413,1.6461905468666207,-98.83540723886688,5401.147033638672,-297300.2782740962,-2.303069594774177e8,2.3110167867072238,-152.3203297624858,11941.780853333934,-1.1130479677169914e6,-3.332640017321084e7,-339.8145270775075,31455.936496054335,-3.404989810922255e6,3.77425820716313e8,71825.5651012325,-8.227924147365475e6,1.2085689648562183e9,-1.855226321798193e7,2.961750699029728e9,6.654714200258919e9
0.42347298789459026,-3.854997823489835,2.4091938354068754,13.544733168877421,8.201210689037866,0.3957591706907931,7.3759410245221915,60.883071352076634,7.7217036706543976,65.06615037998442,4.650968437752224,9.518603421644782,0.005634676722031933,0.019899768860881996,60871.08139901292,0.18745564879448814,35.69953195751746,-1456.9735596426574,186278.76292846727,5.72604455752415e7,7.829865883106611,41.799173833251025,-2249.0686514514396,233530.14050992808,1.8800017856666602e7,74.64947925242338,-4812.783099408482,444191.41029575595,-4.1585238452142976e7,-9586.176935499672,871380.8718095592,-1.4537406354450732e8,1.7339232104044252e6,-3.406221409761288e8,-7.166162255243468e8,0.24928425128131593,0.23451188315862803,0.9697329241573077,1.0046636372864153e7,2.362226390100508e6,-0.22912166849129892,-1.1351102282005119,0.1802496373114507,1.4667886534142585,1.9942371154747804,-0.00010032867980371007,0.1092621957092262,0.416853353918766,4.282322287873002,1.569980938716914,0.0036559514189534238,1.391761131736745,1.5187753998298574,9.108415529844864,6.803481081295611,5.130550037311522,0.18745564879448814,0.5897662922114055,7.829865883106611,0.24377310251953935,4.4100245476072875,-6.587600971697533,1.0,10.0,0.0,0.0,-0.7600637033717302,-3.0640914002077118,-2.3381933819567866,0.04348904560595228,-45.38957428029053,-18.609481689991664,-239.25048879712747,-3.9977059932670205,-6.697322404766272,-0.08763382613575701,1.7710794247820136,-108.97094344409369,6359.176383709096,-312304.07249124954,-3.3058200765378904e8,2.474553477171784,-167.960721265375,13748.94804614886,-1.30206475516873e6,-7.093023568499744e7,-373.515140030776,35738.87380448755,-4.025038741790279e6,4.4454959964514744e8,81051.77807527236,-9.712020980006352e6,1.4690323078911085e9,-2.1811209266374603e7,3.604069315195125e9,8.059654447720907e9
0.4297124091859008,-3.8403713834523545,2.3291700531940727,13.322282377293668,8.176910792304511,0.36827682758210895,7.3727659562708325,60.2034390170694,7.674599215186223,63.47805014412462,4.652730567367402,9.506122737570811,0.004869636854627338,0.019261451562667575,57411.9473955439,0.19517569172212212,36.41104658359775,-1594.8768338525135,179108.16424873905,6.3703996098550595e7,7.857469679934979,42.62214409872979,-2395.4900888435986,240373.3731297207,2.1625029195799354e7,75.99706663826554,-5043.718716789618,477855.41145328607,-4.389107484046629e7,-9968.271667679131,950137.847721745,-1.558126549892475e8,1.8932665554619322e6,-3.652936565308111e8,-7.66951388555874e8,0.24928458875854712,0.23842751881981955,0.9672615069031006,9.822581225953596e6,2.290885824595081e6,-0.16737316442481706,-1.1291300405539366,0.168284486826987,1.6194304419137133,2.201839874989298,-8.359936642063355e-5,0.11723116835203995,0.43225445451261063,4.242398161755254,1.5982057031628805,0.003241924849863623,1.4078797630907576,1.517321929617227,9.05644138879074,6.984249191706092,5.10115365391962,0.19517569172212212,0.549792840440203,7.857469679934979,0.21083484020401194,4.486286326504643,-7.126990195502072,1.0,10.0,0.0,0.0,-0.70666807298176,-3.1141978288627694,-2.313183337005614,-0.4749230139494819,-47.51230647533565,-20.126476236254597,-247.24044543861226,-4.192537118926571,-6.9673462597005,-0.08913039296623022,1.8917876990585147,-119.16731997044,7370.605651496631,-304998.1543735735,-4.527623382908906e8,2.631472631930533,-183.47084304144664,15604.667331819823,-1.4846893936773834e6,-1.2290649989926231e8,-406.5943927214331,40083.41065475943,-4.665096125002788e6,5.069828015481523e8,90342.52176297328,-1.1257308509085711e7,1.740529050098435e9,-2.5198236460553832e7,4.285242010157242e9,9.553651832772026e9
0.43560948857533466,-3.826741378942905,2.257350200987947,13.119324916038508,8.152189621385652,0.3426626642843972,7.363021861894876,59.542601020837715,7.6305308808735015,62.03167224081778,4.655730401593728,9.496184811854118,0.004190056044523697,0.018704615908457595,54365.642512111626,0.2043261164994125,37.16658892920983,-1726.7078889505092,170696.76197187317,6.97458128311256e7,7.907685754558908,43.477042816903804,-2538.5632863558308,246357.21337083113,2.4229754817665365e7,77.38011639155374,-5274.57913212903,511004.18947565317,-4.622198733281168e7,-10354.285849409984,1.028496701297066e6,-1.65934884816587e8,2.051726413489285e6,-3.889896812269796e8,-8.150219115978181e8,0.24928483646131389,0.24211589959416294,0.9651307337415159,9.598192393002527e6,2.2200375375643205e6,-0.10797860435692586,-1.1234027037647003,0.15496244807049747,1.7732684245853185,2.409973972972579,-6.0970188885946686e-5,0.12482712222668262,0.44656947430491223,4.2048321051553,1.6235820052699639,0.0028685290874876524,1.422444046891463,1.515441487130875,8.999228660453351,7.150157106725879,5.061792919336186,0.2043261164994125,0.5157862976937388,7.907685754558908,0.18164584791871582,4.5414499056509845,-7.637666174022323,1.0,10.0,0.0,0.0,-0.659801699998037,-3.1534844419343857,-2.2674921575044946,-0.9517893423193264,-49.423045293560904,-21.625476911814033,-254.0812706404175,-4.377327950829244,-7.2155567562711145,-0.09059378789554882,2.01095869077315,-129.65885381605437,8455.095316950188,-276596.45987428166,-5.993503466542375e8,2.784992708704056,-199.15489641866844,17541.532625185006,-1.6643201491730479e6,-1.9076389082435173e8,-439.64473402358004,44562.19296058636,-5.334713684693373e6,5.649126477576834e8,99845.69101731968,-1.2884921724668175e7,2.026122413092204e9,-2.87566905756964e7,5.013644158779521e9,1.1155184992029541e10
0.4413344370195193,-3.8136846039108963,2.190936322848604,12.928763377408004,8.126515384161953,0.3184151667465525,7.347664502423177,58.885859013707766,7.588273622158023,60.68928045906912,4.6600024658691455,9.488494379345878,0.003576777074281029,0.018204761598230364,51599.153048821645,0.21524053432107323,37.96757341812172,-1854.9843354865188,161784.0295130893,7.527861619148068e7,7.980030996625233,44.367535873767594,-2680.5921963106734,252108.9928296443,2.6484857861370273e7,78.80568191630687,-5508.405628183279,544363.0681048867,-4.8769861015960604e7,-10748.531658730548,1.1074390068522044e6,-1.76036126513554e8,2.210814896833888e6,-4.1219086072385037e8,-8.616490787155838e8,0.24928498962468967,0.24568445454411078,0.9632704819292027,9.36901935408597e6,2.148335703854223e6,-0.050159796945121175,-1.117785220495267,0.14025768900599828,1.9297999602591198,2.620505918136952,-3.185345608110761e-5,0.13223132782993086,0.4602193508325012,4.1685591894622265,1.6469511659591047,0.0025284798095721516,1.4360116504461016,1.5135054417395057,8.934785502573483,7.302736430652073,5.012880853377229,0.21524053432107323,0.48684362665711234,7.980030996625233,0.15534388487082693,4.578086328070821,-8.122675478160808,1.0,10.0,0.0,0.0,-0.617748346376618,-3.182895709001364,-2.20172067917613,-1.3971366952444622,-51.140765402439634,-23.120040683629654,-259.9147586908955,-4.5551207423676825,-7.444998153328016,-0.09203573971328169,2.130366167736377,-140.63179011200032,9634.623070654916,-229824.2439689983,-7.726815541676999e8,2.9371032565279975,-215.23083963641173,19588.57749665597,-1.845190020788637e6,-2.756803383743341e8,-473.0525420976532,49231.14043872696,-6.043098412898426e6,6.189079638648713e8,109665.09132855156,-1.4612822813528292e7,2.3289880055895348e9,-3.2520062538764946e7,5.796879286995026e9,1.2879823880540508e10
0.4499355811477945,-3.794383133024033,2.096825695032975,12.653848874566888,8.084841521144694,0.28372228744624584,7.314606677702893,57.87661481190056,7.525976999812584,58.80756268778536,4.66912141104121,9.4809903020703,0.0027542568516369693,0.017523908274762454,47765.29530689616,0.2361096591059197,39.26376944683719,-2046.778132075539,149353.04154321447,8.220484074335968e7,8.134520279193007,45.780988018822114,-2896.9056053813456,261880.97984260615,2.8790348241003938e7,81.03895734501819,-5871.1001056797895,596549.045340837,-5.352713963472992e7,-11363.659349978881,1.2291446229389217e6,-1.918623943193928e8,2.45367826524387e6,-4.471085031170385e8,-9.305225879500006e8,0.24928501075228965,0.251022125773006,0.9608913869541513,9.005483849023458e6,2.0360383957725551e6,0.034623912176836996,-1.1092682817118196,0.11542700620812338,2.172462526603474,2.9439948200856323,2.6157504420330504e-5,0.1433579582353955,0.4802415520131569,4.114515104132609,1.6796407277109615,0.0020685226437324477,1.4554562242162352,1.5111464471441434,8.818365314308782,7.505262716446663,4.920299348870768,0.2361096591059197,0.45239467114601095,8.134520279193007,0.1200894257770151,4.60147579239055,-8.801715062319424,1.0,10.0,0.0,0.0,-0.5610555526754841,-3.2087524387272293,-2.064423046077982,-2.0192188494604837,-53.35912941079788,-25.373414490125395,-266.94250024834423,-4.813795010040655,-7.756257644776504,-0.09417215839585796,2.313309627704765,-158.4260921274597,11652.71807737054,-138396.1181765293,-1.0864756030624716e9,3.166020659986991,-240.54054130059208,22944.909909783793,-2.1348827596319187e6,-4.353076836493906e8,-524.5672580493763,56722.744595355514,-7.206468094045447e6,6.971615045901786e8,125206.96201668555,-1.744086595377097e7,2.827012064229933e9,-3.8630636959547386e7,7.096584205561609e9,1.5738099785526962e10
0.4559300624296872,-3.7811481266491302,2.034956795259102,12.469928118736282,8.053679641341768,0.26115704173046284,7.285275840469773,57.16211940325268,7.4835444151001305,57.6030987661852,4.677449530804275,9.478860486242041,0.002259074577064065,0.017095180378336766,45302.36695715276,0.2543275488323026,40.20319079893094,-2179.4003460891618,143372.32068839992,8.54333473304652e7,8.27568782522755,46.785808648337785,-3047.5965051949156,270557.0070169102,2.917301097761353e7,82.6025216917669,-6125.802147340313,634278.14429881,-5.782095624063653e7,-11795.476005995442,1.3142606230627233e6,-2.034841525027669e8,2.6206700936228726e6,-4.7130755857149625e8,-9.769633324056135e8,0.24928484342515678,0.2547245725478889,0.9595417130560656,8.74045975919955e6,1.955342412515876e6,0.09016591099284241,-1.103299088309171,0.09682289954653789,2.3413036319581866,3.1665712519266944,7.67316888730428e-5,0.15108612998911694,0.4938481518414676,4.077232929588147,1.7006945640548132,0.0017883029952092799,1.4684268067081365,1.5103704145591228,8.721323433960286,7.618221686017045,4.843231092088714,0.2543275488323026,0.43597156133374426,8.27568782522755,0.09885048039721352,4.597047927381788,-9.216765589762502,1.0,10.0,0.0,0.0,-0.526106895351447,-3.212825317224428,-1.9450597140131296,-2.408067505263559,-54.57574428804811,-26.891490331408175,-270.5201308603565,-4.9839315803313475,-7.9406768712998765,-0.09558018807934844,2.4401270018726735,-171.53293044986003,13237.1006843806,-81142.69948585986,-1.3306552888217354e9,3.3211137507831507,-258.55792705205465,25446.935117894016,-2.359546243678211e6,-5.595945618664758e8,-560.3341232543288,62151.49150271941,-8.078101984137792e6,7.553470191297963e8,136273.55247527437,-1.9527809426419474e7,3.2014746129413877e9,-4.3082304475642465e7,8.0678952454633465e9,1.785989287682267e10
0.4625102276032317,-3.766818882091436,1.9702844715707846,12.274921136585048,8.017649280902695,0.23820610446938736,7.248041150649168,56.372851223026615,7.437999057203426,56.38740098110236,4.688414677504572,9.47955862141286,0.0017939345950584932,0.016663623557232905,42778.783634955194,0.27819616937160974,41.235976122814655,-2324.09298388121,141263.41467575933,8.690089408592974e7,8.462481044854636,47.87072776247834,-3210.8769047326036,282835.3701136053,2.803087330387109e7,84.26307048511507,-6400.420042624885,676779.6155534058,-6.3733481032084286e7,-12257.73898093233,1.4059777072634124e6,-2.169170910382722e8,2.7968039137408715e6,-4.976175493738888e8,-1.0259346824128339e9,0.2492844573408462,0.2587714848964929,0.9583538863970076,8.44119804538976e6,1.8654596549894377e6,0.14566344382535712,-1.096735903438117,0.07602069217382748,2.5200792842073154,3.3994103869884666,0.0001410157426009052,0.15952814028670623,0.5084684933193807,4.0367282348442926,1.7222103735975822,0.001520189977618296,1.4821915367981393,1.5106858754005648,8.598609923583856,7.706665251504682,4.748319738084509,0.27819616937160974,0.42614545762705613,8.462481044854636,0.07886578572899516,4.576290768700391,-9.596827257726549,1.0,10.0,0.0,0.0,-0.49185678540429534,-3.204144868494424,-1.7981425939228108,-2.7824007041000276,-55.54681370918907,-28.4472372091009,-273.2247704168471,-5.15736817514825,-8.10528882171825,-0.09698828116088247,2.5750520832504757,-186.25717270267205,15138.808928101716,-55376.62620792327,-1.5993220621578794e9,3.482159758358347,-278.15097496887677,28295.822222940136,-2.6426304601902124e6,-6.903130123313751e8,-598.2633590152433,68141.89826123137,-9.080587209377114e6,8.337612342516587e8,148253.56867534935,-2.1865624317391973e7,3.6363475021422944e9,-4.7986758295863345e7,9.167991977811983e9,2.023231821202331e10
0.4691445724526064,-3.7525765747626383,1.9082711922893802,12.085259088019626,7.979651604284383,0.21715925180195045,7.206124300904919,55.57746409425123,7.393223236321805,55.272976837395134,4.701261315428983,9.483441203582384,0.0014076417015460709,0.01626558797145121,40409.82730392768,0.3065552137884533,42.25031518144254,-2469.212590860338,145152.61801924868,8.581452692505376e7,8.68370869533401,48.91405225971316,-3371.4802032070465,298733.32681164186,2.4986539191395774e7,85.82604991298969,-6666.09484426145,720456.8397020403,-7.11061796819284e7,-12698.640699333633,1.4949493191347045e6,-2.312247957449444e8,2.962871567335542e6,-5.238074802059718e8,-1.072938365961491e9,0.2492838301085987,0.2628328894310498,0.9574572734236092,8.133759278666565e6,1.7745325002586143e6,0.1941526957840325,-1.090125620380216,0.055524435556894396,2.687789084809908,3.614454760975261,0.0002136494916753752,0.16799212742078473,0.5229005033313244,3.9963835747551766,1.7423006354784,0.0012903630188072508,1.495625544725017,1.512404948066472,8.458103060480825,7.75238547674109,4.64364855936838,0.3065552137884533,0.4255018248941804,8.68370869533401,0.06222299388088337,4.5433624375394706,-9.887160751430297,1.0,10.0,0.0,0.0,-0.46133147066776786,-3.182630262034376,-1.6414081521170154,-3.097716370842526,-56.1198131730475,-29.84858539629311,-274.7922070024497,-5.3156376189601104,-8.227763351774767,-0.09821377188059033,2.7032620014394593,-201.08605511198797,17210.102083021542,-101150.79265507108,-1.8403976909799778e9,3.630650348890158,-297.18385739934587,31217.806331951426,-2.9819188101997185e6,-7.934265006860766e8,-634.0314882021868,74050.03604328023,-1.0126738425059333e7,9.420056853687137e8,159787.37133946188,-2.4208649241100386e7,4.099093582162815e9,-5.278913481132685e7,1.0284732121425827e10,2.2589440119995712e10
0.47776676022223935,-3.7343648884565437,1.8320914865162878,11.848645908506075,7.928311957724465,0.19300921779790545,7.146746565587851,54.55353508700678,7.336748263660455,53.978981604037344,4.720272171533732,9.492968947121176,0.001019849921429404,0.01579651735277674,37570.76463538953,0.34976650524137537,43.49351501507337,-2656.41867994924,159869.6405488993,8.041206562552191e7,9.017621246718715,50.159479499675115,-3571.9269943005525,324760.6070305121,1.816845484155339e7,87.63744734006383,-6987.81597504577,777725.4352073375,-8.275098132839419e7,-13220.202157751037,1.6034651125723391e6,-2.508865042989278e8,3.157856209120898e6,-5.57290704158942e8,-1.1305317867518594e9,0.2492826296971953,0.268082212775489,0.9567078206064894,7.731303848821894e6,1.657728688842905e6,0.24447161273932688,-1.0815716936851105,0.030860273470209473,2.880575853746363,3.856239258968995,0.00031690543432175795,0.1789307835745133,0.5412507077728057,3.9447573991018636,1.7662180459319743,0.0010467403333204383,1.5124815770590536,1.5167274408773976,8.253674629589574,7.744693686106863,4.497876889627418,0.34976650524137537,0.43848022098299777,9.017621246718715,0.045446489729575684,4.490836393079669,-10.120869522113638,1.0,10.0,0.0,0.0,-0.4268925484478363,-3.1391692811545866,-1.4389822033651543,-3.4121613055023756,-56.28276317541821,-31.370258014344593,-275.4444775328209,-5.495063909233712,-8.323455761971701,-0.09946988917168753,2.8542751813153964,-219.75565830843044,20079.781959587966,-309492.0691019041,-2.0593034982505405e9,3.7986554344080687,-320.15419779774334,34993.07520081924,-3.5201369023800166e6,-8.497506482743332e8,-675.613763047299,81307.53871657947,-1.15163031634347e7,1.1459705919890347e9,173506.7847808684,-2.714293450930769e7,4.734585210252973e9,-5.860641152113789e7,1.1707432014495213e10,2.549097565024209e10
0.4835725280284595,-3.722286242628975,1.7834003687008853,11.695291775804575,7.892854773583416,0.17870794954297436,7.104600775577491,53.875228538580615,7.299772481309317,53.19414572257688,4.734277295069396,9.501963730309898,0.0008212336058844333,0.01550707022834334,35798.70050656775,0.3826320983489037,44.27240997141079,-2781.0155587262066,175390.4054077977,7.444548707465628e7,9.269582676509096,50.92022645618683,-3700.847837662007,345235.8419868109,1.1962979366715701e7,88.71033715254266,-7187.940105123129,816142.5246835907,-9.171226452111632e7,-13536.332528517612,1.6716161067933948e6,-2.6467118635733452e8,3.275775625457132e6,-5.794839954481591e8,-1.1673553389082117e9,0.24928156551710529,0.27159801178632587,0.9564384518177056,7.46176894374539e6,1.5809431188648983e6,0.27028563178700843,-1.0758483416652023,0.015990556937152182,2.9929948587745736,3.993708549307269,0.0003905749058026583,0.18626980182022612,0.55338565946383,3.910538606534783,1.7810769347731576,0.0009130660589824435,1.5234671850298207,1.5208216774164895,8.10534993719253,7.700385944312433,4.395851525540539,0.3826320983489037,0.4553480801129349,9.269582676509096,0.03681324422947294,4.453314082619702,-10.19434994542338,1.0,10.0,0.0,0.0,-0.40652388751319224,-3.1028025614084926,-1.3104694400092232,-3.56714941732802,-56.06958676742041,-32.200551751768245,-275.23927511621173,-5.600051071776425,-8.352591188858925,-0.10009990142450781,2.945099683146961,-231.6978324016029,22084.83214474759,-553956.7834643254,-2.1267964548295903e9,3.8954585716827195,-334.2846448701629,37474.46565208267,-3.9449540069233226e6,-8.26193845524541e8,-700.2550066007617,85849.281634029,-1.2457603523766503e7,1.3286367291929874e9,181813.25322265367,-2.9014401431503966e7,5.180930023865841e9,-6.218770329835191e7,1.2631335223882755e10,2.7304318695221222e10
0.4913294424471277,-3.706372687522008,1.7213731403800845,11.497499998203415,7.844811555499105,0.1618469069257651,7.0466664997031625,52.988093675952264,7.2516038416298665,52.23661696620091,4.754146328503232,9.516795629755752,0.0006184247700916464,0.015148459562959534,33590.97151105202,0.4307348745959965,45.23885941357567,-2944.6092437467096,201660.39480020115,6.4113780662409805e7,9.636870987763299,51.8441417074216,-3865.272825290436,375288.9904266164,2.1069350967088705e6,89.97757798333983,-7435.655070998296,866792.8368265819,-1.0471675476168242e8,-13918.396623260976,1.7568507542375042e6,-2.835427608821978e8,3.4185192059555864e6,-6.087250707665374e8,-1.2146190527692413e9,0.24927981493101525,0.2762712891813327,0.956331163156039,7.107180500721495e6,1.4817170730480312e6,0.2956616747792672,-1.0682597342713391,-0.0014822889798317353,3.122546191436436,4.147952037952818,0.0004929805947068062,0.19606193737690028,0.5693669358844099,3.8655284882910674,1.7995630743060922,0.0007659683941376036,1.537694930854402,1.5274854589414546,7.898716700365324,7.601443580967584,4.257330217703273,0.4307348745959965,0.4866885370600942,9.636870987763299,0.027955158667127764,4.40384110811369,-10.205914899785718,1.0,10.0,0.0,0.0,-0.3822292137961145,-3.0488907886985666,-1.1540925337546137,-3.7130271219580697,-55.46332166177466,-33.08960142980536,-274.4313262847053,-5.723252025284195,-8.35693565594678,-0.1006966986018002,3.0533698375561698,-246.7204379427128,24802.71306087327,-1.0021972505797686e6,-2.1107011159921248e9,4.006095917571164,-351.4781635678672,40677.03436416016,-4.579633139226006e6,-7.172290500159501e8,-729.2306702856283,91465.38076799082,-1.3707884204972655e7,1.6256606104322894e9,191775.19557504222,-3.1369816070243612e7,5.793640536494749e9,-6.654763656241018e7,1.3814516511419529e10,2.954248986127227e10
0.4997696632881985,-3.68934023368014,1.6575369051060393,11.291031805948823,7.792146812731166,0.1460728895245541,6.982639122518235,52.05225243867559,7.200670186518668,51.29183973046342,4.7768708286072155,9.536048271935577,0.0004596262813696112,0.014789387610525687,31378.64154654688,0.4877898584468487,46.20270715655604,-3117.66399308145,235220.8745219222,5.0672918240426525e7,10.072393724874953,52.746704509653966,-4034.532677728328,410155.50940922427,-9.995064107491216e6,91.18082984764517,-7683.299640646231,920642.7547154011,-1.197132866334395e8,-14291.147996577538,1.8431498569211822e6,-3.0438844748741364e8,3.558442966873439e6,-6.400851345706975e8,-1.2642487330954285e9,0.24927747786996515,0.2813245141342014,0.9564895829094789,6.732111528908691e6,1.3789986103055167e6,0.31338128965815737,-1.0600889648691747,-0.017523665465968792,3.240491867003291,4.283605914441351,0.000609007037838179,0.2067242466390503,0.5865041031586538,3.817491627766409,1.8181306357211096,0.0006389252805122491,1.5525895914885273,1.5358864476530747,7.668595709857399,7.455758668749119,4.106439525992894,0.4877898584468487,0.5302618154060026,10.072393724874953,0.020975959926809708,4.352944268866453,-10.133124354611343,1.0,10.0,0.0,0.0,-0.35892709096293995,-2.987110582223642,-1.0063276586818144,-3.8072963739839203,-54.4944497557948,-33.82009429341093,-273.1215559199326,-5.839551544494171,-8.329543536836503,-0.10107955501994612,3.156312219028724,-261.86331122593305,27757.151987575588,-1.6183185866484141e6,-1.9695902146622334e9,4.106111552057866,-368.22562474434113,43999.16081656088,-5.334894438215469e6,-5.1288595635165304e8,-756.4151337816213,97041.79737274312,-1.5046569095830226e7,2.003547797883566e9,201342.2653695286,-3.375632662800476e7,6.472002580704184e9,-7.080789347949544e7,1.5037185656087194e10,3.1764632055241165e10
0.5083868216575506,-3.672244934765384,1.595989519890149,11.089096947752036,7.738412341200536,0.13230750654099332,6.9172341588295545,51.13190426493132,7.150116036141359,50.41003952194642,4.800874574590859,9.55846627073676,0.000344747772197312,0.014451017780653707,29304.64986490914,0.5503420577648144,47.10705985279196,-3288.0772176996597,272504.95388681424,3.556642579124103e7,10.551828884740528,53.581220090342164,-4198.087251107607,446766.9157744248,-2.3133479891785737e7,92.27007144933766,-7917.677483264287,974084.1363537228,-1.354401068349694e8,-14637.598386818228,1.9258824868533344e6,-3.257538322621308e8,3.689380000807154e6,-6.717336671542306e8,-1.3137680752612438e9,0.24927462211109747,0.28644913529987226,0.9568904949373814,6.363681720132605e6,1.2803607959790071e6,0.3232265214785008,-1.0518479037944406,-0.03111096430914098,3.341419384576288,4.395453114122374,0.0007324956022802442,0.2176437931426573,0.603776538665086,3.7694636690054315,1.8356544686599323,0.0005366067986665835,1.5671601534772255,1.545269522450745,7.433342533691418,7.280806697433052,3.954541515022958,0.5503420577648144,0.5828221656428453,10.551828884740528,0.015891766816956907,4.305017991058151,-9.996195952398612,1.0,10.0,0.0,0.0,-0.33788405168872887,-2.923997570594908,-0.878852933706961,-3.8510495428502507,-53.283776722961846,-34.372645382570404,-271.5346159541365,-5.944230569135231,-8.280059874252238,-0.1012479182375702,3.248472470818105,-276.1649165605995,30726.95491321799,-2.3442045338418316e6,-1.7228920135555873e9,4.191307991964969,-383.60013174659946,47221.11893251056,-6.1484261647358835e6,-2.370839539391462e8,-780.5627607637114,102263.3160095135,-1.6382685345368685e7,2.4285646793892503e9,210047.4260454126,-3.603498423770158e7,7.167593858070713e9,-7.475182123126349e7,1.6226283481696583e10,3.38546512973609e10
0.5149159923804927,-3.659483786769442,1.551622029575278,10.941730378669579,7.697932556651355,0.12320170793383031,6.868130286314678,50.459332218104876,7.1127062176614935,49.78674871297929,4.8194168742005505,9.57699534659985,0.000280254571859224,0.014211009341431682,27846.340678811513,0.6002519423301708,47.74781511179983,-3412.7316845820155,301670.50942135276,2.3697614738721263e7,10.936752981662906,54.168244998989906,-4316.6026978970085,474603.38183127495,-3.3272989197180554e7,93.02809477267606,-8085.786591621869,1.0135549349904279e6,-1.474101639005188e8,-14883.788043139562,1.985863458725449e6,-3.418985636400292e8,3.7830549042461324e6,-6.955530057590344e8,-1.3509254566785157e9,0.24927213858092856,0.2903085659872014,0.9573248429401698,6.095409593627499e6,1.209958919180642e6,0.32645053418666176,-1.045674702172001,-0.039823963713632726,3.4078207324656296,4.46674488503509,0.0008297227549088243,0.2259530234635993,0.6167355015385723,3.7337549444893625,1.848085232045301,0.000473377105592592,1.577769422260019,1.552700021065354,7.257238904306431,7.137862960723474,3.8418735864685085,0.6002519423301708,0.6270150292929124,10.936752981662906,0.013018822012735604,4.271454039758786,-9.86485628576532,1.0,10.0,0.0,0.0,-0.3234897395818043,-2.8775245046650824,-0.7963500752031922,-3.8576650376409036,-52.27150186128285,-34.694976949818006,-270.2488774066235,-6.016723841868987,-8.234280008457642,-0.10126107387217627,3.311397342545177,-286.33548197690317,32930.106188185695,-2.9356931399563784e6,-1.487518269155739e9,4.247251604830206,-394.3314916492137,49559.4679496586,-6.7793235459038075e6,1.5754084972676188e6,-797.0425775178221,105970.5800478821,-1.7373486614894494e7,2.7660690990229816e9,216111.8701635364,-3.767837165148951e7,7.692691739667409e9,-7.753905882218713e7,1.7096091290098938e10,3.535125072316712e10
0.5242283124314748,-3.641560252362361,1.491481866711371,10.739491751899795,7.640772962660652,0.11185901168845522,6.7992859358190305,49.53758671167816,7.060582628120703,48.9520833191894,4.846185947694828,9.605330866010451,0.0002118646686397878,0.01388998138799515,25919.80524036079,0.6747725342628396,48.607237056792414,-3583.9097729701944,343484.6739687576,6.706748932730682e6,11.516329453806065,54.953803384089376,-4478.772317875424,513898.5115290776,-4.76512059212543e7,94.0389504360193,-8315.037347650992,1.0684601132828593e6,-1.643462363332446e8,-15218.369102879453,2.0685229161495764e6,-3.647889226021515e8,3.911301020271705e6,-7.294228550789899e8,-1.4038716773883936e9,0.24926811217131487,0.29577784346206903,0.9581011479236865,5.729871256165423e6,1.1159732880800047e6,0.3263036535142969,-1.0369783773706558,-0.05030797758920163,3.4912463533156766,4.553755683664287,0.0009743028929814064,0.23787212622574655,0.6350523393370898,3.683832396839189,1.864691520293442,0.00039964497903154154,1.5922581663030282,1.5635205174459057,7.011563951628241,6.926383684961695,3.685686418050032,0.6747725342628396,0.6953688466079054,11.516329453806065,0.009951503079347845,4.227410348530646,-9.652342281937417,1.0,10.0,0.0,0.0,-0.30492600395310676,-2.814479814205396,-0.6965565574608867,-3.8377549931528745,-50.74520572325909,-35.05097010668134,-268.36781199370137,-6.1129886044633235,-8.163114150962041,-0.10115161439584923,3.393108260449001,-300.0188320864082,35991.65848740136,-3.8128962902335366e6,-1.1068937960752988e9,4.31753206192477,-408.58282114622114,52762.76015895108,-7.685545566262223e6,3.670676117014127e8,-818.582070940168,110978.25720541849,-1.8756605216601893e7,3.2582428793606668e9,224198.79031464015,-3.993086345145202e7,8.435811304326169e9,-8.130717369014937e7,1.8303499043822098e10,3.7400244272553665e10
0.5302134852416318,-3.6302078247503444,1.4546555826394112,10.614199669037237,7.604478203365104,0.10543568635295676,6.755978877360897,48.968352705609824,7.027799310293464,48.44406358477655,4.8635078628578325,9.624549340382211,0.00017862916786663552,0.013695480344656029,24769.117157344528,0.7245795682000593,49.131062547827135,-3689.9930569870794,370087.9677960347,-4.0373175647105174e6,11.907234878543823,55.43319725420971,-4579.332376117414,538729.6592122082,-5.671358668701831e7,94.65694464738294,-8457.391244565892,1.1029846330381015e6,-1.7507868032427895e8,-15426.297234464424,2.1203541408810173e6,-3.7940662624227923e8,3.9915824121528394e6,-7.511993726810049e8,-1.4380797185041542e9,0.24926521916675,0.2992709994825182,0.9586802528084372,5.5056915085966755e6,1.0594484322406002e6,0.32392365397090916,-1.0314568702333777,-0.05603494299866936,3.5394505709743393,4.6028273596707745,0.0010710601350901428,0.24558113938534148,0.6467322268076383,3.6523642075284406,1.8747286255735311,0.0003603917419240882,1.6011730585278563,1.5705079436612526,6.857832184222796,6.788737446566989,3.588382560331852,0.7245795682000593,0.7421320498387033,11.907234878543823,0.008450484615542429,4.201278935316147,-9.506298261804087,1.0,10.0,0.0,0.0,-0.2940660093783943,-2.7763387491287563,-0.6418340325510407,-3.8109790591605313,-49.73602536585669,-35.231883793631326,-267.15515808352615,-6.171667447284616,-8.116119051728575,-0.10101953993485398,3.4416156502281017,-308.3847354669775,37907.91723444376,-4.3861200209927205e6,-8.462309829982402e8,4.3581937350950195,-417.22667437251624,54751.61267475678,-8.266441375198098e6,6.09730892322111e8,-831.5199232106484,114064.28579325025,-1.9629074244402055e7,3.576724397815487e9,229145.77745400922,-4.1337054865154e7,8.90944427076714e9,-8.364087258954296e7,1.906555542815587e10,3.86838452084913e10
0.5407354460303248,-3.610557402479723,1.393131434760743,10.40232796116083,7.5416362721587005,0.09550468902278425,6.681937983527737,48.010766321969484,6.971436085716351,47.59603203578288,4.894047237615413,9.65992323764179,0.00013445452647853126,0.013373497717977351,22896.769438430838,0.8155344217956199,50.006961133410215,-3869.5727129086868,415816.0670505809,-2.229239251482354e7,12.628767321756479,56.238317700100474,-4750.284314608422,581399.6768041436,-7.214648938618873e7,95.70162202959477,-8700.736312800105,1.1624665397799676e6,-1.935893647581268e8,-15783.324401525817,2.2098627780423607e6,-4.049474763981812e8,4.1305336741147866e6,-7.896425670281234e8,-1.4989110822003465e9,0.2492595436093921,0.3053699440638176,0.9598192370321865,5.131826628642019e6,967084.5602970464,0.3164887408576263,-1.0218786352662343,-0.06453560018142182,3.616540865130557,4.679761769677432,0.001248496546929796,0.2592360304677005,0.6671072662471352,3.598194773787735,1.891275297924914,0.00030330039375351075,1.6160994584520934,1.582684440149103,6.596339828442743,6.547840929190277,3.4234388994793847,0.8155344217956199,0.8289817463552658,12.628767321756479,0.0064408285237794365,4.159017966079256,-9.240904225768055,1.0,10.0,0.0,0.0,-0.2767412467747167,-2.714158430742985,-0.5601969101648967,-3.744312253338977,-47.94351159780027,-35.485662985189975,-265.0500487436434,-6.270714149385638,-8.034489617875051,-0.10069981082615909,3.520938164625777,-322.42930253459036,41182.25295289313,-5.3944550736062825e6,-3.7668926297752184e8,4.423403520559099,-431.68150565555334,58139.25816071963,-9.277502115760816e6,1.0392091912742729e9,-853.0602498392835,119309.78035777755,-2.113734048642842e7,4.1346361252491035e9,237530.8070518716,-4.375769441285093e7,9.735543073426558e9,-8.764475090456921e7,2.0391364057496803e10,4.0911417839631424e10
0.5485257911674233,-3.5962532526547983,1.350046774240268,10.251990909133312,7.495959028613204,0.08909314413096397,6.628995739830733,47.33623030421095,6.9306883062831455,47.000050423486734,4.916655632357525,9.687215982695795,0.00011025160526094539,0.013149934487742735,21623.467073956243,0.8855562052993097,50.623916068739135,-3997.3336696160222,448617.29391708993,-3.516553856040937e7,13.191126871657104,56.809383136784504,-4872.785767971898,612150.6470424348,-8.310915018850024e7,96.45026066329146,-8876.652975171113,1.2056862824461553e6,-2.0699328753789535e8,-16043.297435843926,2.2752965638483865e6,-4.2376483164801615e8,4.2326282844834e6,-8.183347584308326e8,-1.5447228292026036e9,0.24925484963924724,0.3098508617631877,0.960742412601993,4.871262501641931e6,904131.7795772708,0.30891776711548724,-1.0148920738749005,-0.06975521318985502,3.6687870768665505,4.7310590197834985,0.0013856505640634103,0.2694362942808631,0.6820728967783084,3.5590169342388354,1.9026900096821062,0.00026878324997126925,1.6265460568548635,1.5915194609019003,6.4101995349228,6.372473410119139,3.3063847315110233,0.8855562052993097,0.8967189413216574,13.191126871657104,0.005330334934445347,4.130426120457491,-9.041956157999373,1.0,10.0,0.0,0.0,-0.26520074699639434,-2.672168349686192,-0.5096021590788287,-3.682711343756109,-46.61922559120538,-35.63517564362523,-263.52797592884565,-6.341693226526601,-7.976398139699757,-0.10040777439838662,3.5757208562165945,-332.3756716948743,43534.072622977445,-6.133186648375697e6,-2.9621292761747807e7,4.467789059359712,-441.9113660091394,60574.00576144522,-1.001503294388405e7,1.3539093462486243e9,-868.302143630383,123087.52758207073,-2.2237606145455796e7,4.543743865897814e9,243573.92405612802,-4.552407705792782e7,1.0343409216529633e10,-9.056680241247422e7,2.1369578644857697e10,4.255672813163731e10
0.5568969614703536,-3.5811073181048716,1.305922983803495,10.096285962875514,7.447716099544445,0.08294644487333135,6.573992253101392,46.642877920480196,6.887779567252077,46.38577914239064,4.940890316546928,9.717414989208084,8.998156937081104e-5,0.012922416361201465,20352.328998935143,0.963278684668731,51.26131570127077,-4130.197590947373,482785.3729248222,-4.8336034022457e7,13.82236850177213,57.40372805994632,-5001.18314073255,644421.5518143484,-9.443854476665705e7,97.23781328857918,-9062.736999594139,1.2515174274410277e6,-2.2112913210130554e8,-16320.389531820909,2.345194073907085e6,-4.439437816905607e8,4.342329733084708e6,-8.49471047806611e8,-1.5948417060567877e9,0.24924933330425028,0.314632864131233,0.9617935958226003,4.606111822636869e6,841282.3491020972,0.2992829650362432,-1.0074832833204845,-0.07452122552682584,3.7214502929517677,4.782301012927759,0.0015379272786278048,0.2804878914598808,0.6980489511648486,3.5177795800929186,1.9142187444786058,0.00023743289685972964,1.6372078465394329,1.6007746337441269,6.217276766654325,6.188199141790237,3.1853469475682186,0.963278684668731,0.9725038319383569,13.82236850177213,0.004393331609948626,4.101954531326708,-8.828988128353743,1.0,10.0,0.0,0.0,-0.25387723302474857,-2.630798035054973,-0.46277934021217937,-3.6078549110856937,-45.211367365057676,-35.770084525906654,-261.93538771415524,-6.416457033437421,-7.917103005648861,-0.10005429809417897,3.6315811452675724,-342.7113552182534,45999.10861729034,-6.914506925677234e6,3.3625573261515695e8,4.512738581238972,-452.5626153742254,63134.68917378783,-1.0796147226544552e7,1.6855908961675775e9,-884.2226067946654,127079.35809896482,-2.3408816146085903e7,4.978709762606216e9,249979.82943509362,-4.741101232786884e7,1.0995089242335493e10,-9.369632959165066e7,2.2424340310937073e10,4.433661672738987e10
0.5658426359480676,-3.5651715413502996,1.2610960364496038,9.936230688431916,7.397138069392086,0.07709938851673835,6.5174390271277725,45.93658116627958,6.842877763368186,45.75591267958247,4.966675854182303,9.750529331581786,7.318074845438645e-5,0.012692627757418503,19095.489670121686,1.049151297792624,51.91681040634949,-4267.634848270927,518073.6154933466,-6.165281746909523e7,14.528350545002425,58.02016754281627,-5135.228585702652,678087.9487379235,-1.0605065204603991e8,98.06468158063898,-9259.047341336207,1.2999512634339165e6,-2.3596556187008217e8,-16615.233730857224,2.4197123817339176e6,-4.655132489166813e8,4.460091640880727e6,-8.831716107577573e8,-1.6495451419340162e9,0.24924289469556193,0.31970517787470987,0.9629701876116877,4.339042765718779e6,779228.9992642209,0.28762548633284524,-0.9996777022781524,-0.07879746472768152,3.7745886672034303,4.833735101383501,0.0017052003486516078,0.29240652772167514,0.7150078143220165,3.474677156650205,1.9257441057221742,0.0002092054501974892,1.6479676855507932,1.610342851706421,6.0190733459365555,5.996835829544853,3.061290196884421,1.049151297792624,1.0567499198784263,14.528350545002425,0.0036104262383197185,4.073811321824998,-8.604392093939435,1.0,10.0,0.0,0.0,-0.24288195841542173,-2.5906986774448217,-0.41985094300138065,-3.5202336292582666,-43.732676182322905,-35.89267616964007,-260.28680988001076,-6.495129317469915,-7.857770754811039,-0.09964118427942939,3.6884161941323104,-353.4173664374535,48569.775242267264,-7.732608071852047e6,7.152814469793689e8,4.558352229403287,-463.63835541325716,65819.97918051782,-1.161820035780167e7,2.0309824787959695e9,-900.8710415066389,131294.00718945885,-2.465212058117618e7,5.438391262541481e9,256777.01507771487,-4.942566948936644e7,1.169212883223959e10,-9.705182347684868e7,2.3561543193740784e10,4.626479796806337e10
0.5705305722646556,-3.5569207961252802,1.2385093024347291,9.854848659583345,7.371035912670755,0.07429402922869267,6.488733712381429,45.58022149389287,6.81972246318348,45.43580121473652,4.980129788100188,9.76818203600232,6.592785008145807e-5,0.012577331211252218,18475.566684255857,1.0953150199613442,52.25079432098887,-4337.957332631496,536081.4185011656,-6.833019590956822e7,14.911544530380512,58.33642945259761,-5204.333806315224,695421.9132917915,-1.1194515708898169e8,98.49307116471398,-9361.099572817986,1.325158617084909e6,-2.4364500710403085e8,-16769.557964110896,2.45877384721832e6,-4.768376065761826e8,4.522163104545346e6,-9.010325061079665e8,-1.678718712922218e9,0.24923929676098122,0.322347652199233,0.9636043207646436,4.20552775248581e6,748683.226227787,0.2810529516168098,-0.9956327753202644,-0.08074537310674348,3.80137134657729,4.859617308462274,0.0017942078692604773,0.29869869761173273,0.723850302555375,3.4524798372144283,1.931471422250778,0.00019621809595151614,1.6533493700420703,1.6152115938943954,5.918398189113959,5.899001651788804,2.9983954038229386,1.0953150199613442,1.1022045850306066,14.911544530380512,0.0032702445570176857,4.059906803843639,-8.48840436073733,1.0,10.0,0.0,0.0,-0.23753553066153654,-2.5713000797961154,-0.3998335301944699,-3.4718073928519018,-42.97043644291135,-35.95012388961999,-259.445458170056,-6.535976111800014,-7.828405017484894,-0.09941292007972585,3.7171860739789553,-358.90695546535255,49893.42791154651,-8.15405717430542e6,9.082408875516412e8,4.581454239651102,-469.33978110080216,67209.951689801,-1.2044158877266753e7,2.2080570742168827e9,-909.4880249550445,133488.97767960245,-2.5301693578381933e7,5.677434732167284e9,260333.1801752893,-5.04838864067723e7,1.2058508802307034e10,-9.882122540728052e7,2.4163419115609875e10,4.728957896109386e10
0.5803341994176182,-3.5398834090460913,1.1931662973383803,9.689937081841997,7.31733840034093,0.06892619181088132,6.430784794649528,44.86436311109538,6.772095309709778,44.78660468839283,5.008111316172194,9.805663967459727,5.342418534917257e-5,0.012346813011238888,17258.408880304305,1.1944580972288117,52.930087607477375,-4481.612144964367,572734.4946186936,-8.166820060977653e7,15.743055829716042,58.984404269714325,-5346.637242081227,731059.3288247011,-1.2388731086161639e8,99.37980889504945,-9573.083072055872,1.377587170749638e6,-2.5953140619147483e8,-17092.401036135074,2.540633420815479e6,-5.006072433896816e8,4.652997832289499e6,-9.388759321889323e8,-1.7409132131050103e9,0.24923128120351187,0.327838909981253,0.9649606166796739,3.939964400278289e6,688884.4486421517,0.2664548293240575,-0.9872737803605665,-0.08425300667069757,3.8554258646630593,4.911883549078643,0.0019816965102262348,0.31196322275780586,0.7422471113643413,3.4069086335623187,1.9427854964381346,0.00017238010508715136,1.6640435800764342,1.6250499401506635,5.714696443849174,5.700006456707836,2.8713999459698525,1.1944580972288117,1.2001135908505913,15.743055829716042,0.0026798831065537486,4.03249391671844,-8.25032830242392,1.0,10.0,0.0,0.0,-0.22719480861216623,-2.5341171578050035,-0.3626119574604809,-3.366120000634465,-41.40753876800572,-36.058783965073864,-257.73610356446113,-6.620736857069799,-7.770822866096808,-0.09891458508069076,3.7754019809395687,-370.1550338264259,52615.44394204807,-9.019470264598353e6,1.298591422929041e9,4.628333983228645,-481.0776900667005,70086.08752141509,-1.292548291987322e7,2.5698343489960985e9,-927.3436580809109,138062.2870298316,-2.6658749879712168e7,6.174141276775848e9,267781.4715149062,-5.270827954355019e7,1.2829011327838146e10,-1.0255718628922473e8,2.5438756355645615e10,4.9471017539357544e10
0.5906962553189073,-3.5221856176388218,1.1478510882888466,9.523007595024344,7.261868112121249,0.06388808525989427,6.372589314664832,44.14903964704999,6.722871771170322,44.12772320825785,5.037431747681241,9.84597769949176,4.323474158337305e-5,0.012117661002655652,16078.905977188826,1.3031288721845815,53.62245333059937,-4628.955480657146,610126.3951335989,-9.492716094431682e7,16.667641442980056,59.651513030655586,-5494.203768537427,767940.437738458,-1.3600999213224056e8,100.30543705199084,-9795.482058524249,1.4327129366768876e6,-2.761276424416809e8,-17434.32005881258,2.627581235309855e6,-5.259166769861201e8,4.793036542694302e6,-9.796566584830719e8,-1.8084589154664955e9,0.24922210605435235,0.3335917623199034,0.9664269778887983,3.6783082672370616e6,631231.5334641594,0.24997952963127734,-0.9785835483101968,-0.08723754013749031,3.910164231424112,4.964984854895366,0.0021785430037675533,0.32614407518356814,0.7615581331912125,3.3599609438425793,1.9538115923446693,0.00015122573801409805,1.6745403753318653,1.6349236951944368,5.509002245049221,5.497933635923948,2.743558169742327,1.3031288721845815,1.3077655780102113,16.667641442980056,0.0021942252734117084,4.005670782327681,-8.00585407552203,1.0,10.0,0.0,0.0,-0.21738576933354165,-2.4994673287240667,-0.329001812620556,-3.2493048335733405,-39.80403330376541,-36.160828076519415,-256.0014957842986,-6.70952547474136,-7.71541556400156,-0.09836331578831917,3.834439443556452,-381.7488034308104,55433.63508095327,-9.912106405731324e6,1.692137711670824e9,4.676183592033708,-493.2634924587869,73090.96982806384,-1.3845371442485996e7,2.9406277469817905e9,-946.0581913647244,142887.3281075064,-2.8095210320169292e7,6.696095986612908e9,275698.52989571285,-5.508344276561465e7,1.3652399044951126e10,-1.0657157047916353e8,2.681570033959618e10,5.184100871161829e10
0.6015832646235154,-3.5039225983999365,1.1029129761067609,9.35528697232143,7.204973014549321,0.05918645628620225,6.31479300090379,43.440663679104176,6.672320466692437,43.462836937852266,5.067923637130243,9.888940770907785,3.498154157851285e-5,0.01189162206616335,14946.184237829983,1.4216956293046152,54.324356923317985,-4779.407432123926,648105.1073294956,-1.080496684689685e8,17.691758122645332,60.334730131198185,-5646.55675281832,805966.926307417,-1.482845180308999e8,101.26656474096852,-10027.743441067456,1.4904599465397778e6,-2.9342540353728086e8,-17794.72310813836,2.7195740357219116e6,-5.527817006023309e8,4.942312921785412e6,-1.0234303329420743e9,-1.8814861914732597e9,0.24921173342207056,0.3395794278538314,0.9679905764747526,3.4230587533736373e6,576227.7330210755,0.23173161058454422,-0.9696105730460933,-0.0896976330891024,3.9655194429915213,5.018998169559959,0.002378088289292359,0.3412278512199281,0.7817069730282745,3.3119445961137695,1.9644164046735468,0.00013256030998069326,1.6847002064653185,1.6447008074158713,5.302903286168938,5.294593725257747,2.6159236257540224,1.4216956293046152,1.4254963288054934,17.691758122645332,0.0017969213327677183,3.979500002752527,-7.75725297046257,1.0,10.0,0.0,0.0,-0.20818091249714948,-2.4677707138426643,-0.298824685677306,-3.1223887660488017,-38.17452206077128,-36.257880939293486,-254.25530343944763,-6.802040277903462,-7.662862719512987,-0.09776375961544334,3.8941086335646036,-393.65481259731246,58340.49713738878,-1.0828262927433465e7,2.0861018074217792e9,4.724991003846321,-505.8765526215387,76220.60245834227,-1.4802210813609373e7,3.3191928636472955e9,-965.6280479767387,147963.8644849781,-2.961161239468334e7,7.243470729069708e9,284092.8989693502,-5.761338642319718e7,1.4530715523322392e10,-1.1087518302074388e8,2.8299449525002975e10,5.441057690680405e10
0.6072042053402469,-3.4946224006877706,1.0807144496895433,9.271606223900104,7.176138339328039,0.056964448197748103,6.286277097589615,43.091400889271384,6.646665900561428,43.12970751550965,5.083531632014519,9.911315541048316,3.147797414481015e-5,0.011780415038192103,14400.388414391007,1.4847119581764947,54.67728890046426,-4855.521529012507,667251.5958847868,-1.1454210254947384e8,18.24243136019319,60.68088178401491,-5724.262812319376,825355.9141969574,-1.544662903897043e8,101.7584701932464,-10147.194483719051,1.5202466810727767e6,-3.0232419547453e8,-17981.32073567046,2.7673656684041065e6,-5.667811543249713e8,5.020280112750929e6,-1.0464177054871736e9,-1.9200263903800666e9,0.24920610779849708,0.342648164523688,0.9688031959379335,3.298687841351139e6,549878.9405491651,0.22199165167363927,-0.9650400207603237,-0.0907325124750728,3.9933620829807968,5.046318862790851,0.0024756861612394536,0.3490918645382123,0.7920558076686504,3.287665388004733,1.9695148396307238,0.00012410390368705203,1.689605642505731,1.6495070109752998,5.200298556926439,5.193104138101929,2.5525754199789423,1.4847119581764947,1.488154218749129,18.24243136019319,0.0016269261155382184,3.966679598874942,-7.632220184209363,1.0,10.0,0.0,0.0,-0.20382738220496077,-2.4531488951583666,-0.28496941893497907,-3.0555752750181235,-37.355430713701566,-36.30488907142322,-253.38282380617449,-6.8495048177680395,-7.637843705510025,-0.09744789841507906,3.9240787440841975,-399.7058283679449,59823.00271194175,-1.129366617974662e7,2.282439312793848e9,4.749708141629343,-512.3265405198956,77828.60413894267,-1.5293439570610918e7,3.5109413484237223e9,-975.7143821039357,150591.98127766763,-3.0398807593863312e7,7.526457796985228e9,288463.80615037505,-5.893546570084104e7,1.4990468939838661e10,-1.131348084024261e8,2.9081748851336693e10,5.577131348840296e10
0.6187365578434627,-3.4758079635866466,1.0371677054192086,9.105796254828512,7.118092694321399,0.05278522567016121,6.230542874542725,42.40812932028295,6.594932441279851,42.46629916181286,5.115249851941695,9.957532848201565,2.5538693239390045e-5,0.01156316212742596,13356.42174731152,1.6179395127385372,55.38260727181477,-5008.688860002655,705677.7956233076,-1.2734659283772048e8,19.420866637882618,61.37781224122071,-5881.871322441212,864704.2434560047,-1.668780836277318e8,102.75861252003321,-10391.404759625102,1.5813687478260316e6,-3.2055917686128783e8,-18365.25717255517,2.866100754246858e6,-5.958128473689636e8,5.182175273077697e6,-1.094427176206225e9,-2.0008853021887634e9,0.24919406399961755,0.34889597090934976,0.9704746584415631,3.0583214830281795e6,499814.02062490827,0.20142605546699363,-0.9557930896029689,-0.09242013719498329,4.049125564309206,5.101395697925971,0.002657458542946099,0.36539412924358317,0.8131781223158081,3.2389124608763527,1.9792043264572283,0.00010883989606377505,1.6989635249792177,1.658852486332469,4.997439411373913,4.992045287393878,2.427759283901153,1.6179395127385372,1.620768311574362,19.420866637882618,0.0013364797110970855,3.9416222910575724,-7.382637804936501,1.0,10.0,0.0,0.0,-0.1956617683343403,-2.426563748313609,-0.2596272606830985,-2.916417298026934,-35.72170089756325,-36.39621902100147,-251.6509932413784,-6.946218359428029,-7.590647005569557,-0.09678964758652477,3.9839741751725994,-411.9411489330399,62832.14294699492,-1.2234829977336688e7,2.672117389554678e9,4.799564161487769,-525.4506740257541,81116.70677696461,-1.629757073755681e7,3.898062611685467e9,-996.3997358749115,156005.97654964466,-3.202554846385262e7,8.109479215126318e9,297519.1354362919,-6.1685151547888994e7,1.5948965383750221e10,-1.1785601658571719e8,3.072381097530906e10,5.863932360843576e10
0.6246105513028716,-3.466359214933785,1.0159643618836731,9.024244811359186,7.08908613144319,0.05083180483917563,6.203562057834276,42.07658321004514,6.56902899531745,42.13817614452951,5.131241961886479,9.981195906537913,2.3040471616174844e-5,0.011457830254956617,12861.035473965665,1.6878805315376224,55.73262806225208,-5085.278175724752,724856.9141024544,-1.3363581907497998e8,20.04708764397045,61.726180398691675,-5961.27860969309,884555.5099549,-1.7308283819844028e8,103.26327530955436,-10515.372439558623,1.6125279128533287e6,-3.298521770977771e8,-18561.33641455706,2.9167545389261963e6,-6.10771226281881e8,5.265626187737545e6,-1.1193233158229196e9,-2.0429896842131503e9,0.2491877112135758,0.35205340593679496,0.9713256238185176,2.9431362028929293e6,476231.34554223885,0.19068226492843787,-0.9511496449184433,-0.09307849314936308,4.076894562737181,5.1290161274633785,0.002737015211817911,0.37378670222947435,0.8238817850185344,3.214615411067677,1.9837538908930852,0.00010199487398724287,1.7033725458686189,1.663347614938106,4.897884061175598,4.893208711942166,2.366734422683485,1.6878805315376224,1.6904487436075486,20.04708764397045,0.0012132948337832896,3.9294160973471826,-7.259013660245049,1.0,10.0,0.0,0.0,-0.1918666324237247,-2.4146678899207084,-0.2481061750545959,-2.844687491486468,-34.9133031694697,-36.44054437779271,-250.79730021254656,-6.995110191527995,-7.568585155050171,-0.09645022079871296,4.013724077783831,-418.08922695684254,64350.46206775673,-1.270817610009737e7,2.864637453351207e9,4.82457121379346,-532.0864987625592,82787.76121647203,-1.680796041479961e7,4.0926529465417633e9,-1006.9394487738998,158776.99820051552,-3.2861044139393434e7,8.408313526149925e9,302179.0752574047,-6.3105985815366246e7,1.644570884918715e10,-1.2030615605967543e8,3.1580145778550713e10,6.0140665669833984e10
0.6364452052611576,-3.4475892258152587,0.9751146734178353,8.865564817423758,7.031746128117035,0.0472090946561176,6.152016450168109,41.44054772179766,6.517709214339519,41.49578191684007,5.163112332570683,10.029029356111952,1.8849815980140822e-5,0.011255787996293275,11930.786165703103,1.8331894503493702,56.41990525865258,-5236.923453156814,762805.3219522528,-1.4590942045721117e8,21.364362939752567,62.41492878934208,-6119.614501692473,924230.171186847,-1.8539624030256766e8,104.26990445891988,-10764.283278577133,1.6754001042078566e6,-3.486216253888625e8,-18957.253715891646,3.019556304169779e6,-6.412804341187139e8,5.4357269096596865e6,-1.1703922117540557e9,-2.1296761726115294e9,0.24917460123503574,0.3583640482406061,0.973033606829602,2.7249159037029915e6,432298.8294646622,0.16855137132998943,-0.9419281910087626,-0.09404590761454555,4.131681930846784,5.18391245276241,0.002859843723058338,0.39088424472157646,0.8453391677574307,3.166727104047756,1.992159863275365,8.979438169602651e-5,1.711542870702882,1.6718671828051503,4.704580629552003,4.701051341302814,2.248731048485978,1.8331894503493702,1.8353164600128553,21.364362939752567,0.0010049865706415711,3.905760767822243,-7.016837172306373,1.0,10.0,0.0,0.0,-0.18489103898275094,-2.393785947690384,-0.2272911376503091,-2.698892647836468,-33.33178173146245,-36.526168926315165,-249.13110637701487,-7.0927754165734616,-7.527785556422691,-0.0957602695123176,4.0722494894558565,-430.32238664446095,67385.352697886,-1.3652023635896131e7,3.24239206371169e9,4.874268254380066,-545.370148569111,86150.86062467881,-1.783604672962849e7,4.480989823454396e9,-1028.1943208087237,164391.00294777355,-3.456036502120654e7,9.01565217688723e9,311668.23836695746,-6.6012093265631154e7,1.746543884623992e10,-1.2533767897612858e8,3.3347952677407356e10,6.325062863582244e10
0.6481570148256737,-3.4293545787056687,0.9369883850180731,8.715534049213899,6.97639057449167,0.04398490046126781,6.104609104024705,40.85086672891871,6.468007492191766,40.88306258130819,5.194174045799003,10.076462476257051,1.557796052810303e-5,0.011068348208931857,11091.54817061687,1.9829534360293632,57.07745814879203,-5383.757598970079,799574.3658731522,-1.5762330769583136e8,22.744374204792233,63.07956547087622,-6274.248455202463,963143.5576159455,-1.973933308393019e8,105.25195439433199,-11009.421067253797,1.73777127605356e6,-3.6729416238332903e8,-19349.827612631423,3.122243190419803e6,-6.719779779362715e8,5.606519613322829e6,-1.2221150720023072e9,-2.2178477864594636e9,0.24916145335571982,0.364542609125038,0.9747090804028029,2.5259459068823e6,393115.36905020056,0.1460781014576824,-0.9329757675299403,-0.09459050146435458,4.184510347992338,5.237369012019508,0.002914912471206305,0.40806073405286125,0.8664377747380833,3.120693578182851,1.9995151210889628,7.948228545565233e-5,1.718716111209838,1.6796026111663516,4.522302075841996,4.519607708446674,2.138115120787716,1.9829534360293632,1.9847317368095359,22.744374204792233,0.0008405694279667585,3.8833467384515172,-6.785844759933534,1.0,10.0,0.0,0.0,-0.1787814570797428,-2.376835789315016,-0.20937163733659006,-2.5534029143629966,-31.826541016449895,-36.60673389927509,-247.54705841695582,-7.188189803857714,-7.491702910758918,-0.09507201296271903,4.128454157801462,-442.24501397265254,70362.69136587816,-1.4576150324974589e7,3.6054669226096067e9,4.922645747555828,-558.4156381462826,89478.07401325968,-1.8855329364536256e7,4.86228433622308e9,-1049.2610357497797,169990.09718956208,-3.626484384848285e7,9.625186618420572e9,321191.18488824775,-6.894662329545437e7,1.8500914820402615e10,-1.3044284090428126e8,3.515476973205171e10,6.644187620921333e10
0.6593718792569077,-3.412199868763416,0.9024610286986385,8.577985842696616,6.924613520999911,0.04118700907670744,6.0624582436453345,40.32088495508138,6.421365458025723,40.31622218650692,5.223454150136388,10.121858513081534,1.3066706688985591e-5,0.01089963696499365,10355.982795555758,2.132131389832403,57.68686458967111,-5521.564087923907,834164.9339941348,-1.6852222952773437e8,24.14083917294118,63.70030736966071,-6420.466313587839,1.0001393739857206e6,-2.0875854169523382e8,106.17807146268989,-11242.904936023504,1.7976440277894093e6,-3.852954638911526e8,-19725.95523273822,3.2213949723993405e6,-7.018491139124697e8,5.772164514065009e6,-1.2727177742211099e9,-2.3044149937000685e9,0.24914902859530683,0.3703972937987401,0.9762940164186155,2.349981436304631e6,359180.4901912875,0.12407958943967165,-0.9245616742299847,-0.09478296872396244,4.2339124817105915,5.28783083517871,0.0028830278131187696,0.4247568087084792,0.8865202352497098,3.0778327542572357,2.0056975576274123,7.095693989234099e-5,1.7247618677125283,1.68637516116766,4.355600979898581,4.353505570241891,2.0375831130939055,2.132131389832403,2.133638944511204,24.14083917294118,0.0007130364184665946,3.8625824628067154,-6.572286629426743,1.0,10.0,0.0,0.0,-0.17358344028751121,-2.3637247553126395,-0.19428518593849448,-2.4133601420160082,-30.4383292153942,-36.680411091131575,-246.08419904679695,-7.278242845136964,-7.460629381462993,-0.09441011061586321,4.180804884738067,-453.50609646702424,73194.39173886628,-1.5454687468392085e7,3.9456397269361362e9,4.968294638273549,-570.8226590957498,92666.0680580003,-1.9835022944254108e7,5.226384478969726e9,-1069.462356565909,175392.6919311178,-3.7919500692198895e7,1.0218192687895708e10,330429.9716005146,-7.18117068548065e7,1.951814624788539e10,-1.354477216810153e8,3.6939292423512054e10,6.96041572563446e10
0.6646675260371162,-3.404200597748812,0.8867896918878171,8.515009412594694,6.900564643922151,0.03995334496132415,6.04362554938616,40.08179608105916,6.399648366899947,40.05492846793833,5.237117736232431,10.143256730812965,1.2051496564043563e-5,0.01082341325537374,10029.866005008658,2.204594666240342,57.96789989399345,-5585.727887572139,850313.3537344529,-1.7358022646907687e8,24.82684363739824,63.98806733137438,-6488.8827917182325,1.0175293533666619e6,-2.1409512601462126e8,106.61018267702907,-11352.673460986678,1.8259621510439382e6,-3.938422681347309e8,-19903.47340433977,3.2684677609756477e6,-7.161144435746375e8,5.851030908235356e6,-1.296965417563594e9,-2.3459884578160243e9,0.24914332957600174,0.3731409946015119,0.9770345198918658,2.2715158971454822e6,344271.9493936409,0.11354028546632892,-0.920641609078903,-0.09477514097850184,4.256859742819755,5.311425312739212,0.0028318301506726454,0.4327277517353716,0.8959635057146096,3.0579959495079336,2.0083338044921484,6.732446813460163e-5,1.7273441167499433,1.6893615351709528,4.279408587729618,4.277543597713502,1.9918540642305058,2.204594666240342,2.205991866133137,24.82684363739824,0.0006610824863419947,3.8529595787428974,-6.473918704467508,1.0,10.0,0.0,0.0,-0.1713290657140588,-2.358508794093012,-0.18777002262637346,-2.347069644412974,-29.800137349442984,-36.714071346502685,-245.41002150325812,-7.320273188949334,-7.447004649711461,-0.09409708724909496,4.205053298814821,-458.77371679697814,74525.99545257469,-1.586803228702991e7,4.1043336817346764e9,4.989632710985003,-576.6534708891443,94172.56187428645,-2.0299285439633176e7,5.398386009798098e9,-1079.008678349379,177957.44720255345,-3.870865386275111e7,1.0501686724559776e10,334831.55038672045,-7.318317889011319e7,2.0007418104149227e10,-1.378498549346521e8,3.780050083036253e10,7.11334393359267e10
0.6790974457011869,-3.382722921723431,0.846011420154711,8.349478712217387,6.836274185055242,0.03684373607518499,5.99567664356304,39.46455643971611,6.341417567728249,39.36239117058104,5.2738035634262515,10.201342348053402,9.729841738320018e-6,0.010626194179824364,9204.167114334603,2.4088505806475173,58.71214181656267,-5757.701980197525,893779.6705737254,-1.8713139346534503e8,26.78675556721726,64.75452493825371,-6673.229517012595,1.0646781807438391e6,-2.2857057412786925e8,107.76929796505775,-11649.950775380783,1.9032408339333215e6,-4.172925964264519e8,-20386.251714588365,3.3974390394573445e6,-7.55489730818483e8,6.067772252736712e6,-1.3641272746585257e9,-2.461407304949327e9,0.2491288401793403,0.3805496828832132,0.9790228283810444,2.0716813171275596e6,306946.3289165595,0.08435694782700243,-0.9101298801367332,-0.09447247331024805,4.318205863087875,5.374977227985122,0.0025435485945004468,0.4547402444985989,0.9215705653465218,3.005207583639035,2.0146272232480045,5.8517138089397084e-5,1.7335183986951617,1.6968256692013624,4.0795420721565625,4.078175229786626,1.8726193338076411,2.4088505806475173,2.4099931003435033,26.78675556721726,0.0005412322548728356,3.8271586872880925,-6.213521939814465,1.0,10.0,0.0,0.0,-0.16576843895541954,-2.3471947806703577,-0.17171815196884704,-2.166133623875525,-28.114822868685284,-36.802105644934215,-243.62073310655194,-7.433028502400765,-7.412850613004874,-0.09324397410943107,4.269669375253422,-472.97213482462325,78139.03896008027,-1.69913787607131e7,4.532314149867294e9,5.047090604341111,-592.4512759765009,98281.75168118646,-2.1570730211925015e7,5.868524997865107e9,-1105.0303339336529,184987.77927935965,-4.088449309316486e7,1.128625796420005e10,346943.5102484275,-7.697931167999843e7,2.137000451637114e10,-1.445176301291302e8,4.020720509595293e10,7.541634415142761e10
0.6876349258217331,-3.3702294865103375,0.8231319111429319,8.255515752575892,6.799051175756955,0.03515975467272052,5.969551752087895,39.121689044947246,6.307583250317422,38.96530708490546,5.295122403129041,10.235496878426924,8.607996542687022e-6,0.01051630973111543,8755.503362070855,2.534529374143015,59.13775091150221,-5857.5056555126075,919157.6018608346,-1.950184203072625e8,28.01144159133971,65.19562422838638,-6780.818567341748,1.0924151787923716e6,-2.371042701124136e8,108.44150833191014,-11824.385838485385,1.9490094439825593e6,-4.312790835424432e8,-20670.800055151893,3.4741392251376687e6,-7.791162428815116e8,6.197082218000065e6,-1.4045686580537748e9,-2.53107101046355e9,0.24912135651740683,0.38488681940970004,0.980176982850582,1.962441538804026e6,286944.6688732722,0.06678270121437532,-0.9040259551159717,-0.09412133694208752,4.353711381626697,5.412068508177743,0.002247782148496529,0.46797138786795084,0.9366375121277796,2.9748184341986494,2.0177560740266505,5.3958978002617504e-5,1.7365929182815079,1.700787856806419,3.9663551144832567,3.9652129493091484,1.805596437911523,2.534529374143015,2.535547489253792,28.01144159133971,0.00048270754500857,3.8120881405793305,-6.064480147194156,1.0,10.0,0.0,0.0,-0.16284021385675157,-2.3423406309052015,-0.1632456311046639,-2.0589802137429407,-27.152990899333496,-36.85156666973328,-242.59112529233323,-7.498414117428313,-7.394435271533933,-0.09273978487977627,4.306933371545118,-481.26833975048964,80267.1119185294,-1.765491089542008e7,4.783456908064014e9,5.080616391685785,-601.7338800080126,100715.59992176548,-2.2327780024926066e7,6.148300020366912e9,-1120.420427937047,189173.45531259367,-4.218908952342176e7,1.1759087892177868e10,354184.11850826186,-7.926456872763528e7,2.219637513938905e10,-1.4854341808862785e8,4.167187794249712e10,7.802852016421252e10
0.6991800800929565,-3.353579218170208,0.7935619698311304,8.132864773153669,6.749621926398245,0.033044685251467004,5.936765990476245,38.68267640793654,6.262513793975461,38.442296563184485,5.323479411674496,10.281351022933919,7.326443327289894e-6,0.01037519644974528,8191.370344800451,2.7104083933483287,59.6959247961534,-5990.16892000001,953102.9500603507,-2.0556192844856733e8,29.74853825075831,65.77706994307184,-6924.458550721248,1.129729396474682e6,-2.4862234056366676e8,109.3330005798404,-12058.244390224729,2.0108941301097923e6,-4.5031946259927094e8,-21053.612252481966,3.578173833135771e6,-8.114225658784872e8,6.372906060627911e6,-1.460011234703367e9,-2.626744474968471e9,0.24911316585101384,0.3906976846144861,0.9817091678629838,1.8245009340601498e6,262110.13774536017,0.042664919413444954,-0.8959057176240848,-0.09347019124915357,4.400813085572413,5.461610635575088,0.0016619179336726613,0.48611703155844876,0.9569161347194836,2.934680672136633,2.0213086900593646,4.844812661552622e-5,1.7400877121881198,1.705623118896596,3.8189179539765927,3.8180178728205467,1.718887623739775,2.7104083933483287,2.711283110968107,29.74853825075831,0.0004152545002857431,3.7918189935168156,-5.868546470591456,1.0,10.0,0.0,0.0,-0.15925672934452192,-2.337746113815097,-0.15282133392799518,-1.9140693368540886,-25.891657221283804,-36.9151319290687,-241.22759335167925,-7.585115473180686,-7.371313409713887,-0.09205935371311645,4.356224022999646,-492.3650937146539,83134.20528020107,-1.8551896800835423e7,5.121792363131009e9,5.125389305201691,-614.2054699174332,104008.84851594684,-2.335743774274072e7,6.529221579567817e9,-1141.2046156569222,194859.80040556175,-4.3972785643394046e7,1.2408909334536081e10,364051.859494976,-8.239858017917709e7,2.3337339726260918e10,-1.540767970430152e8,4.369930825731666e10,8.165019111263647e10
0.7095433519975543,-3.338865955621503,0.7682775254121432,8.026862461330596,6.706093249258767,0.031288723704544684,5.909729193246087,38.311290591248195,6.222689479473229,37.9856911183391,5.348457381852249,10.322116833595546,6.365321999557463e-6,0.010255413814114583,7723.193799474008,2.8742729144503745,60.17986274466686,-6106.963058593079,983218.0216504914,-2.14926484154463e8,31.390676677514307,66.2838133361117,-7051.463796342996,1.1630162268884415e6,-2.5894602790507823e8,110.11471081568789,-12265.869404471387,2.0663677911534414e6,-4.675229058100682e8,-21394.649843149153,3.6717140308862496e6,-8.407328628121227e8,6.531370143580746e6,-1.5104351090306883e9,-2.7139031437802796e9,0.24910837078519074,0.3958610270134206,0.9830549776174203,1.7095863300399748e6,241793.55052723776,0.02067612350139514,-0.8887460734183916,-0.09273293069964383,4.442208294210093,5.50545445536042,0.0009158780792539552,0.5026596391476373,0.9750257020176755,2.899555005221181,2.023852627625492,4.405704911784024e-5,1.7425930120512951,1.7094631417759172,3.691794865319667,3.691064969329505,1.6447077999600872,2.8742729144503745,2.8750390428588926,31.390676677514307,0.00036417275596902627,3.773645029213752,-5.697913239490196,1.0,10.0,0.0,0.0,-0.15636896821548885,-2.335391357539777,-0.1443485428342818,-1.7840496891095332,-24.795984166204125,-36.96867775311209,-240.0271164653865,-7.661130478322988,-7.352038369252253,-0.09145033594415125,4.399415013900373,-502.20514947938756,85697.17345422081,-1.9357282355676956e7,5.425013368113239e9,5.165008265218628,-625.3140844678621,106965.20630740233,-2.428736228957973e7,6.874066607929655e9,-1159.812629967595,199984.3477713992,-4.559177087656803e7,1.3002358637494389e10,372972.2708248333,-8.525147228227821e7,2.438381027867254e10,-1.5912470651676437e8,4.55632456627278e10,8.498483883807413e10
0.7219602065229787,-3.3215175307813665,0.7394429569946658,7.904649862782517,6.654919633462931,0.029342822571005525,5.880176910216706,37.892614158308504,6.175706966661535,37.453559109481645,5.377771883521656,10.370375963040635,5.403667936671524e-6,0.010119898899278026,7205.423971119168,3.078341869858863,60.73815281849142,-6243.957604655104,1.0188550464290316e6,-2.2604107433637136e8,33.46668306810174,66.87134012351704,-7201.031703086173,1.202602103822479e6,-2.7129770551796603e8,111.0262578200044,-12511.304276180823,2.1326258858570172e6,-4.8825036708497924e8,-21799.07413166854,3.783745219514664e6,-8.761744890006572e8,6.721569659050183e6,-1.5715376504510798e9,-2.819676261979883e9,0.24910692202536086,0.40198254353120166,0.984628972630822,1.582118891191587e6,219669.6607320531,-0.006092112929298026,-0.880326184614448,-0.0916830599716827,4.490704321724963,5.557160339933427,-0.000313785147405903,0.522805740262627,0.9966078906598841,2.8585462282956664,2.02612192067476,3.9389794944292405e-5,1.7448307502609703,1.713456323672007,3.5456156195991584,3.5450450394055317,1.5601287539486817,3.078341869858863,3.0789982874766992,33.46668306810174,0.0003125528052715871,3.751788784567048,-5.499673397764193,1.0,10.0,0.0,0.0,-0.15326871647446022,-2.3345719939795533,-0.13514865361017675,-1.628392341990191,-23.526025494459,-37.02801267108225,-238.6113770481066,-7.749778863480821,-7.330449938466217,-0.09072313322194946,4.449873326705665,-513.8405091371993,88753.65659099192,-2.0322846514562897e7,5.788529291106062e9,5.211728738330331,-638.5043996272072,110504.42206403575,-2.540807523111918e7,7.2911844424491e9,-1182.0136354426681,206140.98935247274,-4.7551594473761946e7,1.372568196552999e10,383719.6827548599,-8.87139545435383e7,2.566405123699916e10,-1.6526310002277458e8,4.784826295053711e10,8.907818386786856e10
0.7331383224409581,-3.30615316116602,0.714755298426848,7.798836873972903,6.6097048546872,0.02772286355869201,5.8560923511516725,37.538484315293296,6.134047236011125,36.98751880935715,5.403570922191063,10.413190505576,4.681947797225325e-6,0.01000487882232468,6775.928425672265,3.2695166361863865,61.22031864841089,-6364.417724895279,1.0505033057994351e6,-2.359570426890694e8,35.44171057647206,67.38119644314976,-7333.033150652512,1.2379132339429832e6,-2.8239506092085993e8,111.82156984856339,-12728.66551889847,2.1919580302779223e6,-5.06986438975106e8,-22158.286205713895,3.8843125007907446e6,-9.083111904131522e8,6.892639012529694e6,-1.627045734857486e9,-2.9158891040419517e9,0.24911083821682747,0.40743335606838765,0.9860088322475677,1.4761545598287093e6,201621.3318516676,-0.03058687585277422,-0.8728917876511461,-0.09060113017198732,4.533324828294251,5.602885556650502,-0.0017991033915421776,0.5412519942638465,1.0159271395796883,2.8225890693274356,2.0274591701812192,3.5666800911655824e-5,1.7461526786724377,1.7164975249279792,3.419427673344374,3.4189686157345025,1.487783048250913,3.2695166361863865,3.2700898968584693,35.44171057647206,0.00027341244255754655,3.7319546557786714,-5.3267269465808855,1.0,10.0,0.0,0.0,-0.15077211022821677,-2.3355328503457917,-0.12763869503586012,-1.4884068889932551,-22.420331839360003,-37.07645468429398,-237.35186228116973,-7.827162949695139,-7.31213817099035,-0.09007085178658211,4.494102146624581,-524.1647084876262,91489.95094381638,-2.1192512820988305e7,6.116458919306913e9,5.253043027466042,-650.2537337930455,113683.93569099785,-2.6422172118266106e7,7.670416817160837e9,-1201.8768519411778,211689.62434682657,-4.933193637320648e7,1.4387664660459812e10,393430.6111287782,-9.186657759482409e7,2.683947444494147e10,-1.7086177434681123e8,4.9949901132433464e10,9.284725891459015e10
0.743345384254716,-3.2923267648796264,0.6931940755586267,7.705492516374595,6.569074444039343,0.02634163584438549,5.836075079092926,37.232566187804025,6.096493426325091,36.57198535187286,5.426622912505332,10.451695053308539,4.120441068658976e-6,0.009905251485397034,6411.354895868203,3.4504731712418373,61.64333690826198,-6471.911925372055,1.0790175489978846e6,-2.449384945542331e8,37.337251560218746,67.83031094909614,-7451.176267764106,1.2698376665270678e6,-2.925005863078458e8,112.52521244530428,-12923.747098516233,2.24576119238414e6,-5.2412671065016085e8,-22481.432156529452,3.97568333555941e6,-9.377802009242588e8,7.048301476946535e6,-1.6780178896479678e9,-3.0043260592450404e9,0.2491199039908921,0.41236150149644607,0.9872373562684764,1.3861049670039793e6,186538.93803937256,-0.05328821269012754,-0.8662218188738527,-0.08951273596897502,4.571369160647386,5.643907832591921,-0.0035295088103443764,0.5583566024308209,1.0334741679510464,2.790513974472464,2.0281111973853467,3.261135762188472e-5,1.7468017384142747,1.718826072998924,3.3084414053260627,3.3080638101780853,1.424698883657486,3.4504731712418373,3.450981166715849,37.337251560218746,0.00024267944396063986,3.7136546355573294,-5.173169225037377,1.0,10.0,0.0,0.0,-0.1487057853735608,-2.3376900539592254,-0.1213398725788301,-1.3607035537098315,-21.43992411399293,-37.11613224357419,-236.20910230378453,-7.89569836313567,-7.296136098351959,-0.08947705415219402,4.533498188871819,-533.4606888424862,93973.73560457802,-2.198659171871917e7,6.416670948547788e9,5.290105379175468,-660.8658805738158,116577.9533278947,-2.7351448035228938e7,8.01966495851004e9,-1219.8811729507402,216752.70833942713,-5.096828603137454e7,1.5000351726976074e10,402309.61918782536,-9.476933708912244e7,2.792997274486544e10,-1.760235197743688e8,5.1902250839452065e10,9.635149710327182e10
0.7550168010380498,-3.2767475505041688,0.6696146086416085,7.602366850455995,6.52332578875634,0.02486590090308999,5.815366847081547,36.90159596697566,6.054076957230472,36.10774263058882,5.452369916893887,10.494953835237892,3.5727675825921326e-6,0.009797254390538869,6024.012344600378,3.6651099231943878,62.10636718507923,-6591.725893954497,1.1111309141554304e6,-2.5511800555798653e8,39.617483697634874,68.3237770645437,-7583.21433316059,1.3059010144252912e6,-3.040070806784084e8,113.30144555925517,-13142.317176596363,2.306700238674365e6,-5.437203025046962e8,-22844.243885501117,4.0793468689658786e6,-9.715350097176565e8,7.225141266703153e6,-1.7364729953277025e9,-3.10582923783726e9,0.2491382507038208,0.41793977183923725,0.9886046901301029,1.290394673683031e6,170776.20013836227,-0.07964749940067653,-0.8587316538641777,-0.08816272889058031,4.613824734330052,5.689895527753524,-0.006024683247426859,0.5782233964652048,1.0534230414349999,2.754682468455736,2.0282058791125,2.9470146652640648e-5,1.746906957233494,1.7209737186666327,3.1862439699901333,3.1859408979923316,1.355871501448175,3.6651099231943878,3.6655537064250905,39.617483697634874,0.00021242488251391916,3.6924524771014484,-5.002480873877598,1.0,10.0,0.0,0.0,-0.14656199068571618,-2.3415228630421154,-0.11471342552822925,-1.2148087291994134,-20.351039052492602,-37.15561871299063,-234.90512108264102,-7.971443565747853,-7.2784611153737515,-0.08879982456875524,4.577377497975231,-543.926841955545,96793.34859730996,-2.2893760879461646e7,6.760882336561317e9,5.331647992161903,-672.8472971495491,119871.20414706868,-2.8416371921347316e7,8.422146174927305e9,-1240.2731180587748,222526.94122681802,-5.284838146111699e7,1.5709426412749144e10,412453.6331180453,-9.81095402031533e7,2.9194569086352093e10,-1.819698212274264e8,5.416875147975895e10,1.004223284891442e11
0.7677535921013089,-3.260018714487869,0.6451048204555014,7.493953354626979,6.474193125475767,0.023369437993984322,5.795252418910558,36.56136276633566,6.008370918932825,35.61338626713402,5.479694218482838,10.54112323586364,3.069934128845393e-6,0.009686142471299621,5634.102946269011,3.909050908371223,62.585791943819345,-6718.4429265294275,1.1455098349242702e6,-2.661029238811272e8,42.249713957768336,68.8367074378981,-7723.227879928331,1.3446198038598453e6,-3.1647716730089784e8,114.11146623193952,-13374.649369954417,2.3722891239901977e6,-5.650320110736265e8,-23230.672266421272,4.191096100805151e6,-1.0083171181298933e9,7.416009589642872e6,-1.8002390745648167e9,-3.21663432313285e9,0.24917028591872004,0.4239587650380527,0.9900506850602953,1.1940930732512407e6,155206.81418611214,-0.10891703420019867,-0.8507216722564241,-0.08657354650670233,4.658841008882215,5.738869387485755,-0.009489091777523703,0.6002803471349759,1.0750418252741494,2.716555186723926,2.0275326737976336,2.6417584034934656e-5,1.7462645266531664,1.722700703984934,3.0583370263463796,3.0580976463258076,1.284579329988251,3.909050908371223,3.909435176888561,42.249713957768336,0.00018436212335763753,3.6689182746906663,-4.821940017472723,1.0,10.0,0.0,0.0,-0.14445457100742715,-2.3472156576353114,-0.10809937986627594,-1.055722534773837,-19.199493549725588,-37.19078179961122,-233.47783015057814,-8.050744191981035,-7.2596783446257,-0.08806218758308572,4.623816490513908,-555.134432723327,99840.43752720435,-2.3881307037520077e7,7.137430654843839e9,5.3758752795075875,-685.7117950423342,123438.22562694366,-2.957900312261241e7,8.864510206878082e9,-1262.2343759943594,228794.06046634904,-5.490591537225211e7,1.649179034265783e10,423481.5569579906,-1.0177001964158839e8,3.059238795159325e10,-1.8849284541604072e8,5.667638345542418e10,1.0492875563312082e11
0.7793886521113187,-3.244977719512573,0.6237533405085947,7.39843625382813,6.429962352081143,0.022096247988823106,5.778974866219863,36.26779163307101,5.967095071940792,35.172034894206405,5.503921932420827,10.582255477104509,2.681765382227704e-6,0.009590377981464381,5305.127046688513,4.141048682769513,62.999420011021435,-6830.246753045231,1.1762314663024961e6,-2.7600535107638717e8,44.7919033589206,69.28081012296825,-7847.044204257133,1.3793027051286981e6,-3.2775770353651726e8,114.81514293382504,-13580.524696059127,2.431162031524058e6,-5.843676256192614e8,-23573.664906928112,4.291531031389244e6,-1.0417372997743158e9,7.587720806569292e6,-1.858224570455862e9,-3.31744745405388e9,0.24921301664420906,0.42939544377729133,0.991329142406409,1.112948604878799e6,142324.8845621926,-0.13613217855429682,-0.8435516058133551,-0.08502541605864986,4.698718140145431,5.782406719048096,-0.013448930532451825,0.6207712207761256,1.094639543477004,2.6825631277091375,2.026221590276447,2.392804127871755e-5,1.7450022577367452,1.7237233859239434,2.946205308809009,2.946011680212327,1.2227512380640886,4.141048682769513,4.141386582096885,44.7919033589206,0.00016247827758136113,3.6470100541312114,-4.66203774954745,1.0,10.0,0.0,0.0,-0.14271233485723528,-2.353659257375807,-0.10255242123323413,-0.9104716475391393,-18.17887585063982,-37.2148914992028,-232.16272484701398,-8.119970437928506,-7.242762969506777,-0.08738871258783554,4.664889027104366,-565.1611044328846,102591.18866002999,-2.4779485798662648e7,7.481813033209525e9,5.415173514213316,-697.246199197117,126664.30557636917,-3.063890537464909e7,9.27062436364773e9,-1281.9742152340423,234471.5653329051,-5.67852749404107e7,1.7212276273748405e10,433484.91833260166,-1.0511709287242335e8,3.1881446014477207e10,-1.9446187765634263e8,5.899048502632803e10,1.0908890267806241e11
0.790133872064443,-3.231285163122077,0.6048566161020349,7.313015043427437,6.3896081143531935,0.020992667884918353,5.765574883694855,36.0097335854612,5.92933462524767,34.77235863670854,5.525650311887784,10.619276044301442,2.3734296262008973e-6,0.00950648212959459,5022.376678635532,4.363315921210302,63.36013982340735,-6929.9014821948485,1.2039513562867343e6,-2.85017319734306e8,47.26184013543918,69.66924099128259,-7957.602289912137,1.4106537455954761e6,-3.3805060448888993e8,115.43216974410075,-13764.640807198793,2.4844609100717125e6,-6.020488290593225e8,-23880.78009374455,4.382540530492504e6,-1.0723296171465234e9,7.743422204025098e6,-1.911332575516829e9,-3.4098092373356586e9,0.24926626548493047,0.434364685142514,0.9924736270872788,1.0433434053750046e6,131455.49219604515,-0.16168691838973698,-0.8370525252991172,-0.08351978977216012,4.734445190676777,5.821511532113572,-0.017888100370009815,0.6399803791420623,1.112596194911892,2.6518370412287178,2.0244280440995746,2.1851898224707996e-5,1.7432746720668097,1.7242016216495646,2.846450152841414,2.846290539988738,1.1683049574942623,4.363315921210302,4.363616682876256,47.26184013543918,0.00014493495815003695,3.626396279316599,-4.518471758899407,1.0,10.0,0.0,0.0,-0.14123775224571522,-2.36056106760908,-0.09780134941741521,-0.7763536048208921,-17.26117707052498,-37.22967459788623,-230.93239892674302,-8.181055368791798,-7.227182193448668,-0.08676608543657706,4.701643206542148,-574.2263398030377,105098.58473172056,-2.5603889244949233e7,7.799664217023196e9,5.450446029498121,-707.6913866103658,129608.92551081954,-3.161342044671512e7,9.646500743306965e9,-1299.88255750716,239659.859763087,-5.8515637767374985e7,1.7880627724063797e10,442634.46261445276,-1.0820102996335165e8,3.3078370868907883e10,-1.9996424157930058e8,6.114007887301616e10,1.1295394828719373e11
0.8033368266529666,-3.214713466198328,0.5826456599231373,7.211478253654176,6.340592860480292,0.019723085361103627,5.751052930314506,35.70773785119643,5.883347158953371,34.29067091104508,5.551463366336434,10.66338444993824,2.04954013038376e-6,0.009408973375927708,4700.252267372977,4.6472820225623614,63.77449567694334,-7047.265010475707,1.237045621668412e6,-2.958814930766512e8,50.464754382354194,70.11666108609074,-8088.011090079256,1.448141569941226e6,-3.504864985209176e8,116.14438263580634,-13982.099861430255,2.5482745409688894e6,-6.234503854086552e8,-24243.860517801997,4.491581813738314e6,-1.1093888473942866e9,7.930060290046343e6,-1.9756904278076138e9,-3.521751936316661e9,0.2493534027581997,0.4404035199550777,0.9938321516834463,964274.0716951869,119320.10507750123,-0.19366312143801445,-0.8292251802767453,-0.08157555072514656,4.776830237543404,5.867989405016965,-0.024527516160894974,0.6639475794691598,1.1344492999345455,2.6148997365023043,2.021464782409789,1.9559428157251908e-5,1.7404253326201748,1.7241793016686189,2.7286361122133136,2.7285098076245653,1.104715534308316,4.6472820225623614,4.647543439338731,50.464754382354194,0.00012632851137254003,3.600527852115682,-4.3472847629484725,1.0,10.0,0.0,0.0,-0.1395789270787527,-2.3701622710202277,-0.09239737395466359,-0.6115365158101025,-16.16415609411593,-37.23702690293389,-229.3913592491275,-8.252213456458684,-7.207890124500139,-0.0859986451125089,4.745203386962815,-585.0864806361981,108128.33512915412,-2.660744457154438e7,8.189010290241569e9,5.492322848513365,-720.2204756236616,133170.74738945602,-3.2801374056390706e7,1.010800355221143e10,-1321.3944163670712,245941.27861034323,-6.062731618837197e7,1.8702764751586254e10,453718.6262983674,-1.119664278981977e8,3.455174013310126e10,-2.066842416020503e8,6.378672680493875e10,1.1771268676827197e11
0.8154916974766531,-3.1996963114261456,0.5631136477862899,7.121103278449324,6.295942535856836,0.018631065343200054,5.739366035946292,35.442333479669486,5.841347617856908,33.85539932393692,5.5743271502441925,10.702535535114217,1.7961329201320059e-6,0.009324270339651167,4426.225901730706,4.919609396350466,64.12690374335646,-7149.9849581706685,1.266453625675413e6,-3.0564030393036747e8,53.584654951708934,70.4981465405204,-8202.297700857967,1.4814958574295063e6,-3.616773489998918e8,116.75252891314437,-14172.86580907303,2.6051081183821373e6,-6.427373750096589e8,-24562.5702732758,4.588740237008809e6,-1.142804801714324e9,8.096394877966818e6,-2.0337297473495996e9,-3.622698070806662e9,0.24945877206270753,0.4458985444237976,0.9950362283479184,897271.8659114556,109221.68079635173,-0.22368589152336532,-0.8221702129005805,-0.07969734739948124,4.814301156766641,5.9091184928482665,-0.03196081024299529,0.6863510741697769,1.1543335904385348,2.581630895946307,2.0179996750203046,1.7671562823546514e-5,1.7371034571763269,1.723564425525142,2.624593087530626,2.624490955850327,1.049235525635668,4.919609396350466,4.9198397572362245,53.584654951708934,0.00011162291894246404,3.576152586743355,-4.194605976797935,1.0,10.0,0.0,0.0,-0.13818098588139877,-2.379971109589414,-0.08779845298092209,-0.45973018879654426,-15.182099246409921,-37.232240683926904,-227.9354281738028,-8.313772240770756,-7.189801487415474,-0.08528803626097489,4.783684250484964,-594.7882967501986,110859.16760654411,-2.751907002242824e7,8.545108641988676e9,5.529319240779154,-731.4224174101189,136383.4579980821,-3.3881640492130056e7,1.0530886103380527e10,-1340.645542889398,251610.18362172256,-6.254906526213516e7,1.945719202914427e10,463724.89117263764,-1.1539393281059387e8,3.590433795620948e10,-2.1280128469643995e8,6.621641510338913e10,1.2208041074971658e11
0.8281469359791416,-3.1842969549828317,0.5436437420642598,7.029924487342217,6.249848470229736,0.017565247172704572,5.728672496045515,35.17657910375046,5.797894656469467,33.40948429140805,5.597172636170437,10.741693742348433,1.5702024553128676e-6,0.009240865770811596,4161.807809598719,5.214586044164147,64.4632385873248,-7251.093392146003,1.2958575356209115e6,-3.155060958306113e8,57.01550977698341,70.86294751666166,-8314.891056136757,1.51487365015274e6,-3.730052417023275e8,117.3343873051403,-14360.908180764989,2.6620152016255558e6,-6.622795132295883e8,-24876.777691989926,4.686036090714275e6,-1.176670494244069e9,8.262946532495725e6,-2.0925435146731968e9,-3.724960658098916e9,0.24959887794533336,0.4515551032985691,0.9962423648501323,832916.1956164273,99690.07415132588,-0.2555645058451743,-0.8149746812141613,-0.07765386454808396,4.851649280604918,5.950106040431033,-0.041233596695385864,0.7099976241039878,1.1747611752871072,2.547677076502233,2.013640952208528,1.5905656172219273e-5,1.7329406927407476,1.722315980764449,2.5205499562991234,2.5204678518869295,0.9944239886384029,5.214586044164147,5.214788484835161,57.01550977698341,9.83836775483264e-5,3.550168624121841,-4.040488272023218,1.0,10.0,0.0,0.0,-0.13683907733145306,-2.3910435926957625,-0.08334992185166218,-0.3015548041042966,-14.186122353372332,-37.21434611159828,-226.37213286908587,-8.373682017650088,-7.170449683520397,-0.08454190198569955,4.822023287861175,-604.558977011842,113632.8868745612,-2.8452003496642828e7,8.912001087078037e9,5.566105835311394,-742.7065828266202,139647.52913993067,-3.4987818232682005e7,1.0967138096103907e10,-1360.0433404171126,257370.4382776506,-6.451762900309056e7,2.0236187338985615e10,473891.26720841194,-1.1890460456976357e8,3.730111670028659e10,-2.1906499546075958e8,6.872482319421321e10,1.2658771600014996e11
0.8411711751152353,-3.1686923756817134,0.5244630506682849,6.938945383511718,6.20273471547658,0.016537564833235412,5.718970188959044,34.911879615694566,5.753394561869702,32.95720273462898,5.619614265391826,10.780152781791942,1.3714473944549584e-6,0.009159752515448677,3909.9747127670953,5.53068807057068,64.77578222901798,-7348.47855428314,1.3246721874905508e6,-3.252903455766991e8,60.749455639876835,71.20242733448922,-8423.389658124866,1.5475977273308518e6,-3.842488763011834e8,117.87553842601032,-14542.123429434825,2.717818921178806e6,-6.816871516271837e8,-25179.46077372647,4.781422205956061e6,-1.210299962870366e9,8.42614975093475e6,-2.1509233729601674e9,-3.826409334152582e9,0.24978108628768736,0.45730872256646304,0.9974330504642415,771964.3682867723,90822.1310907869,-0.2890562311144101,-0.8077239877796749,-0.07545753709143134,4.888212545630207,5.99017370736842,-0.05261687280911651,0.7346408836810179,1.1954448962109367,2.5133916720601865,2.008351143460723,1.427632259681444e-5,1.7279117203202998,1.7203767987025098,2.4178211385693,2.4177553614192475,0.9409939913438646,5.53068807057068,5.530865743726203,60.749455639876835,8.662079432798447e-5,3.522745886189572,-3.8868768495927366,1.0,10.0,0.0,0.0,-0.1355632157518764,-2.4032202607428643,-0.07909384093382875,-0.13860894907605922,-13.187545795078004,-37.180917920337805,-224.70244334661464,-8.43071454553477,-7.149796938956662,-0.08376488057617473,4.859554056590946,-614.2295783959303,116401.86980361353,-2.939047828264144e7,9.283660204789438e9,5.6019543533472,-753.870929252912,142905.47658780887,-3.610077118505183e7,1.140940226299612e10,-1379.2270199407521,263117.9951199413,-6.6498190208197124e7,2.102629812608019e10,484029.52792923653,-1.2243511425469422e8,3.871750204338426e10,-2.2536020051172754e8,7.126707429558566e10,1.3115265960048703e11
0.8532959407596274,-3.15438112411304,0.5073324982011549,6.85663650482598,6.159081737762786,0.01563864940796756,5.710869694705316,34.67120383748514,5.7121000182773045,32.54119837731353,5.639484546023586,10.814155014432547,1.2122639832519111e-6,0.009088224323758078,3692.4329845273123,5.836674028625927,65.03521710534484,-7432.641739559002,1.350033174730893e6,-3.340082049766816e8,64.41852547586751,71.48440386356813,-8517.15400935278,1.5764003694546113e6,-3.9427067148188466e8,118.324109906269,-14698.648267578299,2.766923680095568e6,-6.989877344212186e8,-25440.636446426837,4.865302704118023e6,-1.2402652154390588e9,8.569536998792036e6,-2.2029049802568283e9,-3.9166590523884754e9,0.2499910080493596,0.46260402676501056,0.9984953407155112,719639.3004033798,83339.50543160705,-0.3208756318173037,-0.801109581140983,-0.0733271125806499,4.920445169686785,6.025393958402194,-0.06508206784540255,0.7578224204181866,1.2143417647537191,2.482008853971403,2.002686677157229,1.2911585055787656e-5,1.7225533434760845,1.7179662025678217,2.325969619763797,2.32591597531315,0.8938292575083421,5.836674028625927,5.8368317083286065,64.41852547586751,7.710916846396298e-5,3.496560863882962,-3.748293213188722,1.0,10.0,0.0,0.0,-0.13445944750280628,-2.4151442544552926,-0.07539391968291326,0.013232835137471973,-12.280609868893215,-37.13493212716061,-223.08313485082527,-8.479437108113668,-7.12973777447764,-0.0830308172840252,4.892649893177802,-622.8494416233968,118890.30626262093,-3.0240041210602265e7,9.622389526823788e9,5.633337671766301,-763.8117428230755,145831.44607969455,-3.7108027194609985e7,1.1812591615220924e10,-1396.2879387771113,268275.6932563368,-6.828985896974292e7,2.1746619615523293e10,493117.85668245354,-1.2562635160810725e8,4.000806157942496e10,-2.3104495016317534e8,7.358158738690642e10,1.3530468548251721e11
0.8668690441079376,-3.138599632022213,0.4889248272382975,6.766978587968159,6.1103460914575844,0.014692964352823993,5.702552844947723,34.405631403944554,5.665943458538752,32.080101925180934,5.660503524420892,10.85001337183937,1.0588946264296754e-6,0.00901234914406705,3466.5478862421555,6.192936660345206,65.28861354040048,-7518.946937262843,1.3765757523265004e6,-3.432538169148334e8,68.75580473498134,71.75970533520793,-8613.23982238951,1.606530704593564e6,-4.048978649551725e8,118.7602234723262,-14858.842808851721,2.8182523548242827e6,-7.173267445470333e8,-25707.42805228298,4.952877549408332e6,-1.2720018292605999e9,8.719017892988259e6,-2.257897332132709e9,-4.0120105626074476e9,0.2502792863754817,0.46846319165033257,0.9996316806384409,665693.0808457686,75757.67527058144,-0.3572422661643145,-0.7938523473065335,-0.07084226378068188,4.954342953515402,6.062258551071642,-0.08139214661638337,0.7839898823941792,1.2350203819681926,2.447411345088798,1.9954873696201667,1.1538150891310653e-5,1.7157809314021935,1.71456164303291,2.2272756838205714,2.2272328704447037,0.8438209723404761,6.192936660345206,6.193074927869295,68.75580473498134,6.785672110527118e-5,3.4664514036208436,-3.5980546486466176,1.0,10.0,0.0,0.0,-0.13330835629339954,-2.4290153550338895,-0.07151982842506395,0.18335068378390207,-11.289878319245439,-37.065042384733275,-221.184989991586,-8.528791668536925,-7.106145775704734,-0.08219393070821979,4.927481999765223,-632.0216662949886,121559.8457810658,-3.115803760134468e7,9.99087952164904e9,5.666005930875168,-774.3695619274401,148966.5415271431,-3.819561708113966e7,1.2251108533994259e10,-1414.36883647638,273794.2450954445,-7.022263269553597e7,2.252970935166001e10,502825.97856154846,-1.290646065432496e8,4.140975484309748e10,-2.3716100890607953e8,7.609244200132294e10,1.3980299495486984e11
0.880587618667225,-3.1228981194232155,0.4710840646512319,6.678764602596344,6.0611145874719385,0.013796885706785408,5.69459532120488,34.138350889324535,5.619280078807494,31.61775267763717,5.680369138257924,10.883727941058801,9.262925694375092e-7,0.00893979278134983,3255.5226159433237,6.56807894734983,65.50404066040736,-7597.176984223181,1.4012291265583257e6,-3.519719934385497e8,73.39624025625118,71.99325281768093,-8700.194950777752,1.6344842830552256e6,-4.149117213637683e8,119.12723795365201,-15003.460818567886,2.865800583350283e6,-7.345905845193028e8,-25947.490341479566,5.033840981793314e6,-1.3018345920129058e9,8.856888552354168e6,-2.309501021635466e9,-4.1013114598317614e9,0.2506362947848929,0.4743125453182812,1.0007234050782188,615716.3316237525,68860.39046343611,-0.39480352022621124,-0.7866650557375053,-0.06822103504813026,4.986122861627285,6.096563957725193,-0.1006313713219795,0.8105940222523101,1.2553293757919377,2.4129310853856003,1.9872734667802376,1.0297096390212365e-5,1.7081027929312724,1.7103446869625334,2.131756223210279,2.1317220417107015,0.79611256104643,6.56807894734983,6.568200299162094,73.39624025625118,5.977661168705762e-5,3.4351059593246873,-3.4513007937081697,1.0,10.0,0.0,0.0,-0.13222499930407408,-2.443423530568837,-0.06786095782755774,0.3553493891764161,-10.3136802785099,-36.97310433642032,-219.16283090934675,-8.572890860261612,-7.080880689017109,-0.0813286484579678,4.9601825511294315,-640.7351608714865,124117.34379666788,-3.2044048051047243e7,1.0349003961743702e10,5.696171440615268,-784.3687595104108,151964.0842725071,-3.9243890907223225e7,1.2676953258391922e10,-1431.4333041110426,279058.91193232883,-7.208263700352105e7,2.3289405252949028e10,512064.1368537608,-1.3236717488330601e8,4.276758465291153e10,-2.4302349107901263e8,7.852060206472168e10,1.4414513791147824e11
0.8934722385599005,-3.1083722888615344,0.45497451071605793,6.597881844386247,6.014793829622465,0.013005578748391975,5.687187435573749,33.88556187874748,5.575361215336406,31.185756989633784,5.697703976691588,10.912928536115654,8.190084974277357e-7,0.00887509757492453,3071.755206330508,6.934480556868422,65.66839298428928,-7661.965343139606,1.4222198400341067e6,-3.595158784788688e8,77.9985511470401,72.1705558180435,-8772.007592826727,1.6582386885581159e6,-4.235649452260815e8,119.40202982361025,-15122.430264227778,2.9061099644454685e6,-7.494841649918572e8,-26143.991960275278,5.102278953467745e6,-1.327517643538132e9,8.973038429400086e6,-2.3538202473511024e9,-4.1778029288708034e9,0.25104006086264397,0.4797408271371572,1.00169667067841,572582.9033937452,63010.92551314549,-0.43080821239819495,-0.7800381648314415,-0.06565647344739209,5.013570528433373,6.125889450659242,-0.12141038583986839,0.8356396993912226,1.2737789192099396,2.3809146026131107,1.9786830884242965,9.251115795329248e-6,1.7001246730147523,1.705654409203412,2.0457442219632744,2.0457164886548966,0.7537608860897663,6.934480556868422,6.934588122812156,77.9985511470401,5.317630625074888e-5,3.4047660457171576,-3.317983583369773,1.0,10.0,0.0,0.0,-0.13127193402808435,-2.4571393054948434,-0.06463439065909189,0.5167968592423331,-9.41909139283906,-36.86584856904334,-217.1578671278674,-8.608799843676097,-7.0556621761902765,-0.0804953129180131,4.988482006136984,-648.3662945140165,126375.23923220082,-3.283173106661848e7,1.066945703452097e10,5.721698345077508,-793.0887683292863,154603.15669993332,-4.017398967100567e7,1.3057480734854275e10,-1446.2419915139005,283679.8080093235,-7.372934241986659e7,2.3967188523692944e10,520145.0623289582,-1.3528367753899413e8,4.3976624440483154e10,-2.4818652953115886e8,8.067795263505595e10,1.4799395156433267e11
0.9075059413037445,-3.0927874395273744,0.4380868140447146,6.511708471577738,5.964136275035894,0.012194805433388104,5.678799378807554,33.6052117155187,5.5273365590960335,30.716511383436636,5.715058096119371,10.941852288255387,7.181874096138154e-7,0.00880808133890828,2886.109237154959,7.349324525198191,65.80493709131424,-7722.508018992322,1.4425130604269837e6,-3.6694510547078425e8,83.28982638703829,72.31632789054699,-8838.799506669613,1.6811325104191867e6,-4.320674682988965e8,119.62208531224323,-15232.388493631926,2.944815850079268e6,-7.640804767689009e8,-26324.17705737777,5.167708927084649e6,-1.3526111948807433e9,9.083530530579315e6,-2.396974046011774e9,-4.252002652239098e9,0.2515650457808362,0.4855820583339388,1.002699191068155,529433.6390413125,57260.51076720207,-0.4707936942787536,-0.7729405066190687,-0.06274839627474182,5.040677800732376,6.154432828294733,-0.14719864560665086,0.8628749786503168,1.2930834801312705,2.3463615313991117,1.968340135280773,8.229146291427316e-6,1.6905843754061982,1.6997181858105854,1.9559602426164364,1.9559380999464833,0.710193396252135,7.349324525198191,7.34941904575281,83.28982638703829,4.69147149683638e-5,3.3706445742649125,-3.177590382051126,1.0,10.0,0.0,0.0,-0.13029533827908757,-2.4720729952609397,-0.06132674847984591,0.692284630270537,-8.468853611555204,-36.72448996299558,-214.8462468714888,-8.641583342391815,-7.0263364981799725,-0.07956195919008627,5.016511262799205,-656.0210446606159,128658.30696993976,-3.363360549458556e7,1.0997727471293585e10,5.746201853301642,-801.7839393801235,157261.38545812506,-4.111818973036388e7,1.3446475606316824e10,-1460.9065865039124,288314.5066864747,-7.539589277582166e7,2.4658455613566914e10,528212.1270455795,-1.3822525520220107e8,4.520641345360951e10,-2.5337474726572013e8,8.286592980129852e10,1.5188527916437454e11
0.9217002055052609,-3.077267538573248,0.42165155903719875,6.426339280717629,5.912562968326804,0.011424857168035246,5.669553433428408,33.313125960141335,5.478473491656073,30.242052047313557,5.730918993635902,10.967879519336684,6.305731365268061e-7,0.008743592797851916,2712.3875663268273,7.785870810459703,65.89761204550555,-7772.695320038108,1.4601313059674227e6,-3.735452946475413e8,88.94687436339339,72.41278953662112,-8893.713719629586,1.7009080039753604e6,-4.395936440180498e8,119.75882803209056,-15321.816391096272,2.9780512609687084e6,-7.769475445666261e8,-26468.72694157236,5.223503577206541e6,-1.374628350735628e9,9.177005577259975e6,-2.4346406060606747e9,-4.316397282193736e9,0.25219718971024496,0.4914156206217124,1.0036519988912147,489500.4253984904,52033.97114138711,-0.5119930664475323,-0.7658688776260723,-0.059685182810623495,5.0649894335120145,6.179486423926281,-0.17675492981984048,0.8902425428609104,1.31165370890057,2.311661667127257,1.9568094105768168,7.30631730017529e-6,1.680026373814286,1.692810042649271,1.8691053851438237,1.869087705236675,0.6686969677020353,7.785870810459703,7.785953916987538,88.94687436339339,4.14203725063133e-5,3.334886716842706,-3.040524520587341,1.0,10.0,0.0,0.0,-0.1293619083959281,-2.4869297295144905,-0.05817724384533088,0.8690190928784476,-7.533421432304241,-36.55401115708872,-212.361615062745,-8.667733849936875,-6.994462542698823,-0.07858798343962181,5.041756780861292,-663.0160819375847,130762.16235632531,-3.437761975976367e7,1.1304208759030006e10,5.767274692913286,-809.6617990012364,159697.47203981274,-4.199071672371288e7,1.3808518197953766e10,-1474.0585548591812,292536.040565246,-7.692916908824797e7,2.5299652183789307e10,535510.4870254518,-1.409185135010275e8,4.634281830545137e10,-2.581001484581523e8,8.4879538266543e10,1.5545097610471747e11
0.9361201210410647,-3.0617437498471145,0.4055691388271545,6.341209725160076,5.85970720748064,0.01069039603288081,5.6589301107842855,33.004369796974466,5.42844995558984,29.759054322896393,5.745215455946983,10.99082323978195,5.540218000200406e-7,0.008681100200731519,2549.0829112971646,8.247006639992877,65.94488472568,-7811.949385705132,1.4748662531915915e6,-3.792324056211751e8,95.01796579869706,72.45786062446959,-8936.030527714242,1.717310988125449e6,-4.4604135668049306e8,119.8081622673951,-15389.376207572579,3.005352158030272e6,-7.878996587310164e8,-26575.1700788849,5.268819207277174e6,-1.3932331084191124e9,9.251932049579358e6,-2.4662131552252455e9,-4.369891873562228e9,0.25295515504613136,0.497266090623641,1.004556816190636,452409.8043390671,47266.3233545417,-0.5545281782929403,-0.7587698522743391,-0.05645028667919269,5.086341108822514,6.200797980379235,-0.21041389142346112,0.9177030126500095,1.3294045301228106,2.2765760198065643,1.9439708804743563,6.470316297080372e-6,1.6683593508458605,1.6848337326121492,1.784767013592551,1.784752910483079,0.6290396620179319,8.247006639992877,8.247079709800353,95.01796579869706,3.6573749832210005e-5,3.297149233561214,-2.9061797158150138,1.0,10.0,0.0,0.0,-0.12845635582536613,-2.5014859776741245,-0.05515767480987433,1.0472396142972493,-6.610232929184789,-36.351122408470346,-209.67658943496005,-8.68674320927984,-6.9595331853515905,-0.07756553021120846,5.064064738147129,-669.3012042791302,132668.98260264526,-3.505653375277752e7,1.1585541171940737e10,5.784657246851042,-816.6542733317951,161888.3714086952,-4.278238166319305e7,1.413937629982153e10,-1485.5615729280378,296299.9748873412,-7.831175059299338e7,2.588281207947943e10,541955.0052594991,-1.4333060214104736e8,4.737093903137186e10,-2.6230096734242028e8,8.669099302234224e10,1.586393225967232e11
0.9500581924569774,-3.0469643145996947,0.39056936122455455,6.260240449484218,5.808075922712664,0.010022942645824167,5.647072664015467,32.691564976895094,5.379659110944418,29.29029038971451,5.757228109035954,11.009498007861794,4.901174329097593e-7,0.008623250441002926,2402.753690371027,8.709754752248017,65.94593959515218,-7838.42118716223,1.4859471001355078e6,-3.8369119648632437e8,101.20518328392194,72.45074079452402,-8963.722228323182,1.7294740519619696e6,-4.5104998865414345e8,119.76965758413903,-15431.775679705215,3.0252590995629476e6,-7.963188530570184e8,-26638.231927569315,5.301208498081165e6,-1.4073678391310081e9,9.304221019224172e6,-2.489884098127779e9,-4.409401787323374e9,0.2538096204853623,0.5028490975308098,1.0053708597406743,419592.56548727816,43121.77885533311,-0.5961627789895853,-0.7519616060408612,-0.05321133354579037,5.103647633958209,6.217253839312349,-0.2463926417121477,0.9437542479295938,1.3453662684735177,2.2427429927123974,1.9304655210013726,5.7489425692909735e-6,1.656177932149199,1.6761819403294451,1.7068237287940313,1.7068123657230772,0.5929692791749582,8.709754752248017,8.709819394757268,101.20518328392194,3.2490546775723916e-5,3.259185004100355,-2.780849287030815,1.0,10.0,0.0,0.0,-0.1276069415144821,-2.514750597891796,-0.05239317080478738,1.2175839790733805,-5.745084587343622,-36.12550433131214,-206.91979307225535,-8.697533509894862,-6.923060781890632,-0.07654446136223446,5.082306831162204,-674.544359062568,134274.3382649675,-3.5631951965799585e7,1.1825327515730488e10,5.797436945192368,-822.3868806894885,163712.9714358326,-4.344805958716427e7,1.4419620538283794e10,-1494.7898572512534,299396.1773708509,-7.946420366324055e7,2.6373437182118614e10,547182.1945635339,-1.4532189635183835e8,4.822957439689575e10,-2.657321747332998e8,8.819182381729431e10,1.6125826955742416e11
0.9644976846273281,-3.0318801207869757,0.3755561228284665,6.177525118183574,5.753939756621872,0.009372515578267725,5.632740872190901,32.35000768877792,5.328598239565883,28.80188670011459,5.767739850176877,11.025074821368518,4.3278022696854063e-7,0.008565630186122148,2262.065159787842,9.206840451225643,65.90143005239966,-7853.836706456316,1.4940506595770747e6,-3.871819765742951e8,107.95354442074506,72.39131023451226,-8978.542930271753,1.7381270100641046e6,-4.5490777304992676e8,119.6408877828204,-15451.604857993729,3.0389429381101974e6,-8.026822259782737e8,-26661.583465432508,5.3225349897540305e6,-1.4178214285674422e9,9.336804440373134e6,-2.506953290756398e9,-4.43705801627507e9,0.2548320344960192,0.5085588291275942,1.006151492398269,388459.0556157731,39257.64670614255,-0.6396554122373682,-0.7449314143067484,-0.04974952081999922,5.118013770197297,6.229853333249366,-0.2870944279151778,0.970051380121598,1.360529288859805,2.207704086440966,1.9153248471295752,5.0818771660909925e-6,1.6426225311444318,1.6662215967132812,1.6296339322931237,1.629624825016055,0.5578170792998352,9.206840451225643,9.206897492897355,107.95354442074506,2.8794446399023346e-5,3.2181607865916924,-2.6555313147028405,1.0,10.0,0.0,0.0,-0.12673506713486277,-2.5273330280745676,-0.049672430674124024,1.391238851252063,-4.878851095592415,-35.860411298310005,-203.8914589651602,-8.700476299368582,-6.88217830112106,-0.07545256900125619,5.0976559720204175,-679.0722414317452,135675.2135753451,-3.6137595376706675e7,1.2037188753686768e10,5.8063717027840065,-827.2092392888978,165279.88169490735,-4.402628147367341e7,1.4664986691016018e10,-1502.2913695039865,302005.89155453804,-8.045235568307659e7,2.6798746772866936e10,551492.3339283476,-1.4700457919901195e8,4.896581535230109e10,-2.6858419222507197e8,8.946337509980215e10,1.63447994154212e11
0.9796204766888805,-3.0163223245642095,0.3603695772742989,6.0919825212551215,5.696463236954609,0.008733172000400982,5.6150970679646806,31.970810527009615,5.2745127053758,28.286704095931704,5.7765847815708735,11.037149742773726,3.8093638826956685e-7,0.008507448175236713,2125.5837433563206,9.746710897939339,65.80627253790087,-7856.90512165554,1.498795703537751e6,-3.895676526625233e8,115.39805594487665,72.27337846095367,-8978.929468033633,1.7428087448423028e6,-4.574489402301302e8,119.41059637145209,-15446.020957413286,3.0455669991403315e6,-8.066891949329611e8,-26640.057520178147,5.331281379038012e6,-1.424049499621654e9,9.346930978537813e6,-2.5164351956960773e9,-4.451076523431516e9,0.2560637233498231,0.5144581510329536,1.0069009369234079,358694.96099067875,35628.78923795266,-0.6853502525414381,-0.737554316632016,-0.04602383761009751,5.129083191895035,6.23807083186275,-0.33317947029732964,0.9966299625183453,1.3747697284345142,2.1709535044157446,1.898208102522397,4.461462555810344e-6,1.6274134860881238,1.6546859235361802,1.5525185438807823,1.5525113010397162,0.5232849238243896,9.746710897939339,9.74676103394691,115.39805594487665,2.542288067389007e-5,3.1731740465253986,-2.5290366527703636,1.0,10.0,0.0,0.0,-0.12580637876401746,-2.538867566242608,-0.04696329845400628,1.568966415194167,-4.00703207366087,-35.54815860889487,-200.52982525372727,-8.694155879633888,-6.835659062115578,-0.07427311975524642,5.109769971323688,-682.7909598002198,136841.70109354221,-3.656214962024543e7,1.2216117397121264e10,5.81093407462203,-830.9948460008154,166550.329792941,-4.450265203168598e7,1.486917040885231e10,-1507.8147379649645,304054.1187805737,-8.124882315198271e7,2.714686364016581e10,554741.1560800804,-1.4832673901397663e8,4.955735508073404e10,-2.7075886502096605e8,9.046383662681543e10,1.651302537180987e11
0.9948986314144453,-3.0008466985428806,0.3455523650163722,6.006529471590834,5.637539047287377,0.00812800958454079,5.59417004673277,31.563501084263514,5.219213762794586,27.76203648035612,5.783229532736947,11.044846688428693,3.357801242242753e-7,0.008450557005814308,1997.9934662593414,10.311998595858341,65.66151311389353,-7846.624212770929,1.4996985978190743e6,-3.906389911951685e8,123.31692743952418,72.09817885530126,-8963.800426891796,1.7429796856077218e6,-4.5843579294765884e8,119.081569478353,-15413.313564131457,3.0442333059141017e6,-8.079356691885306e8,-26571.018270359684,5.3259620504729645e6,-1.4253667074728699e9,9.332159334977834e6,-2.5171705945628614e9,-4.44950255413658e9,0.25748581381499236,0.5203343101299808,1.007587885393314,331304.51511196856,32349.111920137813,-0.7313452762572112,-0.7300422921484264,-0.04217851209685436,5.136080623545325,6.241123439847538,-0.3828885939224749,1.022255960088986,1.3873118571170175,2.1337167018407355,1.8796139429859708,3.907130761555248e-6,1.6110154343728074,1.641877882653953,1.4783306374419738,1.478324874736584,0.49063576037120293,10.311998595858341,10.312042691520402,123.31692743952418,2.24608320348937e-5,3.1254461109653535,-2.406002625065302,1.0,10.0,0.0,0.0,-0.12482230263747846,-2.548397358460398,-0.04435767025748784,1.7429232531025693,-3.166362966609279,-35.19685492446041,-196.93842551056423,-8.67757267233017,-6.7844793018712455,-0.07304732655745579,5.117835908448522,-685.4562957953359,137696.11147156794,-3.6876761790349886e7,1.2349662405889494e10,5.810519161033884,-833.4701152005107,167434.71192153363,-4.484343357738198e7,1.5017491428774973e10,-1510.907405773604,305386.37504170265,-8.17945492104783e7,2.7391860191745743e10,556663.392695407,-1.4918520887560487e8,4.9958458417079254e10,-2.720763854179377e8,9.111264831680547e10,1.6616336823777405e11
1.00984248351581,-2.985937911778407,0.3315445608000534,5.923770042556228,5.579055044979389,0.007573333610831041,5.570400110666143,31.140413801948135,5.16448654574555,27.244716355484556,5.787478962145849,11.047944037827575,2.975641344432177e-7,0.00839641415129297,1882.3249834623812,10.884000722570976,65.47491039495176,-7823.9384252879445,1.4968575462873138e6,-3.9039076485516566e8,131.45404398459664,71.87467789316183,-8934.327851966369,1.7387808519304113e6,-4.578711753261731e8,118.66985487791551,-15355.69314584176,3.0352398729693517e6,-8.064434492574477e8,-26458.662916293863,5.307196624508804e6,-1.4218428666982694e9,9.29375887784257e6,-2.509340706074452e9,-4.432762811165092e9,0.2590582603953871,0.5260000866432033,1.0081924775473932,306874.9928569114,29475.210914652525,-0.7758090827854861,-0.7225928553649036,-0.03836555706821912,5.138847964929029,6.238991812666017,-0.43401098811730054,1.0459135824522372,1.397665050417622,2.097156366994213,1.8601832255827702,3.4277458013519895e-6,1.5940015222277748,1.6282336351201896,1.4092441694860731,1.4092395487873028,0.46075260359684383,10.884000722570976,10.884039688541055,131.45404398459664,1.993376943384014e-5,3.076388681799168,-2.2901308411809547,1.0,10.0,0.0,0.0,-0.12378338067202163,-2.5552468618852098,-0.04192489743732701,1.9062589252665672,-2.3866741838925662,-34.81909499909876,-193.24234682505002,-8.651056657299092,-6.730044763145404,-0.07181974901479174,5.121656528794881,-686.9874604617808,138209.84093988,-3.7070074783256344e7,1.2432670396644405e10,5.805255064083767,-834.5621637054253,167903.65034242356,-4.5036341957632445e7,1.51042156388153e10,-1511.4848038171779,305958.984316215,-8.206992877133939e7,2.752425666908549e10,557197.5285804571,-1.4954937705748898e8,5.015364072047627e10,-2.724903499088074e8,9.13848837603269e10,1.6650795362368103e11
1.0257296514150063,-2.97032805917321,0.31715728045237757,5.836596632169224,5.515979110083317,0.007021715194524223,5.541331896203505,30.663461280927642,5.105645261365689,26.69056475141287,5.78955710283038,11.04642558742047,2.624114027209602e-7,0.008340142990552581,1768.3867438355376,11.512433840073852,65.23072970137518,-7786.739685057069,1.4899335223563504e6,-3.8875568812360734e8,140.53258374178913,71.58377477375736,-8887.772937683432,1.729739236351326e6,-4.556530217751952e8,118.1400254543697,-15267.820484922058,3.0176164560699565e6,-8.019910889695969e8,-26292.62843688933,5.273028181719928e6,-1.4130138677946165e9,9.227833315698273e6,-2.491994880149416e9,-4.398942371350024e9,0.2609339175486412,0.5319340384537182,1.008763698460376,283221.7310489801,26741.431500863517,-0.8220720705500911,-0.7145154369527718,-0.03429084043247305,5.137417223727651,6.2312363383918035,-0.4903275082311606,1.0693147352882653,1.406488024747952,2.058125528892723,1.8382210065778064,2.9787833636509445e-6,1.5749028647757883,1.6125391314857667,1.3394267375114433,1.339423072790318,0.4310793398512925,11.512433840073852,11.512468074648416,140.53258374178913,1.759152063030737e-5,3.021522501842199,-2.1716407041557226,1.0,10.0,0.0,0.0,-0.12255974956814686,-2.5594185253294084,-0.03945362344952533,2.07094392688228,-1.6080147314467714,-34.381927872586274,-189.1264673010087,-8.611363232285463,-6.6671358915850645,-0.07049058780937739,5.1213470447416105,-687.4492430041321,138404.97182292648,-3.715022225431189e7,1.2468489057164968e10,5.794499560708121,-834.2842112191622,167971.04942784517,-4.508784160596202e7,1.5132283096301224e10,-1509.4531579086015,305773.91621646064,-8.208057158500515e7,2.7547377215210808e10,556305.2402777178,-1.4941839575013816e8,5.014534536270932e10,-2.719792474033521e8,9.127849831527647e10,1.6614855402943402e11
1.0414133499946499,-2.955153492612897,0.3034488516954524,5.751320480586459,5.452861459521912,0.00651352787364576,5.508680514059743,30.165693741981137,5.046956343691686,26.139967936425613,5.789171112403787,11.040115957216832,2.3241137248790893e-7,0.00828557623247135,1664.2403995682605,12.152875027663544,64.94691882142587,-7737.60852831937,1.4793584414506492e6,-3.8581867358959514e8,149.92845215678165,71.24661150766296,-8827.355967704876,1.7164278464216378e6,-4.5190338531091493e8,117.53036614874296,-15155.771298193733,2.992496597971734e6,-7.948347704200256e8,-26084.4114411179,5.225685044494078e6,-1.3994063135203178e9,9.13873699071891e6,-2.4661987559398336e9,-4.350171134238149e9,0.2629962349291654,0.5377004441504046,1.0092573021322837,261991.22653257078,24330.999380643763,-0.8662515012299118,-0.7063377594703764,-0.030286398423849226,5.131694067732706,6.218171853784221,-0.5470544734838358,1.0904438950356024,1.4129131460782502,2.019441510223589,1.815286047604668,2.5901725358163994e-6,1.5550889605504503,1.5958835300419725,1.2740373848570983,1.2740344606614686,0.40378137118132545,12.152875027663544,12.152905216468628,149.92845215678165,1.5578302894548722e-5,2.9645309495331866,-2.0592856532403685,1.0,10.0,0.0,0.0,-0.12119536688206162,-2.559995194429689,-0.037121928790777525,2.2228795721072254,-0.8940669458239432,-33.916596284162836,-184.8921686639211,-8.56032472693436,-6.599708566170065,-0.06916273881420973,5.11672307823054,-686.7452081325789,138247.16254752516,-3.710384191662881e7,1.2451232607097496e10,5.778859532117165,-832.5806557483622,167607.99701575606,-4.498525391721536e7,1.509577012290799e10,-1504.825857418119,304801.8429596195,-8.180985565071477e7,2.745266531328253e10,553975.5043254392,-1.48773768244103e8,4.9922043332495605e10,-2.705308488399858e8,9.077988212799722e10,1.6507385516872113e11
1.0564341750444786,-2.940833022158871,0.2907707761047079,5.670380854469694,5.391711366419697,0.006058898243631792,5.473716281175258,29.66519953511445,4.990276833594422,25.610288341785008,5.786584397025552,11.029697016672822,2.0740930262933215e-7,0.008233961225127763,1571.5875931066216,12.784380971779544,64.63892902603338,-7679.904621431619,1.4659960291816595e6,-3.818562251894616e8,159.33028020144565,70.88120735212023,-8757.071380637271,1.6998873008159718e6,-4.469579965890478e8,116.87267634973436,-15026.707731598417,2.961765368738937e6,-7.855866293232446e8,-25846.899017885327,5.168588933673116e6,-1.3821375041713088e9,9.032690151602998e6,-2.4339931961306586e9,-4.2901789306574545e9,0.26516910181057674,0.5431365645163115,1.0096669024871658,243443.81216394523,22260.723451552563,-0.9067292697896013,-0.6982807344844105,-0.026506493445025765,5.12235391835128,6.200823656918324,-0.6015855984138425,1.10868284951894,1.4168998736359155,1.9822821528148722,1.792232226172094,2.2632281144808283e-6,1.5352895328949883,1.5789031093128716,1.2145836956228833,1.2145813330145128,0.3793864311935014,12.784380971779544,12.784407785209929,159.33028020144565,1.3890018055402699e-5,2.907296187399363,-1.9558839324354733,1.0,10.0,0.0,0.0,-0.11971259863681571,-2.556934140640653,-0.03498349417898869,2.357102556726068,-0.26450029011989923,-33.44210815745821,-180.6976574180631,-8.500334697520874,-6.530038650972154,-0.06788556971931031,5.108418891321677,-685.0247961328082,137779.52861576944,-3.694602974803316e7,1.2387158888488764e10,5.759452337063102,-829.6626651000942,166873.20078366197,-4.474871176264542e7,1.5002910482599598e10,-1498.040710477046,303161.2556119636,-8.129773193476239e7,2.7256274827668503e10,550445.020460929,-1.4769424449287513e8,4.951527326938343e10,-2.682994614809798e8,8.995033466640768e10,1.6340251880680423e11
1.072715917818489,-2.9255386000212242,0.2775203166636683,5.583502512144935,5.3247915598111115,0.005599710588647315,5.431836230499919,29.098733427759424,4.928445839772665,25.034900704436023,5.781420009082238,11.013745813514777,1.838242414044776e-7,0.008178457311585754,1478.3224296561223,13.48823121852411,64.26947133523687,-7606.73713644328,1.4482687460970376e6,-3.764056340617479e8,169.9637952574838,70.44308323372134,-8668.489906123576,1.6781584311765926e6,-4.402380429344649e8,116.08658266708625,-14865.09497176213,2.9217730331260404e6,-7.731623139174585e8,-25551.41963205978,5.094944789844371e6,-1.3591801183152986e9,8.897051520440659e6,-2.3915939918783054e9,-4.211912329813764e9,0.2677413294598282,0.5489316926914933,1.0100442195653303,225123.01371266364,20250.16719555992,-0.9480997198739822,-0.6892686860479156,-0.022513019767664656,5.10819650163775,6.17697323186466,-0.6599540672551284,1.126107949835146,1.4188242115688188,1.9419397530850002,1.766149831479681,1.953230440888497e-6,1.513011737210289,1.5594382903167336,1.1535167237518527,1.1535148425068584,0.3547613158413505,13.48823121852411,13.488254847097737,169.9637952574838,1.2288583376385248e-5,2.8423889060881233,-1.8483672735686558,1.0,10.0,0.0,0.0,-0.1178832087526257,-2.5493562139294204,-0.03276570852686518,2.488773225021969,0.3552478475135612,-32.89943302169978,-176.02347875738536,-8.423147533478394,-6.448856163349661,-0.06650621371145975,5.09535479713433,-682.0600745293631,136940.2093191644,-3.665610450292256e7,1.2267979621408012e10,5.733870029349109,-825.1504571343567,165671.23363011828,-4.4347751341326036e7,1.4841883507146534e10,-1488.2256374243484,300641.6806166724,-8.047905873301841e7,2.6933506188395782e10,545264.9104248818,-1.4604381245594755e8,4.8874371584841034e10,-2.650060775426536e8,8.868735864999104e10,1.609294243077963e11
1.0888179599776042,-2.9106396061313853,0.26491596252082555,5.498542714449387,5.258131916752901,0.005178187982386437,5.386554043745949,28.517128043261557,4.867049826739224,24.46624115941047,5.774018847540264,10.993447796650418,1.6357181147578019e-7,0.008123776598195291,1392.793290674317,14.203283064973826,63.87233560529353,-7524.796626689863,1.427801725486701e6,-3.699695039670664e8,180.92756127514514,69.97208881206183,-8569.695238319064,1.6532336406953563e6,-4.3236425893891644e8,115.24336172141047,-14685.662452889108,2.876188874710961e6,-7.587116731798973e8,-25224.88694539457,5.011515892698101e6,-1.3326632676897187e9,8.74429285384029e6,-2.342941953723761e9,-4.1226622449825606e9,0.27050231639917693,0.5545613928976658,1.0103528772280812,208652.42068101812,18473.546135354267,-0.986000795108023,-0.6800514284164662,-0.018711427238918964,5.09035862384407,6.148596219291553,-0.7159628265528604,1.1408463559533428,1.4183146058373883,1.9020576199967623,1.7393677678257327,1.686879606025984e-6,1.4902531469158078,1.5392023402244208,1.09645139433975,1.0964498873763875,0.33215429101095634,14.203283064973826,14.203303960401103,180.92756127514514,1.0906737311879516e-5,2.775419524287688,-1.746647307618638,1.0,10.0,0.0,0.0,-0.11582690392121664,-2.5373312302042117,-0.030671932047541026,2.6037510035122597,0.9022813954946038,-32.337806881095744,-171.30024319696224,-8.334704289459971,-6.362865507864264,-0.0651588812603127,5.078556807117339,-678.0773090280758,135793.66853972798,-3.6256728819168776e7,1.2103221582797155e10,5.704335083977781,-819.4027722133164,164097.70263443375,-4.381465809795056e7,1.462588971058546e10,-1476.1841357685666,297448.69802906876,-7.942128668147908e7,2.651136406678057e10,538866.1904955746,-1.4396098393401694e8,4.8053878642032135e10,-2.6093133312730822e8,8.709999318286748e10,1.5787075565498016e11
1.104427923793402,-2.8964047886695585,0.2531702162637481,5.417200827351136,5.193245443793938,0.0047988559251130915,5.339279304772026,27.936574113030915,4.80746293610211,23.917085773361112,5.764807937686011,10.969759428844704,1.464304911111618e-7,0.008070766667424623,1315.7032901252364,14.913653011746666,63.461747126149724,-7437.553341660125,1.4055662110257514e6,-3.628799035024719e8,191.9746153060243,69.48489719557918,-8464.79691941658,1.626272840846117e6,-4.2373520751628375e8,114.37236459770911,-14495.737122428487,2.827094340366425e6,-7.429529302624648e8,-24880.393530998797,4.922043138689936e6,-1.3038823915005617e9,8.581145621259652e6,-2.2903753331471515e9,-4.026651740160339e9,0.2733773242957936,0.5599207327600497,1.010594976811503,194096.26215501718,16929.171427130386,-1.019515641983759,-0.6708203266258719,-0.015202357612647727,5.069742389729667,6.1169482582632,-0.7677894974483719,1.1527236995596601,1.4156084747504423,1.8635023451776,1.7126072134090595,1.4623640236272463e-6,1.4676143877895194,1.51875713920659,1.0441677372435607,1.0441665177671073,0.31179180713753135,14.913653011746666,14.913671597216263,191.9746153060243,9.732652114340111e-6,2.7080967248886263,-1.652371385457978,1.0,10.0,0.0,0.0,-0.11358962978261306,-2.5213180564722153,-0.02873508492004812,2.7000286245692857,1.3695857811547505,-31.773894389064345,-166.65617443469978,-8.238007043169624,-6.274305522452892,-0.06387960102553025,5.058899718649132,-673.3037972419837,134409.0384809015,-3.577306226116305e7,1.190364848113787e10,5.672122599436912,-812.7184809413301,162241.3824059604,-4.318133288135182e7,1.436846816902503e10,-1462.499181071189,293752.72261439875,-7.818495750434484e7,2.601535489572011e10,531574.7886789532,-1.4156043593760645e8,4.710178462884624e10,-2.5629203423287097e8,8.527841395607426e10,1.5439574297534427e11
1.12362072487885,-2.8791760124077515,0.23936798248888128,5.318767541431119,5.113411781008665,0.004369752626930383,5.277147742052296,27.206076585624352,4.734373043905617,23.24749607316327,5.7509712921312905,10.935692589084383,1.2821047765565384e-7,0.008005355999378266,1228.084187000322,15.808981560688375,62.92882961518385,-7321.610152645932,1.3755722364738064e6,-3.5322708533065516e8,206.11014646535216,68.85199932655745,-8325.682251984541,1.5900287484753751e6,-4.1203318624123514e8,113.24189973225745,-14244.47577416462,2.76132256745197e6,-7.216656944131691e8,-24425.849731082453,4.802587443385651e6,-1.2651518959353125e9,8.364064785541652e6,-2.2198971593107862e9,-3.8983887692304363e9,0.27716381736128626,0.5663741877791812,1.0108225243588442,177906.28089067372,15241.510110665491,-1.0559737620604621,-0.6590844174802745,-0.011168815666488741,5.0404128086568525,6.073095908254437,-0.8271570774867301,1.1640933938899474,1.409468931319256,1.8164016300221806,1.6788480820190732,1.226036974472565e-6,1.4391790010738534,1.4926777062302212,0.9838099209881047,0.9838089765521367,0.2887097781599768,15.808981560688375,15.808997696958981,206.11014646535216,8.480782262936e-6,2.6225528845794868,-1.5422663347781924,1.0,10.0,0.0,0.0,-0.11051292028338008,-2.4958580574096585,-0.026478336065034476,2.7974836191067243,1.8604341317779522,-31.060645679681013,-160.90292132253043,-8.105431609282272,-6.158921700382209,-0.062357395278335136,5.030671780492533,-666.3411754721571,132382.55234192262,-3.506521651649764e7,1.161211097675904e10,5.628354071762461,-803.172934744864,159568.28748346493,-4.226667219841081e7,1.3996621256652403e10,-1443.2867226470523,288502.80081265594,-7.642006060000542e7,2.5306062547932434e10,521337.9618901565,-1.3816860347059688e8,4.575262266198352e10,-2.497968677608233e8,8.271845285103958e10,1.4954911410673627e11
1.1398266853278853,-2.8648560531195173,0.2282621061478347,5.237182429343857,5.046219143558641,0.004037547106580316,5.22176575275514,26.58007028451868,4.673033024069132,22.689232699081277,5.737351163777993,10.903122163673853,1.1491301738450768e-7,0.007949762534519305,1159.7156034298882,16.582673277104938,62.46002912397106,-7217.817542506434,1.348452921188188e6,-3.4445229138643354e8,218.50903619885116,68.29461035441729,-8201.329746199694,1.5573420853041725e6,-4.014277019842571e8,112.24673091326343,-14020.280007970472,2.702161958215352e6,-7.024309394965134e8,-24021.078613070837,4.695423362809305e6,-1.230258567180497e9,8.169837265487511e6,-2.156585081184244e9,-3.783495013385508e9,0.2805609665672297,0.5717042260452354,1.0109603175786894,165550.23152854806,13976.041734967483,-1.0824746756415555,-0.6488710431519435,-0.008029972811173142,5.01267579760715,6.032395440443269,-0.8728646937259442,1.170986119181975,1.4020521064204858,1.7770288839642556,1.6497999884955108,1.0561711183865863e-6,1.414805641697122,1.4700052704330586,0.9360694823722405,0.9360687181420465,0.2707818393132543,16.582673277104938,16.58268763204576,218.50903619885116,7.5652291785771434e-6,2.548429486922487,-1.4542520129271175,1.0,10.0,0.0,0.0,-0.10765094850123633,-2.4696289825562623,-0.024679664323486186,2.8619155439591664,2.205680167034046,-30.44667204437851,-156.04478484826086,-7.982910269269313,-6.0565005738777895,-0.061126240284894134,5.003791389453301,-659.6483482991121,130433.72690838533,-3.4385868344752274e7,1.1333223200668224e10,5.588397091289476,-794.130582736958,157026.26462122635,-4.1396855749477476e7,1.364367646224606e10,-1425.3094736682212,283558.5031648149,-7.475545564260177e7,2.4637634040386883e10,511778.573748626,-1.3499320083838695e8,4.4489531346328606e10,-2.4375715886861733e8,8.033637670956737e10,1.4506481718738025e11
1.1574188052331216,-2.849539915702981,0.21677110549631404,5.150379023707249,4.97377855242325,0.003706107331591396,5.15919631884774,25.896323419909542,4.607065947081634,22.092897032057238,5.720806043783083,10.864312809365352,1.023123509073146e-7,0.007888904376162157,1090.7978841323927,17.439645878430916,61.93696686769429,-7100.6284078473,1.3176551209968321e6,-3.3446465404428643e8,232.43422179471807,67.67189723760261,-8061.061034372364,1.5202903945426138e6,-3.893832881152177e8,111.13495455110905,-13767.701833615018,2.63523018172934e6,-6.806353401362847e8,-23565.71642318469,4.574421744299497e6,-1.1908074703896961e9,7.950969399668468e6,-2.0851611323389833e9,-3.6541644184624724e9,0.2844370562122734,0.577364996982603,1.0110594686562036,153353.76301190205,12747.18786375462,-1.1066966306263686,-0.6375082740965867,-0.004918115847097743,4.979971084269037,5.985022319256675,-0.9173722263157742,1.1757840919089515,1.3919078054589713,1.7348408069368648,1.6179091773312055,8.982913821428633e-7,1.3881298900520767,1.4448871090006439,0.8874256290706779,0.887425019130792,0.2528192473203183,17.439645878430916,17.439658552264294,232.43422179471807,6.6968798500004275e-6,2.466581231542977,-1.363797990744653,1.0,10.0,0.0,0.0,-0.10429841001160832,-2.4366129446940774,-0.022837645643560084,2.9139218529161157,2.5129764606838014,-29.773537246689195,-150.80757285086372,-7.840385826964965,-5.9408882028787495,-0.059855228734070266,4.971935455757069,-651.676985346242,128116.20745720937,-3.358066784929612e7,1.1004051079985918e10,5.542515854483155,-783.4682957867296,154026.5717331434,-4.0372459443699524e7,1.322937257129641e10,-1404.2954412119893,277763.73223295226,-7.280640921911661e7,2.385699639309071e10,500642.9000563504,-1.3129500741650937e8,4.3021406483453865e10,-2.3675772480879354e8,7.757996078318707e10,1.3989762348381302e11
1.1758255833524731,-2.833761748552875,0.20537091092728796,5.0617021682599335,4.898827690723782,0.0033896417124636377,5.091649086714294,25.1818467704731,4.538974256929005,21.482053572771918,5.701810188376801,10.820405518726929,9.087147463219019e-8,0.007824558013139827,1024.0812605620063,18.354012755074265,61.37924685159047,-6974.578585418283,1.284421046418936e6,-3.2368522948052007e8,247.50637549632347,67.00688180697969,-7910.287311603305,1.4803688686822853e6,-3.764088205204057e8,109.94727883358601,-13496.46545533624,2.5632311959203104e6,-6.572020531139235e8,-23077.27840822743,4.444478914214879e6,-1.148474191025036e9,7.716336182288922e6,-2.008667956539167e9,-3.5159239969778795e9,0.28867979294102464,0.5831468702172601,1.0111136221811827,141805.7906571097,11603.2855396124,-1.127010707169372,-0.6253691608665015,-0.002000169467708882,4.943380802410379,5.932557091998109,-0.9579237103358471,1.1779990655578938,1.3792287453476493,1.6914633989661625,1.584359592280177,7.585374376648256e-7,1.360143933238725,1.4182252877005945,0.8398941733847971,0.8398936892878363,0.23556982192781398,18.354012755074265,18.35402391031961,247.50637549632347,5.908579491439029e-6,2.38007245784533,-1.2747545400242954,1.0,10.0,0.0,0.0,-0.10055853043559805,-2.3975241992737986,-0.02103285624915628,2.9494707561489957,2.7653126574472937,-29.067440200380407,-145.40482496842714,-7.682386831097194,-5.815909278371096,-0.05860575368466714,4.936140889475086,-642.6986085754843,125514.10479535295,-3.2680752658712473e7,1.0638113030671585e10,5.492341317466469,-771.5542166170701,150679.366955633,-3.923349821486293e7,1.2770872166582499e10,-1380.9806315380642,271333.64764814405,-7.064978605584705e7,2.2996756892794235e10,488348.72477624414,-1.272212049842674e8,4.1410063085359924e10,-2.2907956810036677e8,7.456615805902232e10,1.3426840189531903e11
1.1929888769345351,-2.8192704540906166,0.19530558100661005,4.981148398978575,4.829965701274758,0.003120468005813412,5.027343605695467,24.521306714218618,4.476543459047997,20.926460968419107,5.682801503417002,10.776927707248479,8.157275561244955e-8,0.007763881580417145,966.4070622075229,19.22167978617692,60.85407239843961,-6855.226884772533,1.2529242511090806e6,-3.134856072916015e8,262.0061822975792,66.37959703557416,-7767.580968217669,1.442579051311907e6,-3.6415116729443175e8,108.82631156195994,-13239.909803999895,2.495164202635835e6,-6.350983743276502e8,-22615.669039638786,4.321799084240701e6,-1.108606781577728e9,7.495130816573337e6,-1.9367470529095962e9,-3.386159162154123e9,0.29278609393560256,0.5884072644408361,1.0111244603695402,132036.75878497996,10651.334207099295,-1.1414728648388341,-0.6138815660349004,0.00041070544459309187,4.907542336815441,5.8815500094599,-0.9901026613500582,1.1776884950332396,1.365764597379969,1.6518482579297082,1.5530995081761194,6.482621375887562e-7,1.3341258490125267,1.3931791825730186,0.7985053275631537,0.7985049355279501,0.2207974680215774,19.22167978617692,19.221689714245674,262.0061822975792,5.2686591405303016e-6,2.2992391523330333,-1.1967934015601165,1.0,10.0,0.0,0.0,-0.09690311820777785,-2.3574537406550213,-0.01946164978179267,2.9666340040399373,2.9432963689809153,-28.412129437288545,-140.46761621500175,-7.528580132511684,-5.696594774464334,-0.05751921520320292,4.900960144016555,-633.8725557746291,122966.99007997283,-3.180461121611742e7,1.0283962703950062e10,5.444096228721936,-759.9119213987358,147418.41188266187,-3.812910029465817e7,1.2328724334664906e10,-1358.3219480989903,265096.3596217338,-6.856651887865783e7,2.2170017261211487e10,476470.6152063266,-1.2329997513249181e8,3.986648254305375e10,-2.2171385285636538e8,7.168804723271585e10,1.289086448190668e11
1.211385712805129,-2.803967352012001,0.1851082701992827,4.897230837904022,4.7574903355072955,0.0028575678816677844,4.9576067826092665,23.82394314835124,4.410955067269276,20.347645740028078,5.661304278979122,10.728130226811752,7.285726974982406e-8,0.007698088667445334,909.0242725831523,20.166543382551595,60.28989892290019,-6726.624041451329,1.2190170552067887e6,-3.0253823442521244e8,278.0070301237191,65.70446366119764,-7613.839046981927,1.4019352097822982e6,-3.510118051517033e8,107.61879341183248,-12963.631826174518,2.4220323458558773e6,-6.114362812360593e8,-22118.880985526423,4.1901377975274776e6,-1.0659866622584788e9,7.258011717616792e6,-1.8599672289164886e9,-3.2478237476174707e9,0.29732413564406707,0.5939051225085806,1.0110997798450112,122520.99787328372,9738.702468884658,-1.1524504635793578,-0.6014596518470523,0.0026733368345027843,4.867751646343484,5.825225822251791,-1.0186653765697955,1.1750604365052892,1.349856873649347,1.6103981327566894,1.5198052366838226,5.483088035593473e-7,1.3064637823465233,1.3663006500088195,0.7570997939850544,0.7570994797531102,0.20625431215622014,20.166543382551595,20.166552167666453,278.0070301237191,4.670204342766795e-6,2.2130732753469116,-1.1185265295449027,1.0,10.0,0.0,0.0,-0.09285767675339968,-2.3112818673005453,-0.017894889164631,2.969682216287396,3.080125035291628,-27.71749140177545,-135.31003709661022,-7.358608330532426,-5.566735105245028,-0.056440931866277494,4.861787610609751,-624.0597819826353,120149.68700799142,-3.0841436822506934e7,9.89717728179739e9,5.39134051004929,-747.0273271445708,143825.05649932212,-3.691895391458402e7,1.184725000815673e10,-1333.353312032718,258247.14757439503,-6.629083198235121e7,2.127228483620243e10,463469.3627550747,-1.1902915912438418e8,3.819490161010575e10,-2.1371400717888343e8,6.857943924402666e10,1.2313434167187392e11
1.2304553954579092,-2.7883479324819764,0.1751648313958893,4.813012756327497,4.684043795372249,0.0026107369550137016,4.885040447416838,23.116935964625437,4.344596227260211,19.76739238756012,5.638069588727267,10.675688230781,6.499040830622851e-8,0.007629063952456281,853.9674913974371,21.160777704819772,59.70770271758067,-6593.772720821098,1.1840771335115694e6,-2.9130608300779444e8,295.07309961162014,65.00626551002658,-7455.015143203624,1.3600857536487693e6,-3.375460630212098e8,106.3685681138195,-12678.291804031567,2.3467976963021387e6,-5.872154817545342e8,-21606.029008034275,4.0548229058358385e6,-1.0224143048734996e9,7.014569121236556e6,-1.781572354172283e9,-3.106763979623375e9,0.3021511436223246,0.5994508706710462,1.0110408729745926,113588.21272041158,8895.850020872615,-1.159282742903346,-0.58854458360917,0.004687044471863844,4.825466623897969,5.7656169011229865,-1.0420975413968159,1.1701192005183165,1.3320570759035353,1.5686475494615875,1.4857072546085601,4.615487543814981e-7,1.278174624826969,1.3385689081506582,0.7172093604412414,0.7172091092698094,0.19246995386970714,21.160777704819772,21.16078546567573,295.07309961162014,4.131807931116204e-6,2.1249395350376914,-1.0429997167948988,1.0,10.0,0.0,0.0,-0.08858337069663114,-2.2606442706628718,-0.01639536419936892,2.958199338285276,3.171341764724434,-27.010056629357017,-130.13396364861396,-7.178776461732811,-5.431049683683327,-0.05541734817432313,4.820054408745904,-613.6366643248143,117175.62360171403,-2.9831785335516997e7,9.494720232025059e9,5.33601586127342,-733.3923510028094,140043.7513429957,-3.5653997270411454e7,1.1347568876010609e10,-1307.025320597396,251061.12238863303,-6.3918518890499234e7,2.0342952571711605e10,449867.05505784147,-1.1458859888788763e8,3.6468710408103035e10,-2.0541710808784553e8,6.5376911398685394e10,1.1719939433308746e11
1.2489386107570013,-2.7734381943334574,0.16611374974464208,4.734156468375902,4.6146646812583905,0.002394262800313391,4.81496162751962,22.45045077860429,4.281998905590617,19.225216942346172,5.6148740897849425,10.623537375410304,5.8333119333100284e-8,0.007561386609555235,804.5259206900428,22.137513838189737,59.149232018876965,-6466.423861792073,1.1507099547847924e6,-2.806360038160951e8,312.0594459526759,64.3349620184525,-7302.740061817359,1.320143815196633e6,-3.247666233546179e8,105.16481302200546,-12404.737243546551,2.275043407504149e6,-5.642529201544343e8,-21114.496811672205,3.9258723457742054e6,-9.811502682717444e8,6.7827841681684675e6,-1.707414495024591e9,-2.9734843679111357e9,0.3069243857331534,0.6046783563375046,1.0109570924769653,105735.68600551502,8166.624862309022,-1.1619349844458888,-0.5760649358799208,0.006341218671551818,4.783879197927565,5.707155588241404,-1.0592383372405458,1.1634642635190053,1.3138124382920462,1.529447011243093,1.4532138152034821,3.911946040243024e-7,1.2512449097423404,1.3119596218887248,0.6812922576057143,0.6812920544118243,0.18025264823657286,22.137513838189737,22.137520738908155,312.0594459526759,3.6781144616596454e-6,2.041240904167161,-0.9750227158946644,1.0,10.0,0.0,0.0,-0.08441622553272643,-2.2095810883963214,-0.015058265779275697,2.9349846140020768,3.2185282260908537,-26.339932034775206,-125.29957254319913,-7.0027138984025585,-5.299484829682471,-0.05451443452091865,4.778922649959335,-603.4060038715877,114276.30368201547,-2.8854871606579974e7,9.108348977787323e9,5.282192969620133,-720.0475089352221,136366.881087033,-3.4432939210742064e7,1.0868923575318993e10,-1281.33052541308,244090.6062703607,-6.16337657911439e7,1.9454676354383972e10,436703.47785756225,-1.1032143218565047e8,3.482228263280536e10,-1.974614358626969e8,6.232873046408132e10,1.115620570067995e11
1.266305518810345,-2.7596286528719376,0.15811333930990712,4.662590036434872,4.551217399839632,0.0022094592018621737,4.749738737342291,21.843321020624426,4.224816576608663,18.73453355670761,5.592669001174904,10.573730274247632,5.2822711877121754e-8,0.007497143246043423,761.2897730010251,23.065903149656066,58.63205032419772,-6348.723816912325,1.1200098838736422e6,-2.708749753102386e8,328.4006219497498,63.71180786779419,-7161.955988339889,1.2834101810028153e6,-3.1308525915027136e8,104.04566861267642,-12151.807366041532,2.2090886139421654e6,-5.43281481310269e8,-20660.082264979897,3.8074205058440035e6,-9.434987515592262e8,6.57002597182097e6,-1.6398140822515504e9,-2.852112524991668e9,0.31147393729457906,0.6094592060372378,1.0108588958113973,99003.01288342493,7550.568443784777,-1.161282923718523,-0.5644346117126957,0.007652914496257655,4.744571372706677,5.651990917995911,-1.070797299683398,1.1557832267222035,1.2960049986491102,1.4938037132490114,1.4232927407355114,3.3543706183579893e-7,1.2264639549135705,1.2873064841165398,0.6498396353111194,0.6498394680522273,0.16970798049368152,23.065903149656066,23.06590934386387,328.4006219497498,3.3043719181454377e-6,1.964566559404938,-0.9156249547061306,1.0,10.0,0.0,0.0,-0.08052174686689637,-2.160410511828335,-0.013901353244372854,2.904158678148787,3.232381593623538,-25.72648114042248,-120.93123004781249,-6.83710295525341,-5.17660329359824,-0.0537426598078616,4.739978955183695,-593.7657337069318,111563.22095034277,-2.794754686247258e7,8.752274727407967e9,5.231749301254017,-707.4990290622494,132933.00041734258,-3.3301013036897592e7,1.0428620244922394e10,-1257.2204359073671,237593.2751248422,-5.951973512684128e7,1.863903588582549e10,424456.4413477902,-1.06380346870998e8,3.3313187238954895e10,-1.9012694721145153e8,5.953974183125419e10,1.0641309522714691e11
1.2887992038858955,-2.7420213383908916,0.14844042087668044,4.573553418658697,4.471676012298438,0.001994271180826013,4.666651646721557,21.08689093290232,4.153200182683757,18.126426334034992,5.563577167078879,10.508561712183978,4.660084158873918e-8,0.007413081088736868,709.5163423742781,24.282135203024314,57.975861994652924,-6199.9006957501715,1.081418991297695e6,-2.586906362667124e8,350.0861293693946,62.91891773483605,-6983.8518244417055,1.2372501140246822e6,-2.9851480449578696e8,102.61892003736816,-11831.755602460844,2.1262474643919016e6,-5.1714497933151007e8,-20085.07730078474,3.658728688562865e6,-8.966160472374262e8,6.303135997775528e6,-1.5557202766293085e9,-2.701280640496319e9,0.3174312424370542,0.6154661026776814,1.0107096157421722,91109.144887618,6839.627796774937,-1.1565502451055305,-0.5495908331131476,0.009041465838512824,4.6937210259339786,5.580689435871355,-1.079968030948052,1.1441303161429957,1.2722889298430475,1.4494030746207924,1.3855503941178562,2.755815211078755e-7,1.195218743628177,1.2560121967191513,0.6121595760316901,0.6121594451975889,0.15726903072611198,24.282135203024314,24.282140606472236,350.0861293693946,2.8849081313750946e-6,1.868600310109429,-0.8447763888388055,1.0,10.0,0.0,0.0,-0.07556328652120312,-2.095814172183821,-0.012537665562664,2.853853118202127,3.215316688984351,-24.957752856777574,-115.5331679264774,-6.6241774434668175,-5.019540613220228,-0.05284662012709408,4.689519052147702,-581.3504909388433,108097.40798848131,-2.6798446685310498e7,8.305294508063276e9,5.166977160556234,-691.36590358124,128554.14129225741,-3.187000561119885e7,9.876885489307856e9,-1226.2788362438664,229322.4614261611,-5.68518499763252e7,1.7618777208789055e10,408893.56041564303,-1.0141548102361755e8,3.1428822062174488e10,-1.809033356428973e8,5.6063304051090096e10,1.0000618261492688e11
1.3077800645178104,-2.727401181050285,0.14084935821066727,4.501611712324435,4.406940474942376,0.0018317689122996283,4.598104144744335,20.476207840427925,4.094961782814739,17.637383596399967,5.538932997695225,10.453370066197214,4.203745157449171e-8,0.007341488467547353,669.212592728668,25.31925560155392,57.435999173119676,-6078.022191394248,1.0500294648435859e6,-2.4885696927774352e8,368.8176964304294,62.26452084649957,-6837.8918761001505,1.1997117066170257e6,-2.867631858702676e8,101.43873281753994,-11569.366894551578,2.0589034792452732e6,-4.9608076728445905e8,-19613.608605883514,3.537912409248842e6,-8.588631287431822e8,6.086412384859515e6,-1.488063447282266e9,-2.5800470318164387e9,0.3224926097517129,0.6203757507111091,1.010568778002597,85093.13186568365,6306.487619899909,-1.149687279862086,-0.537319552408095,0.009974833865483786,4.65115313081513,5.521003308353215,-1.0832843237168235,1.133085901658289,1.2519386875886098,1.413506785831197,1.3546783886974931,2.3404706635461143e-7,1.1696651206878235,1.2302574228457492,0.5828392513438916,0.582839144407733,0.14773906034671672,25.31925560155392,25.319260430479986,368.8176964304294,2.5793994272871e-6,1.7908863936033734,-0.7899988099654114,1.0,10.0,0.0,0.0,-0.07149412079622539,-2.0411251437806563,-0.011497243007506479,2.8043636802718033,3.1770321200252805,-24.333208759880634,-111.2093685607854,-6.447238077205957,-4.88960350397973,-0.05217463732891295,4.647218851880311,-571.0151206987151,105237.32842140997,-2.5858861124662466e7,7.9432330195043745e9,5.113076196877991,-677.9519749273538,124945.86646156982,-3.0701741466877718e7,9.430693609949432e9,-1200.5880266093973,222517.3196772784,-5.467725211697179e7,1.6795030269833523e10,396107.9362397463,-9.737506959861115e7,2.9909893359198883e10,-1.7340922537822154e8,5.326566413746222e10,9.485878601969646e10
1.3284443377906192,-2.7117236867532686,0.13314149411512735,4.426553278365748,4.33897859181526,0.0016725532498378462,4.525387694453997,19.84081104620419,4.033856132713947,17.129720111735182,5.512182373688949,10.393418321856018,3.7676763179737964e-8,0.007262971756457035,628.5342717644179,26.458338281659625,56.86411296340175,-5949.582927593549,1.0171816575995918e6,-2.386464426085351e8,389.63495490650064,61.56906402076254,-6683.949841154318,1.1604323291583234e6,-2.745676445574654e8,100.18154010666873,-11292.492018472394,1.9884524660929088e6,-4.7423435806851804e8,-19115.989945997637,3.4115684091816507e6,-8.197356167142081e8,5.859882897941001e6,-1.4179972561613886e9,-2.4546011744593887e9,0.3280171697757608,0.6255596743617471,1.0104041513508872,79137.46670733829,5786.492756410608,-1.139784201653872,-0.5242787901955712,0.01077868162313771,4.605416680451116,5.456827970590175,-1.083004245902292,1.1200806374913381,1.2296493112674078,1.3760600434028913,1.3221508470669578,1.9645627260002864e-7,1.1427383514427514,1.2029740521029395,0.5532774613797216,0.5532773750401699,0.13826615500696915,26.458338281659625,26.45834256657106,389.63495490650064,2.2895531885940306e-6,1.7099197263155408,-0.7351965524394982,1.0,10.0,0.0,0.0,-0.06721697681470518,-1.9819665457950006,-0.010470237211747379,2.7451451101587994,3.1168636410258497,-23.67930107903619,-106.74160583754384,-6.258635839730038,-4.7515068681663015,-0.051522698870196386,4.601719336959183,-559.9770988918189,102208.81330240835,-2.4872764342143096e7,7.566679134152302e9,5.055398314333556,-663.636291037911,121129.20076040467,-2.9477179154717833e7,8.967268411968168e9,-1173.1950132440925,215327.41099969103,-5.240080345117692e7,1.594064530692451e10,382615.5349204762,-9.315102336397843e7,2.833667260567898e10,-1.6558512046514583e8,5.03721363316143e10,8.954261594663803e10
1.3470657231898828,-2.6978035850444404,0.12666068109178746,4.361758427361356,4.279979095182787,0.0015432418303594575,4.461730273665536,19.29457805698518,3.980830271893459,16.693841052511075,5.48826831057475,10.339745735955992,3.4214450927531004e-8,0.007191801390576287,594.4930239908061,27.49273209788574,56.36371909413201,-5837.841446315896,988812.6396305701,-2.2989816361738202e8,408.75213105844466,60.9584740127392,-6549.89553810312,1.1265076303864014e6,-2.6412315923793226e8,99.07498415606186,-11051.240668185255,1.9276136548627745e6,-4.555346261568207e8,-18682.248560635177,3.3024927954299212e6,-7.862645458494276e8,5.664393676104793e6,-1.3581018010236485e9,-2.3474470777972e9,0.3329930437980461,0.6300913821943823,1.0102485403485053,74244.27036139857,5365.357304958568,-1.1291041582433807,-0.512846073662673,0.011340890503239678,4.564906385495776,5.39991042037976,-1.0798293733410966,1.1076877312283948,1.2095926662123917,1.3437553778698532,1.2938391649383671,1.6821509717895507e-7,1.1192943722661368,1.1791071470262358,0.5285749910822022,0.5285749195319518,0.1304573612418063,27.49273209788574,27.49273595479314,408.75213105844466,2.0611530462919566e-6,1.6403188782027738,-0.6898130567776478,1.0,10.0,0.0,0.0,-0.06351902345040143,-1.929379275351223,-0.00963151026532415,2.6884176243804028,3.0505202099702204,-23.11355671594284,-102.92537856447167,-6.093031776566084,-4.630483098431737,-0.05099971366621715,4.561381286694315,-550.2633733104558,99566.43405841498,-2.4020007179429736e7,7.243968171353591e9,5.004449967107245,-651.0424150602691,117801.87081277752,-2.841931383891342e7,8.570579962234697e9,-1149.1104039951515,209065.0680445931,-5.043642394310588e7,1.5210195934970194e10,370875.40627446014,-8.951026177517256e7,2.6993355442157608e10,-1.5884953369885656e8,4.790464488132448e10,8.501516356903563e10
1.3695671971396561,-2.6812374981220555,0.11937597708082208,4.2869415835565485,4.211489669423039,0.0014029180296434654,4.387318740494822,18.66740151729857,3.9192914692339755,16.193558659818034,5.459743999540254,10.275582133544047,3.05371196487075e-8,0.007105407903022536,556.3753592825747,28.751465192744902,55.77859786340831,-5708.02107650162,956113.7783489273,-2.1989991636920696e8,432.2781758157403,60.24179659850915,-6393.977791893338,1.087399559075664e6,-2.5219066565605178e8,97.77250602423844,-10770.431910199208,1.8574821610229777e6,-4.341808456377971e8,-18177.15664321191,3.17678219224773e6,-7.480646757649771e8,5.439168040482045e6,-1.2897892536135123e9,-2.2253248216844482e9,0.3389851098425818,0.6353965503701364,1.010054446824479,68864.10763067013,4908.98149946555,-1.114465915241896,-0.49946704399681335,0.011847895774369076,4.5170114310903084,5.332483908540111,-1.0729636046820694,1.09209536418888,1.1855559111242158,1.3064996113867748,1.260914483122905,1.399196618557656e-7,1.0920166953193966,1.1512150339691098,0.5009636546550101,0.5009635972931735,0.12184735674351078,28.751465192744902,28.751468599380335,432.2781758157403,1.820550061677333e-6,1.560518277780424,-0.639621127037703,1.0,10.0,0.0,0.0,-0.05926549095271716,-1.8671513663123251,-0.008717778904808512,2.6171814895973062,2.9597838881160654,-22.459551894518675,-98.57111393999212,-5.899164546681938,-4.488966701189076,-0.05044079085226647,4.513651002483044,-538.8609476253305,96492.54349514673,-2.3037155116516657e7,6.875503906816464e9,4.944307636219054,-636.2591087441318,113933.52191514296,-2.7201176573930703e7,8.1181463583633375e9,-1120.846600132947,201789.9075254391,-4.817667976055532e7,1.4378056415393593e10,357248.09416581003,-8.532652917597571e7,2.546485537761481e10,-1.511181197006709e8,4.5100469439099014e10,7.98765077370131e10
1.3906214869993758,-2.66598151338741,0.11306137818723168,4.220252268761511,4.150124961847072,0.0012856392603212384,4.320261749341699,18.112294979205767,3.8641613230910923,15.750586315753068,5.433524135727578,10.216421665558698,2.752738180298054e-8,0.00702431181831486,523.4375942982066,29.936865842114415,55.25073106542671,-5591.746891976612,927077.5696839027,-2.111020385853965e8,454.68660947323457,59.592497067843084,-6254.142802576398,1.0526628820966831e6,-2.4169383836116928e8,96.58872880074732,-10518.357280628656,1.7951864653496854e6,-4.154041357662896e8,-17723.48381809193,3.065131867297559e6,-7.144927945635028e8,5.2391913198149195e6,-1.229790937285546e9,-2.1181437296734462e9,0.3445568294290469,0.6401973704516595,1.0098693675297574,64299.83361515133,4527.566603216285,-1.0994712960509192,-0.487401717981102,0.01218020338381925,4.47336271989267,5.270871082932649,-1.064124295880922,1.0770922853758877,1.1633901740071224,1.2733501578263626,1.2313836130060705,1.181705549228267e-7,1.0675335211366836,1.126076116678442,0.4771521620986646,0.4771521151835176,0.11452528792153431,29.936865842114415,29.93686888393035,454.68660947323457,1.6253919453888873e-6,1.4900858458862936,-0.5968692575838891,1.0,10.0,0.0,0.0,-0.0555078504936926,-1.8105325730437227,-0.007952208004437295,2.54912930341991,2.8681736322122067,-21.876457907527,-94.74140600004151,-5.724451145341968,-4.361492304956459,-0.049982180045393294,4.4701208372679195,-528.5513002662128,93739.68695877548,-2.216552784050277e7,6.551955907668395e9,4.88952023260941,-622.8880620452107,110470.61044284966,-2.6121751265235044e7,7.721273379857212e9,-1095.2828791483594,195281.1129235679,-4.6176063763375774e7,1.364890748696282e10,345065.1581467849,-8.162622802589625e7,2.4127081139598434e10,-1.4428739348333353e8,4.26491720054984e10,7.539016617314313e10
1.4113146845205473,-2.651210603209944,0.10729056812854522,4.157691558129839,4.092299847848657,0.0011820464496030078,4.25680449498945,17.59550524322182,3.8122106267471634,15.33777104230599,5.408270592570319,10.159240035890058,2.4917369493999907e-8,0.006944486438103692,493.4061787574372,31.10813966571411,54.750381691164634,-5482.322831665478,899979.0032510794,-2.0296274767310065e8,477.0587315666697,58.97439126241494,-6122.358683425741,1.0202325925900971e6,-2.3198467372864476e8,95.45819551625388,-10280.559851564936,1.7370187492442464e6,-3.9804207350675327e8,-17295.22790578893,2.960885033926567e6,-6.834640141101687e8,5.052514842059444e6,-1.1743680148310618e9,-2.0191999467930653e9,0.3499884148998711,0.6447682255715947,1.0096861695321708,60207.08442222654,4190.272851263662,-1.0838563957119671,-0.4759815749812663,0.012397092704055663,4.4316401277663715,5.21179621495884,-1.0536556692846393,1.0621179367258542,1.1420067649393892,1.2423188379936891,1.20354804108644,1.0041477538111187e-7,1.044437149077353,1.1022771021704147,0.45548248869062535,0.4554824499848775,0.1079471595991698,31.10813966571411,31.10814239418509,477.0587315666697,1.4576357561986419e-6,1.4247647747767394,-0.5584557608953997,1.0,10.0,0.0,0.0,-0.05202704532725808,-1.7566091806014548,-0.0072753370531537485,2.4819073399360168,2.7746651528493196,-21.329771540727577,-91.19637457064115,-5.55932440818369,-4.240996129888038,-0.04958488958620784,4.428487535255941,-518.7730114743672,91152.3641161197,-2.1353884024645932e7,6.253483861446199e9,4.83711454604363,-610.1982243685175,107216.55122065806,-2.5117223596759424e7,7.355475858795799e9,-1071.0153223161706,189167.28686342397,-4.431562272109772e7,1.2977485193489614e10,333627.79100542906,-7.818805724218348e7,2.28964644190172e10,-1.379464037143287e8,4.039664769458295e10,7.127227333282573e10
1.432285813872959,-2.6364606342377024,0.10184834771440343,4.0971671236768366,4.036126739164326,0.001087532190629956,4.194963174372832,17.099632092686264,3.7617379562518414,14.94107123319807,5.383253167618334,10.102363219191139,2.257627472937394e-8,0.006863584127900553,465.13669475658094,32.30054296253425,54.261756214097886,-5376.24329434872,873927.4565035015,-1.9520568620731297e8,500.06002324881405,58.36803128338964,-5994.403519031507,989041.0048834472,-2.2273253232992667e8,94.34540990153839,-10049.418560775403,1.6810602419613467e6,-3.815015360511054e8,-16878.655012860232,2.860595423805313e6,-6.539147886021038e8,4.872952584514251e6,-1.121614113645274e9,-1.9250775207093244e9,0.3554386152042805,0.6492571572935364,1.0095007344514069,56414.52834451799,3881.892105566114,-1.0674266219760635,-0.46485467209456977,0.012526146875489965,4.390596321414086,5.153477943417636,-1.0416587271257396,1.0468415869806715,1.1208132408802167,1.2123713634236188,1.1765161727842706,8.541862040012032e-8,1.02198704268294,1.0790710658069396,0.43511924587994133,0.43511921386647656,0.10184183789990335,32.30054296253425,32.300545412590886,500.06002324881405,1.3084944540225087e-6,1.3623847776070872,-0.5228389204071804,1.0,10.0,0.0,0.0,-0.04871246638132626,-1.703843176165261,-0.006657931746712586,2.4141892637185522,2.678526912959267,-20.801497505492325,-87.81328527728562,-5.398776972115053,-4.123771699105599,-0.04922992406611337,4.387511849682722,-509.22935650090824,88649.70804257743,-2.0575941032026112e7,5.970027404953936e9,4.785477487376491,-597.8018590999218,104069.0082199326,-2.415486298729097e7,7.008344099547149e9,-1047.2976762265503,183255.0255122198,-4.253436775860397e7,1.2340863854480902e10,322572.15085666534,-7.489862670645532e7,2.1730713424578045e10,-1.3188477233505565e8,3.826498166182373e10,6.737945848906009e10
1.4540843486511337,-2.6213558846733136,0.0965901168919808,4.03716852405669,3.980226132783881,0.0009991858249255832,4.133274413514213,16.61243638734803,3.711498753596153,14.550563307121527,5.357901819306713,10.044458348128872,2.0423293730022616e-8,0.006779603454202799,437.8650197962136,33.54489236721584,53.77311853481559,-5270.966632631762,848293.6706876722,-1.876402847761225e8,524.2953697638562,57.75868781065685,-5867.195868374449,958332.0121108925,-2.1370934952120653e8,93.22311420115192,-9819.345045293441,1.6259502995803158e6,-3.653735153140971e8,-16463.663198698243,2.7618179581443314e6,-6.251122553911775e8,4.696116483457116e6,-1.0702171089965739e9,-1.8334288432604945e9,0.36103794038437115,0.6537766856498968,1.00930950687784,52811.05497013068,3592.780909181062,-1.0499524966398366,-0.4537624073132409,0.01258183368328189,4.3492820554394065,5.094537817013444,-1.0280817115094305,1.030969061956778,1.099347041551363,1.1827679989923388,1.1496385073369042,7.244999119077057e-8,0.9996418892275102,1.055906869589298,0.415504424474696,0.4155043980559397,0.09603277786847557,33.54489236721584,33.54489456366423,524.2953697638562,1.1725875571663751e-6,1.3014462657157844,-0.4890188035913211,1.0,10.0,0.0,0.0,-0.04548867475771232,-1.6510909950877664,-0.00608155224057484,2.3448450959605633,2.578850257068449,-20.27869858766646,-84.50713127279926,-5.23915926305413,-4.007109798436369,-0.04890563119421819,4.346249152788772,-499.7007602591895,86173.60752327653,-1.981331697345569e7,5.694720155305941e9,4.733367567708956,-585.4106014527243,100954.35899754625,-2.3211792117754243e7,6.671420622308992e9,-1023.5733248167054,177405.18580254604,-4.0789721855478674e7,1.1723447257174278e10,311636.6818439071,-7.167891201427826e7,2.060111727149222e10,-1.2595618940102589e8,3.6201402294389145e10,6.361486182550853e10
1.4773261898051424,-2.6054984482095156,0.0913940146013897,3.9762888151972704,3.92329281394296,0.0009147950523828776,4.070337040686659,16.12289877140394,3.660314271760384,14.157256082685711,5.331634050143768,9.984135282512742,1.8399444425347095e-8,0.006690318760760655,410.95310994588226,34.876223941566636,53.2731363376861,-5164.111390550016,822507.5922152147,-1.8009966554551283e8,550.474912164038,57.131819654938745,-5737.824521585959,927418.5672620743,-2.0471534659908542e8,92.06397932036577,-9585.029497065367,1.570450420535724e6,-3.4929988887022996e8,-16040.618262468757,2.662325661511297e6,-5.964154424613931e8,4.518011121568522e6,-1.019031346720304e9,-1.7422086805628486e9,0.3669268296026106,0.6584382825487728,1.0091084724878283,49308.1858606498,3315.552947288192,-1.0311111543464802,-0.4424581396311467,0.012570944696554667,4.306754431648416,5.033581281353548,-1.0127231852111132,1.0141592987804642,1.077134974954867,1.1528277220685736,1.122302715846529,6.101774904988066e-8,0.976889223292151,1.0322565709690876,0.3961721380540776,0.3961721164059825,0.09037850855296921,34.876223941566636,34.87622590195886,550.474912164038,1.0460570506356475e-6,1.2406306989066809,-0.4561994943260578,1.0,10.0,0.0,0.0,-0.04229047855595454,-1.5972446194984253,-0.005532232274101976,2.2726075488922692,2.4743165024709657,-19.749384727023937,-81.20299839369474,-5.0770238609279,-3.8884428356652,-0.04860365983458234,4.303759341968699,-489.97608301535763,83670.19467209154,-1.9049581925542586e7,5.421637549725473e9,4.679536736977168,-572.7455415675117,97804.26618380944,-2.2267582796064615e7,6.337424417630371e9,-999.3021254660031,171488.62267753197,-3.90437336701084e7,1.1111845676440117e10,300578.89567498286,-6.845864687385848e7,1.948310544297223e10,-1.2003095209746155e8,3.4160908537073345e10,5.9896205493218765e10
1.4990097114184644,-2.5909275758564747,0.08689574814137735,3.922202271315328,3.8725392511363834,0.0008441101728798471,4.014170208486621,15.692327556960924,3.614666397737888,13.810427776586973,5.307850863273322,9.929196960451087,1.672972472840955e-8,0.006607370543606555,387.68527395625085,36.12179033512046,52.82555034083472,-5069.220756333632,799810.5197197716,-1.735221590558815e8,575.190648119993,56.5674619632492,-5622.693637674053,900186.0533454828,-1.9686911167399064e8,91.0161697584657,-9376.19143839738,1.5215346990564389e6,-3.352785098325986e8,-15663.186527763473,2.5746169236971256e6,-5.713887097364712e8,4.361001694041285e6,-9.744095699195307e8,-1.6627288865166504e9,0.3723402714446554,0.662647764034656,1.0089243758915534,46321.97014547254,3082.3215150814817,-1.0135122640117502,-0.4323849457781127,0.012509219327923362,4.268484560076422,4.9784470859750485,-0.9978488656976974,0.9986608698364029,1.0570650678333264,1.1263210994080122,1.09797866883634,5.2167558849447e-8,0.9566183116407095,1.0111355438716496,0.3794709155434839,0.3794708974754101,0.0855523730323263,36.12179033512046,36.12179210263429,575.190648119993,9.426624645170795e-7,1.1875390265560806,-0.4282926681354174,1.0,10.0,0.0,0.0,-0.039518116250659804,-1.5492416488886005,-0.005073532892418879,2.207141217675101,2.379374489213512,-19.28030830067772,-78.31192837955338,-4.933069307040226,-3.782906724832829,-0.04835743832659859,4.265512157589738,-481.2991941400402,81456.9572556661,-1.8380617855810337e7,5.184665157764343e9,4.630885471360376,-561.4255417022922,95017.88596229978,-2.1440644265712284e7,6.0477430710389595e9,-977.5844107792585,166254.3771706766,-3.751511130514082e7,1.0581739471164253e10,290797.4624022512,-6.564073660230015e7,1.8514819633615665e10,-1.1484949308531904e8,3.2395241281643925e10,5.668154705303374e10
1.5230818671034867,-2.5749964472422597,0.08226253081119857,3.8650366972060652,3.8187250909493886,0.0007736416563144569,3.9545831237335527,15.241941413779681,3.5662414203492987,13.446616165917552,5.2822700765369355,9.869725472824088,1.508913845438554e-8,0.006515799077740954,363.7501750328208,37.50770263912287,52.349139775689096,-4969.036973272106,776058.8357551021,-1.6670087944856793e8,602.9311372532005,55.96312820747968,-5500.8572245169935,871661.256010193,-1.887303650151094e8,89.88932641268822,-9154.827318105103,1.4702675308105843e6,-3.2073450235937226e8,-15262.673060032088,2.4826653456948036e6,-5.454342398854846e8,4.196391490650719e6,-9.281505090811212e8,-1.5803749449493244e9,0.37825465708293265,0.6671707005602012,1.008724585837199,43290.855956243155,2848.646382346478,-0.9941096002185492,-0.4217183323845123,0.012395536721133964,4.227561857433744,4.919160000616744,-0.9809771036123591,0.9817336666413635,1.0355359440402547,1.098410704281185,1.0722456735209123,4.400856475000218e-8,0.9351450788178319,0.9887136298902827,0.3622960292063132,0.36229601434287406,0.08064783941395458,37.50770263912287,37.5077042189297,602.9311372532005,8.420456643920385e-7,1.1324568228762169,-0.4000592686419326,1.0,10.0,0.0,0.0,-0.036665152999077716,-1.4984393058973724,-0.00461795951291437,2.1369120474997993,2.2776413802947535,-18.785902668518055,-75.30317807839658,-4.781239695544679,-3.671382231944685,-0.04811891111156804,4.224603585271527,-472.0999792087932,79131.82885279361,-1.7684280701442856e7,4.940268378662632e9,4.5785936029896455,-549.4000981280003,92088.64191862868,-2.057987579790455e7,5.749115129663164e9,-954.4831303347181,160750.20252943982,-3.59243422723512e7,1.0035582801633335e10,280511.82927527407,-6.2709565995146446e7,1.7517938439631554e10,-1.0946308236197698e8,3.0578963837961464e10,5.3377884297363815e10
1.545700144973408,-2.560255297586433,0.07822501152672294,3.813915086060001,3.770455955871439,0.0007141964902080127,3.901129129654582,14.843454946873885,3.5227808658100113,13.123760089711645,5.259018031281831,9.815288482816358,1.372469619298129e-8,0.006430352430058979,342.92120454889,38.81221320060972,51.92029006108655,-4879.592699331392,755041.1701610547,-1.607190714810476e8,629.2607814533429,55.415616778148355,-5391.804896429792,846392.6981220335,-1.8159108575696757e8,88.8638380932576,-8956.337788957444,1.424821690445305e6,-3.079758091741713e8,-14903.116962665688,2.4011259739496117e6,-5.226691983412075e8,4.050410168927211e6,-8.875896195945473e8,-1.508201196732149e9,0.3837176477637162,0.6712832688172495,1.0085417033315598,40686.46785344365,2650.4458259048665,-0.97612268831311,-0.41217090252835115,0.012255521433817373,4.190572775822748,4.865243296766014,-0.9649738946098596,0.9661456039463282,1.0160295306203075,1.0735512284342608,1.0492246328485282,3.7645767634405536e-8,0.9159082936632313,0.9685878494286706,0.3473465348051873,0.34734652237104774,0.07642859307637369,38.81221320060972,38.81221462579013,629.2607814533429,7.59175274488501e-7,1.0841515559981127,-0.3758943525880216,1.0,10.0,0.0,0.0,-0.03418597743525654,-1.4530308812143287,-0.004235340012484031,2.0734266967614867,2.1860083812534477,-18.345090376082176,-72.65449456474755,-4.645921782287397,-3.571770874750718,-0.047923804720290286,4.187619589711276,-463.8564455035918,77067.14360946786,-1.707159071827727e7,4.727201751168427e9,4.531046987577574,-538.5994185768218,89485.28664192476,-1.9822425550705813e7,5.488861252049511e9,-933.703663225346,155856.40088754304,-3.452473582055661e7,9.559859524449112e9,271366.214356664,-6.013162028400267e7,1.6650208247885921e10,-1.0472847474398378e8,2.899928238464233e10,5.0507249706984535e10
1.5660180619966544,-2.5471961422098413,0.0748370484248052,3.7700034183552,3.7288885570484793,0.000665746544568721,3.855106127205214,14.5045231443723,3.485332389333279,12.848376063672994,5.238769157716559,9.767558727577727,1.262649068963365e-8,0.006354160183443009,325.46736787875267,39.98543541939267,51.549878234773175,-4802.910421555544,737166.406476271,-1.5567293633735132e8,653.1116596450572,54.93979190393298,-5298.080230173878,824879.257201548,-1.755664191806998e8,87.9688425270809,-8785.452132676994,1.3861024159766384e6,-2.972078720514852e8,-14593.207689779569,2.33162954714601e6,-5.0345809839245945e8,3.925977081995578e6,-8.533703951974263e8,-1.4473383659413202e9,0.38854587332280155,0.67486955244103,1.0083816556452898,38527.7909210246,2488.0495514836985,-0.9602364250283786,-0.4039696114893119,0.012108949301783542,4.158517923933546,4.818239782101269,-0.9505975206865973,0.9524340855728359,0.9990985668818434,1.052279225074456,1.0294525090846178,3.281446668470821e-8,0.8993648557826842,0.9512523615714407,0.33481039724551326,0.33481038661121576,0.07292730801163809,39.98543541939267,39.98543672118079,653.1116596450572,6.930605558344155e-7,1.0434135506232,-0.35594270826965435,1.0,10.0,0.0,0.0,-0.03211396867439967,-1.4140987512332635,-0.003924874257444781,2.0185293214457483,2.1071607671035206,-17.96752089605743,-70.41172925418068,-4.530157457157447,-3.4863716202318913,-0.047769447596224354,4.155564102020296,-456.76809158410447,75306.22868689493,-1.655332225247268e7,4.548451550339943e9,4.489594312264155,-529.2909583997365,87262.90787620415,-1.9181578623193793e7,5.270577782944032e9,-915.7681404265963,151676.79296938874,-3.334066950848396e7,9.161024288619251e9,263554.2922890539,-5.79513190802903e7,1.5923143957257648e10,-1.0072610061440367e8,2.7676621288312817e10,4.810566960433585e10
1.5948932781835923,-2.528925449785495,0.07037656840360974,3.7106583391316574,3.6725606760905287,0.0006039824352143657,3.792774026424915,14.051567187071024,3.434549122827955,12.479138033738446,5.211008393989589,9.701583023429533,1.1245590668348958e-8,0.006246909206662107,302.52885401254326,41.654225168663764,51.0463862092002,-4699.545700035963,713286.6690927098,-1.4899218817858538e8,687.2992501603442,54.28825883654054,-5171.363152416168,796099.214168937,-1.6758625739898401e8,86.73728976664368,-8553.933249192274,1.3342593425634578e6,-2.8294214058863634e8,-14172.761695606363,2.2385328577620634e6,-4.78008227833264e8,3.759263315615348e6,-8.08051505941272e8,-1.3667720574842815e9,0.39527763950222095,0.6797991813430075,1.0081613268309126,35723.24260256391,2279.7315396889257,-0.9381885163839186,-0.39289408925417846,0.011875972451237412,4.11480229415662,4.753674690736854,-0.930329651232217,0.9334569470394332,0.9759817874516634,1.023659400858092,1.0027473016578687,2.7120779028065336e-8,0.8769867000902853,0.9277653127990741,0.31831085155509875,0.31831084298737206,0.06837194315767202,41.654225168663764,41.654226316757295,687.2992501603442,6.107392235008693e-7,0.9895145280320166,-0.33014260043003996,1.0,10.0,0.0,0.0,-0.029402296854537914,-1.36166783395372,-0.0035312303968518246,1.9440085029184275,2.0008800442551817,-17.458920784851294,-67.42920890278305,-4.374570387432632,-3.3712996739874423,-0.04757955291159385,4.111841231637494,-447.1851541456398,72947.07526892214,-1.5865275186251901e7,4.313300947081955e9,4.4326367780328795,-516.6707088335377,84281.913397374,-1.8330506124997914e7,4.983475305823666e9,-891.4061946136682,146066.8317655715,-3.176816546514359e7,8.63666405854476e9,253066.63085830215,-5.505654293190485e7,1.4967829304976633e10,-9.541483420229015e7,2.5940069211434925e10,4.495546086398869e10
1.6142832273001764,-2.5168412375027063,0.06759505499753342,3.672698377137182,3.6364421099636433,0.000566648578452412,3.752835581134923,13.764996245381802,3.401961005178698,12.2447718032495,5.193018787900162,9.658465727968906,1.0421883127775782e-8,0.006175630819775525,288.25279740663933,42.77531621808114,50.72264671062005,-4633.6191456070455,698187.1070103402,-1.4480447375454575e8,710.4287222994352,53.8661796598972,-5090.289289033246,777874.5065259438,-1.6258118547610795e8,85.93550562176893,-8405.490271207249,1.3013991870817302e6,-2.7399260289037967e8,-13902.807383167928,2.1794938450889713e6,-4.6204274636679286e8,3.6535205409533978e6,-7.796288845758917e8,-1.3162665140516787e9,0.3997124053932599,0.6830046376445545,1.00801812847898,33996.168151544305,2153.0097976931434,-0.9237703803871179,-0.3858193388371441,0.011707898610651343,4.086612919227242,4.711729916241862,-0.9169061811906203,0.9210634537686144,0.9610658072761481,1.0054352531161064,0.9856822569054798,2.3933774213068417e-8,0.8626651324847513,0.9127130883553602,0.3080210854119405,0.30802107797270845,0.06556240859225582,42.77531621808114,42.77531727533213,710.4287222994352,5.621031019862998e-7,0.9557603141693487,-0.31433036754789223,1.0,10.0,0.0,0.0,-0.027723183778466734,-1.3282833520043251,-0.0032946312103939723,1.8962515763788699,1.9333078564414745,-17.134647418034106,-65.55116572022203,-4.275663620644366,-3.2979545551035367,-0.04746898034510373,4.083643883126257,-441.0575826890314,71451.64809467296,-1.543293334681354e7,4.166832721724151e9,4.395616267884196,-508.5765780054793,82389.77874203918,-1.779548715952822e7,4.804667217615454e9,-875.7507735623398,142503.3818170723,-3.077954096606566e7,8.310204937656187e9,246402.97997017152,-5.323699931331315e7,1.4373392747087898e10,-9.207791061525856e7,2.4860301775764225e10,4.2998426053841125e10
1.6422848965753274,-2.499643771742648,0.06385320333961264,3.620375122478938,3.586547126877476,0.0005178803179498295,3.697714227164436,13.37414519505693,3.35690754912306,11.924112440517241,5.167932616185577,9.59781543569082,9.359230822169356e-9,0.0060738314486874995,269.08977857849567,44.39434563717033,50.27434872656008,-4543.029382340573,677608.2635993196,-1.3914397304857194e8,744.0449704138607,53.27724193255754,-4978.525768910462,752998.084549608,-1.5581151870006752e8,84.81125194499974,-8200.409591551528,1.2565009006852726e6,-2.618841235629261e8,-13529.328390432624,2.0987816210442306e6,-4.404414979592685e8,3.508932169416752e6,-7.411818505699232e8,-1.2479778451177776e9,0.4059960887353317,0.6874929237558545,1.0078180529028855,31699.656909239347,1986.4365358477983,-0.9035370461511101,-0.37608624563228965,0.011454434475468562,4.047482331783536,4.653058806125585,-0.8978769662101244,0.903673834532399,0.9403569929240543,0.9804277032307962,0.9621914954189035,2.006167739044067e-8,0.842921617433632,0.8919376427755401,0.29417236527747836,0.2941723591790839,0.061820470317150475,44.39434563717033,44.3943465782288,744.0449704138607,4.999238295999698e-7,0.9101884189596406,-0.2934031567912067,1.0,10.0,0.0,0.0,-0.02548197417799819,-1.2825163850466286,-0.0029873224578862976,1.8304477298233675,1.8409883240766838,-16.689067229160866,-63.001104609970824,-4.140239343568398,-3.1972605993956744,-0.04732999194142335,4.044498673941061,-432.61962676098284,69409.24916985151,-1.4847311386997748e7,3.9700702833675528e9,4.34379944184821,-497.3951750146363,79801.80252815927,-1.7070390218051102e7,4.564464867065378e9,-854.0800376402226,137625.47830060494,-2.943946870513012e7,7.871775980495776e9,237278.23709763374,-5.077100100966402e7,1.3575467615284956e10,-8.755729659127857e7,2.3411888917898468e10,4.037543633948572e10
1.6640234044797468,-2.4864938660617324,0.06115375522056411,3.581661703100266,3.5495506315069756,0.00048374986769813297,3.6568866390158057,13.088120673916555,3.323471982908979,11.688680958878148,5.149160511015134,9.551997479052266,8.62510223348557e-9,0.005995780573617948,255.30095830634488,45.65082254184293,49.94118140785038,-4476.23844706068,662563.2107553323,-1.350405343173142e8,770.2954743010283,52.835912664486386,-4895.829266218111,734779.3340487491,-1.5090026410893145e8,83.96436382734707,-8048.3039244049005,1.2235818163238617e6,-2.5309634658445314e8,-13251.903593474932,2.039567184658283e6,-4.247634494957731e8,3.4028320370331355e6,-7.132833612829415e8,-1.1984477033905566e9,0.4107770258906085,0.690868024842679,1.0076681221773434,30062.353920599446,1869.0774266721103,-0.8883251250244615,-0.368902593088699,0.011252219097091176,4.018334752082598,4.6089884932448,-0.8834420527527188,0.8905907611810202,0.9249341104194375,0.9620130140541294,0.9448406539338223,1.754904708412974e-8,0.8283156457657369,0.8765512743452059,0.2841734532967592,0.2841734480489731,0.05914766599906601,45.65082254184293,45.65082340333852,770.2954743010283,4.5736940215882347e-7,0.8772000758569906,-0.27855666657833555,1.0,10.0,0.0,0.0,-0.023879722831553055,-1.2488733058063817,-0.00277357781079284,1.7818608823105704,1.773465582049763,-16.36044765916419,-61.14347064078386,-4.040792010912048,-3.1231027242473903,-0.047236855185612034,4.015337955114282,-426.3859983664948,67913.0805345012,-1.4421927815078508e7,3.8283537642131386e9,4.304845606055833,-489.1054361383371,77902.78392661444,-1.654333698721914e7,4.391451048623589e9,-837.9775160034005,134042.75244537124,-2.8465172775664873e7,7.556056913431304e9,230573.57978998602,-4.89783124551539e7,1.3001146815800152e10,-8.427232232614781e7,2.23700892898383e10,3.849044490325925e10
1.6915612104010163,-2.470080377916588,0.05796845379561012,3.534847631158184,3.504725024327928,0.00044462910448974383,3.6074758770827624,12.745908957742182,3.2829246900694544,11.406103990088768,5.126226777137777,9.495472882934454,7.794052019311437e-9,0.005898199170767302,239.07707505794752,47.241402875207086,49.53670486596166,-4395.770292977946,644583.2850594567,-1.3017618357026123e8,803.7124951875676,52.29556795231583,-4795.82933520326,712966.3789565876,-1.4507337059514096e8,82.92205847753917,-7863.923361010671,1.184121902652014e6,-2.4266568831019995e8,-12915.099251716001,1.9685409096400717e6,-4.0615271152152073e8,3.2755385949325613e6,-6.801728523268293e8,-1.1396903679529834e9,0.41671340619057634,0.6950135867053674,1.0074847742363533,28151.77956900603,1733.668779501407,-0.8696867852448049,-0.360240509493449,0.010992825012500073,3.9828785303556162,4.55491579502966,-0.8656262550326278,0.8745383376897923,0.9061821675276537,0.9398505815559284,0.9239007439108815,1.4870076143051104e-8,0.8106609589588766,0.8579357092028781,0.2723614646769887,0.2723614603174029,0.05602249418614968,47.241402875207086,47.24140364739039,803.7124951875676,4.096273306782449e-7,0.8381578779470994,-0.261314714554721,1.0,10.0,0.0,0.0,-0.02200725665212913,-1.2084783852860452,-0.002530087913793637,1.7233164882444805,1.6928908421116615,-15.96428821918477,-58.930583317564775,-3.921477493186769,-3.0338696689675677,-0.047134885616228736,3.979863646849103,-418.862950480439,66121.91667137752,-1.3916767386684708e7,3.6614146577137003e9,4.257005526654801,-479.06369448046013,75625.23285126362,-1.5916951088392137e7,4.187615371492832e9,-818.4264829570777,129741.48311339109,-2.7306895558128614e7,7.184157635782618e9,222520.66045319976,-4.684725144421019e7,1.2324923991096586e10,-8.036878432103308e7,2.114425027785686e10,3.62743415931451e10
1.7162566516898736,-2.455586719749951,0.05531547424429445,3.494844312653712,3.466346919473111,0.00041301295553980324,3.565226357393215,12.456713379572262,3.2481755517991724,11.166512492407074,5.106431824305248,9.446157655920734,7.13114319605534e-9,0.005811964837781669,225.61012916812626,48.66630814618928,49.18975478080732,-4327.291802612143,629409.7677766376,-1.2610528732802714e8,833.8106356056879,51.8277537361388,-4710.37872273609,694519.6049456642,-1.4019208256119168e8,82.01463342698052,-7705.948201015911,1.1507071910828464e6,-2.3392320854421824e8,-12626.05459030638,1.9083520572563396e6,-3.905520852120026e8,3.1676411196036777e6,-6.524231661798496e8,-1.0904695559058766e9,0.421925121381548,0.6986138697557545,1.0073264255789698,26578.573601786728,1623.4651134270837,-0.8535726501663107,-0.3528635402620506,0.010759613368621837,3.952408572957693,4.508004181450227,-0.8501227697570527,0.860631889423124,0.8900799026652628,0.9210082003676308,0.9060494081889302,1.2862790008527673e-8,0.7955854208919297,0.8420257750587015,0.26250837615398404,0.2625083724459445,0.05344319248211349,48.66630814618928,48.66630884774765,833.8106356056879,3.718983307729571e-7,0.8055458765545428,-0.24718729410176593,1.0,10.0,0.0,0.0,-0.02046453487125222,-1.1742393491320304,-0.002334608908130175,1.673541901671093,1.625106247307158,-15.626828119582127,-57.06888777316198,-3.8204047940710266,-2.9580401011813753,-0.04705671474666227,3.9493766468055567,-412.45054194434357,64607.805638187696,-1.349328199325069e7,3.522627930865469e9,4.215454876821841,-470.46866400879287,73695.9774319256,-1.5391345559871119e7,4.0181141202067733e9,-801.6492699329988,126093.71587112301,-2.6334588444518536e7,6.87494082266515e9,215687.71813622775,-4.5058410212001264e7,1.1762917172169737e10,-7.709336093186432e7,2.012615364976561e10,3.4435450953879715e10
1.7442630783998077,-2.4394001117372626,0.052518401045028196,3.4515845464978665,3.424769973979404,0.0003806463181277022,3.519517696630892,12.147380495258599,3.2104920191911885,10.909400684698955,5.08482555635455,9.391722918276944,6.4612145933164084e-9,0.005715675419071845,211.46478854296134,50.28002415886812,48.81325914878117,-4253.555982887119,613204.1643548391,-1.217927963886633e8,868.063296452226,51.31518294515044,-4617.968251029662,674773.9268361476,-1.350153983550711e8,81.01479689420516,-7534.633159061203,1.1148892840787522e6,-2.2464625935890967e8,-12312.0783322665,1.8437852655337076e6,-3.7399507504873973e8,3.05186626877633e6,-6.229779129632962e8,-1.0382664486274638e9,0.4277102944792472,0.7025696123215215,1.0071535876883604,24938.135630839046,1509.8511433168067,-0.8359780923630611,-0.3449155869631144,0.010496849545518636,3.9192899876317666,4.456506197154056,-0.8331024303401131,0.8454099415567562,0.8725963190039594,0.9007358958693953,0.8867950355520267,1.0954781139115266e-8,0.7792981190597851,0.824824080707766,0.2521005946922382,0.2521005915912008,0.05074685368003756,50.28002415886812,50.28002478965401,868.063296452226,3.341152338419536e-7,0.7710702021807123,-0.23252629960842908,1.0,10.0,0.0,0.0,-0.018856404190480347,-1.1375330235219168,-0.0021358254895291087,1.6200509566394827,1.553042524850739,-15.262990540303099,-55.08617265141377,-3.712088489216612,-2.8765130403578905,-0.0469811725081503,3.9162383152839384,-405.5361780423502,62988.30781230775,-1.3043970839814331e7,3.376565401538417e9,4.1697859943335995,-461.1596620902897,71627.79942843303,-1.4833091088503247e7,3.8396679230836515e9,-783.4298093372679,122178.32582139788,-2.5301395991013188e7,6.549428047062962e9,208349.3805805771,-4.3157544856800474e7,1.117152630311149e10,-7.361411050679588e7,1.9055543746948242e10,3.2503450400816875e10
1.770280536113563,-2.4245942445478414,0.050103682721350795,3.413268553395672,3.3878812591227763,0.0003535144162189911,3.4790219709982506,11.87639455470537,3.1770223711900614,10.68342437095657,5.065519181380827,9.342501097699795,5.90696161626128e-9,0.0056276937660642125,199.30406923753068,51.77658288874755,48.47871466582669,-4188.540989747564,599030.9452412573,-1.1805162530119781e8,899.9700495318717,50.85506410297424,-4536.108414650136,657462.4962148471,-1.305189761847073e8,80.11209458675391,-7382.435323567526,1.0834394993643204e6,-2.1658309172865805e8,-12032.658882406024,1.7870469289396792e6,-3.5960161784107167e8,2.9501026945524216e6,-5.973852528310195e8,-9.929165828080983e8,0.4329681133814688,0.7061294310899866,1.0069992290899559,23537.34897003589,1413.9284802080701,-0.8202682703636075,-0.33790450804980665,0.010256055165882797,3.8898185462013926,4.410194261375803,-0.8178337420120235,0.8317789668834988,0.8570583492370382,0.8828742972953697,0.8697898099076994,9.47048481849131e-9,0.7648891497285834,0.8095961502485977,0.2430953433823028,0.24309534074427064,0.04843797162991525,51.77658288874755,51.77658346147136,899.9700495318717,3.0313918097803135e-7,0.7412302395625978,-0.2200655826318815,1.0,10.0,0.0,0.0,-0.017484701656268812,-1.1053229005979057,-0.001970334871020168,1.5730205892132423,1.4903848133404227,-14.941663286479944,-53.356656179938184,-3.6170575143429824,-2.8047448354418787,-0.04692182529725488,3.8867484953397105,-399.4319940048658,61569.99992072356,-1.2653627287864566e7,3.2506891067964478e9,4.128660819563658,-452.9020770697175,69812.07857133099,-1.4347512503536755e7,3.68581726209169e9,-767.2224773695795,118736.13276508222,-2.4402211062644593e7,6.268785045126602e9,201894.0346430123,-4.1503164391842045e7,1.0661846506632658e10,-7.058714190535504e7,1.8133481420011917e10,3.084105875911824e10
1.799850707128652,-2.4080285525757064,0.04755433144181047,3.3717555147529255,3.3478492689555237,0.0003256975611309342,3.4351424374436443,11.586015580246775,3.1406607616881557,10.44048410633744,5.044426958756152,9.288044283685167,5.346232083182008e-9,0.005529448797088739,186.52491952551608,53.474032921231355,48.115178758081115,-4118.433570651149,583870.6354055031,-1.1408200651873617e8,936.3030724353306,50.349662589207824,-4447.397151445664,638896.3696824689,-1.2574142196832816e8,79.114695505531,-7216.994282769296,1.0496556261592053e6,-2.0800951233920532e8,-11728.390385274739,1.7260460817122671e6,-3.442936812038052e8,2.8406667442298518e6,-5.70171952342372e8,-9.447209804506412e8,0.43881135042596503,0.7100480293183737,1.0068307598293074,22074.376575573104,1314.868903200704,-0.8031351423265263,-0.33034180547615666,0.009987759919627722,3.857751070991106,4.3592365030417595,-0.8011143978215612,0.8168643910609413,0.8401776613205738,0.8636260467043347,0.8514229882911637,8.058284423613098e-9,0.7492998339027906,0.7931114424914554,0.23356304559123459,0.23356304338539438,0.0460191404206214,53.474032921231355,53.47403343570118,936.3030724353306,2.720830451053287e-7,0.7096468542026795,-0.20711042397305018,1.0,10.0,0.0,0.0,-0.016054687246172726,-1.0707690865827812,-0.0018018531135174985,1.5224914152367308,1.423830904464491,-14.594481787730508,-51.511132431724604,-3.515113006942761,-2.727486557573433,-0.04686529504941479,3.8546604192313154,-392.84243043495877,60051.049496121545,-1.2238901394257665e7,3.118011904079663e9,4.083343931848968,-443.94189211511326,67862.25486504188,-1.3830894192716878e7,3.5235669365464563e9,-749.5837329673989,115034.18186262871,-2.344493829984884e7,5.972807293883406e9,194947.08697123104,-3.974179072473496e7,1.0124509476806843e10,-6.736563451103999e7,1.7162052250440834e10,2.9091345344452343e10
1.8282461108699188,-2.3923751756292724,0.04528392192423002,3.333788160059705,3.3111784871953045,0.00030165137527542895,3.3950114592373355,11.323401380434085,3.107313435932983,10.220044569344635,5.024980972506672,9.23715342531454,4.868154819684866e-9,0.005436882389708537,175.20334700116032,55.10014603884591,47.78176982232575,-4054.6345587959727,570186.755745303,-1.1052801461841977e8,971.2312844628718,49.880770764115,-4366.231680083447,622089.4998268125,-1.214574582942748e8,78.18368631513852,-7065.133034492147,1.019019259254394e6,-2.003153928169615e8,-11448.586615119537,1.6706788660888814e6,-3.305526023896406e8,2.7413136993168304e6,-5.457493084141515e8,-9.01493192493161e8,0.444293569943029,0.7136901705748386,1.0066756584536856,20785.63039079179,1228.5952992417908,-0.7873806596466753,-0.3234580457898991,0.009736574551512122,3.828305747841739,4.311879768173258,-0.7856859593198029,0.8031003478043803,0.8247047526338815,0.8461198142172385,0.834682002326284,6.927339701325047e-9,0.7350654182428862,0.7780520572995983,0.2250478336219011,0.22504783175566306,0.04388101972648918,55.10014603884591,55.100146504064014,971.2312844628718,2.4584604175258997e-7,0.6814471681477877,-0.19574836699606946,1.0,10.0,0.0,0.0,-0.014798094611025867,-1.0394999937830416,-0.0016572651879734205,1.4767117983103073,1.3642441024997314,-14.277789574614133,-49.8490492062308,-3.4228459459896867,-2.657304982846927,-0.046820459193632605,3.82519583304554,-386.83984372822806,58678.46148658841,-1.1867135316337988e7,3.000030457255294e9,4.041162346835019,-435.7338886846905,66095.02880412833,-1.3367066096263235e7,3.3791924681033587e9,-733.3743883175977,111673.42400463679,-2.258485594027351e7,5.709412438395247e9,188636.07750868745,-3.815909710704461e7,9.6464929923628e9,-6.4472088518250965e7,1.6298485444387524e10,2.7537495152239e10
1.8558683606880275,-2.3773795680588083,0.04322720017819486,3.2985134809021734,3.277060045582963,0.000280469001481783,3.357731265025156,11.081974366753245,3.0762519954806145,10.016761550555978,5.006784584880806,9.188888397828938,4.452549904244836e-9,0.005348518658016819,165.00251618583712,56.67794813471136,47.471267489603235,-3995.6494265741226,557631.6218334702,-1.072918604065637e8,1005.2164700168717,49.43908219607706,-4290.783437305461,606623.3334473773,-1.1755035234746009e8,77.30156536096553,-6923.518116794305,990777.3607305503,-1.9329219513498133e8,-11187.207431763922,1.619594620413032e6,-3.1800657878906715e8,2.649627389653842e6,-5.2345557833051366e8,-8.620572159054517e8,0.4495090985438063,0.7171255937913286,1.0065307639372532,19630.0311753532,1152.055501531241,-0.7726852552195618,-0.3170928699604929,0.009498980980550827,3.800855452077201,4.2672013247102765,-0.7712533208643566,0.7902150546013448,0.8103067811492594,0.8299420338991724,0.8191813043187741,6.000410615582083e-9,0.7218634468107611,0.7640795381253057,0.2173091424398705,0.21730914084715788,0.04195700903558731,56.67794813471136,56.677948557447735,1005.2164700168717,2.2323207917448529e-7,0.6558393813401324,-0.18560026039341798,1.0,10.0,0.0,0.0,-0.013674567296471717,-1.010750195967991,-0.0015307781299795267,1.434586731748328,1.3100326553957038,-13.9842356029175,-48.326946542089956,-3.3379893974564343,-2.592528961563053,-0.04678451432630902,3.797727439176938,-381.28556967444973,57417.8572819667,-1.152824724760101e7,2.8932859153832936e9,4.001303042254375,-428.0958353910523,64467.01325255406,-1.2943566527066642e7,3.2484726377135267e9,-718.2435414161232,108572.31408631192,-2.1798955293093123e7,5.4708939993735895e9,182808.74570379325,-3.67127542436945e7,9.21376152549093e9,-6.182887751248005e7,1.5517273363367146e10,2.6133240887296913e10
1.8829785054569066,-2.362877438996222,0.04134163659769883,3.265377978032168,3.2449692351820922,0.0002615586002080288,3.322719005902828,10.857455686199838,3.0470040575220896,9.827161543241601,4.98958087755273,9.142638394141068,4.0862567099606725e-9,0.005263411819983671,155.7026307230543,58.222323127968735,47.178990969462376,-3940.5071993722854,545978.9385820397,-1.0430980859304833e8,1038.5539893743262,49.01855697442605,-4219.864126692531,592225.4445031626,-1.1394402451895103e8,76.4569843657294,-6789.984114211529,964439.9317399152,-1.868040305652919e8,-10940.332118287319,1.5719148585157925e6,-3.064133953564105e8,2.5640371018826445e6,-5.028597805982724e8,-8.256473391740507e8,0.4545188133670111,0.7203993920352902,1.006394025581336,18580.788890037118,1083.2584311851904,-0.7588411838671382,-0.31114204738128776,0.009272671457088748,3.774993554277786,4.224601917548721,-0.7576244261102707,0.7780323715474556,0.7967677269350719,0.8148240174021416,0.8046704815326412,5.227991965987528e-9,0.7094845910654493,0.7509741669792249,0.2101903060554306,0.21019030468697356,0.04020370024925877,58.222323127968735,58.22232351353967,1038.5539893743262,2.0346221851042427e-7,0.6323069322539135,-0.1764186770351464,1.0,10.0,0.0,0.0,-0.012657695267778806,-0.9840211689848495,-0.0014186099593629037,1.3954019626450613,1.2601537717251106,-13.709041309850623,-46.91652483708449,-3.2590676068821276,-2.532071311123999,-0.04675562896263506,3.7718484854129266,-376.08950009040575,56246.856059774254,-1.121566458378332e7,2.795521172068281e9,3.9632379921494625,-420.9092735159609,62949.96151306633,-1.2552271576714229e7,3.1286529537534304e9,-703.9632009013919,105677.77911650288,-2.1072239636917002e7,5.252223852577095e9,177366.04113046796,-3.537518002476413e7,8.81715899308609e9,-5.938543410512902e7,1.4801778739609928e10,2.4848408964540276e10
1.9142004990321724,-2.3464322320742346,0.03931906442370152,3.2289171564980284,3.209612699740916,0.00024182383173921806,3.2842042127271145,10.612963214743353,3.014741553617811,9.620072360819997,4.970529842992858,9.09066596891533,3.7091502154870696e-9,0.005167382850414687,145.7892439269938,59.995465963674896,46.85675873852781,-3880.142164453311,533317.0842723495,-1.0109334590567578e8,1076.8955663837348,48.54915896764568,-4141.759757296208,576528.061784323,-1.1004688897948296e8,75.50869840620058,-6642.423600400146,935670.3839027707,-1.7978589676724297e8,-10667.05287950289,1.5197857743264935e6,-2.938698683334649e8,2.4704470677849324e6,-4.8058172156173766e8,-7.862911715697758e8,0.4601587976842059,0.7240556750628956,1.0062429297466657,17466.47220402649,1010.9509013617197,-0.7435752287374569,-0.3046275877859703,0.009020764508065549,3.7464571030036757,4.176980693029213,-0.7425634885742096,0.7645462500883533,0.7818600222132485,0.7982796301311639,0.7887629484966426,4.477539635935386e-9,0.695891315095914,0.7365794208611005,0.20252461176367317,0.20252461060953825,0.038334049968039026,59.995465963674896,59.99546631127241,1076.8955663837348,1.8327776871096779e-7,0.6070003118311487,-0.1667008789950279,1.0,10.0,0.0,0.0,-0.011581781569253427,-0.9549334737950769,-0.0013023668501700113,1.3527455112320639,1.206474189473332,-13.40680487998766,-45.38620459137162,-3.173138403411304,-2.465997933553038,-0.04672916729049756,3.7432933291638086,-370.39758287475286,54973.3929210793,-1.0878191171866896e7,2.6907356281886244e9,3.9206121427387046,-412.9869549473156,61294.380448625,-1.2128997030613188e7,3.0001062968809443e9,-688.1687701865299,102513.19908052174,-2.0285427368437886e7,5.017570565104319e9,171411.49279442528,-3.392681215946998e7,8.39170046094743e9,-5.6740803581708245e7,1.4034801186619152e10,2.347264472937088e10
1.9407649077918445,-2.332650095820691,0.03771310008047327,3.1992351166833055,3.1807954568487347,0.00022656525065579966,3.2528608339380307,10.415919009606858,2.988415244060713,9.452690549241284,4.954929671706569,9.047471308571405,3.4214755255554665e-9,0.005087347427301732,137.96899116285164,61.499230385967884,46.59399331686163,-3831.2506520501915,523134.92340751336,-9.852509640064204e7,1109.4488971973003,48.161570295652325,-4078.110557853125,563861.0048340815,-1.0692899936706112e8,74.72120944129955,-6521.766931231186,912409.7008831734,-1.7416546695191848e8,-10443.22740747081,1.4776020147974237e6,-2.838218137944084e8,2.394705800178481e6,-4.627411437976863e8,-7.547976903010403e8,0.46485180274872395,0.727075166189948,1.006119485804978,16590.162749316085,954.6555708410664,-0.7311308954737059,-0.2993515685557916,0.008813887624018147,3.7231695041729607,4.137602361111049,-0.7302640045321607,0.7535103202528214,0.7697206389619513,0.7848834164756066,0.775861713974858,3.936401952093664e-9,0.684848837468838,0.7248836052629218,0.19641303719842546,0.19641303619642322,0.036857497265155796,61.499230385967884,61.4992307048083,1109.4488971973003,1.6800353609657934e-7,0.586854646820191,-0.15908201979085868,1.0,10.0,0.0,0.0,-0.010739041723500518,-0.9315135735618697,-0.0012131014499145467,1.3183961824636679,1.1637292193293631,-13.16116333293813,-44.157096854441384,-3.1039122965941672,-2.4125682479621124,-0.046711643908019664,3.719990636716895,-365.7849281871339,53948.56705456813,-1.060849534539671e7,2.6075774446556034e9,3.8853033448505325,-406.5250116218764,59957.19449369081,-1.1790039387120785e7,2.8979853564355874e9,-675.2433674516498,99952.51253274045,-1.9654762549229622e7,4.831104071013036e9,166590.06548603956,-3.2765740632771317e7,8.053715063877873e9,-5.462178480527935e7,1.3425978480197853e10,2.2381805798064148e10
1.971667671336129,-2.316852555238476,0.03596620421997242,3.1661519566555048,3.1486409074603223,0.00021038726058465986,3.2179394779944324,10.198416835179824,2.959006062867813,9.267420450059795,4.937448206410364,8.998334694322658,3.1204838476122017e-9,0.004996158443476863,129.51973657184595,63.24267562190429,46.30069652852814,-3777.0323208801856,511920.5498672277,-9.571567007920252e7,1147.2109876671836,47.723451003569025,-4007.082230319496,549859.8934507626,-1.0351129036407554e8,73.82612982019963,-6386.670340566302,886649.1116367513,-1.6799828554725087e8,-10192.217650365712,1.4308457535971038e6,-2.7279353080738163e8,2.3107520569287767e6,-4.4316671927973545e8,-7.202708779105104e8,0.4701932695648572,0.7304874692988909,1.0059814860650835,15645.747898473881,894.5665463284635,-0.717251860744938,-0.29350120249093503,0.008581830846291409,3.6971585719808817,4.093027427666739,-0.7165255665101314,0.74115512468528,0.7561913739022401,0.7700307303251464,0.7615366605197544,3.4000352972403405e-9,0.6725680896262789,0.7118744647893689,0.18973675905201484,0.18973675819858662,0.03525920997724273,63.24267562190429,63.242675910865444,1147.2109876671836,1.5214477435196378e-7,0.5648839228933831,-0.15089298995853095,1.0,10.0,0.0,0.0,-0.009834597569015998,-0.9056943894406289,-0.0011190820111639536,1.280529031879181,1.1171161156431015,-12.887751056013148,-42.80473962404622,-3.02754425831193,-2.353406149238765,-0.04669626092599237,3.6939631069446,-360.6672363371234,52819.101856990455,-1.031324005053817e7,2.51714412329821e9,3.845265520912803,-399.3077575595041,58477.9300004586,-1.1418161258334436e7,2.7868060022819557e9,-660.7599381926211,97114.48407981383,-1.896218193273124e7,4.628034950132681e9,161243.0939801083,-3.1490540241215125e7,7.685749186090851e9,-5.229567981823489e7,1.276367147107053e10,2.1196518725986042e10
2.002593949373746,-2.301288958652316,0.03433753100531708,3.1344994818151144,3.117842891310077,0.00019570382520467728,3.1845435000924374,9.992424401631812,2.930802692110169,9.09145175532848,4.920632739266849,8.950285272051369,2.851162866581031e-9,0.004906945733259684,121.70171599344764,64.98082848461661,46.019712454335234,-3725.4403984506403,501325.38068811863,-9.308011341965824e7,1184.8568520307458,47.297892960201565,-3939.023768373358,536578.9978252628,-1.002976331437716e8,72.9516830993366,-6256.755692323825,862161.7380094441,-1.621927731689019e8,-9950.442907788163,1.3863622144052037e6,-2.624093809269331e8,2.23088190950885e6,-4.247431014870035e8,-6.878037315839409e8,0.47541617872531433,0.7337997312564577,1.0058490992851827,14773.76269188854,839.6414660626929,-0.7039724239341398,-0.2879348960764476,0.008358743557159067,3.6722230573889787,4.049665298035718,-0.7033622247436585,0.7292856314773616,0.7432526057997029,0.7558998468694696,0.7478875558877849,2.9466359386914976e-9,0.6608471420983039,0.699457113064274,0.18348228194990074,0.18348228122015428,0.03377625372795144,64.98082848461661,64.980828747036,1184.8568520307458,1.380682834705642e-7,0.5443408616647922,-0.1433510265908798,1.0,10.0,0.0,0.0,-0.009003443520482539,-0.8812808202701252,-0.001034342836612093,1.2447296629121771,1.073551054568664,-12.626480369002874,-41.52813786930728,-2.955277788713494,-2.297195567116179,-0.046685543641345556,3.6690120086304,-355.7952331852382,51751.308072945685,-1.0036039332227845e7,2.432828854598596e9,3.8062438785333477,-392.38619046328864,57073.54422916219,-1.106817263336423e7,2.6830133542967625e9,-646.8211328050421,94414.65371129668,-1.8309673312623546e7,4.438388873565169e9,156153.26086467772,-3.0289001256749198e7,7.342223050232832e9,-5.010526762487206e7,1.2145898296780891e10,2.0092373358019394e10
2.0336460639725695,-2.2859020009154203,0.03281202977148889,3.104085258212433,3.0882191423600776,0.00018230573355603976,3.152469611534494,9.7964385399259,2.903641311940505,8.923569055049459,4.904394603677094,8.903100258851461,2.6088898231478872e-9,0.004819404403776722,114.43639671315391,66.71914972855143,45.74942436477294,-3676.135650618722,491269.71295657207,-9.059585956742005e7,1222.480692993229,46.88275418793547,-3873.516465585775,523922.0997677139,-9.726106814178918e7,72.09386742054208,-6131.261456712074,838774.8694151347,-1.567008550028459e8,-9716.535111958077,1.3438432267093996e6,-2.5258392713112336e8,2.1545476717257467e6,-4.0731880155614686e8,-6.571280419924387e8,0.48054142818234324,0.7370274626381342,1.0057216115229648,13964.714573920503,789.1759471008849,-0.6912192043050466,-0.2826161015185915,0.008143748204876957,3.6482220073400073,4.00730105881441,-0.6907054402230068,0.7178407200336098,0.7308290107226109,0.7423968675500763,0.7348269392411938,2.560763690601512e-9,0.6496131111914448,0.6875549878360842,0.17759441730690345,0.17759441668088244,0.03239331526855685,66.71914972855143,66.71914996726184,1222.480692993229,1.255037047976222e-7,0.5250415574619578,-0.13636843947439758,1.0,10.0,0.0,0.0,-0.008236045143054118,-0.8580962053816166,-0.0009575491182167645,1.2107425499345723,1.0326536749465247,-12.375668351967573,-40.31729812359079,-2.886591525192925,-2.243553093950713,-0.04667884688722275,3.6449963209042604,-351.1373645827597,50737.286960028156,-9.774561285604518e6,2.353828767746166e9,3.7680484165750405,-385.71841124981336,55734.03496638372,-1.073718830928035e7,2.585627515816849e9,-633.3465484129508,91834.27327115965,-1.769192041070707e7,4.2603796086471252e9,151285.7641928054,-2.9151378072615117e7,7.019890867835163e9,-4.803274890454594e7,1.1566774730479387e10,1.9058720731775482e10
2.064909669997477,-2.270645791440389,0.03137771511931492,3.074756496061415,3.0596249570915557,0.00017002663291435253,3.1215562872587133,9.609263738632672,2.8773919311512506,8.76280647003795,4.888663505607779,8.85659905952876,2.389995216643229e-9,0.00473329719566868,107.66105653605787,68.46210689116973,45.488551418361496,-3628.848582659646,481690.12973297515,-8.824493769486654e7,1260.1550820931275,46.47631955453195,-3810.226505216237,511812.54899584607,-9.438011837832405e7,71.24948690505822,-6009.580980222348,816351.0297695966,-1.514842575528014e8,-9489.407877928354,1.303043955150968e6,-2.4324923109782785e8,2.0813152547337923e6,-3.907735233272108e8,-6.280311117309436e8,0.4855856260390461,0.7401829725859698,1.0055984556263966,13211.043740060017,742.6094873790377,-0.6789337003065077,-0.27751575255148797,0.007936132283664587,3.6250435857405066,3.9657618168090414,-0.678500422297792,0.7067718548165355,0.718860734796437,0.7294471772036216,0.7222853098783338,2.230520923221232e-9,0.6388081310255838,0.6761072808824665,0.17202926478896002,0.1720292642504631,0.031098215211433126,68.46210689116973,68.46210710860457,1260.1550820931275,1.1423713892849093e-7,0.5068393717913208,-0.12987543789734673,1.0,10.0,0.0,0.0,-0.0075247807030979445,-0.835999736522784,-0.0008876405431474607,1.1783635856698118,0.9941191293089107,-12.133973998243285,-39.1642633553974,-2.8210702121007154,-2.1921733501700382,-0.04667565856312593,3.6218041490254045,-346.6685450113064,49770.75014607499,-9.52694794311193e6,2.2795040688060856e9,3.7305260525245187,-379.27096985583404,54451.42770269785,-1.0422908406054463e7,2.4938675627675695e9,-620.2720711485617,89358.40957562253,-1.710468854424367e7,4.0925844053616276e9,146612.9433210481,-2.8069917983371653e7,6.716169504464289e9,-4.606398527210627e7,1.1021622073309414e10,1.8087100479636528e10
2.096458655386408,-2.2554827068989676,0.030024847437568697,3.0463893790345007,3.0319430799817466,0.00015873158716033005,3.0916725378414327,9.429929707369801,2.851949283050514,8.608380714764083,4.873382572083614,8.81063165312007,2.1915078543219204e-9,0.004648436076056989,101.32455807742454,70.21345589489457,45.236058425109505,-3583.360735469052,472535.1430993921,-8.601274586155532e7,1297.93652926712,46.07718549386548,-3748.8821480712245,500188.0254055788,-9.163732553007747e7,70.41593623092032,-5891.220988477162,794778.562294676,-1.4651189424846298e8,-9268.18138749868,1.2637660168236997e6,-2.3435019187743753e8,2.0108339564172416e6,-3.750098640045092e8,-6.003409968033501e8,0.49056226187013235,0.7432762378288816,1.0054791717621356,12506.606582793736,699.487018679802,-0.6670683064407716,-0.27261025779887305,0.007735305247807158,3.6025972381963878,3.9249052737390566,-0.6667024604418939,0.6960396956552393,0.7072992354700883,0.716990266186494,0.7102063029458181,1.9465660840421133e-9,0.6283853200308723,0.6650647050796942,0.16675119133534355,0.16675119087108023,0.029881070317598502,70.21345589489457,70.21345609316492,1297.93652926712,1.040959993503682e-7,0.4896149969807201,-0.12381535550607606,1.0,10.0,0.0,0.0,-0.00686343395851949,-0.8148768770168056,-0.0008237580692734298,1.14742638817443,0.9576981408996995,-11.900306392829613,-38.062568338407075,-2.7583763179694762,-2.1428080809115198,-0.04667556404424143,3.599344887115999,-342.3684229100126,48846.5889904601,-9.291688806877445e6,2.2093345844941654e9,3.6935505668457935,-373.01659320432657,53219.23296697452,-1.0123462152842313e7,2.4070985239640045e9,-607.5455108046631,86974.92540202104,-1.6544536296341306e7,3.9338472061781855e9,142112.3766115028,-2.703833070780851e7,6.428962166641164e9,-4.4187526029338434e7,1.0506646600170708e10,1.7170659052293785e10
2.128358446461039,-2.2403812733736763,0.02874537715775669,3.0188818471969667,3.0050768638610053,0.00014830930890366177,3.062710313591867,9.257635535966445,2.827226671094282,8.45964578010809,4.858505006254235,8.765070760431108,2.010981815731299e-9,0.004564669865830058,95.3844822734391,71.97643025987904,44.991094864791044,-3539.492027399025,463762.2422505651,-8.38872188801633e7,1335.8691667281814,45.684182309837645,-3689.258309161779,488996.992164809,-8.901825748341435e7,69.5910559370015,-5775.773561220262,773965.2570358855,-1.4175809350368252e8,-9052.131703790608,1.2258460587925573e6,-2.2584138707954496e8,1.9428160243834266e6,-3.599476900461097e8,-5.739165040926039e8,0.49548249573033826,0.7463154889874822,1.0053633807253604,11846.325261666783,659.4328163204054,-0.655583617473356,-0.2678801422927985,0.007540769257014543,3.5808083956133685,3.88461202059308,-0.6552744408548807,0.6856118070655451,0.6961044686312974,0.704976225658713,0.6985434247188201,1.7014494927560758e-9,0.6183060523667893,0.6543866308447227,0.16173078328900373,0.1617307828879759,0.028733725313472548,71.97643025987904,71.97643044083159,1335.8691667281814,9.493873666099367e-8,0.473269714741936,-0.11814140889061106,1.0,10.0,0.0,0.0,-0.006246849434112257,-0.7946328686605133,-0.0007651941881927006,1.1177930142145898,0.9231834440320155,-11.673762598916397,-37.00687063334911,-2.6982308044539973,-2.0952520015037805,-0.04667822199093214,3.577543920344425,-338.2202065709859,47960.582792604066,-9.067535081052784e6,2.142890270957563e9,3.6570158237835795,-366.9326489467264,52032.078820340226,-9.83730197673707e6,2.324795405038494e9,-595.123652797484,84673.78978385072,-1.6008620085466048e7,3.783212978365861e9,137765.59438165117,-2.6051428886551563e7,6.156538787442381e9,-4.23939485956974e7,1.0018722078659431e10,1.6303754955026028e10
2.16066832296426,-2.2253146909351926,0.027532555201125776,2.992148549140967,2.978945486680925,0.00013866671120991322,3.0345791902651693,9.09171058713306,2.803151666525335,8.316061211702985,4.843991750235047,8.71980637989215,1.846375146292614e-9,0.004481875631663846,89.80511875401251,73.75387288218494,44.75295227394598,-3497.0918966140116,455335.8258838798,-8.185824504037866e7,1373.9872587136829,45.2963200582053,-3631.1657773402094,478196.2127510413,-8.65108128971713e7,68.77303208060776,-5662.896570731105,753833.8927329407,-1.3720135744351113e8,-8840.655429536133,1.1891477704926557e6,-2.1768486045449495e8,1.8770223663269912e6,-3.455201980040162e8,-5.486401841300168e8,0.5003557082137533,0.7493076198197602,1.0052507652713247,11225.942033816022,622.1322062863459,-0.6444465409960951,-0.2633090964571411,0.007352098595488651,3.559614771509926,3.844780164414854,-0.6441851068262228,0.6754610568354199,0.685242920826609,0.6933632946604436,0.6872577679708739,1.4891518190368146e-9,0.6085380491902451,0.644039082848446,0.15694341150372956,0.1569434111567685,0.027649354638523693,73.75387288218494,73.75387304744642,1373.9872587136829,8.664763849121845e-8,0.4577206683864449,-0.11281442398262084,1.0,10.0,0.0,0.0,-0.005670690297829018,-0.7751881817437252,-0.0007113580270619239,1.089347446564842,0.8904002526986614,-11.453584218722801,-35.99269212959359,-2.640399653720511,-2.0493328874071546,-0.04668334737365627,3.556338921196398,-334.20984240140837,47109.19438341034,-8.853439545148328e6,2.0798105281842685e9,3.6208310463007,-361.00007149953865,50885.4535625993,-9.563129278984368e6,2.2465179588409843e9,-582.9702004152405,82446.59548395651,-1.5494557252612866e7,3.6398816696823378e9,133557.1788811264,-2.5104876272207335e7,5.897452161611492e9,-4.0675396506655626e7,9.555237277160564e9,1.5481681898575619e10
2.193443096706941,-2.210259774045728,0.026380652185183356,2.966117208758278,2.953480509027439,0.00012972498006718039,3.0072025429901927,8.931586322015697,2.7796630133210516,8.177169266122014,4.829809804332767,8.674741863392192,1.6959624668849857e-9,0.004399952515395628,84.55601723169299,75.5483308188356,44.52103360964985,-3456.0329244722575,447225.7125638832,-7.99172456505083e7,1412.3169525250064,44.9127497891792,-3574.443464640802,467748.963228928,-8.410472006664062e7,67.96032478305064,-5552.299641452485,734319.0294505132,-1.328234677655181e8,-8633.244371786459,1.15355613994253e6,-2.0984852850129503e8,1.813252275222408e6,-3.316710773556592e8,-5.244132826328144e8,0.5051898955392837,0.7522584813695118,1.005141056674673,10641.842188757097,587.3183816242823,-0.6336289371414903,-0.2588832910889336,0.0071689247449071136,3.538963698134422,3.805321473678718,-0.6334078040310336,0.6655644634961558,0.6746861925357521,0.6821160937608197,0.6763163669204647,1.3047548037520982e-9,0.5990540047860436,0.6339932979210304,0.1523681974168167,0.15236819711622998,0.026622175446423358,75.5483308188356,75.5483309698476,1412.3169525250064,7.91236457598721e-8,0.44289745306308886,-0.10780119661599677,1.0,10.0,0.0,0.0,-0.005131263522890483,-0.7564752349997532,-0.0006617501841143199,1.0619908949855728,0.8591993696244788,-11.23912614379698,-35.016232868951185,-2.5846841586689964,-2.0049044362714965,-0.04669069923976413,3.53567718480189,-330.3254231969931,46289.42282789077,-8.648513203208476e6,2.0197892804925303e9,3.5849174281383522,-355.20258970708613,49775.52045430573,-9.299840940777104e6,2.171892492520686e9,-571.0542977966187,80286.21182607123,-1.5000327427721728e7,3.5031750130063696e9,129474.11708873101,-2.4195006360990703e7,5.650477488044513e9,-3.902524662768398e7,9.11398602387232e9,1.4700469151085018e10
2.22673435421422,-2.1951961765363737,0.0252847516351228,2.940725956315087,2.9286233457075452,0.00012141667998773676,2.9805147348477723,8.776775573250692,2.7567083563975143,8.042578115489741,4.815930994152886,8.629791046807984,1.5582706014894709e-9,0.004318817229596934,79.61092051019719,77.36212469242115,44.29483078267805,-3416.2061499148776,439406.0448087929,-7.805686544171688e7,1450.8775054838657,44.532735302740136,-3518.9527229525893,457623.7183666359,-8.17911681167851e7,67.15161658789805,-5443.733879553454,715364.65387368,-1.2860882803605737e8,-8429.46703959939,1.1189732395180184e6,-2.023050086584661e8,1.7513358904629608e6,-3.183524236615187e8,-5.0115202529784846e8,0.509991958693318,0.7551730975380384,1.0050340248564096,10090.92362759396,554.7626903656243,-0.623106618219729,-0.2545908736405301,0.006990925350473375,3.5188101711152053,3.7661585628244287,-0.622919557269558,0.6559023501576896,0.6644099572524163,0.6712043265358854,0.6656909880757401,1.1442010560461267e-9,0.5898305772836975,0.6242246655095205,0.14798725197594553,0.14798725171524388,0.02564723626460551,77.36212469242115,77.3621248304678,1450.8775054838657,7.228253644106314e-8,0.428739603413543,-0.10307328431158702,1.0,10.0,0.0,0.0,-0.004625390850684198,-0.7384359810256467,-0.0006159441766601425,1.0356383341325186,0.8294520966494302,-11.02983361849811,-34.07423410458577,-2.53091377720885,-1.9618410196042073,-0.04670007169291708,3.5155136729749383,-326.5567532087035,45498.695039974846,-8.45199335807125e6,1.962563982339522e9,3.5492056612413303,-349.52616036347365,48698.981532065576,-9.04648995016859e6,2.1005984653572965e9,-559.3494495320178,78186.52982415403,-1.4524199974174058e7,3.372512078811801e9,125505.32588585626,-2.331868900767645e7,5.414567846672575e9,-3.743786436330539e7,8.693086226190882e9,1.3956734420286592e10
2.26059140439359,-2.1801058111429192,0.024240594432897947,2.915921324499054,2.904323367485906,0.00011368357646110312,2.9544590052700292,8.626856964585336,2.7342425372980608,7.911949229254592,4.8023310461504884,8.584876106684598,1.4320301786862242e-9,0.004238400692470015,74.94696185966406,79.19740084893998,44.073907824787526,-3377.517551448994,431854.46539059305,-7.627073970870033e7,1489.6821530315958,44.15563215850113,-3464.5730881021323,447793.165338742,-7.956252978722867e7,66.34577449722605,-5336.984205133528,696922.4140118036,-1.2454396962099704e8,-8228.954856261118,1.0853150686658474e6,-1.950307392090308e8,1.6911285485094124e6,-3.055231707551704e8,-4.787848245568487e8,0.5147679199756663,0.7580558266692329,1.0049294709688683,9570.498763841046,524.2673307131545,-0.6128585965189105,-0.2504215896676123,0.00681781586870192,3.4991153824674877,3.7272227931396484,-0.6127003756712779,0.6464577092594826,0.6543931796620017,0.6606018040030348,0.6553572218877246,1.0041153525717258e-9,0.5808476308970938,0.6147119320266683,0.14378510338556735,0.1437851031592504,0.02472025806517808,79.19740084893998,79.19740097517031,1489.6821530315958,6.605205826248396e-8,0.4151947026759515,-0.09860609707066424,1.0,10.0,0.0,0.0,-0.004150311539571534,-0.7210200899674027,-0.0005735724800360652,1.0102158968838308,0.8010463943549153,-10.82522504433813,-33.16387541377135,-2.4789407586672185,-1.9200337398322755,-0.04671128710789754,3.495809546737554,-322.8950214546504,44734.784298764724,-8.26321959361607e6,1.9079073437348795e9,3.513634094179058,-343.95854384936945,47652.97536237902,-8.802255802824758e6,2.0323584057883084e9,-547.8327140517595,76142.27111189505,-1.4064679481821401e7,3.2473908882362957e9,121641.29634164448,-2.2473230242871307e7,5.188820713692248e9,-3.590841973595176e7,8.290918948913931e9,1.3247573113990383e10
2.2950620202871836,-2.1649724063163505,0.02324445970302919,2.8916567162474407,2.8805364498272312,0.00010647496862832505,2.928985855049222,8.481462986684928,2.712226292445805,7.784987722315501,4.788988881919073,8.539925933056097,1.3161385994652328e-9,0.004158645466747916,70.5440504591433,81.0561714042935,43.857888056066564,-3339.885358396141,424551.48710652575,-7.455331602323498e7,1528.7387219217767,43.780871850291504,-3411.1990384567175,438233.45031550666,-7.741214936137125e7,65.5418217597613,-5231.8635345801495,678950.2729113414,-1.2061717399273957e8,-8031.391720650794,1.0525091476433834e6,-1.880053065891831e8,1.632506475056056e6,-2.9314789178052795e8,-4.572501411607759e8,0.5195230882401575,0.7609104849205935,1.0048272217242358,9078.219415967227,495.6597590064039,-0.6028665082751938,-0.24636649315407164,0.00664934312397931,3.4798456000842393,3.688452683048555,-0.6027327201212193,0.637215716859534,0.6446175176569846,0.6502856983417623,0.6452937879294137,8.816694155165612e-10,0.5720876566771689,0.6054365924814396,0.13974825908014593,0.139748258883532,0.023837512612920532,81.0561714042935,81.0561715197396,1528.7387219217767,6.036973638850564e-8,0.4022169338698022,-0.09437820096248888,1.0,10.0,0.0,0.0,-0.0037036077581562446,-0.7041835584067395,-0.0005343158353926523,0.9856588759908392,0.7738839319293558,-10.62487886359226,-32.28269602013823,-2.4286360294702303,-1.8793874148556484,-0.04672419093815759,3.4765310454212335,-319.3325519037545,43995.74788467537,-8.081615381274078e6,1.8556209908686962e9,3.478147339402753,-338.48898076987325,46634.99892407871,-8.566421854922332e6,1.9669301904326735e9,-536.4840916458832,74148.84223157095,-1.36204640973097e7,3.127374338727527e9,117873.82264010946,-2.1656295698434208e7,4.972452329840036e9,-3.443274672341414e7,7.9060817587150135e9,1.2570473465512373e10
2.3301930281416485,-2.1497811647118277,0.022293072328885465,2.867891218724902,2.857223849710214,9.974639390875558e-5,2.904051795777606,8.340270751009337,2.6906252469853675,7.661434876791815,4.775886073328319,8.494874886009164,1.209631280284127e-9,0.004079503792532125,66.38439420461533,82.94034526910627,43.64644419252416,-3303.23797038962,417480.00426761084,-7.289971588062608e7,1568.0500507698414,43.40794981219934,-3358.73749996386,428923.595863654,-7.533417829135586e7,64.73891692521794,-5128.20832599143,661411.4698222762,-1.1681818024979965e8,-7836.506034689288,1.0204926620463524e6,-1.8121092449542823e8,1.575363459830333e6,-2.8119586997318655e8,-4.3649482419195324e8,0.5242621862400585,0.7637404414931375,1.004727125004437,8612.018483081445,468.7883467094231,-0.5931141671593574,-0.24241772200494976,0.0064852802839491155,3.4609713017673736,3.649792696090305,-0.5930010901235548,0.6281633568602965,0.63506685930778,0.6402359646801622,0.6354819966482897,7.744780715988126e-10,0.5635353242097915,0.5963824194955419,0.1358648658332162,0.13586486566230596,0.02299572803667812,82.94034526910627,82.94034537469848,1568.0500507698414,5.518117211996045e-8,0.3897659543663346,-0.09037077705215266,1.0,10.0,0.0,0.0,-0.0032831465262813564,-0.6878876298258294,-0.0004978949400343412,0.9619101718523156,0.7478777896113131,-10.428423440072223,-31.428533848331405,-2.379886001511148,-1.8398182428699195,-0.046738647678948364,3.4576486203806294,-315.86261004815833,43279.87872390353,-7.906673803087417e6,1.8055305419516146e9,3.44269521370726,-333.10794292868457,45642.84719426776,-8.338357767787951e6,1.904101050894747e9,-525.2860559341743,72202.22221866227,-1.3190413257205307e7,3.01207928410011e9,114195.79309885898,-2.086585131629791e7,4.764777810502677e9,-3.300723423727668e7,7.537352493345755e9,1.192325054681316e10
2.3660308041975373,-2.134518488556963,0.021383529664469592,2.844588660477891,2.8343513124834105,9.345860427360232e-5,2.8796183554107904,8.202994649182756,2.6694091156200725,7.541062205243522,4.763006409633724,8.449661814535732,1.1116589596955473e-9,0.004000936015653093,62.452121948558464,84.85175354990699,43.439290518381945,-3267.512307418612,410624.90529311146,-7.130562502194056e7,1607.6142874582033,43.03641608555752,-3307.105876863916,419845.0399061162,-7.332344503174046e7,63.93633790861744,-5025.875080833014,644273.6997427704,-1.1313795369726136e8,-7644.064453910528,989210.9977897764,-1.7463202167224032e8,1.5196082266409004e6,-2.6964036241842854e8,-4.1647279317598355e8,0.5289894525351974,0.7665486945910779,1.0046290463649792,8170.06378889092,443.5189471211067,-0.5835872083812533,-0.23856831962658506,0.00632542280185143,3.4424664874552615,3.6111922897141087,-0.5834916938843191,0.6192891216568785,0.6257269545078474,0.6304348817846822,0.6259053216458847,6.805183924803921e-10,0.5551771255609342,0.5875350890581951,0.1321244403873689,0.13212444023873493,0.022192014093275172,84.85175354990699,84.85175364648634,1607.6142874582033,5.043870181185148e-8,0.377806003194727,-0.0865671931620229,1.0,10.0,0.0,0.0,-0.0028870336922345893,-0.6720979369374848,-0.00046406388180320903,0.9389190579564912,0.7229506312233496,-10.235529055921376,-30.59947724947682,-2.3325900371707533,-1.8012519495913355,-0.04675453769301921,3.439136246954199,-312.4792493434268,42585.66701804176,-7.737946228737778e6,1.7574817041452732e9,3.4072319083245888,-327.80693657026694,44674.56532039947,-8.117505601736775e6,1.8436828265197163e9,-514.2231858301141,70298.87381542825,-1.277352215433739e7,2.9011678886422443e9,110601.0251720622,-2.010011642386636e7,4.565195394223625e9,-3.1628739725351118e7,7.183660543558525e9,1.1303993894947319e10
2.4026216740884934,-2.119171768192193,0.020513243525018626,2.821716872037819,2.811888371890427,8.757675285607475e-5,2.8556512980765305,8.069380568840684,2.648551077844054,7.42366678081238,4.750335560228543,8.404229314183455,1.0214696590730607e-9,0.0039229093808064094,58.73298424161185,86.79216915212146,43.23617679904716,-3232.652515962259,403972.7675943492,-6.976720679223241e7,1647.4250587012157,42.66586833692807,-3256.2305250148283,410981.27441642934,-7.137535245582983e7,63.13347057821081,-4924.737658013741,627508.4727966388,-1.0956850372388047e8,-7453.867105413027,958616.5976890217,-1.682549173821498e8,1.4651623747978525e6,-2.5845801918627694e8,-3.9714399487038e8,0.5337087202267539,0.7693379304663015,1.0045328662979123,7750.721491213113,419.7321701717584,-0.5742728094835173,-0.2348120946116109,0.0061695852340736546,3.42430814195508,3.5726051958229377,-0.5741921895385562,0.6105827781026466,0.6165851261149657,0.6208666909147493,0.6165490636114583,5.98066074963406e-10,0.547001096026485,0.5788818868985225,0.12851765653380592,0.12851765640450266,0.021423802987300625,86.79216915212146,86.79216924045035,1647.4250587012157,4.610033112296091e-8,0.36630519446676324,-0.0829526640790061,1.0,10.0,0.0,0.0,-0.002513577350631162,-0.6567838252297297,-0.00043260491819499373,0.9166402063318212,0.6990332541239361,-10.045901674976887,-29.793827013217232,-2.2866584510275803,-1.7636223332088121,-0.04677175467305804,3.4209708869765354,-309.1771906785342,41911.770015530026,-7.575033369755917e6,1.7113371832886186e9,3.3717153645181064,-322.57834977183796,43728.41114474303,-7.903368858317316e6,1.7855082105932186e9,-503.28188315564876,68435.67418900417,-1.2368901650758296e7,2.79434079446229e9,107084.13674539067,-1.9357526802654937e7,4.373173986874659e9,-3.029452101062024e7,6.844064105408142e9,1.0711025929999975e10
2.440012264803708,-2.103729207702617,0.019679893113527244,2.799247084044978,2.7898077801186427,8.20697358282322e-5,2.8321199887960207,7.93920119144175,2.628027270211326,7.309067441591255,4.737860800756011,8.358523137501946,9.383941085104663e-10,0.0038453970442366035,55.2141107946512,88.76332334303713,43.03688336979488,-3198.608919828525,397511.60999833624,-6.828103184287119e7,1687.4715691379668,42.295946427914686,-3206.0455259926275,402317.5534569096,-6.948579478673686e7,62.32980027522749,-4824.685134848972,611090.5980465709,-1.0610273647680652e8,-7265.743783657295,928668.0394970947,-1.6206755863856024e8,1.4119587121889312e6,-2.476284117268565e8,-3.784735530370547e8,0.5384234814948513,0.7721105716465356,1.0044384779996578,7352.526432805914,397.3211766797,-0.5651594624183616,-0.2311435065496264,0.006017598606493743,3.4064757986143377,3.533988852489857,-0.5650914734787678,0.60203517657476,0.6076300346270522,0.6115173020609402,0.6074000768548886,5.256447744358853e-10,0.5389965870984268,0.5704114696080247,0.1250361723291554,0.125036172216645,0.020688801420631533,88.76332334303713,88.76332342380825,1687.4715691379668,4.212887500234424e-8,0.3552349434768573,-0.07951397620080447,1.0,10.0,0.0,0.0,-0.002161258149742475,-0.6419178026094485,-0.00040332425329615726,0.8950328937714932,0.6760634081409311,-9.859277913131223,-29.010065597629897,-2.242010884653788,-1.7268700836641764,-0.046790203599088254,3.403132052260321,-305.9517244803071,41256.98746378931,-7.4175780172838885e6,1.6669741764098628e9,3.336106782706734,-317.41532973097475,42802.8249095557,-7.695503604663907e6,1.7294277079680882e9,-492.4501477262164,66609.85911727208,-1.1975762028724974e7,2.691331586308359e9,103640.44237478354,-1.863670478486552e7,4.188243062746891e9,-2.9002180935663454e7,6.517731701715597e9,1.0142868093733246e10
2.4782498228458625,-2.088179679106686,0.018881386475347015,2.77715343252165,2.7680850391626004,7.690965504104515e-5,2.8089968711603177,7.812252133678686,2.6078163698249988,7.197101676564377,4.7255707887563245,8.312491726165163,8.61833863717858e-10,0.003768377256986171,51.88381219388037,90.76692003152493,42.84121714691175,-3165.337162292862,391230.69010735565,-6.684402058868942e7,1727.7386450726042,41.9263282209967,-3156.4916973035747,393840.6554470835,-6.765108976445533e7,61.52490566801039,-4725.620096825291,594997.764506292,-1.0273433467882992e8,-7079.550908153134,899329.2862982221,-1.56059305510864e8,1.359939891677987e6,-2.3713364608194822e8,-3.604310676663534e8,0.5431369411333717,0.7748688167606084,1.004345785532955,6974.157899667178,376.18987681584076,-0.5562367857266304,-0.22755757221924666,0.005869308216313752,3.388951181882819,3.4953039555266017,-0.556179505573767,0.5936380936905444,0.5988514846325672,0.6023740527231358,0.5984465446587358,4.619853825662075e-10,0.5311540801478861,0.5621136684627733,0.12167248859193586,0.12167248849402715,0.019984951390534047,90.76692003152493,90.76692010536895,1727.7386450726042,3.849125725290006e-8,0.344569496301142,-0.07623926236108323,1.0,10.0,0.0,0.0,-0.0018287049742166392,-0.6274750874962673,-0.00037604859050178395,0.8740603493551902,0.6539848249062084,-9.675420953564632,-28.246831993529675,-2.198574972592815,-1.6909418162712793,-0.04680979908029538,3.3856014469940554,-302.79863050180256,40620.24149758287,-7.265259093883585e6,1.6242823188333368e9,3.3003702376656094,-312.3116835175301,41896.40457932301,-7.49351122393248e6,1.675307147711591e9,-481.7173974957649,64818.97769776782,-1.1593399736257259e7,2.591902267882121e9,100265.86893816246,-1.793643482063248e7,4.009984400458051e9,-2.7749621946319025e7,6.203927021652287e9,9.598212981341433e9
2.5173824863794554,-2.0725126077302316,0.01811582910751629,2.755412560935569,2.746698024189466,7.207137830422632e-5,2.7862570469718224,7.688348824217401,2.5878992610651816,7.087623110971443,4.7134553854243455,8.266085868565147,7.912515742108047e-10,0.0036918327259866162,48.73141828487228,92.80464715801426,42.64900848193758,-3132.797518079976,385120.340620676,-6.5453396517641924e7,1768.206711102341,41.556726599505446,-3107.5158183638378,385538.69306842756,-6.586792385398088e7,60.718454956280105,-4627.457323755712,579210.2079072755,-9.945766070488939e7,-6895.169185650514,870569.0886974374,-1.5022075753015062e8,1.3090573131908174e6,-2.2695804830289173e8,-3.429900407991221e8,0.5478520587666333,0.7776146721943641,1.0042547023516915,6614.419839728154,356.25145765268076,-0.5474953733896787,-0.22404978984868296,0.005724571864877475,3.3717179220932616,3.4565141289326764,-0.5474471685620359,0.5853841062913834,0.5902402691207357,0.5934255131942421,0.589677798110266,4.0599305229247787e-10,0.5234650365817988,0.5539793315424126,0.11841983388277572,0.11841983379757301,0.019310398258438777,92.80464715801426,92.80464722550646,1768.206711102341,3.5157937040803165e-8,0.3342855468261169,-0.07311781790732637,1.0,10.0,0.0,0.0,-0.0015146750428885222,-0.6134332425862326,-0.0003506223090242915,0.8536892251668338,0.6327464255336264,-9.494117314142146,-27.50290145887559,-2.1562852620928785,-1.655789294709928,-0.04683046398662384,3.3683626823826325,-299.71411334131164,40000.560382680764,-7.117786825916231e6,1.5831620130243127e9,3.2644724000854386,-307.261800367757,41007.886114587105,-7.2970325614812095e6,1.6230256631039433e9,-471.0743305375617,63060.856370934445,-1.1221186705624802e7,2.4958395894859514e9,96956.88842120199,-1.7255643731936876e7,3.838025359003166e9,-2.653500914713137e7,5.901996534867188e9,9.075901464065928e9
2.5574595446259996,-2.0567178731635125,0.017381497721545756,2.734003285425623,2.7256266665172473,6.753217346977942e-5,2.7638779225201646,7.567323884118952,2.5682587559583716,6.980499397151959,4.7015055065906965,8.219258434191364,7.261628993839246e-10,0.003615750069708669,45.747143412865654,94.8781869760521,42.460108570836404,-3100.954319865876,379171.8326667639,-6.4106647202173084e7,1808.8517368934222,41.18688726523007,-3059.0699994677652,377400.9558705559,-6.413330665958925e7,59.91020351773503,-4530.122733019243,563710.435667681,-9.626767598434478e7,-6712.501716418796,842360.4886534616,-1.4454360876821607e8,1.2592702013462326e6,-2.1708789998752195e8,-3.261273900059653e8,0.5525715848936852,0.7803499789253273,1.0041651500566424,6272.224365656525,337.42715712770496,-0.5389266672765014,-0.2206160754764367,0.005583258342835788,3.354761316958542,3.4175856696639775,-0.5388861490907272,0.5772664850680506,0.5817880383954581,0.5846613230355271,0.5810841638555883,3.567202432646377e-10,0.5159217720590465,0.5460001910762101,0.11527206832959896,0.11527206825545955,0.018663464124155017,94.8781869760521,94.87818703771802,1808.8517368934222,3.210243315553267e-8,0.3243619162779305,-0.07013994731319159,1.0,10.0,0.0,0.0,-0.0012180372868011778,-0.5997718674857387,-0.0003269051155369429,0.8338891515929799,0.6123016558074443,-9.315174183052758,-26.777168643496914,-2.1150823068658355,-1.6213687822716731,-0.046852128319465704,3.3514010380198958,-296.69474850801066,39397.06492187307,-6.9748987087315805e6,1.5435230329079144e9,3.2283823243371774,-302.2605881633301,40136.12713142164,-7.105743053350141e6,1.572474008039351e9,-460.51281399225866,61333.569241929246,-1.0858561472471623e7,2.402951986944235e9,93710.46213285392,-1.6593384226439029e7,3.6720332571159077e9,-2.5356739220217705e7,5.611359090877319e9,8.574903386039812e9
2.592601336995721,-2.0430705246734426,0.01677572755301693,2.7159017374303196,2.7078028470675526,6.386376934686288e-5,2.744967256102019,7.465763326912693,2.551632410412406,6.890462042236927,4.691388297460009,8.178750763042952,6.744118877694728e-10,0.003550896389873158,43.316151870565804,96.68528774922514,42.300728847801224,-3074.1900633024447,374195.91392183746,-6.298547708767235e7,1843.809634620372,40.86952318265672,-3017.934143536665,370549.11369437136,-6.268307562369821e7,59.215861107081935,-4447.303666475276,550642.2135301136,-9.359897261112213e7,-6557.235893445582,818603.1321730068,-1.3980036108462226e8,1.2174417072510624e6,-2.0886175999077806e8,-3.121187383498513e8,0.5566223542265064,0.7826874215532582,1.0040895552141194,5992.12110394187,322.12424589122685,-0.5317135805890678,-0.21772901639314907,0.005464764455113166,3.340437216134198,3.3840843619403556,-0.531678704097871,0.5704124051771893,0.5746640294852742,0.5772887199743574,0.5738508732316276,3.192082162078314e-10,0.5095668715505486,0.5392787536580437,0.11265321774317698,0.11265321767737829,0.01812977323756951,96.68528774922514,96.68528780628137,1843.809634620372,2.9686429942484895e-8,0.3161280440174441,-0.06769505740706544,1.0,10.0,0.0,0.0,-0.0009768335381769027,-0.5883507852941336,-0.00030783985261609504,0.8173510651715048,0.5953768576114794,-9.163540580230366,-26.168835434980583,-2.0805892554398104,-1.5924178657800176,-0.04687144468524185,3.3370729753572483,-294.1562215220332,38892.05882347675,-6.855890372882554e6,1.5106634141356254e9,3.1972731547966387,-298.0090570088548,39401.45794073893,-6.945687185454022e6,1.5304455170619159e9,-451.5196230803582,59876.28320813498,-1.0554988872077744e7,2.325729988769775e9,90975.62134033581,-1.6039847159806207e7,3.5342772266595874e9,-2.437465507368801e7,5.370835833457012e9,8.161742080935928e9
2.6345679426754653,-2.0270130736291017,0.016095311365579585,2.6950583790906775,2.687270426712559,5.982663169089179e-5,2.723204744023946,7.3496897611199845,2.5324656487538153,6.78740131765148,4.679724831490625,8.131021746345533,6.183943235549776e-10,0.0034756475642273633,40.620701796929474,98.82981601773811,42.11764179716969,-3043.5575922872827,368527.5579523072,-6.171431459778371e7,1884.703955826686,40.498674250569266,-2970.361867848287,362691.4510933717,-6.1031637873472355e7,58.403911060555544,-4351.345337020108,535637.3446363739,-9.055839114442943e7,-6377.565450777382,791360.4154540757,-1.344041678727103e8,1.169604451777864e6,-1.9952825730006972e8,-2.9627896356333697e8,0.5613567700360954,0.7854075464413696,1.0040026616506796,5679.932109685764,305.1834093067865,-0.5234453766503835,-0.21442323485573528,0.005329491919808252,3.3239602973653417,3.344817444451815,-0.5234161355145781,0.5625321958407711,0.566487392227409,0.5688425083657942,0.5655596722618086,2.8031400283336524e-10,0.5022764486444572,0.531568475107359,0.10968578932970802,0.10968578927247463,0.01753019369392197,98.82981601773811,98.82981606982874,1884.703955826686,2.7085454313408113e-8,0.3068235708273414,-0.06496102849590367,1.0,10.0,0.0,0.0,-0.0007098198823990722,-0.5753477938548199,-0.0002869688648386524,0.7985396122624067,0.5762956587703654,-8.988531645688127,-25.474317232967362,-2.0412643068619603,-1.5592539677650725,-0.04689479990336352,3.3205918369581537,-291.24985532214936,38316.5603139031,-6.720898784949426e6,1.4735633877697396e9,3.160751539364015,-293.0862928165791,38558.15452618449,-6.763275449342084e6,1.482850590159759e9,-441.0916281825673,58201.89863679427,-1.0208877759692388e7,2.2382944804864693e9,87838.79141213323,-1.5409864667836348e7,3.378601412169905e9,-2.3260310302489817e7,5.099841091600688e9,7.69796721820495e9
2.6776282217894347,-2.0108008627373426,0.015441959594724875,2.6744957619541223,2.6670054756153583,5.6034311664762065e-5,2.7017486432977846,7.236093014064265,2.5135350959095932,6.686380088969472,4.668205744105529,8.082746561671499,5.667227732906e-10,0.0034008402375857545,38.06935575178613,101.01500744957772,41.9375362503011,-3013.5381365508997,363000.3400901342,-6.048103568060341e7,1925.681149764171,40.127031564186765,-2923.208154770145,354972.8418178479,-5.942167466930307e7,57.58993808064949,-4256.05832224423,520880.9647151247,-8.75928545724314e7,-6199.443750752494,764612.5629134753,-1.2915067671453111e8,1.1227828682927021e6,-1.9046993720617223e8,-2.8096698463130754e8,0.5661025473542541,0.788121654934513,1.00391711131187,5382.659470212552,289.16754594527237,-0.5153292200178636,-0.2111817166652062,0.005197317336868198,3.307725601656646,3.305328947765556,-0.5153047405071356,0.554772218517963,0.5584497057168224,0.5605558108425993,0.5574203831887197,2.460611863356012e-10,0.4951136935585217,0.5239937312495151,0.106808523893727,0.10680852384395957,0.01695422941326443,101.01500744957772,101.01500749711164,1925.681149764171,2.4700209552560266e-8,0.29782841221179357,-0.06234737177687853,1.0,10.0,0.0,0.0,-0.0004574671095101497,-0.5626760872824433,-0.0002674743428439138,0.7802257761882987,0.5578953958547206,-8.815428659811023,-24.79538151026417,-2.0028831146567634,-1.5267174941351283,-0.04691898603343096,3.3043533400663705,-288.4005332476912,37755.152165666645,-6.5898638288401775e6,1.4377289109339848e9,3.1239613186622703,-288.20009964876266,37728.907426336744,-6.585282944180923e6,1.4367258307233417e9,-430.72769822793947,56554.01283933554,-9.871056783280497e6,2.1535851699068384e9,84758.15271804025,-1.4796287451325934e7,3.228123307187463e9,-2.217878619890792e7,4.838805116187899e9,7.253136999835152e9
2.715449831432481,-1.9967746501232624,0.014902542685652397,2.6570826717228173,2.649837561281502,5.296648813243696e-5,2.6835893584806874,7.140605514837887,2.4974880820199923,6.601343500767945,4.658442600596762,8.040902533391437,5.256377584019389e-10,0.003337069572711187,35.99165160242397,102.92170828991206,41.78546860827289,-2988.276997899326,358370.48357916594,-5.9452757716441914e7,1960.8385455731586,39.80774503876254,-2883.100109822828,348462.09710851114,-5.807316092834807e7,56.89070442334451,-4174.889550035941,508422.41804678104,-8.510821379859939e7,-6047.983541062109,742069.2694853079,-1.247574128942133e8,1.083445541821803e6,-1.829186007454215e8,-2.6825237319626793e8,0.5701810580247009,0.7904442950563746,1.003844809498666,5139.132363746712,276.1333251263753,-0.5084888609045843,-0.20845221668454555,0.005086415228354768,3.293995458725222,3.271286599176708,-0.5084678672913954,0.5482128819120371,0.5516663522026721,0.5535743129164857,0.5505595486058376,2.199723794602296e-10,0.48907182511663705,0.5176045999523085,0.10441075153346865,0.10441075148933392,0.016478448258500655,102.92170828991206,102.9217083338401,1960.8385455731586,2.2813821937929003e-8,0.29035296228024376,-0.060197703557870366,1.0,10.0,0.0,0.0,-0.0002522159884855179,-0.5520671934123156,-0.00025178655425862586,0.7649076342899505,0.5426401699599882,-8.66847280906044,-24.225263737710236,-1.9707038970842974,-1.4993051514128872,-0.046940340260957246,3.290620260515645,-286.00187196872895,37284.69396489927,-6.480557156226762e6,1.4079726786952343e9,3.092195815706707,-284.03839449089196,37028.719501480016,-6.436065434659954e6,1.3983029180444412e9,-421.8920577614191,55161.74574791586,-9.58781776262755e6,2.083049348041522e9,82161.16973160025,-1.4282985487382133e7,3.1031142767011642e9,-2.1277184523665696e7,4.62270239334584e9,6.886425251256832e9
2.760691280916138,-1.9802511610857787,0.014296234742306858,2.6370024026274725,2.6300323456295835,4.958752782880565e-5,2.6626606022272536,7.031300835715465,2.478966244475297,6.503870677544955,4.647176245505145,7.991507423320331,4.811723231648405e-10,0.003263078899905576,33.688979654563845,105.18704571315693,41.61068633755786,-2959.334750810241,353089.82302803884,-5.8285291771218926e7,2001.8537948316555,39.43429098325658,-2836.6438974110683,340983.21456149506,-5.6534939511036225e7,56.0732890328514,-4080.756854232687,494100.8065833271,-8.227366976115572e7,-5872.693019683968,716206.3601910712,-1.1975602641524726e8,1.0384691809352717e6,-1.74351006205587e8,-2.5388668115858337e8,0.5749536545568548,0.7931508323700518,1.0037616103259188,4867.53199798241,261.6901128056217,-0.5006391271549575,-0.2053225239586798,0.004959735751158798,3.27818526624852,3.2313230626737806,-0.5006216055930466,0.5406638351763029,0.5438713592478649,0.5455648400766987,0.5426846056586678,1.9291688334534254e-10,0.48213265669147826,0.5102666913797125,0.1016896495606688,0.101689649522321,0.01594329734522638,105.18704571315693,105.18704575320075,2001.8537948316555,2.0783032735912384e-8,0.2818929779751891,-0.05778987258001539,1.0,10.0,0.0,0.0,-2.4981531382589715e-5,-0.5399728072424336,-0.00023459726690522217,0.7474611363247965,0.5254172527154963,-8.498574961510847,-23.57331342504901,-1.9339654842598482,-1.4678545178185902,-0.04696593944493888,3.2748070041624677,-283.2524140958244,36747.86735622666,-6.356392731819695e6,1.374324108089943e9,3.0548482163806288,-279.2111576351024,36223.56824654796,-6.265702994468611e6,1.3547127513428874e9,-411.6364571755812,53560.11723349764,-9.264459870798744e6,2.0030718655014458e9,79181.10796655959,-1.3698414847878039e7,2.961732046112018e9,-2.0254265696925815e7,4.379201764909536e9,6.475061350527069e9
2.800469870215566,-1.965945059660215,0.013795491377722206,2.6199828302154216,2.6132396024918476,4.685302521849103e-5,2.644932027744557,6.939335316806174,2.4632545924348364,6.4217543171213505,4.637622142635965,7.948647449011084,4.4582676157363775e-10,0.003200010009204377,31.814616850423015,107.16507488600921,41.4630846351526,-2934.9665927221895,348663.4737865019,-5.731112573391053e7,2036.9710114764503,39.113314629349766,-2797.0952001404958,334668.79270404455,-5.524527383764226e7,55.37143006572405,-4000.5398417808156,482002.4161094026,-7.989721182495044e7,-5723.662469315495,694407.0946511691,-1.1557269215614207e8,1.0006984086233827e6,-1.6721073517706993e8,-2.4196715102321416e8,0.5790581842147787,0.7954688578261874,1.0036912507828213,4644.970136720796,249.9298042651234,-0.4940189664228576,-0.20268503729061949,0.004853409749278858,3.264806407046274,3.196841849841681,-0.49400398120085803,0.5342789953865393,0.5372881950800379,0.5388112699161653,0.5360412888453799,1.7231181463121175e-10,0.47627565483733825,0.5040730362208636,0.0994199793574168,0.09941997932343517,0.015500954653909967,107.16507488600921,107.16507492297991,2036.9710114764503,1.917727304650738e-8,0.2748561807783586,-0.055807604641414356,1.0,10.0,0.0,0.0,0.0001598188642112858,-0.5298393623328285,-0.00022075837949103985,0.7328573262426984,0.5111264787524471,-8.354201338206387,-23.025347607671357,-1.9031382446072687,-1.44133275751093,-0.04698843821043514,3.2614258190101193,-280.93629983396863,36297.67703548483,-6.252732849666529e6,1.3463580160264773e9,3.022575804873675,-275.09556196997147,35543.03416011062,-6.122735994097846e6,1.318363666247364e9,-402.88918803033204,52206.11440628219,-8.993161932989962e6,1.936427088867478e9,76668.74532324541,-1.3209281891425952e7,2.8442449677490416e9,-1.9401799401703008e7,4.1776572565129023e9,6.1361838066119795e9
2.8412134069207298,-1.9515010566707098,0.013311568392665969,2.6031325078729792,2.5966082827123818,4.4259390545247744e-5,2.627389009144365,6.848897974852271,2.447688657299429,6.340911031972167,4.628160007620087,7.905282775095306,4.128614572643459e-10,0.003137268385357424,30.02792716927146,109.17784170989985,41.317492860003775,-2910.9924086692326,344326.2729371608,-5.6360520880942e7,2072.0149623228817,38.79150051415857,-2757.7825004817787,328439.5173448701,-5.398116438409281e7,54.66868168888505,-3920.7456542086397,470063.2964569725,-7.756826654450588e7,-5575.7732449735095,672944.2196453162,-1.1148271437402156e8,963645.1894525093,-1.6025478284168845e8,-2.3040541638990673e8,0.5831766794963203,0.7977859419244223,1.0036217424504195,4431.43668617865,238.711470516382,-0.48749535307363456,-0.20008763693842274,0.004749111287562905,3.251582129694077,3.1621392269982582,-0.4874825544755531,0.5279707845519565,0.5307925653402104,0.53215688641567,0.5294927419547617,1.5383600530290265e-10,0.47049984624057184,0.4979649724344378,0.09720586563105087,0.09720586560095089,0.015073092333895149,109.17784170989985,109.17784174401665,2072.0149623228817,1.7686873402962217e-8,0.26800936311334944,-0.05389701180458568,1.0,10.0,0.0,0.0,0.000335852210576984,-0.5199132869436354,-0.00020769467313696378,0.7185650753650092,0.49725298305446425,-8.210921506728177,-22.487012022389397,-1.8729001460724626,-1.4151974163557473,-0.04701142363924049,3.2481994836771317,-278.6564263379295,35856.34880556822,-6.151529875290675e6,1.319166602909157e9,2.990052137563954,-270.9986248414334,34870.970157282936,-5.9824778073500665e6,1.282911341537177e9,-394.1806203710009,50869.00054020931,-8.727106535280699e6,1.8714787505028086e9,74194.68517358275,-1.2730907959882531e7,2.730065614389949e9,-1.8571394305294506e7,3.982549945843268e9,5.809638709491766e9
2.882963010848063,-1.936913685070888,0.012843868154650709,2.5864442844199984,2.580131603960923,4.1799170067984005e-5,2.610023894910721,6.759932633579992,2.4322633686842074,6.261298064878746,4.61878738678326,7.861392293700262,3.8212305804925707e-10,0.003074857541285677,28.325284302708646,111.22652769121912,41.17388821109446,-2887.4022169530267,340075.52402841876,-5.5432671547318876e7,2106.9470344314304,38.46883766290726,-2718.6944251393384,322292.40839523036,-5.274171373786999e7,53.96532253427143,-3841.370110828867,458280.03808383766,-7.528553027858059e7,-5429.05021164692,651815.1277986405,-1.0748425819749436e8,927309.0564187258,-1.5348038677169287e8,-2.191966765047453e8,0.5873103241457016,0.8001027886162351,1.0035530592814261,4226.555787026952,228.00855555160751,-0.4810653422939943,-0.19752894801921228,0.004646790697671642,3.238508273306845,3.1272051242267658,-0.48105442674774024,0.5217369476956929,0.5243816642889504,0.525598222560537,0.5230357203305491,1.3727231268403577e-10,0.4648029021444418,0.49193985792339984,0.09504525031205004,0.09504525028540049,0.014659164538622559,111.22652769121912,111.2265277226861,2106.9470344314304,1.630381289336726e-8,0.26134530913322,-0.052054877243158035,1.0,10.0,0.0,0.0,0.0005035075252831965,-0.5101875937020521,-0.00019536147223015506,0.7045738687722564,0.4837806160919801,-8.068682508623409,-21.957974341011273,-1.8432310604361932,-1.389434525119109,-0.0470348715565137,3.2351238288068407,-276.41174865490933,35423.602710212,-6.05269843069035e6,1.2927203293428216e9,2.9572680357623646,-266.9189377187628,34207.0452045983,-5.844829694783408e6,1.2483215662797685e9,-385.5100872545404,49548.39673809086,-8.466149078133015e6,1.8081715339586215e9,71758.66097127533,-1.22630891516007e7,2.619103824024363e9,-1.7762738115127064e7,3.793724286228986e9,5.495137523028938e9
2.9329996480082334,-1.919706603569515,0.01231797051085319,2.56717061200701,2.5610957679620383,3.908824532510934e-5,2.5899798636678812,6.6579299433878845,2.4144387902080804,6.169918166112288,4.607962898446365,7.809495677010802,3.488860922375816e-10,0.0030024689043417103,26.440500096254528,113.66367449801116,41.008839988984704,-2860.353732088339,335222.2794619811,-5.4377945102918915e7,2147.50404093567,38.091337464362724,-2673.3630050282522,315221.1017289,-5.13257637307282e7,53.14441515835164,-3749.2950336783024,444726.28224451235,-7.267920817939007e7,-5259.392398420519,627584.6045411457,-1.0293297841678353e8,885825.2788000748,-1.4580327768152058e8,-2.065603795195123e8,0.5921535924518423,0.8028063750850849,1.0034739393098189,3997.992040767822,216.14003230822507,-0.4736782731776067,-0.19459101815686952,0.004529853549083952,3.22344057196659,3.0861446190071744,-0.4736692242501182,0.5145553188943569,0.5170058582546271,0.5180630934696244,0.515614149220071,1.2010623140161474e-10,0.45825328742976285,0.48501212228491436,0.09258957593257386,0.09258957590946773,0.0141931822120247,113.66367449801116,113.663674526626,2147.50404093567,1.4816021526861647e-8,0.25379253513434324,-0.04998822862570249,1.0,10.0,0.0,0.0,0.0006890041055725485,-0.49908545416497174,-0.0001818405645458801,0.6886180862721047,0.46854957664895347,-7.903990498643577,-21.352111185934056,-1.809311117379809,-1.3598313718870916,-0.04706278157872399,3.22005434614906,-273.8361656250523,34929.23381088989,-5.940286573804537e6,1.2627714114364235e9,2.91868037475345,-262.179471148109,33442.35732376955,-5.687418837100958e6,1.2090149248641782e9,-375.4422932500163,48028.15702875183,-8.167972278504999e6,1.7363202997860036e9,68964.54554080403,-1.1730410943824733e7,2.493606720971691e9,-1.684644514358545e7,3.5811791093809795e9,5.143087089099531e9
2.977078339351946,-1.9047898770019709,0.011883524188283206,2.550811038100182,2.544932738354222,3.689371850201054e-5,2.572976056073731,6.571977009961396,2.3993028439211153,6.092837479100503,4.598777076671701,7.7643993867243175,3.2249531095432703e-10,0.0029407910425681047,24.908339220047313,115.79437603100821,40.86949495561587,-2837.566026187307,331150.5864649005,-5.3496901134292245e7,2182.0469176462207,37.76689234221648,-2634.7315476199465,309243.3168896972,-5.013702373259783e7,52.44096014982262,-3670.8334055075798,433272.2101281662,-7.04928166839786e7,-5115.32217151158,607175.508647199,-9.912773794210659e7,851050.228583902,-1.3941468594429424e8,-1.961027164564515e8,0.5963239778147386,0.8051249874413947,1.0034069621058093,3810.6680234593077,206.4701616635792,-0.4674417558251819,-0.1921118713893043,0.004431659133664838,3.2106802759466744,3.0506811951099415,-0.4674340634609271,0.5084755227515434,0.5107696954986152,0.511700906811786,0.509345212561679,1.0704452784502256e-10,0.4527200708622668,0.47915850939083604,0.09053839426881405,0.09053839424837959,0.013807741192696378,115.79437603100821,115.79437605736865,2182.0469176462207,1.3640745802679133e-8,0.24750169216704676,-0.048284311647015896,1.0,10.0,0.0,0.0,0.0008397362429760484,-0.4897718427577576,-0.0001709507837107731,0.6752458666775938,0.45589523402940946,-7.763854461081725,-20.842211793873137,-1.7808114615622748,-1.3348324498000816,-0.04708715477229634,3.207292785610045,-271.66455994510363,34514.2169449785,-5.8463276472376725e6,1.237847360137724e9,2.8853069923782324,-258.13316877931845,32795.08781894581,-5.5551260236357e6,1.176188680264011e9,-366.8540955364764,46742.376606695536,-7.917642907071769e6,1.6764019441281533e9,66610.67850581282,-1.1284903204775173e7,2.389347164492033e9,-1.6084066248595819e7,3.4054955983143344e9,4.853791826394029e9
3.0223050277265395,-1.8897124790834963,0.01146361483171465,2.5345935467671437,2.52890535840025,3.481194190811016e-5,2.556128723985041,6.487339289693219,2.3842941853867177,6.01686948115891,4.58967473550783,7.718718896606227,2.979109547087991e-10,0.002879460805420408,23.449840094857468,117.96493613470578,40.73210982088535,-2815.1371760418842,327158.15114234254,-5.263641916623978e7,2216.3356703185327,37.44169738978228,-2596.3011336571794,303340.3421995039,-4.8970591188977115e7,51.738158477896285,-3592.8065659255926,421967.5544356446,-6.834945002221617e7,-4972.55283928097,587099.7226491456,-9.540983884820835e7,817002.7866314164,-1.332014338171596e8,-1.859863840444002e8,0.6005130726193221,0.8074454124711279,1.003340737565014,3630.9387456328777,197.24151312747458,-0.46129057276055496,-0.18966759556806687,0.004335300301613158,3.198059845958487,3.0149639924430938,-0.4612840440462512,0.5024638057859683,0.5046104255091546,0.5054247686385102,0.503158744344578,9.534465939487541e-11,0.4472594760498313,0.4733806069853211,0.08853497006083076,0.08853497004276946,0.013434731148162588,117.96493613470578,117.96493615897487,2216.3356703185327,1.255105655149201e-8,0.2413734065409964,-0.04663990473903883,1.0,10.0,0.0,0.0,0.0009831813513139407,-0.48063901547687277,-0.00016066862508074388,0.6621451348135489,0.44359665287824457,-7.624632174807083,-20.340737921667962,-1.7528246000529977,-1.3101684040446664,-0.04711192209150368,3.1946713247721252,-269.52538209022964,34107.023900069464,-5.754506341523982e6,1.2135871085283165e9,2.8516533205218915,-254.10082459353217,32155.123211825525,-5.425183303185604e6,1.1441328702495546e9,-358.304889164403,45472.38695627343,-7.672060030213986e6,1.6179803062872405e9,64294.8978759376,-1.0849494513586074e7,2.2880733476905003e9,-1.5342746664383933e7,3.235687881400013e9,4.575758123428028e9
3.068728697624082,-1.8744689027284844,0.011057766177910017,2.5185125300390294,2.513008304762302,3.283719165388424e-5,2.5394318605549238,6.403973016871316,2.3694093550311854,5.941981897325724,4.580654494778746,7.672438901631319,2.7501802157879364e-10,0.002818485121677622,22.062024519426323,120.17667169064248,40.59669044789379,-2793.0611776652063,323243.08948390343,-5.179590763597041e7,2250.3189396339635,37.11583011551335,-2558.0683157373087,297510.4841411901,-4.7825865952058405e7,51.036536893251345,-3515.2289385341837,410811.58582112764,-6.6248374389032416e7,-4831.143958190378,567359.337984716,-9.177841357753947e7,783689.4756493535,-1.2716221663898192e8,-1.7620852425126705e8,0.6047219554100951,0.8097682507263066,1.0032752455055813,3458.5062543338713,188.4333577269688,-0.45522240110551915,-0.18725711762905217,0.004240736259703141,3.185576730232725,2.97898929350625,-0.4552168691890122,0.49651840979021594,0.49852585892090345,0.4992319806093386,0.4970522157732075,8.486843270264487e-11,0.44186984462762013,0.4676764386554048,0.08657770203675651,0.08657770202080255,0.013073739436816523,120.17667169064248,120.17667171297212,2250.3189396339635,1.1541073852086391e-8,0.23540201922370324,-0.04505251969725533,1.0,10.0,0.0,0.0,0.0011196453590408724,-0.4716814733561373,-0.00015096034097287272,0.649307579446191,0.43164108917829935,-7.486296100242022,-19.84746610751804,-1.725334840095618,-1.2858293006392667,-0.04713706415597145,3.182187403919354,-267.4179151318757,33707.45175109913,-5.664759038919782e6,1.189968366766643e9,2.817716308723784,-250.08177333852734,31522.26482016401,-5.297523885297233e6,1.1128229975416875e9,-349.7959467777496,44218.10526457892,-7.431143373009484e6,1.5610184208238544e9,62017.47657260533,-1.0424093482552115e7,2.189726677936198e9,-1.4622346064649489e7,3.0716502342580457e9,4.308770590439165e9
3.1164005602345224,-1.8590536043096675,0.010665525268257576,2.502562679034551,2.4972365368949827,3.0964077781619806e-5,2.52287977794873,6.321836834363736,2.354645223840991,5.868144509100316,4.57171522444084,7.625545888935261,2.537089200111851e-10,0.002757871627957034,20.742040991418108,122.43093913128558,40.46324997735477,-2771.3329321915935,319403.69172884244,-5.097481925461793e7,2283.942236726023,36.78939258955338,-2520.03164233212,291752.3450251201,-4.670231184809561e7,50.336686879671454,-3438.1194866753917,399804.17712510395,-6.418897600208702e7,-4691.162939766826,547957.4243003946,-8.823278481611724e7,751118.0756305233,-1.2129598268755595e8,-1.6676654413914984e8,0.6089516873875931,0.8120940836138407,1.0032104668874606,3293.087651208382,180.02609388194494,-0.4492350394228032,-0.18487942315832584,0.004147927983327287,3.173228743025799,2.942755155487741,-0.4492303601472578,0.49063767319004853,0.49251392620679124,0.49311999361082615,0.49102323709809426,7.54916614627279e-11,0.43654965169226845,0.4620441590470721,0.08466507749594529,0.08466507748186193,0.012724379813854755,122.43093913128558,122.43093915181736,2283.942236726023,1.060532720619954e-8,0.22958217346587345,-0.043519809054161716,1.0,10.0,0.0,0.0,0.0012494180245778276,-0.4628940069215911,-0.0001417942844706,0.6367253190392288,0.4200164637981554,-7.3488247615413504,-19.362196144181585,-1.6983273586706096,-1.2618060762407204,-0.047162562485430284,3.1698388294109856,-265.3415135068641,33315.31376243784,-5.577026578762592e6,1.1669703021256094e9,2.7834946363884407,-246.07553597460293,30896.344363740685,-5.172087863191721e6,1.0822365681783192e9,-341.32901126123943,42979.515284373454,-7.194826248413006e6,1.5054830327872152e9,59778.799228626944,-1.0008630825403556e7,2.094254583387522e9,-1.3922753572008358e7,2.9132855578073716e9,4.0526247883194222e9
3.1653742176220465,-1.8434609887317053,0.010286460493513172,2.486738955996074,2.481585270360714,2.9187518392652315e-5,2.5064670777664215,6.240891586446011,2.3399989702267,5.795328982729762,4.562856043225444,7.578028315040286,2.3388290457494196e-10,0.002697628610447464,19.487155375495888,124.72913825176667,40.33180906686118,-2749.9482356073154,315638.4161229561,-5.017264875859925e7,2317.1479618379763,36.462512832340416,-2482.191701132678,286064.8193192346,-4.559945426317861e7,49.63926626269221,-3361.501720357739,388945.7859059587,-6.217075482263446e7,-4552.684768466995,528897.9626416832,-8.477244885784632e7,719297.441525852,-1.1560189476342173e8,-1.576580384052782e8,0.6132033164919282,0.8144234760256254,1.0031463837059538,3134.41390228401,172.00116029422205,-0.44332639684073133,-0.18253355123477408,0.004056838067452145,3.161014059245431,2.90626151290347,-0.4433224458008953,0.4848200218635048,0.4865726667428401,0.4870863945672522,0.485069545230132,6.710269246370856e-11,0.4312974950425534,0.4564820427241038,0.08279566507585495,0.08279566506343135,0.012386290621424713,124.72913825176667,124.72913827063252,2317.1479618379763,9.738722894154023e-9,0.22390879045816392,-0.0420395549153898,1.0,10.0,0.0,0.0,0.0013727741588168904,-0.45427167188053375,-0.00013314074430704548,0.6243908661901953,0.4087113105589498,-7.212202742284136,-18.88475007362803,-1.67178813266557,-1.238090504244279,-0.04718839943183158,3.1576237682758306,-263.2956007272088,32930.438649057,-5.491254009543552e6,1.1445734474937735e9,2.748988818963179,-242.08182318419878,30277.223556214,-5.048821953939987e6,1.0523529826654357e9,-332.90629447096734,41756.66535333316,-6.963054852416206e6,1.451344349734017e9,57579.35412745799,-9.603057386477347e6,2.0016099343461294e9,-1.3243883035409141e7,2.7605041385079947e9,3.8071248331856127e9
3.207220454309883,-1.8303276136059792,0.009980340571885276,2.4736454075684207,2.468631310671251,2.7777340596841138e-5,2.492892591620745,6.174320121695152,2.32788197033017,5.735410740383261,4.555534110503694,7.537946417669078,2.1842585234614021e-10,0.002647715503766561,18.489248258903235,126.67890510610364,40.223822756744,-2732.387677975042,312556.30914994824,-4.95182879770692e7,2344.4567322024413,36.18988659371318,-2450.810576499447,281378.5596852242,-4.4695915161935605e7,49.06045981670278,-3298.0493022163805,380011.68510905694,-6.052007306289141e7,-4438.493459020631,513280.1343435285,-8.195373631797917e7,693360.7631098176,-1.109878423182241e8,-1.5032070067065918e8,0.6167638161558424,0.8163677526538848,1.0030934999677965,3007.152909379321,165.5930510498327,-0.4384612234503942,-0.18060230801216148,0.003982216505577781,3.1509359194489273,2.8756532448636634,-0.43845779670381385,0.48001908984207253,0.4816742592719965,0.48211662162642577,0.4801640948604829,6.079369548557536e-11,0.4269717378090273,0.45189937532718416,0.08126985030945327,0.0812698502982685,0.01211291407273954,126.67890510610364,126.67890512367549,2344.4567322024413,9.065935824606037e-9,0.21928936724889342,-0.040844563837890376,1.0,10.0,0.0,0.0,0.0014708580566281104,-0.44720913833743026,-0.00012630077185557298,0.6142963050381864,0.39952651352118707,-7.098992958811639,-18.49274144912349,-1.6500202064731708,-1.2185571700539728,-0.047210176682949814,3.147545468699889,-261.6135947449278,32615.14421783744,-5.421237152167657e6,1.1263555112116723e9,2.7200186415203396,-238.76322287234768,29766.404671463897,-4.947724107898103e6,1.027973280264122e9,-325.9230628345106,40749.725915407114,-6.773354151802005e6,1.407276466016313e9,55776.871182104514,-9.272611033313282e6,1.926535326012295e9,-1.2693938841743791e7,2.6373908996223593e9,3.6105369180217104e9
3.2587285217559794,-1.8143951782557513,0.009624375499918606,2.458040656656014,2.4531893131699323,2.6165531840583256e-5,2.4767222825589097,6.095463237792025,2.313445453498639,5.6644007761507975,4.54682031538477,7.489261242178798,2.010779092091348e-10,0.0025881752400390926,17.34696611249953,129.06143807108978,40.096127801480414,-2711.6249022458665,308923.4650481758,-4.874962132971179e7,2376.7371092256594,35.86262120671713,-2413.3398770993977,275818.5906272078,-4.362996640991904e7,48.369428571984926,-3222.409240477395,369429.56977545546,-5.857640149828821e7,-4302.989311299705,494861.6166091764,-7.864897783493993e7,662942.3944603712,-1.0560774951920766e8,-1.4181765313835585e8,0.6210582769644328,0.8187050895580892,1.0030306481357876,2860.187998142662,158.2240027524832,-0.43269180507694216,-0.1783124440959385,0.003894184736119524,3.1389620949447123,2.838690406545159,-0.43268892146837723,0.47431327201932133,0.4758578059034498,0.4762208793646716,0.47434293550946716,5.3962174497873214e-11,0.42184104775475567,0.44646177581220686,0.07947618939466042,0.07947618938480705,0.011794623804046831,129.06143807108978,129.06143808721467,2376.7371092256594,8.313998465872479e-9,0.21387215219515016,-0.03945511198080334,1.0,10.0,0.0,0.0,0.0015831188629297018,-0.4388775082625477,-0.00011851552714367492,0.6023979180889396,0.38877914387597967,-6.963908388025954,-18.02924802080751,-1.62430547239149,-1.1953869624383717,-0.0472365910792648,3.1355716312106656,-259.622306982738,32243.189032075017,-5.338928264987257e6,1.1050145662642405e9,2.6849998357876643,-234.79237369629786,29159.490209186224,-4.828319645003155e6,9.9933069094611e8,-317.58871905206445,39556.06656666221,-6.549817263635232e6,1.355631678164824e9,53650.933467717026,-8.885099721217576e6,1.8389678971159043e9,-1.2052899104107037e7,2.494632423346099e9,3.3840653248439646e9
3.3117046530292313,-1.7982692158173021,0.009280465980462562,2.442549066245371,2.437855494877849,2.4637361803771463e-5,2.46067745554038,6.017696971211831,2.299120351677003,5.594341525995289,4.53818551151584,7.439931449261139,1.8496057780686861e-10,0.0025290321792489946,16.262606684924176,131.4921331260405,39.97053521150445,-2691.1987098158734,305361.26353243156,-4.7998656624961e7,2408.420155916252,35.535431664134485,-2376.0792622953422,270327.69307336723,-4.258369044721602e7,47.68306511897937,-3147.3524359726243,359000.8300738749,-5.6673063252988435e7,-4169.239129958312,476801.2277765637,-7.54288953994684e7,633304.1659513973,-1.0039828281038155e8,-1.3364166196459301e8,0.6253775518952898,0.8210475104051635,1.0029684457289911,2719.272474728807,151.18971059137706,-0.4269957168963646,-0.17605193842077696,0.003807773272420536,3.127118397826064,2.8014791871503855,-0.42699329504522476,0.46866650173878066,0.470106996592395,0.4703973445595432,0.46859126233487364,4.785933618945829e-11,0.41677501879893103,0.44109003256169366,0.0777220777240533,0.07772207771537962,0.011486700491830546,131.4921331260405,131.49213314082644,2408.420155916252,7.618573452458524e-9,0.20858835199410464,-0.038112456301316405,1.0,10.0,0.0,0.0,0.0016896694667811896,-0.43069828224120565,-0.00011116790767066129,0.5907280317236812,0.378321727354347,-6.829663044239661,-17.57318917531718,-1.599023160220737,-1.172505487974886,-0.047263298028884675,3.1237281085417017,-257.66024432036295,31878.09178921323,-5.258444982366636e6,1.0842265029818406e9,2.649709451405532,-230.83431293801655,28559.146611289016,-4.710968864312988e6,9.713421570190203e8,-309.3074138969185,38378.621546975664,-6.330738536820888e6,1.3053161689695318e9,51566.10644022006,-8.50743180615586e6,1.7541194148298874e9,-1.1432432733826213e7,2.357233314218583e9,3.16771240415412e9
3.357019176539,-1.7846788431687746,0.009002821001712184,2.4297228349880537,2.425157083493514,2.342481741137822e-5,2.447399388300644,5.953701664903014,2.287266578206857,5.536668963020816,4.531050268963678,7.398329449701345,1.7241254488757775e-10,0.0024800572566958563,15.401521633873564,133.55565403349223,39.86751896038785,-2674.4334961999903,302446.0585278006,-4.738611687079077e7,2434.316671974728,35.263006000907524,-2345.1957090446363,265804.7150173816,-4.1726638303255014e7,47.11532719378289,-3085.280206738063,350429.2172375209,-5.511767516304013e7,-4059.193300278165,462029.41301886557,-7.281018811744578e7,609209.7276578692,-9.618714818945763e7,-1.2707648795606035e8,0.628996637783944,0.823003783883236,1.002917095865501,2606.301652182386,145.5725167260688,-0.42230373908053487,-0.174190039723246,0.003736978256318353,3.1173477586495393,2.7702860384547563,-0.42230164821094884,0.4640050304500116,0.4653636357172977,0.46559812863249345,0.46384993909028743,4.32763061345073e-11,0.4126019951167846,0.4366629187683638,0.07628968361345262,0.07628968360565824,0.01123781450019606,133.55565403349223,133.55565404723956,2434.316671974728,7.079402726484016e-9,0.20428407457243225,-0.03702802044903376,1.0,10.0,0.0,0.0,0.0017742634315990732,-0.42399572348952164,-0.00010536217222759486,0.5811731826006743,0.3698218496423281,-6.718438988775597,-17.198747525468114,-1.5782766378751247,-1.1536543994250843,-0.047285766432298176,3.1139577520639623,-256.047287230679,31578.99914542951,-5.1927410036094645e6,1.0673147336677284e9,2.6200995999507772,-227.54604922635167,28063.862293751714,-4.614723999458138e6,9.485078152819982e8,-302.4497196298785,37410.00435351801,-6.151571078289889e6,1.2643886354347713e9,49860.73772451433,-8.200235400688671e6,1.6854668434709063e9,-1.093106955820353e7,2.246776234266473e9,2.9950162905078506e9
3.4128561777076225,-1.7681827440697275,0.008680079379793398,2.414428006446538,2.410011419662836,2.2039508560506163e-5,2.431573139482557,5.877852634167511,2.2731412594338147,5.468295840557568,4.522560834375152,7.34781535404657,1.5835023172396376e-10,0.0024216699576236063,14.417309648770061,136.07884193104118,39.74592667878017,-2654.6233993818037,299011.1030812881,-4.6666707054364584e7,2464.7233249297556,34.936611588243025,-2308.345566776354,260440.72182406136,-4.071581524724538e7,46.4399786461527,-3011.4029577806104,340288.7233799505,-5.328805637223739e7,-3928.925754328646,444643.8532116603,-6.974546957001619e7,581031.2280196588,-9.128962543425813e7,-1.1949392607781206e8,0.6333640495255254,0.8253568590103609,1.0028560464550407,2475.9005546379485,139.1129530441986,-0.41673763979148426,-0.17198133486103095,0.003653454810176481,3.1057418996955857,2.732642909062359,-0.41673589025322766,0.45846319716402395,0.45972904383631025,0.4599019089686843,0.4582208988854413,3.832132392855056e-11,0.40765196654551833,0.431408496660662,0.0746050821296615,0.07460508212281074,0.010948184101362259,136.07884193104118,136.07884194362873,2464.7233249297556,6.477650822906015e-9,0.19923414161806144,-0.03576654154854686,1.0,10.0,0.0,0.0,0.0018709260110878504,-0.4160854144930629,-9.875672640424799e-5,0.5699062699020204,0.3598716940256467,-6.585759154172077,-16.756076254195882,-1.5537578757181016,-1.1312893960438388,-0.04731297108242093,3.102352389984797,-254.1380348493902,31226.185435441163,-5.115502753004331e6,1.0475025945575264e9,2.584335909993662,-223.61288202962925,27475.52794849299,-4.501066454974762e6,9.216829901916173e8,-294.27639251789526,36263.055889745374,-5.940647375763338e6,1.216464106572945e9,47853.431340553485,-7.840650309371307e6,1.6055246852768202e9,-1.0348238742463041e7,2.119018043900073e9,2.7967399177960205e9
3.460651179991853,-1.754275499882407,0.008419592419674089,2.401760248803645,2.3974645764587743,2.094068642603243e-5,2.4184713285233403,5.81541295585714,2.261451902644279,5.411999678295458,4.515547478918026,7.305230056466517,1.4741341061878239e-10,0.002373340421851696,13.636549092850435,138.2217989659477,39.64633819698939,-2638.37260594059,296200.96440446924,-4.608003452028096e7,2489.454380255659,34.66525543340437,-2277.8214378191137,256024.1017066844,-3.9888060283658035e7,45.88285461359327,-2950.3801211257496,331961.89323612535,-5.179411254665757e7,-3821.934765287215,430445.0754841197,-6.725644123406003e7,558169.282727109,-8.733802015237983e7,-1.1341970048146912e8,0.637024673609837,0.8273227171546396,1.0028056381952686,2371.3955294268317,133.95476245024005,-0.41215170082046076,-0.17016156794510726,0.0035850236964838655,3.0961696840749657,2.7011063845484156,-0.4121501951855783,0.4538874737895101,0.45508041535205573,0.4552061975389569,0.4535793340807416,3.460434937728822e-11,0.4035743648668378,0.42707743249300273,0.07322908199582996,0.07322908198968178,0.01071418571353114,138.2217989659477,138.2217989776365,2489.454380255659,6.0115687208978514e-9,0.19511925930903357,-0.03474739812972593,1.0,10.0,0.0,0.0,0.0019475772924355335,-0.40960157208978865,-9.353903432369147e-5,0.5606790463304325,0.35178206564137754,-6.475864107270734,-16.392689214111627,-1.5336327493284316,-1.1128629262728507,-0.04733583423166654,3.0927807140602503,-252.56877802923032,30937.194647555258,-5.05245344465616e6,1.0313854231841094e9,2.5543487525850628,-220.34648411477963,26990.277723573778,-4.407869564366034e6,8.998016502846179e8,-287.51516403093694,35320.3517583994,-5.76828084588671e6,1.1775079360840702e9,46213.9119298015,-7.548558467264116e6,1.5409227386862204e9,-9.87819677080693e6,2.0164983224858985e9,2.638849511715417e9
3.5195861061419538,-1.7373888743398644,0.008116883310651576,2.386649265796432,2.382494777187911,1.9685762790738124e-5,2.4028498063259582,5.741382430904641,2.247521744179229,5.34524569812963,4.507205704759509,7.253546079565735,1.3516995366872494e-10,0.0023157470227230348,12.745094544628191,140.84324872840074,39.52898978050825,-2619.1827137073124,292891.190149782,-4.539120995763511e7,2518.3363771845247,34.34069160707307,-2241.4274965388636,250788.95030152006,-3.891218500143224e7,45.22207991377741,-2877.8491417444693,322121.4148162051,-5.0038371783629395e7,-3695.524486139556,413760.72085671785,-6.434771180929136e7,531488.8902362051,-8.275141678835931e7,-1.0642163417798567e8,0.641443640348166,0.8296881287599912,1.0027456966824686,2250.812044069643,128.02314257965938,-0.40671021873448365,-0.16800223282109675,0.0035042873189618596,3.0848028875144156,2.6630753989989797,-0.40670896383126515,0.4484465864724242,0.449557073883387,0.44963121126417255,0.44806720942278694,3.0590300494987463e-11,0.3987374729129552,0.42193632949795035,0.0716103991151338,0.07161039910973878,0.010442020860055454,140.84324872840074,140.843248739087,2518.3363771845247,5.491929066233863e-9,0.19029029169957146,-0.033561575539781396,1.0,10.0,0.0,0.0,0.0020350499876883284,-0.40194753632455416,-8.760466148408628e-5,0.5497958663972602,0.3423098818129585,-6.344818970401062,-15.963191235692193,-1.5098426454492844,-1.0910017606848448,-0.047363489371774564,3.08141470840234,-250.71171138173088,30596.364799340015,-4.97834702156719e6,1.0125060855983045e9,2.5181571250471837,-216.44127153427382,26414.06538122693,-4.297843281772893e6,8.741026874310739e8,-279.46608999798605,34205.182504326745,-5.565539046465976e6,1.1319272888052363e9,44287.199998700824,-7.2071549462760035e6,1.4657995035819416e9,-9.332897126905616e6,1.8981502722428274e9,2.4580254153398147e9
3.570068542543943,-1.7231474783546121,0.00787264136842658,2.374129641407164,2.370089659732979,1.8690757817344357e-5,2.3899131617825957,5.68041960841364,2.23599349064673,5.290273097412573,4.500316979346985,7.209999157746042,1.2565848370267868e-10,0.0022680958080227194,12.03869922062387,143.07063036435423,39.43306142866739,-2603.452570574486,290184.83651523123,-4.4829692015172124e7,2541.688962008674,34.071365427447965,-2211.307575583711,246481.0962462066,-3.811344724762766e7,44.678721996400434,-2818.0263536815255,314050.4192035898,-4.860621071316149e7,-3591.9132975146476,400158.067017501,-6.198906458266928e7,509890.9494237217,-7.905843637163456e7,-1.0083028046565989e8,0.6451486537557197,0.8316649547086387,1.0026961940793102,2154.214323255932,123.2866406634949,-0.4022260190386159,-0.16622265683950693,0.0034381386860169155,3.075431250361496,2.631239395779646,-0.40222494270748826,0.4439534227270986,0.4449992109872687,0.4450341519985835,0.44352083945924886,2.758279679482124e-11,0.39475310010903186,0.4176981689948962,0.07028793070048114,0.07028793069564625,0.010222265463408327,143.07063036435423,143.07063037426443,2541.688962008674,5.089885575803716e-9,0.18635449931201056,-0.03260333016657689,1.0,10.0,0.0,0.0,0.002104316045727248,-0.39567229897763784,-8.291881011832116e-5,0.5408808701524916,0.3346070918822551,-6.2363278404420655,-15.610727925583607,-1.4903111923584254,-1.0729913595635914,-0.047386709179891684,3.072043843671915,-249.18582410450006,30317.263529157826,-4.917867176916991e6,9.971502880639329e8,2.48783758371053,-213.19989846387136,25939.0236040362,-4.207657790888941e6,8.531465876923947e8,-272.8160302778846,33289.59388585982,-5.400018890302138e6,1.0949088309282408e9,42716.20290328743,-6.930269365826592e6,1.4051808613862374e9,-8.894077679930568e6,1.80337678850238e9,2.3144109725767393e9
3.621846452128312,-1.7087483081089114,0.007635498166711009,2.3616741393852627,2.357745904678736,1.7739914290671134e-5,2.3770481490786226,5.620103780546073,2.224537637173947,5.235886110646058,4.4934862966949005,7.166028066244061,1.1673894226462568e-10,0.0022207643778138528,11.364237418912388,145.33814327921024,39.338891030828144,-2587.9627680193794,287525.4811109129,-4.427942455944234e7,2564.3416336116093,33.8033354665648,-2181.3899628372997,242223.91435728982,-3.732788216906517e7,44.142763482628446,-2758.805090045433,306100.0044168847,-4.720234763777296e7,-3489.9517772074205,386834.4668152616,-5.9689985171276115e7,488877.3936022883,-7.548263218572147e7,-9.545531760974678e7,0.6488747919914111,0.8336472154028923,1.0026470920576733,2061.037315475304,118.73031895549893,-0.3977867304251545,-0.1644607499303253,0.00337300197201376,3.0661521532661578,2.5992858979856286,-0.39778580872132063,0.43949679950070264,0.44048137873116144,0.4404804372248546,0.4390163304908169,2.48536232972915e-11,0.3908104726292658,0.4135012896487139,0.06898891399028706,0.06898891398595705,0.010008794312881477,145.33814327921024,145.338143288395,2564.3416336116093,4.714249816781114e-9,0.18249692767585274,-0.03167141596417179,1.0,10.0,0.0,0.0,0.0021703972464150937,-0.38948875102073843,-7.845764824954666e-5,0.5321030218184102,0.3270728975069946,-6.128509103578309,-15.26321170093097,-1.4710411108444208,-1.0551683197064836,-0.04741007914565626,3.062765616351348,-247.6796482655206,30042.607981371555,-4.858532043694477e6,9.82131025197015e8,2.4573858947348186,-209.97128595127316,25468.723706647048,-4.118837077777111e6,8.32603846936223e8,-266.22195704126943,32386.795736819702,-5.2376371511397725e6,1.0587627599058545e9,41177.27797454194,-6.660336532180537e6,1.3463527757149618e9,-8.4694044945467e6,1.7120603343500981e9,2.17710318799265e9
3.685759263395834,-1.69125572750926,0.007360056186975289,2.346809488257705,2.3430118331248186,1.6654690272603318e-5,2.3617018024628496,5.548558567515197,2.2108856243795603,5.1713815912385845,4.485367703165275,7.112718834762439,1.0677115081584891e-10,0.002164399238221062,10.595457977927738,148.11376193761697,39.22830394079582,-2569.6967593231766,284396.32335368503,-4.363383107872464e7,2590.5347424069873,33.48378180431373,-2145.7750539197673,237183.5875231147,-3.6402630659131154e7,43.5104551984305,-2688.58724505043,296722.8753907541,-4.555532059297487e7,-3369.8787174661,371221.817999267,-5.701001577228798e7,464440.4971927128,-7.134590464829947e7,-8.928790980954394e7,0.6533748822457728,0.8360334929812656,1.0025886891744618,1953.594786903654,113.49100010149996,-0.39251775002710143,-0.16236928473800083,0.003296152032981431,3.055141106196407,2.5608061372569306,-0.3925169864880373,0.43419626109888837,0.4351117967916031,0.4350719462610501,0.43366500090551297,2.191182399364493e-11,0.38613392660706164,0.408518750473111,0.0674603176992883,0.06746031769549853,0.009760772961422947,148.11376193761697,148.11376194599387,2590.5347424069873,4.296155799228252e-9,0.17796843677984292,-0.03058675511217587,1.0,10.0,0.0,0.0,0.002245634115532067,-0.38218690634785746,-7.338681991559919e-5,0.5217466454911146,0.31824836511684196,-6.000051208754007,-14.852723553969692,-1.4482550191169103,-1.034027201438058,-0.04743831118939038,3.051755733728574,-245.89833661847595,29718.861498505743,-4.788824042304496e6,9.645447523652807e8,2.4206892069620594,-206.11526810719843,24910.744513011457,-4.014055848509059e6,8.084932057939763e8,-258.3881724198768,31320.77488625671,-5.04695224611754e6,1.0165333429119639e9,39373.73199299722,-6.345633031497979e6,1.278105936862269e9,-7.978414686502775e6,1.6069858758801084e9,2.0204914520854583e9
3.740563228327436,-1.6764960776564861,0.007137934914424641,2.3344884022816785,2.3307967337097275,1.579482936520411e-5,2.3489872441058495,5.489616118359698,2.1995877511012676,5.118250593116132,4.47866898986458,7.067857558015017,9.904162926721366e-11,0.0021177976879528286,9.987344334619092,150.4736944637116,39.13825255141951,-2554.747795470942,281840.56086183013,-4.310803056333792e7,2611.481304297372,33.219558809154684,-2116.352247772155,233041.59101640264,-3.56461742792927e7,42.99350303380812,-2630.826019907179,289048.4816750119,-4.421438728960146e7,-3271.8060657796964,358530.49381683057,-5.48427326849189e7,444732.00397898874,-6.802671897491342e7,-8.438103974659462e7,0.657149599469425,0.8380286856809007,1.0025404456520988,1867.5837477562097,109.30745477172945,-0.3881745051008266,-0.16064501459036,0.0032331879882732174,3.0460702234772556,2.5286449582653443,-0.38817385362433926,0.4298179905637094,0.4306795027673579,0.4306105074331525,0.4292496830627879,1.9712016705028786e-11,0.38228192710185843,0.4044107830903384,0.06621108727068394,0.06621108726729516,0.00956075851163013,150.4736944637116,150.47369447146426,2611.481304297372,3.9732482716213845e-9,0.1742763908324797,-0.02971000440050819,1.0,10.0,0.0,0.0,0.002305062745399758,-0.37619860844206526,-6.938546562889903e-5,0.5132606530755985,0.3110701496864249,-5.893808508347039,-14.516103857212983,-1.4295427027429883,-1.0166148463754365,-0.04746198642394217,3.0426859152253325,-244.435779234534,29453.925775859025,-4.7319673269097535e6,9.502480208333429e8,2.3899981985884313,-202.91856984659177,24451.199722822636,-3.9282463318640008e6,7.888481808671628e8,-251.93049839929074,30447.27366002217,-4.891555048216217e6,9.822932159595609e8,37907.437385182726,-6.091091897163835e6,1.2231756657146156e9,-7.5847140896621365e6,1.5231283603806937e9,1.8966357165038981e9
3.796827873249822,-1.6615663256337296,0.006922381627173327,2.3222255192674064,2.3186373526787176,1.497367739459403e-5,2.33633796911126,5.431276306650786,2.1883612574030873,5.065676673370096,4.47203268374011,7.022616906547623,9.180554890155831e-11,0.0020715402403832946,9.407681949184227,152.8776190904564,39.05020538657594,-2540.0517247047705,279332.19859816495,-4.2593266404514045e7,2631.5755545727493,32.957550765122534,-2087.1802540543986,228953.99707021096,-3.4903066369748466e7,42.486503320757016,-2573.795141658014,281504.8571009448,-4.290242779402023e7,-3175.62166162344,346134.9715878674,-5.273570058583432e7,425624.4801074822,-6.482348610083836e7,-7.96828558162214e7,0.6609473647522145,0.8400301972450006,1.0024925825051154,1784.6737013894785,105.28316075610444,-0.38387371686208016,-0.15893731730125865,0.003171188046393316,3.0370967191693357,2.496416150987103,-0.3838731619538919,0.4254744513146619,0.42628499362780176,0.4261896789381222,0.42487364988916426,1.7719484609257955e-11,0.37847062426258177,0.4003424183348206,0.06498370763821916,0.06498370763519118,0.00936670999280787,152.8776190904564,152.87761909762645,2631.5755545727493,3.672052358978705e-9,0.17065674562052752,-0.02885713726317167,1.0,10.0,0.0,0.0,0.002361620480545308,-0.3702962567112166,-6.557840429367325e-5,0.5049030398816963,0.3040472790982337,-5.78833385177486,-14.184461037823361,-1.4110765385793056,-0.9993893173092118,-0.047485789422621535,3.0337135540307827,-242.9932623967107,29193.398582450165,-4.6762230806250535e6,9.36272724403343e8,2.359225430767898,-199.73841529964074,23996.726093124744,-3.8438156460773856e6,7.696073302828395e8,-245.5412376212911,29587.657725877303,-4.739375681674489e6,9.489149332221746e8,36475.092137859494,-5.843589473565449e6,1.169998593583674e9,-7.205001483800319e6,1.4425915475336237e9,1.7786937207177324e9
3.854609934620644,-1.6464624559329728,0.006713239805687528,2.3100191054155075,2.3065320352624568,1.4189673161248316e-5,2.323752118252597,5.373526267041231,2.177205965727771,5.013651696135281,4.46546062827716,6.977016555579391,8.503530179932125e-11,0.0020256348201060747,8.855444731447763,155.32684726244284,38.96425714967848,-2525.614030373741,276871.5821603988,-4.2089514597424105e7,2650.769040663822,32.69809356646241,-2058.2774152966076,224922.31588449396,-3.4173417172747515e7,41.99032096371636,-2517.5390587086363,274095.562052683,-4.16197083342987e7,-3081.4019766237316,334040.4717979079,-5.068912528482011e7,407121.9805403739,-6.1735654177943066e7,-7.519049775883998e7,0.6647687895058989,0.8420383018320828,1.0024450938728562,1704.7712038334241,101.41206700651774,-0.37961466825801427,-0.15724587436404885,0.003110138051289994,3.028222737939978,2.4641388561027258,-0.3796141964334353,0.42116511594374395,0.42192761582527544,0.42180866727608085,0.42053615291819163,1.5915824445186484e-11,0.374699735907373,0.39631317977650343,0.06377771662956169,0.06377771662685816,0.009178543566486636,155.32684726244284,155.3268472690695,2650.769040663822,3.3912654255227986e-9,0.16710781164186467,-0.02802744819306976,1.0,10.0,0.0,0.0,0.0024153982664436124,-0.3644781785373708,-6.195701116665238e-5,0.496671249231682,0.2971759036301477,-5.683664388166685,-13.857820987371806,-1.3928521968038683,-0.9823512375328117,-0.04750971354771274,3.024840788506051,-241.57098683381378,28937.285953651066,-4.621585159515101e6,9.226152133800137e8,2.328390187336341,-196.57626598678362,23547.460362050333,-3.7607739532018146e6,7.507691056387837e8,-239.22463016379584,28742.306009091088,-4.590444682707854e6,9.163965302980723e8,35077.26796459763,-5.603150204469736e6,1.1185630098092854e9,-6.839203716918284e6,1.3653294447534697e9,1.6665340883362687e9
3.9139688301011084,-1.631180368305964,0.006510356969751349,2.2978674766466254,2.2944791733373378,1.3441317721330587e-5,2.3112278858017334,5.316353566636064,2.166121754988647,4.962167848009174,4.458954928227899,6.931079192366453,7.870465979120574e-11,0.001980089490342593,8.329634440454376,157.8227468540691,38.88051226554206,-2511.441040048487,274459.173386399,-4.159677320225591e7,2669.0132418348953,32.441547889683974,-2029.6636804934262,220948.22758123223,-3.345736354106551e7,41.50585087831773,-2462.104118590298,266824.31683624536,-4.036651743277796e7,-2989.223900781881,322252.1420696007,-4.870319813229192e7,389227.90660949686,-5.8762573674451604e7,-7.09008750224027e7,0.6686144912795874,0.8440532732001165,1.0023979740901876,1627.7856408879259,97.68833651319926,-0.3753966638807368,-0.1555703777007868,0.0030500241909411814,3.019450766870908,2.431834005898531,-0.3753962634210511,0.4168894733866694,0.41760673666362863,0.41746670533849634,0.41623646820727367,1.428418879617698e-11,0.3709689972285844,0.3923226104895746,0.06259266877247316,0.06259266877006119,0.008996182748091934,157.8227468540691,157.82274686018926,2669.0132418348953,3.129656017317896e-9,0.16362795578492875,-0.027220257521475118,1.0,10.0,0.0,0.0,0.0024664839057246127,-0.3587427544897777,-5.851304119001333e-5,0.48856280448077394,0.2904523008622585,-5.579840759767915,-13.536217134936456,-1.3748655411682567,-0.9655016103053358,-0.047533752318321396,3.0160700991115137,-240.16920534593274,28685.603117812527,-4.568049415510528e6,9.092723662236267e8,2.297513535227487,-193.4337218226969,23103.555710553726,-3.679134155972385e6,7.323325715457472e8,-232.98506562789333,27911.61207859936,-4.44479477900874e6,8.847365521247236e8,33714.52046996222,-5.369795961890036e6,1.0688568996561816e9,-6.487234150938163e6,1.291294039364935e9,1.560021078481782e9
3.9749668118060058,-1.6157158747137443,0.006313584481743629,2.285768996632648,2.2824772035907963,1.2727171474631859e-5,2.298763517408099,5.259746187472198,2.1551085548350266,4.911217614236393,4.452517972688195,6.8848307062393586,7.278870714579302e-11,0.0019349124472155266,7.829279842342512,160.3667462779678,38.79908574733288,-2497.5399965544984,272095.5586897929,-4.1115063591497436e7,2686.259782013705,32.188300117678466,-2001.3606620886114,217033.5863027047,-3.275506923846756e7,41.03401667253418,-2407.5385100446465,259694.9905840738,-3.914316375840505e7,-2899.1644667910714,310775.0207313023,-4.6778090300977826e7,371944.94861187093,-5.590348946690243e7,-6.6810662893831484e7,0.6724850941380891,0.846075384888715,1.0023512176803384,1553.6291041101622,94.10633673650959,-0.3712190291709203,-0.1539105292533124,0.0029908329858645537,3.0107836645141406,2.3995243793449132,-0.37121868990733164,0.4126470283397573,0.4133217435185131,0.4131630513724928,0.41197389538985224,1.280915826013926e-11,0.36727815856965745,0.3883702714339575,0.06142813463963786,0.06142813463748771,0.008819558416519411,160.3667462779678,160.36674628361607,2686.259782013705,2.8860600530806016e-9,0.16021559890554804,-0.026434910211854158,1.0,10.0,0.0,0.0,0.002514962195295316,-0.3530884161696271,-5.523861020377954e-5,0.4805753057905723,0.28387287026809166,-5.476907119031669,-13.219690243119395,-1.3571126262360838,-0.9488418220544548,-0.04755789940109003,3.007404337423599,-238.7882267388468,28438.37508072115,-4.515613794534944e6,8.962416071386349e8,2.2666183800016744,-190.31252429245927,22665.1819834849,-3.598911903425108e6,7.142973993219612e8,-226.82707012019276,27095.9824131839,-4.302460585017115e6,8.539339849622662e8,32387.384077708557,-5.14354527689183e6,1.0208677948453524e9,-6.148991614942946e6,1.220435117639911e9,1.459014552000293e9
4.0376691480472475,-1.6000646916295675,0.006122777305989398,2.2737220714400226,2.2705246023178147,1.2045851227341932e-5,2.286357304493555,5.203692493714163,2.1441663364513364,4.860793740431756,4.446152458992236,6.8383003697679765,6.726377548675657e-11,0.0018901120008174475,7.3534357878094045,162.96033978219128,38.7201041348462,-2483.9191337441234,269781.4578464862,-4.064443175593028e7,2702.460664390253,31.93876319781486,-1973.39168708138,213180.42348267438,-3.206672510301721e7,40.575769051582526,-2353.892186940502,252711.5879898602,-3.794997366587131e7,-2811.3005561383493,299613.9984150013,-4.4913946841559924e7,355275.03032780386,-5.3157533349439085e7,-6.291630043298275e7,0.6763812301750954,0.8481049109866284,1.0023048193346613,1482.2162535116922,90.66062960262738,-0.3670811084619217,-0.15226604011954367,0.002932551261187275,3.0022246908924184,2.36723464472714,-0.3670808215841547,0.40843729948554064,0.40907204186636476,0.40889698676455843,0.4077477555532938,1.147662378321433e-11,0.36362698209967226,0.3844557386978719,0.0602836999042816,0.06028369990236643,0.008648608803746459,162.96033978219128,162.96033978740022,2702.460664390253,2.6593771772467573e-9,0.15686921256827252,-0.02567077450103599,1.0,10.0,0.0,0.0,0.0025609150690242112,-0.3475136425544493,-5.212617638281069e-5,0.47270642479164526,0.27743412623068964,-5.374911106578432,-12.908288095040296,-1.3395896902326667,-0.9323736404635942,-0.047582148608621706,2.9988467560925027,-237.42841985927856,28195.637221320023,-4.46427843598776e6,8.835209238481051e8,2.2357295093383325,-187.21455857800055,22232.52578103306,-3.520125575754403e6,6.966638566764071e8,-220.75529038760092,26295.834356112922,-4.1634782528150557e6,8.239881807455788e8,31096.366661102682,-4.924412536428386e6,9.745826199773929e8,-5.824359410015097e6,1.1527000972244904e9,1.3633699852586598e9
4.102144288318197,-1.5842224394082933,0.005937793873644087,2.261725149974925,2.258619885965607,1.1396027763339708e-5,2.274007584630225,5.148181226570184,2.1332951082652687,4.810889218603676,4.4398614226417665,6.791521045635732,6.210738519019763e-11,0.0018456965774528167,6.901182587487155,165.60509206826953,38.64370657741288,-2470.5877687018274,267517.7351740448,-4.018495006020004e7,2717.568514215414,31.693377629506255,-1945.7818643576702,209390.95334637273,-3.139254962175621e7,40.13208432695598,-2301.2168174751655,245878.23952399244,-3.6787289388925895e7,-2725.7086613316765,288773.78703499964,-4.311088206659232e7,339219.2697399907,-5.052371928099071e7,-5.921399344592555e7,0.6803035392257518,0.8501421259500758,1.0022587739148177,1413.4642231073162,87.345963758861,-0.3629822650395911,-0.15063663049628867,0.0028751661472717844,2.993777545452338,2.334991414046713,-0.3629820229264908,0.4042598197520255,0.40485705537894984,0.404667815913928,0.4035573911818771,1.027367937475075e-11,0.3600152401973011,0.380578602609128,0.059158964991414986,0.05915896498971054,0.008483279600330384,165.60509206826953,165.60509207306964,2717.568514215414,2.4485674451663134e-9,0.15358731754337532,-0.024927240981903215,1.0,10.0,0.0,0.0,0.0026044217093620643,-0.34201695913971797,-4.916852432143431e-5,0.4649539032060852,0.27113269447864474,-5.273903867802413,-12.602065312695437,-1.3222931570392904,-0.9160992200285144,-0.04760649388725004,2.9904010467474196,-236.0902188419459,27957.43609666496,-4.414045815386575e6,8.711088958969483e8,2.2048736476341553,-184.1418570082434,21805.790756830473,-3.4427963102728706e6,6.794328073253939e8,-214.77447990468835,25511.594396851928,-4.027885190282544e6,7.948987979524412e8,29841.944950353834,-4.712407328340374e6,9.299875731865125e8,-5.513204640098027e6,1.0880339295488515e9,1.2729386093929217e9
4.1550489730371805,-1.5714080587848294,0.005793907173833245,2.252162597633091,2.249129615927043,1.0897986316939581e-5,2.26416739304685,5.104155417297217,2.1246492623927256,4.771334960609029,4.434884491616361,6.753942807485524,5.82332398414115e-11,0.0018104471813692148,6.555763181428243,167.75882851953057,38.584551321531556,-2460.1381270716606,265743.70948972093,-3.9825459365766995e7,2728.8365347574822,31.50037229926044,-1923.9706424462383,206406.8432371469,-3.0863575364961717e7,39.78829316621047,-2259.8113794265737,240522.44802405906,-3.587934490905809e7,-2658.9219935404312,280335.6335855282,-4.171246105238777e7,326817.0683653584,-4.849666967548036e7,-5.6387731797677666e7,0.6834606668041123,0.8517776189970364,1.0022221883305247,1360.324209447798,84.78516571685587,-0.35973090913336225,-0.14934377736555043,0.0028298951474381865,2.987103135470606,2.309249459086657,-0.3597306980478014,0.4009407496104845,0.40150968438138757,0.40131058880439646,0.40023042869762404,9.396663008856712e-12,0.3571540911373938,0.3775035515287007,0.058273101339986,0.05827310133843427,0.008355031235473808,167.75882851953057,167.75882852402438,2728.8365347574822,2.2906860685710713e-9,0.15100727089343907,-0.02434685176319248,1.0,10.0,0.0,0.0,0.0026375172646224384,-0.33767487423130826,-4.690919514756866e-5,0.458834189046363,0.266188213739834,-5.193846577859408,-12.36085709602716,-1.3086166528708558,-0.9032208851873564,-0.04762603529791515,2.983727811611527,-235.0355508879373,27770.180557366897,-4.374656930785437e6,8.614009454047642e8,2.180231943028141,-181.70334680656097,21468.8137967718,-3.3819979442219865e6,6.659387198891606e8,-210.05858120854833,24895.947407970634,-3.9218767458190164e6,7.722438385016603e8,28865.053930840168,-4.547937932921879e6,8.955186112464273e8,-5.27388453748909e6,1.0384719463922309e9,1.204244427277485e9
4.222898585227198,-1.5552105127550504,0.0056190600367841265,2.24025189532148,2.237307466989606,1.030167007061271e-5,2.2519153023693015,5.04959325141813,2.1139059229262416,4.722348271851402,4.428736363775329,6.7068103190203034,5.3687151512458934e-11,0.0017667463467266977,6.143734282080873,170.49985855822118,38.513200533365655,-2447.355177852719,263573.3528382496,-3.938632161037434e7,2741.8605529259103,31.26366064641291,-1897.0764890618846,202738.20076823936,-3.021554391595222e7,39.373356895330886,-2209.0191376928024,233969.96114815172,-3.477247604226447e7,-2577.610295810072,270084.0617000138,-4.0019509655748606e7,311866.90188310045,-4.606183470848363e7,-5.302083818892106e7,0.6874317290032256,0.8538293689854947,1.0021767657140057,1296.1602908033194,81.69370415356667,-0.3557008551182741,-0.14774083225393397,0.0027740923942294812,2.978868158252312,2.2771633467240973,-0.3557006776091535,0.39682018167948496,0.3973557852109327,0.3971461407337212,0.3961028653023582,8.397923481963743e-12,0.3536127787343606,0.37369273332942216,0.057182863415778856,0.05718286341440002,0.008199706010702983,170.49985855822118,170.4998585623565,2741.8605529259103,2.1060079878446115e-9,0.14783787947037832,-0.023638933463301242,1.0,10.0,0.0,0.0,0.0026768119085854012,-0.33231517487988416,-4.4212948022139974e-5,0.4512856310948332,0.260125774336437,-5.09475907272096,-12.064115408114038,-1.2917192107219284,-0.8873018935756058,-0.04765053866737908,2.9754943280116555,-233.73756375232108,27540.30174816303,-4.326423495771462e6,8.495429177611427e8,2.1495091724069018,-178.68171990307428,21053.305055348366,-3.307353458869215e6,6.494362171530821e8,-204.2537690055542,24141.438044133174,-3.7924813752830415e6,7.446958728396175e8,27677.587902288687,-4.348768516371739e6,8.539282274610283e8,-4.986600298916883e6,9.791828127587259e8,1.122809071464079e9
4.292731316618264,-1.5388090726623824,0.005449657130112982,2.2283870529108722,2.2255292349882643,9.733395155394105e-6,2.239715265299932,4.995543804049369,2.1032337248616533,4.673862365972927,4.422673291855731,6.659541630426268,4.945251072310166e-11,0.0017234546388943924,5.7528504791989485,173.29685715632442,38.44490101918918,-2434.894466881733,261456.67054331288,-3.895869373872683e7,2753.664507418571,31.032488219584902,-1870.6218153736793,199140.46555640013,-2.9582444185295716e7,38.97583839185792,-2159.3510906477786,227579.66553663876,-3.369713855112569e7,-2498.780721707425,260165.28209759408,-3.838775544788514e7,297529.4700209454,-4.3735724617558494e7,-4.9834188284185536e7,0.6914308054395344,0.8558895823557607,1.0021316824353166,1234.4374022990312,78.71950366745715,-0.3517081858213379,-0.14615222677172846,0.002719151688234653,2.970758060126109,2.2452089193626854,-0.3517080368551429,0.3927306216453742,0.3932350736818799,0.3930167487922869,0.3920093384355865,7.498225824967225e-12,0.35011029352225376,0.36991822196201224,0.05611127928377923,0.056111279282555125,0.00804988962774657,173.29685715632442,173.29685716012682,2753.664507418571,1.9345860813820645e-9,0.14472907856530826,-0.0229500207171556,1.0,10.0,0.0,0.0,0.002713868391108273,-0.3270296629591206,-4.1652883472477684e-5,0.44384745038977996,0.25419174635329045,-4.9968219209756715,-11.772739753076273,-1.2750391232796245,-0.8715847480120151,-0.04767512183973282,2.9673857425827688,-232.4627942906334,27315.15699659999,-4.279313489924835e6,8.379929833584273e8,2.118904874917937,-175.6918495307421,20644.37983237903,-3.2342399427474253e6,6.333417650719721e8,-198.553658757477,23404.06234681653,-3.66658396283885e6,7.180044502671219e8,26527.84689590992,-4.156722407594316e6,8.139844814473851e8,-4.7123308477050755e6,9.22794726398483e8,1.0461496077866362e9
4.350080607405948,-1.5255378981869356,0.005317967217706348,2.218927245975713,2.2161373567444214,9.298193669530267e-6,2.2299916946691822,4.952666667117382,2.0947472394615048,4.6354299454792525,4.417887175711228,6.621660935330598,4.627660542517676e-11,0.0016891217310027577,5.454809987363591,175.57602171099833,38.392591406152434,-2425.167565595483,259802.99584766198,-3.8625006386181876e7,2762.200614905006,30.851909627803778,-1849.7962662280215,196315.31151547655,-2.908693518672911e7,38.67107442821511,-2120.464756599636,222587.23487377408,-3.2859829857537925e7,-2437.5533123351433,252472.41397495175,-3.712638889024776e7,286499.25976122596,-4.195214346743616e7,-4.741155294626311e7,0.6946506916539443,0.8575440345641522,1.0020958570461043,1186.7665613047511,76.4214657781998,-0.3485405806742624,-0.14489149877163543,0.0026758118231622304,2.964363753093674,2.2197631963783873,-0.34854045139685186,0.38948101569359056,0.389962051537479,0.38973805841214454,0.38875862796094773,6.843588172369638e-12,0.3473361172044644,0.36692450211598293,0.055267207680709356,0.055267207679597176,0.007933985892176832,175.57602171099833,175.5760217145517,2762.200614905006,1.806428311357336e-9,0.14228477934678127,-0.022412215148440003,1.0,10.0,0.0,0.0,0.002741949052506183,-0.32285378083418104,-3.969876705029691e-5,0.43797501597411537,0.24953496335639877,-4.919343453612471,-11.543554853404256,-1.261849602960392,-0.8591587805798624,-0.04769484208136292,2.960992652722947,-231.46018840362933,27138.51482707498,-4.242442917883943e6,8.289756055085437e8,2.0945298048891448,-173.32456811419937,20322.16070729706,-3.176872650962068e6,6.207620693541675e8,-194.0723173434926,22826.795725367032,-3.568411001787312e6,6.972681951304178e8,25635.43117501966,-4.0082049906141395e6,7.832033231961651e8,-4.502153356504205e6,8.79729544058444e8,9.881515186631851e8
4.423693542215254,-1.508757283384512,0.005158038236043111,2.207141406485234,2.2044347759419196,8.777535503023586e-6,2.217881558427886,4.899515090147196,2.0842032886059783,4.587829575353465,4.411989252331978,6.574271916778586,4.2556694616715586e-11,0.001646588585803974,5.099913170578766,178.47860312983704,38.33029878642291,-2413.324432931469,257786.94686208075,-3.821860601951436e7,2771.702754289408,30.6321251740339,-1824.2159748880908,192852.80761730482,-2.8481562275440212e7,38.30758441793507,-2072.96650835237,216500.30419151403,-3.1842225630522303e7,-2363.374780782136,243161.97162742156,-3.560465821270006e7,273258.6770938132,-3.9817984971670024e7,-4.4537606052580886e7,0.6987019081183758,0.859620188054101,1.0020513730944298,1129.2513748741255,73.64681117333662,-0.34461376560962986,-0.1433280797900841,0.0026223930951616184,2.956493446609959,2.188133758066126,-0.3446136575347758,0.38544621505510834,0.38589978399084185,0.38567021729524076,0.3847248979453271,6.099594658610896e-12,0.34390298037035555,0.3632144037081393,0.054228328818196725,0.054228328817211006,0.007794028251593755,178.47860312983704,178.47860313309945,2771.702754289408,1.656787373865693e-9,0.13928175932868947,-0.02175617903445197,1.0,10.0,0.0,0.0,0.002775151112377002,-0.31769850779902975,-3.736860252497145e-5,0.43073045381343505,0.24382458487537476,-4.823640838771235,-11.262037642949963,-1.2455536053999507,-0.8438143400021187,-0.04771955490950676,2.95312386747197,-230.229137796528,26922.148562590155,-4.197389807258176e6,8.179836503960845e8,2.0642269425846247,-170.39854902893595,19925.77871890076,-3.106596755166862e6,6.054103490104475e8,-188.57329670468582,22121.37700540108,-3.448908966276097e6,6.721192284746141e8,24554.361565118073,-3.8289400873420993e6,7.461785878767407e8,-4.250799681232203e6,8.283983692803864e8,9.196771413548555e8
4.484181262454357,-1.495176344884944,0.005033763684297532,2.197743022270939,2.1951017109345075,8.379017048989147e-6,2.208228003506612,4.857343786994153,2.075819496825429,4.550097580366937,4.407342204168401,6.536365553661094,3.9770265806182393e-11,0.0016128740073254471,4.829626483927045,180.84487193236004,38.283087285906774,-2404.113316658025,256216.15770989974,-3.790221724571906e7,2778.3459682857356,30.461431018832453,-1804.1357808408607,190140.0454080622,-2.8008715581770826e7,38.031442877458154,-2035.8932761183323,211756.54960646867,-3.105161701760338e7,-2305.9607047495942,235960.1533961756,-3.443117828020774e7,263101.6266120903,-3.818586922007695e7,-4.23588568623196e7,0.7019644036971968,0.861287758180022,1.0020160214401936,1084.8537216881323,71.50269060138763,-0.3414981244331037,-0.14208718939641737,0.002580255870048629,2.950299662671786,2.162996192496743,-0.3414980309357947,0.38223988898245925,0.38267287093458474,0.3824399949315542,0.3815212923587363,5.5589866646522085e-12,0.3411840006989099,0.36027173794200396,0.05340998997092893,0.05340998997003457,0.007685993612076644,180.84487193236004,180.84487193540508,2778.3459682857356,1.54504820472364e-9,0.1369204509932493,-0.02124401336110163,1.0,10.0,0.0,0.0,0.0028002347855250517,-0.3136251712074103,-3.559092719216184e-5,0.4250103884681642,0.2393429918856277,-4.748038854905311,-11.040849382264536,-1.232667938491613,-0.8316918934571058,-0.0477393718339678,2.946931293180307,-229.26263896874488,26752.68479823128,-4.162187276708319e6,8.094155284610102e8,2.0401412980562945,-168.08600912133818,19613.97573427503,-3.051545660114968e6,5.934299137329222e8,-184.2593478716991,21570.24923797363,-3.3559029667578805e6,6.526173257666686e8,23717.20612649103,-3.6906164318957776e6,7.177079343958986e8,-4.058668612006823e6,7.892905197623686e8,8.680119915123891e8
4.56186699828524,-1.4780003043725447,0.004882903066754313,2.1860317822267112,2.183470554433807,7.902511816977107e-6,2.1962030550932314,4.80505935181091,2.065404017423797,4.5033628806249455,4.401627712418452,6.489040012261174,3.651065715382119e-11,0.001571128217127053,4.5081603187658095,183.85980948278868,38.22756674795412,-2392.9449873979956,254307.06542659766,-3.751790115238599e7,2785.421381843666,30.255020809171764,-1779.5479337857043,186823.63240594818,-2.7432321788903937e7,37.705503408750154,-1990.7602298672864,205988.06046080292,-3.0093041177653763e7,-2236.6625470876284,227268.54253749264,-3.301906936344231e7,250945.82728270753,-3.623824967917867e7,-3.978169081960236e7,0.7060700214306095,0.8633807696121976,1.0019721226864542,1031.3167098479053,68.9135011198285,-0.33763538644101115,-0.140548188198065,0.0025283221188412575,2.942692044648843,2.1318154035869687,-0.3376353085900158,0.378258544304281,0.37866745244516486,0.37843179894880197,0.37754555178056404,4.945440562262393e-12,0.33781949905375785,0.3566248668380442,0.05240275553768027,0.05240275553688897,0.007555863006816407,183.85980948278868,183.85980948558012,2785.421381843666,1.414738786223081e-9,0.1340191841541275,-0.020619225806496534,1.0,10.0,0.0,0.0,0.0028297955655343576,-0.30859607661635774,-3.347233381392918e-5,0.4179532113081138,0.23384706818180084,-4.65479780508125,-10.769472719073903,-1.2167477727201892,-0.8167341287672791,-0.04776419687366858,2.9393251677163246,-228.07830693998608,26545.514083196962,-4.119252944920609e6,7.989900574994091e8,2.0102638035715543,-165.23323723092938,19231.118986902122,-2.9842271017753026e6,5.788345482380354e8,-178.97772396485354,20898.217236037905,-3.2429223314363416e6,6.290117759619598e8,22705.53451980097,-3.524043166582645e6,6.835386745498335e8,-3.829490319105847e6,7.427923102593572e8,8.071818716922088e8
4.625738218673466,-1.46409630047838,0.004765725294128559,2.1766913655539484,2.174192983963546,7.537999379979716e-6,2.186615818839328,4.763569942518005,2.057123065648478,4.466315611288166,4.397135826418415,6.451266522997337,3.407218970671128e-11,0.0015380551347072395,4.263632989419513,186.31888798395505,38.18611980043997,-2384.3001492644808,252824.82705989532,-3.7219601496853106e7,2790.077812725904,30.09588022133428,-1760.3129654187346,184232.48988484306,-2.698321835702228e7,37.46083598517781,-1955.6599110919328,201505.22170073155,-2.9350186314711496e7,-2183.2423526161165,220565.46598388965,-3.1933045197981443e7,241650.36924035716,-3.475300959368093e7,-3.783375634691701e7,0.7093769639945547,0.8650621974104057,1.0019372337433718,990.0130301966843,66.91236317383698,-0.33457031952326854,-0.13932653584117827,0.0024873584662673622,2.936718991206626,2.107089949051434,-0.3345702523928562,0.37509447867009266,0.37548540291721083,0.3752485589168514,0.3743876412210812,4.50025910063913e-12,0.33515513026817473,0.35373231244374215,0.05160932780419595,0.051609327803479,0.007455692542410424,186.31888798395505,186.31888798655723,2790.077812725904,1.3175581839506215e-9,0.13173773045907952,-0.020131436040495714,1.0,10.0,0.0,0.0,0.002852047863825628,-0.3046221178304702,-3.1856993612805614e-5,0.412380650143108,0.22953350488699453,-4.581261394050655,-10.556517798067802,-1.2041598004222536,-0.8049272678560526,-0.04778409677183909,2.933353284483129,-227.15058841647055,26383.60744577085,-4.0857769021762745e6,7.908801130265274e8,1.9865717478767269,-162.9833355619775,18930.561534479464,-2.931594943145486e6,5.674657316936351e8,-174.8442043838582,20374.365239147835,-3.1551829569340893e6,6.10744954367446e8,21924.093263156585,-3.395823636481348e6,6.573249544286978e8,-3.6547756566670453e6,7.07457481728174e8,7.6141294501874e8
4.691198039954273,-1.4500442780972322,0.004651602303567168,2.167375636538004,2.164939043445511,7.187788362145276e-6,2.1770569070988093,4.722376233808608,2.0488878391318144,4.429567695830496,4.392718926978218,6.413609277157107,3.1776051979258254e-11,0.0015052746561894175,4.029939956756813,188.82121296911427,38.14748050454915,-2375.9259668260693,251384.11850940736,-3.692965653538035e7,2793.8247146703256,29.94245400287363,-1741.4887168323933,181698.66273478733,-2.654505849469566e7,37.23108859164821,-1921.4896271694424,197142.36992713704,-2.8628903198621985e7,-2131.6537667475527,214086.16042356295,-3.088569651572083e7,232733.193319089,-3.333145004171649e7,-3.5984069753022194e7,0.7127042664441142,0.8667500248286687,1.0019025470502632,950.0291357790016,64.97142824822741,-0.3315272999662451,-0.13811324895798988,0.0024469073388248613,2.9308516328882424,2.0825836796616772,-0.3315272421667485,0.3719488798320184,0.37232290808019364,0.37208574243284226,0.37124960501722415,4.092278832018466e-12,0.33251483374041096,0.3508617280533537,0.05082672163763486,0.05082672163698572,0.007359026879941305,188.82121296911427,188.8212129715386,2793.8247146703256,1.2263000997050996e-9,0.12949080399582497,-0.019654093444371933,1.0,10.0,0.0,0.0,0.0028730924775609177,-0.3006913504976816,-3.030955142846307e-5,0.40687214584926995,0.22529242086896378,-4.5087075139917445,-10.347303388953659,-1.191702401358082,-0.7932649993113747,-0.04780402927114937,2.9274870673338125,-226.24112347003097,26225.20735601626,-4.0530921311065536e6,7.829778859605789e8,1.9630907089644483,-160.76401057525464,18635.291879219483,-2.88007461777447e6,5.563735049387213e8,-170.7950347465847,19862.995288345635,-3.0698154874286577e6,5.930272454349575e8,21167.490980617717,-3.272056565808939e6,6.320957034693851e8,-3.487580827636002e6,6.737379673970432e8,7.181230867334392e8
4.775341353725349,-1.4322668144852482,0.004513153323630086,2.1557647093487318,2.1534039015590616,6.769407998228862e-6,2.165147047866642,4.67129326227426,2.0386580946576114,4.384049145052535,4.387309647958694,6.366759830944954,2.909519611551487e-11,0.0014647175992376182,3.7525026090394427,192.01194972839824,38.103387337395056,-2365.8590536290476,249643.98164585317,-3.657932271497583e7,2797.2076291649955,29.75928516312892,-1718.5713140632781,178615.28380714756,-2.6013151046069898e7,36.96577021123185,-1880.1360386263145,191861.39106308963,-2.775796952991542e7,-2069.7959339740078,206303.43028001452,-2.9630678239568535e7,222113.70290027338,-3.1642473419739835e7,-3.3805985404176004e7,0.7168926054352016,0.8688690365358657,1.0018594700174261,901.8549597992186,62.626903209405235,-0.32775413850906077,-0.13660823684329407,0.0023970558727306065,2.923674147504707,2.0522948832790595,-0.32775409067399086,0.3680425632684397,0.36839693920765393,0.3681605280935742,0.36735461423267285,3.630244603553866e-12,0.32924811707613816,0.3473041094008018,0.04986345751418601,0.049863457513613194,0.007243141453595956,192.01194972839824,192.0119497306155,2797.2076291649955,1.120076947113551e-9,0.12672982764659874,-0.01907175788994855,1.0,10.0,0.0,0.0,0.002897745704195175,-0.29583774365750237,-2.8466942433261366e-5,0.40007523365799724,0.22009099780963198,-4.419460108551455,-10.091125226349583,-1.1763128377407341,-0.7788949019343342,-0.04782898681825869,2.9203109556684086,-225.1310542505575,26032.299631968643,-4.013375805554709e6,7.733970758781947e8,1.9340720213020766,-158.03557716363596,18273.93108357621,-2.8172751995659526e6,5.429022756037545e8,-165.85605398799976,19241.66741333907,-2.966470173932073e6,5.716524388029888e8,20256.6878642652,-3.1235660826748204e6,6.019250885790751e8,-3.2889424284397378e6,6.338008574605627e8,6.673641545928316e8
4.844581605647474,-1.4178713878436613,0.004405686253624547,2.146502180560872,2.144200869467587,6.4496464712520446e-6,2.1556493572781874,4.630749007924773,2.030525696446252,4.347963682174144,4.38307729688013,6.329507880589681,2.7093686410975817e-11,0.0014326124521835334,3.5418611793557813,194.61650718556217,38.07170131089731,-2358.143899617212,248302.54899894726,-3.6309046694464564e7,2798.8580653212985,29.620124684150948,-1700.757497780711,176218.50154497457,-2.5600604001938235e7,36.77172209466606,-1848.1826703260856,187777.81326993575,-2.708603292233603e7,-2022.4534495877747,200331.61654803914,-2.8669802377468992e7,214035.4014087808,-3.036036948727888e7,-3.216740328628582e7,0.7202671171883229,0.8705718120521884,1.0018252310451632,864.7208449148588,60.814249686719755,-0.3247597928980799,-0.13541337330337738,0.002357738121099205,2.9180646094308296,2.0283689044536843,-0.3247597518548103,0.36493783033457494,0.3652776102575388,0.3650426775288806,0.3642603569342384,3.2957388638101943e-12,0.3266615007934467,0.3444822753757864,0.049104667226740284,0.04910466722622242,0.007154410298554652,194.61650718556217,194.6165071876252,2798.8580653212985,1.0410134838546012e-9,0.12455851099180465,-0.018617092134641935,1.0,10.0,0.0,0.0,0.0029161818938722222,-0.292002047151499,-2.7063287646822907e-5,0.39470761268988985,0.21600824959335127,-4.3492702914418935,-9.89052018761166,-1.1641459019715883,-0.7675687306803608,-0.047848983308794654,2.9147024641277994,-224.26537176190214,25882.190980644264,-3.9825388422961235e6,7.659745683216863e8,1.9111530309656373,-155.89168094273893,17991.26682331117,-2.768348256160797e6,5.324450027623732e8,-162.00591848293942,18759.17457307682,-2.886507542205597e6,5.551705529513967e8,19555.99116862145,-3.0097101256735614e6,5.788660458701649e8,-3.1381336196508007e6,6.035728869518104e8,6.293337754533596e8
4.915599320613932,-1.4033185903358971,0.00430108276984158,2.1372622758215822,2.1350194802920868,6.1426819755412575e-6,2.1461777855880753,4.590486568249557,2.022438932240102,4.312167713263256,4.378934895455783,6.29250537631386,2.5212418664507153e-11,0.0014008150196860298,3.340894729042019,197.26886085988474,38.043421019600096,-2350.7468051976693,247008.2046771271,-3.604796339952104e7,2799.5582443949816,29.487968537193684,-1683.4338993950412,173886.5026738755,-2.5199922127278574e7,36.59449787553141,-1817.2716632993418,183822.5952528535,-2.6436400509755045e7,-1977.053320107573,194586.92126487033,-2.77470839058937e7,206323.97795798595,-2.9138483583070174e7,-3.0618192238714643e7,0.7236632466580575,0.872281478183792,1.0017911878931567,828.8016258606931,59.05553534449924,-0.3217866767791403,-0.13422652592682213,0.002318915476717087,2.9125796996246,2.0047416592010876,-0.32178664161939147,0.3618509638997407,0.3621771068117977,0.361944386572233,0.3611851523537164,2.9898008945220095e-12,0.32409851332874334,0.34168180179310026,0.048356234940732365,0.048356234940264496,0.007069237156595633,197.26886085988474,197.26886086180306,2799.5582443949816,9.66899826802269e-10,0.12241990560032892,-0.018172149492392257,1.0,10.0,0.0,0.0,0.0029335054637845263,-0.2882076946378169,-2.5719734098769077e-5,0.3894012068873718,0.2119938327435157,-4.280202057874925,-9.693830527736313,-1.152106790900667,-0.7563970604265209,-0.047869004168082874,2.9092185444262393,-223.42051930564725,25735.973099452167,-3.9525584218488336e6,7.587719965534437e8,1.8885247258569524,-153.78442316971456,17714.539761339533,-2.7206180405294904e6,5.222762549519352e8,-158.2483012754553,18289.86193956415,-2.808976593735674e6,5.392380513119082e8,18880.096867451466,-2.9002048032605657e6,5.567506939970837e8,-2.9943594439521795e6,5.74832079226272e8,5.935002301751081e8
4.988458092374698,-1.388605411064862,0.004199285835176238,2.128044380709243,2.125859141653119,5.84808056899226e-6,2.1367316764835813,4.550501872193388,2.0143977290843784,4.276658195665415,4.374887937649963,6.2557984404322315,2.344520443389678e-11,0.0013693299693217176,3.1492638442838685,199.97057871583587,38.018763004270255,-2343.6852697866275,245763.03215520745,-3.5796394609155506e7,2799.2992998681293,29.363249985919865,-1666.6276809392311,171621.8602233414,-2.4811430119182166e7,36.4346940881306,-1787.439393329923,179998.42284856844,-2.580931141737897e7,-1933.6296043157972,189070.2049691662,-2.686233848922284e7,198975.52647719305,-2.7975703509710256e7,-2.915561416512029e7,0.7270813938423725,0.8739981888806451,1.0017573386706238,794.06642183509,57.348935689131295,-0.3188345486160957,-0.1330475920712596,0.002280582750281499,2.907226389684499,1.98143958142298,-0.31883451854532485,0.3587817866021308,0.3590952140767936,0.35886540160307,0.3581287590247339,2.7101724259257514e-12,0.321559003501721,0.3389024974203852,0.04761802706246941,0.047618027062047014,0.006987647922601388,199.97057871583587,199.9705787176186,2799.2992998681293,8.974657546416052e-10,0.12031347957241516,-0.017736718923889783,1.0,10.0,0.0,0.0,0.00294974412936481,-0.2844541430448948,-2.4434051338954853e-5,0.38415518024038803,0.20804653200624795,-4.212300665939731,-9.501112734098502,-1.1401948583660844,-0.7453832499374402,-0.04788904694325921,2.9038661583859957,-222.5974550241635,25593.791280073776,-3.923459926117616e6,7.51794349023757e8,1.866213575525085,-151.71582705346015,17443.969053232657,-2.674113898365082e6,5.124003969473529e8,-154.58566484300837,17833.938560648807,-2.7338951400183686e6,5.238550325278721e8,18228.94651555847,-2.7950128308914555e6,5.355657196346252e8,-2.857461606803242e6,5.475381885582378e8,5.597778618357506e8
5.0632243169773865,-1.3737287763970831,0.004100239230481461,2.118847891905049,2.116719271578095,5.565421248498626e-6,2.1273103856095066,4.510790947560944,2.0064019901936905,4.241432080359343,4.370942404443269,6.219435739500581,2.1786123410961298e-11,0.0013381619793802005,2.966637099090904,202.72331939746428,37.99796150833981,-2336.978400021113,244569.32103877558,-3.555469740295332e7,2798.0742903212936,29.246420711048756,-1650.3674267562349,169427.29409579083,-2.4435474877025925e7,36.292912979853334,-1758.7232667592932,176308.0511296035,-2.5205014096682206e7,-1892.216706779356,183782.28201220438,-2.6015375251924377e7,191986.02906776516,-2.6870906017126597e7,-2.7776947999931462e7,0.7305219644339597,0.8757220991843119,1.0017236815333106,760.4849846673279,55.692672520239626,-0.31590317204915774,-0.13187647151611015,0.0022427348370557014,2.9020122789574065,1.9584900462438122,-0.31590314637331085,0.3557301250386996,0.35603172221808566,0.35580547513556704,0.3550909412270572,2.454760628169833e-12,0.31904281261793926,0.3361441691792987,0.04688991431189353,0.04688991431151245,0.00690967336153748,202.72331939746428,202.72331939911993,2798.0742903212936,8.324537668457566e-10,0.11823871346894557,-0.01731059469090526,1.0,10.0,0.0,0.0,0.002964924916030625,-0.2807408614807151,-2.3204083756647095e-5,0.37896871504733576,0.20416516023090464,-4.145612513372591,-9.312424418602887,-1.1284095619172534,-0.7345308016546257,-0.047909109213896274,2.8986528948345827,-221.79722778085335,25455.805671195918,-3.895271642994856e6,7.450472865674394e8,1.8442469901310201,-149.68799452490418,17179.783774903768,-2.628866865718333e6,5.028221610260505e8,-151.02044637061485,17391.611112518996,-2.661280845294658e6,5.090216394801552e8,17602.46120901093,-2.6940945028935866e6,5.152975395675876e8,-2.727278670300988e6,5.2165080954977393e8,5.280819911873492e8
5.13996735117726,-1.3586855460181295,0.004003887513357084,2.1096722155626995,2.107599296895896,5.294295501312116e-6,2.117913278880119,4.471349912658815,1.9984515913265615,4.20648630154235,4.36710480794259,6.1834685471914845,2.022951326298597e-11,0.0013073157314926031,2.7926909183251722,205.52884076104095,37.981270060833445,-2330.6470670723584,243429.58744450822,-3.53232676578022e7,2795.8783123726785,29.13795166305128,-1634.68324439482,167305.68276722412,-2.4072427434403177e7,36.16976316820128,-1731.16184806722,172754.31721192494,-2.4623768367721647e7,-1852.8496290173134,178723.94415139555,-2.520600032722811e7,185351.40465949135,-2.582296369420971e7,-2.6479501495153174e7,0.7339853704916872,0.8774533655334292,1.0016902146774675,728.0276770712605,54.08501233262816,-0.31299231534082206,-0.13071306623047874,0.0022053667090579793,2.896945651887702,1.9359213779467006,-0.31299229345451185,0.352695809229121,0.35298642579526723,0.3527643652192572,0.35207146840233067,2.2216267560830437e-12,0.31654977350221325,0.3334066213612661,0.04617177156543037,0.04617177156508683,0.006835349338587456,205.52884076104095,205.52884076257763,2795.8783123726785,7.716185484562865e-10,0.11619509965222757,-0.016893576115542427,1.0,10.0,0.0,0.0,0.0029790741814084906,-0.27706733036440145,-2.202774781968051e-5,0.37384101065798675,0.20034855697781834,-4.080185110560969,-9.127824199218596,-1.1167504660054983,-0.7238433571277478,-0.0479291885945162,2.8935870268820336,-221.02098556460157,25322.19266734636,-3.8680250384387644e6,7.385372048218644e8,1.8226533286326356,-147.70310883159408,16922.223446705833,-2.584909782917298e6,4.935466748683375e8,-147.5550576448744,16963.084214382907,-2.5911513226398136e6,4.9473808603630096e8,17000.54284699098,-2.597407951025944e6,4.959323603144057e8,-2.6036467165527353e6,4.971295103816979e8,4.9832914770837e8
5.218759667318761,-1.3434725115183168,0.00391017599700955,2.100516767338274,2.098498653280297,5.034306927975618e-6,2.108539732493448,4.4321749752304,1.990546378687409,4.171817772959608,4.363382240909873,6.147950814424796,1.8769960173100897e-11,0.0012767959089276559,2.6271094809275937,208.38900885530012,37.968963228484,-2324.7140840043794,242346.59715525398,-3.510254404663853e7,2792.7086115131074,29.03833405117197,-1619.6068838725812,165260.0773200351,-2.372268529155727e7,36.06586058147257,-1704.7950199253212,169340.1567017519,-2.4065848031490482e7,-1815.5642739063242,173895.98954785138,-2.4434021177271277e7,179067.56451194413,-2.483075272857743e7,-2.5260623696191855e7,0.7374720305114015,0.8791921457649705,1.0016569363399364,696.6654581048577,52.52426508719935,-0.3101017513573889,-0.12955728035539515,0.002168473414250609,2.892035542590569,1.9137628649255882,-0.310101732733356,0.3496786726343539,0.34995912375503735,0.349741835399006,0.3490701151245124,2.0089755863038727e-12,0.3140797100311456,0.33068965536968614,0.045463477840642585,0.04546347784033311,0.006764717087167295,208.38900885530012,208.38900885672547,2792.7086115131074,7.147264694070047e-10,0.11418214202370855,-0.016485467425529657,1.0,10.0,0.0,0.0,0.0029922176336362777,-0.273433041248649,-2.090302966122026e-5,0.36877128318334124,0.19659558787498305,-4.0160670712296564,-8.947371629067298,-1.1052172479393592,-0.7133246943116454,-0.047949282733672445,2.888677576414559,-220.2699850079507,25193.146490900457,-3.841755068228057e6,7.322713061886404e8,1.8014619137954075,-145.76343807958318,16671.53871323164,-2.542277439440087e6,4.8457949672656965e8,-144.1918869304647,16548.561015078703,-2.5235242780168196e6,4.8100469411732274e8,16423.075824167987,-2.5049094717416046e6,4.774562513275821e8,-2.4864000848975237e6,4.739339794048594e8,4.704373058243123e8
5.29967701016508,-1.3280863963312088,0.0038190507377495733,2.0913809732378743,2.0894167861056907,4.785070899874474e-6,2.0991891337822786,4.393262434875221,1.9826861676145624,4.13742338759098,4.359782431805026,6.112939243604237,1.7402289816980903e-11,0.0012466071974782033,2.4695846384583233,211.3058076653039,37.961338550793485,-2319.2044047971604,241323.3917585987,-3.489301257587059e7,2788.5646912056445,28.948080468768772,-1605.1718757844046,163293.71785706692,-2.3386675156239986e7,35.981829683813,-1679.664175745437,166068.62372723978,-2.3531544038248476e7,-1780.397802168297,169299.2569028799,-2.3699251629442852e7,173130.4739449624,-2.389316141464491e7,-2.4117717909932286e7,0.7409823691826443,0.8809385989586703,1.001623844801166,666.3698717411962,51.00878315423034,-0.3072312578046379,-0.1284090202883503,0.002132050078899882,2.8872918068054254,1.8920447800565037,-0.3072312419843688,0.3466785524405749,0.3469496196913372,0.3467376549428156,0.34608666133591864,1.8151455551290528e-12,0.3116324369221481,0.3279930697246509,0.044764916348380354,0.04476491634810177,0.006697823506269099,211.3058076653039,211.30580766662513,2788.5646912056445,6.615551075946359e-10,0.11219935594328564,-0.016086077638529633,1.0,10.0,0.0,0.0,0.0030043803481113332,-0.26983749696316434,-1.9827982848325148e-5,0.36375876565278925,0.19290514431450534,-3.9533081151721414,-8.771127155140247,-1.0938097054964286,-0.7029787256579378,-0.04796938931138127,2.8839343859597117,-219.54560204980484,25068.880973631894,-3.816500530880654e6,7.262576817322545e8,1.780703052525328,-143.87133961183514,16427.992167411474,-2.501006748189899e6,4.759266576010566e8,-140.93330258610212,16148.244022239098,-2.4584176975652915e6,4.6782194012904966e8,15869.929089572675,-2.4165539116485543e6,4.598552296317934e8,-2.375372163436317e6,4.520241811926142e8,4.4432612048202896e8
5.382798572880894,-1.3125238537945676,0.0037304585109258514,2.082264269327211,2.080353150171023,4.546214194712053e-6,2.089860880899373,4.354608680567991,1.9748707403791093,4.103300013300243,4.356313805147923,6.078493359855399,1.6121558447017873e-11,0.001216754282398942,2.3198158129547637,214.28135035900996,37.95871867667194,-2314.145346671921,240363.31795509206,-3.4695211692313716e7,2783.4484192803393,28.867726152829086,-1591.4136877883054,161410.05221349496,-2.3064856079199314e7,35.91830499278244,-1655.8124430672233,162942.91427014294,-2.3021168161124893e7,-1747.3890377570167,164934.6641666397,-2.300151752614854e7,167536.21935823397,-2.3009099238725103e7,-2.3048254923278056e7,0.744516817573072,0.8826928854949613,1.0015909383840456,637.1130317675776,49.5369600914953,-0.30438061709885483,-0.12726819462274813,0.002096091905176133,2.8827252010179123,1.870798402600681,-0.30438060368424025,0.3436952894630617,0.3439577217248583,0.34375159869069444,0.3431208922066608,1.6385995079350485e-12,0.30920775925382,0.3253166597507735,0.04407597446072724,0.04407597446047666,0.0066347214736766314,214.28135035900996,214.28135036023386,2783.4484192803393,6.118927825610171e-10,0.1102462678979558,-0.01569522039748769,1.0,10.0,0.0,0.0,0.003015586785589326,-0.2662802113000966,-1.880072608552195e-5,0.3588027075316508,0.1892761426824171,-3.891959070835145,-8.59915207071176,-1.0825277637913675,-0.6928094947998803,-0.04798950603920221,2.8793681977106065,-218.84934372148894,24949.631535949993,-3.792304461685181e6,7.205054030732443e8,1.7604080578421084,-142.02926492837645,16191.859285612145,-2.461136944189431e6,4.675947094952985e8,-137.78165787158255,15762.336109390622,-2.3958500680273445e6,4.551905087891488e8,15340.958462785105,-2.332295093925123e6,4.431153525116862e8,-2.2703962081517656e6,4.3136051687991273e8,4.1991715518266517e8
5.468207188518187,-1.2967814643131756,0.003644346783599779,2.073166100969354,2.0713072089537086,4.317374634728788e-6,2.0805543820206815,4.316210186237619,1.967099843703412,4.069444487120531,4.352985548238616,6.044675582820515,1.492304423375356e-11,0.0011872418437916957,2.1775098908368413,217.31789202174008,37.96145373128596,-2309.5668398360863,239470.06064704625,-3.4509738075543545e7,2777.3641309206837,28.797830413582044,-1578.3699042173937,159612.7575845866,-2.2757723090920396e7,35.87593294413495,-1633.2849450979934,159966.39365715568,-2.2535057311507855e7,-1716.5789317887247,160803.2528713615,-2.2340663143361617e7,162281.08174301885,-2.2177506705608234e7,-2.2049786653044257e7,0.7480758135061,0.884455167206921,1.001558215451042,608.8676059074696,48.10722939568339,-0.3015496160924638,-0.12613471402953735,0.0020605941669551604,2.878347470181634,1.8500560445227952,-0.3015496047383913,0.3407287278961172,0.3409832422292126,0.3407834467518505,0.34017259784295667,1.477916046682417e-12,0.3068054719122185,0.3226602171570558,0.043396543651705526,0.04339654365148031,0.00657547018459455,217.31789202174008,217.31789202287308,2777.3641309206837,5.655381054100893e-10,0.10832241508223886,-0.015312713791405787,1.0,10.0,0.0,0.0,0.0030258608100905303,-0.2627607085250893,-1.7819440961366275e-5,0.35390237399669405,0.18570752342845848,-3.8320718850273123,-8.431508480257225,-1.0713714823844414,-0.682821172763624,-0.04800963066154444,2.8749907411390705,-218.182861290228,24835.657406475482,-3.7692145769792846e6,7.150246265521544e8,1.7406092752999724,-140.2397654597222,15963.42952035254,-2.422709816539471e6,4.595907817772126e8,-134.7392974468435,15391.041767486267,-2.3358406418842655e6,4.431113568367993e8,14836.009281720659,-2.252086298176064e6,4.27222820866075e8,-2.1713062012059595e6,4.119039912727016e8,3.971341050479653e8
5.555989503234727,-1.280855737930286,0.003560663717656694,2.0640859252082984,2.062278436990679,4.098200815876684e-6,2.071269057766132,4.278063519632108,1.95937318909889,4.035853621618024,4.349807686325601,6.011551313247228,1.3802239309189487e-11,0.001158074562126974,2.0423811675499204,220.41784283432244,37.96992393933888,-2305.50171037268,238647.68073296067,-3.433725329702762e7,2770.318730631275,28.73897828610159,-1566.0804376698502,157905.76626220316,-2.2465811544895455e7,35.85537415402105,-1612.1291144187792,157142.62997426023,-2.207357878020284e7,-1688.0111033022135,156906.24034392892,-2.1716558724633604e7,157361.6193750915,-2.1397366303693876e7,-2.1119960681765646e7,0.7516598007094456,0.8862256069228209,1.001525674412618,581.6068101582822,46.71806378478006,-0.29873804677631677,-0.1250084915305031,0.0020255522178094375,2.8741714468631656,1.8298510905572924,-0.29873803718410247,0.33777871608613996,0.33802599858387256,0.33783298522766797,0.33724157401400995,1.3317814971363018e-12,0.3044253599180031,0.32002353056384314,0.042726519679429434,0.04272651967922718,0.006520135540820254,220.41784283432244,220.41784283537058,2770.318730631275,5.222995618244126e-10,0.10642734564933212,-0.014938380311654807,1.0,10.0,0.0,0.0,0.0030352257027462977,-0.25927852410625807,-1.6882370114088647e-5,0.3490570469072942,0.18219825138184226,-3.7736996653656565,-8.268259346315553,-1.0603410671372737,-0.6730180577329752,-0.04802976095020018,2.8708148320197684,-217.54796520885068,24727.244161758754,-3.7472837854137653e6,7.098267137624071e8,1.7213401228130245,-138.5055000604728,15743.007668119233,-2.385769994414785e6,4.5192265016017354e8,-131.80856696490633,15034.568776946995,-2.2784097764389957e6,4.315857926590262e8,14354.919597951077,-2.1758808286418095e6,4.1216410027532554e8,-2.0779377865904232e6,3.936163944141859e8,3.7590302341193366e8
5.6462361912276995,-1.264743111224022,0.0034793581405633883,2.055023209813262,2.053266318938993,3.888351758700346e-6,2.062004340203153,4.240165336987585,1.9516904504811294,4.002524199099943,4.346791164654471,5.979189010920883,1.2754841600882225e-11,0.0011292571126941791,1.9141512371240974,223.58378401838246,37.98454253529014,-2301.9859973374255,237900.6576106109,-3.417849133569381e7,2762.321789301233,28.691782376562912,-1554.5877672158156,156293.29472265817,-2.218970204052973e7,35.857306075267566,-1592.3950480309165,154475.43189739782,-2.163713615509961e7,-1661.7324409771584,153245.07749204556,-2.112910874757757e7,152774.7565838289,-2.0667714086716898e7,-2.025653503461383e7,0.7552692292506624,0.8880043686479516,1.0014933137235515,555.3043926223487,45.367973967747965,-0.2959457059324417,-0.12388944235212476,0.001990961485674742,2.8702111598406637,1.8102180382366981,-0.29594569784401353,0.3348451062066683,0.33508581282652966,0.334900005837235,0.334327621788578,1.1989823372445536e-12,0.30206719791454567,0.3174063850760615,0.042065802520675405,0.04206580252049391,0.0064687905483843,223.58378401838246,223.58378401935144,2762.321789301233,4.819950926029448e-10,0.10456061824582044,-0.014572046666328168,1.0,10.0,0.0,0.0,0.0030437041795067527,-0.2558332041332049,-1.5987815087671363e-5,0.3442660239508124,0.17874731473628122,-3.7168967141764413,-8.10946850018487,-1.0494368789033774,-0.6634045712454719,-0.04804989470642687,2.866854480894382,-216.94664159577192,24624.706542812644,-3.726570758150813e6,7.04924366700319e8,1.7026351307731882,-136.8292431030519,15530.915377138776,-2.3503652655430064e6,4.4459881403663313e8,-128.99182375706022,14693.130061968805,-2.223579309294168e6,4.2061556446156347e8,13897.523568939603,-2.103632615886176e6,3.9792604908026135e8,-1.990129210252102e6,3.764604835365777e8,3.561525350211905e8
5.715595400841657,-1.2525337996092731,0.0034199087552240675,2.048237316200057,2.0465178539277513,3.7368849036550522e-6,2.055068988632262,4.211902799911515,1.945956997162695,3.9776967457235983,4.344641804499709,5.955460275170645,1.20149906058707e-11,0.001107876407173125,1.82234269303243,226.00320515475315,37.99981029449027,-2299.7334499217664,237392.79956346733,-3.406891240603574e7,2755.706944874064,28.664420030620484,-1546.5183088592494,155148.68432465766,-2.1993367825222418e7,35.873933243510656,-1578.5593886130375,152580.22974428,-2.1326500908065688e7,-1643.5561231104018,150655.0211582079,-2.071254255727193e7,149551.2862332634,-2.015306484768735e7,-1.9651262887463056e7,0.7579932714199538,0.8893440008428413,1.0014691606516857,536.1910127676605,44.380174875436104,-0.2938639490113364,-0.12305481303201647,0.0019653118335311495,2.86739169971161,1.7958899641835016,-0.2938639419029008,0.33265557536634777,0.3328917628779836,0.3327116213647592,0.33215324373159993,1.107456983018882e-12,0.30031283922977864,0.3154562181189933,0.041576314371042415,0.041576314370875174,0.0064329481653506385,226.00320515475315,226.00320515566628,2755.706944874064,4.535878205525142e-10,0.10317891216640593,-0.01430244432894755,1.0,10.0,0.0,0.0,0.0030494946825608744,-0.2532731387798369,-1.5343810148486384e-5,0.3407079794030614,0.1761967985527094,-3.675357695649407,-7.9933400155030085,-1.0413418830035686,-0.6563216268626941,-0.04806499599614222,2.8640348438123278,-216.5189844982194,24551.86668371467,-3.7118740341951232e6,7.014500504846199e8,1.6889980414718377,-135.611857512828,15377.516357335848,-2.3248498488759706e6,4.3933744969530284e8,-126.95550198905329,14447.049414937654,-2.1841771739619626e6,4.127536865066825e8,13569.925552379778,-2.052016399779758e6,3.8777846622109413e8,-1.927826106558083e6,3.643144620317844e8,3.4226993298493135e8
5.810385857056906,-1.2360852923210501,0.0033426425667277683,2.039203905838967,2.037533668477383,3.5425639031915372e-6,2.0458389983264316,4.174431670983756,1.938350207070368,3.9448170008855943,4.341937064708584,5.924605655401705,1.1086294922711682e-11,0.0010796823831158537,1.7055373346380043,229.29141977946298,38.026293971698834,-2297.276907323781,236789.8649042422,-3.393618075493244e7,2746.0761882839315,28.639187233554292,-1536.5309755502344,153712.74732076033,-2.174646615815191e7,35.916916160566835,-1561.4434840282272,150197.07252430942,-2.0934976881297555e7,-1621.408663608025,147411.03063212827,-2.018914539606449e7,145540.5301366013,-1.950965470675325e7,-1.8899031695287265e7,0.7616483254959154,0.8911377246983091,1.0014371119805374,511.5041389110734,43.094994387955005,-0.2911047825762155,-0.12194811945081246,0.0019314999396623394,2.863846747651276,1.7773442828335666,-0.2911047766025334,0.32975032392202086,0.3299810133916267,0.32980875051612446,0.3292687031951856,9.953509878025273e-13,0.2979925150027378,0.3128727409002421,0.04093165605047988,0.04093165605033003,0.00638878368564861,229.29141977946298,229.29141978030611,2746.0761882839315,4.1800692024325977e-10,0.10136075154556708,-0.013949705510543059,1.0,10.0,0.0,0.0,0.0030564749496995846,-0.24989126978376713,-1.4519740951616627e-5,0.3360103440618838,0.1728455814975473,-3.621435425885059,-7.84250758529069,-1.0306599639639316,-0.6470509902064749,-0.04808513062420093,2.860489466848508,-215.98178775380018,24460.46811459167,-3.6934529771898994e6,6.971001054222617e8,1.671366951499603,-134.04417420347244,15180.832001567625,-2.2922574008892095e6,4.326390934068655e8,-124.34399334202577,14132.456741650454,-2.1339560411960855e6,4.027612069472872e8,13153.59664694441,-1.9865868799982818e6,3.749466686233411e8,-1.8493694313509697e6,3.490529883322438e8,3.249472253613922e8
5.9079126466007015,-1.2194396946067756,0.0032676164288023713,2.0301865480134675,2.0285647725047533,3.3566812373278233e-6,2.0366281122898533,4.137200279013564,1.930786232047186,3.912189683474976,4.339429294612638,5.894717779674766,1.022017465186497e-11,0.0010518510036040569,1.5949020504644578,232.6537564472115,38.06026041859695,-2295.488565356319,236277.18437866968,-3.3819638802671395e7,2735.534715542927,28.627455869706733,-1527.472907079897,152384.6891874401,-2.151724723484405e7,35.98436707413608,-1545.9044799283402,147982.58686140235,-2.0569847035692964e7,-1601.702128832451,144408.66089682534,-1.9702398660168935e7,141856.64776414854,-1.891446699421515e7,-1.820773683472454e7,0.7653300916848117,0.8929402275493521,1.0014052396377238,487.7060957818699,41.84498181128301,-0.2883643102316764,-0.120848377282711,0.0018981270622538014,2.860563325548526,1.7594715735114868,-0.2883643052216113,0.32686108767216876,0.32708685630239814,0.3269228176711208,0.32640071427008427,8.937036748886322e-13,0.295693466268192,0.31030819506290036,0.040296051428445945,0.040296051428311774,0.006348849994449607,232.6537564472115,232.65375644798945,2735.534715542927,3.8490499417923697e-10,0.09956977142801142,-0.013604510604450453,1.0,10.0,0.0,0.0,0.003062628482669325,-0.24654507030950135,-1.3733804933319209e-5,0.33136516073983074,0.16955003310106948,-3.569238461643144,-7.69631410913678,-1.0201061585417195,-0.6379827602522671,-0.048105262826475016,2.857205382651975,-215.48469157965386,24375.988786576985,-3.676446401377412e6,6.930889205791903e8,1.6544011806565204,-132.54281108492998,14993.464481592477,-2.2613510767292725e6,4.263129442617948e8,-121.85313611540155,13833.530433756801,-2.0864069548629553e6,3.9333205828335303e8,12760.518601773249,-1.924997016460313e6,3.629026690124306e8,-1.776049537867707e6,3.348273884908922e8,3.0892382023871005e8
5.982918126993795,-1.2068238435128682,0.0032127874680135467,2.023433769080625,2.021847848062678,3.2226233614267007e-6,2.0297321699580837,4.109432246324084,1.9251410633223391,3.8878828458777717,4.337686879890732,5.872984759607627,9.609479213610248e-12,0.00103121824697803,1.5158229552378049,235.2261851846682,38.090986224877156,-2294.616723805821,235955.8117946186,-3.374351004844101e7,2727.043100771902,28.62795979490391,-1521.322082315356,151462.81233053035,-2.135742179231257e7,36.05147600288916,-1535.3235925594083,146435.50645920963,-2.031368612020035e7,-1588.563566718359,142317.2289416279,-1.936146453576277e7,139307.77334279448,-1.849933367122378e7,-1.7728238145737935e7,0.7681092307799483,0.8942979669013653,1.001381450268213,470.4261875312241,40.92973467015927,-0.28632111249791714,-0.12002808644237367,0.0018733829198989585,2.8582841828542627,1.74653222630646,-0.28632110811296063,0.3247045903678305,0.32492703076901897,0.32476937088267804,0.32426047681005427,8.2378936091834e-13,0.2939829827688051,0.3083970722927821,0.03982523885161221,0.03982523885148879,0.006321738332743983,235.2261851846682,235.22618518540025,2727.043100771902,3.6161484019325985e-10,0.09824413030949469,-0.013350469560520328,1.0,10.0,0.0,0.0,0.0030667135788135375,-0.24405857878555998,-1.3168477067289735e-5,0.32791530651323697,0.16711434488200694,-3.531258690121035,-7.589754165140288,-1.0122755046883376,-0.6313173420719282,-0.04812035912799091,2.8549255726919167,-215.1398779947515,24317.442794555092,-3.6646716367572136e6,6.903143776783693e8,1.6421370337285515,-131.46229634633468,14859.29479157304,-2.239315893716585e6,4.218198662833505e8,-120.06569914278467,13619.770065222707,-2.0525178115978087e6,3.866325401934434e8,12480.882418572255,-1.8813019969962146e6,3.543804607145318e8,-1.7243445413865692e6,3.2481877930716926e8,2.9772280169836545e8
6.08549604888754,-1.1898240304884202,0.0031415643048997542,2.0144433324060036,2.0129045728895223,3.0507804859014e-6,2.020553466348095,4.07261319717183,1.9176508444000853,3.8556892348376235,4.33556149918027,5.844985194243086,8.84431385721695e-12,0.0010040326569934572,1.415383514224274,238.72657540727243,38.139447902330204,-2294.125389072611,235617.24482938583,-3.3658006974752694e7,2714.9587806792388,28.641654756539484,-1514.0250274218295,150337.40110550402,-2.116114689177068e7,36.16362758946755,-1522.7021935908508,144528.95979512495,-1.999626749450607e7,-1573.2921044357547,139745.29794364248,-1.8939220758155584e7,136194.72395512366,-1.798707545154261e7,-1.7139659786079235e7,0.7718388861399014,0.8961162375953464,1.0013498832253678,448.12527596467777,39.738024660989566,-0.2836129127323347,-0.11894032665162517,0.0018407680205405228,2.8555070457944134,1.7299325073889031,-0.2836129090678858,0.3218430635819829,0.3220615282508125,0.3219126330851451,0.32142102636552866,7.383288354937108e-13,0.2917205224040446,0.3058651054778242,0.03920527916830645,0.03920527916819611,0.006289464277751719,238.72657540727243,238.72657540794708,2714.9587806792388,3.3249478926794003e-10,0.09649975042013187,-0.013018097015491437,1.0,10.0,0.0,0.0,0.0030714699171577376,-0.24077380855670685,-1.2445709105156135e-5,0.3233603721442775,0.1639139946595987,-3.482225140809149,-7.451843411599371,-1.0019485660925076,-0.6226151129242283,-0.048140482073445054,2.852147296560938,-214.71994216481548,24246.19939515937,-3.650355346332008e6,6.869438812527308e8,1.6264309345923422,-130.08506769318484,14689.220113410145,-2.2115166305590686e6,4.1617515352486473e8,-117.79217215004854,13348.887912613747,-2.0097246190826031e6,3.782006749466967e8,12128.163121673604,-1.8263453621979093e6,3.4369122460845655e8,-1.6596754832494725e6,3.123306345777879e8,2.838313266589247e8
6.164421462962397,-1.176937983520796,0.0030895323895159784,2.007710200904522,2.0062063366340204,2.926916106903118e-6,2.013681080380546,4.045151095327442,1.9120603852253424,3.8317038064526425,4.334125659865686,5.824766494126207,8.305455872697418e-12,0.0009838895562836807,1.3436723018641854,241.40686450069592,38.18177748839999,-2294.2939103395147,235435.0640839407,-3.36066060359042e7,2705.338048593769,28.66213680622819,-1509.2646452058962,149574.74840883858,-2.102708646727388e7,36.26520592802024,-1514.3915325732946,143219.58652755793,-1.9776718068196375e7,-1563.5671779921192,137981.13266539067,-1.864695418210968e7,134074.58450228098,-1.7633601441016436e7,-1.673556867530611e7,0.7746544945474594,0.8974859968086025,1.0013263213279329,431.9409530632745,38.864997427348335,-0.2815937146033765,-0.11812893822347853,0.0018165875330550308,2.853633176715778,1.717995187249684,-0.28159371140490685,0.31970720227837907,0.3199230174061144,0.31978087663794885,0.3193019958471198,6.796275675923555e-13,0.29003716070804836,0.3039781502894601,0.038746110709058645,0.03874611070895727,0.0062682310613893,241.40686450069592,241.40686450133015,2705.338048593769,3.1203008417554456e-10,0.09520861016963178,-0.012773495944393462,1.0,10.0,0.0,0.0,0.0030745301984453762,-0.23833292770628617,-1.1926115565546501e-5,0.31997748685930194,0.16154866983169824,-3.4466887878691264,-7.351576009485967,-0.9942896071432554,-0.6162299652939649,-0.04815556907399805,2.8502723700706842,-214.43668703266331,24198.178524722498,-3.6407130003294023e6,6.846755619150264e8,1.6151588598085176,-129.10172982642314,14568.527230045956,-2.191893347264087e6,4.1220915084163773e8,-116.17082169595918,13156.485920957966,-1.9794460487756883e6,3.722559882539624e8,11878.663173996341,-1.7875900589299402e6,3.361752602899014e8,-1.6143068716076086e6,3.0359163642585075e8,2.74165913402812e8
6.2724091742347206,-1.1595717543948514,0.0030219658532972477,1.9987452549230245,1.9972872937206345,2.768228380481642e-6,2.004533030937024,4.008735647205446,1.904642244840856,3.7999335450468044,4.332437750078258,5.798922051851533,7.631131153827669e-12,0.0009573639087318688,1.2526942272697208,245.05727193631685,38.246770279631114,-2295.2886668749775,235294.73998579924,-3.35562133974266e7,2691.790079405317,28.703744643201933,-1503.9214967381386,148672.12290611162,-2.0866712566349097e7,36.42463779855846,-1504.9153980622632,141639.89539131633,-1.9509359492560524e7,-1552.9764054454756,135852.60382865235,-1.8290149644152988e7,131535.62103042353,-1.720305532374933e7,-1.6245678263157463e7,0.7784335201260694,0.8993205534883713,1.0012950556494087,411.0651285919158,37.72761699118887,-0.27891724854121863,-0.1170529391163908,0.001784717837455874,2.8514335547169853,1.702796848826781,-0.27891724587820077,0.3168730016982729,0.3170857068288033,0.3169527931886198,0.3164905668635401,6.079719260393016e-13,0.2878104227459934,0.30147804719331717,0.038141563532102706,0.03814156353201222,0.006243987825496542,245.05727193631685,245.05727193690058,2691.790079405317,2.8647292081053554e-10,0.09350964573800934,-0.012453479206095346,1.0,10.0,0.0,0.0,0.0030779502227416375,-0.23510837116912525,-1.1262205637697498e-5,0.3155109085970029,0.15844078617199986,-3.4010103033797576,-7.222165381408215,-0.9841940004611107,-0.6079092946719595,-0.04817567651362595,2.8480710418491793,-214.1042108449412,24141.845325973172,-3.629408891642535e6,6.820181113563354e8,1.6008409117310385,-127.85979671411124,14417.14498334012,-2.1674281134818383e6,4.0729074914828706e8,-114.12306341425075,12914.552156659236,-1.9415330270631555e6,3.6484167969959646e8,11565.98684260133,-1.739181368992705e6,3.2681677522579014e8,-1.5578974139718502e6,2.927549389819108e8,2.6224288993807995e8
6.355534885909757,-1.146406204726743,0.002972622378018766,1.9920307253448628,1.990606730440936,2.6539113940948606e-6,1.9976830837961794,3.98157310462264,1.8991051550155171,3.7762617105350276,4.331353275750504,5.780425431999341,7.156847502962061e-12,0.0009377210536589254,1.1878136032830058,247.8550587462381,38.30235456702357,-2296.6526171122628,235271.6276121268,-3.3532909494669065e7,2681.1061175656946,28.746165544782183,-1500.7069083069553,148085.0650647393,-2.0760845287630405e7,36.56271571865145,-1499.059316370568,140583.81046837682,-1.932839919010396e7,-1546.8687822034933,134427.1691444605,-1.804750254098545e7,129849.1466893532,-1.6910658550935216e7,-1.5914450663869036e7,0.7812867197092201,0.9007027222755676,1.00127171837706,395.92329166811624,36.893894721506484,-0.27692165647015465,-0.11625029158789367,0.0017610915704421462,2.850022980471171,1.6919612669564792,-0.27692165415234177,0.3147574981659392,0.31496817434321506,0.31484233382086274,0.3143923672331068,5.588225149911811e-13,0.2861535135594758,0.29961471740640677,0.03769387421280547,0.037693874212722425,0.006228932952074633,247.8550587462381,247.85505874678634,2681.1061175656946,2.685338099692365e-10,0.09225213682366376,-0.012217975125850036,1.0,10.0,0.0,0.0,0.003080030403231085,-0.23271221006152953,-1.0785209813147654e-5,0.3121936029665029,0.15614381727799803,-3.368065162594859,-7.128357808003127,-0.9767105984759246,-0.601816334132756,-0.04819074958381071,2.8466589468111745,-213.89093568237828,24105.724442234532,-3.622164560805422e6,6.803160380618342e8,1.5906606846034357,-126.98244554791728,14311.049925115138,-2.1504011668209024e6,4.038888456693547e8,-112.67444726307946,12744.244295521556,-1.914970438142161e6,3.59670046822127e8,11346.447534320105,-1.70531523803624e6,3.202924320951133e8,-1.518592180210715e6,2.8522597902870077e8,2.5399845965819436e8
6.469322135717879,-1.1286609408981596,0.0029085691701095056,1.983089913602084,1.981710602216271,2.50753990373607e-6,1.988564237757355,3.94555300937771,1.8917571975196863,3.744904320892731,4.3301676528042,5.75702375808929,6.564093987488614e-12,0.0009118694322083834,1.1055983741843398,251.6693133704312,38.38626137167902,-2299.3599466783658,235358.71236157924,-3.3522594137898717e7,2666.1912066986906,28.818440459891086,-1497.5407870561642,147428.96666288408,-2.0639929578470554e7,36.772280504810865,-1492.9949628720403,139353.90001791765,-1.911407183559274e7,-1541.2600059375666,132760.0375675008,-1.7757794918978877e7,127894.67155144074,-1.6561554137513423e7,-1.5520563292499287e7,0.7851166256768798,0.9025540857511326,1.0012407504090146,376.40297672041453,35.80704168997029,-0.27427641366608546,-0.11518584420564543,0.0017299546925272874,2.8484849947423383,1.6783022178626554,-0.27427641174368783,0.3119502653459101,0.3121586216589169,0.3120423968711212,0.3116084740850734,4.989126316293817e-13,0.28396157993582993,0.2971457480762541,0.03710453227281994,0.03710453227274593,0.006213150920249752,251.6693133704312,251.66931337093516,2666.1912066986906,2.461581443584437e-10,0.09059745347370846,-0.01190986584106651,1.0,10.0,0.0,0.0,0.0030821725042303348,-0.22954670677792485,-1.0176099862473861e-5,0.30781356852081093,0.15312577747308742,-3.325944828240049,-7.007677008648249,-0.9668522133990776,-0.5938934524482711,-0.04821083542373418,2.845118581816682,-213.6581786229123,24066.311796206057,-3.614262892888112e6,6.784603028217772e8,1.5778688779558596,-125.88820721732118,14179.962072375767,-2.129537392675359e6,3.9975124045478976e8,-110.86184170405753,12532.331717292622,-1.882097331343806e6,3.533022965366112e8,11073.680951250954,-1.663408435906866e6,3.1225046566816324e8,-1.4701092657136782e6,2.7596863512724423e8,2.4390233514748752e8
6.556952963770129,-1.1152062657357658,0.0028618077673648,1.976392997032128,1.9750467510323682,2.402157632479603e-6,1.9817356710645395,3.9186840239917307,1.8862719741515812,3.7215381819788647,4.3294873241160765,5.740473257010211,6.147733409335195e-12,0.0008927373555074537,1.047037702423288,254.5957775348406,38.45703615427937,-2302.105569981922,235518.76738080327,-3.3531510440479267e7,2654.523330647732,28.884980110923706,-1496.0526802294828,147036.92162783828,-2.0565193973954972e7,36.949120826399444,-1489.8108704610527,138570.1381225705,-1.8974216142853715e7,-1539.0208961966753,131689.1628561395,-1.756634503866812e7,126652.9267381137,-1.6330460773862662e7,-1.5260770468515962e7,0.7880085597401875,0.9039490555194505,1.0012176351278648,362.2523419498335,35.00983470188475,-0.27230405547060943,-0.11439178562192598,0.0017068734979914543,2.847606352687105,1.668675842225983,-0.27230405380230244,0.30985486014604907,0.31006175276362047,0.30995286601247435,0.309530752909272,4.578803957934671e-13,0.2823304159418291,0.29530549123501904,0.03666817631257043,0.0366681763125026,0.0062046214194106065,254.5957775348406,254.59577753531346,2654.523330647732,2.304718919847605e-10,0.08937274350271436,-0.011683128990300337,1.0,10.0,0.0,0.0,0.0030833154787554213,-0.22719441538165716,-9.738748744069401e-6,0.3045605128873027,0.15089523699126678,-3.295748224932285,-6.920507334168255,-0.9595493824475367,-0.5881051178393546,-0.04822589005528175,2.844237869399336,-213.52492883303003,24043.745705576213,-3.6097393995469483e6,6.773982135658789e8,1.5688880239536491,-125.12668449042157,14089.75629263233,-2.1153255070489403e6,3.9695863664451194e8,-109.593461555181,12385.003075590359,-1.8593872136061888e6,3.489295303243749e8,10884.09257661058,-1.6344155533189056e6,3.067115921941576e8,-1.4366435928882128e6,2.6960171586375946e8,2.3698164845592278e8
6.676963683393648,-1.09706892775346,0.0028011275217220185,1.967475041807226,1.9661722956490955,2.2673069369059247e-6,1.9726446597826115,3.88305153234659,1.8789920906426216,3.6905830944310507,4.328880484653609,5.719824701097361,5.628069415035373e-12,0.0008675737670787145,0.9729219470009558,258.5899792270429,38.562656347290186,-2306.7982851882466,235868.7395092736,-3.3567371805936806e7,2638.3564989211786,28.99099633110393,-1495.3245797592592,146655.6892264899,-2.048806787405275e7,37.21202297716327,-1487.4748599867132,137718.2275446415,-1.881671849966742e7,-1538.7675251563096,130508.14874637529,-1.7346356658266608e7,125302.69390294678,-1.6063754799705837e7,-1.4961852679254828e7,0.791890883482208,0.9058177480520588,1.0011869615089533,344.0203385705542,33.96987043510227,-0.2696895545347405,-0.11333869396682195,0.0016764574328901537,2.846829695779161,1.6567052928187849,-0.26968955315652693,0.3070742624823861,0.3072795533867613,0.3071806012580252,0.30677394211128384,4.0793968472480894e-13,0.28017232001478154,0.29286691361311895,0.036093858534774446,0.03609385853471409,0.006197797753826995,258.5899792270429,258.58997922747693,2638.3564989211786,2.1093110711999918e-10,0.08776125583645211,-0.011386495922631185,1.0,10.0,0.0,0.0,0.003084235684224026,-0.22408685947708276,-9.18061869862069e-6,0.3002652892697722,0.14796452319883022,-3.257403339698673,-6.808802924529896,-0.9499357705341078,-0.5805969864988034,-0.04824594836703723,2.8434580352757064,-213.40654761455676,24023.67965335011,-3.6057158600591077e6,6.764534364394462e8,1.557771639824096,-124.19407541353146,13980.820868213783,-2.098382448297006e6,3.9366872216520035e8,-108.02675198715185,12204.418648190123,-1.8317620924523484e6,3.436490722666802e8,10651.366834577688,-1.5990185511323495e6,2.999849281711674e8,-1.3958278974338474e6,2.6186876019532523e8,2.2859543525341552e8
6.769431309359338,-1.0833151917298742,0.002756843994754787,1.9607948120803833,1.9595242561701625,2.170278524726052e-6,1.965836480435912,3.8564704857145027,1.8735570753655382,3.6675147036405553,4.328666693267088,5.705462237788171,5.263551056279147e-12,0.0008489629475600199,0.9201966667115967,261.65818125586185,38.650900216326214,-2311.15060735853,236241.3783650446,-3.3613590338361174e7,2625.798081536756,29.084097981389696,-1495.7755378994732,146481.98301860612,-2.0448064139248498e7,37.43018695176479,-1487.2227659776827,137230.38520813436,-1.872119836917671e7,-1540.7095409485898,129813.47781293356,-1.720851674334586e7,124524.75132333163,-1.5895238831091976e7,-1.4773445116436617e7,0.7948227141303449,0.9072259104152168,1.0011640658148504,330.81137934281355,33.20650929452681,-0.267740080598657,-0.11255308239850313,0.0016539124520492958,2.8465644822594918,1.6484048916881342,-0.26774007940622374,0.30499871651868254,0.3052030563178974,0.30511165633657594,0.30471637191679224,3.7378807954723217e-13,0.2785661595397987,0.2910491698173118,0.03566871036258756,0.03566871036253231,0.0061961939045102514,261.65818125586185,261.65818125626873,2625.798081536756,1.9725005299820558e-10,0.08656854896902372,-0.011168209036079114,1.0,10.0,0.0,0.0,0.0030844826214294434,-0.22177762912112753,-8.78013287812543e-6,0.29707521386775415,0.14579856137688466,-3.2301245650196897,-6.728464027040696,-0.9428198763741411,-0.5751262993293051,-0.048260980177053436,2.8431900999208892,-213.36536171186,24016.670906296873,-3.60430788988025e6,6.761224625171859e8,1.5501069750423992,-123.55951072746541,13908.012612685643,-2.0872484782473831e6,3.915412277151338e8,-106.94731576787719,12081.159748232894,-1.8130830639123241e6,3.4011116900466526e8,10491.953788315262,-1.574930023730918e6,2.954365917307192e8,-1.36803998496988e6,2.566301465412454e8,2.229208380712602e8
6.864080615706023,-1.0694301667248824,0.002713591034778496,1.954121466155524,1.9528827327675276,2.0766600689346402e-6,1.9590367509256064,3.830011215217658,1.868143032881739,3.644571478565539,4.328674742231007,5.692116419776119,4.91952222143696e-12,0.0008305787167267662,0.8698302613875574,264.7916812768371,38.74742823292178,-2316.2720410381276,236715.74405131128,-3.3677645022852965e7,2612.8902169325816,29.189408124933596,-1497.1322751478053,146410.19568251228,-2.0424253407898657e7,37.666935992715544,-1488.319942573992,136878.02158536203,-1.864589444783092e7,-1544.558027266822,129288.49445957232,-1.7094655042088497e7,123953.90694416144,-1.5754256375159593e7,-1.4616030072391853e7,0.7977720035680296,0.9086398465659659,1.00114126355023,317.9912555153784,32.4568650056118,-0.26580031270199495,-0.11177104998715386,0.0016315946334781257,2.846590881057342,1.6407112323638946,-0.2658003116716698,0.3029316134927737,0.3031352063836841,0.30305143547378005,0.30266734374419596,3.42250474374906e-13,0.2769704799692389,0.2892409016152074,0.0352483322715528,0.035248332271502245,0.006197695399629709,264.7916812768371,264.79168127721834,2612.8902169325816,1.8435835755643607e-10,0.08538932283280426,-0.010953449347005966,1.0,10.0,0.0,0.0,0.0030843577369544808,-0.21948661590631982,-8.394636568805932e-6,0.29391175565089167,0.1436597283283177,-3.2041517396364236,-6.651116410811645,-0.9357864312512171,-0.5697958958910054,-0.04827600090001406,2.843213461878011,-213.36790810452436,24017.046903633745,-3.6043777349080853e6,6.761380376817099e8,1.543044869968245,-122.98315195569418,13843.188481024128,-2.077527714901732e6,3.8971916604473287e8,-105.95191319216715,11968.616190661844,-1.796199749475581e6,3.369453151044799e8,10345.61730833679,-1.5529677969910805e6,2.9131783575572693e8,-1.3426545123333964e6,2.518690038748656e8,2.177619441439903e8
6.960980406583176,-1.0554119461131015,0.0026713500495700268,1.947454851658803,1.9462475772086045,1.9863527573547084e-6,1.952245307218425,3.8036727911412025,1.8627496204816867,3.6217519563697618,4.328919239206254,5.679837028290418,4.595003714942914e-12,0.0008124229855004536,0.821740385813928,267.99350635911605,38.85277141492209,-2322.2171947764155,237299.09004947555,-3.3760807297019534e7,2599.653963995905,29.307462198977877,-1499.4449182825363,146446.0001670004,-2.0417535119922146e7,37.92284435052454,-1490.8292168843868,136667.13206586984,-1.8591663265453853e7,-1550.3920633053044,128939.29927816463,-1.700552153285855e7,123596.53587879839,-1.5641416370059768e7,-1.4490071854163233e7,0.8007389695545778,0.9100596281305546,1.0011185543364671,305.5513131127896,31.720477297698768,-0.26387019270833134,-0.11099257335557121,0.0016095024239231627,2.8469281132829147,1.6336488415086694,-0.263870191819276,0.3008729150806691,0.3010759562543361,0.30099988275526995,0.30062680418999727,3.1314413740745e-13,0.27538513728455266,0.2874420050400827,0.03483270682057727,0.03483270682053104,0.006202391930125124,267.99350635911605,267.9935063594731,2599.653963995905,1.7221652818690465e-10,0.08422344054402417,-0.010742161615356568,1.0,10.0,0.0,0.0,0.003083868167218135,-0.21721368204094638,-8.023661905347792e-6,0.29077469683479695,0.14154770381880868,-3.1795201166045497,-6.576801072442558,-0.9288370348700159,-0.5646083510422102,-0.04829100976827659,2.8435473183362987,-213.41706881819815,24025.29438568626,-3.6060228191995546e6,6.765230126494908e8,1.536609856439505,-122.46748723387442,13786.701747894038,-2.0692841702262168e6,3.882166087179346e8,-105.04260201074212,11867.065116771171,-1.781160591849213e6,3.341618840151366e8,10212.486719004708,-1.533154893863258e6,2.876336584412749e8,-1.3196630120687531e6,2.4758395528148302e8,2.1311052703228945e8
7.0938046953934855,-1.0365104485382002,0.002616571072670968,1.9385762494394103,1.937410361492975,1.870927081446239e-6,1.9432026641356206,3.768741322070542,1.8555898821823047,3.5915158246417804,4.329640433682799,5.66521284921795,4.1910411477436966e-12,0.0007885740805980175,0.7610231347215104,272.3745577274071,39.00793607380774,-2331.529201504653,238260.27722532293,-3.390385666089899e7,2581.5335199162564,29.485676420245508,-1504.1099898917748,146671.92432582082,-2.0436896227749415e7,38.294924981319255,-1496.4910087381113,136617.61114862075,-1.8553812129500996e7,-1561.4116931048384,128759.27509679875,-1.6926668394649953e7,123465.23469696254,-1.5536068196015019e7,-1.4372202253226532e7,0.8047228000643372,0.9119618867864963,1.0010884195085457,289.54139714671163,30.7584688832889,-0.26131160987734525,-0.10996009671693588,0.0015803944434591153,2.847897417017404,1.6252588161893309,-0.2613116091485442,0.29814099434570296,0.2983435883225392,0.29827786991053407,0.2979192005006657,2.778235014493789e-13,0.27328717374675626,0.28505787415470185,0.03428590566734271,0.0342859056673017,0.006213789359761953,272.3745577274071,272.37455772773404,2581.5335199162564,1.5712872333432947e-10,0.08268945619368714,-0.01046575153136343,1.0,10.0,0.0,0.0,0.003082660227969293,-0.21421099437874735,-7.550832148135569e-6,0.2866326490095298,0.1387728299646302,-3.14882817555389,-6.482505870336639,-0.919704966101158,-0.557918423098553,-0.0483110018520162,2.844511548905527,-213.56057717446012,24049.461059956786,-3.6108529083059514e6,6.776548650319955e8,1.5290498431694095,-121.87896408472261,13725.021191873875,-2.0607128303260412e6,3.86737349815755e8,-103.96800858903634,11749.2996820442,-1.7640725019908762e6,3.310662694502782e8,10055.811064347372,-1.510133699705285e6,2.834090723580886e8,-1.2927320040957376e6,2.4261215722550094e8,2.0768780259841257e8
7.196238005890598,-1.0221738832641072,0.002576619933169927,1.9319247793004257,1.9307895170371354,1.7879740307549565e-6,1.9364299473078892,3.742681425232837,1.8502432141729603,3.568979261006366,4.330500032078316,5.655625808443546,3.908452506606726e-12,0.0007709589227878652,0.7179358320783241,275.748921060326,39.13614901778163,-2339.6377935801265,239130.23767763248,-3.403731010448712e7,2567.6199446732,29.635731390565496,-1508.872591227211,146983.98518610443,-2.0474104872751582e7,38.59799847211238,-1502.5732687037528,136763.97001509802,-1.855269404194032e7,-1572.234470545657,128848.87523155886,-1.6898863446524817e7,123637.29156395145,-1.5492117566092506e7,-1.4322500141887048e7,0.8077318650727839,0.9133955854270729,1.0010659260452464,277.9556054830106,30.051271379812263,-0.2594037855399094,-0.10918983041666433,0.0015588227291389672,2.8490436582174623,1.6197713329300254,-0.25940378491305927,0.2961017669306717,0.29630423069286,0.29624633697143254,0.29589827117189565,2.537435295683705e-13,0.2717253792098772,0.28328043956355486,0.03388131186862359,0.03388131186858613,0.006226321181522968,275.748921060326,275.7489210606319,2567.6199446732,1.4659222172694415e-10,0.08155419209927164,-0.01026235486828972,1.0,10.0,0.0,0.0,0.0030813468052600618,-0.21197972709912585,-7.211989196173663e-6,0.2835563665555654,0.1367221442614362,-3.127472334088629,-6.415438296213113,-0.9129587820397104,-0.5530746109142262,-0.04832598015144348,2.8456535194779464,-213.73115612545462,24078.228372743273,-3.616607765607645e6,6.790043850945404e8,1.5241800030722108,-121.51557302783789,13689.533249127227,-2.0562008048327123e6,3.8604379501175624e8,-103.26865177056735,11674.65444261082,-1.7535611558503623e6,3.2922426410364294e8,9954.201408940204,-1.495465237714137e6,2.807676650221356e8,-1.2753398478081455e6,2.3944310874138066e8,2.0420069748563316e8
7.301170544454159,-1.0076975896987368,0.0025376199193757436,1.9252795732886339,1.924174585639716,1.7080187237226303e-6,1.929665011400574,3.7167394968978993,1.8449159597062048,3.546561542274701,4.3316535773252145,5.647284945143757,3.642381310903162e-12,0.0007535786091454613,0.6768645336332282,279.20350112822445,39.275263163244524,-2348.791388880867,240138.94160929322,-3.4195145766712256e7,2553.457328012934,29.800560170719635,-1514.791465260301,147426.82935882217,-2.0532149900009807e7,38.92245098016187,-1510.322823534256,137077.00599189417,-1.8576340975635786e7,-1585.3717342341613,129141.27819893701,-1.689926077923579e7,124052.96049493569,-1.5479505381187148e7,-1.4307230175812973e7,0.8107593405308834,0.9148353668320168,1.0010435245097669,266.7220646118475,29.35585775757099,-0.2575054285366243,-0.10842304782174934,0.0015374715967137957,2.85057684785944,1.6150057047647612,-0.25750542799822546,0.2940708287607752,0.294273328858515,0.29422330108910855,0.29388566719827675,2.3156595639023097e-13,0.2701734280036584,0.28151202968225175,0.033481425645558095,0.033481425645523914,0.006242388438231114,279.20350112822445,279.20350112851054,2553.457328012934,1.366856234912419e-10,0.08043183481215277,-0.010062251967278056,1.0,10.0,0.0,0.0,0.003079691628765784,-0.20976610246632954,-6.886194085364494e-6,0.2805057897721377,0.13469723945975068,-3.107587679290789,-6.35155743034979,-0.9063031499522873,-0.5483827561812836,-0.04834094413712298,2.8471820050689898,-213.95989961452125,24116.841097613236,-3.6243376100292625e6,6.808181581514804e8,1.5200278472178912,-121.22249287026585,13663.792404201353,-2.053428010306314e6,3.857286113010857e8,-102.6637074695011,11612.16960413312,-1.745105130478118e6,3.2781123884236103e8,9866.506923075207,-1.4830770784881772e6,2.785901902590307e8,-1.2603760150480443e6,2.3675970950567716e8,2.0120992991913304e8
7.408683179720974,-0.9930795585777086,0.002499553114375219,1.9186405053898108,1.917565444644931,1.6309717723373497e-6,1.9229077195212132,3.6909147461470506,1.8396077347231443,3.524261226847417,4.333121402084382,5.6402488553369965,3.3920066212112194e-12,0.0007364350419983445,0.6377351979459585,282.74250539550644,39.42601528008236,-2359.070617750197,241297.37257080866,-3.4379331316784985e7,2539.072379058142,29.980858200133305,-1521.9389018146944,148009.00795506022,-2.0612434834394522e7,39.26905777234902,-1519.8330401028406,137566.23750082485,-1.862617753170881e7,-1600.9460345001303,129647.09335982097,-1.692927102419899e7,124724.59524738815,-1.5499627993819041e7,-1.4327814518365927e7,0.8138054480209028,0.9162813012923736,1.001021214612678,255.8326657582212,28.671804258306665,-0.25561648912023305,-0.10765972925012238,0.001516339586381196,2.8525240721918514,1.6109922600770994,-0.2556164886584678,0.2920481494655233,0.2922508442593198,0.29220871602625886,0.29188134452721026,2.111537689028722e-13,0.26863116907305473,0.27975254116441506,0.033086237683922985,0.0330862376838918,0.006262106983856946,282.74250539550644,282.7425053957739,2539.072379058142,1.27376232960952e-10,0.07932225910900695,-0.00986539108727914,1.0,10.0,0.0,0.0,0.0030777013321806918,-0.20756999665854725,-6.573029392450986e-6,0.27748072071024765,0.13269781926699187,-3.0892177602676947,-6.290916273339031,-0.8997404264582263,-0.5438457749865702,-0.0483558931019895,2.8491240583651196,-214.25096905642852,24166.018997096216,-3.6341899090821124e6,6.83131573113064e8,1.5166237015544777,-121.00309081159344,13648.307218586055,-2.052491174516121e6,3.858139530421232e8,-102.15621871022813,11562.287096329765,-1.7387864852005227e6,3.2684569093150103e8,9793.044073305762,-1.4730287645614883e6,2.768902052009357e8,-1.2478735133494919e6,2.3456997432663292e8,1.987178534822321e8
7.518859843128026,-0.9783177636925176,0.0024624017665784217,1.9120074588160798,1.9109619804279372,1.5567458727273106e-6,1.9161579442209615,3.665206425033984,1.8343181493114131,3.5020768911369387,4.3349255000386995,5.634578586139774,3.1565410954204135e-12,0.0007195301310879366,0.6004756582457982,286.3704905433293,39.589202115113345,-2370.5640742637133,242617.67910652907,-3.459205520590721e7,2524.493241615186,30.177367861789577,-1530.3940512946906,148739.98527569673,-2.071652546500475e7,39.63865400121623,-1531.2067666011064,138242.31152795785,-1.8703812805711396e7,-1619.0933157079903,130378.37400637273,-1.699051920341446e7,125666.45003707027,-1.555413508627991e7,-1.4385979719737068e7,0.8168704084664583,0.9177334580515274,1.000998996094918,245.27942554547042,27.99869544626825,-0.2537369202847418,-0.10689985619884873,0.001495425267403171,2.854914728279568,1.6077630615823595,-0.2537369198892783,0.29003370140002,0.2902367412414729,0.29020253864930246,0.2898852621325923,1.9237892293996176e-13,0.2670984508958198,0.2780018718558008,0.03269574085103875,0.032695740851010305,0.006285599668841359,286.3704905433293,286.37049054357925,2524.493241615186,1.186327832964478e-10,0.07822534281833077,-0.00967172129814301,1.0,10.0,0.0,0.0,0.0030753824417772647,-0.20539128992009353,-6.27208872646676e-6,0.2744809671160977,0.13072359345391055,-3.072408681015265,-6.233571656266475,-0.8932731863210042,-0.5394666887214894,-0.0483708263498551,2.851509040035262,-214.6089102528631,24226.553213669875,-3.646327723215905e6,6.859839854290471e8,1.5139996237608426,-120.86100447518783,13643.634890739202,-2.053497419747271e6,3.863245744932165e8,-101.74954081691442,11525.50144833609,-1.7346980921349875e6,3.2634875083763164e8,9734.188517946468,-1.4653914535801483e6,2.756840056124772e8,-1.2378780797215584e6,2.3288482143553188e8,1.9672993333328933e8
7.631787690860056,-0.9634101580784767,0.0024261482756193073,1.905380324203404,1.9043640866000413,1.485255736448543e-6,1.9094155656514842,3.6396138209763578,1.829046806773151,3.48000712447913,4.337089683887061,5.630337832551207,2.9352298261708238e-12,0.0007028657897275747,0.5650155875376003,290.0924005324349,39.765686303809,-2383.369278395629,244113.3270388141,-3.483575716217292e7,2509.7495513658846,30.390883268028855,-1540.2437833373747,149630.2639636318,-2.0846173243647937e7,40.032141061122644,-1544.557519835103,139117.1620093105,-1.881106760373805e7,-1639.9645467275623,131348.8199594759,-1.7084876384563252e7,126894.94204801014,-1.5644966557077713e7,-1.448380018604706e7,0.8199544428910873,0.9191919056662633,1.0009768687213612,235.05448076214412,27.336123862082324,-0.2518666772092575,-0.10614341112019927,0.0014747272311795671,2.857780757762012,1.605352092487315,-0.25186667687107545,0.2880274590615483,0.28823098647144585,0.2882047283415326,0.28789738143184984,1.7512180548204835e-13,0.26557512123287624,0.2762599203984358,0.03230993013739821,0.032309930137372295,0.006312996757284787,290.0924005324349,290.09240053266836,2509.7495513658846,1.1042538267609886e-10,0.07714096644674838,-0.0094811923900906,1.0,10.0,0.0,0.0,0.0030727413789495995,-0.20322986587355232,-5.982976364661941e-6,0.27150634146573716,0.1287742771358814,-3.0572093955229422,-6.179584711468353,-0.8869042393002553,-0.5352486349758536,-0.048385743201260586,2.85436885220046,-215.0386964015355,24299.314922655947,-3.6609317248959546e6,6.894192601660836e8,1.512189589314425,-120.80017459619589,13650.387566691097,-2.0565656869991398e6,3.8728820264134926e8,-101.44738174259109,11502.366896697356,-1.732945156824464e6,3.2634456606919783e8,9690.38285383245,-1.4602494992769998e6,2.749910121315412e8,-1.2304497569681907e6,2.317184480669761e8,1.95255096636662e8
7.747557235332804,-0.9483546753141873,0.00239077519234295,1.8987590001509675,1.8977716645448848,1.4164180517593573e-6,1.9026804721059196,3.6141362582957703,1.8237933046101202,3.458050532006235,4.339639760744672,5.627593164139423,2.7273493031159765e-12,0.0006864439374747392,0.5312864786299784,293.9136081065351,39.956402931066336,-2397.5937739529886,245799.27533804375,-3.511316369285689e7,2494.872507098102,30.622255560234173,-1551.5836682224483,150691.5300655988,-2.100334262323224e7,40.450493512175676,-1560.0108375348739,140204.19353644195,-1.895000629852768e7,-1663.7275714534608,132574.01279753735,-1.721449682967233e7,128428.95680853963,-1.5774395997661997e7,-1.4623749722348647e7,0.8230577721085645,0.9206567118599956,1.0009548322822701,225.15008722390547,26.683689928840813,-0.2500057173710271,-0.10539037746805825,0.0014542440918535837,2.8611569084330415,1.603795468385316,-0.25000571708226205,0.2860293992217392,0.2862335490656218,0.2862152471294213,0.2859176664123736,1.5927073374209402e-13,0.26406102743452586,0.274526586462622,0.03192880274467761,0.03192880274465401,0.006344436367191386,293.9136081065351,293.91360810675303,2494.872507098102,1.0272546560523639e-10,0.0760690132036221,-0.00929375485406207,1.0,10.0,0.0,0.0,0.003069784463199358,-0.20108561161396674,-5.705307013398274e-6,0.2685566610773116,0.12684959077266117,-3.0436720482924695,-6.129021427111967,-0.8806366514764152,-0.5311948819440163,-0.04840064299421713,2.8577381996919913,-215.5457768488386,24385.265242164412,-3.6782025311535792e6,6.934864041786735e8,1.5112297030469422,-120.82488241518683,13669.239611958947,-2.061828388968564e6,3.8873597286439025e8,-101.25384798852932,11493.50556454366,-1.7336469834527133e6,3.2686075020857143e8,9662.145525584787,-1.457702288727784e6,2.7483422309020305e8,-1.2256647351998796e6,2.3108877337053576e8,1.94306150832619e8
7.866262483785826,-0.9331492306902593,0.0023562652181726164,1.8921433936630165,1.8911846238573689,1.3501514442570267e-6,1.8959525604601002,3.5887730993414966,1.8185572354628117,3.4362057372043555,4.342603727601982,5.626414281688711,2.5322063948893257e-12,0.0006702665028981648,0.49922162316000485,297.8399616406754,40.16236688535722,-2413.356388605952,247692.18028872964,-3.542732962274924e7,2479.894952455154,30.8723988538714,-1564.5191034542395,151936.82182000746,-2.1190243124480084e7,40.89476676899951,-1577.7058253016728,141518.49517757518,-1.9122974250273757e7,-1690.5692197002431,134071.68993630324,-1.7381861745294675e7,130290.2047041096,-1.5945082114994619e7,-1.4808762844464926e7,0.8261806164464285,0.9221279433932889,1.0009328865943874,215.55861845960214,26.041001850384017,-0.24815400062750512,-0.10464073973196045,0.0014339744865293812,2.865081028092698,1.6031316761059466,-0.24815400038130986,0.28403950102597236,0.28424440068724083,0.28423405977647775,0.28394608372563007,1.4472148071414538e-13,0.2625560167285796,0.27280177095404684,0.0315523581717073,0.03155235817168582,0.006380064939998452,297.8399616406754,297.8399616408788,2479.894952455154,9.550574540670104e-11,0.07500936900678479,-0.0091093598580905,1.0,10.0,0.0,0.0,0.003066517915116517,-0.1989584177656175,-5.438705568806315e-6,0.26563174817105595,0.12494926013287716,-3.0318523574775362,-6.0819532688108175,-0.8744737688507452,-0.5273088447899974,-0.04841552508534315,2.861654883541579,-216.13613257340188,24485.466628945353,-3.6983634095205255e6,6.982403051422634e8,1.5111584376300367,-120.93979236619879,13700.935995367137,-2.0694333320479682e6,3.9070293935697985e8,-101.17349669753833,11499.61686677201,-1.7369390259031062e6,3.2792890924643445e8,9650.08106367811,-1.4578663789969394e6,2.752407463060514e8,-1.2236175040205428e6,2.310179613685035e8,1.9390028275167644e8
7.988001077409821,-0.9177917231218858,0.002322601205874903,1.885533420872935,1.8846028830634443,1.2863764407814918e-6,1.889231736900258,3.563523746655679,1.8133381883032926,3.414471385407804,4.346011989403161,5.626874308096726,2.3491373622194007e-12,0.0006543354274406003,0.4687560915375794,301.8778378964077,40.384681108910065,-2430.7886830921475,249810.63317683953,-3.578168685097752e7,2464.851470863251,31.142296904686397,-1579.1666095072605,153380.7266016735,-2.1409367071659517e7,41.36610563044784,-1597.7969299171805,143077.09011334417,-1.9332641921256315e7,-1720.6977202849778,135862.0650098343,-1.758983100453054e7,132503.63851054077,-1.6160129786475686e7,-1.5042307971500685e7,0.8293231953233894,0.92360566586722,1.0009110315029282,206.27256478540073,25.407675539194766,-0.2463114893738534,-0.10389448350183543,0.0014139170762662654,2.869594395190096,1.6034018433861952,-0.24631148916427512,0.28205774617433144,0.2822635157249434,0.2822611339585015,0.2819826028622404,1.3137682679395023e-13,0.26105993657651394,0.27108537629486457,0.031180598320457872,0.03118059832043834,0.006420037739432439,301.8778378964077,301.87783789659744,2464.851470863251,8.874016830195316e-11,0.0739619225305885,-0.008927959230344337,1.0,10.0,0.0,0.0,0.003062947859527561,-0.1968481786238841,-5.1828068928920584e-6,0.26273143004547983,0.12307301633302059,-3.021810047332716,-6.038457880395217,-0.8684192439041442,-0.5235941044647183,-0.04843038885055609,2.8661601312175824,-216.8163394687676,24601.096017213917,-3.721663426398241e6,7.037425983281728e8,1.5120169028191133,-121.15000091505755,13746.30198031083,-2.079545957886346e6,3.932286751622461e8,-101.21139493304709,11521.488361377604,-1.742975279558314e6,3.295852608971816e8,9654.89189885239,-1.4608779925055418e6,2.7624242630747056e8,-1.2244233790716813e6,2.315330411235379e8,1.9405965629137737e8
8.112874425102415,-0.9022800384930209,0.002289766162821547,1.8789290083177526,1.8780263708879104,1.2250154383689462e-6,1.8825179182094172,3.538387647171396,1.8081357500880653,3.392846149076123,4.349897602598163,5.629050117720959,2.177506905465281e-12,0.0006386526710190817,0.4398267145448935,306.03420139741974,40.62454586225314,-2450.036621744576,252175.43781055146,-3.618010177037456e7,2449.7784963613753,31.433010582228423,-1595.6553230246159,155039.61136750673,-2.166353414655966e7,41.865753738321935,-1620.4559763046473,144899.22796516912,-1.9582057066581618e7,-1754.3454653422993,137968.20355201635,-1.7841704523038816e7,135097.9438922262,-1.6423162823618332e7,-1.5328475106734788e7,0.8324857265445357,0.9250899433966988,1.0008892668853315,197.2845330462798,24.783334596864645,-0.2444781488479085,-0.10315159559275514,0.0013940705485950451,2.874742091400889,1.6046500434541269,-0.24447814866977918,0.2800841192621787,0.2802908716309071,0.2802964405979106,0.2800271964853714,1.1914613640462977e-13,0.259572635155214,0.26937730684563616,0.030813527635932498,0.030813527635914745,0.006464519378603092,306.03420139741974,306.03420139759663,2449.7784963613753,8.24038691867338e-11,0.07292656533489693,-0.00874950545519393,1.0,10.0,0.0,0.0,0.0030590803290583522,-0.19475479246250255,-4.937255611966957e-6,0.25985553947965967,0.12122059601932159,-3.013609336705791,-5.998619875238848,-0.8624770657035719,-0.5200544293707301,-0.04844523368473365,2.871298968744352,-217.5936406732477,24733.460006066765,-3.7483811210604645e6,7.10062686558788e8,1.5138491495184527,-121.46109252741581,13806.254354019424,-2.0923519652133682e6,3.9635797987491345e8,-101.3731872958538,11560.008306114272,-1.751931079777663e6,3.3187136600048566e8,9677.392044622895,-1.4668959424903095e6,2.778765870913049e8,-1.2282214796831934e6,2.3266664511368692e8,1.9481213038489956e8
8.240987840275528,-0.8866120532894831,0.002257743253819022,1.872330094240146,1.8714550275496176,1.165992672444166e-6,1.875811033080308,3.5133642964109906,1.8029495074527508,3.371328733097361,4.3542965478845685,5.633022709007559,2.016707228453255e-12,0.0006232202181019099,0.41237206372242724,310.3166717702543,40.88326916886072,-2471.2625050827273,254809.93583839486,-3.662694317348498e7,2434.7144415517914,31.745686284465023,-1614.1287231532338,156931.89330816528,-2.1955944207528785e7,42.3950641259704,-1645.8745151792352,147006.72841713877,-1.9874706738901492e7,-1791.7721880246067,140416.46520388665,-1.814129540318765e7,138106.11773530702,-1.6738411054934228e7,-1.567208128771815e7,0.8356684255534579,0.9265808382674348,1.0008675926550168,188.58724619477076,24.167610294564682,-0.24265394743394497,-0.10241206416959221,0.001374433619896611,2.8805734227124655,1.6069236393116584,-0.24265394728278478,0.2781186081210604,0.27832644925932193,0.2783399541985213,0.2780798407646131,1.0794495710200511e-13,0.2580939618428045,0.267677469329513,0.030451153249251513,0.030451153249235384,0.006513684378800522,310.3166717702543,310.3166717704192,2434.7144415517914,7.6473128416616e-11,0.0719031919881128,-0.008573951666929995,1.0,10.0,0.0,0.0,0.0030549212679321625,-0.19267816183366485,-4.701705913843893e-6,0.2570039151240352,0.11939174153608262,-3.0073194901471405,-5.9625317259761585,-0.8566515934743583,-0.5166937998604628,-0.048460059001539484,2.877120641269605,-218.47602951701583,24884.01247851802,-3.7788288096593907e6,7.172789453545902e8,1.5167025134958627,-121.87920395750614,13881.814478781573,-2.108060387332472e6,4.001417176226885e8,-101.66517325587697,11616.180236812495,-1.7640063885519216e6,3.348349958534148e8,9718.523002163762,-1.476105076530265e6,2.801869154681834e8,-1.2351782521273522e6,2.344578919875521e8,1.9619212437022582e8
8.37245066909934,-0.8707856399007322,0.0022265158061852896,1.8657366304831158,1.8648888066469216,1.1092341891664042e-6,1.869111024029005,3.488453244813709,1.7977790488908358,3.3499178819457414,4.359248035872858,5.63887762599391,1.8661571319795337e-12,0.0006080400856502572,0.3863324328486069,314.7335999172484,41.16227859540327,-2494.6472104668223,257740.38924735226,-3.712716284128025e7,2419.6998467148915,32.08156540279944,-1634.746631344504,159078.35867584826,-2.229024013077405e7,42.95551096178347,-1674.2665342830362,149424.38641734663,-2.0214591232907e7,-1833.2686226108717,143237.02591530595,-1.8493017447163373e7,141566.15217137,-1.7110814954182003e7,-1.607879787506961e7,0.8388715043640259,0.9280784104473259,1.0008460087669868,180.17354343113786,23.56014160616182,-0.2408388571203176,-0.10167587893450536,0.0013550050393002656,2.8871423959668587,1.6102736733358958,-0.24083885699224877,0.27616120432719693,0.27637023337237415,0.276391653347298,0.27614051587609806,9.769464103541661e-14,0.25662376783397767,0.2659857734030961,0.030093485154632994,0.03009348515461835,0.006567717756978609,314.7335999172484,314.73359991740205,2419.6998467148915,7.092533008325665e-11,0.07089170027050763,-0.008401251655838292,1.0,10.0,0.0,0.0,0.003050476536383382,-0.19061819403671731,-4.475821363364997e-6,0.25417640212090986,0.11758620123442569,-3.0030154412664425,-5.93029476987714,-0.8509475946268013,-0.5135164362223128,-0.04847486423216374,2.883679089021446,-219.47234484603692,25054.375096104734,-3.8133576430331944e6,7.254801519153957e8,1.5206280043099367,-122.41109824970323,13974.123502174247,-2.1269072161399038e6,4.046378129295809e8,-102.09439584912512,11691.139948914835,-1.7794296686812988e6,3.3853116485165155e8,9779.372319139264,-1.4887203462579625e6,2.8322451608014333e8,-1.2454916552813887e6,2.369534463484164e8,1.982416647371893e8
8.507376411981333,-0.8547986732155902,0.0021960673157339116,1.8591485847740419,1.8583276774310962,1.0546678191455375e-6,1.8624178497019808,3.463654105371735,1.7926239672506972,3.3286123879821425,4.364794850376339,5.646705434915517,1.725301127932087e-12,0.0005931143324377624,0.36164981911119637,319.2941545539583,41.46313457624985,-2520.3927983966896,260996.43182533394,-3.768639158711195e7,2404.777552807192,32.44199499697872,-1657.6875348569422,161502.53975865978,-2.267058288848312e7,43.548702666213906,-1705.8715990112107,152180.45179615464,-2.0606312648109093e7,-1879.1607330918405,146464.4969205836,-1.890199031805481e7,145521.84650378037,-1.7546151885889888e7,-1.655530482309293e7,0.8420951702558599,0.9295827169934824,1.0008245152245694,172.03638051249743,22.96057527211981,-0.2390328540505724,-0.10094303135295624,0.0013357835933890461,2.8945082595273415,1.614755308669527,-0.23903285394224358,0.27421190381337973,0.27442221324956034,0.27445152131916184,0.2742092066053033,8.832198704196838e-14,0.25516190683532836,0.2643021323178758,0.029740536407075056,0.02974053640706177,0.006626815642604547,319.2941545539583,319.2941545541014,2404.777552807192,6.573892143415687e-11,0.06989199142066234,-0.008231359879855012,1.0,10.0,0.0,0.0,0.0030457519156964134,-0.18857480168354362,-4.2592747248776695e-6,0.2513728528553003,0.11580372985402429,-3.0007784980493937,-5.902020343961823,-0.8453702875837067,-0.5105268304045516,-0.04848964882346021,2.8910334873102723,-220.59238090647176,25246.36122148743,-3.852363573170732e6,7.347671865742222e8,1.525680745931734,-123.06425013318643,14084.460140187442,-2.1491596855496382e6,4.099124390872462e8,-102.66874370523924,11786.17534772125,-1.7984624685155917e6,3.4302336524869585e8,9861.195327292035,-1.504991636994849e6,2.8704917703937584e8,-1.2593961532141687e6,2.4020879651768762e8,2.010116559526322e8
8.645882828765352,-0.83864903947471,0.002166381455025193,1.852565943752085,1.8517716278203538,1.0022231547568759e-6,1.8557314879355575,3.438966563862532,1.7874838628235306,3.3074111020010264,4.370983734372393,5.656602262684931,1.5936085790268985e-12,0.0005784450705705449,0.3382679049256341,324.0084205282533,41.78754550322278,-2548.725552173252,264611.6038831944,-3.831105417669872e7,2389.992902808272,32.8284398374156,-1683.151292885511,164231.16213789466,-2.3101741608306482e7,44.1763965612753,-1740.958499266882,155307.19896747466,-2.1055181403339565e7,-1929.8146099604162,150138.66099053985,-1.9374166445093557e7,150023.77417503268,-1.805118907199072e7,-1.71094783972555e7,0.8453396240470699,0.9310938112696503,1.000803112088416,164.1688305729797,22.368565924635835,-0.2372359192614063,-0.10021351495629881,0.0013167681126616511,2.9027361177267323,1.6204283297627515,-0.23723591916992545,0.27227070768570993,0.27248238350168985,0.272519546885836,0.2722859031531032,7.975890271210805e-14,0.2537082359160465,0.26262646375955057,0.029392323357817145,0.0293923233578051,0.006691185919732592,324.0084205282533,324.00842052838647,2389.992902808272,6.089337360813133e-11,0.0689039704738737,-0.008064231489806735,1.0,10.0,0.0,0.0,0.003040753114229496,-0.18654790346347366,-4.051747800310848e-6,0.24859312797675087,0.11404408906420174,-3.0006971420815667,-5.877831069664733,-0.839925390333045,-0.5077297820646518,-0.04850441223471175,2.8992488602217845,-221.84701432949095,25462.003928357208,-3.896294416614075e6,7.452550667402151e8,1.531920476384486,-123.84694478760635,14214.261531222646,-2.175121352424772e6,4.160414419840122e8,-103.39706873899512,11902.749731108162,-1.8214048686059532e6,3.483850499086212e8,9965.440697439186,-1.5252095225610505e6,2.9173089493680465e8,-1.277168693972569e6,2.4428980173537982e8,2.0456342923772612e8
8.74026979598909,-0.8277912152566849,0.002147006590730364,1.848180523694937,1.847403755279134,9.684047989595932e-7,1.8512776986806827,3.422570089104147,1.7840652556272005,3.293334272621847,4.375491418628576,5.664399842980308,1.510653227363535e-12,0.0005688091332507951,0.3233755208592301,327.242100689189,42.01782328335573,-2569.1755619423984,267239.8316094269,-3.876743774850196e7,2380.236563024464,33.101304909429615,-1701.6384060489358,166234.24327878535,-2.3420087510290865e7,44.6149690227889,-1766.4318553877742,157615.67458117247,-2.1389172488469496e7,-1966.4306081047187,152858.62008013242,-1.9727444040738843e7,153357.045474458,-1.8430470435439933e7,-1.752660225676197e7,0.8475142368416103,0.9321050024212896,1.000788893620976,159.07021653706892,21.977924550539,-0.23604299421530017,-0.09972901937519306,0.0013042049996122625,2.9087353353796224,1.6249040770222807,-0.23604299413364455,0.27098108302080975,0.2711937143907123,0.2712360936276771,0.2710081468948818,7.446849352242067e-14,0.25274360362470716,0.2615137426418407,0.029162822008473838,0.02916282200846256,0.006737136791847321,327.242100689189,327.2421006893159,2380.236563024464,5.784268594453425e-11,0.06825173829149997,-0.007954325987451319,1.0,10.0,0.0,0.0,0.003037271047123271,-0.18520576473747583,-3.918254396023536e-6,0.24675314976859203,0.11288356489746879,-3.001887774893257,-5.864040690988597,-0.8363720936495578,-0.5059745866142481,-0.04851424247631824,2.9052391444306243,-222.7641354608198,25620.02545121769,-3.9285658318046313e6,7.529783397901111e8,1.5367715603985415,-124.445215546773,14312.401195084241,-2.1946586669882266e6,4.206446455649152e8,-103.97302588114994,11993.245543417954,-1.8390401438467375e6,3.524840811460694e8,10048.209983689121,-1.541045451254802e6,2.9536814024993753e8,-1.291324962935923e6,2.4750717167761347e8,2.074013986202637e8
8.885017382079875,-0.8113658556094053,0.0021185560350255508,1.8416069305621845,1.8408562138561761,9.193446152075612e-7,1.844602712676234,3.3980681078568673,1.7789492618490401,3.272304332352192,4.382866438367691,5.677975699579073,1.393118859180067e-12,0.0005545722528176732,0.30204082756232886,332.23780813538883,42.38574563887389,-2602.400395018023,271540.75905592035,-3.951803924015606e7,2365.7896475373814,33.534726702474906,-1731.8193132438162,169540.0592443576,-2.3948542154150076e7,45.30452826552542,-1808.012215391085,161445.0812158196,-2.1947430231263917e7,-2025.961633972652,157382.5786983243,-2.0320949225177098e7,158903.8993677424,-1.9070008012080546e7,-1.8231720123575218e7,0.8507937556914879,0.9336275135197245,1.0007676415085585,151.63695791561193,21.397765272818006,-0.2342611490213513,-0.09900504808935817,0.0012855303580898794,2.9185626820879267,1.6327099724217105,-0.23426114895258743,0.26905341581138187,0.2692675428602067,0.2693177102262299,0.26909818444999606,6.711625344256444e-14,0.2513032789218546,0.2598511955788357,0.028822548262542196,0.02882254826253198,0.006810790318928483,332.23780813538883,332.23780813550695,2365.7896475373814,5.352228420653313e-11,0.06728299873166749,-0.0077917057295684555,1.0,10.0,0.0,0.0,0.00303182779343245,-0.18320619750948686,-3.7250774659369493e-6,0.2440128516734124,0.11116146811067189,-3.00561809293154,-5.846967848220329,-0.831162124879024,-0.5035101028092025,-0.048528969390861015,2.9150521051945186,-224.27068280912638,25880.316969670654,-3.9818681047860743e6,7.657695555159658e8,1.5451367101721623,-125.46479721380626,14478.34720056247,-2.2275951884458065e6,4.2839799806416154e8,-104.98070635583122,12149.535147304025,-1.869291139004872e6,3.594910069439086e8,10193.66807641052,-1.5686195981541132e6,3.0166757049779475e8,-1.3162984469364658e6,2.5314492169524512e8,2.124269341159405e8
9.03368076108897,-0.7947723744388814,0.002090825565895179,1.8350388427260138,1.8343138546846545,8.722269324444816e-7,1.8379346182438001,3.3736773943063665,1.7738472554203595,3.251375965080767,4.391030999074469,5.693908939071035,1.2834482719899576e-12,0.0005405978941514256,0.28186478830034367,337.4194918056081,42.78263903289448,-2638.963213525882,276314.58245470334,-4.0356230882044524e7,2351.6154491539114,33.99875360354174,-1765.1862465473644,173241.57927166726,-2.454440212403177e7,46.03413342244069,-1853.968574986945,165756.50396007134,-2.2581526493305616e7,-2091.472984904908,162491.8442862863,-2.0998880216295797e7,165174.49549034232,-1.980368086654086e7,-1.9043270020490278e7,0.8540945418994692,0.9351569255083655,1.0007464803770856,144.4554372430062,20.824283247646466,-0.23248835641999682,-0.09828440532490777,0.001267058879062932,2.9294598834798977,1.6418938240934424,-0.2324883563621876,0.2671338932793249,0.2673495854216658,0.26740749331457425,0.2671962400879623,6.041461818433792e-14,0.24987079042539992,0.258196434639825,0.02848707272278065,0.028487072722771404,0.006890332997849026,337.4194918056081,337.41949180571794,2351.6154491539114,4.949272560243981e-11,0.06632571767705453,-0.007631733263456375,1.0,10.0,0.0,0.0,0.0030261252954460866,-0.18122294891254487,-3.5401151090259496e-6,0.24129606244071808,0.10946160909958946,-3.0117822928397016,-5.834374019561077,-0.8261027070048664,-0.5012528112114076,-0.04854367367677981,2.9259336445591164,-225.94731687228548,26171.029584682998,-4.041612037464751e6,7.801576285733013e8,1.5548752505142753,-126.64090648706184,14668.565449761572,-2.2652777630975186e6,4.372694516270456e8,-106.17178221394718,12332.347556815437,-1.9044938576643784e6,3.6762681154795605e8,10366.60394211673,-1.6011709566545128e6,3.090759513939508e8,-1.3461456781877214e6,2.5985031679542986e8,2.184645969582667e8
9.186393356632509,-0.7780088672486123,0.0020637996744373053,1.8284763734929734,1.8277767912270804,8.269877579943342e-7,1.831273521581917,3.3493980998478925,1.7687589147241736,3.230548421720451,4.400050496986411,5.712321838468173,1.1811951493001429e-12,0.0005268885373016745,0.262797152515369,342.801666989128,43.21091857246984,-2679.2145021082024,281615.6150043436,-4.129276713537671e7,2337.770827368453,34.49541130281956,-1802.048812339471,177382.64977557844,-2.5215784126734767e7,46.806241505706275,-1904.718908283704,170603.8859131172,-2.3300698608310547e7,-2163.533971002289,168254.11893428167,-2.1771838704373546e7,172256.03368949288,-2.0643825027383428e7,-1.9975914284489363e7,0.8574167404072002,0.9366932636544661,1.0007254106709367,137.51918806762927,20.257165666735442,-0.23072462972350502,-0.09756709805827762,0.0012487896865054533,2.941520266445922,1.6525378131203106,-0.23072462967498875,0.2652225512611141,0.2654398719641686,0.26550546747429954,0.26530233946428106,5.43116408953601e-14,0.2484460213649766,0.2565494085214816,0.02815642730819171,0.028156427308183348,0.0069760213186736255,342.801666989128,342.8016669892301,2337.770827368453,4.57369259705246e-11,0.06537982097688103,-0.0074743671165607255,1.0,10.0,0.0,0.0,0.003020169085640678,-0.17925597510084315,-3.3630814751178764e-6,0.23860269352622582,0.10778378655715323,-3.020503867399141,-5.826437212670227,-0.8212019316187853,-0.49920903580342646,-0.048558354746612534,2.9379769744975217,-227.8103322621977,26495.33123927404,-4.108520740694966e6,7.963344682643971e8,1.566069277737506,-127.98592811709025,14885.319838227686,-2.308204620318027e6,4.47387945738478e8,-107.55997656332676,12544.06413548121,-1.9451558476884158e6,3.7701992629166526e8,10569.478626147344,-1.6392096914378153e6,3.177198343827755e8,-1.3813732550541202e6,2.6774683732206887e8,2.2563380471190083e8
9.290518994639358,-0.7667378563425782,0.002046166319305892,1.8241045983447164,1.8234217737769822,7.978411225263295e-7,1.8268367578487108,3.333273974322474,1.7653741399689609,3.2167191209341928,4.406573671885937,5.726039150354451,1.1169364504193362e-12,0.000517897489347213,0.25067709760863727,346.5090451759052,43.51517968277625,-2708.2919630546207,285472.99344407563,-4.197784817762449e7,2328.7540488239665,34.845733471335436,-1828.737355109364,180412.23057103078,-2.57099421555184e7,47.345915035650386,-1941.4473162449397,174163.70266836154,-2.3832686949628886e7,-2215.5284442885663,172496.80451983618,-2.234602392414584e7,177477.15094437863,-2.1270190366133697e7,-2.0673452682485458e7,0.859643493364731,0.9377213430614973,1.000711415292871,133.02815322337466,19.882473401432254,-0.22955386190868127,-0.0970907525255866,0.0012367222356299697,2.950257333390815,1.6604891615151667,-0.22955386186555635,0.26395289305601577,0.2641713318513381,0.2642420204769757,0.2640442279020927,5.0551638802387224e-14,0.24750041201690468,0.25545566953037774,0.027938698716333046,0.027938698716325233,0.007036694381631272,346.5090451759052,346.5090451760024,2328.7540488239665,4.337710167081639e-11,0.06475551510733078,-0.007370884420053335,1.0,10.0,0.0,0.0,0.003016060056264914,-0.17795368671067474,-3.249326687064209e-6,0.23682009209500193,0.10667738811514066,-3.0278056293885447,-5.823830089439534,-0.8180272542461574,-0.4979685091037256,-0.04856812891263309,2.94670183768776,-229.16483263347013,26731.951083639564,-4.1575122566801514e6,8.082213212516198e8,1.574384686106419,-128.9832498187753,15045.825252234137,-2.3400163879927527e6,4.5489965570800775e8,-108.60253920731475,12702.600705412302,-1.9755841550623248e6,3.840538953241061e8,10722.751322426177,-1.6679083476911169e6,3.242416033108432e8,-1.408138520967029e6,2.73744436152045e8,2.3111155930193895e8
9.450287220363428,-0.7496871388209668,0.0020202810907841394,1.8175519197185526,1.816893962002295,7.555954146493045e-7,1.8201877368036303,3.309181338433715,1.7603079858790487,3.196058500701935,4.417181351733047,5.748881599333292,1.026111364807714e-12,0.0005046357950872193,0.23334955834808047,352.2620078449123,44.00182745385995,-2755.600493591803,291796.1726819673,-4.310706362301281e7,2315.596131671818,35.40182259010295,-1872.2296524715014,185402.2170977575,-2.6529030453867126e7,48.194990001908124,-2001.2726619909872,180048.2299100425,-2.4718667817556124e7,-2299.981757971534,179528.89144898904,-2.3306273832161076e7,186144.78565697517,-2.23216632874414e7,-2.1848445468021672e7,0.8630016137422787,0.9392692394698849,1.0006904994769632,126.48670298594135,19.325297792980102,-0.22780531861136774,-0.09637903811237114,0.0012187886425896396,2.964491614919732,1.673771471866964,-0.2278053185752802,0.26205531266689513,0.26227547295570985,0.2623537495233117,0.26216383865690907,4.534112082502797e-14,0.24608828665297755,0.2538214636952537,0.02761619016587239,0.02761619016586533,0.0071332353219157865,352.2620078449123,352.26200784500264,2315.596131671818,4.0041925511997306e-11,0.06382845252664356,-0.007217773755269808,1.0,10.0,0.0,0.0,0.003009693283592684,-0.17601378903115517,-3.0848961186256782e-6,0.2341656265743588,0.1050358894001503,-3.041098708451953,-5.824105820678005,-0.8134111838782125,-0.4962961752680247,-0.048582769802953986,2.9609164582533243,-231.3802682630517,27120.481513894905,-4.238270458263569e6,8.278922163008176e8,1.5882090534654147,-130.64156453552596,15312.724230830187,-2.393005724103591e6,4.674431686085447e8,-110.3548061156328,12968.7704637775,-2.0267028686035909e6,3.95890514459354e8,10982.084432695647,-1.7164708771684547e6,3.352905960580175e8,-1.453715897308501e6,2.839668529670477e8,2.4049925854504997e8
9.614478245108817,-0.7324621606648992,0.001995060689664525,1.8110055170728012,1.8103721015765015,7.150663332515666e-7,1.8135463563757002,3.2852017900559614,1.7552548980591018,3.1754978185827785,4.428852133335041,5.774576799142799,9.416156257233798e-13,0.0004916466759462405,0.21700438169222017,358.26244129069454,44.52760520666099,-2807.7828731648733,298835.35972742405,-4.437276366591599e7,2302.9402700995734,35.996970776572205,-1920.2646185941455,190985.20448094988,-2.7452673707115218e7,49.09437407496703,-2067.305252913749,186659.00374766358,-2.572309859198909e7,-2392.9058949272967,187454.55335019913,-2.4400263646012902e7,195934.78282113335,-2.3525131365389522e7,-2.3199174446671113e7,0.8663813519480116,0.9408240441415099,1.0006696773440507,120.17399141114028,18.77370892262721,-0.22606596609501123,-0.09567071473145332,0.0012010558178531853,2.9801906255027513,1.688774870520084,-0.22606596606486576,0.2601661056472868,0.26038803568880503,0.26047383363609294,0.26029165935997695,4.060852521329555e-14,0.24468364558806857,0.252194943085408,0.027298627060781833,0.027298627060775463,0.007236678351892992,358.26244129069454,358.2624412907784,2302.9402700995734,3.6939074820248147e-11,0.06291262636274014,-0.007067166304786944,1.0,10.0,0.0,0.0,0.0030030876080779844,-0.17409014804623923,-2.9276749161762307e-6,0.23153447918313852,0.1034159773796158,-3.0573442203362795,-5.829617781967867,-0.8089797146869782,-0.4948571113481815,-0.048597385505292204,2.976594045732904,-233.83616236975774,27553.365466757845,-4.328703370549579e6,8.500311445187258e8,1.6037495511629867,-132.50992785247018,15613.900523559545,-2.452983273796865e6,4.816943465527921e8,-112.35041158167905,13272.0937317909,-2.085079514788481e6,4.094487233300996e8,11280.019132547543,-1.772354809674231e6,3.4803866270598435e8,-1.506522608672444e6,2.958390233880477e8,2.5146830835783875e8
9.726467471571016,-0.7208814986136192,0.001978609448987098,1.8066449531721713,1.806027717990545,6.889722681054261e-7,1.8091232305603162,3.2692788983738224,1.751893393037555,3.1618463519571622,4.437268818773152,5.793370545714414,8.886171316888249e-13,0.00048314033790754674,0.20663142093231485,362.41065700007226,44.90157001332135,-2845.553846073875,303970.9119413625,-4.53016489360087e7,2294.818276055823,36.416839713164336,-1955.0544691678367,195073.41044689727,-2.813362330450178e7,49.72361592302036,-2115.102875636567,191515.53900497025,-2.6466755524979066e7,-2460.0052960778903,193293.08899661418,-2.521352104084669e7,203160.7786548118,-2.4423309420628507e7,-2.4211115568521727e7,0.8686465074777846,0.9418643915175987,1.000655848675977,116.08967547613581,18.408955161271262,-0.22491155093098197,-0.09520040325570395,0.0011893454120416916,2.9915373434873223,1.6997904178652905,-0.22491155090427006,0.25891134818250855,0.2591344821568226,0.2592252549045365,0.25904815799932207,3.7699463399137455e-14,0.24375135316612415,0.2511148798315136,0.027089693976270788,0.02708969397626484,0.0073096280247711976,362.41065700007226,362.41065700015207,2294.818276055823,3.49925955656957e-11,0.06230830335173876,-0.006968134804060991,1.0,10.0,0.0,0.0,0.002998553904215314,-0.17281677503620899,-2.826740521182249e-6,0.22979335198372186,0.10234796746481051,-3.069901833825883,-5.836330811424197,-0.8061336900578764,-0.49403159841713623,-0.0486071148105907,2.9879254202860963,-235.61934102514095,27869.10577049653,-4.394964047935288e6,8.663261879486734e8,1.6151203343173517,-133.88158634922985,15835.542977130255,-2.497268605276587e6,4.922563484417709e8,-113.82666333735773,13496.90406590333,-2.128464748824211e6,4.195584476505777e8,11502.164449075914,-1.8141269627641109e6,3.575967901862453e8,-1.5462010488259622e6,3.047858165208255e8,2.5977403127521428e8
9.898351794711974,-0.7033640156563052,0.0019544660405095633,1.8001101061509512,1.799516867959091,6.511779806722251e-7,1.8024956746576233,3.2454911454164987,1.746861995319993,3.141453187608699,4.450922834693829,5.8241834302692705,8.13853846425519e-13,0.00047061317672816226,0.19182593068783704,368.87215660417087,45.50050123978108,-2907.151430149986,312415.9867008232,-4.683876457500115e7,2283.166756140876,37.08360020199745,-2011.8012495585574,201818.67651139174,-2.926527071152999e7,50.71474413526245,-2193.0183486275723,199554.0253945963,-2.770777981991944e7,-2569.1307976280914,202984.57419172805,-2.657632965542678e7,215180.94660707566,-2.5934666016202375e7,-2.592086940241759e7,0.8720621527454877,0.9434305595736313,1.0006351862125948,110.14519389172794,17.86609808624061,-0.22318775745277142,-0.09449783433608125,0.0011719471914187242,3.0099893510487785,1.717927509703658,-0.22318775743052363,0.25703640727750615,0.2572613792958787,0.2573595513590249,0.2571899502254367,3.367763330276168e-14,0.242359106897157,0.24950125991029884,0.026780507118589692,0.02678050711858433,0.007425273747145444,368.87215660417087,368.87215660424494,2283.166756140876,3.2246051709537745e-11,0.06141115302883725,-0.006821624095901391,1.0,10.0,0.0,0.0,0.002991562783224969,-0.17092036205576533,-2.6809767007890836e-6,0.22720118441328652,0.10076378329654986,-3.0914726200822824,-5.8511726286686825,-0.8020365503052292,-0.49300109365475203,-0.048621686080392995,3.0063526842922528,-238.53370850697223,28387.719667765727,-4.504342979867252e6,8.933593693777335e8,1.6337859012773004,-136.1439962989537,16202.396464664525,-2.570870521140133e6,5.098881326761513e8,-116.27783422487431,13871.367499557828,-2.201000951446887e6,4.36530781347234e8,11874.253253298737,-1.8843443402329055e6,3.73727313860155e8,-1.6132347510488122e6,3.1995934943656844e8,2.739268629713213e8
10.075045027247672,-0.685670696525507,0.0019309512448954867,1.7935831681848673,1.793013595981435,6.149521866044052e-7,1.7958773895962272,3.2218215676868094,1.741843802575885,3.1211620775053173,4.465909780639054,5.8583065742489016,7.444707199721035e-13,0.0004583685067979343,0.17788838753073474,375.64357250945716,46.14872796663547,-2975.314447757493,321858.6637138793,-4.857108374574018e7,2272.228846769295,37.79772967603243,-2074.5834557375574,209387.9092984422,-3.0546700814084087e7,51.766237496576984,-2279.151289574163,208607.93304064948,-2.911992946531683e7,-2689.447185914088,213938.33300699515,-2.813482773345292e7,228803.47350551002,-2.7671881015546028e7,-2.789616976042768e7,0.8754990919317341,0.9450033750853664,1.0006146226245547,104.41418683378977,17.328166085919012,-0.22147352315771526,-0.09379881230270468,0.0011547504506581694,3.030306646365638,1.7381246045665972,-0.22147352313921845,0.2551702990970768,0.2553971429994648,0.2555026344350978,0.2553403848174921,3.0035512258576214e-14,0.2409743172384812,0.24789551226495826,0.02647644476521744,0.026476444765212607,0.007548683834278432,375.64357250945716,375.6435725095259,2272.228846769295,2.9695969459095817e-11,0.0605252169898987,-0.0066775321321755855,1.0,10.0,0.0,0.0,0.0029843483608156954,-0.16904045062989412,-2.5417679006006615e-6,0.22463258927800483,0.09920095474742832,-3.116513987783179,-5.872026326922088,-0.7981582088521296,-0.49222902238488453,-0.04863622867805073,3.026642981229006,-241.76352927694228,28966.184711729235,-4.627133202276178e6,9.239032293963834e8,1.6545060289207538,-138.67362206445944,16614.771802747666,-2.6540866172163957e6,5.2994345591003e8,-119.037568255358,14295.15080166136,-2.283544375921773e6,4.559569532213105e8,12297.955810415813,-1.9647343142339643e6,3.9229985759834564e8,-1.6904240446015063e6,3.375300603606055e8,2.904066985459434e8
10.195582025141306,-0.6737777818838019,0.0019156178873971504,1.789236780805597,1.788682800021667,5.916474818426646e-7,1.7914708625879643,3.2061091662495245,1.7385058619986367,3.1076923910871233,4.47670076060433,5.882991335061171,7.010443677355203e-13,0.0004503646172374772,0.1690591308653439,380.3439503644682,46.610516070035324,-3024.801021984766,328776.2294872743,-4.9848956027554944e7,2265.378591898512,38.30195175327773,-2120.141241726146,214948.08189930237,-3.1495485312082335e7,52.50295888541688,-2341.608541597094,215278.79850964702,-3.0169677883526646e7,-2776.5087464300564,222032.77779756603,-2.9298247708200026e7,238893.7302674214,-2.8974379938543662e7,-2.938369283522729e7,0.8778020375170361,0.9460555104846844,1.0006009700813088,100.70948221974467,16.972179179013832,-0.22033613075830316,-0.09333481819643591,0.0011433984918760003,3.0449772042295598,1.752808387444513,-0.22033613074196468,0.2539312757439293,0.25415938376562747,0.2542697078416262,0.25411227901266603,2.780257560145445e-14,0.24005530522792196,0.24682947187383533,0.026276627904008112,0.026276627904003605,0.007635441861266023,380.3439503644682,380.34395036453355,2265.378591898512,2.8099049613631713e-11,0.059940844481460843,-0.006582802692113622,1.0,10.0,0.0,0.0,0.0029794178178297343,-0.1677964441056892,-2.4524910310469243e-6,0.22293340984088136,0.0981709346468604,-3.1352510483830596,-5.889442420750097,-0.7957018103238356,-0.4918633605354337,-0.04864590679957267,3.0412941775494833,-244.10926416592656,29388.743016680062,-4.717348468049943e6,9.464739555090494e8,1.6695353555024006,-140.5216752169002,16917.651756048363,-2.715545184335812e6,5.448383922435077e8,-121.06396857247564,14607.988743690785,-2.3448085085509103e6,4.704549024496975e8,12612.247472828505,-2.0246862804645002e6,4.062265388444461e8,-1.7482586371455833e6,3.5076688469595695e8,3.028787142197472e8
10.38060007435816,-0.6557935868554112,0.0018931242338383369,1.7827255700866744,1.7821946936453366,5.579224810330447e-7,1.7848705857139056,3.1826448879260423,1.7335107006268058,3.0875767205407345,4.494183768820305,5.923078535001522,6.399205371669297e-13,0.00043860153251071483,0.1564804274786282,387.6967164371419,47.35136583462237,-3105.775919744058,340205.02652303653,-5.197592244803291e7,2255.839260393566,39.10346949397669,-2194.629440638714,224157.58342443238,-3.3080401140138377e7,53.665200215170785,-2443.6476751519763,226361.4182563816,-3.1930337689742506e7,-2918.4528201091916,235521.40377161533,-3.1258071844422083e7,255749.85879588022,-3.1178544546273515e7,-3.191264604528639e7,0.8812735273098811,0.9476388854261655,1.000580579153881,95.32262192845263,16.442020532272466,-0.2186384285077531,-0.09264195812189875,0.0011265408114545876,3.0688198211663904,1.7767853346464606,-0.21863842849420909,0.25208059344025097,0.2523106180578803,0.252428116775371,0.2522777984207275,2.4723870630044526e-14,0.23868316796438072,0.24523728397941863,0.02598131822051115,0.025981318220507102,0.007772569082619282,387.6967164371419,387.6967164372025,2255.839260393566,2.584983038636785e-11,0.059073724362261826,-0.006442692869774294,1.0,10.0,0.0,0.0,0.0029718456276807206,-0.1659445506021393,-2.3237074748126986e-6,0.22040473615548162,0.09664375578173386,-3.166610057435043,-5.921125075332066,-0.7922235581426788,-0.49154740125850405,-0.04866039657729369,3.0651055260280478,-247.94581562430676,30084.24083334826,-4.866777908072528e6,9.840966160947964e8,1.6940256858127212,-143.558489294069,17418.516537559088,-2.8178225599648594e6,5.697834296304753e8,-124.40913287366942,15127.757296095631,-2.447242624401587e6,4.948495189205241e8,13136.887356703011,-2.125398771146686e6,4.297703876012408e8,-1.8458720480058184e6,3.732500055858929e8,3.241627022102812e8
10.50680843214314,-0.643708804416426,0.0018784616150912393,1.7783910992296994,1.7778754342963012,5.362400662955666e-7,1.7804775047370796,3.1670741030240013,1.7301888253368205,3.074227334367724,4.506764758274726,5.951940261792118,6.017216885090768e-13,0.0004309238999799676,0.14852208727293179,392.81471754593144,47.879736486605566,-3164.7015295210135,348605.3716535211,-5.3551413887560904e7,2250.0166146955844,39.669819194331076,-2248.781103785681,230942.65622345876,-3.425844479484244e7,54.48037591164866,-2517.7667893350754,234550.72769616335,-3.3244234100473735e7,-3021.3527691292848,245518.94911371582,-3.272699772731755e7,268274.6271161937,-3.2838262727680616e7,-3.382586815185303e7,0.8835989010919191,0.9486977479087603,1.0005670460998322,91.84277128660825,16.091067999783128,-0.21751239869633565,-0.0921822138826641,0.0011154170759711548,3.086034082878176,1.7941485668289479,-0.21751239868439515,0.25085224797190875,0.251083561673746,0.2512057915716616,0.25106013268108596,2.283986938089241e-14,0.23777276122245472,0.24418055442777784,0.025787442092997822,0.025787442092994047,0.00786880311079568,392.81471754593144,392.8147175459891,2250.0166146955844,2.444305248842432e-11,0.05850199166887296,-0.006350604202633585,1.0,10.0,0.0,0.0,0.0029666830723780084,-0.16471953340127585,-2.241182638218908e-6,0.21873256538736396,0.09563760144218453,-3.189805201295954,-5.946136398931415,-0.7900503323515956,-0.4914974255042268,-0.04867003667965911,3.0822973416772026,-250.7344499267728,30593.16488853511,-4.976855196073463e6,1.0119972359502683e9,1.7117277387044636,-145.77401732618893,17786.50152285186,-2.8934843432208165e6,5.883630932778354e8,-126.85971546275331,15511.29060725383,-2.5233560865659695e6,5.1310090379355323e8,13525.762656030864,-2.200573887003476e6,4.474660961408243e8,-1.9190719750027761e6,3.9022715676982784e8,3.403100212700841e8
10.700499004973725,-0.6254418971947012,0.0018569607396109703,1.77190055289713,1.7714074120479866,5.048845404456652e-7,1.7739002069292218,3.143831569832393,1.7252193210162015,3.0542990363633944,4.527138320477042,5.998614501755434,5.480420377979092e-13,0.00041965916208756826,0.13719943850442953,400.8434349499118,48.72839940243548,-3261.3653002132837,362534.5111860034,-5.6185757840887606e7,2242.173473950908,40.57083310665882,-2337.504538784764,242218.7329121375,-3.623498662118716e7,55.76778538883428,-2639.094787035614,248201.2272607157,-3.545771595182539e7,-3189.458286941706,262235.6735676205,-3.521290425099311e7,289271.3012466729,-3.56606572068063e7,-3.709532458508695e7,0.887102749523697,0.9502905771224784,1.000546842881187,86.78674951638735,15.568294810137107,-0.21583240916655486,-0.09149600607354988,0.0010989064159367653,3.1140117824149973,1.822405917359052,-0.21583240915668467,0.2490183464279835,0.2492516069018749,0.2493808514249711,0.24924205946934622,2.024736731646437e-14,0.23641391912176155,0.24260289061583365,0.0255012299413888,0.025501229941385407,0.008020645515086808,400.8434349499118,400.84343494996523,2242.173473950908,2.2464222712284137e-11,0.05765404899292798,-0.006214445546218117,1.0,10.0,0.0,0.0,0.0029587735281826934,-0.16289675427978076,-2.122244339259453e-6,0.21624521911411293,0.09414649823627039,-3.228255688840179,-5.98983206087348,-0.7870240023225397,-0.4916738812123457,-0.048684463960049114,3.110238753379497,-255.30008074602512,31432.512765908155,-5.159735605142478e6,1.0586916714687369e9,1.7404878746603045,-149.41152340376777,18395.527858839945,-3.0196778076226483e6,6.195874648811336e8,-130.8984513204834,16148.667105283741,-2.650849296662796e6,5.43909957659677e8,14174.91107353921,-2.3270701704626144e6,4.774758330886363e8,-2.0428289007909838e6,4.191560893036577e8,3.679595418481151e8
10.832585315618095,-0.6131735230594161,0.00184295227311535,1.7675821845512403,1.7671038599336106,4.847412920163954e-7,1.7695247902642797,3.1284164164707837,1.7219159475201016,3.041080561522031,4.541793530258819,6.03209376483429,5.145532083033646e-13,0.0004123205331966551,0.13004619392517702,406.4478398750518,49.334366589587624,-3331.8917852670525,372811.8129987002,-5.814648786210297e7,2237.5923960516893,41.20802194859437,-2402.147756954701,250556.24304770786,-3.771103833775877e7,56.671725628742514,-2727.4078198128814,258324.07204187938,-3.711742616873803e7,-3311.580349436964,274670.8587712701,-3.708538768128371e7,304930.43169258535,-3.779695343877302e7,-3.958219121420069e7,0.8894485644032751,0.9513551956182507,1.0005334419930194,83.52344373025265,15.222194618946379,-0.21471874729207324,-0.0910409284125923,0.0010880181656857096,3.1342142078198654,1.8428104326539092,-0.21471874728338772,0.24780182267007644,0.24803638746846557,0.24817025098874082,0.24803595468278333,1.866424904291394e-14,0.23551272915121566,0.2415563250750715,0.025313562340059076,0.025313562340055922,0.008127022058596365,406.4478398750518,406.44783987510255,2237.5923960516893,2.1228292387069516e-11,0.05709529922095452,-0.006124992191215456,1.0,10.0,0.0,0.0,0.002953393872383779,-0.1616916852550616,-2.046103422125741e-6,0.21460130333783733,0.09316467048844966,-3.2564696240339033,-6.023300413002914,-0.7851717457923637,-0.4919656627172094,-0.04869405781921836,3.130415102171611,-258.62255594864695,32048.063693992386,-5.294895461505178e6,1.0934694924930167e9,1.761223749628904,-152.06405036408972,18843.516906100875,-3.1132755577028487e6,6.429346195906515e8,-133.85381389589628,16619.325796061887,-2.7458006635737447e6,5.67045897680322e8,14656.353415783607,-2.421700651783147e6,5.001146915285798e8,-2.1358468144111093e6,4.410837029031738e8,3.890203525060655e8
11.035203920934215,-0.5946417545475964,0.0018224234775088474,1.7611202661904028,1.7606638570266446,4.556377973819976e-7,1.76297850165557,3.1054223687156366,1.7169770460422091,3.021360525718999,4.565517181804631,6.086053060239515,4.675793930568632e-13,0.00040157604906645387,0.11988498696878247,415.2648035208443,50.30877878583391,-3447.9045776278745,389923.4113204386,-6.144214858204729e7,2231.7918002965257,42.22259276677584,-2508.3134132923797,264466.9491038191,-4.020042569995704e7,58.10081689340081,-2872.2921073569173,275263.7231861441,-3.9928268900617175e7,-3511.531192496554,295545.8173927693,-4.02715981840312e7,331286.1186210307,-4.145048389100556e7,-4.385697683145669e7,0.892980789471227,0.9529555778389898,1.000513450456851,78.78676052502368,14.70667460791845,-0.21305838734501364,-0.09036216631116162,0.0010718690569805171,3.1670550241908972,1.8759354042376741,-0.2130583873378531,0.24598686881181125,0.24622339582621486,0.24636409680326846,0.24623641868462254,1.6490691809593618e-14,0.23416844188222416,0.23999485899993026,0.0250369165808094,0.02503691658080657,0.00829456406555375,415.2648035208443,415.26480352089135,2231.7918002965257,1.949240030278599e-11,0.0562672373828684,-0.005992804630510069,1.0,10.0,0.0,0.0,0.0029451718967222033,-0.15989988355674234,-1.9364878880426686e-6,0.21215772987569895,0.09171066102974018,-3.3029236270478277,-6.08041688310635,-0.7826593085634365,-0.4926765219622703,-0.04870840686916664,3.1632137171646284,-264.0694685601736,33065.78032083777,-5.520260352091378e6,1.1519510055776923e9,1.7948396135336988,-156.41862237928234,19586.148946568144,-3.2698651521311933e6,6.82345389663343e8,-138.72131155460792,17402.458330022302,-2.9053027576861046e6,6.062695768761079e8,15460.943186246586,-2.5813860495515307e6,5.386755801360825e8,-2.2935746480283607e6,4.786177490164298e8,4.2525578856982595e8
11.173290253988501,-0.5822061421656061,0.0018090586080933395,1.756824667299032,1.7563826560402027,4.3696062703499296e-7,1.7586274749551445,3.090185262058576,1.7136965114665659,3.0082908776622497,4.582575553537316,6.124638593859677,4.3833298563359137e-13,0.000394593154465067,0.11347653998130061,421.436815907735,51.00528177401414,-3532.7832044567754,402602.3287690394,-6.390841072964042e7,2228.7012655136896,42.940663490826985,-2585.8537164623654,274794.7219940831,-4.2069542682346e7,59.10521056782758,-2977.9904263674516,287876.97413080494,-4.204755247804212e7,-3657.11076281016,311137.6355752405,-4.268528124427233e7,351021.82053799264,-4.423219019578579e7,-4.712819150968258e7,0.8953435756344894,0.9540243239354429,1.0005002016976572,75.73305020263513,14.365450213003626,-0.21195869926186972,-0.08991241930873581,0.0010612288781220278,3.190774140654059,1.899803201334163,-0.21195869925557914,0.24478397365319293,0.24502181025198433,0.24516700572161976,0.24504365483008958,1.5166654502461624e-14,0.23327758299345652,0.23895988927442066,0.024855821498875323,0.024855821498872693,0.008411715995846641,421.436815907735,421.43681590777976,2228.7012655136896,1.840998426034464e-11,0.05572208912219024,-0.005906022197389934,1.0,10.0,0.0,0.0,0.0029395938797936614,-0.15871634392881867,-1.8664034771739728e-6,0.21054415917957903,0.09075409770596607,-3.336813188070164,-6.123360241792842,-0.7811730706999811,-0.493339970257745,-0.04871794122357086,3.1869024775128807,-268.0388424229383,33814.08372304877,-5.687451603145087e6,1.1957253916528444e9,1.8190303009626592,-159.5945870139442,20133.443417231632,-3.38639921064339e6,7.119538859227616e8,-142.28204834968503,17981.659348474728,-3.0244740699986285e6,6.35862976159615e8,16058.57875100986,-2.701230130558935e6,5.679043701565769e8,-2.4125247203331655e6,5.072089196159549e8,4.530002924664563e8
11.313780406262278,-0.5697107858489364,0.0017959499677488635,1.7525408111739065,1.752113021804007,4.188519822808092e-7,1.7542888635792149,3.0750282301235656,1.7104269147031272,2.9952880190679596,4.600697327908192,6.165412338884044,4.106632439027887e-13,0.0003877583525839981,0.10735038252222387,427.86153711424896,51.74207407967235,-3624.333435100415,416426.54746488365,-6.6620380306179866e7,2226.2852999707948,43.694190733670055,-2669.3633664762474,286073.1496590723,-4.413044293800716e7,60.1533341313558,-3091.712299530436,301683.4228438245,-4.439225640731215e7,-3813.4835423020168,328246.88679843553,-4.5366059914399445e7,372722.07565238065,-4.733449709131969e7,-5.079145281945578e7,0.8977117114686032,0.9550940590161047,1.0004870216186574,72.76159876865394,14.026244865830208,-0.21086523459587156,-0.08946506648109465,0.0010506930649005137,3.2160682744963545,1.9251882436520695,-0.2108652345903485,0.24358723968128254,0.24382638506239557,0.24397602126306664,0.24385692833294573,1.3935803521723486e-14,0.23239132281310998,0.23793013648834577,0.024677484525981876,0.02467748452597943,0.0085333346208809,427.86153711424896,427.8615371142915,2226.2852999707948,1.7384538033060837e-11,0.055182637483445277,-0.005820330470659309,1.0,10.0,0.0,0.0,0.0029339430118870743,-0.15754204822326734,-1.7986600029012344e-6,0.20894356845986123,0.08980804606640294,-3.373179008727174,-6.170414816786616,-0.7798476278500704,-0.49416127251767883,-0.04872744647298272,3.212164336838892,-272.3044710523673,34624.4369714399,-5.869902246737743e6,1.2438632862104475e9,1.8447344864269766,-163.0085776775507,20727.0939952082,-3.5138771259717387e6,7.446090767782347e8,-146.11835427199765,18611.671818823736,-3.1552483174546873e6,6.686136876115949e8,16710.896891541655,-2.833221475454879e6,6.003744459193537e8,-2.544052550723339e6,5.390997544299607e8,4.8407873347942305e8
11.52898364941936,-0.5508680915174371,0.0017767680460484543,1.746141333272809,1.7457345331234448,3.927354354893484e-7,1.7478085541893078,3.052457204966778,1.7055460413965413,2.975920915316647,4.630010908777127,6.230863463007341,3.719746459049202e-13,0.0003777923762855395,0.0986721550708076,438.00747522377503,52.92834926297228,-3775.5215719573926,439588.801936636,-7.121626600599787e7,2224.033193818166,44.89510509275586,-2806.994235336779,305006.84542483673,-4.763503839622149e7,61.81215903163198,-3278.879939755421,324928.59081243305,-4.839684252019456e7,-4070.2990941558814,357141.9094328739,-4.996734083505056e7,409461.6618035675,-5.268734695434875e7,-5.7145138141061045e7,0.9012715316722099,0.9566994181951807,1.0004673929369865,68.45710161579737,13.5213879632337,-0.2092377352080122,-0.08879895124010714,0.0010350934916378068,3.257194171662802,1.9662887781997358,-0.20923773520347297,0.24180484000670582,0.2420459432621656,0.24220213415446143,0.24208929519302153,1.2252348938086354e-14,0.23107133612589123,0.23639624067496376,0.024415344190775536,0.024415344190773347,0.008724295906065133,438.00747522377503,438.0074752238144,2224.033193818166,1.5948041723930084e-11,0.05438456532409692,-0.005693881435695044,1.0,10.0,0.0,0.0,0.0029253399128193786,-0.1557989681965657,-1.7013426401705632e-6,0.20656839871103305,0.08840936548906787,-3.432649552395689,-6.24914196998335,-0.7781807827119208,-0.4957013634710069,-0.04874164106241288,3.253237941179565,-279.3119689122528,35969.483180799,-6.175882874756583e6,1.325432186507321e9,1.8863061669284427,-168.61676070939353,21714.278515045095,-3.728294947441445e6,8.001450093829522e8,-152.43727461637374,19662.914096355074,-3.3760801156856823e6,7.245546524115952e8,17804.113781211945,-3.057139339512434e6,6.561053767387065e8,-2.76832098687339e6,5.941225598140087e8,5.37995240111459e8
11.675379134605846,-0.5382499964701256,0.0017643022841060314,1.7418959511041059,1.74150290423345,3.7601031136261566e-7,1.7435101840370666,3.0375309081828497,1.7023102286155107,2.963110489903778,4.651068911080312,6.27748345430273,3.479704731174392e-13,0.0003713455537438231,0.09321570566264739,445.1352976540712,53.77714545385111,-3886.555826340183,456859.3110066853,-7.468423947602712e7,2223.5217938321207,45.74565541075563,-2907.8569817999214,319151.15238026873,-5.028863424505749e7,62.97895396025415,-3415.8447620256798,342342.92857826944,-5.144216653525492e7,-4257.820449105847,378853.4837400145,-5.3483640639308855e7,437132.6497392065,-5.679926659495921e7,-6.205075138761231e7,0.9036478739661874,0.9577692818467257,1.0004544114294993,65.6883898090644,13.187603924812139,-0.20816201354507052,-0.08835848618314003,0.0010248365957368896,3.2868983799526754,1.9958285570776682,-0.20816201354108996,0.24062594813693952,0.24086835048800678,0.24102883616068832,0.24092007542614693,1.1231146543469327e-14,0.23019824151839327,0.2353815564800827,0.024244306007976214,0.02424430600797418,0.008857372918707786,445.1352976540712,445.1352976541086,2223.5217938321207,1.5054902165720193e-11,0.05386025844692584,-0.0056110116493780626,1.0,10.0,0.0,0.0,0.0029195274572441816,-0.15464997320871643,-1.6392736242362264e-6,0.2050031897604481,0.08749106298864019,-3.475772352458071,-6.307362632176376,-0.7772978035124996,-0.4969418350369481,-0.048751054984021464,3.282904499310912,-284.42874520181886,36962.35697891432,-6.404216880244596e6,1.3869665836411943e9,1.9161545872688095,-172.71014312612448,22444.19462374445,-3.8887534101805524e6,8.421905229422462e8,-157.06101897009444,20442.7664203304,-3.5419795478537036e6,7.670893670385921e8,18618.598764097544,-3.226128790142622e6,6.986852492156321e8,-2.938435550669903e6,6.363809718051767e8,5.796325217726605e8
11.899214442045253,-0.5192598888889876,0.001746091644569074,1.7355662463464532,1.7351934493486003,3.5193391092668406e-7,1.7371024123699614,3.0153462623249463,1.6974886837697658,2.9440658849586305,4.685097452646462,6.352104258679458,3.145014894220764e-13,0.0003619831620549284,0.08550561174957173,456.4172167926853,55.14424385888331,-4070.387009790241,485928.36420462374,-8.059795536068034e7,2224.3762470111715,47.10141863779123,-3074.4636651622172,343003.336563203,-5.482970896814074e7,64.82592931531181,-3641.715319637198,371792.1339649942,-5.66768585579161e7,-4566.347318417678,415677.4060137618,-5.955839701136851e7,484170.229238915,-6.394066353779617e7,-7.061442395277439e7,0.9072130138055812,0.9593716887613899,1.0004351159474196,61.68570611868288,12.691461407175405,-0.20656400650836032,-0.08770389149461691,0.0010096792274943323,3.335182666470147,2.0435683622369725,-0.20656400650509352,0.2388735218876054,0.239117858968973,0.239284666612925,0.23918188168607324,9.839084960214297e-15,0.2289002435711172,0.23387295557606863,0.023993612287278258,0.02399361228727644,0.00906571947513129,456.4172167926853,456.41721679271996,2224.3762470111715,1.3806702276600314e-11,0.05308610139629042,-0.005488931918264811,1.0,10.0,0.0,0.0,0.002910708050282268,-0.15294773330236727,-1.550296898921392e-6,0.20268496716260678,0.08613597897155575,-3.5460172267643513,-6.4038444668373735,-0.7763411940011482,-0.4991375908296707,-0.04876508783432272,3.3311277633483387,-292.8452837069649,38615.006821743795,-6.788818542177301e6,1.491852390858574e9,1.9643483710444252,-179.43822459011932,23660.986895177302,-4.1597855758373295e6,9.141186704310547e8,-164.67894019785194,21747.075645108118,-3.823305120983896e6,8.401765663007152e8,19986.78817779423,-3.514042254804933e6,7.722155597339267e8,-3.2297875218570875e6,7.097518473136672e8,6.523406925175476e8
12.051140279146935,-0.5065729891195166,0.0017342805620329845,1.7313767904239576,1.7310172262392987,3.3654825420091627e-7,1.7328618997130156,3.0007088651945306,1.6942992381876034,2.931496916354676,4.7095106917953995,6.405097444016319,2.9379977734315175e-13,0.000355954521455732,0.0806713680682698,464.35891189899843,56.12246884464308,-4205.70498825545,507699.2529074857,-8.5087849163419e7,2226.110197836548,48.06151607312182,-3196.8084444433907,360899.82302452094,-5.8289631276700616e7,66.12486945152757,-3807.2875154507824,393947.6990256192,-6.0682859509833135e7,-4791.966567879644,443458.0988092113,-6.42303357444337e7,519730.2881637727,-6.946132187918714e7,-7.726742366852298e7,0.9095873596020111,0.9604371042138842,1.0004223840090625,59.117103639969216,12.36398383014697,-0.2055101822420664,-0.08727203070623588,0.0009997356553663318,3.3700396947103806,2.077813883043683,-0.20551018223920342,0.23771710558509485,0.2379627203694491,0.2381336576521837,0.23803475896774054,8.997716058222915e-15,0.22804356988332847,0.23287723798107704,0.02383057335728755,0.02383057335728586,0.009210438344792226,464.35891189899843,464.3589118990314,2226.110197836548,1.303265900899393e-11,0.05257866960432747,-0.005409085816683145,1.0,10.0,0.0,0.0,0.0029047712789758333,-0.15182820801910796,-1.4936841756427922e-6,0.2011607347800789,0.08524828584737117,-3.5967621778002306,-6.474594978280765,-0.7759642485441658,-0.500833139843009,-0.04877437451765647,3.3659408551245544,-298.9976258947307,39838.22120830823,-7.07705125560455e6,1.571441784465364e9,1.9988900312045965,-184.3513825767365,24562.841570854423,-4.36346015073677e6,9.688955292977383e8,-170.25423572039523,22716.872788702665,-4.0355334995232634e6,8.960801717211117e8,21008.458850575393,-3.732251542157903e6,8.287371010660068e8,-3.4517544398153e6,7.664550601620903e8,7.08853632970403e8
12.282790918458081,-0.48753310316763,0.0017170667938497363,1.7251475316995264,1.7248073899292127,3.1445429636517277e-7,1.726557624148826,2.9790123942427305,1.6895593326250478,2.912861049445076,4.748893160997053,6.489645274130366,2.650314545476121e-13,0.0003472451831943796,0.07386129532974793,476.9496366569903,57.69744970270623,-4430.190077768055,544501.7578755169,-9.2791870144423e7,2230.604968234585,49.59108377214948,-3399.247611176545,391207.7116492638,-6.4247993877377175e7,68.17979204862351,-4080.7143197165847,431567.1287210868,-6.761273625648564e7,-5163.593094118583,490754.35883421474,-7.23528740342304e7,580387.3401853913,-7.910935093561096e7,-8.895168143720664e7,0.913139581197283,0.9620284243009688,1.000403510854844,55.413580327099794,11.87824031403922,-0.20394893234057124,-0.08663195930104582,0.0009850805728815685,3.426650602791553,2.1330395006453866,-0.2039489323382226,0.2360027544123817,0.2362502625352113,0.23642725779613255,0.23633403578864226,7.855252118399635e-15,0.22677331987729654,0.2314007866726485,0.023592486842228772,0.023592486842227263,0.009436157414848054,476.9496366569903,476.9496366570209,2230.604968234585,1.1953971439970008e-11,0.051831449735335676,-0.005291741766820474,1.0,10.0,0.0,0.0,0.0028957998751261314,-0.15017408718541192,-1.4127499706740712e-6,0.1989092384065549,0.08394182516536391,-3.679112464688414,-6.590935893671823,-0.7758174977736267,-0.5037378289676808,-0.048788182174185846,3.4224805791061144,-309.12595712484443,41879.443031253795,-7.564609687743295e6,1.7079127545412765e9,2.0545490955254047,-192.4293633388714,26069.74449282049,-4.708931867159747e6,1.0631671473281268e9,-179.44000034035463,24342.429587443978,-4.396930065022199e6,9.927243501130502e8,22728.409597250855,-4.10560076428538e6,9.269489144214692e8,-3.833566737605068e6,8.655315939204767e8,8.081835681363366e8
12.439515337296385,-0.47485414702632534,0.0017059322764004113,1.7210374742215981,1.7207099796833412,3.0037429101911974e-7,1.7223986564647336,2.964741416854058,1.6864334414447657,2.9005994852301265,4.777088088213631,6.549480922039168,2.473011624148147e-13,0.00034167002245717184,0.06960554402430225,485.82381442975924,58.82355799874448,-4595.704296398898,572175.9958585701,-9.867621115214281e7,2234.9515511211157,50.673269025867796,-3548.1067209287944,414037.66094246344,-6.881540220016356e7,69.6234913777833,-4281.347130525086,459974.65047498856,-7.294831910393569e7,-5435.546582132043,526556.6576231383,-7.863729633781148e7,626381.3750243627,-8.661137972854571e7,-9.807950875947613e7,0.915497750493829,0.9630830991490282,1.0003910962877602,53.04403036449582,11.558433372379849,-0.20292253278423872,-0.08621098851768902,0.0009754958409422297,3.467468791939857,2.172560810144961,-0.20292253278218017,0.2348749792983779,0.23512373115869184,0.23530466858523566,0.23521512531495645,7.167627180644724e-15,0.22593749081046946,0.23042927626228743,0.023438284370642194,0.023438284370640793,0.009592283206745282,485.82381442975924,485.82381442978834,2234.9515511211157,1.1287107273961196e-11,0.05134318127884503,-0.005215204477409601,1.0,10.0,0.0,0.0,0.00288978754387466,-0.14908955431877613,-1.3614102547368796e-6,0.19743340740997156,0.08308856433892561,-3.7383769661014252,-6.675638828002636,-0.7760150147662481,-0.5059227193598911,-0.04879729283716325,3.463247554870392,-316.53352776324834,43393.71603171608,-7.931478878026261e6,1.812070187776822e9,2.0943515668403165,-198.32877537601803,27188.97672869208,-4.969585843639261e6,1.1353794406202083e9,-186.161320713811,25553.485908608884,-4.670651790455416e6,1.067083234027309e9,24015.23637113259,-4.389699489907379e6,1.0028952305641171e9,-4.1256398994019777e6,9.425683118752869e8,8.85870161731186e8
12.597863994683042,-0.4622049981989199,0.001695076130123325,1.7169669963392107,1.7166518943925622,2.868083009082658e-7,1.7182801962332412,2.950642591332035,1.6833387414202026,2.888482764735896,4.806910981727116,6.612160738788827,2.3067193844234817e-13,0.00033628671934405246,0.06556940476538003,495.1050271250116,60.014036268332106,-4775.225297532203,602701.6822115795,-1.0525440491121143e8,2240.448326986385,51.80762244085593,-3709.195919243817,439253.6757756138,-7.393628376033932e7,71.12817149818069,-4498.061146154641,491410.13772799465,-7.895162850823742e7,-5728.621574801496,566247.2867572684,-8.573564527053747e7,677431.3599471257,-9.511837302330184e7,-1.0846764590791446e8,0.9178446051223839,0.9641313444351504,1.0003788310198947,50.75397965660797,11.242177469199724,-0.20190892416163386,-0.08579512764764256,0.0009660694510331425,3.510906305276447,2.2143494977435854,-0.20190892415982895,0.23376069428473553,0.2340106726642239,0.23419547056854578,0.23410951821504114,6.534886219224669e-15,0.22511147536553655,0.2294691872797743,0.023287868756596625,0.023287868756595324,0.009752786871214269,495.1050271250116,495.10502712503927,2240.448326986385,1.0659993013366127e-11,0.05086332087440992,-0.005140085789259537,1.0,10.0,0.0,0.0,0.0028837612476204054,-0.148020825204567,-1.3121319166473126e-6,0.19597936715162362,0.08225032240096966,-3.8012968721626437,-6.766316580378328,-0.7764617345038065,-0.5083118210812422,-0.04880631674256697,3.5066306562885092,-324.512825587037,45044.79874192116,-8.336382650259649e6,1.9284311115228283e9,2.1364146445049617,-204.67521709666264,28410.446049406637,-5.257884562628275e6,1.2162910807209506e9,-193.40227719190904,26878.357334048007,-4.974342920820463e6,1.1507001633418312e9,25427.76590110785,-4.706091873188805e6,1.0886463644965165e9,-4.452299578987591e6,1.0299389394574094e9,9.743973683263006e8
12.83797351027901,-0.44332481405031504,0.0016793240458442076,1.7109461758252653,1.7106491590588426,2.6741253740419764e-7,1.7121892325322654,2.9298517424102544,1.6787630890846519,2.870608973900322,4.854832411386701,6.71161393166345,2.0768656922914837e-13,0.0003285843348827824,0.05991225602441089,509.8326573977983,61.926848830630725,-5073.476181001555,654568.556976081,-1.1663416945813192e8,2250.9796759136816,53.61079569448389,-3976.01858051152,482167.2592145397,-8.282759219466111e7,73.50269660187361,-4856.108550031253,545025.7523080097,-8.942099982981586e7,-6211.34056501435,634082.6871705297,-9.817396651697728e7,764790.0452092971,-1.1009655237454095e8,-1.2683757719325957e8,0.9213369064144133,0.9656886959098302,1.0003607432681074,47.467730269695394,10.775131973346717,-0.20041495290602948,-0.0851819366529678,0.0009522464049197746,3.5812699601408493,2.2814714861995853,-0.20041495290454617,0.23211731097075175,0.23236909234604747,0.2325595194330179,0.23247878272501468,5.681002185536881e-15,0.2238928631548815,0.22805282934006135,0.023069658637863727,0.02306965863786256,0.01000138605737371,509.8326573977983,509.83265739782405,2250.9796759136816,9.79009471193676e-12,0.0501602778420259,-0.005030194578273572,1.0,10.0,0.0,0.0,0.0028747181667405533,-0.14644978161826216,-1.242017616224515e-6,0.19384241603780605,0.08102276975181444,-3.9028264343389605,-6.914007303201229,-0.7776226526648204,-0.512287151862661,-0.04881966751151805,3.576906333117684,-337.6492062664504,47807.36912512277,-9.024936660509825e6,2.1295456513757367e9,2.203934493892416,-215.10471416771705,30456.43361096521,-5.749477369479213e6,1.356660403417806e9,-205.3212678982015,29104.123076415144,-5.494192141262328e6,1.2964226335467992e9,27810.754470026834,-5.250242012980687e6,1.2388595092479496e9,-5.017116606558809e6,1.183852273698182e9,1.1312873834220233e9
12.99942882968913,-0.4308268532354357,0.0016691838638810991,1.7069962115892585,1.7067108987187432,2.5510969043565853e-7,1.708193785947889,2.9162529305411518,1.6757623508155648,2.858914193365663,4.888988614400871,6.781588176644147,1.9359883749618152e-13,0.00032370584631565523,0.05639556349173225,520.2165596840732,63.290950530420744,-5293.572708798375,693750.8326386268,-1.2539342811991663e8,2259.608625766385,54.88302677532043,-4172.306341323666,514633.2311118418,-8.969590697536008e7,75.16578936177378,-5118.79024423671,585667.8995234267,-9.7542509845499e7,-6564.343824661934,685595.4826974738,-1.0786669159345238e8,831191.8227367579,-1.2182089892771234e8,-1.4127436493159568e8,0.9236417387052305,0.9667148654017332,1.0003489120424414,45.37580227956629,10.469133040958136,-0.19943826649212287,-0.0847809012560356,0.0009432551592811174,3.6318474467363635,2.3292981539040376,-0.1994382664908202,0.23104228564958817,0.23129524160180967,0.23148930844360185,0.23141193116649633,5.170347516741584e-15,0.2230954334907655,0.22712604774090575,0.02292932488832453,0.02292932488832345,0.010172043637749118,520.2165596840732,520.2165596840978,2259.608625766385,9.254880012078223e-12,0.049703400166660444,-0.004958875963689114,1.0,10.0,0.0,0.0,0.0028687027521869255,-0.1454254113819317,-1.1977655916862477e-6,0.1924493728123281,0.08022537008978073,-3.975467377951763,-7.020550177274584,-0.778738864562099,-0.5152033139554093,-0.04882842924691601,3.627420686364861,-347.25272020587363,49861.38467543773,-9.54559974345513e6,2.2842075533194084e9,2.252016564601863,-222.71485070636567,31979.21963474105,-6.122189255957093e6,1.465004922827964e9,-214.03085668616492,30765.406486050757,-5.889813588053304e6,1.409398694165296e9,29596.57610877344,-5.666258103454014e6,1.3559030721440015e9,-5.451181055421575e6,1.3044379473683565e9,1.2549261926351886e9
13.243044904304124,-0.4122597718194639,0.0016545248293274848,1.701179620947433,1.70091130742344,2.3758101140720318e-7,1.702310987079283,2.8962869327528282,1.6713450656831441,2.841737811144919,4.943666994703678,6.892109854804178,1.7420236635183946e-13,0.0003167849869015893,0.051485038439493716,536.6888446982032,65.47734233562622,-5659.248666956685,760516.9404512447,-1.4062639605019414e8,2275.101219194772,56.900175378061675,-4497.328668750894,570028.2018290064,-1.0168311613636114e8,77.78277967622934,-5552.440110242896,655133.7092383069,-1.1177592899780715e8,-7145.055976768833,773772.5165988755,-1.2492876790087244e8,944926.4692139706,-1.425479021859242e8,-1.6689198574166173e8,0.9270557166180299,0.9682324629190142,1.0003315406713569,42.38524856096749,10.018995977086373,-0.19800498067329453,-0.08419215106494685,0.000930125932885266,3.713550919212679,2.4058487529669024,-0.19800498067222033,0.2294637404476671,0.22971841250233857,0.22991776111390794,0.22984524063574846,4.4843100487274605e-15,0.22192407880085496,0.22576477637932127,0.022726834156864162,0.022726834156863197,0.010434788438060194,536.6888446982032,536.688844698226,2275.101219194772,8.514957091252194e-12,0.04903687504548501,-0.004854947960893431,1.0,10.0,0.0,0.0,0.002859727180350943,-0.1439260443887636,-1.1350373760604597e-6,0.1904108199341064,0.07906250716921262,-4.092163669152638,-7.192970076671491,-0.7809505868276094,-0.5199826102091966,-0.048841337407990716,3.709022326388216,-363.05092192486103,53302.37854010264,-1.04338801050978e7,2.5529277786683187e9,2.328934361531628,-235.20808911719888,34532.76113303739,-6.759748857559981e6,1.6539532875399864e9,-228.34698608770202,33558.866883551935,-6.5691102033272805e6,1.6073083847189512e9,32611.36904814979,-6.3838480097806435e6,1.561978962064653e9,-6.203803855163382e6,1.5179279218854642e9,1.4751191559314737e9
13.406016771240278,-0.4000286545940726,0.0016451236411306176,1.6973811056356305,1.6971237401643275,2.265010614578137e-7,1.6984697257278212,2.883286202992656,1.668461279889508,2.8305496137742803,4.982484387520273,6.969510028255471,1.6235932172772052e-13,0.0003124415407280978,0.048443725973493376,548.2961024886896,67.03231495712784,-5929.028208737755,811083.2199830251,-1.5241008314296347e8,2287.2041846759043,58.31935916213278,-4736.277393651912,612030.1151317264,-1.109876460969894e8,79.60988186149181,-5870.224919784512,707880.8121861926,-1.2286721853067955e8,-7569.040484315585,840804.867601546,-1.3827869275495976e8,1.0314135430688165e6,-1.5882888152904674e8,-1.8708133885363358e8,0.9292981442622084,0.96922772948774,1.0003202290871462,40.48880276759654,9.72526986608808,-0.19707215724794344,-0.08380882701657376,0.0009216229263428007,3.7721050350255005,2.460194992158695,-0.19707215724699736,0.22843577188148353,0.22869155507182462,0.22889430215865356,0.22882489520734337,4.0758363490349985e-15,0.22116098713601803,0.22487802918732902,0.022597324081573777,0.022597324081572886,0.010614037136118951,548.2961024886896,548.2961024887113,2287.2041846759043,8.061189249750866e-12,0.04860561354954625,-0.004787766779090199,1.0,10.0,0.0,0.0,0.0028537911619178095,-0.14295271704308005,-1.0955939369902075e-6,0.18908774814099089,0.07831035881787675,-4.175283289566449,-7.31658279991133,-0.7827960973681176,-0.5234411722326212,-0.04884977185740906,3.7675035612766647,-374.58919186490584,55863.451270778896,-1.1107606650928434e7,2.760620056222329e9,2.383514161859332,-244.31300693262938,36435.02860577853,-7.244557221945224e6,1.8005201531994576e9,-238.79129191095757,35645.25572253935,-7.087522809183246e6,1.7614916733284726e9,34871.54543001675,-6.933892368392533e6,1.7233091809297104e9,-6.783585429266142e6,1.6859543397974796e9,1.6494091554648623e9
13.650627261634916,-0.38194679974551254,0.0016315826208741133,1.691813112225359,1.6915715724440055,2.1076670882941707e-7,1.6928397712107013,2.864283579255077,1.6642353683777242,2.814190578134794,5.0443648994780546,7.091183014541441,1.4610948172277837e-13,0.0003063395366773376,0.0442114067383034,566.694311535407,69.51730548828482,-6377.002849905226,897449.6188724576,-1.7300345299460196e8,2308.140168307929,60.56263407707643,-5131.564354217689,683835.4273938627,-1.2730259225605562e8,82.47501263167827,-6394.0655756331735,798158.9127777527,-1.4238822652962318e8,-8265.142402334208,955623.047779646,-1.6186580372621524e8,1.179541733729691e6,-1.8769878433533803e8,-2.2298778584772855e8,0.9326038106266793,0.9706926692590411,1.0003036950105941,37.7875970478575,9.294949045709567,-0.19570933319784573,-0.08324859153927144,0.0009092597663999649,3.866394910674119,2.5468538704427806,-0.19570933319706163,0.22693308320666064,0.2271904801544902,0.22739813539416642,0.2273332088669493,3.5292803167853322e-15,0.22004505887609987,0.22358137916380086,0.02241146350764687,0.022411463507646064,0.010888249035498503,566.694311535407,566.6943115354273,2308.140168307929,7.435691893838172e-12,0.04797916582991856,-0.004690250792821794,1.0,10.0,0.0,0.0,0.00284498506265299,-0.14153429113171279,-1.0398782025138825e-6,0.18716001438271485,0.07721812147480565,-4.308213006184924,-7.515422380678892,-0.7861404599097215,-0.5290395472180435,-0.04886214393763168,3.8616762199345795,-393.54873896457076,60157.82743062909,-1.2260437583809504e7,3.123296340057802e9,2.4705055391325805,-259.2397939323108,39627.37369903643,-8.076238225159867e6,2.0573886358280013e9,-255.927721813958,39155.2233031433,-7.98001187821845e6,2.0328753079452915e9,38687.66017447065,-7.884932108698566e6,2.0086540481317255e9,-7.790978728011745e6,1.9847213781324608e9,1.9610738069448533e9
13.813404861466614,-0.37009278608930307,0.0016229289244275374,1.6881932439012286,1.6879618489753543,2.008515956151331e-7,1.6891800634141523,2.851964189365708,1.6614887809821903,2.8035813248624257,5.088111374481462,7.17599776836639,1.3621848591710002e-13,0.00030254968717555446,0.041598255973959865,579.6471248387107,71.27935229512033,-6707.269653017645,963001.5252979501,-1.8900886011976174e8,2324.016401162532,62.13598843420844,-5421.84722181449,738373.0204128854,-1.4002205091476524e8,84.4682054725287,-6777.306769819823,866782.6310445901,-1.5765949482511693e8,-8772.268238589755,1.0429371657026687e6,-1.803820856596159e8,1.2921362458253847e6,-2.1043413244572705e8,-2.5133513654884738e8,0.9347648732377066,0.9716489357273533,1.0002929757546444,36.08055132774536,9.015281616955626,-0.1948262268709666,-0.08288542556695237,0.0009012862090622588,3.933754930834372,2.6081482243430543,-0.19482622687027323,0.2259587984857369,0.22621723431059054,0.2264280331109672,0.22636596591887007,3.205062114943068e-15,0.2193212459543412,0.22274042123373053,0.022293219679970565,0.02229321967996982,0.011074128758185128,579.6471248387107,579.6471248387302,2324.016401162532,7.053087351907715e-12,0.047575531006255965,-0.004627453278250164,1.0,10.0,0.0,0.0,0.0028391939830331716,-0.1406174336136217,-1.004959138791711e-6,0.1859141739728506,0.07651455458315287,-4.402481707018858,-7.657162016829462,-0.788764159339701,-0.5330456194380846,-0.048870193775739604,3.9289525927088853,-407.37998117390634,63356.8432885652,-1.3137344450263245e7,3.4049835770336647e9,2.532009159238278,-270.10324355866635,42007.191869100476,-8.71039218712113e6,2.2575903472164345e9,-268.4063555497462,41777.749122605695,-8.662816177923772e6,2.2452593685122557e9,41548.53311259627,-8.615500093103442e6,2.232995738846985e9,-8.56843608633028e6,2.220799092073205e9,2.2086690108256316e9
14.056471282257316,-0.3526493943285073,0.0016105045127569341,1.682909634578794,1.6826928405918151,1.868093894701328e-7,1.68383892681626,2.83403157768483,1.6574808878998732,2.7881327744829405,5.157560063071767,7.3087277847547405,1.2268168599422935e-13,0.0002972839330518484,0.03797123522910152,600.1593442984881,74.08681943565558,-7255.25560830185,1.0751975445180105e6,-2.171130620194425e8,2350.8116333060802,64.61514616226115,-5901.462837865684,831755.0852729317,-1.6242174835958052e8,87.58234693764676,-7407.901732276712,984334.7167010327,-1.8463866367812258e8,-9602.903912994372,1.1925041753721817e6,-2.1319702726701534e8,1.4848365218311513e6,-2.5083837931299534e8,-3.018164663811002e8,0.9379362838362132,0.9730502399959016,1.0002773721059877,33.656603989798356,8.607120451520235,-0.19354132355616943,-0.08235683538282798,0.0008897378956628072,4.041884684175033,2.705532575839483,-0.1935413235555909,0.22454046345820058,0.22480040004567603,0.22501571953963315,0.22495774980448544,2.7726092483198715e-15,0.21826712302085274,0.22151580432522755,0.02212437310768411,0.02212437310768344,0.011356698803188974,600.1593442984881,600.1593442985063,2350.8116333060802,6.526770171645565e-12,0.046991502687908256,-0.004536620660557227,1.0,10.0,0.0,0.0,0.002830649113330422,-0.13928664500303375,-9.557758816483308e-7,0.1841061865059101,0.07549677526922016,-4.552606691903584,-7.883927798613131,-0.793306026070705,-0.5394642952883806,-0.04888195435173169,4.036948202740676,-430.08217431482205,68725.93558914601,-1.4642326571973912e7,3.899355863118486e9,2.6296880805961385,-287.8890662150062,46003.87264893306,-9.801303180147754e6,2.610156830681461e9,-288.8423303971539,46191.215566628074,-9.84121735536901e6,2.6207862002001877e9,46378.31196311592,-9.881294139575832e6,2.6314588527869754e9,-9.92152791282598e6,2.642174966481079e9,2.652934668218834e9
14.297484485659744,-0.3356486618558489,0.0015987371565505534,1.6778087756078808,1.677605841026208,1.737218406320178e-7,1.6786832282819018,2.8167743083716976,1.6536128255819567,2.7732600603221234,5.231705783477525,7.448007509400714,1.1057247239450487e-13,0.00029251962999700246,0.03467142070840872,622.0374141883746,77.09925558144704,-7873.216351190141,1.2067223031011252e6,-2.5113433278174177e8,2381.298128976896,67.23992709263642,-6439.439058322252,941233.7272927517,-1.896224561136562e8,90.84478040411317,-8111.477692966212,1.1221515075047028e6,-2.1750953118679786e8,-10524.286830223577,1.3677562828110622e6,-2.53306094499857e8,1.7102689427395249e6,-3.00357433335823e8,-3.637981593968493e8,0.9410174131838224,0.9744093388821333,1.000262355868821,31.390858424658017,8.21303474386036,-0.19230546604912974,-0.0818482078824249,0.0008786897866127282,4.158944733503445,2.8096412026616693,-0.19230546604864474,0.22317540620934867,0.22343677293816833,0.22365637977007513,0.22360227960125717,2.3977572457640878e-15,0.21725212435826047,0.2203367629698829,0.021965678015557197,0.021965678015556597,0.011642741052698618,622.0374141883746,622.0374141883916,2381.298128976896,6.052901981394502e-12,0.0464334279182394,-0.004449838492019487,1.0,10.0,0.0,0.0,0.0028222974451431303,-0.13801028109462332,-9.102423150152435e-7,0.1823724706506517,0.07452443921727495,-4.713496251677825,-8.128141150692755,-0.7985912801170972,-0.5463717274424353,-0.04889332250719793,4.153863181076719,-455.3533016821152,74871.36400824587,-1.6413576023540124e7,4.497632929824339e9,2.734067387982682,-307.6244283260145,50581.07762475213,-1.1088570088677088e7,3.038479710456118e9,-311.51742905740537,51256.82210957857,-1.1236709323078983e7,3.079072627733097e9,51940.60105952881,-1.138682770791786e7,3.120207847558073e9,-1.1538945538147448e7,3.1618926167219496e9,3.204134228312736e9
14.456645669107308,-0.32457805682407226,0.0015912492548360623,1.6745126446012422,1.6743185401796334,1.655021716239517e-7,1.6753520233452657,2.805651584285171,1.6511139664331411,2.7636711482549003,5.283801684728689,7.5444647921195305,1.0322231231365013e-13,0.0002896196943918259,0.03264007346435203,637.4209031052642,79.22581701358075,-8328.27347659846,1.3068742303246595e6,-2.7777331566476494e8,2403.733335306709,69.07212545816732,-6833.739104070428,1.0245742264104513e6,-2.1096902768204272e8,93.10136265400392,-8624.71349577988,1.2270199312735146e6,-2.433663210616786e8,-11192.949760252068,1.5009860297491786e6,-2.849249730906262e8,1.8813431268838632e6,-3.3946138612785655e8,-4.127906523061348e8,0.9430186401507079,0.975290871297846,1.000252677464909,29.964678690121897,7.958310998202064,-0.19150926946420882,-0.0815204148146154,0.0008716029495071127,4.2421918784870005,2.8828925971067467,-0.19150926946377642,0.22229552517698353,0.22255780569846914,0.22278014236167562,0.22272849735971956,2.1762410992447677e-15,0.2165976380890569,0.2195765611233439,0.021865434906713343,0.02186543490671278,0.011834805622242896,637.4209031052642,637.4209031052806,2403.733335306709,5.763636689612642e-12,0.04607580366163734,-0.004394223421701416,1.0,10.0,0.0,0.0,0.0028168478889876274,-0.1371898848337761,-8.818063432349233e-7,0.18125827095963987,0.07390143907005559,-4.826905844918434,-8.300903130807471,-0.8025356422765542,-0.5512462801160849,-0.048900677140548666,4.237007237818028,-473.7638304819189,79457.61960971993,-1.7767626254449483e7,4.966112864084854e9,2.8074856660557206,-321.96191247619896,53998.05909082864,-1.2074579402573127e7,3.3748866080552416e9,-327.9846106228221,55044.25719255386,-1.230852122161413e7,3.440274096311141e9,56109.742228859366,-1.2546995665792353e7,3.506928445677423e9,-1.279008449411571e7,3.574874203110505e9,3.644136341472643e9
14.692616919210195,-0.30838715633314145,0.0015805376840897377,1.6697276922479216,1.6695462279017665,1.5389132718414325e-7,1.6705166592872047,2.7895450516101743,1.647487364704038,2.749781447619236,5.366028988024428,7.694507552834167,9.318117092887678e-14,0.0002856786206484949,0.029826442797298028,661.7571778823169,82.59996900521148,-9082.528105274812,1.4788645845322963e6,-3.2490786167113215e8,2440.639362502189,71.94608759536392,-7483.992549150861,1.167595777753139e6,-2.4881238476295418e8,96.6071813423227,-9466.760693008255,1.4068240559052536e6,-2.892942593868334e8,-12283.914330094422,1.7290884870489135e6,-3.4118323781195647e8,2.1735721149604027e6,-4.0912093945290464e8,-5.0010210729225427e8,0.9459382006861261,0.9765752132159318,1.0002386623594988,27.946061729195094,7.5883728487585556,-0.19035679713471604,-0.08104578772688698,0.0008613878084918064,4.37526561148275,2.998710985611158,-0.1903567971343505,0.22102129911644483,0.22128489096083426,0.22151113326332333,0.22146298865998545,1.881622723717333e-15,0.21564949429044766,0.21847534638748453,0.021723205694995223,0.02172320569499472,0.012124152467852587,661.7571778823169,661.7571778823323,2440.639362502189,5.366167048893016e-12,0.0455608254033301,-0.004314117781115599,1.0,10.0,0.0,0.0,0.0028088640253460203,-0.13600503375986428,-8.418652921762356e-7,0.1796493137238951,0.07300441519977299,-5.0065112581514155,-8.575382074825379,-0.8090942448281647,-0.5589592705913994,-0.048911367463783606,4.36991629269189,-503.9515963481085,87171.69407253365,-2.0103994567448817e7,5.7953880720473995e9,2.9235337065123828,-345.40068878655177,59746.14135201578,-1.377896941219988e7,3.972070060191346e9,-354.88546466548297,61423.633526729005,-1.4165841519511264e7,4.08359381187307e9,63147.256626635164,-1.4563575895449152e7,4.1982488108733034e9,-1.4972471583103962e7,4.316122975098511e9,4.437306642432495e9
14.92473996168723,-0.2927120374296381,0.0015704292711313042,1.6651350222990897,1.6649654878079536,1.4309457355887243e-7,1.6658761630632613,2.774130504895866,1.6440076603372673,2.736483905714749,5.453263424445248,7.85092659857218,8.420904267237374e-14,0.0002822195998251452,0.02727050231414018,687.6901578742591,86.20404523324957,-9932.238630003498,1.6813059618342135e6,-3.824901760531495e8,2481.5519913339763,74.97344182418189,-8211.864004786574,1.3357159811504656e6,-2.951272082082345e8,100.25591708327842,-10403.138606038116,1.6178329002397486e6,-3.4559973044135475e8,-13488.543142811854,1.9961572767916527e6,-4.102472919871834e8,2.514597436205761e6,-4.946993199292897e8,-6.073451508446454e8,0.9487566076186443,0.9778131356621669,1.0002252493862132,26.064898932335318,7.233057453921835,-0.18925437279715213,-0.08059159889717753,0.0008516637171760335,4.518688453597552,3.12187912663555,-0.1892543727968414,0.21980171794323883,0.22006655067383452,0.22029647743219244,0.22025162106988128,1.6268779451123917e-15,0.21474166487743387,0.21742102579988368,0.021590441712081482,0.021590441712081025,0.01241408720502404,687.6901578742591,687.6901578742736,2481.5519913339763,5.008430828289136e-12,0.04507118844707472,-0.0042379148426201965,1.0,10.0,0.0,0.0,0.0028011208724604067,-0.13487458845751626,-8.049784398188678e-7,0.1781144645410259,0.07215160446105615,-5.197844949493885,-8.86878064955236,-0.8164356025926431,-0.5671497326112989,-0.04892164533497449,4.513161777471007,-537.5310242933272,96027.83166436214,-2.2872357026911955e7,6.809543361273315e9,3.046906439183563,-371.3737105526307,66344.4725513543,-1.5802236102334708e7,4.7046315327422695e9,-384.65549098678525,68754.89672411584,-1.637636221706015e7,4.875559939250058e9,71251.94236716192,-1.6971347511829317e7,5.052698503465902e9,-1.7587944018781893e7,5.236272854441483e9,5.426516771409558e9
15.152507965834063,-0.2775662129999492,0.0015608979008693569,1.660734144531083,1.6605758522037284,1.3305762013401332e-7,1.66142996814043,2.759400787384248,1.640674473380529,2.723773132824373,5.545633144699836,8.013674582376861,7.618961195167445e-14,0.00027923163629162747,0.024948380426543248,715.3222643556888,90.04850371941228,-10889.317725154076,1.9199707511550472e6,-4.5308070925334996e8,2526.5875169832684,78.15713275827262,-9026.114469926806,1.5335357942649643e6,-3.5197229238263226e8,104.04455778610502,-11443.240048009178,1.8655407951047462e6,-4.1477692843381995e8,-14816.495326737218,2.308731593964739e6,-4.9515069534242463e8,2.9121541486883317e6,-5.998977457946817e8,-7.390450775733422e8,0.9514723010975673,0.9790041652064545,1.0002124323845796,24.312782127373502,6.892291318541159,-0.1882014174537959,-0.08015763194978737,0.0008424192737167426,4.673074637952736,3.2526617006047847,-0.1882014174535303,0.2186362315061088,0.21890223622599164,0.2191356340640922,0.219093862373514,1.4066701702408114e-15,0.21387381554806592,0.2164131800964153,0.02146675484105699,0.021466754841056576,0.012703651654058517,715.3222643556888,715.3222643557026,2526.5875169832684,4.686277810028056e-12,0.04460626098166024,-0.004165503972593585,1.0,10.0,0.0,0.0,0.0027936284110022394,-0.13379758354124244,-7.709224025307007e-7,0.17665236914981278,0.07134186170241463,-5.401314706937128,-9.181719793155748,-0.8245734181898849,-0.5758135012809749,-0.0489315117625072,4.667357166562949,-574.887665336988,106210.11970123375,-2.6161884137338143e7,8.054997016738474e9,3.1778683770488163,-400.1500397354528,73927.45800027213,-1.8209955905569166e7,5.606673442560082e9,-417.57714988183693,77185.71164049953,-1.9012535342944086e7,5.853780029107832e9,80586.62780386503,-1.985048744443561e7,6.111777502383067e9,-2.0725365495833755e7,6.381145865521555e9,6.662386230871256e9
15.375497854546499,-0.26295707960214365,0.0015519159331440254,1.6565229321765502,1.6563752205158304,1.2372730220519242e-7,1.6571758585973433,2.74534353756759,1.6374862061065096,2.7116392435621672,5.643276924500553,8.182717520157723,6.901725123913088e-14,0.0002767029081145509,0.02283783218359197,744.7660932496113,94.14453302129662,-11967.255863136188,2.201798166571479e6,-5.399188403333774e8,2575.865197951032,81.50010653881961,-9936.50221798004,1.766531632740899e6,-4.219379080490097e8,107.96943749578423,-12597.315119566298,2.156414728640713e6,-4.999441099628929e8,-16278.03203699443,2.6744119901888375e6,-5.996588574380169e8,3.375106494155665e6,-7.292732216969838e8,-9.007229669227405e8,0.9540847983589583,0.9801482947967207,1.00020020065273,22.681326881327333,6.565889696091501,-0.18719698356639605,-0.07974351736967109,0.000833640227166651,4.8390946595347835,3.3913435768788633,-0.18719698356616776,0.21752387621472155,0.21779098610458467,0.2180276504966218,0.21798876930778113,1.2163197451545071e-15,0.21304530626000504,0.21545103285674072,0.021351716114554845,0.021351716114554473,0.012991965286391934,744.7660932496113,744.7660932496243,2575.865197951032,4.395926059373413e-12,0.044165269031830795,-0.004096755929639769,1.0,10.0,0.0,0.0,0.0027863930994869454,-0.13277269680094655,-7.394809861135824e-7,0.1752611936990883,0.0705738026419098,-5.617359965839958,-9.514869259858152,-0.8335218282957574,-0.5849468838707439,-0.04894097115676567,4.833172126769092,-616.4596701429239,117936.44428302167,-3.008233909301967e7,9.591099545711334e9,3.3167043173034507,-432.03188914250484,82653.10351316402,-2.108253057912264e7,6.721706377418146e9,-453.9626678490032,86888.35294039239,-2.2162826109663412e7,7.066135082111275e9,91339.69382170518,-2.329847738849173e7,7.428212744160337e9,-2.449231529387e7,7.808843720311169e9,8.208978662450875e9
15.664794499855038,-0.24431646766198997,0.0015407456954077516,1.651196994704178,1.651062411300887,1.122980077662602e-7,1.651796319748057,2.7276180021134997,1.633456108797397,2.696334737330951,5.781935778884947,8.417866308351467,6.06088858737119e-14,0.0002740248717607429,0.02031770350256195,787.0581763723945,100.01802203788093,-13619.21967900767,2.6593848437500084e6,-6.882328919632211e8,2648.382894344198,86.2101518673744,-11318.85199731021,2.1433571839322834e6,-5.413962763042169e8,113.40670448095973,-14332.810101369192,2.624733127600578e6,-6.452543420461026e8,-18453.383195271414,3.2600419502694053e6,-7.777343889229617e8,4.111818749534548e6,-9.492501369498478e8,-1.174749178410292e9,0.9574083887131689,0.9816015274758267,1.0001847772851629,20.679634040787167,6.152554827585001,-0.18593106948908716,-0.07922139487847832,0.0008226305072565221,5.079829197897579,3.5890723022303423,-0.18593106948889893,0.21612114368349392,0.216389627490476,0.21663034560929967,0.21659503345562467,1.0019951443499879e-15,0.21200028872853538,0.21423741546263472,0.021210998251267654,0.021210998251267325,0.013373061213948583,787.0581763723945,787.0581763724067,2648.382894344198,4.052404823161718e-12,0.04361299549715297,-0.004010544015202075,1.0,10.0,0.0,0.0,0.0027771516869426836,-0.13148449249003905,-7.012719289069824e-7,0.1735128059789888,0.0696118742343672,-5.925803875788535,-9.9917616525671,-0.8467401911377663,-0.5978499536355304,-0.04895296298492243,5.073609480660609,-679.3181979801728,136427.02661782203,-3.6529841777676925e7,1.2226111787823933e10,3.5145990997809258,-479.9649356268362,96391.04228015288,-2.5809765242314126e7,8.638227325356514e9,-508.46635214109745,102156.07584064358,-2.7353416628940947e7,9.154869428347935e9,108264.99676873724,-2.8989391988398537e7,9.702411277833496e9,-3.072320760222488e7,1.0282700952716522e10,1.0897697019418282e10
15.87539928556885,-0.23096157724468142,0.0015329357678163932,1.6474134919542596,1.6472880593664372,1.044220154511886e-7,1.647975178679465,2.7150616910332537,1.6305948938790336,2.685491016248063,5.892496772270348,8.60153795942923,5.5060569794504043e-14,0.00027252143080962464,0.018624157257122825,821.2309566343329,104.74892107378679,-15042.175964527685,3.0774113778119967e6,-8.309292295156057e8,2708.051822284134,89.93575487461325,-12497.942704090452,2.4859774612082033e6,-6.561821727488086e8,117.63047319717903,-15797.919352402383,3.0482612057679077e6,-7.846389925035045e8,-20269.775477192426,3.7863965048457407e6,-9.481449798213779e8,4.769241896806438e6,-1.1590908094997506e9,-1.4350609652622848e9,0.9597828182763954,0.9826381591865495,1.0001738520261412,19.298420410789923,5.858509881530501,-0.18503475629020638,-0.07885157554477175,0.0008148720838125715,5.2759676982935275,3.7474118847006754,-0.18503475629004246,0.21512741612624106,0.21539685920481955,0.21564040412818844,0.21560756804381376,8.663812458451181e-16,0.2112598933573469,0.21337749094446265,0.021114357355817633,0.021114357355817338,0.01365546448599469,821.2309566343329,821.2309566343444,2708.051822284134,3.823573153679655e-12,0.043224358084967295,-0.003949781020616936,1.0,10.0,0.0,0.0,0.0027705257632101854,-0.13057476568271062,-6.751511780738996e-7,0.17227823045141732,0.06893489069022204,-6.173087598771604,-10.37496591391171,-0.8576409157076226,-0.6080680682007826,-0.04896150332294141,5.269505961075007,-732.7879086660569,152847.2540961168,-4.250668136262159e7,1.4775763462607738e10,3.6730337512376545,-520.4877936177659,108565.0147796025,-3.019183121390979e7,1.049499387468847e10,-554.3384696175749,115668.04974807517,-3.2167178771973915e7,1.1181645206605711e10,123234.91033943891,-3.4271766513925314e7,1.1913221769260334e10,-3.6514044749267265e7,1.2692662867535921e10,1.3523100072049225e10
16.147327214187147,-0.2139777351551112,0.0015232273527692709,1.6426401753097746,1.6425260749230077,9.47637963505025e-8,1.6431548956606237,2.6992628559981395,1.6269876951083986,2.6718449654933485,6.049017316853608,8.856189619266198,4.853525898278511e-14,0.0002711697157327149,0.01659690987060171,870.357171903386,111.51737623561347,-17223.735425141393,3.759173866140804e6,-1.076906452159498e9,2794.9161699531637,95.16515954837868,-14286.291924831372,3.041484670166305e6,-8.535594325951464e8,123.44328036404886,-17995.020055345376,3.730461353190022e6,-1.023598417911211e9,-22961.05831037661,4.627992139769417e6,-1.2392259037120938e9,5.811691742540299e6,-1.51591586015196e9,-1.8752965811812296e9,0.9627944205893274,0.9839510789897723,1.0001601058378053,17.60292258164626,5.486981789876406,-0.183907487057477,-0.07838630084794058,0.0008051578177924975,5.559991488896452,3.972595434015311,-0.18390748705733956,0.21387699246913458,0.21414762520779246,0.21439467333601014,0.21436488998368075,7.135329147013317e-16,0.21032826862487894,0.21229529271999523,0.02099648511861464,0.02099648511861438,0.01402624143150919,870.357171903386,870.3571719033968,2794.9161699531637,3.5518695138721016e-12,0.04273841909064027,-0.0038736706211545853,1.0,10.0,0.0,0.0,0.002762095171850958,-0.1294334364526091,-6.433696376320599e-7,0.17072949010995847,0.06808828778033205,-6.525111308865905,-10.921554677399433,-0.8735265993237349,-0.622409986375273,-0.048972306128479755,5.553179423795475,-813.8063097035742,178883.9395707887,-5.2425413032790765e7,1.9204610979551315e10,3.8983048634937583,-581.4654977004918,127812.77043694479,-3.745801498269573e7,1.3721715710071123e10,-622.9856458171462,136983.5471781802,-4.014568928206302e7,1.4706271498645517e10,146811.45435059172,-4.302620859227476e7,1.5761470790832472e10,-4.611340451386699e7,1.689238237606131e10,1.8104438696304123e10
16.344422539124604,-0.20184556351402624,0.0015164405788150705,1.6392563412056753,1.6391501277154579,8.809930143646256e-8,1.6397381158878466,2.6880915895625073,1.6244326302720828,2.6621951330757905,6.173499307417645,9.054513057378266,4.4213965541888234e-14,0.0002706330516924114,0.015230713112968192,910.0936887736095,116.95816233425312,-19103.86600554513,4.384685327496413e6,-1.3156564031023514e9,2865.7354482106075,99.28606697410669,-15810.073312509572,3.547734808718405e6,-1.0444711515389354e9,127.92744868319683,-19844.62624796912,4.347565730261802e6,-1.25379977434808e9,-25197.780266845013,5.383032040473054e6,-1.5183209243056931e9,6.738408824689817e6,-1.8561678415720134e9,-2.2923955281970387e9,0.9649402513590087,0.984885277462807,1.0001503863084262,16.43205462508319,5.223189256499951,-0.18311074373328806,-0.07805733921515842,0.0007983208981010697,5.79119271907539,4.152519225418958,-0.18311074373316683,0.21299277468827738,0.21326423647616843,0.21351372516573905,0.21348605737188384,6.16704308582004e-16,0.20966959792400652,0.21152998479951296,0.020915731154151112,0.020915731154150876,0.01429928352099396,910.0936887736095,910.0936887736199,2865.7354482106075,3.3701735950458493e-12,0.0423968850195344,-0.003820073754351862,1.0,10.0,0.0,0.0,0.0027560710603805206,-0.1286286570364425,-6.216097765064212e-7,0.1696375188419564,0.06749315633657799,-6.806621366818254,-11.359400484411747,-0.8864815447056593,-0.6337031844695881,-0.0489799851026279,5.784095573187152,-882.8927733488931,202139.60571767803,-6.170425002627599e7,2.3543545467047012e10,4.0782649988352375,-633.0734385687838,144943.09979729302,-4.424469537418364e7,1.6881770857871052e10,-680.7132896176731,155895.9873162756,-4.758812586716859e7,1.8157472568482048e10,167675.6711687114,-5.11842086430019e7,1.9529574997484688e10,-5.505203053242776e7,2.100536284123507e10,2.259267123704674e10
16.59789050732756,-0.1864566641384041,0.0015080036404565616,1.6349948300426849,1.6348983723405544,7.991441961538489e-8,1.6354355241685552,2.674056572545663,1.62121793885439,2.6500716151656603,6.349351364646242,9.32875955842838,3.911232950654026e-14,0.00027053788921784893,0.013590357140268043,967.2890198357328,124.7278557731019,-21988.187062578476,5.409205629789297e6,-1.7308068985837102e9,2968.0196181248148,105.04785350269013,-18118.73495589791,4.3703156846921025e6,-1.374840666054782e9,134.05202020661318,-22610.111408541317,5.341563632123537e6,-1.6500065817578342e9,-28495.291289719604,6.587668780784221e6,-1.9957501917516007e9,8.201613142041254e6,-2.434201055070367e9,-2.9954647943985944e9,0.9676556041864548,0.9860658933341955,1.0001381756333019,14.993307925373513,4.890441821983996,-0.1821101594424327,-0.0776440857355607,0.0007897687683268459,6.125828815144121,4.407886590755661,-0.18211015944232925,0.2118818308913297,0.21215431938722823,0.21240683078379427,0.2123817693339628,5.074415337399894e-16,0.20884232178915857,0.21056846054550094,0.02081743283124931,0.0208174328312491,0.014655697552639877,967.2890198357328,967.2890198357426,2968.0196181248148,3.153569457118211e-12,0.04197024659331401,-0.003752982128148409,1.0,10.0,0.0,0.0,0.002748428892942221,-0.12762022770705675,-5.950884366524496e-7,0.16826930943320326,0.06674956490239345,-7.206464521098293,-11.982210710350621,-0.9051870343059645,-0.6494748702611888,-0.04898968262141222,6.118319162822923,-987.8717092453243,239243.37377023033,-7.72501798748739e7,3.117828166140355e10,4.333641790789503,-710.8342808011893,172150.28029687688,-5.558624224255246e7,2.243468615863131e10,-767.0356439227147,185809.02752606745,-5.999656584880367e7,2.4214699281366302e10,200550.6203653687,-6.475681317233115e7,2.6135942226592834e10,-6.989474261379834e7,2.820962045234439e10,3.0447828441505524e10
16.899551098360682,-0.1684452142049239,0.0014983641482450858,1.6300500683824994,1.6299646780304042,7.069850169538354e-8,1.6304436664314297,2.6578184991425804,1.6174933144158468,2.636047011568706,6.5858522514483875,9.68741020949838,3.3642814989151655e-14,0.0002713940594261394,0.011794227999447264,1046.2589247918265,135.32224874548024,-26308.399901358694,7.082615326074282e6,-2.4653615493635387e9,3109.054916221099,112.67934361050413,-21516.865091182495,5.697944391427523e6,-1.9546991354869256e9,141.896878028144,-26605.750899759296,6.925306881596805e6,-2.339297606065035e9,-33166.0353293548,8.480453448115895e6,-2.8182907156568274e9,1.0466276929946799e7,-3.4194211725573115e9,-4.1796911627078137e9,0.9708245485334233,0.9874415783079917,1.0001240490059145,13.37270735829054,4.503534768310888,-0.18095307888578405,-0.07716601695752959,0.0007799260382750041,6.590694253712616,4.753344889101363,-0.18095307888569823,0.21059642734971054,0.21087008222413503,0.21112602954431092,0.21110391040313087,3.9715525342849643e-16,0.20788582640840766,0.20945611452425522,0.02070825865835081,0.02070825865835063,0.015087565266164787,1046.2589247918265,1046.2589247918356,3109.054916221099,2.918409899367389e-12,0.04148006508217664,-0.003675678751600667,1.0,10.0,0.0,0.0,0.002739484706031308,-0.12645721839426002,-5.655109024048471e-7,0.16669147079700802,0.06589494697244426,-7.747800876129406,-12.82677256318853,-0.9309595086527764,-0.6703349645187746,-0.049000975871683776,6.582611728339215,-1143.48878314913,297945.29229577887,-1.0350500662743536e8,4.494477912107046e10,4.6790491812535295,-824.7115177950909,214885.28615414916,-7.465029171238945e7,3.241525251100134e10,-892.0070388464728,232470.62838411203,-8.075936960609153e7,3.506798617456525e10,251494.23048473144,-8.736838939818314e7,3.793780887876637e10,-9.451825909675156e7,4.1042486314018074e10,4.4401238007004875e10
17.128685475838214,-0.15497770229218474,0.0014913163044026627,1.6263826577587586,1.6263052963555038,6.405167269396721e-8,1.6267417202114969,2.6458078400207716,1.6147357555702782,2.6256766691050513,6.789176341420457,9.987055285567386,2.988104151445027e-14,0.0002728452784372346,0.01053316475831674,1116.1012113143727,144.5520859586818,-30447.076603382695,8.83254177750217e6,-3.298497604575261e9,3232.925874224521,119.12316332053831,-24711.356764026215,7.067635229994673e6,-2.6059372974330897e9,148.27569004129379,-30286.92898276071,8.535707529763762e6,-3.105244879145706e9,-37376.85272393094,1.0375380677276475e7,-3.7218318293770976e9,1.269594442452361e7,-4.488227749369326e9,-5.447120423819851e9,0.9731876340296782,0.9884659270912539,1.0001136006932476,12.203767718759195,4.215968304319278,-0.18009762346334668,-0.0768124450847539,0.0007726813645468789,7.003935844457532,5.051959190810557,-0.180097623463272,0.20964561446557198,0.2099201166526811,0.21017856254297448,0.210158568082574,3.259897158897688e-16,0.20717906663085106,0.2086335717773286,0.020630774335546487,0.020630774335546328,0.015421149314421673,1116.1012113143727,1116.1012113143813,3232.925874224521,2.7546086368742966e-12,0.04111987979348332,-0.00361870584502276,1.0,10.0,0.0,0.0,0.00273279838426526,-0.1255995646562954,-5.443780704813801e-7,0.16552795957760102,0.06526674603556298,-8.21604355085224,-13.558279150674071,-0.9535767429190891,-0.6879373390501446,-0.049009382801472275,6.995344183398718,-1291.3767771204998,357575.54233046155,-1.3200879003181374e8,6.091593765285811e10,4.977572548153788,-931.4776498994067,257921.33784601913,-9.521871528387405e7,4.3939024249018845e10,-1007.6264700077495,279060.2622733222,-1.0302272747648525e8,4.754021507317134e10,301930.8639360336,-1.1146634670095176e8,5.143655527886817e10,-1.2060198917290357e8,5.565223495843649e10,6.021342676201036e10
17.3999210407679,-0.1392666052307062,0.0014832608621680328,1.6221361605192197,1.6220679002228409,5.6548724040437793e-8,1.6224556520523103,2.6319355038525654,1.611549609700568,2.6137047819359696,7.062141208569854,10.377552217389205,2.582130791902101e-14,0.0002756065561659334,0.0091452138918304,1212.7894998434997,157.09863496940818,-36652.79248001174,1.1708251114347257e7,-4.790959908343437e9,3402.263291553184,127.58569804901728,-29401.518420819713,9.28305676688762e6,-3.7582044737708716e9,156.29614005834634,-35570.96479054242,1.1096849944510754e7,-4.442703273405346e9,-43275.368264598525,1.3335301262496145e7,-5.277474667305167e9,1.6112568422974447e7,-6.300924816764583e9,-7.562407933612791e9,0.9759375347432327,0.9896563438199865,1.000101533591532,10.884494719612258,3.882302094640044,-0.17910998667214822,-0.076404108052338,0.000764351237364006,7.578472438259895,5.454763214104948,-0.17910998667208475,0.20854737184270994,0.20882283576640878,0.20908412157672845,0.20906652521932662,2.540926257762395e-16,0.20636393468554415,0.20768396841197176,0.020544876617416486,0.020544876617416347,0.01582217786882061,1212.7894998434997,1212.7894998435079,3402.263291553184,2.5756154794305822e-12,0.04070640655912025,-0.0035531024874916922,1.0,10.0,0.0,0.0,0.002725000920957774,-0.12461171899596116,-5.207372828671371e-7,0.16418787089834327,0.06454532338089347,-8.848010577307992,-14.546669932831879,-0.9844800424709477,-0.7110787694783102,-0.04901915313342602,7.569173049846368,-1511.9274063920975,452985.59696139814,-1.80949779364509e8,9.034928760834392e10,5.380199933689,-1088.2451387860042,326046.9860864512,-1.3024283913960315e8,6.503101583109866e10,-1174.742678084961,352019.9234282557,-1.4061799766386238e8,7.02113950916672e10,380061.03485498845,-1.5181964166151935e8,7.580444406548111e10,-1.6391360381417465e8,8.184303606726181e10,8.836266307467899e10
17.703419966213296,-0.12197443420835447,0.0014745946862446187,1.6175014756889525,1.6174429029494177,4.858854577094555e-8,1.6177782886241021,2.6168376764134047,1.6080833111619364,2.60068686018485,7.419316900147038,10.86948552117504,2.1732892478097462e-14,0.0002803067483368573,0.0077149442690905385,1344.4968527178983,173.73682700768427,-45959.01031230488,1.6547054249593468e7,-7.59244136364103e9,3627.8452112284635,138.2933516014735,-36236.830052729354,1.2928586510150544e7,-5.881950563966784e9,165.82737286138956,-43037.99762447349,1.5212891058927145e7,-6.8606891550332e9,-51334.90853968724,1.797452264830175e7,-8.033188947251451e9,2.132682832802019e7,-9.443558333989939e9,-1.1147005235297207e10,0.9789557050937935,0.9909609087040953,1.0000884014696185,9.485514411537206,3.517229937998518,-0.17803561050557823,-0.07595974652972744,0.0007553306245643808,8.364455962912809,5.984188085246254,-0.17803561050552513,0.20735204906530577,0.2076285383827112,0.2078928583520111,0.2078778022498027,1.8759359295521137e-16,0.20547892689422004,0.20665135762242462,0.02045594694527511,0.020455946945274996,0.01627876862393378,1344.4968527178983,1344.4968527179058,3627.8452112284635,2.392629041710213e-12,0.04025952801195216,-0.003481926892186284,1.0,10.0,0.0,0.0,0.0027164235900852133,-0.12353997353962569,-4.959195885288655e-7,0.16273399965128033,0.063765221114277,-9.67909527048219,-15.847944275199541,-1.0256624998029815,-0.740505979453469,-0.04902986441606432,8.354188554384443,-1841.7972977829447,609046.3419469254,-2.6852149537988937e8,1.479792272072187e11,5.909319961051846,-1317.6822635389585,435731.7515211753,-1.9210909501968157e8,1.0586920061116104e11,-1413.8794848638786,467605.20140787016,-2.0616173108056524e8,1.1361345622454663e11,501809.348839186,-2.212423056820589e8,1.2192419858704178e11,-2.3742600644956857e8,1.308428657778425e11,1.404139270193069e11
17.9384051576165,-0.10878831955864726,0.001468122119398265,1.6139945159154592,1.613943098963751,4.271829997247728e-8,1.6142393869626441,2.6054430586671544,1.605470787047394,2.5908742316011466,7.7436618971693685,11.298719306967586,1.8863624021717024e-14,0.00028538924321447416,0.0066887561857915685,1469.2985030133905,189.00406890716556,-55638.372850223226,2.220104051584956e7,-1.1248535615703236e10,3835.458751453231,147.61210075877798,-43125.53103967036,1.708275181613783e7,-8.595537306292961e9,173.5138978311876,-50309.25099299925,1.97804801178866e7,-9.882427294345333e9,-58889.910426434384,2.29799196556282e7,-1.1397644152868992e10,2.678658473810057e7,-1.3187493783529007e10,-1.5308607295474113e10,0.9812512943547825,0.9919517619879576,1.0000784911785157,8.454595896281115,3.2403230819786413,-0.17722511132956015,-0.07562441208505408,0.0007485537331027839,9.111782694445358,6.466162303430968,-0.1772251113295138,0.20644987593481962,0.20672712396289622,0.20699369431836698,0.2069805061505595,1.4500431577826727e-16,0.20481314264927603,0.20587297377777986,0.020392100299861386,0.02039210029986129,0.016637955580964307,1469.2985030133905,1469.2985030133975,3835.458751453231,2.262288003917646e-12,0.039924432468027626,-0.0034283484051181065,1.0,10.0,0.0,0.0,0.0027098872875545993,-0.12273344612072572,-4.778024766726763e-7,0.16163991837199,0.06317994606221203,-10.436029479949017,-17.03419686758407,-1.0636381537305746,-0.7663920612201174,-0.049038005322586876,9.100594999756233,-2185.607998773362,787309.8865638688,-3.7812844555296326e8,2.2700004949764566e11,6.390962165595209,-1551.0174346635804,558714.7195561123,-2.6833897568213522e8,1.6109066374328244e11,-1650.8312466774196,594738.1223708827,-2.8564026167073655e8,1.714770679257266e11,633083.3386555061,-3.040570547254125e8,1.825331409753773e11,-3.236612723282122e8,1.9430206011077618e11,2.0682978641044467e11
18.240889134013074,-0.09206654371357628,0.0014600769531564544,1.6095806259966634,1.6095379960671847,3.5510565161059745e-8,1.609785723891842,2.5911378823182654,1.602200152634694,2.578577855287112,8.24247144377191,11.928535495228116,1.551141916424898e-14,0.00029432747504948975,0.005462733860733244,1671.0522902708055,212.63170635867425,-72933.36857495071,3.3753985411701664e7,-1.9752239553816265e10,4157.7058319910475,161.08833238605965,-54954.404750068876,2.529886320394227e7,-1.4729251021816797e10,183.50119975650867,-62261.68238135324,2.8509429664943047e7,-1.651252921921604e10,-70712.95353593337,3.2204140476486813e7,-1.8554297053850395e10,3.64655862814663e7,-2.089737699469367e10,-2.359235871373919e10,0.9841551179836414,0.9932034412515767,1.0000660505237444,7.19007457269904,2.890944803350317,-0.1762080159380389,-0.07520346364056049,0.0007400834451149731,10.323486789252692,7.207149618259818,-0.1762080159379999,0.20531721112993379,0.2055953926195927,0.20586473946087616,0.20585383490230116,1.0020090952480092e-16,0.203981148460078,0.2048975397325989,0.020316092019473552,0.020316092019473472,0.01710756254643194,1671.0522902708055,1671.0522902708121,4157.7058319910475,2.107639998567043e-12,0.0395064114641827,-0.003361234255835524,1.0,10.0,0.0,0.0,0.0027016048694476777,-0.12172377374614671,-4.5578532099485523e-7,0.16027025811434645,0.06244941034888997,-11.600190862710228,-18.86009924787684,-1.122870341700712,-0.804666329148256,-0.049048299184006355,10.310807120129951,-2805.54530959002,1.1450194450888666e6,-6.230582464114714e8,4.237769872911796e11,7.131364522557195,-1958.6433953422224,799375.7090239478,-4.349774404296152e8,2.958526516947926e11,-2050.9030065139705,837105.6778482401,-4.555080683901793e8,3.0981669881603235e11,876615.671884288,-4.77007724742996e8,3.244398397317595e11,-4.995221414820915e8,3.397531831715876e11,3.557893061818047e11
18.513799163730887,-0.07721591877320588,0.0014530795813732782,1.6056915734809263,1.6056564781025406,2.9320885703983143e-8,1.605862022245721,2.5785670898929225,1.5993409864537949,2.567803490920856,8.799121187358212,12.59088851767575,1.278414529410864e-14,0.00030548002212525736,0.004440431169861896,1910.4336831926064,238.947024893763,-95846.58708415001,5.169345297157975e7,-3.513663646417837e10,4518.593438531034,174.74034925808346,-69824.49791440691,3.75176720426988e7,-2.5408231763298943e10,192.00311472498632,-76431.22916882935,4.091220295428759e7,-2.7604733841321568e10,-83806.71676832331,4.468923321676302e7,-3.004047510920831e10,4.889813264780153e7,-3.2745635878611816e10,-3.575456046444261e10,0.9867272227556565,0.9943105465250157,1.000055119260069,6.1056528891991615,2.582274511939448,-0.17531463343097534,-0.07483359010265127,0.0007326744345048809,11.764972136180774,8.029768277201994,-0.1753146334309419,0.20432183090117348,0.20460081469055344,0.2048725561483441,0.20486360050403318,6.83146267177321e-17,0.20325519931658698,0.20404281878064354,0.020253260271957348,0.020253260271957285,0.017538218321526307,1910.4336831926064,1910.4336831926125,4518.593438531034,1.979612975527073e-12,0.039141546039938926,-0.00330237749781941,1.0,10.0,0.0,0.0,0.0026942562705501187,-0.12083916945706535,-4.3708991584579635e-7,0.159070235761329,0.06181133694143533,-12.893057456776493,-20.889338393447822,-1.1898787337146695,-0.8452252109596115,-0.04905741643793311,11.750517724445757,-3643.72274467331,1.694745921407241e6,-1.0509549099087428e9,8.146226631051537e11,7.953256982937025,-2486.8993889410376,1.1566913519288395e6,-7.172936304575813e8,5.559930874215876e11,-2545.837844462484,1.1841906702062204e6,-7.343466541142842e8,5.692113548779712e11,1.2123429666435663e6,-7.518050943397484e8,5.827438757120111e11,-7.696785841088347e8,5.965981209306919e11,6.107817391946384e11
18.7916899633689,-0.06231752466420943,0.0014461942625082077,1.6018188656326986,1.601791074723535,2.330163333559942e-8,1.6019551767943636,2.566080226165886,1.5965244317938054,2.5571453467076175,9.515767068847675,13.385339387922011,1.0267139917433541e-14,0.0003211241913253099,0.003473948155774847,2240.9557732607905,272.175200404573,-131147.46943539052,8.472018340480818e7,-6.878016662376884e10,4980.463334159597,189.86931441229999,-91260.99226974108,5.8808996152000755e7,-4.762894740610506e10,198.89550357975244,-95364.00416160411,6.130108850594845e7,-4.952641288822758e10,-99762.73310200509,6.3969383635414526e7,-5.1555404045322495e10,6.6827985827895716e7,-5.372630165798583e10,-5.605037772883149e10,0.9893012413145462,0.9954169872618609,1.0000442620672392,5.052774867543686,2.2740860077814644,-0.17442758623175453,-0.07446622191768462,0.0007253463942240406,13.759438198832791,9.075069944075896,-0.17442758623172586,0.20333305931596277,0.20361282293801455,0.2038869006856123,0.20387982603653057,4.314547391806259e-17,0.20254132813682812,0.20319729829952,0.020194668869752956,0.020194668869752908,0.017983486244703674,2240.9557732607905,2240.955773260796,4980.463334159597,1.8593754026021493e-12,0.03878142924505309,-0.00324400766241518,1.0,10.0,0.0,0.0,0.0026868915386625575,-0.11996294616675465,-4.191081209186323e-7,0.1578815461874279,0.0611811237707449,-14.536372149076577,-23.470154965451748,-1.2771864654835103,-0.8942066478877044,-0.04906654294789241,13.742528384002155,-4983.838620621139,2.7110170776244286e6,-1.9661685681445713e9,1.782387614754326e12,8.997554955074833,-3287.107245924152,1.7880602744947895e6,-1.2967929759060833e9,1.1755796783417695e12,-3251.849823721046,1.7689815814967994e6,-1.2829561267320418e9,1.1630362288435146e12,1.7501056737958896e6,-1.2692669116207557e9,1.1506266184465518e12,-1.255723750145863e9,1.138349418893732e12,1.126203217264016e12
19.092384685752428,-0.04644272555862532,0.0014390009002674693,1.5977237494673233,1.5977034614334769,1.708776934396507e-8,1.5978243580667866,2.5529099930822676,1.5935963391205095,2.5459790317831175,10.553875280035863,14.429700197159201,7.809400498737101e-15,0.00034551694338514336,0.0025054308164355267,2764.684026567307,317.38531394127193,-193748.0124357382,1.5817628747619146e8,-1.6190484052825714e11,5634.737406931958,206.26810321354418,-125742.74583512821,1.025159336038732e8,-1.047900748614729e11,201.19951841257918,-122486.41192250616,9.97237617769103e7,-1.0179696164541428e11,-119388.2091810634,9.706730656908116e7,-9.894959019806355e10,9.453990706958567e7,-9.624073911400668e10,-9.366357352857526e10,0.9920370013249946,0.9965913260864324,1.0000328119845627,3.9679964168959,1.9472732887489477,-0.17349239549521975,-0.0740787878655898,0.0007176510002332782,16.925357220222033,10.546462382120994,-0.1734923954951954,0.20229013683143643,0.20257070401504307,0.20284719973227425,0.20284204822253857,2.3202585481119687e-17,0.20180052039777327,0.20231144760306521,0.02013717066119874,0.020137170661198706,0.018472932080896707,2764.684026567307,2764.684026567312,5634.737406931958,1.7396889570855805e-12,0.03840412550919873,-0.0031825256157217508,1.0,10.0,0.0,0.0,0.002679053293657752,-0.11904146145684215,-4.0076221263181064e-7,0.1566313971329517,0.06052030546006637,-16.85012327248956,-27.105787883469496,-1.4051304221140555,-0.9590320782603874,-0.04907624912350527,16.9045500183301,-7541.14429109339,5.0459372020838065e6,-4.50159735526819e9,5.019776366455273e12,10.467432285958907,-4699.013420595312,3.144208043283256e6,-2.8050207535673933e9,3.127906879650038e12,-4391.868809878168,2.938813073234278e6,-2.6217831382281275e9,2.9235768883725244e12,2.7468347262056423e6,-2.450515487879986e9,2.7325947200456963e12,-2.2904358619674067e9,2.554088429989344e12,2.38724303339284e12
19.393893986616703,-0.030773999984570744,0.0014320407343871892,1.5937131518852075,1.5936999855189513,1.114703248396671e-8,1.59377918739206,2.540045192697123,1.5908093707560105,2.535195244209331,12.068522975604852,15.752834219680551,5.593929173702269e-15,0.000383405906692623,0.001607788427814184,3624.8106049137323,371.72804807815857,-305780.83090746193,3.358158262993551e8,-4.6160285457096155e11,6539.09972749759,217.12071183248156,-178493.95017497803,1.959081347147151e8,-2.6912809264277292e11,190.2732615548664,-156331.14218113854,1.7147947699848953e8,-2.3542760389714282e11,-136957.2634903879,1.5013748590952522e8,-2.0600252902717978e11,1.3148723531429292e8,-1.803037599703544e11,-1.5785352352379666e11,0.9947302699725031,0.9977457940026239,1.0000216288615726,2.933346214785265,1.6262442073765544,-0.1725792929675261,-0.07370037795198282,0.0007101670881884668,22.132118161166616,12.569284043778014,-0.17257929296750535,0.20127136452938796,0.2015526973694465,0.20183150874584846,0.20182817392165361,9.8738650425693e-18,0.20109669570222014,0.20145593430538053,0.020085472706056543,0.02008547270605652,0.018971641075191732,3624.8106049137323,3624.8106049137364,6539.09972749759,1.629503141746674e-12,0.038038095786648574,-0.0031225306646999592,1.0,10.0,0.0,0.0,0.0026713269225465634,-0.11814403458709513,-3.8344063105839817e-7,0.15541381051165998,0.05987865926196977,-20.03166895740501,-32.10722566504636,-1.5938800455656867,-1.0417029477759545,-0.049085814470631275,22.104901440674645,-12894.560386767014,1.128224309977878e7,-1.316147557446523e10,1.9191399885664055e13,12.488049345955577,-7323.091129238317,6.407422317433722e6,-7.474677799715568e9,1.0899198495697885e13,-6238.224752610569,5.458364105559756e6,-6.367539206468275e9,9.284825120769914e12,4.649878270483317e6,-5.424388388632217e9,7.90957037515459e12,-4.620935709436287e9,6.7380163556648955e12,5.73999120776333e12
19.68354502954224,-0.015949264537043956,0.0014255789116364714,1.5899468999505062,1.5899402115149142,5.69381578915035e-9,1.5899808218159515,2.5279944588010133,1.5883186898871382,2.525290588858884,14.435077697138235,17.421674887897225,3.676188113050106e-15,0.00044568292738631876,0.000808625028038039,5197.711102261009,406.9078294443572,-493095.80286443816,7.969735940641998e8,-1.6106700587855977e12,7798.1837200141335,200.4794455710317,-242904.04828271578,3.9253381331770724e8,-7.931759005509573e11,148.1698837537838,-179498.5467958038,2.9002332260636705e8,-5.859426411163939e11,-132653.45968685692,2.1429904670084393e8,-4.3288459244048615e11,1.5835764363922974e8,-3.1983103230486444e11,-2.3632003015266577e11,0.997272135305371,0.9988338837873013,1.0000111548460644,1.9860909031917715,1.3238723679199715,-0.1717243304938359,-0.0733459485997125,0.0007031859734609308,31.66312264755269,15.373537433851943,-0.17172433049381808,0.20031702761416206,0.20059905986218263,0.2008799984449205,0.2008783083631884,2.576192316449609e-18,0.2004687804829246,0.20067016881930394,0.02004134482783527,0.02004134482783526,0.019458193696187977,5197.711102261009,5197.711102261012,7798.1837200141335,1.532025428420862e-12,0.03769751368207837,-0.0030663682051957912,1.0,10.0,0.0,0.0,0.0026640267658797605,-0.11730582282963456,-3.67738295328898e-7,0.15427647833656158,0.05928106119838775,-24.443003423815732,-39.04433075209403,-1.8917531031588743,-1.1466063070064338,-0.04909485460984708,31.624173533575284,-26391.686296008746,3.3035892980916575e7,-5.5134720365074165e10,1.1501574577651494e14,15.289112169279303,-12814.080209824999,1.604007323427635e7,-2.676982124004875e10,5.5844139499493766e13,-9332.342168780793,1.1682018794649448e7,-1.9496516572673733e10,4.067140410195058e13,8.508037902406733e6,-1.4199353622769777e10,2.962106904189732e13,-1.034141880289459e10,2.157308680575197e13,1.5711724437599299e13
19.999999999999996,-8.452742022177285e-17,0.0014187562465667724,1.5859253067102461,1.5859253067102461,2.971409063483557e-23,1.5859253067102461,2.5151590784639883,1.5859253067102461,2.5151590784639883,19.99999999999995,19.999999999999982,1.7925078125000095e-15,0.0005987499999999986,4.15142305104279e-18,9999.99999999995,8.22081580925624e-12,-1.9754022304496046e-8,6.328727170567703e-5,-0.2534371692297767,9999.999999999985,2.740271936418757e-12,-6.584674101498697e-9,2.109575723522574e-5,-0.08447905640992588,1.3701209442906463e-12,-3.2923370507493616e-9,1.0547878617612906e-5,-0.04223952820496309,-1.6461684628942699e-9,5.273939308806467e-6,-0.021119764102481606,2.6369696540500602e-6,-0.010559882051240836,-0.005279941025617887,1.0,1.0,1.0,1.000000000000005,1.0000000000000018,-0.17081408485447827,-0.07296848005953496,0.0006957811389719341,60.78218150789283,20.260720646376967,-0.17081408485446314,0.19930051936279042,0.19958327821958038,0.19986643824226472,0.19986643824226472,7.016157055656268e-47,0.19986643824226472,0.19986643824226472,0.01999800019998,0.01999800019998,0.019998000199979996,9999.99999999995,9999.99999999995,9999.999999999985,1.4340062500000005e-12,0.03733721368110918,-0.003006566580730682,1.0,10.0,0.0,0.0,0.0026561841224261606,-0.11641563586432459,-3.5155592045804813e-7,0.1530685108937801,0.058648214457200365,-32.131983193164686,-51.13911217078453,-2.5990606008670545,-1.3096345675462615,-0.04910457366977787,60.70738812548814,-97254.84067644514,2.336963102050453e8,-7.487083831156697e11,2.9982416810361855e15,20.17054526581871,-32418.280225481813,7.789877006834872e7,-2.4956946103855737e11,9.994138936787318e14,-16208.962353148489,3.894938503417448e7,-1.2478473051927911e11,4.9970694683936744e14,1.9474691777833305e7,-6.2392365259639755e10,2.4985347341968456e14,-3.1196182625641205e10,1.2492673670984269e14,6.246336835489142e13


==> anc/data/qcd_taylor_csc_gluon_flat_kUV20_lambda1000.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqϕq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5
0.010000000000000002,-7.600902459542082,31139.855062278933,1523.0996443674978,8.548755365131353,0.03607558862500925,-1.6880681600838115e6,73.48727940658623,9.64901053049217,119.85808449434508,4.889615762338835,10.320329390276324,25.595290379150146,1359.766150430656,1.957517433375338e11,190.0505791824036,33.301756975663324,0.6721161208048224,-0.10188293544743134,0.07416217037588968,10603.261742698425,38.39983414844869,0.059154430143644784,-0.17339492776066176,0.09433449751039498,73.97904057858338,-1.9082658090416327,-0.22186068292396946,0.1247336426743408,-6.1843158992035745,-0.23813983890814236,0.16852668817918473,-0.12793076147635118,0.2203713785434224,0.2539493475757975,0.24911917684635423,0.0020861754598783095,1.0984930735778253,1.240916546007198e7,3.0577041894056443e6,-7311.457181828388,-1.2869525582609218,2.630382199195571e-8,-1.2092700556764641e-6,-1.799724777978148e-6,-7.3114571818284e-15,0.007508937562614973,6.030332225149853e-9,5.928109761708222,0.00018675205152885832,3.3257259157685657e-9,0.00023791682935923392,0.0003062858514747068,0.06256961717183833,0.006305570903126625,0.005021951545461783,190.0505791824036,1894.786859038387,10603.261742698425,1223.8819274747998,8.199007990761605e-10,-5.898275045295404e-15,1.0,10.0,0.0,0.0,-17009.83228736461,-6.964448147776422e-7,6.415658625221654e-8,6.487576159938868e6,-5.717862654066404e-6,-2.503172229716433e-8,-4.192423348673551e-5,-5.740852367339721e-8,-1.2219293519780503e-7,-0.06136138798613021,-6.344379851952255e-6,2.6652161129786486e-6,-1.3499515866270358e-6,8.531080260481424e-7,-6.64961671799691e-7,-6.413016825001982e-6,3.187068921584223e-6,-1.6628210362022436e-6,1.0621699930426213e-6,-8.333039900327963e-7,3.88398358208617e-6,-2.129303789554769e-6,1.3725522581949074e-6,-1.0791219880467942e-6,-2.793294186774664e-6,1.8240794778454835e-6,-1.435056372752508e-6,2.4775562045598165e-6,-1.951181069753727e-6,-2.7026412521559065e-6
0.010000000000000002,-7.600902459542082,31139.855062278933,1523.0996443674978,8.548755365131353,0.03607558862500925,-1.6880681600838115e6,73.48727940658623,9.64901053049217,119.85808449434508,4.889615762338835,10.320329390276324,25.595290379150146,1359.766150430656,1.957517433375338e11,190.0505791824036,33.301756975663324,0.6721161208048224,-0.10188293544743134,0.07416217037588968,10603.261742698425,38.39983414844869,0.059154430143644784,-0.17339492776066176,0.09433449751039498,73.97904057858338,-1.9082658090416327,-0.22186068292396946,0.1247336426743408,-6.1843158992035745,-0.23813983890814236,0.16852668817918473,-0.12793076147635118,0.2203713785434224,0.2539493475757975,0.24911917684635423,0.0020861754598783095,1.0984930735778253,1.240916546007198e7,3.0577041894056443e6,-7311.457181828388,-1.2869525582609218,2.630382199195571e-8,-1.2092700556764641e-6,-1.799724777978148e-6,-7.3114571818284e-15,0.007508937562614973,6.030332225149853e-9,5.928109761708222,0.00018675205152885832,3.3257259157685657e-9,0.00023791682935923392,0.0003062858514747068,0.06256961717183833,0.006305570903126625,0.005021951545461783,190.0505791824036,1894.786859038387,10603.261742698425,1223.8819274747998,8.199007990761605e-10,-5.898275045295404e-15,1.0,10.0,0.0,0.0,-17009.83228736461,-6.964448147776422e-7,6.415658625221654e-8,6.487576159938868e6,-5.717862654066404e-6,-2.503172229716433e-8,-4.192423348673551e-5,-5.740852367339721e-8,-1.2219293519780503e-7,-0.06136138798613021,-6.344379851952255e-6,2.6652161129786486e-6,-1.3499515866270358e-6,8.531080260481424e-7,-6.64961671799691e-7,-6.413016825001982e-6,3.187068921584223e-6,-1.6628210362022436e-6,1.0621699930426213e-6,-8.333039900327963e-7,3.88398358208617e-6,-2.129303789554769e-6,1.3725522581949074e-6,-1.0791219880467942e-6,-2.793294186774664e-6,1.8240794778454835e-6,-1.435056372752508e-6,2.4775562045598165e-6,-1.951181069753727e-6,-2.7026412521559065e-6
0.010214897989776579,-7.579640310632943,29498.927222249047,1482.001773617104,8.548755354779267,0.03685084723595002,-1.5556433661805938e6,73.4872792816219,9.649010144573758,119.85807879137214,4.889615697601615,10.320329187522056,24.52968689843307,1275.7398395115233,1.7979164364521683e11,182.1382325380846,33.30175525150955,0.7013137035926148,-0.11092704780551844,0.08425321617831158,10161.817638787863,38.39983165697445,0.06172413616315081,-0.18878714180625192,0.10717033618741054,73.97903475026666,-1.9911634041033042,-0.24155518353283273,0.14170580913699923,-6.452970592018261,-0.2592794226985398,0.19145765294934064,-0.1392870876669758,0.2503567030958488,0.28850351811789776,0.24911917684635426,0.002144027866629983,1.0984930729289113,1.2409165793047454e7,3.057704311520624e6,-6922.232488898468,-1.2860573223629153,2.9318076943236944e-8,-1.3162573217529493e-6,-1.959139237205621e-6,-8.382093227493847e-15,0.007501487414712165,6.719862947797753e-9,5.924703733606788,0.00019714009839225764,3.6632296503060513e-9,0.00025115088764404914,0.00032332292831484494,0.06527276326112952,0.006579333387461506,0.005240084648065909,182.1382325380846,1815.9014915136415,10161.817638787863,1172.9282708631088,9.71244469117997e-10,2.872652106864581e-14,1.0,10.0,0.0,0.0,-16102.716979807781,-7.531314986641848e-7,7.011939400258842e-8,5.975882728728091e6,-6.039862175747481e-6,-2.8434625822253778e-8,-4.4281821787026414e-5,-6.5192303591365e-8,-1.3875864627632048e-7,-0.06135411539281044,-6.903484014417301e-6,3.025649270194891e-6,-1.5987306958564785e-6,1.053936633113317e-6,-8.56949686313952e-7,-6.977735380109018e-6,3.6180827654571714e-6,-1.9692831395745957e-6,1.3122355565039066e-6,-1.0739173261326781e-6,4.409193149406523e-6,-2.52178132535545e-6,1.6957331688722476e-6,-1.390754907993118e-6,-3.3082091624048114e-6,2.2536423853305222e-6,-1.8495420568432216e-6,3.061102679512607e-6,-2.5148351749311306e-6,-3.483515323476054e-6
0.010441401889397761,-7.557708698502812,27897.099150942395,1440.7993894432118,8.548755343390082,0.037667975072452675,-1.4299790526392218e6,73.4872791453337,9.649009710630231,119.85807241012331,4.889615624799964,10.320328959582604,23.476992528765518,1194.5044642663663,1.6469119856993396e11,174.32173851466231,33.3017533162086,0.7327601088719448,-0.12109784562296658,0.09610256687200816,9725.721319656535,38.39982885929983,0.06449175580198574,-0.20609686864998855,0.1222427433849008,73.97902820102988,-2.080445862193025,-0.2637031613359108,0.16163527434068886,-6.742317330527433,-0.2830525046318746,0.21838420106449985,-0.1520581370875004,0.2855667895531941,0.3290785399158767,0.24911917684635432,0.0022053403994428612,1.098493072181482,1.2409166167397955e7,3.057704448823121e6,-6542.702353940443,-1.2851828284336904,3.2796681123789716e-8,-1.436521613146758e-6,-2.1383636325266405e-6,-9.65131459412948e-15,0.007494206348611883,7.513686611248337e-9,5.921374840661973,0.00020845931144618173,4.0472503680204135e-9,0.0002655712204912255,0.0003418871764403536,0.06818293455828596,0.006874182811210066,0.005475026404779147,174.32173851466231,1737.9717661135053,9725.721319656535,1122.5918841058092,1.1566404592387017e-9,7.851978395728205e-14,1.0,10.0,0.0,0.0,-15218.365870548841,-8.168450210219429e-7,7.684144132984576e-8,5.490675542809501e6,-6.392118928394047e-6,-3.242986589985543e-8,-4.686048476330108e-5,-7.43269090343921e-8,-1.581989436165225e-7,-0.06134703627998232,-7.531659654773728e-6,3.4484566757236314e-6,-1.903384408422609e-6,1.3106650513921237e-6,-1.1131483745016005e-6,-7.612155114231831e-6,4.123686517218171e-6,-2.3445813943148972e-6,1.6319125528952687e-6,-1.3950119486873028e-6,5.025283296583086e-6,-3.0024256961014918e-6,2.108891739497532e-6,-1.8066387809840776e-6,-3.938807756559335e-6,2.8028209924423147e-6,-2.4027096894479332e-6,3.8071711785554537e-6,-3.2671163780934933e-6,-4.525759933057611e-6
0.010441401889397761,-7.557708698502812,27897.099150942395,1440.7993894432118,8.548755343390082,0.037667975072452675,-1.4299790526392218e6,73.4872791453337,9.649009710630231,119.85807241012331,4.889615624799964,10.320328959582604,23.476992528765518,1194.5044642663663,1.6469119856993396e11,174.32173851466231,33.3017533162086,0.7327601088719448,-0.12109784562296658,0.09610256687200816,9725.721319656535,38.39982885929983,0.06449175580198574,-0.20609686864998855,0.1222427433849008,73.97902820102988,-2.080445862193025,-0.2637031613359108,0.16163527434068886,-6.742317330527433,-0.2830525046318746,0.21838420106449985,-0.1520581370875004,0.2855667895531941,0.3290785399158767,0.24911917684635432,0.0022053403994428612,1.098493072181482,1.2409166167397955e7,3.057704448823121e6,-6542.702353940443,-1.2851828284336904,3.2796681123789716e-8,-1.436521613146758e-6,-2.1383636325266405e-6,-9.65131459412948e-15,0.007494206348611883,7.513686611248337e-9,5.921374840661973,0.00020845931144618173,4.0472503680204135e-9,0.0002655712204912255,0.0003418871764403536,0.06818293455828596,0.006874182811210066,0.005475026404779147,174.32173851466231,1737.9717661135053,9725.721319656535,1122.5918841058092,1.1566404592387017e-9,7.851978395728205e-14,1.0,10.0,0.0,0.0,-15218.365870548841,-8.168450210219429e-7,7.684144132984576e-8,5.490675542809501e6,-6.392118928394047e-6,-3.242986589985543e-8,-4.686048476330108e-5,-7.43269090343921e-8,-1.581989436165225e-7,-0.06134703627998232,-7.531659654773728e-6,3.4484566757236314e-6,-1.903384408422609e-6,1.3106650513921237e-6,-1.1131483745016005e-6,-7.612155114231831e-6,4.123686517218171e-6,-2.3445813943148972e-6,1.6319125528952687e-6,-1.3950119486873028e-6,5.025283296583086e-6,-3.0024256961014918e-6,2.108891739497532e-6,-1.8066387809840776e-6,-3.938807756559335e-6,2.8028209924423147e-6,-2.4027096894479332e-6,3.8071711785554537e-6,-3.2671163780934933e-6,-4.525759933057611e-6
0.01066909877620664,-7.5361359541255295,26406.56148797881,1401.4144300773714,8.548755331436727,0.03848940684496453,-1.3163262549505353e6,73.48727900351068,9.649009245047756,119.8580655963728,4.889615546680184,10.320328715074526,22.48560763902311,1119.6466851075604,1.5107572770382306e11,166.96048079910804,33.30175124365185,0.7650672254791646,-0.13201155487214083,0.10938262577217295,9315.02345015674,38.39982586198025,0.06733511863961597,-0.22467096221551153,0.13913501511367146,73.97902117920611,-2.1721720712330415,-0.28746890884153997,0.18397105203335526,-7.039583744998393,-0.3085620563896875,0.24856189905016443,-0.16576201722088027,0.3250281903714566,0.37455264004299993,0.24911917684635437,0.0022673186695085805,1.0984930713597287,1.2409166568972956e7,3.0577045961263226e6,-6189.913880513566,-1.28436847873112,3.6628687188501636e-8,-1.5655128666422627e-6,-2.3306235492196635e-6,-1.1087515245693833e-14,0.007487422225326379,8.38582323705502e-9,5.918273160463606,0.00022022550344327226,4.46420647330249e-9,0.00028056098740069036,0.0003611844966787089,0.07117127559682185,0.0071770873188049785,0.005716396550095832,166.96048079910804,1664.5807051133188,9315.02345015674,1075.1871138202746,1.37344886848525e-9,1.4551523557743823e-13,1.0,10.0,0.0,0.0,-14396.477158159356,-8.852205034952189e-7,8.407040798825524e-8,5.052160272865484e6,-6.7598571548126846e-6,-3.690679244132063e-8,-4.955196165602616e-5,-8.45580139871718e-8,-1.7997248894824234e-7,-0.06134046979678785,-8.205066287261472e-6,3.921809903116961e-6,-2.2595332421626907e-6,1.6240332017201594e-6,-1.4396652790509426e-6,-8.292183193142708e-6,4.689735901535866e-6,-2.783323340723151e-6,2.022125682683689e-6,-1.804247051348047e-6,5.715015453382003e-6,-3.564335003266551e-6,2.613229521836802e-6,-2.336702531602795e-6,-4.67603979315337e-6,3.473222384815131e-6,-3.107779595063857e-6,4.717959035573838e-6,-4.226024389640591e-6,-5.854342533064553e-6
0.010898053955112879,-7.514903315468696,25017.481321144583,1363.7246057787152,8.548755318897635,0.03931537815529177,-1.2133296439755864e6,73.48727885594538,9.649008745915694,119.8580583249837,4.889615462919136,10.320328453001157,21.5507410116127,1050.551477016483,1.3877454868521878e11,160.01888353715273,33.30174902597949,0.7982555720989407,-0.14371319169013874,0.12424400620133616,8927.73918941022,38.399822653442996,0.070256029031426,-0.24458603634628207,0.15803873184925085,73.97901365680684,-2.2664002924101196,-0.3129504540782005,0.20896645907952585,-7.344958642647957,-0.33591329789094426,0.28233300122345095,-0.18045524968611176,0.36918844854301713,0.42544155123368427,0.24911917684635443,0.002329981498881912,1.0984930704571336,1.2409166999408696e7,3.057704754033023e6,-5861.462765691758,-1.28360894493157,4.084580018976958e-8,-1.703753426002566e-6,-2.5367025965816396e-6,-1.2710030537301275e-14,0.007481090736806687,9.342872351658598e-9,5.915378597020564,0.00023245289878661763,4.916478078297482e-9,0.0002961383092881502,0.0003812382175990756,0.07423956398833119,0.00748823806166853,0.005964348217787665,160.01888353715273,1595.3736205223718,8927.73918941022,1030.4848597861271,1.626431906290524e-9,2.338539068596936e-13,1.0,10.0,0.0,0.0,-13631.418083891529,-9.585905514927527e-7,9.183600676921367e-8,4.655025572073635e6,-7.1437406704157215e-6,-4.191599916232098e-8,-5.236103905385608e-5,-9.599999122642249e-8,-2.043226176141364e-7,-0.061334371293459436,-8.926371573001469e-6,4.450948300606848e-6,-2.674957578691044e-6,2.0054192254894924e-6,-1.854291814455971e-6,-9.020501121291376e-6,5.322496701312118e-6,-3.295096297308889e-6,2.4970469778171425e-6,-2.3239266680164067e-6,6.4860212897353574e-6,-4.21979232097684e-6,3.2270705394938574e-6,-3.0098458412030432e-6,-5.536025950825794e-6,4.289215169712764e-6,-4.003209371607779e-6,5.8265883141501866e-6,-5.443886742349384e-6,-7.541799055680727e-6
0.010898053955112879,-7.514903315468696,25017.481321144583,1363.7246057787152,8.548755318897635,0.03931537815529177,-1.2133296439755864e6,73.48727885594538,9.649008745915694,119.8580583249837,4.889615462919136,10.320328453001157,21.5507410116127,1050.551477016483,1.3877454868521878e11,160.01888353715273,33.30174902597949,0.7982555720989407,-0.14371319169013874,0.12424400620133616,8927.73918941022,38.399822653442996,0.070256029031426,-0.24458603634628207,0.15803873184925085,73.97901365680684,-2.2664002924101196,-0.3129504540782005,0.20896645907952585,-7.344958642647957,-0.33591329789094426,0.28233300122345095,-0.18045524968611176,0.36918844854301713,0.42544155123368427,0.24911917684635443,0.002329981498881912,1.0984930704571336,1.2409166999408696e7,3.057704754033023e6,-5861.462765691758,-1.28360894493157,4.084580018976958e-8,-1.703753426002566e-6,-2.5367025965816396e-6,-1.2710030537301275e-14,0.007481090736806687,9.342872351658598e-9,5.915378597020564,0.00023245289878661763,4.916478078297482e-9,0.0002961383092881502,0.0003812382175990756,0.07423956398833119,0.00748823806166853,0.005964348217787665,160.01888353715273,1595.3736205223718,8927.73918941022,1030.4848597861271,1.626431906290524e-9,2.338539068596936e-13,1.0,10.0,0.0,0.0,-13631.418083891529,-9.585905514927527e-7,9.183600676921367e-8,4.655025572073635e6,-7.1437406704157215e-6,-4.191599916232098e-8,-5.236103905385608e-5,-9.599999122642249e-8,-2.043226176141364e-7,-0.061334371293459436,-8.926371573001469e-6,4.450948300606848e-6,-2.674957578691044e-6,2.0054192254894924e-6,-1.854291814455971e-6,-9.020501121291376e-6,5.322496701312118e-6,-3.295096297308889e-6,2.4970469778171425e-6,-2.3239266680164067e-6,6.4860212897353574e-6,-4.21979232097684e-6,3.2270705394938574e-6,-3.0098458412030432e-6,-5.536025950825794e-6,4.289215169712764e-6,-4.003209371607779e-6,5.8265883141501866e-6,-5.443886742349384e-6,-7.541799055680727e-6
0.01112834295837812,-7.493992278981365,23721.02764822071,1327.616894849106,8.548755305749722,0.04014616150171662,-1.1198071663720908e6,73.48727870241274,9.649008211189637,119.85805056904016,4.889615373170853,10.32032817229619,20.668032152221194,986.6717330051895,1.2763907041020256e11,153.46456908978482,33.301746654811275,0.8323480626756152,-0.15625093477652943,0.14085248324959473,8562.062130709064,38.39981922133874,0.07325650192836622,-0.265924087405931,0.17916475985920213,73.97900560392206,-2.363195588223053,-0.34025271203410823,0.2369003129312225,-7.658652871657668,-0.3652188411707835,0.32007421551718745,-0.1961983265588292,0.41854015965352404,0.4823129229107444,0.2491191768463545,0.002393350908205139,1.0984930694665958,1.240916746045542e7,3.0577049231881388e6,-5555.195434798148,-1.2828994473825484,4.548260540314277e-8,-1.8518018773659497e-6,-2.7574389914192586e-6,-1.454031635306635e-14,0.007475172133089678,1.0391989179569939e-8,5.912673110838656,0.00024515688855486045,5.406626677246411e-9,0.00031232279331672435,0.0004020735811521557,0.07738979164147294,0.00780784857739524,0.006219052429840402,153.46456908978482,1530.0277102633129,8562.062130709064,988.2766175470504,1.9210231758252763e-9,3.484907614861614e-13,1.0,10.0,0.0,0.0,-12918.145615711177,-1.0373171266902186e-6,1.0016969689461902e-7,4.294645828185568e6,-7.544492303068431e-6,-4.751315763586679e-8,-5.5292928069581606e-5,-1.0877858425848228e-7,-2.3151685336960652e-7,-0.06132870075714415,-9.6984254794737e-6,5.041627792331497e-6,-3.158529742354964e-6,2.4683258160196226e-6,-2.379023008705978e-6,-9.799973032423868e-6,6.0288525116109185e-6,-3.890833427416572e-6,3.0734952579040268e-6,-2.9816256462903384e-6,7.346684686312675e-6,-4.982805496509229e-6,3.972162100456141e-6,-3.861799748418715e-6,-6.537151149695241e-6,5.279722130164124e-6,-5.136550293231459e-6,7.172373485967619e-6,-6.985408815594753e-6,-9.677829951902697e-6
0.011360049732051168,-7.4733847614313,22509.267325709538,1292.9870079203208,8.548755291968318,0.040982059736509265,-1.0347262749034563e6,73.48727854266959,9.64900763868172,119.85804229972459,4.88961527706487,10.320327871818652,19.83351475246553,927.5204297297813,1.1753973519296884e11,147.2680867353599,33.30174412121193,0.8673699000273459,-0.16967635542155526,0.1593905788258473,8216.349165319201,38.399815552488775,0.07633875348367515,-0.28877288579092925,0.20274526738951995,73.97899698858514,-2.462629520535553,-0.36948798559693075,0.2680795975242009,-7.980898342523125,-0.39659922804572995,0.3622003053462395,-0.21305599909206974,0.4736256817749326,0.5457917485978995,0.2491191768463546,0.002457451684798718,1.0984930683803744,1.2409167953985577e7,3.05770510428175e6,-5269.181974362273,-1.2822356967803459,5.057684661566398e-8,-2.010255638131868e-6,-2.9937294835953025e-6,-1.6602186613969702e-14,0.007469630735701404,1.1540935005146324e-8,5.910140502088557,0.0002583540384283816,5.9374101071705364e-9,0.000329135542987257,0.00042371775566457794,0.0806241540903339,0.00813615378338936,0.006480697300291985,147.2680867353599,1468.249353357138,8216.349165319201,948.3727313153817,2.2634203954436863e-9,4.953378163894625e-13,1.0,10.0,0.0,0.0,-12252.142372958548,-1.1217941481203176e-6,1.0910477432281643e-7,3.966985862606923e6,-7.962896689763154e-6,-5.375954632468043e-8,-5.835328396834e-5,-1.2303207890183908e-7,-2.618494003485581e-7,-0.06132342232031662,-1.0524273011740281e-5,5.700173596908733e-6,-3.7203639643530286e-6,3.0287604578871676e-6,-3.0410034170497134e-6,-1.0633658377226746e-5,6.81636779372663e-6,-4.582998625121057e-6,3.771409958457917e-6,-3.811375979722043e-6,8.306218471070714e-6,-5.869344176429472e-6,4.874287869066623e-6,-4.936664738685474e-6,-7.700375813659505e-6,6.47903619019975e-6,-6.566495588222081e-6,8.801931428929918e-6,-8.9304630785673e-6,-1.2373169845524135e-5
0.01159326508827787,-7.453063218872954,21375.070006383536,1259.7388234663854,8.54875527752711,0.04182340048259996,-957183.4530526436,73.48727837645407,9.649007026050473,119.85803348618876,4.889615174204462,10.32032755034764,19.043581749516697,872.6636246853822,1.0836338747481493e11,141.4026532295943,33.30174141565544,0.9033484804115266,-0.18404465892722305,0.180059308992661,7889.1060078565215,38.399811632830314,0.07950519261932956,-0.3132263868377246,0.22903594727575805,73.97898777663183,-2.5647798797364616,-0.4007764913081781,0.3028424021185876,-8.311947150203135,-0.4301834944089636,0.4091680602460221,-0.23109758072211853,0.5350423275711212,0.6165663489920874,0.24911917684635468,0.002522311007526386,1.0984930671900286,1.24091684820024e7,3.0577052980522863e6,-5001.691638451888,-1.2816138412370135,5.616972983080102e-8,-2.1797536659217114e-6,-3.2465334679940454e-6,-1.8922077251956457e-14,0.00746443449629693,1.2798131647610852e-8,5.907766213390614,0.0002720620978652492,6.511798509320444e-9,0.0003465991698199536,0.00044619985088241643,0.08394504081426067,0.008473409072942917,0.006749487320872903,141.4026532295943,1409.771523330195,7889.1060078565215,910.6007232387238,2.6606908949364554e-9,6.814312719001183e-13,1.0,10.0,0.0,0.0,-11629.358734672707,-1.2124503228720651e-6,1.1867645933109924e-7,3.668519103313742e6,-8.399803372400948e-6,-6.072263350951321e-8,-6.154822789932046e-5,-1.3891259229191672e-7,-2.9564388475000016e-7,-0.06131850381466859,-1.1407167483013031e-5,6.433538154962617e-6,-4.371986867796359e-6,3.70568249080678e-6,-3.873679757331537e-6,-1.1524825136533256e-5,7.693357159989029e-6,-5.385796709413086e-6,4.6144082570792476e-6,-4.855112473950423e-6,9.374748733376748e-6,-6.897609292522238e-6,5.963988764178473e-6,-6.288785196496569e-6,-9.049589775534397e-6,7.927779967295266e-6,-8.365376866152658e-6,1.0770486862052644e-5,-1.1377488921008991e-5,-1.576430474609659e-5
0.01159326508827787,-7.453063218872954,21375.070006383536,1259.7388234663854,8.54875527752711,0.04182340048259996,-957183.4530526436,73.48727837645407,9.649007026050473,119.85803348618876,4.889615174204462,10.32032755034764,19.043581749516697,872.6636246853822,1.0836338747481493e11,141.4026532295943,33.30174141565544,0.9033484804115266,-0.18404465892722305,0.180059308992661,7889.1060078565215,38.399811632830314,0.07950519261932956,-0.3132263868377246,0.22903594727575805,73.97898777663183,-2.5647798797364616,-0.4007764913081781,0.3028424021185876,-8.311947150203135,-0.4301834944089636,0.4091680602460221,-0.23109758072211853,0.5350423275711212,0.6165663489920874,0.24911917684635468,0.002522311007526386,1.0984930671900286,1.24091684820024e7,3.0577052980522863e6,-5001.691638451888,-1.2816138412370135,5.616972983080102e-8,-2.1797536659217114e-6,-3.2465334679940454e-6,-1.8922077251956457e-14,0.00746443449629693,1.2798131647610852e-8,5.907766213390614,0.0002720620978652492,6.511798509320444e-9,0.0003465991698199536,0.00044619985088241643,0.08394504081426067,0.008473409072942917,0.006749487320872903,141.4026532295943,1409.771523330195,7889.1060078565215,910.6007232387238,2.6606908949364554e-9,6.814312719001183e-13,1.0,10.0,0.0,0.0,-11629.358734672707,-1.2124503228720651e-6,1.1867645933109924e-7,3.668519103313742e6,-8.399803372400948e-6,-6.072263350951321e-8,-6.154822789932046e-5,-1.3891259229191672e-7,-2.9564388475000016e-7,-0.06131850381466859,-1.1407167483013031e-5,6.433538154962617e-6,-4.371986867796359e-6,3.70568249080678e-6,-3.873679757331537e-6,-1.1524825136533256e-5,7.693357159989029e-6,-5.385796709413086e-6,4.6144082570792476e-6,-4.855112473950423e-6,9.374748733376748e-6,-6.897609292522238e-6,5.963988764178473e-6,-6.288785196496569e-6,-9.049589775534397e-6,7.927779967295266e-6,-8.365376866152658e-6,1.0770486862052644e-5,-1.1377488921008991e-5,-1.576430474609659e-5
0.011828085499464317,-7.433010722007235,20312.021545080508,1227.783802183986,8.548755262398071,0.04267053178350982,-886386.5841694799,73.4872782034849,9.649006370789824,119.85802409541344,4.8896150641647464,10.320327206576621,18.294952111289213,821.7142103258776,1.0001101106355254e11,135.84390617825898,33.301738527986586,0.9403133265827912,-0.1994149461013312,0.2030801211199599,7578.973436506513,38.39980744735756,0.0827584150954454,-0.33938517589783324,0.25831848100365307,73.97897793154793,-2.6697304948125837,-0.43424692883498606,0.3415611793953196,-8.652070958475933,-0.4661097814443997,0.4614806978540496,-0.250397275254981,0.6034481204345086,0.6953950049747489,0.2491191768463548,0.002587958153044871,1.09849306588635,1.2409169046649193e7,3.057705505289978e6,-4751.1707245464195,-1.2810304183232695,6.230625779392706e-8,-2.360979388566498e-6,-3.5168774342038692e-6,-2.1529340814049133e-14,0.007459554596979125,1.4172721074522825e-8,5.9055371507943155,0.00028630001777728476,7.1329916797754885e-9,0.000364737815863969,0.00046955094695482293,0.0873550281681983,0.008819889678513751,0.007025642859732046,135.84390617825898,1354.3513293626381,7578.973436506513,874.8037051773864,3.1208918491294864e-9,9.151266801284132e-13,1.0,10.0,0.0,0.0,-11046.160621964054,-1.3097522780300149e-6,1.2892198565768802e-7,3.396157332153896e6,-8.856130450220106e-6,-6.84767232732742e-8,-6.488437260559495e-5,-1.5658749937005073e-7,-3.332563889191187e-7,-0.0613139163671462,-1.235058484182364e-5,7.2493651605365355e-6,-5.126531608801263e-6,4.521529018851862e-6,-4.918205217472331e-6,-1.247696408028238e-5,8.668961959740348e-6,-6.315412794227145e-6,5.6304404866716734e-6,-6.164434155005069e-6,1.0563408017814966e-5,-8.088339969695466e-6,7.2774110959199965e-6,-7.98503341648038e-6,-1.0612015345954785e-5,9.674034777456135e-6,-1.0622206269052575e-5,1.314340844347721e-5,-1.4447636092515514e-5,-2.0019221581475346e-5
0.012064612018963604,-7.413211011542415,19314.346506278325,1197.0404237052794,8.548755246551382,0.04352381820972409,-821639.8497516619,73.48727802346065,9.649005670217637,119.85801409206213,4.88961494649069,10.320326839107498,17.584640268204065,774.3264098817006,9.239579312826962e10,130.56967706126713,33.3017354473816,0.9782960216474745,-0.21585048609172097,0.22869702604888917,7284.7146296304545,38.39980298006107,0.0861011976444528,-0.36735693271966186,0.2909032508225819,73.97896741431141,-2.777571045701723,-0.4700370751440665,0.3846463315396138,-9.001560391668564,-0.5045259733480335,0.5196927090310675,-0.27103451926401395,0.6795681300775783,0.7831132583290391,0.2491191768463549,0.002654424226713996,1.09849306445929,1.2409169650219006e7,3.0577057268404486e6,-4516.222901131072,-1.2804823123383813,6.903559435534982e-8,-2.554663750400497e-6,-3.8058595985893084e-6,-2.445657351379299e-14,0.0074549650943174384,1.5674629716977362e-8,5.903441524042453,0.00030108796681519297,7.804437513536719e-9,0.00038357717443394484,0.0004938041211357304,0.09085687235393307,0.009175890042041166,0.007309399666029471,130.56967706126713,1301.7677533594776,7284.7146296304545,840.8389170322321,3.653207007067613e-9,1.2063266204401045e-12,1.0,10.0,0.0,0.0,-10499.283116895365,-1.414207957820184e-6,1.3988068370561343e-7,3.1471906599664283e6,-9.332868505707207e-6,-7.710366615495408e-8,-6.836885003089987e-5,-1.7624099957731645e-7,-3.7507878359063753e-7,-0.06130963404000187,-1.3358238500164296e-5,8.156059785555387e-6,-5.998958457517272e-6,5.502832986779873e-6,-6.225149042275092e-6,-1.349380350913822e-5,9.75323427337938e-6,-7.390284270184826e-6,6.852560449443737e-6,-7.802748697109214e-6,1.1884437525462847e-5,-9.465162266729631e-6,8.857303462251635e-6,-1.010759048433811e-5,-1.2418665345452243e-5,1.1774667775309068e-5,-1.3446380755251531e-5,1.5998014604504426e-5,-1.828981047379419e-5,-2.534441054832566e-5
0.012302949455539067,-7.393648525770277,18376.838462921445,1167.4336335327039,8.548755229955354,0.0443836378805826,-762330.7574310371,73.48727783605875,9.649004921463309,119.8580034383221,4.889614820694952,10.320326446444172,16.909927742362107,730.1909093288568,8.544146363305936e10,125.55978057301644,33.30173216230592,1.017330167293507,-0.23341901183541786,0.25717896061427487,7005.203412684699,38.39979821386249,0.08953649424446572,-0.39725693432668663,0.327132344875048,73.9789561832219,-2.8883969448740054,-0.5082944279309989,0.4325501837639488,-9.36072465072247,-0.5455903879099999,0.5844152264473885,-0.2930943528508256,0.7642014926138533,0.8806420011928809,0.24911917684635504,0.0027217419558359917,1.0984930628978793,1.2409170295165084e7,3.0577059636086053e6,-4295.591622240423,-1.2799667160175345,7.641146563044816e-8,-2.7615885060360476e-6,-4.114654915321519e-6,-2.7739980075689403e-14,0.00745064260042027,1.7314638813668644e-8,5.9014687032180575,0.0003164473557137596,8.52985204688184e-9,0.0004031445211136565,0.0005189944877038037,0.0944535046083574,0.009541723413671505,0.007601008556799681,125.55978057301644,1251.819549693195,7005.203412684699,808.5763701454232,4.268102483736868e-9,1.5667463258957795e-12,1.0,10.0,0.0,0.0,-9985.789044819263,-1.526370378180159e-6,1.5159406341218166e-7,2.9192360876501575e6,-9.831085138831131e-6,-8.669364622800542e-8,-7.200934326093052e-5,-1.9807584946598222e-7,-4.2154241298837333e-7,-0.061305633508422316,-1.4434095335003033e-5,9.162866243270519e-6,-7.0063059108724564e-6,6.680950027408652e-6,-7.856577646086443e-6,-1.4579325155052308e-5,1.0957229685135791e-5,-8.631410446362252e-6,8.31983133836524e-6,-9.847883013565447e-6,1.3351299989860637e-5,-1.105498622788755e-5,1.0754189227759834e-5,-1.2757331936769388e-5,-1.4504864613653331e-5,1.4296892975846079e-5,-1.697219239875074e-5,1.9425697814562052e-5,-2.3086818381602695e-5,-3.199339286862869e-5
0.012543205621574637,-7.374308418295054,17494.798153022744,1138.8943277453982,8.548755212576344,0.04525037975221851,-707919.0398398188,73.48727764093461,9.649004121454785,119.8579920937379,4.889614686255621,10.32032602698583,16.26833744779385,689.0305911633687,7.908087600509497e10,120.79582379606485,33.30172866047066,1.0574513414634927,-0.25219302969813495,0.2888223891061646,6739.413611677297,38.3997931305471,0.09306743233674977,-0.42920858205565326,0.36738286625649863,73.97894419372312,-3.002309217356897,-0.5491768799611949,0.485771359701961,-9.729891124194156,-0.589472500266232,0.656321936132403,-0.316667808185388,0.8582291406221252,0.9889963836157223,0.24911917684635518,0.002789945496814371,1.0984930611901407,1.2409170984111812e7,3.057706216562709e6,-4088.1445989040644,-1.2794810966611194,8.449259742845005e-8,-2.9825896602691356e-6,-4.4445203161964566e-6,-3.141977887384053e-14,0.007446566000900513,1.910446040435448e-8,5.899609091809273,0.0003324008605275248,9.313240816647585e-9,0.0004234687433448736,0.0005451592360618296,0.0981480262987093,0.009917721444807043,0.007900735099609032,120.79582379606485,1204.323342682874,6739.413611677297,777.8976184232256,4.977503926023718e-9,2.0102232731013343e-12,1.0,10.0,0.0,0.0,-9503.032430788262,-1.6468417087850585e-6,1.6410588901788364e-7,2.710193574902718e6,-1.0351929852990702e-5,-9.734604731851795e-8,-7.581412091096877e-5,-2.2231526617191672e-7,-4.73122143274126e-7,-0.06130189377538385,-1.5582392323558898e-5,1.0279952871819088e-5,-8.167975988201984e-6,8.092912488764207e-6,-9.888586239338464e-6,-1.5737780693485873e-5,1.2293109051524898e-5,-1.006270435888556e-5,1.007839022702261e-5,-1.2395259154915527e-5,1.4978803488808376e-5,-1.2888457031996293e-5,1.3027744334045384e-5,-1.605794689364158e-5,-1.6910842604889425e-5,1.732010581574413e-5,-2.1364316327837596e-5,2.3534421314912376e-5,-2.9062843478850568e-5,-4.027709921368464e-5
0.012543205621574637,-7.374308418295054,17494.798153022744,1138.8943277453982,8.548755212576344,0.04525037975221851,-707919.0398398188,73.48727764093461,9.649004121454785,119.8579920937379,4.889614686255621,10.32032602698583,16.26833744779385,689.0305911633687,7.908087600509497e10,120.79582379606485,33.30172866047066,1.0574513414634927,-0.25219302969813495,0.2888223891061646,6739.413611677297,38.3997931305471,0.09306743233674977,-0.42920858205565326,0.36738286625649863,73.97894419372312,-3.002309217356897,-0.5491768799611949,0.485771359701961,-9.729891124194156,-0.589472500266232,0.656321936132403,-0.316667808185388,0.8582291406221252,0.9889963836157223,0.24911917684635518,0.002789945496814371,1.0984930611901407,1.2409170984111812e7,3.057706216562709e6,-4088.1445989040644,-1.2794810966611194,8.449259742845005e-8,-2.9825896602691356e-6,-4.4445203161964566e-6,-3.141977887384053e-14,0.007446566000900513,1.910446040435448e-8,5.899609091809273,0.0003324008605275248,9.313240816647585e-9,0.0004234687433448736,0.0005451592360618296,0.0981480262987093,0.009917721444807043,0.007900735099609032,120.79582379606485,1204.323342682874,6739.413611677297,777.8976184232256,4.977503926023718e-9,2.0102232731013343e-12,1.0,10.0,0.0,0.0,-9503.032430788262,-1.6468417087850585e-6,1.6410588901788364e-7,2.710193574902718e6,-1.0351929852990702e-5,-9.734604731851795e-8,-7.581412091096877e-5,-2.2231526617191672e-7,-4.73122143274126e-7,-0.06130189377538385,-1.5582392323558898e-5,1.0279952871819088e-5,-8.167975988201984e-6,8.092912488764207e-6,-9.888586239338464e-6,-1.5737780693485873e-5,1.2293109051524898e-5,-1.006270435888556e-5,1.007839022702261e-5,-1.2395259154915527e-5,1.4978803488808376e-5,-1.2888457031996293e-5,1.3027744334045384e-5,-1.605794689364158e-5,-1.6910842604889425e-5,1.732010581574413e-5,-2.1364316327837596e-5,2.3534421314912376e-5,-2.9062843478850568e-5,-4.027709921368464e-5
0.012785490720348309,-7.355176562022856,16663.978390471228,1111.3588665091752,8.54875519437866,0.046124441407178356,-657927.1282121569,73.48727743772045,9.64900326690469,119.8579800150335,4.889614542613798,10.320325579019762,15.657610271846657,650.596784021756,7.325479090475616e10,116.2610323127541,33.30172492878685,1.0986970681308108,-0.2722501501532333,0.32395417683309347,6486.40935162311,38.399787710692486,0.09669731010051409,-0.46334396441298253,0.41207058818833603,73.9789313982143,-3.119414415151165,-0.5928534392390996,0.5448596144494672,-10.109405110685865,-0.6363537158290017,0.7361556073458585,-0.34185232441863406,0.9626223417325175,1.1092956527591187,0.24911917684635534,0.002859070275852348,1.0984930593229936,1.2409171719866373e7,3.057706486738715e6,-3892.8600299573154,-1.2790231660425586,9.334319471160783e-8,-3.2185611326989665e-6,-4.796800297561086e-6,-3.554065282748297e-14,0.007442716204337172,2.1056819976727972e-8,5.897854013813813,0.0003489724499280824,1.0158921873644656e-8,0.0004445803751891601,0.0005723376754964633,0.10194370508937503,0.010304233894194418,0.008208859385645362,116.2610323127541,1159.1118929431238,6486.40935162311,748.6946385352649,5.794998149493473e-9,2.5530779308217463e-12,1.0,10.0,0.0,0.0,-9048.626121533998,-1.776277751547497e-6,1.7746224787234036e-7,2.518208412440412e6,-1.0896639497845226e-5,-1.091704093341561e-7,-7.979207544694575e-5,-2.492050253348249e-7,-5.303408245101922e-7,-0.06129839591843195,-1.6807654208530502e-5,1.1518505773150587e-5,-9.506058622129507e-6,9.782433059203037e-6,-1.2414377804887384e-5,-1.6973709264263296e-5,1.3774250503875968e-5,-1.1711392808550591e-5,1.2182699090242338e-5,-1.5561757067960655e-5,1.678323769718202e-5,-1.5000468020444721e-5,1.5748416672036398e-5,-2.0160948457420356e-5,-1.9682407300030385e-5,2.093803955311452e-5,-2.6824486757861732e-5,2.8451654134926112e-5,-3.6492543353924776e-5,-5.057649774082959e-5
0.01302991686375349,-7.336239541791679,15880.53506131249,1084.768617572749,8.548755175324468,0.04700622731464373,-611931.9711664094,73.48727722602412,9.649002354295472,119.85796715592103,4.889614389170994,10.32032510071367,15.075683801717599,614.665967874345,6.791083329789868e10,111.9400922450123,33.30172095331684,1.1411068006037257,-0.2936734425206098,0.36293476714481576,6245.336243660639,38.39978193359268,0.10042959490933735,-0.49980446089191244,0.461653995191129,73.97891774584846,-3.239824570087617,-0.6395050015853112,0.6104211779931444,-10.499629665827685,-0.6864281994567206,0.824735312027995,-0.36875219275216775,1.0784521389090724,1.2427740310973654,0.2491191768463555,0.00292915286224976,1.0984930572821487,1.2409172505431239e7,3.0577067752449294e6,-3708.81440421134,-1.2785908536998773,1.0303346786770081e-7,-3.4704586801289537e-6,-5.172932904959186e-6,-4.0152251567109754e-14,0.007439075919917509,2.3185546511343786e-8,5.896195613439295,0.0003661874175603771,1.1071550648209266e-8,0.00046651163853307013,0.000600571288233972,0.10584397230512634,0.01070162846038213,0.008525675903908531,111.9400922450123,1116.0325225354886,6245.336243660639,720.8688126875581,6.7360626860735525e-9,3.2145339962110866e-12,1.0,10.0,0.0,0.0,-8620.413122527483,-1.9153928638387748e-6,1.917116125488643e-7,2.3416389637011755e6,-1.1466544348348115e-5,-1.2228748503550664e-7,-8.395276600440787e-5,-2.79015775371714e-7,-5.937742127174338e-7,-0.06129512286507521,-1.81147123502924e-5,1.2890831956629592e-5,-1.1045700589042204e-5,1.1801084198495314e-5,-1.5548006810627136e-5,-1.8291956156146407e-5,1.541537282060951e-5,-1.3608471346961203e-5,1.4697015047586012e-5,-1.949041157662542e-5,1.8782523960231272e-5,-1.7430744230567128e-5,1.899932938000708e-5,-2.5251766698137164e-5,-2.287171177679355e-5,2.526129998912871e-5,-3.359961631789277e-5,3.4327821368733037e-5,-4.5712113916863896e-5,-6.335795565177584e-5
0.013276597675691055,-7.317484640432091,15140.983685552175,1059.0695337749912,8.548755155373673,0.047896147399717655,-569558.0082673255,73.48727700542769,9.649001379863542,119.85795346689659,4.889614225286353,10.320324590107465,14.520673128995826,581.0368852953848,6.300259803731358e10,107.81900772383577,33.30171671922326,1.1847219131590063,-0.3165518136745956,0.40616169097541654,6015.413433018349,38.399775777178085,0.10426792251046903,-0.538741386597965,0.5166387472234517,73.97890318231833,-3.36365717036954,-0.68932517542633,0.6831246579043657,-10.900945525989124,-0.7399037606509428,0.9229643998662792,-0.3974790315415122,1.2068997787778408,1.3907927331053977,0.2491191768463557,0.0030002308627618086,1.0984930550519931,1.2409173344017483e7,3.05770708326697e6,-3535.171726552652,-1.2781822833061258,1.1364020960870548e-7,-3.7393040729197705e-6,-5.574456111171482e-6,-4.530975036159185e-14,0.007435629460705886,2.550567041807066e-8,5.894626766289282,0.0003840724177639308,1.205614674270944e-8,0.0004892964885783595,0.0006299037880134702,0.1098524210053715,0.011110290691768466,0.0088514934776669,107.81900772383577,1074.9456939523482,6015.413433018349,694.3300107590992,7.818327030722036e-9,4.017207698006837e-12,1.0,10.0,0.0,0.0,-8216.441296452487,-2.064965358033599e-6,2.069048931013268e-7,2.1790290034468146e6,-1.2063074816230657e-5,-1.3683040677505418e-7,-8.830646566145906e-5,-3.1204558793567767e-7,-6.640563941953108e-7,-0.061292059194184206,-1.9508724729767945e-5,1.4410472832312638e-5,-1.2815524957801826e-5,1.4209683884056241e-5,-1.94289296747702e-5,-1.969769261484161e-5,1.7232671180257325e-5,-1.578922159115289e-5,1.769711789066744e-5,-2.4356121879237485e-5,2.0996380414303394e-5,-2.0224505910470856e-5,2.287851739496306e-5,-3.15571557305855e-5,-2.6538125899776385e-5,3.0420344290224738e-5,-4.199166752215279e-5,4.1340359372571504e-5,-5.713274301726597e-5,-7.919192009984413e-5
0.013525647929341168,-7.298899822899938,14442.1610388309,1034.2117674366466,8.548755134483814,0.04879461573493658,-530471.1336872721,73.48727677548601,9.649000339582518,119.85793889502436,4.8896140502737095,10.320324045104597,13.990853642220687,549.528013240687,5.848888253821169e10,103.88497312022729,33.301712210715955,1.229585693398729,-0.3409804086944029,0.4540734363269087,5795.926470549176,38.399769217931876,0.10821609625621889,-0.5803166742365963,0.5775826016646531,73.97888764963122,-3.491035139209965,-0.7425211543872507,0.7637075474160229,-11.313751038744451,-0.7970027900444924,1.0318392912878915,-0.428152288877411,1.3492682094729551,1.5548532142977487,0.24911917684635593,0.0030723428229002953,1.0984930526154648,1.2409174239058834e7,3.0577074120730087e6,-3371.1740284247317,-1.2777957518279246,1.2524742561516294e-7,-4.02618949854826e-6,-6.003014549181123e-6,-5.1074471333485053e-14,0.0074323625701131065,2.803352967424509e-8,5.893141000971042,0.00040265550178345943,1.311812264191062e-8,0.0005129706599536748,0.0006603811794614448,0.11397280406400072,0.01153062390285364,0.00918663520631841,103.88497312022729,1035.723736271188,5795.926470549176,668.9957674987903,9.061869753259797e-9,4.987677136085323e-12,1.0,10.0,0.0,0.0,-7834.941089699313,-2.2258433992013765e-6,2.2309547461890328e-7,2.029083988089792e6,-1.268776875257256e-5,-1.529459721418922e-7,-9.28642128466558e-5,-3.4862276280609015e-7,-7.418857508923825e-7,-0.061289190960884754,-2.099519694586785e-5,1.6092328816735776e-5,-1.484810761330683e-5,1.7079923102417493e-5,-2.4227533519307946e-5,-2.1196436613087317e-5,1.9243966208025543e-5,-1.829379896128724e-5,2.127233909849442e-5,-3.0372588934975345e-5,2.3446503261656756e-5,-2.3433222410865076e-5,2.750155455509839e-5,-3.935419456952646e-5,-3.0749226802838744e-5,3.656898033047194e-5,-5.236964956807983e-5,4.969848006530823e-5,-7.125696254705422e-5,-9.877562653164139e-5
0.013525647929341168,-7.298899822899938,14442.1610388309,1034.2117674366466,8.548755134483814,0.04879461573493658,-530471.1336872721,73.48727677548601,9.649000339582518,119.85793889502436,4.8896140502737095,10.320324045104597,13.990853642220687,549.528013240687,5.848888253821169e10,103.88497312022729,33.301712210715955,1.229585693398729,-0.3409804086944029,0.4540734363269087,5795.926470549176,38.399769217931876,0.10821609625621889,-0.5803166742365963,0.5775826016646531,73.97888764963122,-3.491035139209965,-0.7425211543872507,0.7637075474160229,-11.313751038744451,-0.7970027900444924,1.0318392912878915,-0.428152288877411,1.3492682094729551,1.5548532142977487,0.24911917684635593,0.0030723428229002953,1.0984930526154648,1.2409174239058834e7,3.0577074120730087e6,-3371.1740284247317,-1.2777957518279246,1.2524742561516294e-7,-4.02618949854826e-6,-6.003014549181123e-6,-5.1074471333485053e-14,0.0074323625701131065,2.803352967424509e-8,5.893141000971042,0.00040265550178345943,1.311812264191062e-8,0.0005129706599536748,0.0006603811794614448,0.11397280406400072,0.01153062390285364,0.00918663520631841,103.88497312022729,1035.723736271188,5795.926470549176,668.9957674987903,9.061869753259797e-9,4.987677136085323e-12,1.0,10.0,0.0,0.0,-7834.941089699313,-2.2258433992013765e-6,2.2309547461890328e-7,2.029083988089792e6,-1.268776875257256e-5,-1.529459721418922e-7,-9.28642128466558e-5,-3.4862276280609015e-7,-7.418857508923825e-7,-0.061289190960884754,-2.099519694586785e-5,1.6092328816735776e-5,-1.484810761330683e-5,1.7079923102417493e-5,-2.4227533519307946e-5,-2.1196436613087317e-5,1.9243966208025543e-5,-1.829379896128724e-5,2.127233909849442e-5,-3.0372588934975345e-5,2.3446503261656756e-5,-2.3433222410865076e-5,2.750155455509839e-5,-3.935419456952646e-5,-3.0749226802838744e-5,3.656898033047194e-5,-5.236964956807983e-5,4.969848006530823e-5,-7.125696254705422e-5,-9.877562653164139e-5
0.013777183215698267,-7.2804737188977775,13781.191207468564,1010.149318297927,8.548755112609937,0.04970204934456798,-494373.5001851679,73.48727653572514,9.648999229145508,119.85792338370828,4.88961386339847,10.320323463462904,13.484645592028361,519.9753473765869,5.4333027217158806e10,100.1262584379965,33.30170741099697,1.2757433354698777,-0.3670610347974272,0.5071537132995539,5586.2209185889715,38.39976223080281,0.11227808639815942,-0.6247035957472928,0.6451008384326307,73.97887108587229,-3.6220868159658646,-0.7993146406097701,0.8529833987684713,-11.738462101390366,-0.8579632503141913,1.1524591692893376,-0.46089977431528023,1.506994753797016,1.736611774507605,0.24911917684635618,0.0031455281347884494,1.098493049953915,1.2409175194226505e7,3.057707763019314e6,-3216.1329985413927,-1.2774297111189359,1.3794702377009164e-7,-4.332282205040361e-6,-6.460366620531662e-6,-5.751457371076571e-14,0.007429262268617996,3.078688482095363e-8,5.89173242981387,0.00042196615459210866,1.4263314474662281e-8,0.0005375717136044969,0.0006920518184695324,0.11820903226158395,0.011963049097759238,0.009531438413569272,100.1262584379965,998.2497025314334,5586.2209185889715,644.7905444817065,1.0489556306056043e-8,6.157144383135376e-12,1.0,10.0,0.0,0.0,-7474.305897852933,-2.3989514474602984e-6,2.403392370543852e-7,1.8906506566449946e6,-1.3342279401436637e-5,-1.7079606016572377e-7,-9.763786730199365e-5,-3.891089113451898e-7,-8.280315181432633e-7,-0.061286505541977315,-2.2580004254914936e-5,1.7952796074917663e-5,-1.718051845103874e-5,2.0496276753669066e-5,-3.0151851143455077e-5,-2.2794074626505115e-5,2.146886754073231e-5,-2.1167900219742374e-5,2.552794433146614e-5,-3.7800741831350746e-5,2.615676568541992e-5,-2.7115468498718695e-5,3.300463865166057e-5,-4.8981220860876684e-5,-3.558192400633551e-5,4.38884764572436e-5,-6.5184192981028e-5,5.964876691369585e-5,-8.869851665741932e-5,-0.0001229606933623804
0.014031319811541045,-7.262195592173208,13155.455124818485,986.8396966286779,8.548755089704454,0.0506188677283871,-460999.0162400233,73.48727628564045,9.648998043945557,119.85790687243914,4.889613663874168,10.320322842784494,13.000599920929865,492.23043975170543,5.050234501684829e10,96.53210409672218,33.30170230219995,1.3232419664267818,-0.39490262916370317,0.5659361949793058,5385.69648070888,38.399754789109146,0.11645803228305879,-0.6720875586613689,0.7198722903914668,73.97885342494364,-3.7569460314260086,-0.8599428636767652,0.9518497968988036,-12.17551240455091,-0.9230397696884957,1.2860367526005112,-0.495858245613964,1.6816651963279936,1.9378957903645853,0.24911917684635645,0.003219827001182706,1.0984930470469567,1.2409176213445572e7,3.0577081375563596e6,-3069.422496566777,-1.277082751416918,1.5183957694347163e-7,-4.658829622571033e-6,-6.948392336923845e-6,-6.470582564641114e-14,0.007426316716272245,3.378504561280277e-8,5.890395686691508,0.00044203534609663715,1.5498015824859357e-8,0.0005631391020026876,0.0007249664961579052,0.12256517535394025,0.012408005203985467,0.009886254843452994,96.53210409672218,962.4163207303433,5385.69648070888,621.6450525358389,1.2127424161374465e-8,7.562206055123891e-12,1.0,10.0,0.0,0.0,-7133.0745124544865,-2.5852974246437277e-6,2.5869456651195835e-7,1.7626993768250085e6,-1.4028384538536513e-5,-1.905592047168318e-7,-0.0001026401744746316,-4.3390237627841965e-7,-9.233410576238769e-7,-0.06128399149768923,-2.426941586459805e-5,2.000991795410314e-5,-1.9854937727963794e-5,2.4558249646252727e-5,-3.7455719202832285e-5,-2.4496885632770005e-5,2.3928954966917266e-5,-2.4463523753603692e-5,3.058793388367894e-5,-4.695897583792595e-5,2.9153438121412102e-5,-3.133789970889283e-5,3.954821801791936e-5,-6.0851116642951236e-5,-4.112374101775989e-5,5.259239317715422e-5,-8.098526151430644e-5,7.148175462492353e-5,-0.0001102065096907705,-0.00015278666499677558
0.014288174431762496,-7.244055320206454,12562.56399045269,964.2436300537091,8.548755065716998,0.05154549196827556,-430109.4791982947,73.48727602469472,9.648996779055476,119.8578892965341,4.8896134508588975,10.320322180505332,12.537385853338577,466.158693712366,4.696763198591147e10,93.09262878496095,33.30169686532954,1.3721306498482526,-0.4246217424485979,0.6310097214726587,5193.801860680287,38.399746864441646,0.12076024253012002,-0.722666929189047,0.8026459628819718,73.97883459629735,-3.89575211858154,-0.9246596337336321,1.0612971120969354,-12.62535346664403,-0.9925047721299208,1.4339101213012002,-0.5331740150535657,1.8750292466966663,2.1607215333995806,0.24911917684635676,0.003295280364846613,1.0984930438722997,1.240917730091182e7,3.057708537235128e6,-2930.4720325603466,-1.276753586964326,1.6703515135945305e-7,-5.007164628067895e-6,-7.4691013963586776e-6,-7.273245927345836e-14,0.007423515092875567,3.7049007081181956e-8,5.8891258728261064,0.000462895573762879,1.6829013466564884e-8,0.0005897142234230348,0.0007591785087655383,0.12704546096974112,0.012865949092087665,0.010251450686297958,93.09262878496095,928.1250751280654,5193.801860680287,599.4956583381703,1.4005120116962712e-8,9.2457483672306e-12,1.0,10.0,0.0,0.0,-6809.915836883572,-2.7859804672054043e-6,2.782223342777046e-7,1.6443090003580567e6,-1.4747996096604112e-5,-2.124323203983557e-7,-0.00010788483321934004,-4.834419740468127e-7,-1.0287478162147788e-6,-0.06128163845113417,-2.6070119722392725e-5,2.228355036312947e-5,-2.2919355054590138e-5,2.9383011775958172e-5,-4.644868000607821e-5,-2.631156555419668e-5,2.664797625064466e-5,-2.823983184922966e-5,3.659832873306083e-5,-5.823557943802093e-5,3.246542879283432e-5,-3.617635862476616e-5,4.732124737761854e-5,-7.546743629782015e-5,-4.747426907074458e-5,6.293225383367526e-5,-0.00010044365564599582,8.553965225304062e-5,-0.00013669472726286116,-0.00018952174613961798
0.014547864051899742,-7.226043370251602,12000.335590177965,942.3247919407797,8.54875504059427,0.052482344088072466,-401491.2225695754,73.48727575231605,9.648995429206202,119.85787058685696,4.88961322345148,10.320321473884059,12.09377966903049,441.6378595602037,4.370274363263521e10,89.79874610070382,33.30169108019727,1.4224604001621544,-0.4563430576053036,0.7030240506486758,5010.030111696113,38.39973842656061,0.12518919613121757,-0.7766539154351314,0.89424834866319,73.97881452465047,-4.038649953867165,-0.993736471540556,1.182418172167973,-13.08845476703919,-1.0666496900565314,1.5975557847713746,-0.5730035999490083,2.0890176273190235,2.4073138598427444,0.2491191768463571,0.0033719298571150357,1.09849304040557,1.24091784611098e7,3.057708963713868e6,-2798.7609723310184,-1.276441043208885,1.8365421551386384e-7,-5.378711179103471e-6,-8.024641833934153e-6,-8.168812259124047e-14,0.007420847491257673,4.060159772542224e-8,5.887918508512311,0.0004845809105151111,1.826362597406565e-8,0.0006173404829355072,0.0007947437361879529,0.13165427440805433,0.013337355694815058,0.0106274066846441,89.79874610070382,895.2853751607514,5010.030111696113,578.2838475985914,1.615639778503482e-8,1.125798711623407e-11,1.0,10.0,0.0,0.0,-6503.615309486846,-3.002199445692404e-6,2.989858509918877e-7,1.5346537466833275e6,-1.550317081860039e-5,-2.3663260855101445e-7,-0.00011338657073617925,-5.382111189296579e-7,-1.1452800966819887e-6,-0.061279436981194424,-2.7989248946386433e-5,2.4795543690752456e-5,-2.642836362773234e-5,3.510849217267767e-5,-5.750800034261968e-5,-2.82452532955738e-5,2.965206474119656e-5,-3.2564130514722085e-5,4.373102865573408e-5,-7.210381933664374e-5,3.612454827776848e-5,-4.1717132066858935e-5,5.654618507935307e-5,-9.344398603573988e-5,-5.4746819280865135e-5,7.52042038971433e-5,-0.00012437712118501992,0.000102225413801416,-0.0001692772413624552,-0.00023471227297615775
0.014810505874216746,-7.208150767228925,11466.773048590172,921.0495441184326,8.548755014279852,0.05342984693130608,-374952.1978493807,73.48727546789542,9.648993988763113,119.85785066951117,4.8896129806872635,10.320320719989757,11.668654433908328,418.5567001776224,4.068422688018811e10,86.64208830002141,33.301684925351886,1.474284223844061,-0.4901999580617159,0.7826962416058092,4833.914382170641,38.39972944328365,0.1297495458940365,-0.8342755346521105,0.9955915476792931,73.97879312967356,-4.185790074783856,-1.0674638460466135,1.3164189987742503,-13.565304126685328,-1.145786292431454,1.7786031874418475,-0.6155144349691751,2.3257610411691623,2.680128066583477,0.24911917684635748,0.0034498177881261295,1.0984930366201096,1.2409179698832592e7,3.057709418765485e6,-2673.813351291009,-1.2761440453242234,2.0182864387331188e-7,-5.774990476583266e-6,-8.617309488305893e-6,-9.167694277814386e-14,0.007418304821475644,4.4467642268932395e-8,5.886769489780844,0.0005071270653196286,1.980974597221618e-8,0.0006460633695532764,0.0008317207413155122,0.1363961608121651,0.01382271837756,0.0110145184402005,86.64208830002141,863.8137952216723,4833.914382170641,557.9557340189141,1.8619684421935317e-8,1.365767653844794e-11,1.0,10.0,0.0,0.0,-6213.062757709542,-3.2352624060869183e-6,3.210507987343135e-7,1.4329917990327745e6,-1.629612229397214e-5,-2.633996717273776e-7,-0.00011916122730184418,-5.987423891632228e-7,-1.274070768259941e-6,-0.06127737852677831,-3.0034410692712373e-5,2.7569943879703526e-5,-3.044406407106104e-5,4.1897013204406e-5,-7.109326187021944e-5,-3.0305559170726976e-5,3.296997989903571e-5,-3.7512984590118436e-5,5.2188344612008e-5,-8.91402543714016e-5,4.016580191206052e-5,-4.805838197626391e-5,6.748486427242897e-5,-0.00011552859678117265,-6.307030319303108e-5,8.97568357741953e-5,-0.00015378205358174753,0.00012201339765824127,-0.00020931165237405674,-0.00029024280388490685
0.01507621709998374,-7.190369076864551,10960.046412649019,900.3867199280393,8.548754986714039,0.05438842333976538,-350319.46314400254,73.48727517078427,9.648992451701927,119.85782946552823,4.889612721533829,10.320319915689524,11.260971133820668,396.81383480884,3.789100352616331e10,83.6149404637094,33.30167837801134,1.5276571225795175,-0.5263351068143951,0.8708176404766031,4665.024242778406,38.3997198803748,0.13444611851308197,-0.8957745991208204,1.1076821529994765,73.97877032567752,-4.337328689618155,-1.1461524357924264,1.4646305568495452,-14.056407738972508,-1.230248038379264,1.978850583293945,-0.6608855979706704,2.5876109292832603,2.981873809152271,0.24911917684635793,0.003528987079351375,1.0984930324867619,1.2409181019201845e7,3.057709904285058e6,-2555.1933837145116,-1.275861608273837,2.2170280229252747e-7,-6.197627200822469e-6,-9.249557605487637e-6,-1.0281470147276554e-13,0.007415878727868077,4.8674135535734796e-8,5.885675050886506,0.000530571428624411,2.14758844126907e-8,0.000675930514084203,0.0008701708445322622,0.1412758237565704,0.01432254895112192,0.011413196436381688,83.6149404637094,833.6334183088405,4665.024242778406,538.4616353413614,2.143872364763204e-8,1.6513511027028108e-11,1.0,10.0,0.0,0.0,-5937.241882659677,-3.486596734593764e-6,3.4448510870862207e-7,1.3386554978467536e6,-1.7129233506596032e-5,-2.929978258013702e-7,-0.0001252258444168513,-6.656225060482924e-7,-1.4163678553554295e-6,-0.061275455303782006,-3.2213715076483715e-5,3.063321116144592e-5,-3.5037087891260374e-5,4.993955075677814e-5,-8.776405255474568e-5,-3.2500593309584694e-5,3.663336895123611e-5,-4.31734805193891e-5,6.220831205174942e-5,-0.0001100469435245706,4.462770783938024e-5,-5.531176591485906e-5,8.044537640777209e-5,-0.00014263195503598416,-7.25913626967896e-5,0.0001070003639283432,-0.00018987195272015931,0.00014546186710856114,-0.0002584515456603529,-0.0003584090257933637
0.01507621709998374,-7.190369076864551,10960.046412649019,900.3867199280393,8.548754986714039,0.05438842333976538,-350319.46314400254,73.48727517078427,9.648992451701927,119.85782946552823,4.889612721533829,10.320319915689524,11.260971133820668,396.81383480884,3.789100352616331e10,83.6149404637094,33.30167837801134,1.5276571225795175,-0.5263351068143951,0.8708176404766031,4665.024242778406,38.3997198803748,0.13444611851308197,-0.8957745991208204,1.1076821529994765,73.97877032567752,-4.337328689618155,-1.1461524357924264,1.4646305568495452,-14.056407738972508,-1.230248038379264,1.978850583293945,-0.6608855979706704,2.5876109292832603,2.981873809152271,0.24911917684635793,0.003528987079351375,1.0984930324867619,1.2409181019201845e7,3.057709904285058e6,-2555.1933837145116,-1.275861608273837,2.2170280229252747e-7,-6.197627200822469e-6,-9.249557605487637e-6,-1.0281470147276554e-13,0.007415878727868077,4.8674135535734796e-8,5.885675050886506,0.000530571428624411,2.14758844126907e-8,0.000675930514084203,0.0008701708445322622,0.1412758237565704,0.01432254895112192,0.011413196436381688,83.6149404637094,833.6334183088405,4665.024242778406,538.4616353413614,2.143872364763204e-8,1.6513511027028108e-11,1.0,10.0,0.0,0.0,-5937.241882659677,-3.486596734593764e-6,3.4448510870862207e-7,1.3386554978467536e6,-1.7129233506596032e-5,-2.929978258013702e-7,-0.0001252258444168513,-6.656225060482924e-7,-1.4163678553554295e-6,-0.061275455303782006,-3.2213715076483715e-5,3.063321116144592e-5,-3.5037087891260374e-5,4.993955075677814e-5,-8.776405255474568e-5,-3.2500593309584694e-5,3.663336895123611e-5,-4.31734805193891e-5,6.220831205174942e-5,-0.0001100469435245706,4.462770783938024e-5,-5.531176591485906e-5,8.044537640777209e-5,-0.00014263195503598416,-7.25913626967896e-5,0.0001070003639283432,-0.00018987195272015931,0.00014546186710856114,-0.0002584515456603529,-0.0003584090257933637
0.015345114925003296,-7.172690375082028,10478.475869204285,880.3074100474076,8.548754957833623,0.05535849613745313,-327436.97741586284,73.4872748602917,9.648990811581928,119.85780689052022,4.889612444886217,10.32031905763464,10.869770379994586,376.316700960884,3.530409287894783e10,80.71017890828384,33.30167141398716,1.58263613949133,-0.5649010899816824,0.968261652598997,4502.962250292875,38.399709701421244,0.1392839184019833,-0.9614108117911474,1.2316311370156343,73.97874602126554,-4.49342780953635,-1.2301345307453062,1.6285218266042765,-14.562290597099961,-1.3203915814796054,2.2002826972959904,-0.7093086165404561,2.877162564811723,3.315541711770289,0.2491191768463584,0.003609481261636623,1.0984930279736316,1.2409182427690053e7,3.05771042229819e6,-2442.5013816545415,-1.2755928277549677,2.4343475090200536e-7,-6.648356442463723e-6,-9.924007512036808e-6,-1.1523014976700425e-13,0.0074135615133360065,5.325043437145937e-8,5.8846317300770625,0.0005549531377016502,2.3271219429778887e-8,0.000706991772333554,0.0009101582308538004,0.14629812767969813,0.014837378087287821,0.01182386638282699,80.71017890828384,804.673221988424,4502.962250292875,519.7556767297078,2.466330805683738e-8,1.990575358758651e-11,1.0,10.0,0.0,0.0,-5675.220707387696,-3.757760480574481e-6,3.693588115409893e-7,1.2510427367356154e6,-1.8005071221279835e-5,-3.25718670843834e-7,-0.0001315987660029994,-7.394978592627872e-7,-1.5735462877477477e-6,-0.06127366022986666,-3.45358073225589e-5,3.401446237392019e-5,-4.0287762588557665e-5,5.946073800564758e-5,-0.00010820143461755255,-3.4838997238477744e-5,4.067705676008232e-5,-4.964466399213626e-5,7.40709320789617e-5,-0.00013567839661100074,4.955264932321687e-5,-6.360428212333465e-5,9.579015766305102e-5,-0.0001758625946430272,-8.34767952636238e-5,0.00012741740472763476,-0.0002341241013332739,0.00017322767906046262,-0.0003187101753066611,-0.00044200627780174184
0.015617316456535708,-7.155107224642478,10020.517007648572,860.7847748037038,8.548754927571672,0.056340487830981195,-306163.68776494067,73.48727453568141,9.648989061517916,119.8577828543161,4.889612149561912,10.320318142246112,10.494165105893122,356.9806457752036,3.2906371480278763e10,77.92121695852747,33.30166400760763,1.6392803905797095,-0.606061091510113,1.0759922960897392,4347.360922139339,38.39969886770682,0.14426813019228762,-1.0314619150089273,1.3686647315828326,73.97872011897162,-4.654255338812099,-1.3197655020511556,1.809714189772625,-15.083496785667894,-1.4165983468917303,2.4450901624957466,-0.7609883133885932,3.1972804688454297,3.6844326523370854,0.24911917684635893,0.0036913444499188973,1.0984930230458245,1.2409183930143837e7,3.057710974969745e6,-2335.37017547315,-1.2753368722529703,2.671975557087652e-7,-7.129030931730433e-6,-1.0643459767969229e-5,-1.2906646781524027e-13,0.007411346072843416,5.822846493137656e-8,5.883636339549173,0.0005803131371698891,2.5205648420707144e-8,0.0007392993021610188,0.000951750049156249,0.15146809884943638,0.015367755594764877,0.012246969449438982,77.92121695852747,776.8675377521532,4347.360922139339,501.79544155708663,2.835011133302949e-8,2.3928124269389766e-11,1.0,10.0,0.0,0.0,-5426.143200922354,-4.050454688791037e-6,3.9574382930556014e-7,1.169609507055479e6,-1.8926401469141946e-5,-3.618839182777839e-7,-0.00013829974722539542,-8.210805668473392e-7,-1.7471207876708159e-6,-0.06127198685850188,-3.7009901060178725e-5,3.774573611798357e-5,-4.628743314905839e-5,7.072473369304867e-5,-0.00013323397322939875,-3.7329976523210115e-5,4.5139363016149234e-5,-5.703917066188654e-5,8.810549145977272e-5,-0.00016707425306366098,5.498726022276908e-5,-7.308036255969364e-5,0.00011394547425054829,-0.0002165693305848731,-9.591630535889216e-5,0.00015157562276383465,-0.00028833617876795507,0.00020608351836824465,-0.00039253771440854343,-0.0005444369497761708
0.015892938664102425,-7.137612651131578,9584.747657372858,841.7938715003193,8.548754895857291,0.05733482043218358,-286371.8573889296,73.48727419616841,9.648987194150207,119.85775726057214,4.88961183429546,10.320317165699201,10.133333968125305,338.7281206720816,3.0682363386455727e10,75.24195594778116,33.30165613163725,1.697651103357163,-0.6499896156803298,1.1950736515208373,4197.880002613063,38.39968733807863,0.1494041218287427,-1.106224920671076,1.5201364480022912,73.97869251487599,-4.819985185615367,-1.415425375965823,2.0099973230183528,-15.620589838795732,-1.5192762202212768,2.7156909934165294,-0.8161437114458228,3.5511264888198943,4.092190114959562,0.2491191768463595,0.003774621327883447,1.0984930176651622,1.2409185532808818e7,3.0577115646131895e6,-2233.461922168557,-1.2750929759469043,2.9318072698093453e-7,-7.641628754072758e-6,-1.141090608404488e-5,-1.4448288951151512e-13,0.007409225833949364,6.364294831607065e-8,5.882685938603771,0.0006066942442707668,2.7289844260735364e-8,0.0007729076465896559,0.0009950165191995397,0.15679092687105978,0.01591425076158193,0.01268296255433427,75.24195594778116,750.1555624948774,4197.880002613063,484.54165585926484,3.256363439661043e-8,2.8689990329937173e-11,1.0,10.0,0.0,0.0,-5189.2218118772425,-4.3665369396198535e-6,4.237137099985865e-7,1.0938633858521408e6,-1.9896206595353015e-5,-4.018485119257578e-7,-0.00014535007427608315,-9.111551482465332e-7,-1.9387600604672678e-6,-0.06127042932028461,-3.964581369191573e-5,4.186228410257339e-5,-5.313996249677179e-5,8.404210619957215e-5,-0.00016386929379390085,-3.998333540300724e-5,5.0062450763744666e-5,-6.548507783285412e-5,0.00010469915038967318,-0.00020549890502616057,6.09828484967042e-5,-8.390424976748433e-5,0.00013541255178137375,-0.0002663927161547794,-0.00011012562921138215,0.00018014257110103874,-0.00035469492317907384,0.0002449381248263952,-0.0004829149601845485,-0.0006698407785288645
0.01617209826343142,-7.120200124630168,9169.856267722973,823.3115020609653,8.548754862615375,0.058341915039531865,-267945.6079644287,73.48727384091555,9.648985201613225,119.85773000636429,4.88961149773282,10.320316123907235,9.786515503081782,321.48797278820274,2.861805753642149e10,72.66674182966753,33.30164775719528,1.7578116415814773,-0.6968732444747904,1.3266802559316544,4054.2040421693705,38.399675068810566,0.15469744639985056,-1.1860173998035408,1.6875402981988135,73.97866309820607,-4.99079733348195,-1.5175204838084153,2.231346679623301,-16.174152970692635,-1.6288613178921274,3.014754205362401,-0.8750089823675775,3.9421906827877065,4.542835774991753,0.24911917684636017,0.00385935711221453,1.09849301178987,1.2409187242355596e7,3.0577121937003653e6,-2136.4652908662724,-1.2748604324510473,3.215917867601785e-7,-8.188261393805926e-6,-1.2229541769993272e-5,-1.6165650496150137e-13,0.007407194704275765,6.953164413637042e-8,5.881777809956263,0.0006341412094746396,2.953531520187199e-8,0.0008078738109582273,0.0010400310309858897,0.16227196480092346,0.01647745256596457,0.013132318547886167,72.66674182966753,724.4809259375882,4054.2040421693705,467.95790892422775,3.7377279430365804e-8,3.4318903477008626e-11,1.0,10.0,0.0,0.0,-4963.730885638158,-4.708036096352195e-6,4.5334328488500846e-7,1.0233578627834088e6,-2.0917703664883506e-5,-4.4600405811319854e-7,-0.0001527726935924638,-1.010585837162985e-6,-2.150302345656704e-6,-0.06126898227122943,-4.2454002978318896e-5,4.640288963232357e-5,-6.096343216262934e-5,9.977790241221465e-5,-0.00020133232033818583,-4.280951254085305e-5,5.549270740101876e-5,-7.512800339158923e-5,0.00012430700909200437,-0.00025248951323577945,6.759585910613787e-5,-9.626269137248955e-5,0.0001607806227042847,-0.00032732740724075444,-0.00012635007745435178,0.00021390309157664144,-0.00043585935995670667,0.0002908600128933136,-0.0005934669363423428,-0.0008232528373432542
0.01645491175979084,-7.102863532671712,8774.631307354692,805.3160639875699,8.548754827766302,0.05936219199455663,-250779.63178973965,73.48727346902947,9.648983075501011,119.8577009817394,4.889611138425149,10.320315012503837,9.453002673496984,305.19480692478976,2.670074674902143e10,70.19032468509954,33.3016388536668,1.8198275642885402,-0.746911469315955,1.472108640710275,3916.0401382467976,38.399662013454076,0.1601538469393055,-1.2711788988187935,1.8725254708998362,73.97863175089915,-5.166878010341866,-1.6264852739904796,2.4759428950564804,-16.744789622255627,-1.7458199313741944,3.3452260330553902,-0.9378344879868017,4.374325602429139,5.04080899959928,0.24911917684636092,0.003945597564903883,1.0984930053742334,1.2409189065908274e7,3.0577128648722176e6,-2044.09290058208,-1.2746385891021244,3.526579998842714e-7,-8.771182558565082e-6,-1.3102779395735286e-5,-1.8078427389839556e-13,0.007405247023419419,7.593561816897089e-8,5.880909438083475,0.0006627007943283958,3.195447050764004e-8,0.0008442573620328326,0.0010868702723920815,0.16791673226215365,0.017057970207581243,0.013595526653333991,70.19032468509954,699.7912869161862,3916.0401382467976,452.0103925267436,4.287457270507659e-8,4.0963542417778033e-11,1.0,10.0,0.0,0.0,-4749.000673721384,-5.077168645643822e-6,4.847082611317273e-7,957687.3319274721,-2.1994365189155547e-5,-4.947826306220121e-7,-0.00016059235746497942,-1.1203246740135833e-6,-2.38377262573414e-6,-0.06126764084600074,-4.5445607118183915e-5,5.14102193188553e-5,-6.989207570780107e-5,0.00011836111574171596,-0.00024711162707972305,-4.5819620173984795e-5,6.148116542936417e-5,-8.613349217691677e-5,0.00014746392094752665,-0.00030991421562900754,7.488838515350931e-5,-0.00011036800386484688,0.00019074223931762655,-0.000401797774726694,-0.00014486856362212167,0.0002537797394022743,-0.000535061725698537,0.00034510531814842087,-0.0007286006716986396,-0.0010107951807728525
0.016741495371018416,-7.085597162251846,8397.951984348363,787.7874227491769,8.54875479122564,0.06039607060425751,-234778.06973777252,73.48727307955649,9.648980806831393,119.85767006924918,4.889610754822319,10.320313826824474,9.132138112216944,289.7884269012309,2.4918887534765896e10,67.80782340619979,33.301629388614224,1.8837666603444458,-0.8003175566960767,1.6327900068958492,3783.1159649194515,38.399648122687445,0.1657792590198683,-1.3620724135796236,2.0769124546139794,73.97859834715283,-5.348419788236754,-1.7427841979953056,2.7461931055809616,-17.333123782889427,-1.8706505506569728,3.710358733954635,-1.004887863816804,4.851783955595551,5.591010241492759,0.24911917684636176,0.004033388969271872,1.0984929983682252,1.2409191011074e7,3.0577135809499286e6,-1956.079078599616,-1.2744268419632723,3.8662825681536984e-7,-9.392797303118339e-6,-1.4034262949334046e-5,-2.0208525749024125e-13,0.007403377520820628,8.289953054873817e-8,5.8800784902842995,0.0006924218401579457,3.456069010112628e-8,0.0008821205154606056,0.0011356143417980582,0.1737309161846931,0.0176564334081436,0.014073092724550644,67.80782340619979,676.0379812835754,3783.1159649194515,436.6676735010148,4.9150551834217266e-8,4.8797118660560425e-11,1.0,10.0,0.0,0.0,-4544.412093312004,-5.476356452884962e-6,5.178847095992966e-7,896482.7307621497,-2.3129941379539203e-5,-5.486609469888004e-7,-0.00016883578021025447,-1.2414203603332713e-6,-2.6414014550323034e-6,-0.06126640061703167,-4.863248579463292e-5,5.693120685731903e-5,-8.007846855182035e-5,0.00014029577808424653,-0.00030301557371974994,-4.902548410546569e-5,6.808396156889788e-5,-9.868971904510364e-5,0.0001747983330051684,-0.000380042628760207,8.292872554667687e-5,-0.0001264615433349722,0.00022611121713668995,-0.0004927494971962035,-0.0001659981681535222,0.000300856719731976,-0.0006562297412132461,0.0004091504369321268,-0.0008936721526955332,-0.0012399091106438656
0.017031965023115526,-7.068395678545254,8038.779849356857,770.7067910063015,8.548754752903799,0.06144396912529288,-219853.5200391542,73.48727267147781,9.648978386007359,119.85763714344716,4.889610345265909,10.320312561886574,8.823309751810863,275.2133347339251,2.3261976475490143e10,65.51469324519212,33.301619327683696,1.949698999410925,-0.8573194818658936,1.810304243075749,3655.177962391294,38.399633344155426,0.171579814730725,-1.4590859794412996,2.3027108683908524,73.97856275294279,-5.535621729861919,-1.866913744736798,3.044754524984202,-17.93980046389667,-2.0038860468363673,4.113742442499196,-1.0764551874162955,5.379260257999181,6.198849028051704,0.24911917684636267,0.0041227781279819685,1.0984929907170928,1.2409193085974794e7,3.0577143449469125e6,-1872.1778353029936,-1.2742246313020162,4.2377514165487146e-7,-1.0055671841385443e-5,-1.5027883078762476e-5,-2.2580310438527402e-13,0.007401581277503925,9.047195023551577e-8,5.879282799518098,0.0007233553461947276,3.736840005418302e-8,0.000921528235221155,0.0011863468761660406,0.17972037289611195,0.01827349286458608,0.014565539626707086,65.51469324519212,653.1756983752814,3655.177962391294,421.90048476309346,5.631334274389285e-8,5.802132090463249e-11,1.0,10.0,0.0,0.0,-4349.391994090094,-5.908246301191906e-6,5.529484535250344e-7,839407.6903137909,-2.4328484799393923e-5,-6.081649834779815e-7,-0.00017753181119174797,-1.3750280157525372e-6,-2.9256457077237806e-6,-0.06126525755783828,-5.202726412823536e-5,6.301747489537964e-5,-9.169601323795112e-5,0.00016617396267609318,-0.000371240299010629,-5.243968647736428e-5,7.536284145054036e-5,-0.00011301055686528521,0.0002070485123403759,-0.00046563125016112943,9.179199793969264e-5,-0.00014481764518466027,0.00026784367414135594,-0.0006037605273839319,-0.00019009931955971576,0.0003564079584380551,-0.0008041347717756937,0.0004847303093767322,-0.001095188658439453,-0.0015196367181856984
0.017031965023115526,-7.068395678545254,8038.779849356857,770.7067910063015,8.548754752903799,0.06144396912529288,-219853.5200391542,73.48727267147781,9.648978386007359,119.85763714344716,4.889610345265909,10.320312561886574,8.823309751810863,275.2133347339251,2.3261976475490143e10,65.51469324519212,33.301619327683696,1.949698999410925,-0.8573194818658936,1.810304243075749,3655.177962391294,38.399633344155426,0.171579814730725,-1.4590859794412996,2.3027108683908524,73.97856275294279,-5.535621729861919,-1.866913744736798,3.044754524984202,-17.93980046389667,-2.0038860468363673,4.113742442499196,-1.0764551874162955,5.379260257999181,6.198849028051704,0.24911917684636267,0.0041227781279819685,1.0984929907170928,1.2409193085974794e7,3.0577143449469125e6,-1872.1778353029936,-1.2742246313020162,4.2377514165487146e-7,-1.0055671841385443e-5,-1.5027883078762476e-5,-2.2580310438527402e-13,0.007401581277503925,9.047195023551577e-8,5.879282799518098,0.0007233553461947276,3.736840005418302e-8,0.000921528235221155,0.0011863468761660406,0.17972037289611195,0.01827349286458608,0.014565539626707086,65.51469324519212,653.1756983752814,3655.177962391294,421.90048476309346,5.631334274389285e-8,5.802132090463249e-11,1.0,10.0,0.0,0.0,-4349.391994090094,-5.908246301191906e-6,5.529484535250344e-7,839407.6903137909,-2.4328484799393923e-5,-6.081649834779815e-7,-0.00017753181119174797,-1.3750280157525372e-6,-2.9256457077237806e-6,-0.06126525755783828,-5.202726412823536e-5,6.301747489537964e-5,-9.169601323795112e-5,0.00016617396267609318,-0.000371240299010629,-5.243968647736428e-5,7.536284145054036e-5,-0.00011301055686528521,0.0002070485123403759,-0.00046563125016112943,9.179199793969264e-5,-0.00014481764518466027,0.00026784367414135594,-0.0006037605273839319,-0.00019009931955971576,0.0003564079584380551,-0.0008041347717756937,0.0004847303093767322,-0.001095188658439453,-0.0015196367181856984
0.017326436307963253,-7.051254107117947,7696.151330562999,754.0566208212954,8.548754712705666,0.06250630461151538,-205926.16718528623,73.48727224370462,9.648975802776297,119.85760207035744,4.889609907981794,10.320311212368543,8.525946925575708,261.41828685945654,2.1720441699229794e10,63.306696863492405,33.30160863450988,2.0176969755062726,-0.918160915426336,2.0063953663537197,3531.9897217728376,38.39961762230393,0.1775618459345774,-1.5626343515035481,2.552139102728389,73.97852482551853,-5.728689514337779,-1.9994045903243371,3.374560414789238,-18.565486104354633,-2.146095978396008,4.559340258154384,-1.152842212485356,5.961936713117924,6.870296821002617,0.2491191768463637,0.004213812349512243,1.0984929823609115,1.2409195299281051e7,3.057715160081466e6,-1792.1610653616908,-1.2740314375717572,4.643971903921692e-7,-1.0762543859282689e-5,-1.6087793142194412e-5,-2.522088117758682e-13,0.007399853691973162,9.870569548664514e-8,5.878520349144917,0.0007555545463262847,4.0393153410575645e-8,0.0009625483313162347,0.0012391551768570653,0.18589112938141908,0.018909820631499492,0.015073407561781901,63.306696863492405,631.1621923717424,3531.9897217728376,407.68153887375956,6.448594963029822e-8,6.887087846810959e-11,1.0,10.0,0.0,0.0,-4163.408954735047,-6.375731237270351e-6,5.899743306521352e-7,786155.1537359293,-2.559437721832772e-5,-6.738750540040293e-7,-0.0001867116232019868,-1.5224198818588076e-6,-3.2392113391108707e-6,-0.06126420801057994,-5.5643378511336765e-5,6.972579656691708e-5,-0.00010494175551430896,0.00019669101529924327,-0.0004544520347316568,-5.6075610278399275e-5,8.338571176772774e-5,-0.00012933905319941573,0.0002450815549517251,-0.0005700268575757391,0.00010156080920945778,-0.00016574808912920942,0.00031706268128264744,-0.0007391754615167665,-0.0002175816669660365,0.0004219299963007932,-0.0009845712646170102,0.0005738832879982639,-0.001341053854573213,-0.0018609619884473
0.017625024526524872,-7.034167812262885,7369.170947635031,737.8205006044478,8.54875467053019,0.06358349306990092,-192923.00918537192,73.4872717950724,9.648973046185901,119.85756470689924,4.8896094410720945,10.32030977258709,8.239516763820893,248.35589462631594,2.028554678625266e10,61.179877573315544,33.30159727061487,2.087835371293853,-0.9831022911422268,2.2229886109511945,3413.3304921822255,38.39960089820341,0.18373188927022047,-1.6731608232994886,2.8276460562718317,73.97848441286017,-5.927835622120523,-2.1408239249376457,3.738848825643854,-19.210869168420583,-2.2978890873829245,5.051527077564518,-1.2343757041277645,6.605533987516992,7.61194551510633,0.24911917684636484,0.004306539461082275,1.0984929732340902,1.240919766024774e7,3.0577160297904424e6,-1715.8169149260234,-1.2738467777566318,5.088213734863528e-7,-1.1516333645968685e-5,-1.7218426548724784e-5,-2.816038026588691e-13,0.007398190449044727,1.0765820588800809e-7,5.87778925902534,0.0007890749977856973,4.36517179761474e-8,0.001005251572658997,0.0012941303550212,0.19224938626391894,0.019566110696495876,0.015597254549353373,61.179877573315544,609.9580155198022,3413.3304921822255,393.9853557207057,7.380828964136073e-8,8.161884314858305e-11,1.0,10.0,0.0,0.0,-3985.9694683223333,-6.881974086046833e-6,6.290353261674019e-7,736444.3785969927,-2.693235941462977e-5,-7.464314263468384e-7,-0.00019640892155469293,-1.684997123483039e-6,-3.585078480343185e-6,-0.061263248656929725,-5.949512588023527e-5,7.71186030428632e-5,-0.00012003957990518588,0.00023266340379129346,-0.0005558867625058128,-5.994748713526087e-5,9.22272474879142e-5,-0.00014795137583683397,0.0002899156644768134,-0.0006972917058952465,0.00011232599268431765,-0.00018960716688985686,0.00037508715732367695,-0.0009042682587423756,-0.00024891074596762635,0.0004991805532156965,-0.0012045740828629482,0.0006790037491926002,-0.0016408647061694646,-0.002277224103672981
0.017927844618137356,-7.017132483068738,7057.005353875393,721.9830673305113,8.54875462626995,0.06467594920552326,-180777.17965728822,73.48727132433504,9.648970104538304,119.85752490028813,4.889608942506778,10.320308236473641,7.963521050642004,235.98227289878142,1.8949306503108105e10,59.1305359985202,33.301585195308405,2.160191397406774,-1.0524219186758288,2.4622091984584227,3298.99387861178,38.3995831093712,0.19009668887050118,-1.7911391221727524,3.1319350115745577,73.97844135312045,-6.1332794493585,-2.2917778778002744,4.1411941671076455,-19.87666051373081,-2.4599159006342846,5.595132248121213,-1.3214048295617977,7.31636698257624,8.431071691748924,0.2491191768463661,0.004401007786508421,1.0984929632648355,1.2409200178751953e7,3.0577169577434594e6,-1642.948348594738,-1.2736702021658433,5.574057957243045e-7,-1.2320155608811964e-5,-1.8424514744205056e-5,-3.143233363103689e-13,0.007396587492413581,1.1739194299305616e-7,5.877087773327709,0.0008239746603157012,4.716216953122523e-8,0.001049711787817483,0.0013513674613583727,0.19880151834149537,0.020243079320217575,0.016137656721065333,59.1305359985202,589.5262854436935,3298.99387861178,380.78811221980084,8.443949933836731e-8,9.658269215000929e-11,1.0,10.0,0.0,0.0,-3816.614594641538,-7.430433017206864e-6,6.702015318868364e-7,690018.3081874803,-2.8347563337477237e-5,-8.265404848721129e-7,-0.00020666016954976553,-1.8643027320137213e-6,-3.966528876213456e-6,-0.06126237649259737,-6.359771412478458e-5,8.526453673657622e-5,-0.0001372438253464771,0.00027504960800008537,-0.0006794707703573627,-6.407044605656544e-5,0.00010196955369351374,-0.0001691612773986318,0.00034274622841892397,-0.0008523549956378417,0.00012418741155676943,-0.0002167974172651485,0.0004434656939573602,-0.0011054391355780535,-0.0002846155231060792,0.0005902236802832553,-0.001472681532273565,0.0008029037031870914,-0.002006270885182588,-0.0027846178412257745
0.018235011252235322,-7.000144111207656,6758.877816425487,706.5299178802255,8.54875457981065,0.0657840867525087,-169427.34074293028,73.48727083015805,9.648966965339765,119.85748248737791,4.889608410114425,10.320306597548477,7.697493233231263,224.25671921289953,1.770441152578014e10,57.155207868065794,33.30157236557938,2.2348447712733774,-1.1264172044351426,2.7264031628896706,3188.786602984942,38.39956418957764,0.19666320245490024,-1.9170754889379904,3.4679901245748743,73.9783954740137,-6.345247534774302,-2.4529141779164947,4.585542233454716,-20.563594124176834,-2.6328715837764984,6.195486890915889,-1.4143026834566925,8.101406711326762,9.335707904469267,0.24911917684636753,0.004497266174633169,1.0984929523745595,1.2409202865334082e7,3.0577179478584835e6,-1573.3718241325205,-1.2735012914592208,6.105426747329546e-7,-1.3177330891889295e-5,-1.9711106928711987e-5,-3.507403163289717e-13,0.007395040999018909,1.2797483031918745e-7,5.876414249187792,0.0008603139965967085,5.094399389903298e-8,0.00109600599283493,0.0014109656507448165,0.20555407852496102,0.020941465744927945,0.016695208910768825,57.155207868065794,569.8324637480828,3188.786602984942,368.06749931013564,9.656055781366233e-8,1.1413138929682617e-10,1.0,10.0,0.0,0.0,-3654.91686517566,-8.024889829826196e-6,7.135389448154668e-7,646641.2190260456,-2.984554812701444e-5,-9.149815622962877e-7,-0.00021750484109569625,-2.0620357871710264e-6,-4.387176211417768e-6,-0.06126158880421993,-6.796731723204525e-5,9.423906118052299e-5,-0.00015684338973497518,0.0003249745972558817,-0.0008299665518284102,-6.846056672563392e-5,0.0001127028952315844,-0.00019332516412012276,0.000404976375640097,-0.0010411962014303905,0.00013725484447726582,-0.0002477761380557884,0.0005240161998065413,-0.001350452912132422,-0.00032529696314657637,0.0006974826885189022,-0.0017992538212757638,0.0009488850280877403,-0.00245141001153881,-0.0034027996801602825
0.018546638813060155,-6.983198975962121,6474.063371716906,691.4475337694438,8.548754531030585,0.06690831841891003,-158817.14928744826,73.48727031111144,9.648963615248125,119.85743729397296,4.889607841572544,10.320304848893738,7.440995818344453,213.14143135293122,1.6544162263664288e10,55.250644684195954,33.3015587359886,2.311877772916481,-1.2054059286874157,3.018160244949116,3082.5274255994213,38.399544068650485,0.20343860528272864,-2.0515108536282898,3.839105546115825,73.9783465921856,-6.56397372158783,-2.6249249377189883,5.076248709734073,-21.272427631836262,-2.81749892681652,6.858475925829792,-1.5134678826053072,8.968348323075414,10.33472104489902,0.24911917684636908,0.004595363994904127,1.0984929404772354,1.240920573124068e7,3.057719004318083e6,-1506.9161295464428,-1.2733396540395152,6.686615836850763e-7,-1.4091400480393818e-5,-2.108359058716794e-5,-3.9126951390175997e-13,0.007393547356446157,1.3948072795185933e-7,5.875767146763005,0.0008981560643542216,5.5018195585275205e-8,0.0011442145084364246,0.0014730283332041413,0.21251379948794535,0.021662032685935455,0.017270525073039493,55.250644684195954,550.8441632818826,3082.5274255994213,355.80259746162363,1.1037726022263597e-7,1.3469353917661463e-10,1.0,10.0,0.0,0.0,-3500.4775673488443,-8.669480749283005e-6,7.591080455377944e-7,606096.653039782,-3.143233912940837e-5,-1.012614442487361e-6,-0.00022898569414901427,-2.2800670607773864e-6,-4.8509992900867755e-6,-0.061260883149236056,-7.262113191401837e-5,0.00010412512608497666,-0.00017916637352161828,0.0003837584680527755,-0.0010131492205863535,-7.313493405298237e-5,0.0001245264923952252,-0.000220847830885312,0.0004782527312445924,-0.0012710667689295632,0.00015164895110797032,-0.00028306275485881174,0.000618872294648895,-0.0016487272878031646,-0.0003716377247316371,0.0008238021011252278,-0.002196858307197594,0.0011208240347086692,-0.0029934342823107057,-0.004155621332403863
0.01886284144451,-6.966293626842709,6201.884410134919,676.7232094444784,8.54875447980005,0.06804905604852794,-148894.78032504767,73.48726976566174,9.648960040016279,119.85738913408758,4.889607234397123,10.320302983124396,7.193617965458396,202.60125206494186,1.546240988613812e10,53.41379585109038,33.301544258556724,2.39137531700818,-1.2897276203611938,3.3403391963597033,2980.0461480524636,38.39952267226825,0.21043029540741806,-2.1950231778861746,4.2489176090749785,73.97829451253942,-6.789699366070768,-2.8085496498996494,5.618121731381927,-22.003942989652124,-3.0145915581620533,7.590595573334496,-1.6193262817147507,9.925686288488667,11.437898955212757,0.24911917684637083,0.004695351151999043,1.0984929274786897,1.2409208788470507e7,3.0577201315869014e6,-1443.421324412467,-1.2731849236740853,7.322330088954075e-7,-1.506613925489035e-5,-2.254771353742592e-5,-4.3637227011347914e-13,0.007392103142149318,1.5198994998622304e-7,5.875145020143721,0.0009375666190361703,5.94074153932052e-8,0.001194421090685885,0.0015376633422034013,0.21968759658304962,0.02240556697373766,0.01786423882376295,53.41379585109038,532.5309699628135,2980.0461480524636,343.97376158768503,1.261235939559084e-7,1.5876680808316213e-10,1.0,10.0,0.0,0.0,-3352.924272714131,-9.368730272813184e-6,8.069621498982822e-7,568185.5727010705,-3.3114470998135996e-5,-1.120387645266612e-6,-0.00024114907278784237,-2.5204561873486907e-6,-5.362378546696806e-6,-0.061260257337927504,-7.757743798969714e-5,0.0001150138969626133,-0.00020458534156565786,0.0004529499643973292,-0.0012360198316711517,-7.811169624687378e-5,0.0001375493938640322,-0.00025218896049432907,0.000564507272169296,-0.0015507582220397114,0.0001675023312409335,-0.0003232471728552668,0.0007305376284999619,-0.002011681522870763,-0.00042441315062182155,0.0009725202017583786,-0.0026807355603201966,0.0013232705140251216,-0.0036531477166627754,-0.0050720175473938246
0.01918373306583761,-6.949424868764081,5941.706728358063,662.3449882090083,8.548754425980684,0.0692067106775425,-139612.5040684182,73.48726919216335,9.64895622443234,119.85733780916091,4.889606585931528,10.320300992357534,6.9549733325542125,192.60344117091378,1.4453504014099007e10,51.64179267931979,33.301528882651255,2.473425019919905,-1.3797450145616872,3.6960956655423307,2881.1827208205686,38.399499921747626,0.21764589834468112,-2.3482299385772474,4.701440298985109,73.97823902752975,-7.022673532430692,-3.004578364890965,6.216468785492266,-22.758947099389545,-3.2249973520846007,8.399016722261344,-1.7323327912509907,10.982797253921065,12.656045872353804,0.24911917684637278,0.004797278091650946,1.0984929132758288,1.2409212049823157e7,3.057721334430138e6,-1382.7377938670145,-1.2730367573691566,8.017722361334945e-7,-1.610557080339422e-5,-2.4109607216893892e-5,-4.865617202328291e-13,0.007390705104723054,1.655898254327944e-7,5.874546509219409,0.00097861421693677,6.413605660595789e-8,0.0012467130621950208,0.001604983103670139,0.2270825700841354,0.023172880147680718,0.018477003943937458,51.64179267931979,514.8642833035665,2881.1827208205686,332.56251803766463,1.4406556741260913e-7,1.869287986592052e-10,1.0,10.0,0.0,0.0,-3211.9086284084933,-1.0127588178258451e-5,8.57145489992266e-7,532724.7239868671,-3.489903484121542e-5,-1.2393475469385591e-6,-0.00025404523752793834,-2.785470494772493e-6,-5.926136086577519e-6,-0.06125970941764865,-8.285566143189125e-5,0.00012700555260797373,-0.00023352327783180912,0.0005343656865110585,-0.001507063202911228,-8.34101252809907e-5,0.0001518914308421422,-0.00028787047948882524,0.0006660062911773663,-0.0018909262371560641,0.00018496068220120603,-0.0003689992305581191,0.0008619494365265823,-0.0024531579795856575,-0.0004845037094405542,0.0011475539346677123,-0.0032693629314080623,0.001561563671447718,-0.004455776889949041,-0.006187080142411975
0.019509427455408027,-6.932589744543504,5692.935918386174,648.3016007243132,8.548754369424753,0.07038169283665398,-130926.30693515622,73.48726858884906,9.648952152255111,119.8572831072093,4.889605893334498,10.320298868179242,6.724698075918615,183.1174688679551,1.3512245935455946e10,49.93193353391596,33.30151255486821,2.558117286392907,-1.4758456250275471,4.088913034163062,2785.7864146434945,38.39947573381842,0.2250932733008833,-2.5117908075548416,5.201104478176793,73.9781799164058,-7.263153244018034,-3.2138551192717677,6.8771485752600565,-23.538272621643593,-3.449622104974729,9.291655003263015,-1.852973337489106,12.150031662766695,14.001087967805091,0.24911917684637494,0.004901195828454121,1.0984928977557902,1.240921552895142e7,3.057722617933462e6,-1324.7253842188113,-1.27289483342361,8.778436165418638e-7,-1.7213983343723044e-5,-2.577581174719378e-5,-5.42408612905844e-13,0.007389350146565198,1.803753103427643e-7,5.873970332212079,0.001021370331149888,6.923042179255943e-8,0.0013011814596575332,0.0016751048260377807,0.23470600896757102,0.023964809231713395,0.019109495030894548,49.93193353391596,497.8171683397197,2785.7864146434945,321.55146895387145,1.645055565385295e-7,2.198496058569021e-10,1.0,10.0,0.0,0.0,-3077.1043395322495,-1.0951470218913192e-5,9.096910035065047e-7,499545.17047931923,-3.67937303550047e-5,-1.3706484561095638e-6,-0.00026772873057673584,-3.077605731520808e-6,-6.547579758807094e-6,-0.061259237658845694,-8.847644175071439e-5,0.00014021016008209449,-0.0002664603309530633,0.0006301359644795383,-0.0018365595037060033,-8.905068140932599e-5,0.00016768426394102125,-0.0003284848918281678,0.0007854076907594658,-0.002304482349040395,0.00020418406850729505,-0.0004210794117342441,0.00101655291901709,-0.0029899317260515456,-0.000552909094877399,0.0013534982854255667,-0.0039851359971113925,0.0018419678628280995,-0.00543190309389591,-0.007543357294126915
0.019840038295544943,-6.915785520462265,5455.0141464544395,634.5824106919026,8.548754309974349,0.0715744127128183,-122795.55454188409,73.48726795381957,9.648947806145804,119.8572248019282,4.889605153567392,10.32029660160958,6.502449069830341,174.11483129263345,1.2633847025902271e10,48.281670615138694,33.301495218913686,2.6455453894075562,-1.5784434106997234,4.522636400532234,2693.7150829993893,38.399450020392834,0.2327805186158509,-2.6864104922155785,5.75280111273981,73.97811694441891,-7.511403715916469,-3.4372815698453656,7.606628177249998,-24.3427787249776,-3.689433431726449,10.277248013359372,-1.9817669382590604,13.438814725918943,15.486189652157286,0.24911917684637733,0.005007155961959168,1.0984928807950138,1.2409219240416534e7,3.0577239875240633e6,-1269.2526321773553,-1.272758849693763,9.610652259957801e-7,-1.8395946493036442e-5,-2.755330239289006e-5,-6.045477757114486e-13,0.007388035308239267,1.9644965137578015e-7,5.873415279008291,0.0010659094675186558,7.47188595759004e-8,0.0013579211813576314,0.0017481506902708214,0.2425653938299554,0.024782217444890706,0.01976240809962495,48.281670615138694,481.36422383550837,2693.7150829993893,310.92420714280337,1.8778723246624884e-7,2.583062997124599e-10,1.0,10.0,0.0,0.0,-2948.2053701619243,-1.1846302615524119e-5,9.646177754546719e-7,468490.99027318717,-3.8806922858462616e-5,-1.5155637057319276e-6,-0.0002822587752837084,-3.3996087916774208e-6,-7.232551476722748e-6,-0.06125884054291311,-9.446170224246168e-5,0.00015474863057993372,-0.00030394144442016794,0.0007427584891875317,-0.0022369606238450118,-9.505508021903015e-5,0.00018507252685269238,-0.0003747047065332632,0.0009258279736627164,-0.0028070671529398534,0.00022534830861691775,-0.00048035096520367165,0.001198388225417329,-0.0036423262793147154,-0.0006307641798951925,0.0015957425264815214,-0.004855192117054344,0.0021718313988287998,-0.006618589165328379,-0.009192424559607906
0.019840038295544943,-6.915785520462265,5455.0141464544395,634.5824106919026,8.548754309974349,0.0715744127128183,-122795.55454188409,73.48726795381957,9.648947806145804,119.8572248019282,4.889605153567392,10.32029660160958,6.502449069830341,174.11483129263345,1.2633847025902271e10,48.281670615138694,33.301495218913686,2.6455453894075562,-1.5784434106997234,4.522636400532234,2693.7150829993893,38.399450020392834,0.2327805186158509,-2.6864104922155785,5.75280111273981,73.97811694441891,-7.511403715916469,-3.4372815698453656,7.606628177249998,-24.3427787249776,-3.689433431726449,10.277248013359372,-1.9817669382590604,13.438814725918943,15.486189652157286,0.24911917684637733,0.005007155961959168,1.0984928807950138,1.2409219240416534e7,3.0577239875240633e6,-1269.2526321773553,-1.272758849693763,9.610652259957801e-7,-1.8395946493036442e-5,-2.755330239289006e-5,-6.045477757114486e-13,0.007388035308239267,1.9644965137578015e-7,5.873415279008291,0.0010659094675186558,7.47188595759004e-8,0.0013579211813576314,0.0017481506902708214,0.2425653938299554,0.024782217444890706,0.01976240809962495,48.281670615138694,481.36422383550837,2693.7150829993893,310.92420714280337,1.8778723246624884e-7,2.583062997124599e-10,1.0,10.0,0.0,0.0,-2948.2053701619243,-1.1846302615524119e-5,9.646177754546719e-7,468490.99027318717,-3.8806922858462616e-5,-1.5155637057319276e-6,-0.0002822587752837084,-3.3996087916774208e-6,-7.232551476722748e-6,-0.06125884054291311,-9.446170224246168e-5,0.00015474863057993372,-0.00030394144442016794,0.0007427584891875317,-0.0022369606238450118,-9.505508021903015e-5,0.00018507252685269238,-0.0003747047065332632,0.0009258279736627164,-0.0028070671529398534,0.00022534830861691775,-0.00048035096520367165,0.001198388225417329,-0.0036423262793147154,-0.0006307641798951925,0.0015957425264815214,-0.004855192117054344,0.0021718313988287998,-0.006618589165328379,-0.009192424559607906
0.020175679200292403,-6.899009673504781,5227.417255882,621.1773659080799,8.548754247460524,0.07278528024931277,-115182.69065392364,73.48726728503219,9.648943167595565,119.85716265173785,4.8896043633805935,10.320294183065446,6.287902303183591,165.5688848859509,1.181389163725431e10,46.68859805303989,33.301476815484996,2.735805548025154,-1.6879805464196904,5.0015100415980225,2604.8344978790246,38.3994226883284,0.2407159768155565,-2.8728417540002695,6.361928924286848,73.97804986199054,-7.767698582562427,-3.6758208553293286,8.412046049482647,-25.173351818345047,-3.945464905692017,11.365440445466634,-2.119267906543152,14.861757726768484,17.12588177820228,0.24911917684638,0.005115210687700452,1.0984928622582282,1.2409223199746707e7,3.057725448992973e6,-1216.1960719509375,-1.272628522032927,1.0521139561954216e-6,-1.965632897704989e-5,-2.944951756490817e-5,-6.736853002254243e-13,0.0073867577542248855,2.1392510568514593e-7,5.872880205150584,0.0011123092828951365,8.063192230327342e-8,0.0014170311375982384,0.0018242480436630156,0.2506683993623325,0.025625994891136723,0.020436461169898258,46.68859805303989,465.481463588046,2604.8344978790246,300.66523940691525,2.1430114705342286e-7,3.0319962385897634e-10,1.0,10.0,0.0,0.0,-2824.9243262551577,-1.2818570727940829e-5,1.0219280895513774e-6,439418.11235586094,-4.094770580410998e-5,-1.6754978671322825e-6,-0.00029769971382979953,-3.754502634439004e-6,-7.98748020416037e-6,-0.06125851675163006,-0.0001008347234345489,0.00017075376372465128,-0.00034658498537648184,0.0008751609934540675,-0.002723344637181641,-0.0001014463625197234,0.00020421507584268093,-0.00042729310043300884,0.0010909205479246956,-0.003417621768655137,0.0002486464896395105,-0.0005477936144405593,0.0014121921487518575,-0.004434957351741799,-0.0007193570659655035,0.0018806061510360634,-0.005912405422740193,0.0025597722869567865,-0.008060741215615393,-0.011196783883844187
0.020516463868755618,-6.882259873167439,5009.652067083389,608.0769487008952,8.548754181702305,0.07401470569880554,-108052.96478139951,73.48726658028822,9.648938216846515,119.85709639874175,4.8896035192986815,10.320291602320088,6.0807513479270785,157.45469402457488,1.1048303591975069e10,45.150440535268295,33.30145728214386,2.8289970420253376,-1.804929352885478,5.530218926587386,2519.0177153104096,38.3993936391727,0.24890824265981523,-3.071888698791871,7.034447195451674,73.977978403809,-8.032320230737351,-3.9305018058567596,9.30128185419732,-26.030906624305395,-4.218820571095665,12.566878425172991,-2.2660682506349996,16.43278136313954,18.936203702076625,0.24911917684638296,0.005225412849211309,1.0984928419973319,1.2409227423500782e7,3.057727008519368e6,-1165.4395903550212,-1.272503582834244,1.151731117987436e-6,-2.100031788704319e-5,-3.1472389296785203e-5,-7.506065582415422e-13,0.007385514759373291,2.329237297714347e-7,5.872364026199698,0.0011606507259408943,8.700253807747938e-8,0.0014786144298188663,0.0019035296305861115,0.2590228998579922,0.026497059591853233,0.02113239512968409,45.150440535268295,450.14620304793283,2519.0177153104096,290.7599133103518,2.444910751367718e-7,3.5557326217277143e-10,1.0,10.0,0.0,0.0,-2706.9909509424924,-1.387537273190228e-5,1.0816040633507173e-6,412193.2642364345,-4.3225970255586493e-5,-1.8520002716307946e-6,-0.0003141214937678426,-4.145613766136746e-6,-8.819440390084309e-6,-0.061258265157915874,-0.00010762022264343086,0.00018837139536513048,-0.0003950925196468854,0.001030774551219229,-0.003313964619413475,-0.00010824896995639263,0.00022528636310157907,-0.00048711599875159346,0.001284967308423401,-0.004159078042695812,0.0002742906318456914,-0.0006245190924237346,0.0016635170849581033,-0.0053976313090197065,-0.0008201495378545633,0.002215497919824061,-0.00719658906342413,0.0030158956046853766,-0.009812754432145158,-0.013632159369377832
0.02086250605537736,-6.865533973296456,4801.254057549829,595.272137825802,8.548754112505655,0.07526309951594988,-101374.19187039952,73.48726583721941,9.64893293281018,119.85702576764967,4.889602617605001,10.320288848461345,5.880706084331152,149.74889810416428,1.033331659113959e10,43.66504384188755,33.301436553198876,2.9252222808875548,-1.9297942946973576,6.113934253546097,2436.144547279211,38.39936276891479,0.2573661669041888,-3.284410184187678,7.77693369256413,73.9779022879137,-8.305560003929669,-4.202423301923381,10.283033046990438,-26.91638683461179,-4.510679614847297,13.893312989503155,-2.422800155840996,18.16725104026751,20.9348591008175,0.24911917684638626,0.005337815931813249,1.0984928198501807,1.2409231929333732e7,3.057728672695634e6,-1116.873872282688,-1.2723837797824298,1.2607285194093963e-6,-2.2433438406746317e-5,-3.363037458666541e-5,-8.361850777356613e-13,0.007384303697118096,2.535782270213859e-7,5.871865712905488,0.0012110181584015247,9.386619275886732e-8,0.0015427785048100129,0.0019861337911958425,0.26763697031845446,0.027396358089449156,0.0218509742586271,43.66504384188755,435.3369649526164,2436.144547279211,281.19435622537543,2.788611883748741e-7,4.1663601510853256e-10,1.0,10.0,0.0,0.0,-2594.150830506191,-1.5024477863127619e-5,1.1436037580752263e-6,386693.04373097915,-4.565248000929748e-5,-2.046779823561131e-6,-0.0003316001937253855,-4.5766021986955785e-6,-9.736215668221728e-6,-0.06125808481809669,-0.00011484443402064291,0.00020776164325930522,-0.00045025984005559426,0.001213619134581828,-0.004030910691733093,-0.00011548882066269287,0.0002484779272445447,-0.0005551557063620376,0.0015129855482648308,-0.005059191262235726,0.00030251349466293986,-0.0007117886733695228,0.001958869933002313,-0.006566429363661541,-0.0009348001508734625,0.002609101611843262,-0.008755946345604886,0.0035520474304892914,-0.011940500133746302,-0.01659026983699178
0.021213919794237278,-6.848829992253941,4601.785106709372,582.7543643313855,8.548754039662256,0.07653087316634614,-95116.53128042031,73.48726505327267,9.648927292976758,119.85695046457741,4.889601654324508,10.320285909845174,5.687491396641295,142.42958566920007,9.665447101357754e9,42.23036516029431,33.30141455957325,3.0245869458842054,-2.063114202030755,6.758364108439646,2356.1010213804007,38.399329967706954,0.2660988661813591,-3.5113236085390476,8.596649104285616,73.97782121467438,-8.587718615445011,-4.492759121696117,11.366900081912485,-27.830766441407942,-4.822301561352,15.357715206628033,-2.5901387422920874,20.082127381819653,23.141389307756707,0.24911917684638993,0.005452474139248929,1.098492795639244,1.2409236736069543e7,3.05773044855525e6,-1070.395862859923,-1.2722688746347828,1.3799951910476259e-6,-2.3961575766198095e-5,-3.5932490265059636e-5,-9.313924746799513e-13,0.007383122027684723,2.760328836057011e-7,5.871384286451393,0.0012634995184467642,1.0126113094609774e-7,0.0016096353624839327,0.002072204729105379,0.2765188938137343,0.0283248667335046,0.02259298729965205,42.23036516029431,421.0333827674104,2356.1010213804007,271.9554129627267,3.1798420912855066e-7,4.877873867945909e-10,1.0,10.0,0.0,0.0,-2486.1641397599765,-1.627439102798013e-5,1.2078567749792688e-6,362803.06576641614,-4.8238955909514326e-5,-2.261721464415423e-6,-0.00035021861369916463,-5.051494625088459e-6,-1.074636939671101e-5,-0.06125797496519887,-0.00012253519777441938,0.00022910028205334247,-0.0005129894709690463,0.0014284036629148046,-0.004900909211608862,-0.00012319339361927813,0.00027400003853475285,-0.0006325263655835595,0.0017808529964786935,-0.006151545516124124,0.0003335705697256955,-0.0008110330566714983,0.0023058745778451782,-0.00798501683039806,-0.0010651904190645198,0.0030715933632320144,-0.010648823546930992,0.004182112028951459,-0.014523726569156905,-0.020182179632971232
0.02157081933115227,-6.832146108102072,4410.831625762998,570.5154818652532,8.548753962948243,0.07781843888129435,-89252.2934226262,73.48726422569388,9.648921273322888,119.85687017582538,4.889600625206184,10.320282774048467,5.500846154695459,135.47618695749924,9.0414705697648e9,40.844465523494414,33.30139122869013,3.127200055373533,-2.2054645350392983,7.469808867359394,2278.778958936043,38.39929511960417,0.27511572578362625,-3.753608774068036,9.501607513552667,73.97773486577904,-8.879106344732227,-4.802762882974024,12.563479594391149,-28.775050364906228,-5.155031567537297,16.97440207434681,-2.768804871010238,22.196130830739563,25.577362861805156,0.249119176846394,0.0055694423763280425,1.0984927691701536,1.2409241863774864e7,3.0577323436010606e6,-1025.9083206937835,-1.2721586422160356,1.5105046484509774e-6,-2.5590997310561216e-5,-3.838834822631768e-5,-1.0373094262259435e-12,0.007381967288158385,3.0044456816972837e-7,5.870918814540649,0.001318186448346196,1.092285666651622e-7,0.001679301718176195,0.0021618927205440596,0.28567716162363327,0.02928359224674656,0.02335924795839559,40.844465523494414,407.2161252961928,2278.778958936043,263.03059707587363,3.6251061994721006e-7,5.706469957253357e-10,1.0,10.0,0.0,0.0,-2382.8045996365013,-1.7634422576994455e-5,1.2742591706473137e-6,340417.2159896191,-5.099816640659537e-5,-2.498904153061809e-6,-0.0003700669085040222,-5.574720448007298e-6,-1.1859321263638345e-5,-0.061257935003544886,-0.00013072204770288765,0.0002525802289574913,-0.000584304752100456,0.0016806426597699568,-0.005956285991541068,-0.00013139181077673515,0.0003020834765948693,-0.000720491368698398,0.002095453633044801,-0.007476765582084724,0.0003677422337323499,-0.0009238747692021519,0.002713461414460551,-0.009706221685114102,-0.0012134543245820332,0.0036148952404826207,-0.01294582382935722,0.004922358671755131,-0.017658955142891404,-0.02454234210895956
0.02193331931405661,-6.815480642049921,4228.002714454674,558.5477305532817,8.548753882122742,0.0791262103442536,-83755.76071591474,73.48726335150964,9.64891484820923,119.85678456651988,4.889599525703507,10.320279427816663,5.320522147989513,128.8693711164675,8.458399493962256e9,39.505501895283246,33.30136648434369,3.23317410591775,-2.3574598973492225,8.255222794984123,2204.0755334130677,38.399258102272974,0.284426408716604,-4.012312175519549,10.500654751256198,73.97764290310788,-9.180043450487904,-5.133773529471701,13.884468006124449,-29.750275782453834,-5.510306300504674,18.759176499601868,-2.9595682563390113,24.529924657012014,28.26658624059586,0.24911917684639856,0.005688776316223287,1.0984927402300952,1.2409247333840804e7,3.057734365836672e6,-983.3193785998022,-1.272052869422091,1.653322920104924e-6,-2.7328377015904315e-5,-4.1008194553897235e-5,-1.1551379438831572e-12,0.007380837082361511,3.269838347850292e-7,5.8704684074772535,0.001375174466457299,1.1781291575466256e-7,0.0017518992213580637,0.002255354396163096,0.29512047982835005,0.030273572998855997,0.024150595971433653,39.505501895283246,393.86681777181576,2204.0755334130677,254.40803989144354,4.1317912407413317e-7,6.670884768066775e-10,1.0,10.0,0.0,0.0,-2283.8584526393793,-1.9114765616326122e-5,1.342667709274424e-6,319436.9600723133,-5.394402900739319e-5,-2.760620837478971e-6,-0.0003912432976767093,-6.151151640442651e-6,-1.3085432039954022e-5,-0.06125796450424968,-0.00013943630857223238,0.00027841318164403855,-0.0006653657937609344,0.00197679256396328,-0.0072361281489057615,-0.0001401149284471075,0.00033298149028288405,-0.0008204830868376424,0.0024648480956906416,-0.009083978949767028,0.000405336121349866,-0.0010521535518939775,0.0031920888835080415,-0.01179393937172829,-0.0013820117626742363,0.004252971718058293,-0.01573235873221246,0.005791847245025263,-0.021462977188208315,-0.029833483016263904
0.022301534820056198,-6.7988320504269675,4052.9285765512345,546.8437096509962,8.548753796926299,0.08045460278799756,-78603.0286924757,73.4872624275076,9.64890799027396,119.85669327919781,4.88959835095401,10.320275857009303,5.146283203313852,122.59095623173931,7.913463932912698e9,38.211720618489885,33.30134024658237,3.342625171658848,-2.5197566550980697,9.122281708264778,2131.892904888918,38.39921878670818,0.29404086063917967,-4.288551470298175,11.603554465006487,73.97754496758436,-9.490860466887787,-5.487221049136638,15.342775331668559,-30.75751307758848,-5.889660062346549,20.729481061414827,-3.1632507034848176,27.106315981977108,31.23533532198755,0.2491191768464036,0.005810532415340186,1.0984927085860627,1.2409253169067636e7,3.057736523799048e6,-942.542165673459,-1.2719513543666352,1.8096172684876377e-6,-2.9180820764664365e-5,-4.380295001898635e-5,-1.2862149789018754e-12,0.007379729071912624,3.558361112500968e-7,5.870032214803519,0.0014345631221080552,1.270620427592295e-7,0.001827554652513951,0.0023527529947581943,0.3048577717940304,0.03129587988835323,0.024967897864970695,38.211720618489885,380.96797653614277,2131.892904888918,246.07644831744435,4.7082847389442365e-7,7.792784529835528e-10,1.0,10.0,0.0,0.0,-2189.1235812515943,-2.0726580056833083e-5,1.412893286542561e-6,299770.7308381954,-5.709172053560764e-5,-3.049400363567721e-6,-0.00041385483662803027,-6.786146234084959e-6,-1.4436096045287748e-5,-0.06125806320174358,-0.00014871119459177885,0.00030683139634052976,-0.0007574874659256488,0.0023244106721925038,-0.008787683878493317,-0.00014939542913744875,0.00036697192535871474,-0.0009341251170061806,0.002898472410228424,-0.011032577520320695,0.0004466897004307799,-0.0011979549918117532,0.0037540018887924596,-0.014325428588329192,-0.0015736062681384023,0.005002175606824737,-0.019111724251866552,0.006812901639451732,-0.02607707097536604,-0.036252491607259935
0.022675581514034322,-6.782198911261375,3885.259014414276,535.3963484186916,8.548753707079104,0.08180403356626513,-73771.86027922314,73.48726145021449,9.64890067031681,119.85659593226355,4.889597095756992,10.32027204654077,4.9779043188037,116.62382522432982,7.404093681471857e9,36.96145098508962,33.30131243158628,3.455673046341164,-2.6930557885394424,10.079457939454665,2062.137861316371,38.39917703692952,0.3039693180473376,-4.583520346597896,12.821083472816747,73.97744067793036,-9.811898622799559,-5.864632701493146,16.952651262520792,-31.79786718620421,-6.2947314591083465,22.90456836183562,-3.380729629342842,29.95047848505958,34.51261179128266,0.24911917684640925,0.005934767972245047,1.0984926739829346,1.2409259393756876e7,3.0577388265939653e6,-903.4944487267392,-1.2718539055676819,1.980665778590579e-6,-3.115589379128042e-5,-4.678425410064372e-5,-1.4320276004187638e-12,0.007378640967409783,3.8720300092678746e-7,5.869609422064719,0.0014964561784909592,1.3702753020810503e-7,0.0019064001556539317,0.002454258662898558,0.31489818408001674,0.032351617622086576,0.025812048035086035,36.96145098508962,368.50294493513906,2062.137861316371,238.02506343630927,5.364108840675237e-7,9.097213934710239e-10,1.0,10.0,0.0,0.0,-2098.4086717152563,-2.248208518666884e-5,1.4846934790720271e-6,281333.36646989314,-6.045779945375259e-5,-3.3680317204933853e-6,-0.0004380182722117299,-7.485596222419933e-6,-1.592384300004388e-5,-0.06125823099119685,-0.00015858191580594687,0.0003380896382296876,-0.0008621597390307562,0.002732340645542516,-0.010668049271416017,-0.00015926792058909643,0.00040435955836056825,-0.0010632574411355014,0.003407369971362208,-0.013394340923767099,0.0004921730960134071,-0.0013636429077823731,0.0044135335228870426,-0.017394078994446567,-0.0017913476939102261,0.005881652066240799,-0.023208810315874233,0.00801166277955926,-0.031672088651965295,-0.04403752933270359
0.02305557566414005,-6.765579918022406,3724.6621249975274,524.1988840086796,8.548753612279077,0.08317492220898358,-69241.55570679661,73.48726041587251,9.64889285717813,119.85649211837637,4.889595754550108,10.320267980318546,4.815170941953745,110.95185170143016,6.927902338277067e9,35.75309987529029,33.301282951558775,3.572441347580041,-2.8781058718812407,11.136102719475954,1994.7215194284124,38.39913270968717,0.314222312572784,-4.898493612309953,14.165136555639611,73.97732962939249,-10.143510155905869,-6.267639527232409,18.729823732346727,-32.87247860055058,-6.727270370119395,25.30568824004774,-3.6129417342027357,33.09019715093073,38.130424898455736,0.2491191768464155,0.0060615411401749465,1.098492636141381,1.2409266033806896e7,3.057741283932932e6,-866.0983214744426,-1.271760341245443,2.1678677788011668e-6,-3.3261649058344504e-5,-4.996451068238124e-5,-1.594229827775091e-12,0.007377570520516304,4.2130368686424246e-7,5.869199248008875,0.0015609617805472924,1.4776496521789513e-7,0.001988573451650857,0.002560048729902883,0.32525108857255236,0.03344192564047457,0.026683969548975308,35.75309987529029,356.45583987154123,1994.7215194284124,230.24362598186116,6.110071938339796e-7,1.061311140492587e-9,1.0,10.0,0.0,0.0,-2011.5324890827208,-2.4394660374308836e-5,1.5577640554977037e-6,264045.60905033146,-6.406033909653173e-5,-3.7195906494447408e-6,-0.0004638609742012601,-8.25597983105267e-6,-1.7562449162420713e-5,-0.0612584679267605,-0.00016908578589476612,0.000372467298424665,-0.0009810706056150266,0.003210928674661658,-0.012946199056168598,-0.00016976903543569039,0.00044547862984848963,-0.0012099647818214969,0.004004461908405203,-0.01625599319850704,0.0005421921544643771,-0.0015518958580024536,0.005187456805661449,-0.021112744645501412,-0.0020387603294882836,0.006913809719025475,-0.028174569838628302,0.009418733694825586,-0.03845458685090261,-0.05347659991271084
0.023441634321221833,-6.7489738666562795,3570.823039126459,513.2448364598797,8.548753512199697,0.08456769106882246,-64992.83232489042,73.48725932041287,9.648884517606646,119.8563814026844,4.889594321383746,10.320263641175693,4.657878240158829,105.55982979794757,6.482672635124319e9,34.58514634111406,33.30125171461142,3.693057675141581,-3.075706331305782,12.302537525850902,1929.5590225463015,38.39908565414366,0.32481067938284125,-5.234832760356557,15.648842653057063,73.97721139235398,-10.486058782609149,-6.697983467108815,20.691652560774713,-33.9825248762401,-7.1891455682892,27.956295358972508,-3.860887010807986,36.55613964382297,42.12410384065794,0.24911917684642246,0.006190910994778195,1.0984925947555584,1.240927311681737e7,3.057743906173531e6,-830.2799045391067,-1.271670488640332,2.3727553089397454e-6,-3.550665822234746e-5,-5.335693795533183e-5,-1.7746614215895352e-12,0.007376515515960829,4.583764727140706e-7,5.868800941832628,0.0016281926580579986,1.5933425290547762e-7,0.0020742180963666387,0.0026703080405139534,0.3359260889963493,0.03456797954680612,0.02758461535351257,34.58514634111406,344.8114978041949,1929.5590225463015,222.72234145886648,6.958440583915893e-7,1.2373901824663854e-9,1.0,10.0,0.0,0.0,-1928.3231777000137,-2.647895608708962e-5,1.631729382230271e-6,247833.64151316986,-6.791907569657231e-5,-4.107469114970464e-6,-0.0004915219702856601,-9.104419131413515e-6,-1.9367059826255047e-5,-0.06125877422066889,-0.0001802623393645283,0.00041027071711720537,-0.0011161319903257852,0.003772275630081012,-0.015705432058623396,-0.00018093753938546234,0.0004906956243903812,-0.0013766086598426123,0.00470486251266822,-0.019722282145181517,0.0005971918050399338,-0.0017657484214225678,0.0060953951504688795,-0.02561775994539327,-0.0023198373198865412,0.008124870584602853,-0.03419140448857703,0.011069932736544972,-0.04667421734009329,-0.06491788443961624
0.023441634321221833,-6.7489738666562795,3570.823039126459,513.2448364598797,8.548753512199697,0.08456769106882246,-64992.83232489042,73.48725932041287,9.648884517606646,119.8563814026844,4.889594321383746,10.320263641175693,4.657878240158829,105.55982979794757,6.482672635124319e9,34.58514634111406,33.30125171461142,3.693057675141581,-3.075706331305782,12.302537525850902,1929.5590225463015,38.39908565414366,0.32481067938284125,-5.234832760356557,15.648842653057063,73.97721139235398,-10.486058782609149,-6.697983467108815,20.691652560774713,-33.9825248762401,-7.1891455682892,27.956295358972508,-3.860887010807986,36.55613964382297,42.12410384065794,0.24911917684642246,0.006190910994778195,1.0984925947555584,1.240927311681737e7,3.057743906173531e6,-830.2799045391067,-1.271670488640332,2.3727553089397454e-6,-3.550665822234746e-5,-5.335693795533183e-5,-1.7746614215895352e-12,0.007376515515960829,4.583764727140706e-7,5.868800941832628,0.0016281926580579986,1.5933425290547762e-7,0.0020742180963666387,0.0026703080405139534,0.3359260889963493,0.03456797954680612,0.02758461535351257,34.58514634111406,344.8114978041949,1929.5590225463015,222.72234145886648,6.958440583915893e-7,1.2373901824663854e-9,1.0,10.0,0.0,0.0,-1928.3231777000137,-2.647895608708962e-5,1.631729382230271e-6,247833.64151316986,-6.791907569657231e-5,-4.107469114970464e-6,-0.0004915219702856601,-9.104419131413515e-6,-1.9367059826255047e-5,-0.06125877422066889,-0.0001802623393645283,0.00041027071711720537,-0.0011161319903257852,0.003772275630081012,-0.015705432058623396,-0.00018093753938546234,0.0004906956243903812,-0.0013766086598426123,0.00470486251266822,-0.019722282145181517,0.0005971918050399338,-0.0017657484214225678,0.0060953951504688795,-0.02561775994539327,-0.0023198373198865412,0.008124870584602853,-0.03419140448857703,0.011069932736544972,-0.04667421734009329,-0.06491788443961624
0.023833875345734872,-6.7323796499837805,3423.4428349400964,502.5279903371253,8.548753406487656,0.08598276541734133,-61007.7171609767,73.48725815942727,9.648875616121533,119.85626332097893,4.889592789894121,10.320259010800513,4.505830500513392,100.43341240959049,6.066343303250952e9,33.45613714976148,33.301218624667214,3.817653727895055,-3.28671084893359,13.590154478376716,1866.5692919357139,38.39903571156821,0.33574556122506144,-5.5939917858661135,17.286692567975816,73.97708551091654,-10.839920053285269,-7.157524802740425,22.857298315874317,-35.12922176566707,-7.682352682396285,30.88227735366515,-4.125632922825253,40.38215455394023,46.532641040227595,0.2491191768464302,0.006322937552038001,1.098492549490601,1.2409280672197679e7,3.0577467043614117e6,-795.9690866698948,-1.27158418342764,2.5970055806748436e-6,-3.790004362570159e-5,-5.697562019745649e-5,-1.9753687253532037e-12,0.0073754737643142295,4.986804449470161e-7,5.868413780808114,0.0016982663121198035,1.717999500100196e-7,0.0021634837175456664,0.002785229260279259,0.3469330233002719,0.03573099214954045,0.028514969179161794,33.45613714976148,333.5554303163418,1866.5692919357139,215.45185144333777,7.923133737322705e-7,1.4418176837370944e-9,1.0,10.0,0.0,0.0,-1848.617657702124,-2.875101463756672e-5,1.7061315231311217e-6,232628.67375248933,-7.205556971037615e-5,-4.535407649640533e-6,-0.0005211530735868898,-1.0038742884247193e-5,-2.1354322937623253e-5,-0.06125915024302897,-0.00019215344996489943,0.0004518357032236821,-0.0012695089282520897,0.0044305306797576775,-0.019046312988675193,-0.0001928144396749261,0.0005404122857324159,-0.0015658635016059796,0.005526246604495147,-0.02391968435071512,0.0006576597043939221,-0.002008637703983437,0.007160300547234806,-0.03107377288852605,-0.0026391019827357552,0.009545510934853688,-0.04147964862616881,0.013007171601966065,-0.05663262779675879,-0.07878219277331153
0.024232417527886546,-6.715796248525227,3282.2375054250124,492.04237535544024,8.54875329476023,0.08742057387734227,-57269.44794089095,73.48725692813616,9.64886611486338,119.85613737769641,4.889591153274119,10.32025406966056,4.358840543003162,95.559053317073,5.676997004286242e9,32.36468242641061,33.30118358136533,3.9463654540202806,-3.512031041934169,15.011527397846187,1805.6747837104779,38.39898271501691,0.34703841457272644,-5.9775234756817754,19.094680235051218,73.97695150137996,-11.205481805041124,-7.648250201376771,25.247909112354915,-36.313824665082954,-8.209022803512399,34.1122072124353,-4.40831891253851,44.60560131298497,51.39907183120991,0.2491191768464388,0.006457681818070377,1.098492499979866,1.2409288731283808e7,3.0577496902756263e6,-763.0992791390082,-1.2715012691595118,2.8424546407206058e-6,-4.045151272634453e-5,-6.08355635910707e-5,-2.1986278930935584e-12,0.007374443094774256,5.424972890303489e-7,5.868037067992361,0.001771305226239575,1.8523162725243154e-7,0.002256526282994406,0.00290501322125527,0.3582819685243567,0.03693221481505939,0.029476046697147734,32.36468242641061,322.67378067530353,1805.6747837104779,208.4232055231898,9.019942709876927e-7,1.6790476357752482e-9,1.0,10.0,0.0,0.0,-1772.2610523564413,-3.122840279053722e-5,1.780417923791254e-6,218366.56148550165,-7.649338414968163e-5,-5.00753109059835e-6,-0.0005529201289789426,-1.1067555594687203e-5,-2.354253591803847e-5,-0.061259596522379035,-0.00020480345700185507,0.0004975302891861591,-0.0014436524934838845,0.005202233396614907,-0.023090211437469314,-0.0002054431003682462,0.0005950689134061537,-0.001780757394276917,0.006489277648539644,-0.02900086322160235,0.0007241302198289995,-0.002284455841803908,0.008409010970383112,-0.037679562245098615,-0.0030016770438537257,0.011211608560027685,-0.05030537584589791,0.015279479476328435,-0.06869418208544992,-0.09557796587718626
0.02463738065568256,-6.699222724079877,3146.9370321031515,481.7822501161178,8.5487531766024,0.0888815486670777,-53762.3833122949,73.48725562135428,9.648855973436438,119.85600304379938,4.889589404242276,10.320248796922268,4.216729204119899,90.92395483698193,5.312849385186632e9,31.309451819925293,33.30114647998047,4.07933318989424,-3.7526403610213763,16.580534197384306,1746.801274910387,38.398926489016944,0.35870101385175845,-6.38708607596165,21.090458404601083,73.97680885065859,-11.583144585781236,-8.172281243987545,27.886826471938203,-37.53762996608977,-8.771431605385132,37.677621412589254,-4.710161165084441,49.26771376507348,56.77089282561808,0.24911917684644838,0.006595205822313597,1.0984924458219247,1.240929732746161e7,3.0577528764765314e6,-731.607195373726,-1.271421596764944,3.1111122696153594e-6,-4.317139426482761e-5,-6.49527550558114e-5,-2.4469707054824635e-12,0.0073734213483164284,5.901332592885558e-7,5.867670130156617,0.0018474370777667435,1.9970425837143918e-7,0.0023535083691083843,0.0030298692682098178,0.369983244166729,0.038172938714565986,0.030468896597414395,31.309451819925293,312.1532856055417,1746.801274910387,201.62783660629847,1.0266779800953687e-6,1.954218526758176e-9,1.0,10.0,0.0,0.0,-1699.1061742406594,-3.393035654474354e-5,1.8539274780975008e-6,204987.4606383337,-8.125828015466585e-5,-5.5283879094111646e-6,-0.0005870043795648115,-1.220031304345762e-5,-2.5951806256429285e-5,-0.061260113746899186,-0.00021825929564013818,0.0005477577268655906,-0.0016413368924883271,0.0061067119815883305,-0.02798355638249333,-0.0002188693604925378,0.0006551479478891415,-0.0020247180038678245,0.007618106188164173,-0.035150029402672894,0.0007971887594122112,-0.002597609168461794,0.009872899527517534,-0.04567503429460713,-0.0034133626746089686,0.013165113307816117,-0.06098979172047046,0.01794419652142345,-0.08329886366976008,-0.11591934033629886
0.025048885651117993,-6.68265821098005,3017.284512037149,471.7420855690213,8.548753051563637,0.09036612609008747,-50471.92019193793,73.48725423345236,9.648845148738696,119.85585975448919,4.889587535009264,10.320243170364403,4.079324840286537,86.51601897817764,4.972239023015792e9,30.28917081565586,33.30110721134864,4.216701826271395,-4.0095782910831215,18.31249221132365,1689.8776577855087,38.39886684924052,0.37074545701839806,-6.8244504795047565,23.293510783551707,73.9766570145917,-11.973322159700233,-8.73188361781611,30.79981294558181,-38.801976668054046,-9.372009172388285,41.613327458236284,-5.0324577298906075,54.414002157883324,62.70052442867003,0.24911917684645904,0.006735572674675937,1.0984923865772631,1.2409306496299252e7,3.0577562763573364e6,-701.4326434662496,-1.2713450240772226,3.405178302187517e-6,-4.6070677035812895e-5,-6.934422544579595e-5,-2.723213334896374e-12,0.007372406370845783,6.419213293119275e-7,5.867312315800695,0.0019267949718671195,2.1529864202310436e-7,0.0024545994580215265,0.003160015641729724,0.38204741743906534,0.039454496326436994,0.031494601876739386,30.28917081565586,301.9812385282551,1689.8776577855087,195.05753717581214,1.1683959649633715e-6,2.2732562586554944e-9,1.0,10.0,0.0,0.0,-1629.0130415241524,-3.687793996097196e-5,1.925874804631325e-6,192435.50927175157,-8.637843290372152e-5,-6.102993644875306e-6,-0.0006236039751156678,-1.3447405207735294e-5,-2.8604227812431218e-5,-0.06126070276637491,-0.00023257063504545272,0.0006029597585762321,-0.0018657012887384795,0.0071665468717083125,-0.03390294997430378,-0.00023314165873871434,0.0007211778850614142,-0.0023016243595675293,0.008940950233495868,-0.042589385165632924,0.0008774764978973957,-0.002953084955792721,0.011588630563885366,-0.0553496369623082,-0.003880724533942969,0.015455061395870702,-0.07392053339981661,0.021068364950598883,-0.10097780467143941,-0.1405478974599178
0.02546705462758512,-6.666101911080322,2893.035381754299,461.9165518935073,8.548752919154385,0.0918747467405674,-47384.41880172344,73.48725275831546,9.648833594782602,119.8557069067877,4.889585537242322,10.320237166286852,3.9464629002179095,82.32380343910889,4.653618303080249e9,29.30261756010564,33.301065661814654,4.358620954211654,-4.283954787164648,20.22430724048752,1634.8357626384593,38.39880360219,0.3831841681825095,-7.291507820039384,25.725341624230047,73.97649541619403,-12.376441959665001,-9.329476829029538,34.01530280794784,-40.10824781510399,-10.01335037916061,45.9577425905256,-5.376593911853397,60.094695863460835,69.2458201386418,0.2491191768464709,0.0068788465969196275,1.0984923217646805,1.2409316275686333e7,3.057759904198378e6,-672.5183416599284,-1.2712714154147662,3.727060401878833e-6,-4.9161050431664974e-5,-7.402811589250136e-5,-3.0304883045054345e-12,0.007371396006681885,6.982235217705109e-7,5.8669629933735585,0.0020095176714043476,2.3210185393952166e-7,0.002559976229439329,0.0032956798545471593,0.3944853061880117,0.04077826275031694,0.0325542809825085,29.30261756010564,292.14545790424984,1634.8357626384593,188.7044388417438,1.3294517055287669e-6,2.6429921137856813e-9,1.0,10.0,0.0,0.0,-1561.8484477912255,-4.009421835528841e-5,1.995332488366717e-6,180658.53915824898,-9.188466816872033e-5,-6.736878671091633e-6,-0.0006629356242962907,-1.482024685320421e-5,-3.1524073429265264e-5,-0.06126136459472593,-0.0002477900197502643,0.0006636201683675117,-0.0021202968698123643,0.008408109906569705,-0.04106130955331792,-0.00024831115999442946,0.0007937375260812984,-0.0026158651401994165,0.010490770380219328,-0.0515868662315571,0.0009656955052071846,-0.003356526552290434,0.013599039447465985,-0.06705247113484308,-0.004411192906966515,0.018138756056342225,-0.08956525349178046,0.024730348798888045,-0.12237196182862542,-0.17035883067155705
0.025892011012517892,-6.649553086527839,2773.956682058826,452.30050497533045,8.54875277884215,0.09340785594381368,-44487.133412828414,73.48725118929691,9.64882126250217,119.85554385692969,4.889583402026865,10.320230759412501,3.8179855108124485,78.33648037264307,4.355545010921926e9,28.348619786063892,33.30102171319088,4.505245037892884,-4.576955048526775,22.334638309315977,1581.6101862718358,38.39873654487615,0.39602990126062676,-7.790277649381382,28.409685299303472,73.97632344379286,-12.792945620932556,-9.967644660433198,37.56467918072213,-41.457872192959314,-10.698226062285661,50.75326820525607,-5.744048056830636,66.36523275190486,76.47062942565819,0.24911917684648408,0.0070250929771280305,1.0984922508573414,1.2409326705983164e7,3.0577637752254503e6,-644.8097437253393,-1.271200641182726,4.079393517702527e-6,-5.245494783721137e-5,-7.902374897106955e-5,-3.3722800944678584e-12,0.00737038809196804,7.594334509147458e-7,5.866621549553113,0.0020957498500785285,2.5020773702433675e-7,0.0026698228819840237,0.003437099105930013,0.40730798361246967,0.04214565727388769,0.03364908916535373,28.348619786063892,282.6342565784909,1581.6101862718358,182.5609925395549,1.5124566389938686e-6,3.071298020594038e-9,1.0,10.0,0.0,0.0,-1497.4855549884956,-4.3604448158492634e-5,2.0612110716629137e-6,169607.80941548722,-9.781072335041395e-5,-7.4361409338142434e-6,-0.000705236417688059,-1.6331376919713814e-5,-3.473800624292544e-5,-0.061262100413263715,-0.00026397301904845067,0.0007302686549912145,-0.0024091398705681022,0.009862191469136798,-0.04971524330356292,-0.0002644318883667694,0.0008734606122614477,-0.002972404349320307,0.012306055252562535,-0.06246544061337859,0.0010626143369753115,-0.0038143180662270865,0.01595415644577906,-0.08120443949094361,-0.0050131744581326685,0.021283142042611017,-0.10848794752508373,0.029021720352213808,-0.14825457394255648,-0.20643242480075957
0.02632387961961337,-6.633011054980619,2659.8263951368444,442.88897523982513,8.548752630047188,0.0949659040144414,-41768.14914615932,73.48724951916789,9.648808099548628,119.85536991759376,4.889581119825593,10.320223922783388,3.6937411126077064,74.54379885845469,4.076674662130802e9,27.4260521057636,33.30097524274101,4.656733576066448,-4.889844579528215,24.664079262808446,1530.138140968445,38.39866546450818,0.4092957411359243,-8.322916611450868,31.37273729777202,73.9761404490895,-13.223289488222239,-10.649146264077485,41.48257948247682,-42.85232593521322,-11.429594864501604,56.046702541624235,-6.136397662161768,73.28679856224838,84.44541800595346,0.24911917684649873,0.007174378407891512,1.0984921732784638,1.2409337830178244e7,3.0577679056714834e6,-618.2548814961983,-1.2711325775141553,4.465061090410463e-6,-5.596559220803001e-5,-8.435170372740332e-5,-3.752464728920617e-12,0.007369380448253906,8.259790817463212e-7,5.866287387674829,0.0021856423472727954,2.6971742793315316e-7,0.002784331456588041,0.0035845206987868247,0.42052678138364374,0.043558144835858036,0.0347802197559518,27.4260521057636,273.4364147938513,1530.138140968445,176.61995109872169,1.720370749626637e-6,3.567241485188574e-9,1.0,10.0,0.0,0.0,-1435.8035263682245,-4.743628411430639e-5,2.122236504277886e-6,159237.7634911439,-0.00010419353397089176,-8.20750399652844e-6,-0.0007507658281352384,-1.799456715374273e-5,-3.8275310651015595e-5,-0.06126291157451214,-0.0002811783805373973,0.0008034850372256126,-0.002736771212539425,0.01156472930455432,-0.06017390123249384,-0.00028156086267256384,0.000961040857724948,-0.003376855200498931,0.014431734492272977,-0.07561427004324377,0.0011690741017849333,-0.004333679658759463,0.018712397258244102,-0.098312833708006,-0.005696178011017353,0.024966404464625176,-0.13136856636561628,0.03404945529405255,-0.17955814937465667,-0.25007190221518927
0.02676278676218493,-6.6164751836030975,2550.432820623628,433.67715655485875,8.548752472137735,0.09654934666263736,-39216.32358352026,73.48724774006187,9.648794050071274,119.85518435492634,4.889578680434471,10.320216627649382,3.573584111939013,70.93604983576212,3.815753430277545e9,26.533833428060927,33.300926123183054,4.813251283134201,-5.223974617159464,27.23535937693377,1480.3593103908922,38.39859013818417,0.42299510485016867,-8.891727750459932,34.64340940703687,73.97594574510656,-13.667945184851362,-11.376928064303684,45.80723286157708,-44.293134325990415,-12.210615938359725,61.88969658211019,-6.555325906522962,80.92692272030702,93.24795289866472,0.24911917684651505,0.007326770739542044,1.0984920883965976,1.240934969405659e7,3.0577723128425884e6,-592.8042167735424,-1.27106710593128,4.887218236350489e-6,-5.970704463617432e-5,-9.003389583688378e-5,-4.175353864849571e-12,0.00736837087599074,8.983257377318552e-7,5.865959926219791,0.0022793524431041026,2.907399268113513e-7,0.002903702185482951,0.0037382024898101043,0.4341532938600275,0.045017237675229665,0.03594890559865341,26.533833428060927,264.5411544413845,1480.3593103908922,170.87435260997873,1.956548434565715e-6,4.141263055850798e-9,1.0,10.0,0.0,0.0,-1376.6871813144976,-5.1620006113877685e-5,2.176924767216323e-6,149505.8047182567,-0.00011107354943378158,-9.05838108061384e-6,-0.0007998079151446136,-1.9824941144701836e-5,-4.2168145401509226e-5,-0.061263799606726135,-0.0002994681911347892,0.0008839038321321166,-0.0031083236182711757,0.01355765543370382,-0.0728095932827133,-0.00029975823754835096,0.0010572374283901946,-0.0038355632805575565,0.016920239927156015,-0.09150210301201075,0.0012859950630998663,-0.004922774830197027,0.02194194724226139,-0.11898884435348427,-0.006470956186596836,0.029279828467220347,-0.1590265679664008,0.039938486986096186,-0.21740688888002024,-0.3028489122664483
0.027208860363968017,-6.599944883603462,2445.57400009888,424.66039620900233,8.548752304424738,0.0981586453908186,-36821.23307068121,73.48724584341355,9.6487790544837,119.85498638535914,4.889576072935569,10.320208843349521,3.4573745620849703,67.5040337150088,3.571611651039598e9,25.67092459084805,33.30087422271891,4.974968275627374,-5.580787921842422,30.073564772574027,1432.2157174894278,38.39851033259059,0.43714174136592643,-9.49917044916812,38.25361135816552,73.975738604032,-14.127400204354265,-12.154136465811472,50.58083262356699,-45.78187367012579,-13.04466250179099,68.33925723186144,-7.002628588082581,89.36013591147028,102.9640583274644,0.2491191768465332,0.0074823391336220285,1.098491995520458,1.2409362346378615e7,3.057777015188393e6,-568.4105047705409,-1.271004113032673,5.349317054915277e-6,-6.369425576045828e-5,-9.609366273630593e-5,-4.645743866049292e-12,0.007367357148012146,9.769793737423437e-7,5.8656385973906024,0.0023770441460929043,3.1339271199203653e-7,0.0030281438571051465,0.0038984133602071257,0.4481993821196004,0.04652449703538535,0.037156420537294864,25.67092459084805,255.93811545648697,1432.2157174894278,165.3175051786129,2.2247903006600558e-6,4.805379466285376e-9,1.0,10.0,0.0,0.0,-1320.0266770860655,-5.618876713942379e-5,2.2235533270740057e-6,140372.08996216697,-0.0001184950804495964,-9.996945652253742e-6,-0.0008526737499094343,-2.183910459048416e-5,-4.6451820556335125e-5,-0.06126476621905154,-0.00031890804416518655,0.0009722192307333962,-0.0035295970796655205,0.015889879731047045,-0.08807052044564828,-0.00031908744859688204,0.0011628808965898456,-0.00435570008503497,0.019832738270517333,-0.11069333699252554,0.0014143838103374323,-0.005590831118677291,0.025722369955673265,-0.14396856806027716,-0.00734966478150948,0.0343299611419874,-0.19244918536132302,0.04683467708126988,-0.2631556193692476,-0.3666581817960464
0.02766222989236782,-6.583419611603638,2345.057222770307,415.83418919819474,8.548752126156094,0.09979426724925781,-34573.12409343346,73.48724381989247,9.648763049220753,119.85477517228955,4.889573285647617,10.32020053718881,3.3449779126721375,64.23903162439053,3.343157931564164e9,24.836326500316236,33.30081940511615,5.142060199039926,-5.96182480388058,33.20638152619063,1385.6516206880187,38.398425803747166,0.4517497239733653,-10.147870781862888,42.23856007065966,73.97551825504291,-14.602158340664959,-12.984131091027455,55.84994515609035,-47.32017263426724,-13.935335947704463,75.45829980784943,-7.480221303146099,98.66869204906645,113.68844544545568,0.24911917684655338,0.007641154055131635,1.0984918938933168,1.240937583906485e7,3.057782032374952e6,-545.0286766901302,-1.2709434902264118,5.855134045532668e-6,-6.79431184913307e-5,-0.00010255585146286012,-5.168970217997306e-12,0.007366337003355693,1.0624901036735782e-6,5.865322845884435,0.002478888454179644,3.378023935380668e-7,0.0031578741468754725,0.004065433642601576,0.4626771721321437,0.048081534316523684,0.038404080468076904,24.836326500316236,247.6173372683107,1385.6516206880187,159.94297494171838,2.5294015181780714e-6,5.573415746101919e-9,1.0,10.0,0.0,0.0,-1265.7172350989222,-6.117886222577513e-5,2.260129036023962e-6,131799.34278901972,-0.0001265066781272339,-1.1032208808192429e-5,-0.0009097040604428687,-2.405528692743717e-5,-5.116509861673968e-5,-0.061265813306908584,-0.00033956720434295123,0.0010691904639813761,-0.004007143488171385,0.018618430560966993,-0.10649602392386573,-0.00033961535325356164,0.0012788796628011138,-0.004945367933651999,0.023240561016400686,-0.13386726253002812,0.001555340987405517,-0.0063482755216783615,0.030146473708863742,-0.17413818569098743,-0.008346041626985141,0.04024112126964266,-0.2328253225680563,0.054908265558005355,-0.3184365018788948,-0.4437831109018559
0.028123026716717597,-6.566898855656329,2248.698470639445,407.1941647703917,8.548751936510133,0.10145668612450298,-32462.86622808543,73.48724165932819,9.648745966464526,119.85454982233533,4.889570306070467,10.320191674299235,3.2362646716219587,61.13277558296467,3.1293735006986494e9,24.029077620799406,33.300761529774974,5.3147085150493085,-6.368729901777709,36.66436680306778,1340.6133738377955,38.39833629669078,0.4668334543159115,-10.840633163115994,46.6371245434083,73.97528388181975,-15.092740583030178,-13.870499673828217,61.66596599174108,-48.9097150870644,-14.886481714756322,83.31626421326447,-7.9901475032330405,108.94337341805026,125.52563744266435,0.24911917684657583,0.007803287414115951,1.0984917826867777,1.24093902274046e7,3.057787385366996e6,-522.6157084466347,-1.270885133424154,6.408800480544483e-6,-7.247052769769429e-5,-0.00010944691785229435,-5.750968571851883e-12,0.007365308140031077,1.1554561174973853e-6,5.865012127427639,0.0025850637230905426,3.641054408198047e-7,0.0032931200845276553,0.004239555723851425,0.47759906617311154,0.04969001373132639,0.03969324560601183,24.029077620799406,239.56923377463613,1340.6133738377955,154.74456990342014,2.8752579494026617e-6,6.461271323001209e-9,1.0,10.0,0.0,0.0,-1213.6588351143853,-6.663002684979794e-5,2.284352122127025e-6,123752.67279425453,-0.0001351615584967815,-1.2174105503243707e-5,-0.0009712721942518543,-2.6493498241176898e-5,-5.6350528139162463e-5,-0.06126694295894789,-0.000361518797349124,0.0011756477157683495,-0.004548362133562722,0.02180978056179215,-0.12873486545161622,-0.00036141239369675356,0.0014062270320025659,-0.005613718385240395,0.02722686684784511,-0.16184113865265715,0.0017100698050652907,-0.007206887381383251,0.03532248243142517,-0.2105641649074905,-0.009475608553645116,0.0471583194655254,-0.2815862332356499,0.06435788662546965,-0.38521511396694696,-0.536974574015292
0.028591383986649007,-6.550382139306069,2156.3220097008702,398.736083301733,8.548751734588599,0.10314638229592336,-30481.911097505024,73.4872393506302,9.64872773386904,119.85430938155307,4.889567120828522,10.320182217500406,3.131110210799305,58.177424270902435,2.929307244040248e9,23.248252531663013,33.30070045189118,5.493100619950027,-6.803259006771005,40.481244764126345,1297.0493457032617,38.39824154526548,0.4824076489403712,-11.580452093580154,51.4922022592794,73.97503462017099,-15.599685541558967,-14.81707307559587,68.08561754528942,-50.55224141093531,-15.902205270380888,91.98978741451248,-8.53458653535168,120.28436932009909,138.5909787976549,0.24911917684660081,0.00796881254072478,1.0984916609940754,1.2409405570263319e7,3.057793096510192e6,-501.1305235594989,-1.2708289428205026,7.01483500252882e-6,-7.729443884857225e-5,-0.00011679502499805362,-6.398342147657181e-12,0.007364268208753834,1.2565278538411587e-6,5.86470590771114,0.0026957559434620843,3.92448941784216e-7,0.003434118404995226,0.004421084498086693,0.49297773883326534,0.05135165339423517,0.04102532150697618,23.248252531663013,231.78457895503405,1297.0493457032617,149.71633064152655,3.2678804379120357e-6,7.487223362851012e-9,1.0,10.0,0.0,0.0,-1163.7559888808823,-7.258575757528046e-5,2.293575719923329e-6,116199.41797124431,-0.00014451806106830113,-1.3433588491209324e-5,-0.0010377873167229787,-2.917569850913358e-5,-6.205480356892775e-5,-0.061268157463598205,-0.0003848399841046801,0.0012924984369225092,-0.005161606436272735,0.025541381233784223,-0.15556709120300363,-0.0003845527419016453,0.0015460087699415157,-0.006371084616946217,0.03188856639054356,-0.19559779959377688,0.0018798851230553866,-0.008179969352750501,0.04137655013788896,-0.2545294084525618,-0.010755897299154762,0.05525064207535487,-0.34045423110177886,0.07541522456588878,-0.46585764083370457,-0.6495453807259721
0.028591383986649007,-6.550382139306069,2156.3220097008702,398.736083301733,8.548751734588599,0.10314638229592336,-30481.911097505024,73.4872393506302,9.64872773386904,119.85430938155307,4.889567120828522,10.320182217500406,3.131110210799305,58.177424270902435,2.929307244040248e9,23.248252531663013,33.30070045189118,5.493100619950027,-6.803259006771005,40.481244764126345,1297.0493457032617,38.39824154526548,0.4824076489403712,-11.580452093580154,51.4922022592794,73.97503462017099,-15.599685541558967,-14.81707307559587,68.08561754528942,-50.55224141093531,-15.902205270380888,91.98978741451248,-8.53458653535168,120.28436932009909,138.5909787976549,0.24911917684660081,0.00796881254072478,1.0984916609940754,1.2409405570263319e7,3.057793096510192e6,-501.1305235594989,-1.2708289428205026,7.01483500252882e-6,-7.729443884857225e-5,-0.00011679502499805362,-6.398342147657181e-12,0.007364268208753834,1.2565278538411587e-6,5.86470590771114,0.0026957559434620843,3.92448941784216e-7,0.003434118404995226,0.004421084498086693,0.49297773883326534,0.05135165339423517,0.04102532150697618,23.248252531663013,231.78457895503405,1297.0493457032617,149.71633064152655,3.2678804379120357e-6,7.487223362851012e-9,1.0,10.0,0.0,0.0,-1163.7559888808823,-7.258575757528046e-5,2.293575719923329e-6,116199.41797124431,-0.00014451806106830113,-1.3433588491209324e-5,-0.0010377873167229787,-2.917569850913358e-5,-6.205480356892775e-5,-0.061268157463598205,-0.0003848399841046801,0.0012924984369225092,-0.005161606436272735,0.025541381233784223,-0.15556709120300363,-0.0003845527419016453,0.0015460087699415157,-0.006371084616946217,0.03188856639054356,-0.19559779959377688,0.0018798851230553866,-0.008179969352750501,0.04137655013788896,-0.2545294084525618,-0.010755897299154762,0.05525064207535487,-0.34045423110177886,0.07541522456588878,-0.46585764083370457,-0.6495453807259721
0.029067436771338103,-6.533869016213505,2067.759949851939,390.45582845671487,8.54875151940881,0.10486384293275922,-28622.253048696748,73.48723688169859,9.648708274257606,119.85405283127477,4.889563715608566,10.320172127146396,3.029394520410527,55.36553852427449,2.742070980548643e9,22.492960103630725,33.30063602263445,5.677430062647231,-7.267286551159782,44.69423479844856,1254.9098182160437,38.39814127189051,0.49848733150851254,-12.370525057193127,56.85113670988734,73.97476955542106,-16.123550167082456,-15.827941772328646,75.17150122834501,-52.24955075895096,-16.986889650294884,101.56344938260388,-9.115862427308416,132.80225063527752,153.01175438635727,0.2491191768466286,0.008137804252054171,1.0984915278226968,1.2409421930310369e7,3.057799189621515e6,-480.53388894853157,-1.2707748226513131,7.678179447428457e-6,-8.243393237840807e-5,-0.00012463015133685204,-7.118437053899158e-12,0.00736321480593096,1.3664125884213515e-6,5.864403661186048,0.0028111590894151052,4.229914358807277e-7,0.0035811159900716863,0.0046103379367576644,0.5088261409307853,0.053068227349052415,0.04240176085238377,22.492960103630725,224.25448868993917,1254.9098182160437,144.85251856349637,3.71351875544968e-6,8.672273677801742e-9,1.0,10.0,0.0,0.0,-1115.9174973603313,-7.90936649180403e-5,2.2847605108688015e-6,109108.99376739416,-0.0001546401579238025,-1.4822732416597489e-5,-0.0011096979619950756,-3.212598380412682e-5,-6.832916113659844e-5,-0.061269459316818174,-0.0004096121517952266,0.0014207342442172832,-0.005856303981984607,0.029903442953913388,-0.18793019889392698,-0.0004091144584561056,0.0016994113594438441,-0.007229130338462684,0.03733855539876724,-0.23631870441764583,0.002066223367521804,-0.009282539781587273,0.04845567949513644,-0.30757654751503183,-0.01220670376182341,0.0647151806981062,-0.41150105762654615,0.08835042279832958,-0.5632114309492315,-0.785483587384951
0.029551322252379268,-6.517359063411695,1982.8518277543267,382.34939924329717,8.548751289894964,0.10660956278390607,-26876.39263625578,73.48723423932553,9.648687505297364,119.85377908361939,4.889560075092676,10.320161360961103,2.9310019724289593,52.690058297559624,2.5668350861252675e9,21.762341742137863,33.30056808936836,5.867896791288997,-7.76281365317762,49.34441436006141,1214.146888468134,38.39803518734264,0.5150878240697058,-13.214266390712153,62.76617893905536,73.9744877196374,-16.664910565320113,-16.907473583307496,82.99270777489654,-54.003503607676834,-18.14521430449105,112.13059767668611,-9.736453269048763,146.61904704017167,168.92842607792903,0.2491191768466595,0.008310338939574334,1.0984913820862954,1.240943937426311e7,3.05780569008628e6,-460.78831623373037,-1.2707226809633316,8.40423799902972e-6,-8.790928241776204e-5,-0.00013298420639109925,-7.91942625675926e-12,0.007362145466347727,1.4858794443524716e-6,5.864104869876826,0.00293147549792381,4.559038173022188e-7,0.0037343703490280533,0.004807647709001244,0.5251575050820217,0.05484156787554331,0.043824065469524096,21.762341742137863,216.97040324802492,1214.146888468134,140.14760459405122,4.219246324386121e-6,1.0040545004624382e-8,1.0,10.0,0.0,0.0,-1070.056220806737,-8.620585952831115e-5,2.254423863980336e-6,102452.75294960474,-0.00016559801535217882,-1.6354848742445425e-5,-0.0011874959497343623,-3.5370790232832636e-5,-7.522981246206532e-5,-0.06127085123071277,-0.0004359211138817693,0.0015614384164650947,-0.006643091282003185,0.03500099775575265,-0.2269504325522677,-0.00043517965711189946,0.0018677309711945078,-0.008201017018355156,0.04370830342944324,-0.28542347473524327,0.0022706532989838816,-0.010531548804874872,0.056731106398352715,-0.3715597567619575,-0.013850373672538153,0.07578159131515108,-0.4972177746283726,0.10347836263633844,-0.6807015118977723,-0.9495883362779132
0.03004317967710686,-6.500851883135622,1901.4442602358758,374.4129067543829,8.54875104486866,0.10838404400263085,-25237.303676506508,73.48723140908818,9.64866533916229,119.85348697682517,4.889556182888119,10.32014987386806,2.835821149942181,50.14428252513912,2.402824534896796e9,21.055570120183905,33.30049649595985,6.064707312761779,-8.291976446890418,54.47711708491752,1174.7143980153703,38.39792299062243,0.5322247268771843,-14.115321667277339,69.29499396495181,73.9741880888636,-17.22436257789332,-18.06033205450733,91.6254869157369,-55.816023543852424,-19.382174615829978,123.79425220520118,-10.3990008332759,161.86942885391488,186.4959889277614,0.24911917684669385,0.008486494572525165,1.098491222595925,1.2409457973137522e7,3.0578126249582367e6,-441.8579795901221,-1.2706724294246292,9.198919514354336e-6,-9.374202673962826e-5,-0.00014189114945502472,-8.810402688285318e-12,0.007361057656167406,1.6157647879905973e-6,5.863809022384543,0.003056916206562189,4.913702938190105e-7,0.0038941500459149015,0.005013359733545299,0.5419853429550188,0.05667356699760093,0.04529378772464377,21.055570120183905,209.92407465382078,1174.7143980153703,135.59626101499637,4.793066739135807e-6,1.1619732551422636e-8,1.0,10.0,0.0,0.0,-1026.0888873562217,-9.397937022656277e-5,2.1985828641385306e-6,96203.85918243995,-0.00017746860651119133,-1.8044611667286833e-5,-0.0012717206562433718,-3.8939115182832694e-5,-8.281841495920108e-5,-0.06127233614217706,-0.00046385730284139684,0.0017157939457071942,-0.007533964484610079,0.04095628520332888,-0.27398016235110423,-0.0004628346586575708,0.0020523830987341646,-0.009301590957500019,0.05115084888122729,-0.3446171349544711,0.0024948875672412903,-0.01194612017891173,0.06640221758967935,-0.44870669200077407,-0.015712122358121975,0.08871737411347994,-0.6005983565260704,0.12116593828227751,-0.8224460919459657,-1.1476325129080767
0.030543150635603915,-6.4843470938360595,1823.390564111044,366.64256593046355,8.548750783038269,0.11018779713812044,-23698.401530339634,73.4872283752291,9.648641682159624,119.85317527006941,4.889552021449745,10.320137617801723,2.7437446235895613,47.72184853408341,2.249315117599436e9,20.37184751829719,33.30042108310716,6.268074984960417,-8.857055292498496,60.14237526065071,1136.5678402607216,38.39780436878891,0.5499139054448964,-15.077583612390217,76.50122362139489,73.97386958003305,-17.802522757007463,-19.29149679922848,101.15399166219953,-57.68910031444376,-20.70310348385622,136.66811078014692,-11.106321161665885,178.7020204235277,205.88547777560876,0.24911917684673207,0.008666350817698181,1.0984910480503607,1.2409477802526096e7,3.057820023070521e6,-423.7086259289507,-1.2706239831121877,1.0068684141143962e-5,-9.995504434804513e-5,-0.00015138712112682063,-9.801483476680292e-12,0.007359948764965506,1.7569781848026843e-6,5.863515612722005,0.0031877013888141075,5.295894442469137e-7,0.0040607352508061165,0.005227834890383104,0.5593234530919117,0.05856617924596465,0.04681253293567334,20.37184751829719,203.10755013838468,1136.5678402607216,131.1933507749976,5.444034135859709e-6,1.3441619917471555e-8,1.0,10.0,0.0,0.0,-983.9358838487319,-0.00010247660500138623,2.1126905052585796e-6,90337.16537884876,-0.00019033639317158734,-1.9908197944360365e-5,-0.0013629637672169484,-4.2862761199209795e-5,-9.116259035651504e-5,-0.061273917223166344,-0.0004935159853449232,0.001885092347897881,-0.008542448797304602,0.04791151676200939,-0.3306425550749723,-0.0004921701632195597,0.002254913102147498,-0.010547593643941974,0.059844270213769715,-0.41594658430886156,0.0027407953472360054,-0.013547823286921242,0.07770109315604788,-0.5416925664267078,-0.017820394493330498,0.10383399856403722,-0.7252397204983032,0.14184050078763916,-0.9933948571697299,-1.3865576242894158
0.03105137894524903,-6.467844334667747,1748.550463918472,359.0346941578467,8.548750502987431,0.11202134071008579,-22253.514941808407,73.48722512052686,9.648616434349508,119.85284263816463,4.889547572000036,10.320124541515753,2.654668817333687,45.41671478157049,2.105630065817416e9,19.710404827849654,33.30034168879562,6.478220158206206,-9.460484152713537,66.39540377647398,1099.6643048474045,38.39767899692811,0.5681714596012327,-16.105208341351382,84.45510216441984,73.97353104798219,-18.400028929629606,-20.606284245986522,111.67109236872659,-59.624791533178616,-22.113693305051818,150.8776489344739,-11.861415199668807,197.28083645755208,227.2856141196156,0.2491191768467746,0.008849989019884118,1.0984908570256562,1.2409498942877619e7,3.0578279151480687e6,-406.3075056469645,-1.270577260351483,1.1020593448663457e-5,-0.00010657263265723046,-0.00016151057550558396,-1.090392528058102e-11,0.007358816098351662,1.910508776862397e-6,5.863224139414782,0.0033240607080863857,5.707753309277847e-7,0.0042344181871223074,0.005451449598874752,0.577185914941784,0.060521423034779864,0.048381960688062865,19.710404827849654,196.51316220345512,1099.6643048474045,126.93392107109356,6.18238829090877e-6,1.5542665819363595e-8,1.0,10.0,0.0,0.0,-943.5210944707567,-0.00011176584748183983,1.991564335192139e-6,84829.10568581645,-0.00020429406613074725,-2.196343957338887e-5,-0.0014618744372498706,-4.7176599347636364e-5,-0.0001003364846490271,-0.061275597890517355,-0.0005249974599237904,0.0020707430671864017,-0.009683787489693134,0.056032067754602774,-0.3988848511310825,-0.0005232814010625818,0.0024770074619308,-0.011957896492760437,0.06999569539419845,-0.5018679718684755,0.003010415811451319,-0.015360976788542195,0.09089775588872745,-0.6537285723884749,-0.02020726581081395,0.12149398550709453,-0.8754611984034093,0.16599962671331292,-1.199494252512745,-1.6747068509345695
0.03156801091003499,-6.451343257651677,1676.7897580150545,351.5857042376808,8.548750203162143,0.11388520213425185,-20896.858672932616,73.4872216261516,9.648589489121788,119.85248766565189,4.889542814440336,10.320110590369618,2.5684938132652446,43.22314281797545,1.9711368015841718e9,19.070500101656293,33.300258148778006,6.695370472247986,-10.104860991720294,73.29713818368464,1063.962396793877,38.397546538087816,0.5870137006266709,-17.202633382819627,93.23414071009934,73.97317128209315,-19.017541224474062,-22.010370666928587,123.27928181852887,-61.62522587128343,-23.620020352814517,166.56134270086866,-12.667480526212433,217.78687876734008,250.9046361377008,0.2491191768468219,0.0090374923176805,1.0984906479636078,1.2409521479808735e7,3.0578363339327e6,-389.62329380446585,-1.2705321825282483,1.2062365658795964e-5,-0.00011362059352788325,-0.00017230242732018997,-1.2130253460215098e-11,0.007357656869449168,2.0774323306219725e-6,5.862934104400873,0.003466233786568665,6.151587290053514e-7,0.004415503724830013,0.005684596583905763,0.5955870953225469,0.06254138351076269,0.050003787347737354,19.070500101656293,190.13351417220002,1063.962396793877,122.81319401489951,7.019707198304806e-6,1.7964673736144093e-8,1.0,10.0,0.0,0.0,-904.7717172131918,-0.00012192180456519687,1.829306610679657e-6,79657.59057573031,-0.00021944336956800884,-2.4229993432411855e-5,-0.0015691650343279931,-5.191885956155103e-5,-0.00011042138542563613,-0.061277381817648635,-0.0005584072800979166,0.0022742837647213173,-0.010975154167788187,0.06551017156132852,-0.4810419530343324,-0.0005562683040325111,0.002720506090990082,-0.013553764564237484,0.08184594372009545,-0.6053271391833077,0.0033059728575847865,-0.0174129898658089,0.10630625148522393,-0.7886675061046776,-0.022908894657206,0.14211911460968127,-1.056447337926795,0.1942224452447549,-1.447885164638385,-2.022103968990515
0.0320931953651027,-6.434843527267156,1607.9800386266932,344.2921011813423,8.548749881856649,0.11577991787163656,-19623.008726350028,73.48721787150721,9.648560732754902,119.85210884061557,4.889537727257572,10.320095706106525,2.4851232082042394,41.135681424223286,1.8452439877230225e9,18.451417489188387,33.30017029717429,6.919761072541432,-10.792958596365368,80.91482583140387,1029.4221770873119,38.39740664332074,0.606457115233326,-18.37459647337536,102.92387918647515,73.97278900292098,-19.655742892588282,-23.509816187159498,136.09166959149044,-63.69260556246785,-25.22857015503449,183.87201199385694,-13.527923396347202,240.41989025545018,276.97230787943977,0.2491191768468745,0.009228945683481215,1.0984904191592306,1.2409545504425926e7,3.057845314313003e6,-373.62602395247325,-1.2704886739315442,1.320243540348099e-5,-0.00012112632135925724,-0.00018380620373036776,-1.3494405520952295e-11,0.007356468190502395,2.258918850071765e-6,5.862645012078863,0.003614470639296393,6.629884371090156e-7,0.004604309928862443,0.005927685584667937,0.6145416470628489,0.06462821467716764,0.05167978800957128,18.451417489188387,183.96146957451094,1029.4221770873119,118.82655977558596,7.96907851603174e-6,2.075555346422946e-8,1.0,10.0,0.0,0.0,-867.6181097488559,-0.00013302619976069134,1.619215081569069e-6,74801.91186629959,-0.0002358960025940873,-2.6729527410021554e-5,-0.001685617420218151,-5.713144580398156e-5,-0.00012150639195777797,-0.06127927294637872,-0.0005938564688565413,0.0024973913605033215,-0.012435889801581904,0.07656918381614458,-0.5799121997638244,-0.0005912356634447621,0.0029874155473896226,-0.015359151130267985,0.09567488571312915,-0.729855513263483,0.0036298908960356153,-0.019734743527928856,0.12429167292876334,-0.9511297461742081,-0.025966026694826158,0.1661999118487898,-1.274418328491742,0.22718273950633425,-1.7471390063609702,-2.440786684434045
0.03262708383728018,-6.418344816525971,1541.9984122274168,337.1504776324152,8.548749537197807,0.11770603399485077,-18426.878972982464,73.487213834057,9.648530043939346,119.85170454798354,4.889532287423236,10.320079826613641,2.4044639598223463,39.1491512193957,1.7273987572843947e9,17.85246609397084,33.30007796715056,7.151634880055642,-11.527736231103962,89.32267952402563,996.0050989354816,38.39725895176579,0.626518327315224,-19.626155832166344,113.61871781520055,73.97238285858968,-20.315341306019622,-25.11109068124208,150.23308160258867,-65.82920946569233,-26.946264832666028,202.97830605389208,-14.446371576803216,265.40029411500706,305.742139436614,0.24911917684693305,0.009424436006637863,1.0984901687470354,1.2409571113672132e7,3.0578548934643967e6,-358.2870221296579,-1.2704466615949648,1.445001900059618e-5,-0.00012911889756720056,-0.00019606820755634901,-1.5011891176618966e-11,0.007355247063841296,2.4562409052889207e-6,5.862356368305451,0.0037690321608954106,7.145327026805864e-7,0.004801168674134142,0.0061811441494826315,0.6340645112643158,0.06678414204763151,0.05341179888963476,17.85246609397084,177.99014075654623,996.0050989354816,114.9695692217606,9.045292646021439e-6,2.3970188085335985e-8,1.0,10.0,0.0,0.0,-831.9936357418178,-0.0001451684221410498,1.3536832917381345e-6,70242.65315291425,-0.0002537746148479634,-2.9485926039376152e-5,-0.001812089884936575,-6.286028096109259e-5,-0.000133689148505694,-0.06128127549993119,-0.0006314617434885217,0.002741893998221799,-0.01408776800842532,0.08946850709123456,-0.6988476494846604,-0.0006282932927312531,0.0032799233510112484,-0.0174010274617314,0.11180763540772606,-0.8796844025170418,0.003984811938920788,-0.022361017663423917,0.14527827999577486,-1.1466534909966883,-0.029424560303496848,0.19430662262377157,-1.5368333768052915,0.265664108374025,-2.1075396417539562,-2.9452049726942
0.03316983052635493,-6.40184680883487,1478.7272583672946,330.15751203158936,8.548749167127978,0.1196641061059837,-17303.699788238573,73.48720948913308,9.64849729327982,119.85127306249315,4.889526470287013,10.320062885671994,2.3264262691008,37.25863086542857,1.6170841785016215e9,17.272979100792075,33.29998099173654,7.391242788586062,-12.312351781054373,98.60259569046723,963.6739590721384,38.3971030908544,0.6472140457160848,-20.962711336466075,125.42283065364573,73.97195142116533,-20.997068779280667,-26.821100814735104,165.8412681572915,-68.03739553251486,-28.780491592820976,224.06633546473014,-15.426687501608617,292.97132402621315,337.49382427522886,0.24911917684699816,0.00962405211228357,1.0984898946861301,1.2409598410685724e7,3.057865110994885e6,-343.57884988338185,-1.2704060751601238,1.5815185058365344e-5,-0.000137629187479989,-0.00020913768600269966,-1.6699970152473346e-11,0.007353990372836142,2.6707826364793453e-6,5.862067679502557,0.003930190583097393,7.700807437943027e-7,0.005006426222764292,0.006445418382303523,0.6541709124929878,0.06901146466081658,0.05520171922413066,17.272979100792075,172.21288018025845,963.6739590721384,111.23792830083549,1.0265059516219131e-5,2.7671418581809615e-8,1.0,10.0,0.0,0.0,-797.8345321493937,-0.0001584462292859682,1.0240893503888595e-6,65961.60794792601,-0.00027321389608643196,-3.252551617823055e-5,-0.001949524733548286,-6.915568105273488e-5,-0.0001470766399599732,-0.061283393996099104,-0.0006713457302321228,0.0030097838688134936,-0.015955290893735066,0.10450926787527977,-0.841861511163466,-0.0006675561740773135,0.0036004133270747802,-0.01970975073251487,0.1306216912469128,-1.0598810558221783,0.004373613891506672,-0.025330967639344372,0.1697588677727323,-1.3818737055058787,-0.03333617775967479,0.22710188076040616,-1.8526331104392786,0.3105774824874872,-2.5414196586005193,-3.5526965584158052
0.03372159263674092,-6.385349189297758,1418.0539606065774,323.30996243721825,8.548748769385925,0.12165470051673585,-16248.997394755133,73.48720480972378,9.648462342743311,119.85081254088534,4.889520249459108,10.320044812679143,2.2509234187288,35.459442841163224,1.5138168239189718e9,16.71231257573729,33.299879204701064,7.63884401973694,-13.150175156829622,108.84495238346894,932.3928308082949,38.396938676504284,0.6685610169922587,-22.39002792697137,138.4511806812975,73.97149318259581,-21.701683871870532,-28.647219929574256,183.06824628631168,-70.31960480868615,-30.739134186703676,247.34148553838372,-16.47298266768509,323.4013907061999,372.53594538795426,0.24911917684707058,0.0098278849098895,1.0984895947437814,1.240962750519859e7,3.057876009106608e6,-329.47524088435773,-1.2703668467202336,1.7308932141019507e-5,-0.0001466899478599975,-0.00022306701762997406,-1.8577851356432723e-11,0.007352694871590692,2.904049698283439e-6,5.86177845158441,0.0040982300579631365,8.29944428296487e-7,0.005220443960781348,0.006720973894928013,0.6748763662927384,0.07131255860445254,0.05705151440222168,16.71231257573729,166.62326846114087,932.3928308082949,107.62749031152487,1.1647253053409487e-5,3.1931164856287764e-8,1.0,10.0,0.0,0.0,-765.0797616768441,-0.00017296652134490698,6.206716132341266e-7,61941.7005586206,-0.00029436178773970315,-3.587731764184762e-5,-0.0020989567216873903,-7.607276720820094e-5,-0.00016178606778368695,-0.061285633262593925,-0.0007136372054106332,0.0033032312011474474,-0.018066020554412247,0.12204087088432411,-1.0137560284018838,-0.0007091446246103813,0.003951482345257449,-0.02231947640981964,0.15255518364896223,-1.2765106884135307,0.004799430487069488,-0.028688658727056865,0.19830559306664347,-1.664735345000849,-0.0377590531799598,0.2653553581969449,-2.2325286143646093,0.36298139140411856,-3.06356163185633,-4.28405471951443
0.03428253024278603,-6.368851650480683,1359.8707065380956,316.6046666998174,8.548748341486096,0.12367839374396233,-15258.575560632771,73.48719976624346,9.648425045099012,119.85032101392511,4.889513596689285,10.320025532368481,2.177871687191467,33.74714166656995,1.4171446030899155e9,16.169844828267852,33.299772441641245,7.894706277475276,-14.044801848977174,120.1494812410053,902.1270284415165,38.396765313541415,0.6905759511785086,-23.91425936106291,152.83062896476918,73.97100655084739,-22.429972156999902,-30.59731836416107,202.08176648688044,-72.67836367983895,-32.83060473430987,273.0303977119584,-17.589631826072825,356.9866671872146,411.20892927671866,0.24911917684715115,0.010036027371845531,1.0984892664777133,1.2409658513934454e7,3.0578876327587506e6,-315.9510536733195,-1.2703289107058198,1.894327203122474e-5,-0.00015633593276265435,-0.00023791189888285475,-2.066691333228998e-11,0.007351357175214739,3.157679905035329e-6,5.861488189139405,0.00427344712844449,8.944600390323224e-7,0.005443598990639658,0.0070082965739782675,0.6961966688620387,0.0736898787218382,0.05896321766200318,16.169844828267852,161.21510800940612,902.1270284415165,104.13425179567983,1.321318483990222e-5,3.683169528768859e-8,1.0,10.0,0.0,0.0,-733.6709027266745,-0.00018884617226569105,1.3239030263926298e-7,58166.91598421285,-0.00031738079917793826,-3.957331674559892e-5,-0.0022615222161368083,-8.36719091951905e-5,-0.00017794579304461684,-0.06128799845148196,-0.000758471303276106,0.003624599096862237,-0.02045094735773484,0.14246853714671626,-1.2202743661692868,-0.0007531844226509766,0.004335958067749909,-0.02526861657420745,0.17811636439087503,-1.536829000442297,0.005265672388779857,-0.03248366031088117,0.23158243844463944,-2.004746864889534,-0.04275863990031199,0.3099606421297193,-2.6893453305595822,0.4241053282222176,-3.691675930642305,-5.164204944224828
0.034852806560795674,-6.35235388598119,1304.0742525700925,310.03853760970446,8.54874788069551,0.1257357734701797,-14328.497706666989,73.48719432627568,9.64838524329566,119.8497963775232,4.889506481732794,10.32000496449708,2.1071902108012863,32.11750142737856,1.3266446649189496e9,15.64497538674028,33.29966054114378,8.15910608564877,-15.000067920859772,132.62623636307364,872.8430500979265,38.39658259611307,0.7132754525284535,-25.54197452406093,168.70116709572534,73.970489845546,-23.18274755164798,-32.6797970338907,223.06694247084368,-75.11628790534344,-35.06387893087046,301.38317108748663,-18.78128851616982,394.053960783727,453.8883252016754,0.24911917684724078,0.010248574662847346,1.0984889072165762,1.2409691561052127e7,3.0579000298486706e6,-302.9822162808457,-1.2702922037458506,2.0731321305607217e-5,-0.00016660401150778376,-0.00025373155150956755,-2.2990951275833524e-11,0.007349973748619215,3.433454996668699e-6,5.8611963943972105,0.0044561513451409655,9.639902241513168e-7,0.005676284909159364,0.007307893587079826,0.7181479011251939,0.07614596207514616,0.06093893322307004,15.64497538674028,155.98241281734835,872.8430500979265,100.75434594084746,1.4986912475310112e-5,4.246707008464902e-8,1.0,10.0,0.0,0.0,-703.5520204997387,-0.00020621294493966937,-4.5322701301429644e-7,54622.23140830244,-0.0003424494716446126,-4.3648770150934684e-5,-0.002438469382379226,-9.201921359165669e-5,-0.00019569637437316813,-0.061290495056114246,-0.0008059897529362127,0.003976459701370758,-0.023144902089213975,0.16626199478827874,-1.468281137165183,-0.0007998069547763636,0.004756918294528118,-0.028600353016922066,0.2078945515198806,-1.8495110954362812,0.005776050163999905,-0.03677171137509061,0.27035959665350384,-2.4132818535783738,-0.048408552538698996,0.36195472561582953,-3.2384325464349115,0.4953767503557984,-4.446970111636254,-6.223011945812897
0.034852806560795674,-6.35235388598119,1304.0742525700925,310.03853760970446,8.54874788069551,0.1257357734701797,-14328.497706666989,73.48719432627568,9.64838524329566,119.8497963775232,4.889506481732794,10.32000496449708,2.1071902108012863,32.11750142737856,1.3266446649189496e9,15.64497538674028,33.29966054114378,8.15910608564877,-15.000067920859772,132.62623636307364,872.8430500979265,38.39658259611307,0.7132754525284535,-25.54197452406093,168.70116709572534,73.970489845546,-23.18274755164798,-32.6797970338907,223.06694247084368,-75.11628790534344,-35.06387893087046,301.38317108748663,-18.78128851616982,394.053960783727,453.8883252016754,0.24911917684724078,0.010248574662847346,1.0984889072165762,1.2409691561052127e7,3.0579000298486706e6,-302.9822162808457,-1.2702922037458506,2.0731321305607217e-5,-0.00016660401150778376,-0.00025373155150956755,-2.2990951275833524e-11,0.007349973748619215,3.433454996668699e-6,5.8611963943972105,0.0044561513451409655,9.639902241513168e-7,0.005676284909159364,0.007307893587079826,0.7181479011251939,0.07614596207514616,0.06093893322307004,15.64497538674028,155.98241281734835,872.8430500979265,100.75434594084746,1.4986912475310112e-5,4.246707008464902e-8,1.0,10.0,0.0,0.0,-703.5520204997387,-0.00020621294493966937,-4.5322701301429644e-7,54622.23140830244,-0.0003424494716446126,-4.3648770150934684e-5,-0.002438469382379226,-9.201921359165669e-5,-0.00019569637437316813,-0.061290495056114246,-0.0008059897529362127,0.003976459701370758,-0.023144902089213975,0.16626199478827874,-1.468281137165183,-0.0007998069547763636,0.004756918294528118,-0.028600353016922066,0.2078945515198806,-1.8495110954362812,0.005776050163999905,-0.03677171137509061,0.27035959665350384,-2.4132818535783738,-0.048408552538698996,0.36195472561582953,-3.2384325464349115,0.4953767503557984,-4.446970111636254,-6.223011945812897
0.03543258811477989,-6.335855587645332,1250.5657156102855,303.60855984493264,8.548747384008367,0.1278274391180243,-13455.070466711764,73.48718845429103,9.648342769802982,119.8492363833027,4.889498872207756,10.319983023515988,2.0388008703323988,30.566504444046373,1.2419214700787413e9,15.137124156614666,33.29954334612112,8.432329085359607,-16.020065782106286,146.39666135210118,844.5085307668884,38.396390108245534,0.7366759346258734,-27.280185194793898,186.21727448609252,73.96994129350531,-23.960853578189298,-34.9036228578963,246.22804601065963,-77.6360863967696,-37.44853309934911,332.6757869127887,-20.052901047428,434.9638751680196,500.9884126361332,0.2491191768473405,0.010465624232319195,1.098488514038678,1.2409726778610684e7,3.057913251402758e6,-290.54567716059535,-1.270256664543909,2.2687400647525662e-5,-0.00017753329138122742,-0.0002705889397516835,-2.557645212715653e-11,0.007348540894958001,3.733313426144604e-6,5.860902566254369,0.004646665882408688,1.038926095345119e-6,0.005918912583773542,0.007620294387374835,0.740746428386835,0.07868343109785884,0.06298083919688395,15.137124156614666,150.91940006810103,844.5085307668884,97.48403715927829,1.699558567103805e-5,4.8944777299931075e-8,1.0,10.0,0.0,0.0,-674.6695527829683,-0.00022520648501810314,-1.1502575847076949e-6,51293.55326280232,-0.00036976398638645803,-4.814253928928924e-5,-0.002631169372455811,-0.00010118705460570768,-0.0002151916966034174,-0.06129312892866445,-0.0008563411071539258,0.0043616115517482006,-0.02618701501541684,0.19396547654502308,-1.7659766586900265,-0.0008491493462887287,0.005217711714862532,-0.03236320897114266,0.24257272536068564,-2.2249232942641872,0.006334598889724223,-0.0416154623625025,0.3155300355212045,-2.903937425306616,-0.0547915505721859,0.42254046877038315,-3.898150322311179,0.5784522176804632,-5.3548265636672685,-7.496240921819016
0.03602204473241089,-6.319356447813947,1199.250391274152,297.31178901089834,8.548746848118242,0.1299540018092214,-12634.828584346153,73.48718211133821,9.648297445921827,119.84863862866116,4.8894907334446716,10.319959618225427,1.972628203536352,29.090331027151812,1.1626050193019617e9,14.64573077085268,33.29942070535555,8.714670255361044,-17.109160610282963,161.59476176763067,817.0922060584629,38.39618742459007,0.7607935153365326,-29.136375059091,205.54940973867014,73.96935902422683,-24.765164457880527,-37.27836576547166,271.79047906600437,-80.24056441426076,-39.99478278189449,367.21277242864466,-21.409728679898645,480.1142837428846,552.9661601404554,0.24911917684745144,0.010687275844738577,1.098488083748898,1.2409764307052016e7,3.0579273517754627e6,-278.6193623420386,-1.2702222337697986,2.482714216102551e-5,-0.0001891652434723951,-0.0002885509950392471,-2.8452900473490238e-11,0.007347054743857376,4.059364207256389e-6,5.8606061993816,0.004845328127763528,1.1196894732489151e-6,0.0061719108938043206,0.007946051673574853,0.7640088926171015,0.08130499610253855,0.06509119000787798,14.64573077085268,146.02048366046614,817.0922060584629,94.31971690454272,1.926983410487855e-5,5.6387584332707846e-8,1.0,10.0,0.0,0.0,-646.9722102030753,-0.00024597939638342436,-1.9745750237118052e-6,48167.65941436277,-0.00039953992654864653,-5.3097457611739094e-5,-0.002841128578675316,-0.00011125464938398615,-0.00023660019401093346,-0.061295906297887,-0.0009096809533204932,0.004783098099661905,-0.02962122620462291,0.22620920563844477,-2.1231509659014463,-0.0009013545648471526,0.005721980062334851,-0.03661168494986228,0.2829420062849821,-2.675445537986007,0.006945704375228484,-0.04708530059422682,0.368128550212561,-3.492959611711067,-0.06200063303452949,0.49311245204991905,-4.690447921272133,0.6752532597652586,-6.445608202971554,-9.026701469672718
0.03662134981114098,-6.302856154025301,1150.0375567605633,291.1453478342728,8.548746269387232,0.13211608529491764,-11864.520394582114,73.48717525470107,9.648249081028204,119.84800054585975,4.889482028321646,10.319934651397059,1.9085992906405627,27.68534908346343,1.0883491625661542e9,14.170253739686052,33.29929247517923,9.006434261253231,-18.27200822924274,178.36840431349628,790.563864767121,38.3959741112264,0.7856439076366099,-31.11853137110116,226.8856632035422,73.9687410649534,-25.59658662821553,-39.81423907023911,300.0029590293427,-82.93262809357226,-42.713524762847634,405.33015245893984,-22.857358914202475,529.9441772115783,610.3256066533022,0.24911917684757487,0.01091363171243361,1.0984876128533196,1.2409804295728743e7,3.057942388867144e6,-267.182129069481,-1.270188853938897,2.7167606842862876e-5,-0.0002015438401064826,-0.00030768886146501626,-3.1653120853267013e-11,0.007345511238302399,4.413902151916429e-6,5.860306783186662,0.005052490389766211,1.2067353500595855e-6,0.006435727621562397,0.008285742543551761,0.7879522144400748,0.08401345906729674,0.06727231987485081,14.170253739686052,141.28026573360546,790.563864767121,91.25789819619507,2.1844203509627847e-5,6.493563687170295e-8,1.0,10.0,0.0,0.0,-620.4108683400577,-0.00026869841967340735,-2.944062847753065e-6,45232.143607067555,-0.00043201422952497876,-5.856073750001811e-5,-0.003070002209705259,-0.0001223086886107301,-0.00026010619111798674,-0.061298833789112266,-0.0009661721428243528,0.005244227773349675,-0.03349685486459239,0.263722604422695,-2.5514849629716307,-0.0009565715319049069,0.006273682108218211,-0.0414069684049405,0.32991831163988994,-3.2158538059203368,0.007614131516812572,-0.053260271922413546,0.42935369793384387,-4.199748301613533,-0.07014026118251404,0.5752867634538079,-5.6415509857592365,0.788007731705367,-7.755616507982092,-10.86560902834767
0.03723068036668641,-6.286354390129081,1102.8403036651594,285.1064249764283,8.54874564381221,0.13431432609718427,-11141.094574963969,73.48716783752293,9.648197471783236,119.84731939054956,4.889472717090875,10.319908019379938,1.8466436709711969,26.348104869306585,1.0188300537334818e9,13.710169831508736,33.29915852140538,9.307935704036437,-19.513573644022703,196.8807436769331,764.8943143304855,38.395749726698874,0.8112422848713525,-33.23517792450846,250.4335718809527,73.96808533572425,-26.456060037487944,-42.522141496893084,331.13991861231403,-85.71528820467871,-45.616380655343455,447.3986907440849,-24.40172478054731,584.937887544058,673.6226660291501,0.24911917684771218,0.01114479654856496,1.09848709753172,1.2409846903449979e7,3.0579584243505807e6,-256.21372644508733,-1.270156469309242,2.9727411360303302e-5,-0.00021471569508247268,-0.00032807814873579184,-3.5213658462653147e-11,0.007343906121325956,4.799424365814461e-6,5.860003800877918,0.005268520567097353,1.3005545228059092e-6,0.006710830292829459,0.008639969583455772,0.8125935858146365,0.08681171657892378,0.06952664564822598,13.710169831508736,136.69353049594844,764.8943143304855,88.29521163276102,2.4757643919283095e-5,7.474883033750303e-8,1.0,10.0,0.0,0.0,-594.9384761250412,-0.0002935457060814435,-4.078851817284889e-6,42475.36476674548,-0.00046744732530761614,-6.458441701856168e-5,-0.0033196091549605785,-0.00013444401918003807,-0.000285911354223913,-0.06130191844432796,-0.0010259849952560713,0.0057485953421449205,-0.037869231262678035,0.307349446508569,-3.0649068759499825,-0.0010149551983059531,0.0068771192094959285,-0.04681772175242541,0.3845614728741027,-3.8637729906943212,0.008345054426716863,-0.06022910465815372,0.5005929904248054,-5.047455662308004,-0.0793277172622036,0.6709352373699549,-6.782776657656553,0.9192973883356329,-9.328229007854617,-13.074202878401543
0.037850217179880796,-6.269850834759468,1057.5753703330759,279.19227289936515,8.548744966987597,0.13654937400130082,-10461.687610994471,73.48715980839187,9.648142401282987,119.84659222937925,4.889462757191519,10.319879611676868,1.7866932523923997,25.07531399017703,9.537446950085242e8,13.264973400422418,33.29901872146625,9.619499415027384,-20.839150820608864,217.31179765953945,740.0553433116788,38.395513823197895,0.8376031310709535,-35.49541036549173,276.42212291291105,73.96738964412991,-27.344559642610356,-45.41370217660352,365.50415505444744,-88.59166451622599,-48.71574342967944,493.8274678046676,-26.049122730363557,645.6297490042617,743.4704226291632,0.24911917684786494,0.011380877658442812,1.0984865336075047,1.2409892299065493e7,3.0579755239140475e6,-245.6947560066849,-1.2701250257762715,3.252686597818408e-5,-0.00022873021283223308,-0.0003497992022962062,-3.917520422225182e-11,0.007342234921670388,5.21864828793126e-6,5.859696728465259,0.00549380288335098,1.4016764537253237e-6,0.006997707099710785,0.009009362063668098,0.8379504656189203,0.08970276331116306,0.07185667011496666,13.264973400422418,132.25523752228628,740.0553433116788,85.42840106119874,2.8054057290193795e-5,8.600949083814374e-8,1.0,10.0,0.0,0.0,-570.5099641033863,-0.0003207202048848582,-5.401583998791183e-6,39886.39904900758,-0.0005061254951193561,-7.122585313186472e-5,-0.0035919483762150697,-0.0001477643884129917,-0.0003142362738016436,-0.061305167743800223,-0.0010892975024460374,0.006300104868708074,-0.04280039941044829,0.35806524193033873,-3.6800139942902206,-0.001076666607527909,0.0075369627517395945,-0.05292095904026638,0.4480971810372198,-4.64021300670789,0.009144088732710946,-0.06809134922092877,0.5834518349061826,-6.063695096695512,-0.0896946172836538,0.7822248203010198,-8.151500148182457,1.0721126264936434,-11.215249440302264,-15.725668536620413
0.03848014504374772,-6.253345157417563,1014.1629762180571,273.4002050097724,8.548744234064314,0.1388218929050057,-9823.611980589263,73.48715111088231,9.648083638141731,119.84581592658456,4.889452103047571,10.319849310487976,1.7286822165556581,23.863852712041528,8.928095702778524e8,12.834175682664203,33.298872966773494,9.941460802289933,-22.254383821548405,239.8601869599682,716.0196821454471,38.39526594789504,0.8647400744761353,-37.90893407057289,305.1039664576574,73.96665167972714,-28.2630971334734,-48.50132889178925,403.42975612519723,-91.56499083488983,-52.024827145808665,545.0678323615218,-27.806231117251027,712.6092440372047,820.5449705490898,0.24911917684803492,0.011621985071063972,1.09848591651483,1.2409940662092388e7,3.0579937575227064e6,-235.60663281060198,-1.270094470766479,3.5588124709839886e-5,-0.00024363974745327124,-0.0003729373924118869,-4.358306970320976e-11,0.007340492938318816,5.674531441227963e-6,5.859385033696306,0.005728738695976562,1.5106723818918671e-6,0.0072968679164349265,0.009394577255297883,0.8640405784901993,0.09268969609967397,0.07426498582463952,12.834175682664203,127.96051474067878,716.0196821454471,82.65431904598364,3.178291168730318e-5,9.892540425649929e-8,1.0,10.0,0.0,0.0,-547.0821538861506,-0.00035043917574030645,-6.937706568087423e-6,37454.99464677491,-0.0005483634749253801,-7.854826661808005e-5,-0.003889216996474322,-0.00016238325583280258,-0.0003453221905465508,-0.06130858962940226,-0.0011562955328974904,0.006902994372683937,-0.048359898201227346,0.4169971732002492,-4.416571293227934,-0.0011418729459180652,0.008258283633733177,-0.059803020948442726,0.521942165361782,-5.570202976812199,0.010017326208015074,-0.07695864623433901,0.6797867639505855,-7.281380580446615,-0.10138859478612497,0.911662808915904,-9.79230015546274,1.249915445998834,-13.47850936190046,-18.907420496781405
0.039120652885830456,-6.236837018198182,972.526674458543,267.7275942479873,8.54874343970474,0.1411325612125976,-9224.345253045843,73.48714168305136,9.648020935524155,119.8449871297485,4.889440705853295,10.319816990229656,1.672546941794656,22.71075002471644,8.357593845102528e8,12.417304224067463,33.298721165372676,10.274166135232448,-23.765288872981426,264.7450488415865,692.7609711950001,38.39500564453423,0.8926656922098443,-40.48610390437371,336.757849670912,73.96586900835078,-29.212722569916288,-51.79825868838658,445.285318388179,-94.63861969651036,-55.557718900426714,601.6177470992409,-29.680128566009667,786.5266604631528,905.5918240198631,0.24911917684822407,0.011868231625408258,1.098485241262867,1.2409992183370223e7,3.0580131996932477e6,-225.93155078340996,-1.2700647531412268,3.8935347667285476e-5,-0.0002594997669533207,-0.00039758341530371304,-4.84877163576262e-11,0.007338675224428419,6.170292902301385e-6,5.859068175036146,0.005973747300793782,1.6281586705845012e-6,0.00760884530787077,0.00979630173826136,0.890881907698386,0.0957757175762287,0.07675427860428621,12.417304224067463,123.80465272570156,692.7609711950001,79.96992318197636,3.599992856836046e-5,1.1373323122578332e-7,1.0,10.0,0.0,0.0,-524.6136775295413,-0.00038293982618009184,-8.715798069858648e-6,35171.53010019967,-0.0005945073146647886,-8.662134161591536e-5,-0.004213830158956027,-0.00017842467333882968,-0.0003794328668649939,-0.061312192528537215,-0.0012271730117395284,0.007561862101427392,-0.054625627227812355,0.4854469187452064,-5.298100194714262,-0.0012107475544269003,0.00904658366761652,-0.06756065602897898,0.6077330342835734,-6.683540495849957,0.010971371558034348,-0.08695613352999482,0.7917435293832251,-8.73971914362558,-0.11457516961496189,1.0621487562439467,-11.758314625104251,1.4567117544987105,-16.19176589127207,-22.72380991283993
0.039771933890154196,-6.220326067640486,932.5932110957804,262.1718717562311,8.548742578033231,0.14348207222200796,-8661.519873613268,73.4871314568839,9.647954030113244,119.84410225454008,4.889428513343623,10.319782517022226,1.6182259291050307,21.613180109910456,7.823458857130431e8,12.013902330430815,33.29856324488921,10.617972824738107,-25.378277620386438,292.2081453410777,670.2537300869482,38.39473245525685,0.9213912883065437,-43.23796633992887,371.6912980412269,73.96503906619478,-30.194526104848617,-55.31861146659589,491.4774923891913,-97.81602726351171,-59.329433592894084,664.0265754618733,-31.678312350837338,868.0993201377075,999.4329647535221,0.24911917684843454,0.012119733058173918,1.098484502396865,1.2410047065754216e7,3.058033929785615e6,-216.65244964945703,-1.270035823102969,4.2594877030308667e-5,-0.0002763690253286545,-0.00042383361070826454,-5.3945346069773053e-11,0.007336776570291965,6.709436721069901e-6,5.8587456006253875,0.006229266775197624,1.7548004278405435e-6,0.007934195585486817,0.0102152527715113,0.9184926868582606,0.09896413991231331,0.07932733120841454,12.013902330430815,119.78309922007774,670.2537300869482,77.37227255480177,4.0767852034868025e-5,1.307023550513179e-7,1.0,10.0,0.0,0.0,-503.06490058675706,-0.00041848108882564276,-1.0767930732939237e-5,33026.975234814694,-0.0006449375255723519,-9.55218864902703e-5,-0.004568442880295708,-0.00019602424153221173,-0.0004168566202874685,-0.06131598537926512,-0.0013021320843037076,0.008281694575536628,-0.061684806467262654,0.5649167673946327,-6.352573207487577,-0.0012834699084781865,0.009907829093588354,-0.07630221978501482,0.7073592939156362,-8.015676166882734,0.012013381581620082,-0.09822400731333827,0.9218007499628764,-10.485383569982153,-0.12943982207270432,1.2370340003302815,-14.112844354116227,1.6971343652133843,-19.442948849539796,-27.299334322996245
0.04043418562350964,-6.203811946576729,894.2923902833762,256.7305255778311,8.548741642581724,0.14587113452110345,-8132.913584911432,73.48712035768101,9.647882641009184,119.84315746835071,4.889415469548416,10.319745748144072,1.565659730625987,20.568455183317944,7.323367635000662e8,11.623528536465804,33.29839915578898,10.97324969940979,-27.10018161381817,322.516185471805,648.4733280827876,38.39444592268002,0.9509266421597157,-46.176304061596916,410.2435687893819,73.96415915364847,-31.20963980642706,-59.077446696066566,542.4548873822611,-101.1008184621165,-63.355971607834036,732.900353366919,-33.8087166035536,958.1184353930533,1102.9745869027402,0.24911917684866874,0.012376608094789196,1.0984836939557365,1.241010552484884e7,3.0580560323129515e6,-207.75298328035376,-1.27000763210343,4.6595427713746904e-5,-0.00029430974281529775,-0.0004517902967412147,-6.001856027537574e-11,0.00733479148524621,7.2957774747009764e-6,5.8584167472117645,0.006495754863767734,1.8913154238288088e-6,0.00827349991527455,0.0106521797313564,0.9468913905964075,0.10225838869597861,0.08198702712733748,11.623528536465804,115.89145384152413,648.4733280827876,74.85852432085949,4.6157309401560686e-5,1.5013921287921543e-7,1.0,10.0,0.0,0.0,-482.3978484738906,-0.000457345549600128,-1.3130072635867821e-5,31012.854540532655,-0.0007000725449117105,-0.0001053345623465735,-0.004955974100040708,-0.00021533014845052513,-0.0004579085321109481,-0.06131997765669628,-0.0013813832606509265,0.009067896495944285,-0.06963503910479708,0.6571394721884561,-7.613232705461194,-0.0013602255619498986,0.010848486310991907,-0.08614900332748424,0.8230011166657747,-9.608756862817526,0.013151106803488936,-0.11091925296750191,1.072819881316476,-12.573896803015652,-0.1461902931267034,1.4401898808130142,-16.931248135130524,1.9765381966781759,-23.33681948226177,-32.782439590998706
0.0411076103731112,-6.187294280946292,857.5569342720692,251.40109777978515,8.548740626229671,0.14830047313942196,-7636.440298643696,73.48710830338212,9.647806468530721,119.84214867242899,4.8894015145251135,10.31970653143779,1.5147908652947033,19.57401839654771,6.855146054630517e8,11.24575597948336,33.298228874926345,11.34037738979536,-28.938278628104843,355.96339328278367,627.3959491353639,38.39414559215616,0.9812797332972818,-49.313684141856186,452.7889168132151,73.96322642858522,-32.25923991166481,-63.09082464259724,598.7123890438114,-104.49673342553048,-67.65438083245306,808.9076178288014,-36.07973083497251,1057.4566860926318,1217.215641491939,0.24911917684892937,0.012638978624619745,1.0984828094255803,1.241016778980353e7,3.058079597278261e6,-199.2174868579135,-1.2699801327452436,5.096829525985291e-5,-0.00031338780054345806,-0.00048156213216650603,-6.677709791185623e-11,0.007332714177805164,7.93346835730633e-6,5.858081038949409,0.0067736899950446095,2.038478376564854e-6,0.00862736559041487,0.01110786576323119,0.9760967331601983,0.1056620080021074,0.08473635541431297,11.24575597948336,112.12546183994486,627.3959491353639,72.42592967391523,5.224777538216774e-5,1.723921725091482e-7,1.0,10.0,0.0,0.0,-462.5761300912933,-0.0004998415523690567,-1.584253476868392e-5,29121.212279231713,-0.0007603725693379594,-0.00011615268958902837,-0.005379633281771006,-0.00023650430409055646,-0.0005029328597177407,-0.061324179402004145,-0.0014651455638610815,0.009926322867871665,-0.07858549039893574,0.7641123826595333,-9.119555577710905,-0.001441206075733933,0.011875560248542125,-0.09723670788233231,0.9571725487211001,-11.512855647501206,0.014392936058708707,-0.1252175668645919,1.2481024321613343,-15.071265602844912,-0.16505913915834075,1.6760859243511224,-20.303181601429262,2.3011094884481436,-27.99811508245252,-39.35002196771413
0.041792415199498195,-6.170772684027747,822.3223670807797,246.18118412489096,8.548739521138438,0.15077082966473174,-7170.141783244331,73.48709520382248,9.647725192966162,119.84107148311412,4.889386584078118,10.319664704692851,1.4655637615551729,18.62743757712818,6.416759448072985e8,10.880171973992605,33.29805240952865,11.719748554232252,-30.900319582895456,392.8743234440161,606.998568154925,38.393831014448615,1.0124564165899976,-52.663507750811966,499.74017524374375,73.96223789973712,-33.34454876451963,-67.37586948472838,660.7958928046271,-108.00765281567647,-72.24282012206726,892.7857957646444,-38.500216934785016,1167.0765200562255,1343.257177609079,0.24911917684921941,0.01290696976837623,1.0984818416893973,1.2410234104130048e7,3.058104720522778e6,-191.03094956600816,-1.2699532786981962,5.574757930473802e-5,-0.0003336729366994486,-0.0005132644863990438,-7.429865700050064e-11,0.007330538535401542,8.627031602361006e-6,5.857737886308292,0.0070635722346719994,2.1971255343442183e-6,0.008996427220394364,0.01158312932733396,1.0061276536906891,0.10917866420670456,0.08757841455966223,10.880171973992605,108.4810098575328,606.998568154925,70.07183110543568,5.9128647583118084e-5,1.9785700197661472e-7,1.0,10.0,0.0,0.0,-443.5648742946789,-0.0005463054649387459,-1.8950465950540592e-5,27344.580712802508,-0.0008263437527584198,-0.0001280791332110564,-0.0058429495315169815,-0.0002597235640521577,-0.0005523056383914219,-0.06132860125115815,-0.0015536466200838043,0.010863312858291325,-0.08865818788714529,0.8881363603535781,-10.918387606394766,-0.0015266088690629924,0.012996634792584377,-0.10971707204735884,1.1127708044343376,-13.787419084929304,0.015747943291711506,-0.14131547851972798,1.4514553024577739,-18.05590488235095,-0.18630655388742295,1.949879222038757,-24.335237534589634,2.677990777273031,-33.57526211655785,-47.21275062353631
0.04248881224184969,-6.15424675262809,788.5268898213322,241.06843181980364,8.548738318678879,0.15328296326134966,-6732.179688662502,73.48708095990968,9.647638473211229,119.8399212113111,4.88937060945317,10.31962009497272,1.4179246835919106,17.726398919030103,6.006303528311098e8,10.526377463948709,33.297869801513876,12.111768230960253,-32.99455746308775,433.60697429861796,587.258920448722,38.393501748617055,1.0444600674891649,-56.24006386394599,551.5527140613507,73.96119041943442,-34.46683726706321,-71.95083746200567,729.3075365651181,-111.63760469350314,-77.14062748971435,985.3482658046998,-41.07952603140959,1288.039322486219,1482.3126408479188,0.2491191768495422,0.01318071004591893,1.098480782971995,1.2410304726590913e7,3.058131504105068e6,-183.17898536616195,-1.2699270246065864,6.09704271482216e-5,-0.00035523895885940574,-0.0005470198405244063,-8.266981498123751e-11,0.00732825810204586,9.381391951305444e-6,5.857386684823765,0.007365924392489021,2.368159694645157e-6,0.009381348113319886,0.012078825994666016,1.0370033110842098,0.11281215121379172,0.09051641757084973,10.526377463948709,104.9541204691411,587.258920448722,67.7936588770613,6.690045034590868e-5,2.2698301382657033e-7,1.0,10.0,0.0,0.0,-425.3306619253149,-0.0005971041514702398,-2.2504402563635743e-5,25675.94962611804,-0.0008985428522146639,-0.0001412272832260489,-0.006349803814610413,-0.0002851810655523088,-0.0006064375220628343,-0.06133325446663318,-0.0016471227500003923,0.011885726099172924,-0.09998946111864662,1.0318601903535107,-13.065277264611343,-0.0016166370495381745,0.014219916122266875,-0.12375967470658937,1.2931325593225775,-16.502970176040474,0.017225937557247828,-0.15943270311803465,1.6872654690314801,-21.620904267584436,-0.21022349743517846,2.2675167011860116,-29.154059488357177,3.115424049090567,-40.24476059004813,-56.621360316538556
0.04248881224184969,-6.15424675262809,788.5268898213322,241.06843181980364,8.548738318678879,0.15328296326134966,-6732.179688662502,73.48708095990968,9.647638473211229,119.8399212113111,4.88937060945317,10.31962009497272,1.4179246835919106,17.726398919030103,6.006303528311098e8,10.526377463948709,33.297869801513876,12.111768230960253,-32.99455746308775,433.60697429861796,587.258920448722,38.393501748617055,1.0444600674891649,-56.24006386394599,551.5527140613507,73.96119041943442,-34.46683726706321,-71.95083746200567,729.3075365651181,-111.63760469350314,-77.14062748971435,985.3482658046998,-41.07952603140959,1288.039322486219,1482.3126408479188,0.2491191768495422,0.01318071004591893,1.098480782971995,1.2410304726590913e7,3.058131504105068e6,-183.17898536616195,-1.2699270246065864,6.09704271482216e-5,-0.00035523895885940574,-0.0005470198405244063,-8.266981498123751e-11,0.00732825810204586,9.381391951305444e-6,5.857386684823765,0.007365924392489021,2.368159694645157e-6,0.009381348113319886,0.012078825994666016,1.0370033110842098,0.11281215121379172,0.09051641757084973,10.526377463948709,104.9541204691411,587.258920448722,67.7936588770613,6.690045034590868e-5,2.2698301382657033e-7,1.0,10.0,0.0,0.0,-425.3306619253149,-0.0005971041514702398,-2.2504402563635743e-5,25675.94962611804,-0.0008985428522146639,-0.0001412272832260489,-0.006349803814610413,-0.0002851810655523088,-0.0006064375220628343,-0.06133325446663318,-0.0016471227500003923,0.011885726099172924,-0.09998946111864662,1.0318601903535107,-13.065277264611343,-0.0016166370495381745,0.014219916122266875,-0.12375967470658937,1.2931325593225775,-16.502970176040474,0.017225937557247828,-0.15943270311803465,1.6872654690314801,-21.620904267584436,-0.21022349743517846,2.2675167011860116,-29.154059488357177,3.115424049090567,-40.24476059004813,-56.621360316538556
0.043197018783512536,-6.137716069308252,756.1112743280706,236.0605392357017,8.548737009352207,0.15583765081363773,-6320.828239132233,73.4870654627203,9.64754594534366,119.83869284083913,4.889353517015571,10.31957251791237,1.3718216782184356,16.868701335508177,5.621996064774071e8,10.183986628391768,33.29768113229607,12.516854045571897,-35.229776904325064,478.5562019759068,568.1554797188617,38.39315736535732,1.0772911703900576,-60.05858477516261,608.7287812465092,73.96008067637581,-35.627427086078335,-76.83518723537406,804.9114385395574,-115.39077047408705,-82.36838989697387,1087.492100432908,-43.827513158122,1421.5154617706266,1635.7191291257454,0.2491191768499015,0.013460331452799623,1.0984796247803401,1.2410379932115968e7,3.058160056694951e6,-175.6478080474337,-1.2699013260075964,6.667729564139368e-5,-0.00037816395878389987,-0.0005829581984033976,-9.198705436111503e-11,0.007325866055326787,1.0201912969161115e-5,5.857026813928533,0.0076812930833536856,2.5525555848058377e-6,0.009782821596191997,0.012595850164969424,1.0687430669929554,0.11656639460905782,0.0935536962566979,10.183986628391768,101.54094825176924,568.1554797188617,65.58892848080426,7.567617653166903e-5,2.602799399043476e-7,1.0,10.0,0.0,0.0,-407.8414677746648,-0.0006526376351023877,-2.6560876685734963e-5,24108.738404460164,-0.000977582320990768,-0.00015572213175925922,-0.0069044642587608685,-0.00031308766866642164,-0.0006657768477923303,-0.06133815096906885,-0.0017458189960199593,0.013000980887408174,-0.1127315271017997,1.1983311262456986,-15.626041042764921,-0.0017114991563589982,0.015554278290706273,-0.13955392170040054,1.5020980622633604,-19.74310838240118,0.01883751537949229,-0.17981473540993353,1.9605851316975722,-25.876692977832448,-0.2371351473956582,2.635851852494701,-34.91000726002456,3.6229143014700727,-48.21635242863354,-67.87407917384854
0.04391725757905539,-6.121180198562729,725.0187490497799,231.15525378097684,8.548735582702676,0.15843568800199165,-5934.467220602911,73.48704859249796,9.647447221068441,119.83738100474515,4.889335227899823,10.319521776952486,1.3272045062912448,16.05225076468899,5.262168949276083e8,9.852626372163817,33.297486527981135,12.93543654895284,-37.615325886547524,528.1574936975663,549.6674296481731,38.392797450591246,1.1109468677207686,-64.13530597738682,671.8223002859561,73.95890518768502,-36.82769342106986,-82.04965572055674,888.3400376228691,-119.27149256000529,-87.9480180189222,1200.2066194962886,-46.754551040302786,1568.7953802728653,1804.9497897844108,0.2491191768503014,0.013745969641890678,1.0984783578382264,1.241046001279865e7,3.058190494002161e6,-168.42420449799704,-1.2698761392407754,7.291223644145578e-5,-0.00040253054482231694,-0.0006212175320412344,-1.0235791220601341e-10,0.007323355181051143,1.1094437014253516e-5,5.856657635612067,0.00801024995755972,2.751365757526116e-6,0.010201572547597923,0.013135137060203016,1.1013664789240627,0.12044545732591186,0.0966937068111156,9.852626372163817,98.23777470838097,549.6674296481731,63.455237359227006,8.558278791722029e-5,2.9832563393878005e-7,1.0,10.0,0.0,0.0,-391.0665984270995,-0.0007133420011314002,-3.1183091069878204e-5,22636.76924204739,-0.0010641359456422825,-0.00017170146608722552,-0.007511625215005348,-0.00034367352896917626,-0.00073081297963329,-0.06134330337217181,-0.0018499891453724088,0.014217095049187375,-0.12705424270916638,1.391052463616298,-18.678600103608787,-0.0018114088726066827,0.017009311966097722,-0.1573112430633103,1.7440842146032243,-23.60685812078818,0.020594116523031766,-0.20273572017355118,2.277228868020017,-30.9541725387526,-0.26740471875075905,3.0627780711189843,-41.78147151203416,4.211416589454352,-57.73911359227299,-81.325395956089
0.04464975692272301,-6.104638689288394,695.1949021684865,226.35037173613992,8.54873402722224,0.16107788943383175,-5571.575560295256,73.48703021755398,9.647341886092054,119.83597996032073,4.889315657641155,10.319467662540722,1.2840245940666184,15.275055084536705,4.925260922591395e8,9.531935964733758,33.29728616512275,13.367959389294045,-40.161147949585164,582.8911032040403,531.7746437496032,38.392421609580246,1.1454204400800119,-68.48752781415781,741.444127600305,73.95766029101863,-38.06906750565874,-87.61633605348646,980.401040714341,-123.28428095965138,-93.90282227037083,1324.5827603957096,-49.87154051731326,1731.30173387835,1991.6273504642672,0.24911917685074658,0.014037764005699307,1.0984769720155971,1.2410545278921796e7,3.058222939221136e6,-161.49551199704183,-1.2698514213679721,7.972320231880493e-5,-0.00042842607595811364,-0.0006619442367526433,-1.1390226169492753e-10,0.007320717847121564,1.2065328618550246e-5,5.8562784931665774,0.008353392877919722,2.9657269119939607e-6,0.010638358858618094,0.013697664627778768,1.1348932802446006,0.12445354410844713,0.09994003450784673,9.531935964733758,95.0410046681173,531.7746437496032,61.39026257931524,9.676288546039512e-5,3.4177466411118033e-7,1.0,10.0,0.0,0.0,-374.97663944588584,-0.000779692519585806,-3.644166500066706e-5,21254.242614144154,-0.0011589450253587223,-0.0001893171792580846,-0.008176450057113373,-0.00037718979204088627,-0.000802079911594888,-0.061348725017419836,-0.001959895673740963,0.015542728768623539,-0.14314703022819147,1.6140489287378201,-22.31513100481889,-0.0019165846316534624,0.01859537548949933,-0.17726750905167823,2.0241676323714834,-28.21142106975548,0.022508082099168998,-0.22850161053261958,2.643884181739743,-37.00839251421857,-0.30143766791678206,3.557380564012526,-49.97994329324047,4.893549362479229,-69.10862251120258,-97.39639103929812
0.04539475105539658,-6.088091069692714,666.5875748830953,221.6437358795804,8.54873233024527,0.16376508998212386,-5230.725131903823,73.48701019304615,9.647229498338813,119.83448356162896,4.889294715772538,10.319409951255679,1.2422349661469678,14.535218913791118,4.609810611404735e8,9.221566542293145,33.29708027691349,13.814879658258619,-42.87781682637854,643.2866245335335,514.4576575868614,38.392029471297334,1.1807007388015005,-73.13368226899247,818.2678666625922,73.95634213575038,-39.35303983992425,-93.5587619713775,1081.985104598545,-127.43382209938052,-100.25759452083122,1461.8234365070527,-53.18991931364089,1910.60280065287,2197.5390228871556,0.24911917685124213,0.014335857895653049,1.098475456251022,1.2410636060080748e7,3.0582575235181064e6,-154.8495932381906,-1.2698271300820447,8.716238122120755e-5,-0.0004559429173821239,-0.0007052936278925679,-1.267537503107362e-10,0.007317945974487061,1.312152234970593e-5,5.855888709710984,0.008711347315856441,3.1968668433174408e-6,0.011093973168187513,0.014284455799703555,1.1693433739300658,0.1285950079664002,0.10329640009836655,9.221566542293145,91.94716132346214,514.4576575868614,59.391757625917364,0.0001093765761476793,3.913679158564467e-7,1.0,10.0,0.0,0.0,-359.54339729775506,-0.0008522070539349354,-4.24154620344398e-5,19955.71361572972,-0.0012628252210107576,-0.00020873672377725658,-0.008904618603728121,-0.0004139104445724787,-0.0008801602035465874,-0.06135443001280079,-0.0020758096881539284,0.016987230414223474,-0.16122100319206986,1.8719410330226092,-26.644584039291715,-0.0020272491906945696,0.020323649479467767,-0.19968569922276547,2.348179169893237,-33.695401598091095,0.024592716427237885,-0.2574536590988362,3.0682374446177745,-44.222863366163494,-0.3396863406905493,4.130109620191196,-59.75597074515397,5.683838084725741,-82.67539561120448,-116.58691130225154
0.046152480147608956,-6.071536852021318,639.1467767586694,217.03323601075243,8.548730477834008,0.1664981445796444,-4910.575156796618,73.48698835964224,9.647109586108577,119.83288523081707,4.889272305405345,10.31934840490503,1.2017902061648895,13.830939125998478,4.3144502126116097e8,8.921180815856061,33.29686916005438,14.276667960817553,-45.77657086018656,709.9279896168143,497.697652488936,38.391620693472305,1.2167715281966172,-78.09340053635427,903.0362200655277,73.95494667447498,-40.68116288643311,-99.90199301094863,1194.0742271460908,-131.72498571413144,-107.03868932882423,1613.254848690058,-56.72166522808667,2108.427108125187,2424.6527047964173,0.24911917685179383,0.014640398675485,1.0984737984681852,1.2410732706320172e7,3.0582943865291923e6,-148.47481649440692,-1.2698032236303616,9.528655309533706e-5,-0.00048517869139485376,-0.000751430438585459,-1.410614015661059e-10,0.007315031007738515,1.427057457089759e-5,5.855487586881768,0.009084767617925392,3.4461118505846792e-6,0.011569244428696605,0.01489658053580915,1.2047368052116665,0.13287435448492607,0.10676666457206013,8.921180815856061,88.95288332087027,497.697652488936,57.457550521667024,0.00012360354618011499,4.4794325835399517e-7,1.0,10.0,0.0,0.0,-344.73985322316423,-0.000931449708832077,-4.919250253337658e-5,18736.0705769898,-0.0013766740430757325,-0.00023014470486358547,-0.009702378936819925,-0.00045413429954596537,-0.0009656892021564843,-0.06136043327008624,-0.0021980107505886045,0.018560684083473777,-0.18151129346046896,2.1700292884587196,-31.795624585078833,-0.002143629055037903,0.022206193444770553,-0.22485882646890762,2.722811068546566,-40.22257730262586,0.026862350719034155,-0.2899722452206128,3.559116831702878,-52.81460476177702,-0.38265506880835987,4.792977519776651,-71.40614210710928,6.5989924380719955,-98.85479187412179,-139.48988737410147
0.04692319083590156,-6.054975525182893,612.8245839731957,212.5168060479195,8.548728454651659,0.1692779299924405,-4609.866706006666,73.48696454202972,9.646981646023955,119.83117792614557,4.889248322765079,10.319282769520216,1.1626463885398972,13.160500050555557,4.037899358548116e8,8.630452564519299,33.29665318207237,14.753808785106997,-48.86935060557415,783.4590094732475,481.4764272776611,38.391194967833066,1.2536107758268076,-83.38758735303666,996.5680315897806,73.95346965311207,-42.05505491257256,-106.67270813964355,1317.751048317897,-136.16283523470116,-114.27411263466325,1780.3390194434623,-60.47929709095908,2326.67962589156,2675.1348583400413,0.2491191768524081,0.014951537998871943,1.098471985483896,1.2410835589403998e7,3.058333676915471e6,-142.36003182364982,-1.2697796607202378,0.00010415748082062931,-0.0005162365589727971,-0.0008005293747173718,-1.5699141706118268e-10,0.007311963881640598,1.5520720868156072e-5,5.855074403178039,0.009474338609715992,3.7148949485894753e-6,0.012065039895632138,0.015535158416124387,1.2410937580330756,0.13729624938470925,0.11035483665739433,8.630452564519299,86.05491970972314,481.4764272776611,55.58554056351491,0.00013964537911579413,5.124474378537075e-7,1.0,10.0,0.0,0.0,-330.54010791781815,-0.0010180348292754876,-5.687097727746576e-5,17590.514068402335,-0.0015014791804485133,-0.00025374465332113474,-0.010576605021039012,-0.0004981871736722298,-0.0010593596705568145,-0.06136675054802282,-0.0023267867243309615,0.020273960732976805,-0.20427962014927606,2.5143898401376297,-37.92007044944139,-0.0022659538858832407,0.024256006630509492,-0.253113167148424,3.155738731643708,-47.98630933671879,0.029332411186249248,-0.3264811052817773,4.126654959972538,-63.04005832206674,-0.4309058039078717,5.559782876293601,-85.2812770419259,7.658222530065416,-118.13864995984665,-166.8081817391236
0.04770713609732527,-6.038406562113842,587.575066086389,208.09242528150097,8.548726243824964,0.17210534418744936,-4327.417823630858,73.4869385472905,9.646845140944967,119.82935410905078,4.889222656715095,10.319212774339556,1.1247610483149504,12.522269531036779,3.778959638011417e8,8.349066411544495,33.296432789460916,15.246800434020038,-52.16883500128759,864.5894049135627,465.776385775276,38.390752026218514,1.2911898246863829,-89.03849438878966,1099.7659490680346,73.95190660176084,-43.476402887507774,-113.89929793388117,1454.2089687374535,-140.75263489014932,-121.993607104871,1964.687423491272,-64.47586693742804,2567.459352074739,2951.369844352057,0.24911917685309204,0.015269431824449576,1.0984700029095453,1.2410945104071103e7,3.058375552919418e6,-136.49455391336141,-1.2697564004452808,0.00011384232484690288,-0.0005492254864097329,-0.0008527756560028996,-1.7472918039544687e-10,0.007308734988033085,1.688093785165201e-5,5.854648412595417,0.00988077695205515,4.004764553270222e-6,0.01258226679595177,0.016201360822822652,1.2784345187440695,0.1418655225347021,0.11406507756470971,8.349066411544495,83.2501277103892,465.776385775276,53.77369688036241,0.00015772812264213187,5.859492192018435e-7,1.0,10.0,0.0,0.0,-316.9193416360014,-0.001112631251565231,-6.556036166090664e-5,16514.53827821522,-0.001638327573664639,-0.0002797609625450127,-0.011534859434669862,-0.000546424208038769,-0.001161926722419071,-0.061373398492054074,-0.0024624334439404733,0.02213877049922546,-0.22981708886134816,2.9119824441863904,-45.19689525557736,-0.002394455698372657,0.026487090221768893,-0.2848117838735935,3.6557583458244776,-57.21468399033465,0.03201948800647329,-0.3674519496774688,4.782472933846281,-75.20199056764051,-0.48506426757965093,6.446364872665646,-101.7960055520218,8.883597721336699,-141.10892008100484,-199.37435789071077
0.04850457575162562,-6.021829413648595,563.354194045183,203.758115892361,8.548723826791973,0.1749813079434838,-4062.118699265259,73.48691016308781,9.646699497638947,119.8274057073531,4.889195188228382,10.319138130671373,1.0880931196621653,11.914694618825653,3.536509238587687e8,8.076717367747296,33.29620851632454,15.756155297095384,-55.688480888925,954.1014910176458,450.58051132886817,38.390291646899875,1.3294724992993845,-95.06980107699803,1213.6249164989904,73.95025282390664,-44.94696670593677,-121.61196598062132,1604.7633605574106,-145.49986084240462,-130.22874527088328,2168.076083968809,-68.72494815555775,2833.0787680151393,3255.981229032657,0.24911917685385368,0.015594240686315436,1.0984678350425405,1.2411061669443747e7,3.0584201829870027e6,-130.86814057783567,-1.2697334021914686,0.00012441409744172634,-0.000584260546494519,-0.0009083656218935675,-1.9448151323018645e-10,0.007305334138004463,1.8361011794541735e-5,5.854208842862501,0.010304832887497043,4.317394122874084e-6,0.013121874486495946,0.016896413757028245,1.3167794671807804,0.14658717569765095,0.11790170888277754,8.076717367747296,80.53546816264634,450.58051132886817,52.020055492351176,0.00017810515550607854,6.696539804643844e-7,1.0,10.0,0.0,0.0,-303.8537642036378,-0.001215966963216132,-7.538265247641521e-5,15503.912581293163,-0.0017884155107144336,-0.00030844104480325985,-0.012585463146553238,-0.0005992324133108134,-0.0012742132333671576,-0.061380394680778924,-0.002605254407617212,0.024167718874122644,-0.25844727564934256,3.3707728108254953,-53.8368953416305,-0.0025293680357469975,0.028914514079931886,-0.3203584094796783,4.2329429504022755,-68.17651232580621,0.03494140886660511,-0.4134095560594444,5.539889328917086,-89.65755953691524,-0.5458267361509028,7.470892347563808,-121.43998042564849,10.300455170652363,-168.45364839185947,-238.1739003136327
0.04931577645347545,-6.005243513481221,540.1197689962625,199.51194349092327,8.54872118313676,0.17790676460007354,-3812.927328484091,73.48687915568185,9.646544104382254,119.82532407690132,4.889165789840224,10.319058530728299,1.0526029018480052,11.336297906947207,3.309498108926364e8,7.813110578838058,33.295980993885216,16.282399755407702,-59.442561201854,1052.8574651615058,435.8723527143164,38.389813661764244,1.3684140812684467,-101.5066951237575,1339.2414309040842,73.94850338609525,-46.468582738911046,-129.8428295264739,1770.8637841786501,-150.41020986648945,-139.01301949099442,2392.46201497931,-73.24061271457825,3126.0849959947,3591.854840057008,0.2491191768547019,0.015926129761524892,1.0984654647496317,1.241118573044219e7,3.0584677464001426e6,-125.47097610000557,-1.269710625557908,0.00013595214598781627,-0.0006214632088109328,-0.0009675073313250822,-2.164791899011459e-10,0.007301750523657778,1.9971612869087598e-5,5.8537548938833925,0.010747291811015074,4.654592430025326e-6,0.013684856381213391,0.017621600361969837,1.3561490414635482,0.15146638750875738,0.12186921836838853,7.813110578838058,77.90800300691728,435.8723527143164,50.3227176833827,0.0002010603616097978,7.64919779119748e-7,1.0,10.0,0.0,0.0,-291.3205762853048,-0.001328834070944022,-8.647372777878553e-5,14554.664971298149,-0.001953059659096615,-0.000340057693599333,-0.013737571717178248,-0.0006570333899046511,-0.0013971156242596908,-0.06138775766993812,-0.0027555602949014026,0.026374364234649034,-0.2905295841413905,3.8998704919682963,-64.08811276435728,-0.0026709249284975374,0.0315544850055054,-0.36020167893028776,4.898818510819474,-81.18830920961284,0.0381173133369694,-0.4649373228952871,6.414156296598813,-106.82771280108324,-0.6139674392822189,8.654190899690004,-144.7909637221577,11.937862768763317,-200.98566770888243,-284.37241468262596
0.05014101221967612,-5.988648272142259,517.8313380378228,195.35201477695776,8.548718290406795,0.18088268171028934,-3578.8652651683824,73.4868452677195,9.646378308300617,119.82309995899894,4.889134325045151,10.318973646334342,1.0182520020462722,10.785673641223948,3.0969432722024095e8,7.557960900806497,33.29575096059856,16.826074369972773,-63.44620602751925,1161.8074688930756,421.63600044583944,38.38931796379969,1.4079601931031238,-108.37596016825076,1477.8237797759632,73.94665310594097,-48.04316862745871,-138.62602887336638,1954.1074948059638,-155.48961173295544,-148.38193852666836,2640.0013911516885,-78.03740117453343,3449.283145803383,3962.1640898332867,0.2491191768556466,0.01626526915851125,1.0984628733386876,1.2411317759355534e7,3.058518433977586e6,-120.29365154923397,-1.2696880302609248,0.00014854268077286483,-0.0006609616630616985,-0.0010304212266661202,-2.4097976767135323e-10,0.007297972674974553,2.1724377438908562e-5,5.853285735812742,0.011208976212465091,5.018314925268043e-6,0.014272252343153935,0.01837826404934577,1.396563726283403,0.1565085217936524,0.1259722685982922,7.557960900806497,75.36489105133364,421.63600044583944,48.679847266398106,0.00022691166873743207,8.732751007706252e-7,1.0,10.0,0.0,0.0,-279.2979236328621,-0.0014520942299206922,-9.898485420165486e-5,13663.065846499572,-0.002133709322403735,-0.0003749117103162512,-0.015001259923521509,-0.0007202863031409688,-0.001531610186408237,-0.06139550704283199,-0.002913668481151759,0.028773279189803644,-0.3264629327123554,4.509684700532202,-76.24213999310084,-0.002819359796721813,0.03442441945757087,-0.4048397810076661,5.666563083712989,-96.62241577314511,0.04156773146397955,-0.5226833774498996,7.422727005044603,-127.20814257895731,-0.6903466968161409,10.020113962378197,-172.5301093532816,13.829145030323744,-239.6644660882138,-339.3475107197334
0.05098056424198735,-5.972043085740672,496.45013367850476,191.2764789835524,8.548715123915485,0.18391005008917263,-3359.0138498954952,73.48680821582292,9.646201412671768,119.82072343652706,4.8891006476802525,10.318883127619987,0.9850033110264154,10.261484522508638,2.897924636452626e8,7.310992719496583,33.29551927327034,17.387733540941902,-67.71544060907912,1281.9983421631573,407.85607671032955,38.388804515639585,1.4480455182223553,-115.70606073074728,1630.7031545005682,73.9446965410686,-49.67272701375809,-147.99783284099408,2156.254098720531,-160.74423782038755,-158.37311679357256,2913.0692511996326,-83.13027674790166,3805.761584581104,4370.397214609326,0.2491191768566989,0.016611833916450568,1.098460040421646,1.2411458257384712e7,3.058572448774448e6,-115.32715061528882,-1.2696655760567923,0.00016227933252710756,-0.0007028911187936522,-0.0010973407727692056,-2.682707371457074e-10,0.007293988417028491,2.363199668522801e-5,5.852800507453335,0.011690747321964092,5.4106757628064225e-6,0.014885150689193449,0.01916781113189419,1.438044004102964,0.1617191317558648,0.13021570242618707,7.310992719496583,72.9033861725268,407.85607671032955,47.08966942094999,0.0002560149538106371,9.964382571205466e-7,1.0,10.0,0.0,0.0,-267.76486414724457,-0.0015866843925896237,-0.00011308433900567758,12825.61361243591,-0.0023319597895251924,-0.0004133347734393335,-0.016387613863087368,-0.0007894910428686185,-0.0016787597987377762,-0.06140366345600326,-0.0030799023101789114,0.031380112364263926,-0.36668974732791726,5.212099306158298,-90.64142260878465,-0.0029749040662549182,0.03754301666589189,-0.45482550089309426,6.551230738083325,-114.91641858465255,0.045314661532118626,-0.5873672021286414,8.585556792045407,-151.3820115202048,-0.7759197460397533,11.595961354736268,-205.45975068823864,16.012477186281494,-285.62169161820026,-404.72605883140125
0.05098056424198735,-5.972043085740672,496.45013367850476,191.2764789835524,8.548715123915485,0.18391005008917263,-3359.0138498954952,73.48680821582292,9.646201412671768,119.82072343652706,4.8891006476802525,10.318883127619987,0.9850033110264154,10.261484522508638,2.897924636452626e8,7.310992719496583,33.29551927327034,17.387733540941902,-67.71544060907912,1281.9983421631573,407.85607671032955,38.388804515639585,1.4480455182223553,-115.70606073074728,1630.7031545005682,73.9446965410686,-49.67272701375809,-147.99783284099408,2156.254098720531,-160.74423782038755,-158.37311679357256,2913.0692511996326,-83.13027674790166,3805.761584581104,4370.397214609326,0.2491191768566989,0.016611833916450568,1.098460040421646,1.2411458257384712e7,3.058572448774448e6,-115.32715061528882,-1.2696655760567923,0.00016227933252710756,-0.0007028911187936522,-0.0010973407727692056,-2.682707371457074e-10,0.007293988417028491,2.363199668522801e-5,5.852800507453335,0.011690747321964092,5.4106757628064225e-6,0.014885150689193449,0.01916781113189419,1.438044004102964,0.1617191317558648,0.13021570242618707,7.310992719496583,72.9033861725268,407.85607671032955,47.08966942094999,0.0002560149538106371,9.964382571205466e-7,1.0,10.0,0.0,0.0,-267.76486414724457,-0.0015866843925896237,-0.00011308433900567758,12825.61361243591,-0.0023319597895251924,-0.0004133347734393335,-0.016387613863087368,-0.0007894910428686185,-0.0016787597987377762,-0.06140366345600326,-0.0030799023101789114,0.031380112364263926,-0.36668974732791726,5.212099306158298,-90.64142260878465,-0.0029749040662549182,0.03754301666589189,-0.45482550089309426,6.551230738083325,-114.91641858465255,0.045314661532118626,-0.5873672021286414,8.585556792045407,-151.3820115202048,-0.7759197460397533,11.595961354736268,-205.45975068823864,16.012477186281494,-285.62169161820026,-404.72605883140125
0.05183472148332853,-5.955427328914708,475.9389942885181,187.28352530192402,8.548711656523437,0.18698988565602928,-3152.510443068976,73.48676768789494,9.64601267389,119.81818388465165,4.889064601237812,10.318786601552219,0.9528209465503226,9.762458132149323,2.7115808678610075e8,7.071939530339032,33.295286918794,17.96794560245853,-72.26722693752765,1414.5833255689647,394.5177119194579,38.388273358308865,1.4885924156894863,-123.52723620280126,1799.3459637564636,73.94262797568723,-51.35935104770574,-157.99675524877767,2379.2417854708037,-166.18051508046514,-169.02637178137223,3214.2813066765634,-88.53456960196789,4198.91985958154,4820.387210203154,0.24911917685787116,0.016966004328830026,1.0984569437633305,1.2411607756391503e7,3.0586300068708723e6,-110.56283103544365,-1.2696432226408523,0.00017726376387218435,-0.0007473941501077221,-0.0011685131810814015,-2.9867307594082485e-10,0.007289784820702189,2.5708315330305946e-5,5.852298314131201,0.012193507283166361,5.833961200710517e-6,0.015524690856105638,0.019991714313466306,1.4806103420638728,0.16710396907278818,0.13460455260780543,7.071939530339032,70.52083312559877,394.5177119194579,45.55046798642819,0.00028876839682442213,1.1363387123609562e-6,1.0,10.0,0.0,0.0,-256.70132470998897,-0.001733623116123734,-0.00012895936254766544,12039.020305684888,-0.0025495672093681677,-0.00045569263750958993,-0.01790883354188822,-0.0008651916922367995,-0.0018397213019063234,-0.06141224869384117,-0.0032545903923538334,0.03421165462317213,-0.4117003442619237,6.020670219033574,-107.68772831431495,-0.003137785745447461,0.04093033690368181,-0.5107717597373996,7.5700043890691315,-136.58408601533273,0.049381652550131244,-0.6597869177806976,9.925443709516346,-180.03475384695275,-0.8717464422623296,13.412953336014741,-244.52413005933784,18.531559038667723,-340.19093616243276,-482.4277822954267
0.052703780473322914,-5.938800363825019,456.2623082385334,183.37138426719042,8.548707858402375,0.19012322835505865,-2958.5450988295465,73.48672334018077,9.645811298400657,119.81546992015049,4.889026018165639,10.318683670457984,0.921670230376846,9.287384031082711,2.5371057187475923e8,6.840543767725446,33.29505502698746,18.567292298758684,-77.11950081226635,1560.8325753271754,381.6065351908509,38.387724621148934,1.5295093394972912,-131.8715903353021,1985.3671733431167,73.9404414083006,-53.10522866538116,-168.6636650093218,2625.2049037464158,-171.80513562951555,-180.38381054851956,3546.5175366139756,-94.2658996226428,4632.498837598481,5316.343898860418,0.2491191768591772,0.017327965940165682,1.098453559120218,1.2411766820602044e7,3.058691338154105e6,-105.99241153169297,-1.2696209295661638,0.0001936063130108521,-0.0007946210084921085,-0.001244200097279578,-3.325452049909647e-10,0.007285348153981268,2.7968437894308562e-5,5.851778225945641,0.012718200971513306,6.290643763402334e-6,0.01619206560347066,0.020851515588644016,1.5242831367720768,0.17266898819755125,0.1391440477152497,6.840543767725446,68.21466584199204,381.6065351908509,44.06058436264995,0.00032561727536782115,1.295140213174415e-6,1.0,10.0,0.0,0.0,-246.0880708132138,-0.0018940172191824415,-0.00014681798285785233,11300.198899425493,-0.0027884647778420066,-0.0005023886249357122,-0.01957834442714266,-0.0009479802005424098,-0.002015753305859441,-0.06142128571716478,-0.0034380656115025254,0.03728590494130859,-0.4620376573392886,6.950846376925369,-127.85192641152175,-0.0033082276603616065,0.04460787915611078,-0.5733575965682887,8.74247920614809,-162.22801304743592,0.05379388432754456,-0.7408271546775858,11.468410898672298,-213.9712208472207,-0.9790017403529089,15.506763857021348,-290.8334632535805,21.43637421355718,-404.9423870201698,-574.7160808413273
0.053588045852065724,-5.922161534481206,437.38594181199676,179.53832554331848,8.548703696774176,0.19331114373582417,-2776.3572552812866,73.48667479398907,9.645596439267658,119.81256934472786,4.888984719090917,10.318573910369544,0.8915176370318858,8.835110547854107,2.3737444216807342e8,6.61655642466901,33.29482488413855,19.186368664852548,-82.2912117224377,1722.1447927166407,369.1086531280206,38.38715853199868,1.5706891206794016,-140.7731892901674,2190.545054426307,73.93813053689532,-54.9126486634461,-180.0419064339573,2896.4933826070987,-177.62507167710234,-192.48992238977246,3912.948238867446,-100.34008407001939,5110.613913640541,5862.889025842046,0.24911917686063242,0.017697909854947548,1.0984498600629773,1.2411936048525548e7,3.058756687195098e6,-101.6079549859799,-1.269598656139736,0.00021142669760415325,-0.0008447299797892967,-0.0013246783746949365,-3.702874503195567e-10,0.0072806638262920215,3.0428846888534446e-5,5.851239275495606,0.013265818348683135,6.783397983797148e-6,0.016888523885899658,0.02174883001144643,1.5690826934122082,0.178420355467746,0.14383962217314933,6.61655642466901,65.98240363686428,369.1086531280206,42.61841506011323,0.0003670592987220759,1.4752660150766683e-6,1.0,10.0,0.0,0.0,-235.90666745638867,-0.002069069064807765,-0.00016689135547474844,10606.25067364498,-0.003050780750191793,-0.0005538675147999709,-0.02141092152140741,-0.0010385004050949848,-0.0022082247388767544,-0.061430798720732704,-0.003630664132551545,0.040622140485462976,-0.5183024083081675,8.020218238655815,-151.68529370132387,-0.003486445616230677,0.04859866361968733,-0.6433347169159286,10.090981664219232,-192.55425868097117,0.05857825144136987,-0.8314676735747895,13.244137753377297,-254.135565912172,-1.0989871709766206,17.91812288725165,-345.69190964295524,24.784049097264663,-481.723191900557,-684.2573586522461
0.0544878300774395,-5.9055101771337695,419.277188602446,175.7826594745857,8.548699135629676,0.19655472147579783,-2605.2328091913932,73.48662163211742,9.64536719271613,119.80946908680438,4.88894051203298,10.31845686936761,0.8623307736535557,8.404542168498207,2.2207904781445244e8,6.399736903310524,33.29459794771935,19.825782219948685,-87.80235642415352,1900.059802935858,357.01064148077336,38.38657542863673,1.6120070204932244,-150.2681530689292,2416.837128021959,73.9356887454096,-56.784005453112634,-192.17741021459022,3195.693713296045,-183.647585704463,-205.39165618517916,4317.062145130109,-106.77301665188394,5637.790748277857,6465.093675397162,0.2491191768622541,0.01807603270118447,1.0984458177875964,1.2412116074810036e7,3.0588263141134623e6,-97.40185661249748,-1.269576361337478,0.00023085475329106885,-0.0008978877006047987,-0.0014102407989880037,-4.123470115568782e-10,0.007275716333536767,3.310753000562623e-5,5.850680456013846,0.013837396419932245,7.315117031951615e-6,0.017615373205922005,0.022685348802523098,1.6150291598753599,0.18436445297725343,0.14869692224846467,6.399736903310524,63.821649716792365,357.01064148077336,41.222410736549314,0.0004136504679755027,1.6794259750330523e-6,1.0,10.0,0.0,0.0,-226.13945164965887,-0.0022600842220704123,-0.0001894361567919538,9954.454052096751,-0.0033388580290357713,-0.0006106197850883806,-0.023422824177816232,-0.0011374522773998108,-0.0024186238727991263,-0.061440813183554266,-0.003832724069048889,0.044240985292275714,-0.5811586593357783,9.248795046823881,-179.83252625882727,-0.003672646161985967,0.05292731227683439,-0.7215345343503643,11.640926003621487,-228.38921569596303,0.06376344272405116,-0.9327926427459023,15.286442532942075,-301.63420967487525,-1.2331431853414188,20.693491941705936,-410.62995085966577,28.639817854771323,-572.7042982325818,-814.1900244215356
0.055403453884526166,-5.888845616240195,401.9047039733969,172.1027352037946,8.548694135418412,0.1998550765680774,-2444.5012040426977,73.48656339486753,9.645122594272609,119.80615513656736,4.888893191532851,10.318332065730292,0.8340783334500123,7.99463664355037,2.077582504176631e8,6.189852669427132,33.29437586187303,20.486152552977945,-93.67401431894943,2096.2724391541883,345.29952586960866,38.38597577049732,1.6533186114536214,-160.39475481185013,2666.3977555010524,73.93310908743642,-58.721805700665996,-205.11881346998544,3525.6520811527444,-189.88024617801008,-219.13850123675397,4762.697385674498,-113.58052457879397,6219.004526585442,7128.519033538794,0.2491191768640615,0.018462536909654253,1.098441400907901,1.2412307572325267e7,3.0589004955436485e6,-93.36682866645849,-1.2695540036966126,0.0002520312391635589,-0.0009542695182270167,-0.001501196899781388,-4.592235646527937e-10,0.007270489195548072,3.602412146285713e-5,5.850100718956719,0.01443402175370629,7.888931168412272e-6,0.018373982666190794,0.02366284336565871,1.662142495630984,0.1905078873545966,0.1537218162834874,6.189852669427132,61.73008773368588,345.29952586960866,39.87107397146227,0.00046601158104104515,1.9106457948541708e-6,1.0,10.0,0.0,0.0,-216.76949687660917,-0.002468479826928543,-0.00021473726296868041,9342.253492166063,-0.003655275936487199,-0.0006731863328116713,-0.025631945867935303,-0.001245596562121793,-0.0026485681824335444,-0.06145135592832364,-0.0040445841283996975,0.04816448275410298,-0.6513398627428544,10.659315563744014,-213.04673131014874,-0.0038670242472606565,0.05762013374027788,-0.8088758502728048,13.42121422953964,-270.69907540001515,0.06938002341276411,-1.0460007605817918,17.633824880761587,-357.7623931990817,-1.383062617059964,23.885824873268806,-487.4419172605407,33.07811104724044,-680.4348703491394,-968.2048365935336
0.05633524608311922,-5.872167172719382,385.2384552794843,168.49694155504903,8.548688652713743,0.2032133480717511,-2293.532820408121,73.4864995756889,9.644861614830909,119.80261247856858,4.888842537762796,10.3181989860566,0.8067300717355111,7.604402546148431,1.9435013891360816e8,5.98667907468115,33.29416047406382,21.16811029928714,-99.92837562123015,2312.6475742543084,333.96277186963124,38.38536015156655,1.6944574010087776,-171.19351307957254,2941.5971714121074,73.93038427074464,-60.72867400146205,-218.91756966474517,3889.499371889226,-196.33093955959015,-233.78255029505823,5254.074918913752,-120.77818959351221,6859.722197237443,7859.259750824661,0.24911917686607613,0.01885763071789538,1.0984365752341734,1.24125112542056e7,3.0589795256002448e6,-89.4958888193512,-1.2695315412211028,0.00027510868478884177,-0.0010140598125921514,-0.0015978737194865234,-5.114755136972584e-10,0.007264964893175557,3.9200054772689575e-5,5.8494989719044215,0.0150568326968639,8.50822736167723e-6,0.019165785616978834,0.02468316879204824,1.710442403679481,0.1968574942591733,0.15892040169269286,5.98667907468115,59.705480009911405,333.96277186963124,38.562958120624565,0.0005248353733563414,2.1722980780650872e-6,1.0,10.0,0.0,0.0,-207.780586073318,-0.0026957933962525717,-0.0002431106740396446,8767.249528124412,-0.004002873948227913,-0.0007421636345824884,-0.028057977304642632,-0.001363759685008386,-0.0028998147756072123,-0.061462455174738945,-0.004266581912295715,0.05241616621328139,-0.7296553429347004,12.277593841191347,-252.20662720889646,-0.004069760466952238,0.06270520550228978,-0.9063730934794763,15.46468184912358,-320.61219395744365,0.07546051140007413,-1.1724161233999513,20.330071588154446,-424.0347586640552,-1.550505125134271,27.555419139488762,-578.2293173177275,38.183775962588214,-807.9052847697108,-1150.6381401845683
0.0572835435050813,-5.855474168929127,369.24966949300426,164.96370702674076,8.548682639847708,0.2066306983465479,-2151.7364796228285,73.48642961636975,9.644583156446478,119.79882501906185,4.888788315578546,10.318057083264883,0.7802567755116274,7.2328968353948255,1.8179675947037044e8,5.789999130945346,33.2939538526831,21.872296051036393,-106.58876581901553,2551.2365332784157,322.9882724206074,38.384729313942174,1.7352322159860027,-182.7072838292966,3245.0422508765228,73.92750664050898,-62.80735923785924,-233.62805679634133,4290.67843081211,-203.00788387834126,-249.37855273188762,5795.834921983753,-128.38113329204543,7565.948292654349,8663.990441991928,0.24911917686832205,0.01926152823669741,1.0984313035336426,1.2412727875999225e7,3.0590637168999296e6,-85.78234793663799,-1.269508931279019,0.0003002522962394035,-0.001077452321374466,-0.0017006166060976706,-5.697270052113409e-10,0.00725912480069068,4.2658730247296555e-5,5.848874076285238,0.015707021776152262,9.176670612515307e-6,0.01999228252107765,0.025748267654760154,1.7599482663087704,0.2034203437587516,0.16429901295402413,5.789999130945346,57.74566528520023,322.9882724206074,37.29666586193522,0.000590894386144138,2.468135215453807e-6,1.0,10.0,0.0,0.0,-199.15718322173208,-0.0029436922699742013,-0.0002749067215404589,8227.189247594084,-0.004384777812073968,-0.0008182094371238741,-0.030722585820609813,-0.0014928390237215153,-0.003174271593331045,-0.06147414059489121,-0.004499052024881894,0.057021129943276946,-0.8169972773562895,14.132904264351666,-298.336262718309,-0.004281018028975922,0.06821245626048275,-1.0151452051843664,17.808594957317688,-379.44477599371504,0.08203945042575844,-1.313499950540737,23.424933500341954,-502.2205480979226,-1.7374127622018385,31.770869037234142,-685.4508424500659,44.05344561789488,-958.6200248127154,-1366.5800235953645
0.0582486911365112,-5.838765930102231,353.9107790705259,161.5014989567377,8.548676044512659,0.21010831289178564,-2018.5570655376255,73.48635290172322,9.644286047823748,119.79477550742496,4.888730273507663,10.317905774449459,0.754630227621367,6.879222446504046,1.70043859625775e8,5.599603244331918,33.29375830561774,22.599359222441574,-113.6796658720567,2814.2950190179035,312.36433298864057,38.384084162011014,1.7754243268149048,-194.98135191160682,3579.599174967181,73.9244681609304,-64.96074176579914,-249.3076834127015,4732.973781433757,-209.91964426819277,-265.98395626239693,6393.0764027198065,-136.4037616845548,8344.27461422519,9550.015469040138,0.2491191768708262,0.01967444959604551,1.0984255452711043,1.2412958237940738e7,3.0591534016479487e6,-82.21979745144989,-1.2694861304911798,0.0003276409262035519,-0.001144650470326772,-0.0018097900346593827,-6.346758048424675e-10,0.007252949112844187,4.642569894651514e-5,5.848224844884436,0.01638583833151189,9.898227181775109e-6,0.02085504409175384,0.026860174166197865,1.8106790869299751,0.2102037469270041,0.16986423089865282,5.599603244331918,55.84855606141011,312.36433298864057,36.070847481765455,0.0006650496328689772,2.802323922663178e-6,1.0,10.0,0.0,0.0,-190.88440400667642,-0.0032139837352583973,-0.0003105135872960241,7719.957219295006,-0.004804428315740362,-0.0009020490376066649,-0.03364961279099027,-0.0016338085737744026,-0.0034740094481582116,-0.061486443371364975,-0.004742323986274539,0.06200610034499634,-0.914348206795693,16.25840974391643,-352.62758781168577,-0.004500939435215356,0.0741737480524212,-1.1364252100563017,20.495203860919105,-448.7303217824001,0.08915347946957675,-1.4708632202187153,26.97488098390283,-594.3840592488475,-1.9459267333948052,36.61013186615353,-811.9799993930947,50.79707279798221,-1136.6819274387751,-1621.9996407597164
0.05923104149420873,-5.822041798505028,339.19538103793474,158.10882523932585,8.548668809333716,0.21364739739476346,-1893.4733867847062,73.48626875379547,9.643969039776183,119.79044545529848,4.888668142729441,10.31774443873925,0.7298231905431757,6.5425262503476285,1.590406571971751e8,5.415289095165405,33.29357639996204,23.349956142603048,-121.22671991540602,3104.302401915283,302.07966487152237,38.383425777846,1.8147842497289486,-208.06350870014256,3948.417798667106,73.92126039811214,-67.19183935583334,-266.01697511262176,5220.543533434186,-217.0751437542132,-283.6589175831712,7051.39964609969,-144.85945476679944,9201.933212757283,10525.321151610438,0.2491191768736186,0.02009662076789794,1.0984192563341053,1.2413203187119344e7,3.059248932701678e6,-78.80209981272458,-1.2694630946329837,0.00035746808357815893,-0.0012158676396115896,-0.001925778345902813,-7.071020764990315e-10,0.007246416772402103,5.052886083589441e-5,5.847550039769084,0.017094590721065367,1.0677189154689048e-5,0.02175571386234111,0.028021017615263977,1.8626533884197896,0.21721525700482738,0.1756228878624394,5.415289095165405,54.01213740079196,302.07966487152237,34.88420010085058,0.0007482600562018354,3.1794807702240073e-6,1.0,10.0,0.0,0.0,-182.9479936138314,-0.0035086255937208126,-0.00035036112321884896,7243.56733821984,-0.00526561253156703,-0.0009944821270250362,-0.03686528783360421,-0.001787724889237752,-0.0038012746444219545,-0.0614993962457637,-0.004996719694369175,0.06739950172711437,-1.022788996175162,18.691634742590654,-416.46617985727596,-0.004729642636286316,0.08062295139393466,-1.2715703779676357,23.572355706754152,-530.2532524696071,0.09684138975921416,-1.6462800929281618,31.043941854689734,-702.9309642310775,-2.178405175469312,42.16171329957656,-961.1712911005125,58.539639111248306,-1346.889214009554,-1923.889945703857
0.060230954648066125,-5.805301135563504,325.07818558503374,154.78423335508063,8.54866087140095,0.21724917703339114,-1775.9960623043687,73.48617642544318,9.643630800243768,119.78581504760328,4.888601635966523,10.317572414948183,0.7058093706099577,6.221996828984424,1.4873961448506203e8,5.2368613725602335,33.293410982534645,24.124748394019694,-129.256738683957,3423.982827885073,292.1233703913998,38.38275543684591,1.85302826449093,-222.00413099168682,4354.958290887764,73.91787449987119,-69.50381497271626,-283.81966059085727,5757.954218618455,-224.48367913515784,-302.4663007367603,7776.952465683495,-153.76020504209583,10146.85385161291,11598.631514690931,0.2491191768767329,0.020528273661980727,1.0984123887339028,1.2413463619854605e7,3.059350684733622e6,-75.52337650084989,-1.269439778515766,0.00038994302073456274,-0.0012913274544631454,-0.002048986546043448,-7.878782624937014e-10,0.007239505389433765,5.499868370404925e-5,5.846848369709312,0.017834649053737564,1.1518201455166866e-5,0.02269601140007773,0.029233026648061395,1.9158891411953953,0.22446267476523082,0.18158207661762693,5.2368613725602335,52.2344642746431,292.1233703913998,33.735465963980886,0.0008415929366027755,3.604708646177736e-6,1.0,10.0,0.0,0.0,-175.33429888060527,-0.0038297375519267315,-0.0003949250430884437,6796.154760657273,-0.005772498341692631,-0.001096390365126981,-0.040398465318004034,-0.0019557335008111116,-0.00415850261057831,-0.06151303357443711,-0.005262550756042294,0.07323152245538672,-1.1435073829649853,21.47498963451826,-491.4605787926511,-0.004967216945647659,0.08759602025899423,-1.4220731503168471,27.094174705869385,-626.0873238374844,0.10514417705127203,-1.8417023478314074,35.70463384121301,-830.6613676204906,-2.4374422458095815,48.525989507175574,-1136.9362563645918,67.42306488513543,-1594.8473104059622,-2280.4349467437733
0.061248797373702396,-5.788543338019118,311.5349779936277,151.5263120993019,8.548652161769722,0.2209148925654701,-1665.6656303438722,73.48607509335176,9.643269909340042,119.78086305167295,4.88853044638189,10.31738899925918,0.6825634025136748,5.916862613950525,1.3909623520984355e8,5.064131659756968,33.29326520144295,24.924400227133578,-137.79768551258613,3776.3278188331956,282.48493649995345,38.38207462456406,1.8898345624645887,-236.85623943648454,4803.019623947005,73.91430117723739,-71.89998300451117,-302.7827291403755,6350.217978900147,-232.15493102737068,-322.47163191046945,8576.479449857523,-163.1161841145957,11187.724805089936,12779.465984015393,0.24911917688020674,0.02096964584453664,1.0984048902905186,1.2413740483902393e7,3.059459055347988e6,-72.37799914375474,-1.2694161358832905,0.0004252918548997574,-0.0013712639871756604,-0.0021798409846984644,-8.779800837509199e-10,0.007232191162102971,5.9868438301281835e-5,5.8461184881276935,0.018607447369052857,1.2426290281754034e-5,0.023677734788259984,0.030498532620044545,1.97040364111199,0.23195404729278343,0.1877491542527468,5.064131659756968,50.513660413131014,282.48493649995345,32.62343170019847,0.0009462351956972294,4.083632919329113e-6,1.0,10.0,0.0,0.0,-168.03024764811568,-0.004179613008751995,-0.0004447314526699335,6375.968691474141,-0.006329671817531445,-0.0012087456108633623,-0.04428088012742089,-0.002139075593702909,-0.004548332080412283,-0.06152739137132375,-0.005540115280177822,0.07953417229972397,-1.2778069569896262,24.65634668747923,-579.4755572479858,-0.0052137183393403275,0.09513105584263358,-1.5895726394456724,31.12181074795351,-738.6392820265123,0.1141050754284952,-2.0592745828450023,41.03899344826075,-980.8302838017036,-2.7258881795619625,55.81666979221528,-1343.8304282280783,77.60832667865681,-1887.0971407316222,-2701.202170582142
0.061248797373702396,-5.788543338019118,311.5349779936277,151.5263120993019,8.548652161769722,0.2209148925654701,-1665.6656303438722,73.48607509335176,9.643269909340042,119.78086305167295,4.88853044638189,10.31738899925918,0.6825634025136748,5.916862613950525,1.3909623520984355e8,5.064131659756968,33.29326520144295,24.924400227133578,-137.79768551258613,3776.3278188331956,282.48493649995345,38.38207462456406,1.8898345624645887,-236.85623943648454,4803.019623947005,73.91430117723739,-71.89998300451117,-302.7827291403755,6350.217978900147,-232.15493102737068,-322.47163191046945,8576.479449857523,-163.1161841145957,11187.724805089936,12779.465984015393,0.24911917688020674,0.02096964584453664,1.0984048902905186,1.2413740483902393e7,3.059459055347988e6,-72.37799914375474,-1.2694161358832905,0.0004252918548997574,-0.0013712639871756604,-0.0021798409846984644,-8.779800837509199e-10,0.007232191162102971,5.9868438301281835e-5,5.8461184881276935,0.018607447369052857,1.2426290281754034e-5,0.023677734788259984,0.030498532620044545,1.97040364111199,0.23195404729278343,0.1877491542527468,5.064131659756968,50.513660413131014,282.48493649995345,32.62343170019847,0.0009462351956972294,4.083632919329113e-6,1.0,10.0,0.0,0.0,-168.03024764811568,-0.004179613008751995,-0.0004447314526699335,6375.968691474141,-0.006329671817531445,-0.0012087456108633623,-0.04428088012742089,-0.002139075593702909,-0.004548332080412283,-0.06152739137132375,-0.005540115280177822,0.07953417229972397,-1.2778069569896262,24.65634668747923,-579.4755572479858,-0.0052137183393403275,0.09513105584263358,-1.5895726394456724,31.12181074795351,-738.6392820265123,0.1141050754284952,-2.0592745828450023,41.03899344826075,-980.8302838017036,-2.7258881795619625,55.81666979221528,-1343.8304282280783,77.60832667865681,-1887.0971407316222,-2701.202170582142
0.06228494278946495,-5.771767844726792,298.5425728446897,148.33369120856085,8.548642604917596,0.22464579807674834,-1562.0506938139583,73.48596385032923,9.642884854007717,119.77556671854464,4.888454246400518,10.31719344272892,0.6600608188050103,5.6263899013614065,1.3006886748000912e8,4.896918208020536,33.293142528346316,25.74957605098082,-146.87865287953522,4164.6208388736995,273.15422216568425,38.38138505372963,1.924839057953949,-252.67555141062766,5296.7705032025015,73.91053068325756,-74.38381698496606,-322.9764783011008,7002.832866295385,-240.09897777741708,-343.74302872726383,9457.375190009201,-172.93523963798725,12334.058170110347,14078.200038313593,0.24911917688408214,0.02142098045924751,1.0983967042928136,1.2414034780804867e7,3.0595744662741576e6,-69.36057884317765,-1.2693921192913478,0.0004637587624819581,-0.0014559219586646856,-0.002318790054938102,-9.784988908354116e-10,0.007224448790181362,6.517445666706645e-5,5.845358990667831,0.019414486215132955,1.3406894120339083e-5,0.02470276358239793,0.03181997357479704,2.0262134086945567,0.23969766966334544,0.19413174880291129,4.896918208020536,48.8479160437249,273.15422216568425,31.546926865411926,0.0010635057642221176,4.622436862590277e-6,1.0,10.0,0.0,0.0,-161.02332395823356,-0.004560731626350998,-0.0005003617934503689,5981.365310901658,-0.006942178315136643,-0.0013326189908340847,-0.04854742858700947,-0.0023390951524896834,-0.004973620262810135,-0.06154250735467828,-0.005829694453776888,0.08634133672114927,-1.4271167051750113,28.289674475474726,-682.6698507683873,-0.005469164425919961,0.10326836587025714,-1.7758668707854106,35.72426549315941,-870.6984755656063,0.12376958006035314,-2.301350396823397,47.13971414442861,-1157.2165744662746,-3.0468705900545117,64.16241872912778,-1587.1527904523157,89.27781057052104,-2231.262345285535,-3197.3641769406954
0.06333976906339556,-5.754974157415932,286.07877983272283,145.2050434696828,8.548632118167921,0.22844315528675213,-1464.7462562521184,73.48584169695874,9.642474022787681,119.76990168310778,4.888372686557265,10.316984948871436,0.638278037391064,5.349881179604787,1.2161852610682967e8,4.73504584432797,33.293046781508316,26.60093686686677,-156.52981529899577,4592.463426123885,264.1214532271261,38.38068868228416,1.9576307896425833,-269.52050486228717,5840.782214985656,73.90655279397315,-76.95895549021321,-344.4745212853782,7721.825539919009,-248.32630255951108,-366.3510700762871,10427.740478624408,-183.22229964192158,13596.258246666835,15506.126794450318,0.24911917688840618,0.021882525736530233,1.0983877691432866,1.2414347567984577e7,3.059697364481558e6,-66.46595819979763,-1.2693676800033842,0.0005056071960897805,-0.0015455568208306981,-0.002466304721445125,-1.0906553913458334e-9,0.007216251391446179,7.095640852969921e-5,5.844568413403617,0.02025733454383928,1.4465896197647534e-5,0.02577306086385102,0.03319989707634275,2.083334034108602,0.24770207903113006,0.20073776001410454,4.73504584432797,47.23548696126799,264.1214532271261,30.504823346208884,0.0011948689292850707,5.2278944565424236e-6,1.0,10.0,0.0,0.0,-154.30154951902017,-0.004975772190499239,-0.0005624581539867607,5610.801428181823,-0.007615566779902518,-0.0014691907143145777,-0.05323647092260476,-0.002557246319725789,-0.005437458460718575,-0.06155842097705104,-0.006131548495019131,0.09368881780251309,-1.593000918274807,32.43572985398538,-803.5386968718683,-0.005733528721120477,0.1120505070277805,-1.9829255178198744,40.97929537199434,-1025.4929201272157,0.13418544346608796,-2.5705092262875153,54.11139411866178,-1364.2011123822501,-3.403816560597429,73.70863961917365,-1873.0589594932096,102.63790557394279,-2636.2174173099083,-3781.9523652862845
0.06441365878947729,-5.738161848910056,274.12235978969574,142.13908415682494,8.548620611065047,0.23230823016546182,-1373.3720689288155,73.48570753239592,9.642035700153752,119.76384185536698,4.8882853942654485,10.316762671043707,0.6171923303134371,5.086673285750971,1.1370871839413384e8,4.578345740018268,33.29298214924636,27.47913687149152,-166.78236910942277,5063.803504522761,255.37720948805844,38.37998773120749,1.9877469505749785,-287.4522727561536,6440.064158568905,73.90235678595016,-79.62920994944407,-367.35377878339494,8513.79734188228,-256.84780557911813,-390.36863035918594,11496.442746933793,-193.9786877341307,14985.694491033746,17075.520785538796,0.2491191768932315,0.02235453478272782,1.0983780179756424,1.2414679960990516e7,3.0598282233763733e6,-63.68920106744123,-1.2693427678650537,0.0005511211759182936,-0.0016404348342724993,-0.0026228790642118084,-1.2158150548962294e-9,0.0072075704097316045,7.725760489442023e-5,5.843745230563085,0.021137632113560248,1.5609659884884785e-5,0.026890675899990838,0.03464096384155757,2.1417800538517375,0.2559760527517598,0.2075753638232351,4.578345740018268,45.67469221157232,255.37720948805844,29.49603386839617,0.0013419488743953846,5.907399725248501e-6,1.0,10.0,0.0,0.0,-147.85345989787024,-0.0054276262742865445,-0.0006317290458408117,5262.828178508935,-0.008355938378346328,-0.0016197608718424399,-0.05839016291934469,-0.002795101243627005,-0.005943188723554922,-0.06157517345995282,-0.006445912394827571,0.10161436971504359,-1.7771696344162446,37.162815542602246,-944.9618067723849,-0.006006734590141517,0.12152231981843985,-2.212903351007519,46.97440226359981,-1206.7526726690576,0.14540265561057542,-2.869574119459961,62.07190897061925,-1606.8554359500079,-3.800475880802936,84.61944188982906,-2208.690035923161,117.92187074243148,-3112.27981062177,-4470.14790220059
0.06550699636603997,-5.721330600850509,262.6530018915496,139.13457558808227,8.548607984727779,0.23624228225377392,-1287.5712257729112,73.48556014457785,9.641568061501575,119.75735931761494,4.888191972725505,10.316525710186797,0.5967818280037915,4.83613607568284,1.0630529378113712e8,4.426655443163273,33.29295321376714,28.384818036454664,-177.66843108778295,5582.964789955024,246.9124265294784,38.37928470367912,2.014667451810934,-306.5347204374432,7100.100663079062,73.89793142058224,-82.39856777172899,-391.6943938031982,9385.97186691639,-265.67480027208205,-415.87061143883386,12673.178131635586,-205.20131074361672,16514.775473544094,18799.69938410704,0.24911917689861693,0.02283726447796713,1.0983673782686898,1.2415033135057079e7,3.0599675437507033e6,-61.02558722938137,-1.2693173312198398,0.0006006065405879531,-0.0017408328982540548,-0.002789030436726039,-1.3555050700132346e-9,0.00719837553611454,8.412531510879168e-5,5.842887853810669,0.022057090216726492,1.6845064358584514e-5,0.02805774463576949,0.03614594859585698,2.2015647144692836,0.26452858996588785,0.21465300357715758,4.426655443163273,44.163914400276596,246.9124265294784,28.519512203136497,0.0015065451023003925,6.6689889510762985e-6,1.0,10.0,0.0,0.0,-141.66809214565671,-0.005919411566719466,-0.0007089554946929787,4936.085664516739,-0.009169997916933683,-0.0017857609167306672,-0.06405480592672125,-0.003054357822309231,-0.006494420271888339,-0.06159280779109276,-0.006772990654718914,0.11015770735011879,-1.9814891277800588,42.547594661137225,-1110.2569339811603,-0.006288648165729452,0.13173093016114382,-2.4681537896336088,53.807901515071606,-1418.7807923879952,0.15747337659851296,-3.2016296467704146,71.15389679718575,-1891.0414042836546,-4.240944338828051,97.07977699629694,-2602.318059917002,135.3929563823441,-3671.427691328782,-5279.61267859482
0.06662016826917447,-5.704480193968103,251.65126711313334,136.19032273504342,8.548594131128901,0.24024656429215158,-1207.0085809034642,73.48539819918724,9.641069166844849,119.75042420037622,4.888091999589655,10.31627311193651,0.5770254622249332,4.597670396162063,9.93762803535809e7,4.27981845535047,33.29296497480509,29.31860662868788,-189.22093874943707,6154.679426026779,238.7183720992287,38.37858240212924,2.0378091469175352,-326.83438228525154,7826.891782207073,73.893264916177,-85.27120287268829,-417.57966643102696,10346.247541352797,-274.8190320341477,-442.9336715871036,13968.53983606533,-216.88175445814238,18197.02970472968,20693.0879023024,0.24911917690462834,0.023330975629438623,1.0983557714132355,1.2415408327441398e7,3.060115855061334e6,-58.470599238611776,-1.2692913167526045,0.0006543923549542892,-0.0018470385484541806,-0.0029652999232284913,-1.511433599398846e-9,0.007188634604439155,9.161112712709967e-5,5.841994629380158,0.02301749469352699,1.8179545717581235e-5,0.029276493042745128,0.037717744633964045,2.2626998904822675,0.2733689141307102,0.22197939895396776,4.27981845535047,42.70159546220131,238.7183720992287,27.574250439966438,0.0016906494270546198,7.521356246115184e-6,1.0,10.0,0.0,0.0,-135.73495422537724,-0.006454486827897659,-0.0007949977683914128,4629.296922929423,-0.010065111591983452,-0.0019687665631257,-0.07028123973395439,-0.003336848383622499,-0.007095047902006961,-0.06161136875867394,-0.007112952428432011,0.11936052132832128,-2.2079931971969238,48.675985145199604,-1303.2401662014295,-0.006579071468386847,0.14272575726455378,-2.7512435015084713,61.590097065694636,-1666.5334093680071,0.17045186794761885,-3.5700411678215724,81.50639646862129,-2223.5240488009445,-4.7296886555388085,111.29780058996678,-3063.511374278768,155.3478624103625,-4327.548422509581,-6230.868221546345
0.06775355633493864,-5.687610602125361,241.0986001281938,133.30518674477133,8.54857893241917,0.24432229658372764,-1131.3697471533767,73.485220228702,9.640536957573726,119.74300459734529,4.8879850262577555,10.3160038653106,0.5579030298173466,4.3707075874457795,9.289177348850672e7,4.1376847064101705,33.293022872834136,30.28110342154127,-201.47344844694967,6784.118969376544,230.78667261079127,38.37788394916707,2.0565194849230437,-348.42027679767943,8626.99183653326,73.88834494842693,-88.25146832093128,-445.09577724521085,11403.246928422268,-284.2926389316648,-471.63570680638594,15394.081518771143,-229.0051714261092,20047.178460271276,22771.270942188243,0.24911917691133934,0.02383593000576765,1.0983431123322258,1.241580683724589e7,3.060273715737823e6,-56.01992515575592,-1.2692646694923382,0.0007128320047044519,-0.001959349185462136,-0.003152251540845582,-1.6855102106451897e-9,0.007178313546329273,9.977128816865904e-5,5.841063840914781,0.02402070279798637,1.962113210322118e-5,0.03054923261812446,0.039359358278510906,2.3251956146381034,0.28250641839661234,0.22956350793599387,4.1376847064101705,41.286241371474944,230.78667261079127,26.65928204016088,0.001896462989701915,8.473852091452281e-6,1.0,10.0,0.0,0.0,-130.0440313589509,-0.007036463795590413,-0.0008908020188471485,4341.264104349201,-0.01104936363378738,-0.0021705105959950867,-0.07712522641392963,-0.003644546841081329,-0.007749267139109295,-0.06163090285963149,-0.007465924075125836,0.12926641748949041,-2.458893239505475,55.64408344738351,-1528.291818502975,-0.006877733165187321,0.1545584297538507,-3.0649655342796427,70.44450018154555,-1955.7075484619818,0.18439430574739996,-3.9784721692311926,93.29655600600891,-2612.0959890289773,-5.271568663601599,127.50734882879081,-3603.317934802939,178.12037869590756,-5096.715453005521,-7347.719829536768
0.06890754370256129,-5.670721892809402,230.97721613265205,130.47806450545772,8.548562260051042,0.24847068677786813,-1060.3592558058428,73.48502461861035,9.639969247494811,119.73506639700946,4.8878705760489,10.315716898528109,0.5393950295527242,4.154706322044483,8.682375438799533e7,4.0001093428495835,33.29313281173171,31.272884071110642,-214.46003160917695,7476.933820164565,223.10924554099634,38.37719279965858,2.0700699933157938,-371.36391372435133,9507.558506616846,73.88315859674783,-91.34392180559739,-474.3317496191494,12566.379615613912,-294.108215763767,-502.0555524130588,16962.398337386905,-241.54915246106958,22081.22971917167,25051.06198403012,0.2491191769188322,0.02435239296850343,1.0983293089499089,1.2416230029317005e7,3.06044171512547e6,-53.66943224192188,-1.2692373325151527,0.0007763049191239058,-0.0020780723965668946,-0.0033504732766399554,-1.8798704616538786e-9,0.0071673762340737045,0.00010866715958331327,5.8400937022596455,0.025068650856718586,2.117849644685904e-5,0.031878369526942896,0.04107392095701173,2.3890603034913833,0.29195071012410845,0.2374145713130221,4.0001093428495835,39.91641005662318,223.10924554099634,25.773674034456185,0.0021264165591537544,9.53647606213563e-6,1.0,10.0,0.0,0.0,-124.58572492716499,-0.007669225407897299,-0.0009974083643654098,4070.861459496302,-0.012131627883130373,-0.0023928988876081164,-0.08464793651439521,-0.003979579277715965,-0.008461596665388952,-0.061651458408472165,-0.007831985122576473,0.13992094084285361,-2.7365910108667233,63.559226238734716,-1790.4318254024797,-0.0071842820960246025,0.16728280099089238,-3.412355857935575,80.50923064313864,-2292.8418122567623,0.1993587001224902,-4.430906008914075,106.7115971877125,-3065.7204704450587,-5.871865090536021,145.97078649474236,-4234.476705817451,204.0855711867817,-5997.50855965714,-8657.748342370025
0.070082493813911,-5.653814521296968,221.27022781203775,127.7079343434039,8.548543974248178,0.25269285266537905,-993.700487404259,73.48480959712924,9.639363727065932,119.72657329472065,4.887748145058995,10.315411081526964,0.5214829345230497,3.9491546280010836,8.114606206987467e7,3.866954753764698,33.29330117785087,32.29447591832668,-228.21483200479423,8239.278445673404,215.6784124957657,38.37651276767251,2.0776490099494,-395.73872377200956,10476.383648683764,73.8776924100997,-94.55327916833983,-505.37866948345254,13845.880532005547,-304.2786486621287,-534.2718793659595,18687.174072049966,-254.4821426553823,24316.5259902071,27550.514903697724,0.24911917692719887,0.0248806240339732,1.0983142619642163,1.2416679328072807e7,3.0606204714540467e6,-51.41519642249181,-1.2692092472825691,0.0008452168242536087,-0.002203523388270922,-0.003560573320719669,-2.096898579675149e-9,0.007155784577155441,0.00011836549535917886,5.839082372981102,0.026163337377835785,2.2860975477061948e-5,0.03326638255022234,0.042864661063430363,2.454299489002283,0.30171143324278554,0.24554197300128508,3.866954753764698,38.59073155013546,215.6784124957657,24.91654006121232,0.002383186661514923,1.071982467405579e-5,1.0,10.0,0.0,0.0,-119.35092088152675,-0.008356929439800764,-0.0011159569536903355,3817.0350701855673,-0.013321619138611476,-0.0026380224219614322,-0.09291629294310166,-0.004344226907871953,-0.009236884526407203,-0.06167308515620715,-0.008211155260485496,0.1513713290736825,-3.043684922988051,72.54093517319352,-2095.3967574782214,-0.007498273142222173,0.18095463949127133,-3.7967018712999288,91.93827713334301,-2685.4199114991766,0.21540442073337562,-4.931657142597472,121.96060717673782,-3594.679794156128,-6.536293090889733,166.98163852354477,-4971.639134265551,233.66368877799067,-7051.352350113775,-10192.833897406808
0.07127878211776081,-5.6368888554095395,211.96131884017802,124.9937736796194,8.548523922658324,0.2569899342872576,-931.1325113499269,73.48457321471277,9.638717941422376,119.71748643373225,4.887617197761982,10.315085215265944,0.50414863064766,3.7535623024099887,7.583410326833028e7,3.73808639820355,33.293534863226064,33.34637976799034,-242.77218125866605,9077.870717024818,208.48666636316304,38.375848020431405,2.0783545409427937,-421.62049845321474,11541.967203984774,73.87193223248607,-97.88450996527992,-538.3301845774308,15252.904674552121,-314.8173992051035,-568.3633851760533,20583.303362237348,-267.76225275620544,26771.887062081805,30289.0344197251,0.24911917693654212,0.02542089103284954,1.0982978639615666,1.2417156230599392e7,3.0608106374833565e6,-49.25342644381389,-1.2691803527255798,0.0009200029368189236,-0.002336027751736242,-0.0037831852277766197,-2.3392621003418563e-9,0.0071434981138006875,0.0001289391660199902,5.838027929453385,0.027306854174021067,2.467866342481153e-5,0.03471586186536559,0.04473495431995485,2.5209174763694726,0.31179852257482044,0.25395545987665374,3.73808639820355,37.30786641963465,208.48666636316304,24.087013503021627,0.0026697236071204044,1.2035063085517e-5,1.0,10.0,0.0,0.0,-114.3308136128876,-0.009104041525322881,-0.001247699464051055,3578.7908097959717,-0.014630000023297972,-0.002908180916345331,-0.10200369881002168,-0.004740944712978848,-0.010080347643476036,-0.06169583484344456,-0.008603397690384675,0.16366673391505088,-3.382989142870981,82.72229843303549,-2449.7373611091443,-0.007819166621256129,0.19563187592445475,-4.221566978029041,104.9033218684414,-3142.0014784564773,0.2325923635715208,-5.485403206030905,139.27709856775002,-4210.762289594761,-7.2710430906963825,190.8683029350866,-5831.64728349516,267.3256185288359,-8282.940195791023,-11989.810313520917
0.07127878211776081,-5.6368888554095395,211.96131884017802,124.9937736796194,8.548523922658324,0.2569899342872576,-931.1325113499269,73.48457321471277,9.638717941422376,119.71748643373225,4.887617197761982,10.315085215265944,0.50414863064766,3.7535623024099887,7.583410326833028e7,3.73808639820355,33.293534863226064,33.34637976799034,-242.77218125866605,9077.870717024818,208.48666636316304,38.375848020431405,2.0783545409427937,-421.62049845321474,11541.967203984774,73.87193223248607,-97.88450996527992,-538.3301845774308,15252.904674552121,-314.8173992051035,-568.3633851760533,20583.303362237348,-267.76225275620544,26771.887062081805,30289.0344197251,0.24911917693654212,0.02542089103284954,1.0982978639615666,1.2417156230599392e7,3.0608106374833565e6,-49.25342644381389,-1.2691803527255798,0.0009200029368189236,-0.002336027751736242,-0.0037831852277766197,-2.3392621003418563e-9,0.0071434981138006875,0.0001289391660199902,5.838027929453385,0.027306854174021067,2.467866342481153e-5,0.03471586186536559,0.04473495431995485,2.5209174763694726,0.31179852257482044,0.25395545987665374,3.73808639820355,37.30786641963465,208.48666636316304,24.087013503021627,0.0026697236071204044,1.2035063085517e-5,1.0,10.0,0.0,0.0,-114.3308136128876,-0.009104041525322881,-0.001247699464051055,3578.7908097959717,-0.014630000023297972,-0.002908180916345331,-0.10200369881002168,-0.004740944712978848,-0.010080347643476036,-0.06169583484344456,-0.008603397690384675,0.16366673391505088,-3.382989142870981,82.72229843303549,-2449.7373611091443,-0.007819166621256129,0.19563187592445475,-4.221566978029041,104.9033218684414,-3142.0014784564773,0.2325923635715208,-5.485403206030905,139.27709856775002,-4210.762289594761,-7.2710430906963825,190.8683029350866,-5831.64728349516,267.3256185288359,-8282.940195791023,-11989.810313520917
0.07249675232755792,-5.619945787160806,203.0350489082023,122.3346554812236,8.548501940135338,0.2613629347828608,-872.4113508224561,73.48431333614232,9.638029307191742,119.70776458572496,4.8874771704886175,10.314738040647761,0.48737501572544306,3.5674667661133594,7.086494125504875e7,3.6133772597119096,33.293841276238766,34.42902572096268,-258.16578995883873,10000.004315889695,201.52691991441253,38.37520311383156,2.071186198127623,-449.08621675421756,12713.53115608282,73.86586337672325,-101.34272742167761,-573.2809405223193,16799.54205129851,-325.7381358142785,-604.4068046826155,22666.905283610227,-281.3350477273006,29467.609050867075,33287.317334880514,0.24911917694697658,0.02597345035165188,1.0982799994785928,1.2417662290704813e7,3.061012894617971e6,-47.180534691006244,-1.2691505861290249,0.0010011267372008002,-0.0024759160484569766,-0.0040189593973516515,-2.609935794955662e-9,0.0071304743443816035,0.00014046729635413196,5.836928400888121,0.02850134720154128,2.6642400695546672e-5,0.03622945864322887,0.04668825910608822,2.588914811833535,0.32222183011521094,0.26266483923059697,3.6133772597119096,36.066550090846455,201.52691991441253,23.284276157754164,0.002989264220289777,1.3493788833180989e-5,1.0,10.0,0.0,0.0,-109.5170703982454,-0.00991532411902828,-0.0013940034740380915,3355.199155257163,-0.016068417114854433,-0.003205892071713114,-0.11199027162532404,-0.0051723568338966856,-0.010997561884918313,-0.061719760355889094,-0.00900859777411028,0.1768576828037112,-3.7575327843550106,94.25084067355535,-2860.9050936282847,-0.008146307092082469,0.21137394063077738,-4.690790294752358,119.59492376351639,-3672.3397266616184,0.25098403628180854,-6.097184594834292,158.92073104867723,-4927.433657443204,-8.082778072564892,217.99663383908904,-6833.793652074566,305.59677865997594,-9720.637197761378,-14091.096205083393
0.07373672435519166,-5.602986582262881,194.47670192072073,119.72971666043911,8.548477847781935,0.26581274692142903,-817.3081083433754,73.48402762320315,9.637295104764073,119.69736398459,4.8873274700108285,10.314368235055024,0.4711457608780966,3.3904292126024123,6.621711803058139e7,3.4927060748154415,33.29422835277198,35.54277280051541,-274.42845939248514,11013.5918899046,194.79240695913734,38.37458299329045,2.055037597264112,-478.21381397039937,14001.072210637674,73.85947056892543,-104.93321539796015,-610.326208897806,18498.883071392385,-337.05479961087724,-642.4761235707708,24955.403666831055,-295.13169239430243,32425.54678122378,36567.377789560356,0.24911917695863012,0.026538550236157473,1.0982605444652571,1.24181991210931e7,3.0612279542209203e6,-45.19310191685451,-1.269119882801268,0.001089081421511525,-0.002623523433801657,-0.004268562952561797,-2.912237020122295e-9,0.007116668588475548,0.0001530358153454656,5.835781762681917,0.029749023462133532,2.8763831763195546e-5,0.03780989301531542,0.04872812710167262,2.6582886175206744,0.33299116977000254,0.2716800239483946,3.4927060748154415,34.86557517504715,194.79240695913734,22.507546830637562,0.003345355070579156,1.5107899571851044e-5,1.0,10.0,0.0,0.0,-104.90174948960822,-0.010795852182963505,-0.001556361683834032,3145.3880450452352,-0.01764958791759998,-0.003533911463604515,-0.12296342864100465,-0.005641266217237679,-0.011994482417393714,-0.06174491576887363,-0.009426557629631668,0.19099597103290458,-4.170570250102909,107.2897684038002,-3337.357442006086,-0.008478915552516852,0.22824161283981467,-5.208500341514516,136.2241888684544,-4287.524414439835,0.27064123202284485,-6.772422107994361,181.17970043099587,-5760.044739565292,-8.978654311496289,248.77346857564143,-8000.135632526633,349.0623670691663,-11396.96710152934,-16545.45649811159
0.07499898326556516,-5.586012995550838,186.2722864374275,117.17816947208071,8.548451452321984,0.27034011138106145,-765.6082002144974,73.4837135204448,9.636512481628115,119.6862383124079,4.88716747442798,10.313974414488886,0.45544535066844133,3.2220340237281464,6.187057252468913e7,3.375957633256669,33.29470455865158,36.68789144440594,-291.5915020494942,12127.194429567837,188.27669911858027,38.37399300070843,2.028688663233059,-509.0814559062611,15415.396549676525,73.8527379861271,-108.66140133450713,-649.5608763133233,20365.059448350123,-348.7814990857369,-682.6410910761743,27467.572933662334,-309.0666771347021,35669.14782947607,40152.507986543875,0.24911917697164512,0.02711642547913602,1.0982393660295484,1.2418768387193393e7,3.061456555603084e6,-43.287877327806456,-1.2690881762135813,0.001184389996916438,-0.0027791869175115206,-0.0045326756326710665,-3.2498601525938463e-9,0.007102034049199738,0.00016673785322077263,5.834585947129589,0.03105213905666281,3.105543378331645e-5,0.03945993809571297,0.050858183049575116,2.7290318778654803,0.3441161982507758,0.28101094096752854,3.375957633256669,33.70379441949111,188.27669911858027,21.756083262313513,0.0037418711928597116,1.6889387411093427e-5,1.0,10.0,0.0,0.0,-100.4773003109448,-0.011751015324799968,-0.0017363990708114535,2948.53996001786,-0.01938736939238169,-0.003895248829248931,-0.13501834164477447,-0.00615065717659007,-0.013077448963333328,-0.061771356003195055,-0.00985698421585365,0.2061343130955664,-4.62558471311956,122.01906320948558,-3888.6643909587174,-0.008816076379838325,0.24629657981715714,-5.779120166286699,155.02425736349068,-5000.127563590543,0.291625349743744,-7.5169232393068,206.37290108943643,-6726.045655613654,-9.96632643942013,283.64986829288364,-9355.823262292015,398.3722327866283,-13349.12487395012,-19408.81056696482
0.07628378377104077,-5.569027169323583,178.40842898412347,114.67927947541442,8.548422545203493,0.2749456307393698,-717.1099661852372,73.48336823688301,9.635678447657494,119.67433856811415,4.886996532477519,10.313555131668226,0.4402589169371199,3.061886017723111,5.78065076385586e7,3.2630215445092676,33.29527889069887,37.8645594787202,-309.68429848817675,13350.06194144954,181.97363700418504,38.373438868333345,1.9907977906783623,-541.7670807352139,16968.1684516527,73.84564921712033,-112.53287239518404,-691.0787639833511,22413.302454185145,-360.9325409603169,-724.9660309847482,30223.605581379215,-323.0354986282256,39223.51034898895,44067.25330543991,0.24911917698618005,0.027707299127738592,1.0982163219748546,1.241937180672371e7,3.061699466307191e6,-41.46175379331119,-1.2690553977692578,0.0012876062446780373,-0.0029432441629438284,-0.004811988262067117,-3.6269177466587328e-9,0.007086521722285029,0.0001816743036345489,5.833338840627839,0.03241300190830156,3.353057012091128e-5,0.041182422533464186,0.05308212844908737,2.8011336090486583,0.35560642647088603,0.2906675486461581,3.2630215445092676,32.58010839158614,181.97363700418504,21.029174184682265,0.004183038842099097,1.8850089380445744e-5,1.0,10.0,0.0,0.0,-96.23650588655252,-0.012786528609894744,-0.001935881929084418,2763.8866257840873,-0.02129684742360607,-0.004293188910539004,-0.14825853439037096,-0.006703702684894514,-0.014253201081986112,-0.06179913676181126,-0.01029948240399624,0.2223261180944896,-5.126294793529663,138.63672422771228,-4525.626847020832,-0.009156728383456474,0.26560114123884515,-6.407376487464913,176.2519916070804,-5824.366027015047,0.31399686935456506,-8.336893473581954,234.85237626327256,-7845.225682733289,-11.05395843619446,323.1247825479626,-10929.467923796452,454.24637125414085,-15619.555467037138,-22745.147359853705
0.07759131658767233,-5.552032031251585,170.87250187300768,112.23241700109952,8.548390902619927,0.2796296467357832,-671.6247911208941,73.48298873776346,9.634789896636608,119.66161330785405,4.886813968296914,10.31310888732896,0.42557252192088724,2.9096125245670095,5.400738551096256e7,3.1537943454802617,33.29596085303225,39.07282276786996,-328.73324547074463,14692.135192004966,175.87744787116807,38.372926722606714,1.9398953942305606,-576.3468632629011,18671.908927805696,73.83818743833497,-116.55327436375879,-734.9705682915096,24659.934153893508,-373.5220935622462,-769.5072058655084,33245.08752949799,-336.91171189480343,43115.317365964496,48337.23808272892,0.24911917700241076,0.028311366581764783,1.0981912610761801,1.2420011130161837e7,3.0619574746938194e6,-39.71179751356824,-1.2690214775661226,0.001399312312761503,-0.0031160270700889177,-0.005107192299101235,-4.047973266336481e-9,0.007070080788762255,0.00019795393995938247,5.832038318935658,0.033833932928486236,3.6203467230698384e-5,0.04298018042042304,0.05540367728622343,2.8745768984862687,0.3674708839826069,0.3006595621381733,3.1537943454802617,31.4934864054884,175.87744787116807,20.32615288223486,0.00467344408079971,2.1001302569110613e-5,1.0,10.0,0.0,0.0,-92.17255173919804,-0.013908409519642197,-0.0021567205934730138,2590.709472309075,-0.023394368995219066,-0.004731300571528676,-0.1627960799542232,-0.007303753695206701,-0.01552885520364046,-0.06182831360284991,-0.010753534801233823,0.23962472551579858,-5.6766437918658905,157.35946950431654,-5260.380613794905,-0.009499645916804434,0.2862172673172862,-7.098286944930185,200.18898365962747,-6776.24689698839,0.337814063952399,-9.238918719198935,267.0048736211502,-9139.933041677541,-12.250195510185716,367.7474984506324,-12753.488123676409,517.4787204368452,-18256.507486237802,-26627.414520156082
0.07892174958301705,-5.535030702557283,163.65230026423234,109.83696374446565,8.548356283903964,0.28439238561065566,-628.9745188491329,73.48257171591983,9.633843580458347,119.64800820741713,4.886619076559698,10.31263411773862,0.41137256581602555,2.764856344051327,5.0456697396181285e7,3.0481750969248376,33.29676045917369,40.31262420005275,-348.76169152986085,16164.116226895387,169.9824998701397,38.372463049015344,1.8743755467195156,-612.8954849023578,20540.08105637731,73.83033517941392,-120.7284342099529,-781.3240842243779,27122.471755440623,-386.5645527994387,-816.3124665538554,36555.12343026823,-350.54458267350026,47372.95918222044,52989.18378269736,0.2491191770205327,0.028928814049818806,1.0981640220641296,1.2420688155349676e7,3.062231396254371e6,-38.03517301466786,-1.2689863432679056,0.0015201220386678199,-0.003297864614434412,-0.005418985102450634,-4.5180989232772094e-9,0.007052658123524684,0.00021569440427112528,5.830682210591319,0.03531730557044479,3.908933320731701e-5,0.04485610036949476,0.057826619812631756,2.949341172341906,0.37971845025529666,0.3109967384755876,3.0481750969248376,30.44292266382857,169.9824998701397,19.646368844021815,0.005218065928138961,2.335342430140358e-5,1.0,10.0,0.0,0.0,-88.27885170864911,-0.015123012342639724,-0.0024009833981868756,2428.329784110304,-0.025697685421610265,-0.005213469291275695,-0.17875256505431472,-0.007954359249738962,-0.016911947072843405,-0.061858942599595214,-0.011218507411192584,0.25808353154293473,-6.280815510629608,178.42434887624324,-6106.541485325517,-0.009843440158171346,0.3082067156658127,-7.8571806898116865,227.14373795749373,-7873.767815812258,0.3631329247970676,-10.229990900185843,303.25499520854316,-10635.37277476686,-13.56419227945063,418.12232314247694,-14864.570984505332,588.9441352031006,-21314.76264517947,-31138.677811311365
0.08027511576880432,-5.518027870408936,156.73657195270434,107.49249857781186,8.548318433947024,0.2892335551422246,-588.9940123442402,73.48211361063908,9.632836192893176,119.63346719752492,4.886411140247894,10.312129237189389,0.3976468610729547,2.627285908900773,4.713916397992093e7,2.946073376543701,33.29768813516828,41.58369025184314,-369.7875171841099,17777.367658875606,164.28374819153643,38.37205470353651,1.792495472154598,-651.4821262675612,22586.95728974901,73.82207499048303,-125.06400171833526,-830.2189929720824,29819.443166223125,-400.0734064287618,-865.4153714007319,40178.07128609819,-363.7549770868505,52026.14739414688,58050.355543412516,0.24911917704076122,0.029559765954565845,1.0981344357791447,1.2421404663604025e7,3.062522048151349e6,-36.42926615947943,-1.2689499230314414,0.0016506701619247496,-0.003489064581491994,-0.0057480389715496545,-5.04288294885586e-9,0.007034199818750681,0.0002350211674687623,5.829268416592572,0.036865414495007895,4.2204143338294736e-5,0.046812958434934805,0.06035460714024275,3.025395863166242,0.3923567741662375,0.32168797024754375,2.946073376543701,29.427515712415367,164.28374819153643,18.989239203813792,0.005822245741180556,2.5915220931590898e-5,1.0,10.0,0.0,0.0,-84.54933363061974,-0.016436920630357996,-0.0026708822099557553,2276.1184443579996,-0.028225831308061652,-0.005743874574462869,-0.1962582203521847,-0.008659210678628279,-0.018410312766448993,-0.06189107746335763,-0.011693602198525457,0.2777539548855607,-6.943178224553438,202.08786930553774,-7079.256131063483,-0.01018652144120286,0.33162857142253876,-8.689628678042292,257.45068110751595,-9136.996892897594,0.3900041056902297,-11.317415210462057,344.06409639858094,-12359.744347959044,-15.005482990072142,474.90737895038046,-17303.913764138357,669.5970196082676,-24856.05591609679,-36372.836840437776
0.08165151487615104,-5.501027180001488,150.11389258197076,105.19842816578839,8.54827707731829,0.29415306397488267,-551.524081319208,73.48161052533973,9.631764227786784,119.61793034964386,4.886189402006906,10.311592567363242,0.3843824363781676,2.496572430374983,4.404013604007206e7,2.847392946413751,33.298754812181734,42.88571082538185,-391.8254329383785,19544.165136858646,158.77582350307839,38.37170881237427,1.6923588945132206,-692.1751045364396,24827.934158218606,73.81338823710006,-129.56608106666081,-881.732598962959,32770.79061530033,-414.06318910275183,-916.8403007406577,44140.06451762794,-376.33422419065965,57106.53476597431,63549.08820914134,0.24911917706333633,0.03020437809850546,1.0981023208095013,1.2422162516811032e7,3.0628302889286703e6,-34.89142294771948,-1.2689121401127648,0.0017916303442160296,-0.0036899384308619523,-0.006095044184681969,-5.628554823479556e-9,0.007014648558343345,0.0002560707754679281,5.827794708149391,0.03848069651869678,4.556511766336776e-5,0.0488536964247528,0.06299151114528051,3.1027117716698784,0.4053940992719097,0.3327428320879615,2.847392946413751,28.446305952545046,158.77582350307839,18.354143617848862,0.006491787228623525,2.869354690084591e-5,1.0,10.0,0.0,0.0,-80.9778327420492,-0.017857129290490117,-0.002968816687769705,2133.469006133222,-0.030999560200853763,-0.006327084237586635,-0.21545490314715426,-0.009422241141758209,-0.020032299887060356,-0.06192477394471706,-0.012177919890756644,0.2986877828310185,-7.6683720142351905,228.6301671997962,-8195.462753689397,-0.010527142850031142,0.35654200151080295,-9.601554006743845,291.47564157752606,-10588.426773285835,0.4184758503670424,-12.508952026626613,389.93790402900294,-14344.757119831762,-16.58416161246482,538.8255373793745,-20118.006015849507,760.487189743621,-28950.28961890719,-42436.52623494404
0.0830506784735658,-5.484036547051244,143.77470043666327,102.95469832127847,8.548231931150786,0.2991494655713613,-516.4225569393705,73.4810583722953,9.630624326239623,119.6013388399185,4.885953136647131,10.311022511569245,0.3715696339656964,2.372429721895689,4.1146500008457705e7,2.752062237009963,33.29997153682501,44.21791945842584,-414.87915999646054,21477.148547525154,153.4547334598589,38.37143283437521,1.5719438931045586,-735.0278734682388,27278.829725148906,73.80425786413103,-134.2397949755953,-935.9219576067015,35996.93271599608,-428.5450092550117,-970.5839316650607,48467.72975058962,-388.0369222009963,62646.01377774903,69512.77848597222,0.24911917708851758,0.03086263328762458,1.0980674937227581,1.2422963408210665e7,3.0631569174470934e6,-33.419422002007536,-1.268872924844926,0.0019436690263394804,-0.0039007341959726876,-0.006460593291822522,-6.281850505164357e-9,0.006993949922082048,0.00027898457314088634,5.826259200197939,0.04016521119673178,4.918967165619404e-5,0.050980764670433935,0.06574057559562801,3.1812366233148515,0.41883508170645767,0.3441680386597914,2.752062237009963,27.49857870702232,153.4547334598589,17.740620452751177,0.007232752905990798,3.169167690055012e-5,1.0,10.0,0.0,0.0,-77.55918899493153,-0.019390580280666092,-0.0032972836075031865,1999.8398518015722,-0.03404052617929795,-0.006967885404130109,-0.23649039633718405,-0.01024737812652895,-0.021786240971122514,-0.061960078812782274,-0.012670300117488442,0.3209299596901895,-8.46106578008215,258.3471459985611,-9473.652419226846,-0.010863286440128243,0.3829976301488405,-10.598926830775683,329.6059128507344,-12252.681550486077,0.448583892343343,-13.812415506893103,441.413365110383,-16625.265204777897,-18.310340738563212,610.6464318235953,-23358.170791529938,862.7346115508684,-33674.95305981353,-49448.37364910109
0.0830506784735658,-5.484036547051244,143.77470043666327,102.95469832127847,8.548231931150786,0.2991494655713613,-516.4225569393705,73.4810583722953,9.630624326239623,119.6013388399185,4.885953136647131,10.311022511569245,0.3715696339656964,2.372429721895689,4.1146500008457705e7,2.752062237009963,33.29997153682501,44.21791945842584,-414.87915999646054,21477.148547525154,153.4547334598589,38.37143283437521,1.5719438931045586,-735.0278734682388,27278.829725148906,73.80425786413103,-134.2397949755953,-935.9219576067015,35996.93271599608,-428.5450092550117,-970.5839316650607,48467.72975058962,-388.0369222009963,62646.01377774903,69512.77848597222,0.24911917708851758,0.03086263328762458,1.0980674937227581,1.2422963408210665e7,3.0631569174470934e6,-33.419422002007536,-1.268872924844926,0.0019436690263394804,-0.0039007341959726876,-0.006460593291822522,-6.281850505164357e-9,0.006993949922082048,0.00027898457314088634,5.826259200197939,0.04016521119673178,4.918967165619404e-5,0.050980764670433935,0.06574057559562801,3.1812366233148515,0.41883508170645767,0.3441680386597914,2.752062237009963,27.49857870702232,153.4547334598589,17.740620452751177,0.007232752905990798,3.169167690055012e-5,1.0,10.0,0.0,0.0,-77.55918899493153,-0.019390580280666092,-0.0032972836075031865,1999.8398518015722,-0.03404052617929795,-0.006967885404130109,-0.23649039633718405,-0.01024737812652895,-0.021786240971122514,-0.061960078812782274,-0.012670300117488442,0.3209299596901895,-8.46106578008215,258.3471459985611,-9473.652419226846,-0.010863286440128243,0.3829976301488405,-10.598926830775683,329.6059128507344,-12252.681550486077,0.448583892343343,-13.812415506893103,441.413365110383,-16625.265204777897,-18.310340738563212,610.6464318235953,-23358.170791529938,862.7346115508684,-33674.95305981353,-49448.37364910109
0.08447283955930077,-5.467057495174913,137.70724108339664,100.7603730305394,8.548182677466423,0.30422306254586245,-483.54128583309324,73.48045252145509,9.629412585519736,119.58362483050965,4.8857015087298805,10.31041720946949,0.3591939539326316,2.2545342877253356,3.844476983105123e7,2.6599736704588457,33.301350146018294,45.579911907684725,-438.9547498599274,23590.508072810266,148.31447594231537,38.37123432351321,1.4290278400958398,-780.1042051336199,29957.380099133676,73.79466278769952,-139.092159503845,-992.8555649127501,39520.71989970037,-443.53545310781413,-1026.6459862763325,53190.78371865664,-398.5849857812112,68679.97677670173,75971.21102708626,0.24911917711660136,0.031534749264830214,1.098029747903272,1.2423809344830586e7,3.0635028697870737e6,-32.01053287533156,-1.2688321904398232,0.0021075366679776833,-0.0041217626163043645,-0.00684539981358866,-7.010463672787264e-9,0.0069720397935860885,0.00030392308643095093,5.824659411210595,0.04192167160449991,5.309764631217306e-5,0.05319742273670862,0.06860609747539889,3.260944076854499,0.4326890743770384,0.35597448113201857,2.6599736704588457,26.583260930945507,148.31447594231537,17.147976280345805,0.008051920997746008,3.491020038186055e-5,1.0,10.0,0.0,0.0,-74.28706004375314,-0.021045083092324654,-0.003659079792298287,1874.6666077522686,-0.0373731957119378,-0.007671690500599438,-0.259531594244217,-0.011139040660682486,-0.023681509847267804,-0.06199705124324176,-0.013169621176616492,0.3445316271954809,-9.32642439722183,291.5689183459707,-10934.754402368178,-0.011192868475747408,0.4110530062484524,-11.688352418260385,372.274061332101,-14157.688462182577,0.4803688165074794,-15.236438666669546,499.09103149329803,-19240.91224545677,-20.195154087514695,691.2319695743344,-27082.9662384893,977.5944705514669,-39118.720005322255,-57544.46667572412
0.0859169541247596,-5.450106372534768,131.90517496202793,98.61638060446649,8.548129024654376,0.3093695603794872,-452.76716194685036,73.47978854295332,9.628126081644925,119.56473365934946,4.885433889524662,10.309775298058092,0.3472515634495876,2.142673080080401,3.592445175070809e7,2.571099065939262,33.30290148104331,46.96993752553491,-464.02962805443383,25897.34805796496,143.35348082180118,38.37112111848021,1.2613635692407654,-827.4206986826197,32879.88996642729,73.78458989164805,-144.12600734436882,-1052.5405747072807,43363.01154460591,-459.03780348404234,-1084.9568160817532,58336.07534773222,-407.6510937769915,75239.63238973002,82948.12843575694,0.24911917714788812,0.03222033783508846,1.0979889008641532,1.2424701580787042e7,3.063868783264206e6,-30.66328255904778,-1.2687898839535863,0.0022838611352869794,-0.0043531173953769925,-0.007249811360345526,-7.822192429220235e-9,0.006948871865878259,0.00033103525693796047,5.822994269303971,0.04375124157415576,5.730643668117678e-5,0.05550495847068315,0.07158983232514542,3.3417339234824173,0.44695273385681084,0.3681624131967804,2.571099065939262,25.70006827933901,143.35348082180118,16.576028579806604,0.008955765529480629,3.834191562108267e-5,1.0,10.0,0.0,0.0,-71.15802394169044,-0.022827228963091334,-0.004056852292659178,1757.5183442358816,-0.041020739078495155,-0.00844367305035159,-0.28473605375324484,-0.012101017359105046,-0.02572613626510289,-0.06203571628010927,-0.013674171592154793,0.3695200406889794,-10.269009205190308,328.6185437283543,-12600.416528344587,-0.01151332412242894,0.44073679576039015,-12.875687112741879,419.9050801487614,-16332.456464991596,0.5138352294295401,-16.788660178967692,563.5638690056692,-22233.12416315529,-22.24834441609206,781.4371869433386,-31353.973866569406,1106.3160981222786,-45375.397441322886,-66869.49154025287
0.08738434114949789,-5.433171448975478,126.35275187632327,96.52006266590807,8.548070573875222,0.31459304029897517,-423.94278288104215,73.47906054004208,9.626759662142364,119.54457670600219,4.885149190908707,10.309094311498761,0.33571885281425273,2.0364569417171814,3.3571533030753404e7,2.4852630840007177,33.304639156842136,48.38839303200211,-490.1145415412365,28415.43123476092,138.56196366501518,38.37110095126169,1.0662649167810008,-877.0640380218773,36068.50063404491,73.77400879953065,-149.35261293216234,-1115.0705517731226,47552.21313003338,-475.0809340579038,-1145.5211171079955,63940.32414882648,-414.87856913687364,82368.16738273305,90478.20085288768,0.2491191771827623,0.03292013091543257,1.0979446926329657,1.2425642840029053e7,3.064255907817068e6,-29.374012957277905,-1.2687458801148632,0.0024735854476589164,-0.004595251189242927,-0.007674815916110889,-8.72701710837435e-9,0.006924359815055929,0.0003605263929448728,5.821259941410513,0.04565811739347296,6.184150117129205e-5,0.05790846609020294,0.07469846557012533,3.423636417065106,0.46164590113537796,0.3807520840161015,2.4852630840007177,24.847253586256084,138.56196366501518,16.0236477422037,0.009952704148419578,4.197910959211132e-5,1.0,10.0,0.0,0.0,-68.163583793327,-0.024746814716837196,-0.004494089133598139,1647.795532957436,-0.04501416280586762,-0.0092907036852506,-0.3123150558167995,-0.013138856107289796,-0.027931884356912164,-0.06207616140375945,-0.014182918267200723,0.39596043065871944,-11.29510361376238,369.9040933176756,-14497.23270850981,-0.011822418235138127,0.47212222304955254,-14.168967576615959,473.034889042692,-18812.618097811694,0.5490343374304185,-18.47954880217274,635.5778796989462,-25652.780077999974,-24.483308501089255,882.3352560126598,-36246.823829816814,1250.4642006457188,-52560.188322861024,-77601.11777927223
0.08887126400650569,-5.416298701791295,121.05315059364744,94.47583090323528,8.548007112985902,0.31987954743302643,-397.0139675311131,73.47826479397234,9.625312834647222,119.52313291714808,4.884847301259978,10.308374114819683,0.32461120043424413,1.935863419740112,3.138052532324262e7,2.402580595966289,33.30657077608118,49.83065365420687,-517.1212217485174,31154.520029840114,133.94634036088001,38.3711815206278,0.8415828124908868,-928.9397286726335,39535.14988788617,73.76292519560855,-154.76531322053015,-1180.3087809025494,52103.18161748268,-491.6383149146191,-1208.1102759329663,70021.86212016152,-419.8409949327584,90084.71214255015,98568.70484174119,0.2491191772215198,0.03363244406852568,1.0978970082938628,1.2426632565549575e7,3.064664152636441e6,-28.143461331762467,-1.268700203381162,0.0026770113029346764,-0.0048477519191228455,-0.008119894644048293,-9.732619032843614e-9,0.006898500893261485,0.000392510282944205,5.819458585484989,0.0476399054928197,6.671355554866523e-5,0.06040471624638259,0.0779279245356237,3.5063973150160255,0.47673725871718764,0.3937200802420574,2.402580595966289,24.02595243990994,133.94634036088001,15.491571688828518,0.011048088033510997,4.579384509275491e-5,1.0,10.0,0.0,0.0,-65.30545136493623,-0.026807165899117167,-0.004972923054119999,1545.291589341025,-0.04937228737841701,-0.010217107539956145,-0.3423952769147023,-0.014254634918605381,-0.030303138212619665,-0.06211833237131309,-0.014692933641302433,0.4238223153466164,-12.40753331922381,415.711273539186,-16647.31665738744,-0.012116677835943555,0.5051683250350252,-15.571882167573676,532.0436184041828,-21628.128425276245,0.5858855959410548,-20.31386211691256,715.6708223463642,-29543.301603950393,-26.905792089100927,994.7115883336079,-41827.081665851816,1411.196236903527,-60774.40382203859,-89897.44721830232
0.09038410438007377,-5.399419137102656,115.97380849444116,92.47416758503293,8.547937974901318,0.325251046239216,-371.75039975970816,73.47739170564434,9.623775102842524,119.50023150637062,4.884526027339828,10.30760960388464,0.3138686025262242,1.840197171324436,2.9331711340644542e7,2.3226053607337525,33.30871731397605,51.30177525861144,-545.1359666797872,34144.06772686724,129.48170356602793,38.3713710947528,0.5834481591819682,-983.2976395382145,43316.60748691179,73.75126825210847,-160.39455785843543,-1248.549078431278,57063.19758105793,-508.79647892879325,-1272.8960817588838,76642.02782522213,-422.09156016683323,98462.15152085417,107280.86203696537,0.24911917726476177,0.03436044012489526,1.0978453957006085,1.242767695447354e7,3.065096224239951e6,-26.964065976730843,-1.2686525633583197,0.0028958565506675814,-0.005111904298809193,-0.008587534799506764,-1.0854602187590993e-8,0.006871113682921943,0.00042733317257524767,5.817580040330925,0.04970776428645846,7.19679132612926e-5,0.0630075273728696,0.0812962012165679,3.590324975189357,0.4922982680522088,0.4071314976521998,2.3226053607337525,23.231726471291175,129.48170356602793,14.976927435292037,0.012255261614521909,4.9774885282370165e-5,1.0,10.0,0.0,0.0,-62.56606282429802,-0.02902597282381602,-0.005498969672297136,1449.1295002063994,-0.054145854070617734,-0.011234042381485475,-0.3753231774283845,-0.015458246349585683,-0.032860882730151766,-0.06216246140594224,-0.015204601696006341,0.45326151936628256,-13.61688986030775,466.6654418489543,-19090.054078222387,-0.012394416991064007,0.5400544129580939,-17.09792401095573,597.7508861471022,-24831.773807325593,0.6245495916588352,-22.309144567334627,804.9803245186895,-33980.0976611872,-29.538302407149892,1120.197806717842,-48206.9091417829,1590.8842158781608,-70188.99164097027,-104022.20870048419
0.09190812240671044,-5.3826981439819965,111.15233175678159,90.53319816051892,8.547863456542407,0.3306544859735406,-348.2744921449382,73.47644369398648,9.62215758521323,119.47602264314767,4.884187700069095,10.306806426858186,0.3035792880699157,1.7500876498731444,2.7434058612762477e7,2.2459947312882895,33.31106910125007,52.78613740559506,-573.8421713843104,37371.873776061155,125.20475486812303,38.37167474780873,0.29154929776271166,-1039.6126542483885,47396.867272922245,73.73913048665072,-166.19193136911082,-1319.110263032813,62410.14282342855,-526.4014126768416,-1339.1147878771508,83769.21510947155,-421.1101553903297,107454.97044645465,116550.47490000355,0.2491191773125108,0.0350971042961174,1.0977901252704234,1.2428767469399745e7,3.065548738557735e6,-25.84455802356283,-1.2686033361976095,0.0031287590098575246,-0.005385250634970965,-0.009073603813508802,-1.2093559770256805e-8,0.006842401416541078,0.00046485943406868245,5.815640515566172,0.05184381841597021,7.757658664717061e-5,0.06569415925605883,0.0847739823450722,3.6745528636281795,0.5081817482524013,0.42086311228642337,2.2459947312882895,22.471096016498812,125.20475486812303,14.483943599852092,0.01357080248687145,5.384423640148722e-5,1.0,10.0,0.0,0.0,-59.96569805128797,-0.03138970788815984,-0.006070537920771495,1359.774878381405,-0.059319631922574466,-0.012338650345581674,-0.4109896684507103,-0.01674267548001475,-0.03559016687916986,-0.06220815867164564,-0.015711050840650886,0.48401449038822386,-14.916693596898238,522.686989393889,-21832.14935137375,-0.012649972760309519,0.5764622440171574,-18.73905034897298,670.0688966155592,-28433.685414317733,0.6646319549212547,-24.454743577617563,903.4134192301372,-38979.92683456166,-32.3660165082547,1258.700097252237,-55414.82538133561,1789.4323092909353,-80852.4784875806,-120056.78151734202
0.0934710988365489,-5.365835267376193,106.4929128540857,88.61709156617596,8.547781734896553,0.3361874858747622,-326.06512118647237,73.47539596592401,9.620425891504178,119.4499732994252,4.8838251384389695,10.305947649761388,0.29354608887570866,1.6636776984551502,2.5644618642417897e7,2.171281079498875,33.313682807816676,54.309388984885686,-603.713943244363,40917.64443243715,121.0335639313791,38.372106283167376,-0.04288149237281788,-1098.9241939319313,51875.972002862996,73.72626329152679,-172.27145965507276,-1393.267828529568,68273.71771138946,-544.7916746138867,-1407.8206113092915,91573.71331965821,-416.2725816700995,117271.21950981834,126571.23128199574,0.2491191773661865,0.03585598490767386,1.0977299012227517,1.2429926125618704e7,3.0660310065692617e6,-24.76269111686012,-1.2685515160511316,0.003380925734414084,-0.005672952952675867,-0.009587542744603827,-1.3486335969825922e-8,0.006811759902771534,0.0005060255061856407,5.813601897578725,0.05409002130201492,8.367069783602157e-5,0.06851708867643297,0.08842933546979345,3.7605636860016274,0.524684470411575,0.43517583139001703,2.171281079498875,21.729483668059917,121.0335639313791,14.003174666428453,0.015028895517145247,5.8023705593412125e-5,1.0,10.0,0.0,0.0,-57.45268290132186,-0.033951544539625164,-0.006702264758134373,1275.2439237557473,-0.06502650510042293,-0.0135597616254669,-0.4503059746656001,-0.01813720191432555,-0.03855315209032237,-0.06225631225606733,-0.016219333784294604,0.51667462175843,-16.33716290636123,585.3046158305001,-24960.77626467933,-0.012884498386168546,0.6150871053645001,-20.533566275025535,750.9885490268266,-32549.98807204747,0.7068477164801303,-26.800549897041638,1013.7107181570304,-44707.27607107672,-35.453717473803906,1414.117301544423,-63693.294338877386,2012.4729499480409,-93131.31842028364,-138562.45108996227
0.09509294752140246,-5.348632744289844,101.94083673638025,86.70425248783337,8.547691017861542,0.34191916902094605,-304.83043610013243,73.47422332078568,9.618549396029662,119.4215964193262,4.883431938888682,10.305018291028567,0.2836543328521948,1.5799180228218845,2.3939352612959456e7,2.097610481911779,33.31661526049235,55.88933869133927,-635.0860487988864,44860.198751095086,116.92045364758049,38.372685039960764,-0.42951033671885336,-1162.0572604775277,56852.481034809956,73.71245398760927,-178.72564145079951,-1472.0145142325075,74780.96851780832,-564.2354254203348,-1479.7264190458857,100220.95808464542,-406.6350168588657,128109.37503352076,137516.45074334493,0.24911917742731787,0.036647027177993174,1.0976634813707522,1.2431171719915751e7,3.0665511111146295e6,-23.705760985846787,-1.2684962642791753,0.0036572039327551374,-0.005979158459182394,-0.010137154060070885,-1.5072617672394102e-8,0.00677865777366657,0.0005517594141967118,5.811433046796425,0.056480700154138475,9.037521440980727e-5,0.07151902764322078,0.09231777195834696,3.849380471709463,0.5420337379769502,0.45027359271364326,2.097610481911779,20.9984150311282,116.92045364758049,13.529124584664077,0.01666430397089106,6.229431139886487e-5,1.0,10.0,0.0,0.0,-54.99750254504309,-0.036761191866337556,-0.007408922569684159,1194.4256762096456,-0.07140039097551332,-0.014926671518593448,-0.4941879539993458,-0.019669431794419517,-0.041808415948975705,-0.062307649692971624,-0.016732956416795657,0.5517370648671531,-17.90730056521746,656.111024177562,-28572.307022759633,-0.01309582445887084,0.6565042685116567,-22.518318601735377,842.5918214529789,-37309.68076062593,0.7517533328710602,-29.39445392569595,1138.7515331619727,-51346.11533155012,-38.86306812725621,1590.5636736958954,-73315.48144285864,2265.9673924794943,-107441.17843305602,-160179.49043881852
0.09509294752140246,-5.348632744289844,101.94083673638025,86.70425248783337,8.547691017861542,0.34191916902094605,-304.83043610013243,73.47422332078568,9.618549396029662,119.4215964193262,4.883431938888682,10.305018291028567,0.2836543328521948,1.5799180228218845,2.3939352612959456e7,2.097610481911779,33.31661526049235,55.88933869133927,-635.0860487988864,44860.198751095086,116.92045364758049,38.372685039960764,-0.42951033671885336,-1162.0572604775277,56852.481034809956,73.71245398760927,-178.72564145079951,-1472.0145142325075,74780.96851780832,-564.2354254203348,-1479.7264190458857,100220.95808464542,-406.6350168588657,128109.37503352076,137516.45074334493,0.24911917742731787,0.036647027177993174,1.0976634813707522,1.2431171719915751e7,3.0665511111146295e6,-23.705760985846787,-1.2684962642791753,0.0036572039327551374,-0.005979158459182394,-0.010137154060070885,-1.5072617672394102e-8,0.00677865777366657,0.0005517594141967118,5.811433046796425,0.056480700154138475,9.037521440980727e-5,0.07151902764322078,0.09231777195834696,3.849380471709463,0.5420337379769502,0.45027359271364326,2.097610481911779,20.9984150311282,116.92045364758049,13.529124584664077,0.01666430397089106,6.229431139886487e-5,1.0,10.0,0.0,0.0,-54.99750254504309,-0.036761191866337556,-0.007408922569684159,1194.4256762096456,-0.07140039097551332,-0.014926671518593448,-0.4941879539993458,-0.019669431794419517,-0.041808415948975705,-0.062307649692971624,-0.016732956416795657,0.5517370648671531,-17.90730056521746,656.111024177562,-28572.307022759633,-0.01309582445887084,0.6565042685116567,-22.518318601735377,842.5918214529789,-37309.68076062593,0.7517533328710602,-29.39445392569595,1138.7515331619727,-51346.11533155012,-38.86306812725621,1590.5636736958954,-73315.48144285864,2265.9673924794943,-107441.17843305602,-160179.49043881852
0.09676803030595596,-5.331170878237575,97.51908258032668,84.80488332102045,8.547590724813261,0.34782795472426203,-284.6514768086926,73.47291552564577,9.616524489830205,119.39080599929348,4.883007366028442,10.30401680712172,0.2739562992061965,1.49920318097158,2.232430942426288e7,2.0253722334027944,33.319883591256485,57.5185447750798,-667.7853352173561,49226.007155896616,112.88715384859782,38.37342481773683,-0.8734562185830959,-1228.8626098315488,62358.525791434724,73.69769237976409,-185.54989157417498,-1555.1160068622528,81971.38924170187,-584.7051160451192,-1554.3624649027936,109758.76590738294,-391.14074464184176,140017.24367768576,149397.52514732943,0.249119177496729,0.03746780813197944,1.0975905318399317,1.2432504635903146e7,3.067109518170199e6,-22.67910320978783,-1.2684375610002117,0.003958562513970027,-0.006303340302374427,-0.010721960314600161,-1.6873803521115682e-8,0.006743043194157691,0.0006023885269061349,5.809135396420297,0.05901429390586208,9.77234392717575e-5,0.07469749895093104,0.0964363270385727,3.940607926480027,0.5601890485648549,0.4661292619871622,2.0253722334027944,20.281756230686593,112.88715384859782,13.06429701074465,0.018490658525483192,6.653860508943276e-5,1.0,10.0,0.0,0.0,-52.61254523296715,-0.039829038931803964,-0.008196093562318396,1117.628447467707,-0.07849277328015114,-0.016451191631466557,-0.5429818107397524,-0.021345690135784634,-0.045369296734638805,-0.06236212544788193,-0.017246561063062632,0.5891680985704658,-19.634439749553458,735.8092577417877,-32722.691201092413,-0.013277047306081726,0.7006611379666363,-24.702811734043443,945.8167268574094,-42789.2240348987,0.7992030608244044,-32.24848910339823,1279.8654097311576,-59008.630904479345,-42.60811110212125,1789.9822559320792,-84452.9362340278,2552.771120599671,-124050.10127995798,-185329.6828755329
0.09849328944051493,-5.313499134186332,93.2394066934009,82.92513138214795,8.547480118726046,0.3539013102643613,-265.55052935011685,73.47145987161655,9.614344839248963,119.35747194702704,4.882550134904279,10.302940323864174,0.2644813000963951,1.4217113558122307,2.0800753607517634e7,1.9547847800798557,33.32350815284564,59.19171623600377,-701.6577007018211,54048.44766330739,108.94585804784725,38.37433910067339,-1.3806275705518485,-1299.251106669779,68434.67467287213,73.68194719646951,-192.74936200905904,-1642.406579741982,89894.94652349706,-606.2019723262376,-1631.2910060683223,120247.850816369,-368.5972545172608,153056.3187375043,162232.4517707078,0.24911917757542326,0.038317130687229174,1.0975106122874503,1.2433926896535557e7,3.0677073961079502e6,-21.685447395492844,-1.2683752982423537,0.00428636742851363,-0.006645324859587409,-0.011342140701889332,-1.8915950346249247e-8,0.006704815771103184,0.0006583301099446057,5.8067072231877175,0.06169270194006288,0.00010576011973587611,0.07805432685423205,0.10078762336187225,4.033989807955366,0.5791351854125026,0.4827379131657533,1.9547847800798557,19.581674300154727,108.94585804784725,12.610095903634976,0.020524570878382532,7.060918259193143e-5,1.0,10.0,0.0,0.0,-50.30414675240132,-0.04316953992558256,-0.009070657104493816,1044.9368903244165,-0.08636781156086774,-0.018147965912311378,-0.5971195997731324,-0.023174600378911014,-0.04925399464405242,-0.06241976221114023,-0.01775529524771438,0.6289699186763176,-21.52804707309872,825.2386500316516,-37477.86835058021,-0.013421293352301984,0.7475457850575722,-27.099256401290923,1061.7819296150174,-49078.83487214081,0.8490845404636855,-35.37809174880174,1438.6351958647642,-67827.4027753112,-46.70695006975691,2014.6817663886586,-97308.73207791346,2876.2691461204304,-143275.8352562923,-214513.47074782292
0.10026603489627098,-5.2956605500499565,89.1097748659245,81.06998005351507,8.547358415718742,0.36012790321011584,-247.52895241247953,73.46984251378073,9.612003759790426,119.32145544856536,4.88205891019089,10.301785815811854,0.2552512891915184,1.3475453920530904,1.9368245218678683e7,1.8860119204844406,33.3275088557232,60.90356433830501,-736.5241506627304,59363.076654278906,105.10571042639387,38.375440382299324,-1.9572869657670027,-1373.1088797034765,75123.90507638529,73.66518367801694,-200.3304983128588,-1733.682216109342,98604.08110069756,-628.7303740755675,-1710.0036950133142,131750.98497843952,-337.6685108322456,167287.70253052362,176030.22659208058,0.24911917766452352,0.039193954331308865,1.0974232573190428,1.2435440554362522e7,3.0683459477766515e6,-20.7266429308066,-1.268309351546897,0.004642036087525071,-0.007004886096064839,-0.011997809409486209,-2.1228217677313217e-8,0.006663868673500647,0.0007200380310117799,5.8041464722866465,0.06451817326590299,0.00011453330056215312,0.08159172130806555,0.10537480245519924,4.129287177912423,0.5988591070818223,0.5000968447416315,1.8860119204844406,18.899791122414626,105.10571042639387,12.167573297382596,0.022783678264804114,7.431523990615059e-5,1.0,10.0,0.0,0.0,-48.07659891255858,-0.04679770378003069,-0.010039950113222292,976.355983785731,-0.09509491724563038,-0.020032899807951747,-0.6570678511213617,-0.025165184587535996,-0.05348153122777787,-0.062480584018628056,-0.018254086984001362,0.6711346275413248,-23.59775016377867,925.291196675238,-42909.942641801004,-0.013521365664589852,0.7971323182105653,-29.720074440158577,1191.6790636046755,-56277.54899090831,0.9012578787559395,-38.79880902629175,1616.7506129630226,-77948.72811647362,-51.17733950296077,2267.1303651570347,-112108.13481393218,3240.0786156524946,-165472.44438588625,-248290.30063794658
0.10208657133229883,-5.277666360674804,85.12939318184478,79.24078731150468,8.54722458216586,0.3665067839397291,-230.54822230667878,73.4680456698323,9.609490472307588,119.28255056851864,4.881531523104059,10.300548265643956,0.24626924088897895,1.2766474100846572,1.802316947112878e7,1.8190761709579002,33.33191165690154,62.65132366662219,-772.2301564102556,65216.53292399089,101.36796757887033,38.37674203359646,-2.6110584670936428,-1450.4079600042573,82482.73194298934,73.64733696708008,-208.3127883459901,-1828.8357292525127,108168.04028008645,-652.3324729892379,-1790.0301260342922,144351.64475215302,-296.79589141752035,182794.50163566408,190810.6190951523,0.24911917776543946,0.0400987067774012,1.0973278326824454,1.243705006084103e7,3.0690274168228423e6,-19.802505319919298,-1.2682394764368308,0.005027612619976392,-0.007382292898618862,-0.012690024441565938,-2.3847216782007675e-8,0.006620023473109379,0.0007881082039493388,5.8014467770136395,0.06749770076572661,0.00012410885930202005,0.08531776490282077,0.11020864565658195,4.226418906372362,0.6193799907068183,0.5182321956154942,1.8190761709579002,18.2363253332052,101.36796757887033,11.73687187620238,0.02529044451993489,7.741766177806969e-5,1.0,10.0,0.0,0.0,-45.92946884860733,-0.050734969659623624,-0.011113403482624238,911.7389184292813,-0.10476368099707237,-0.022126413082764387,-0.7234297533976224,-0.027330108042611066,-0.058078634180967696,-0.06254471055994433,-0.0187383231244094,0.7157090444442189,-25.856682562882384,1037.081655200779,-49107.034965011255,-0.013569766829653452,0.8494566778286339,-32.582132868998315,1336.9942707758412,-64506.409252529935,0.9556327633931893,-42.531784518786125,1816.3128104441112,-89551.429589968,-56.04374065166219,2550.3878791544143,-129126.53596660911,3648.670289895623,-191072.80444864504,-287343.9773858122
0.10395127874733073,-5.2595652367461465,81.30472030748766,77.44246400147009,8.547077823484308,0.3730231000966461,-214.60025789295565,73.46605407088272,9.60679942231504,119.24062772961209,4.880966929975562,10.29922525835659,0.2375548851447273,1.2090869293452973,1.6764333559453161e7,1.7541250297596127,33.33673225697583,64.42808924245682,-808.5068863711787,71645.20667162337,97.74086629999115,38.37825350939905,-3.348578435649426,-1530.9122036042165,90554.30206642814,73.6283784043378,-216.69885907214478,-1927.4930869241741,118637.73232450256,-676.9995131164004,-1870.6237406930325,158107.38348440753,-244.32013876845687,199623.6892305302,206546.58498491766,0.24911917787951993,0.041029855331398475,1.097223885444643,1.2438756248470573e7,3.069752546039831e6,-18.914533857322155,-1.2681655687851432,0.005444342974068504,-0.007776883044465424,-0.013418182163921995,-2.6807984755789733e-8,0.006573193011174061,0.0008630329225347041,5.798607563249009,0.07063187077768543,0.00013453548438395002,0.08923245448524951,0.1152894709419345,4.325090380377342,0.640671668791598,0.5371306000641815,1.7541250297596127,17.592732234572452,97.74086629999115,11.318938281081662,0.028063028947738843,7.960482113925837e-5,1.0,10.0,0.0,0.0,-43.866236249563585,-0.05499466246750806,-0.012298640185864856,851.0547192942203,-0.11544895576409352,-0.024445909756650133,-0.7967051162192553,-0.029677703533433276,-0.06306279457213507,-0.06261211679153748,-0.019201950463709313,0.7626267723162415,-28.313122281002567,1161.5419445181162,-56151.437101383315,-0.013558400784220053,0.9044190645380161,-35.69614666510333,1498.9816172950577,-73879.5988691689,1.011960451926285,-46.58988852076745,2039.1117794431293,-102806.4347453926,-61.319112658770806,2867.0803181097162,-148630.62211220062,4105.886955924109,-220500.73262471615,-332349.3025076342
0.10586614102265161,-5.241312076994859,77.62190186782827,75.67046618294529,8.546916513912516,0.37969535394412357,-199.59300096773362,73.46384032621759,9.603910719990063,119.19532844077196,4.880361112718058,10.297807368207314,0.22908179420529481,1.1445747172634506,1.5583941423786424e7,1.6909620568814931,33.34201093157161,66.23568770609442,-845.2298452822695,78722.1637116185,94.2134373030488,38.37999111499218,-4.180885082812747,-1614.7564904273315,99427.20975634013,73.60817755818647,-225.53539325363158,-2029.721742340617,130121.81579217978,-702.850921250277,-1951.3335136542557,173149.43825025624,-178.07599252522562,217907.12569897907,223275.02905000417,0.24911917800890643,0.04199066364915322,1.0971103869535095,1.2440568697601568e7,3.0705258365971143e6,-18.05951174521261,-1.268087126904641,0.005895702419433036,-0.008189913452485278,-0.01418528215427468,-3.016614045165326e-8,0.006523041121955342,0.0009457507032777499,5.79561342596984,0.0739376280927726,0.00014592078482512046,0.09335612546053249,0.12064402707214013,4.425511610881311,0.6628174990951597,0.5568766312143687,1.6909620568814931,16.967057430115446,94.2134373030488,10.91250579889034,0.03113549514929005,8.0493400744441e-5,1.0,10.0,0.0,0.0,-41.879422942723416,-0.05961293893631876,-0.013610128439149743,793.9528670848563,-0.1272891594231294,-0.02702280520728353,-0.8778269408562549,-0.032229045644833754,-0.06847850952463674,-0.06268312187074307,-0.01964081387934798,0.812046956792511,-30.988290572167216,1300.329107298916,-64171.61308371196,-0.01347845406783946,0.9621803861623897,-39.08923495875207,1679.8453284737925,-84573.78452528051,1.0702378026109347,-51.00705515346688,2288.2525491362658,-117975.13398339393,-67.04290435422432,3221.7107473155693,-171023.58469415648,4618.275760589132,-254390.72933371327,-384308.7956339166
0.10586614102265161,-5.241312076994859,77.62190186782827,75.67046618294529,8.546916513912516,0.37969535394412357,-199.59300096773362,73.46384032621759,9.603910719990063,119.19532844077196,4.880361112718058,10.297807368207314,0.22908179420529481,1.1445747172634506,1.5583941423786424e7,1.6909620568814931,33.34201093157161,66.23568770609442,-845.2298452822695,78722.1637116185,94.2134373030488,38.37999111499218,-4.180885082812747,-1614.7564904273315,99427.20975634013,73.60817755818647,-225.53539325363158,-2029.721742340617,130121.81579217978,-702.850921250277,-1951.3335136542557,173149.43825025624,-178.07599252522562,217907.12569897907,223275.02905000417,0.24911917800890643,0.04199066364915322,1.0971103869535095,1.2440568697601568e7,3.0705258365971143e6,-18.05951174521261,-1.268087126904641,0.005895702419433036,-0.008189913452485278,-0.01418528215427468,-3.016614045165326e-8,0.006523041121955342,0.0009457507032777499,5.79561342596984,0.0739376280927726,0.00014592078482512046,0.09335612546053249,0.12064402707214013,4.425511610881311,0.6628174990951597,0.5568766312143687,1.6909620568814931,16.967057430115446,94.2134373030488,10.91250579889034,0.03113549514929005,8.0493400744441e-5,1.0,10.0,0.0,0.0,-41.879422942723416,-0.05961293893631876,-0.013610128439149743,793.9528670848563,-0.1272891594231294,-0.02702280520728353,-0.8778269408562549,-0.032229045644833754,-0.06847850952463674,-0.06268312187074307,-0.01964081387934798,0.812046956792511,-30.988290572167216,1300.329107298916,-64171.61308371196,-0.01347845406783946,0.9621803861623897,-39.08923495875207,1679.8453284737925,-84573.78452528051,1.0702378026109347,-51.00705515346688,2288.2525491362658,-117975.13398339393,-67.04290435422432,3221.7107473155693,-171023.58469415648,4618.275760589132,-254390.72933371327,-384308.7956339166
0.10781727915921294,-5.223049617859646,74.10415000811656,73.93825108910073,8.546740661409984,0.3864726885804748,-185.58574937475555,73.46139863155592,9.60083439148885,119.1467584979934,4.879716362556007,10.296299883758294,0.22090906946762442,1.0834701983146933,1.4486122925230755e7,1.6300285052878218,33.34773163060098,68.05684390812385,-881.8502526319983,86449.06048027717,90.81032531085833,38.38195135842454,-5.110727701861577,-1701.1552508041848,109099.87439929381,73.58681173362245,-234.77752328317504,-2134.4542661149408,142610.9486534516,-729.7373719836356,-2030.7509519242176,189452.13473491903,-96.37862156047878,237580.36200737543,240836.91362401322,0.24911917815457985,0.04297441508191866,1.096987468482448,1.2442477924836632e7,3.0713436877462533e6,-17.242827671578354,-1.2680044538301867,0.006380484321358672,-0.008618208434971178,-0.014986139816028856,-3.394718749001124e-8,0.006469751197834383,0.0010363858095728182,5.792480067694686,0.07739755702893987,0.00015825732385014825,0.09766617009275333,0.1262433272081677,4.526846358227017,0.6856693248106102,0.5773490155277416,1.6300285052878218,16.36366123203208,90.81032531085833,10.520410837607807,0.034510866675054,7.959837114021938e-5,1.0,10.0,0.0,0.0,-39.98154786832288,-0.06457807517505293,-0.015049156472886708,740.658740424266,-0.1403057554968375,-0.029863270691876102,-0.9669241842789573,-0.03497890838417266,-0.07431439898430774,-0.06275729933596123,-0.020045851809183456,0.8635947920309675,-33.87536317493375,1453.706244776401,-73220.39544793084,-0.01332152691397031,1.0222741244986642,-42.752924950538116,1879.9787208658645,-96665.85071609488,1.1298085090762073,-55.77053214800332,2564.3517167608925,-135179.50982442993,-73.19310820460348,3615.244305155845,-196506.23420108916,5187.259558291211,-293075.71019549674,-443767.8611829538
0.10983062313904074,-5.204548163083201,70.70289411754945,72.22391201359747,8.546546578441633,0.3934422360289671,-172.3536535660906,73.45867072706805,9.597516918425296,119.09401305074641,4.8790216968911855,10.294677003251023,0.212928929180379,1.0248875327360598,1.345277402966149e7,1.570521468126572,33.353994989978894,69.91093388957226,-918.5111404566663,94990.32463504926,87.48668948370819,38.384169649881954,-6.160659811499427,-1791.0313117107003,119773.59883659004,73.56391592153598,-244.5703718366345,-2242.6755474082483,156355.99170846856,-758.0604013209613,-2108.9309617344234,207326.24016988173,4.444238457688345,258977.27651217688,259406.15249095418,0.2491191783207888,0.04399447500263442,1.0968526940192347,1.244451342834701e7,3.072219251725198e6,-16.453205180768123,-1.2679161400818342,0.006907506682792128,-0.009067196936473645,-0.015831747455109783,-3.826146037339049e-8,0.006412406832749465,0.0011369983401785886,5.789158861970248,0.08106525971329476,0.00017179693440889628,0.10222831992141827,0.13217319260923566,4.63032343146128,0.7095461111021968,0.5988458787245625,1.570521468126572,15.774582342334435,87.48668948370819,10.13748359739373,0.03826328614179449,7.62896135129201e-5,1.0,10.0,0.0,0.0,-38.14640202313802,-0.06998106871285498,-0.01664741584541948,690.3166152885442,-0.15479781955342764,-0.03303434748411513,-1.0660222817282485,-0.03797917288672381,-0.08068021080485749,-0.06283573579087177,-0.020415639843490724,0.9179289353993554,-37.02692010577067,1625.182120297862,-83548.85379157493,-0.013075140915634102,1.0854336904570938,-46.75410542204126,2104.0176912070115,-110498.98287031727,1.191175830241437,-60.965075643678034,2873.88673627733,-154923.1907224037,-79.87230077496514,4057.0047852314037,-225849.0892818384,5826.328496714199,-337759.4873279237,-512617.0791345248
0.11188768841941055,-5.185991966332797,67.44837516698735,70.54454400982638,8.546334540069935,0.40053667831612677,-159.9856938598849,73.45565225348565,9.593974830402999,119.03728716875932,4.878280860530947,10.292947286823237,0.2052169929765239,0.9693088562163162,1.2490402448121255e7,1.513005556911953,33.36076905892092,71.77549272845599,-954.466472893584,104336.65887478628,84.27406556636606,38.3866342601346,-7.332418146344254,-1883.2748419962784,131431.27530224714,73.53960956393631,-254.84868033672484,-2352.8899661260407,171323.91750892418,-787.6085338522921,-2183.966861187783,226708.51473048175,126.46373490080023,281972.3380999027,278722.99182141176,0.2491191785087097,0.04504179784667928,1.0967064091528869,1.2446660863876333e7,3.0731469382780124e6,-15.697664682182962,-1.267822647544103,0.007474532836584059,-0.009532363317415134,-0.016714562071586413,-4.313956496256058e-8,0.006351305522868496,0.0012476393646538,5.785672596819926,0.08491546078792102,0.00018651406025551212,0.10700994534415535,0.13839169022594158,4.734861157176964,0.7342445149385071,0.6211980453692019,1.513005556911953,15.205398976223975,84.27406556636606,9.767353737830092,0.04239083826897548,6.981783983775042e-5,1.0,10.0,0.0,0.0,-36.390296837648776,-0.07579971151872475,-0.018404288171038,643.2648056962247,-0.17077500799949452,-0.03654020570742964,-1.175161824852843,-0.041219222908201826,-0.0875529861585341,-0.06291781752042988,-0.020739153945497496,0.9745072651330148,-40.42926386451395,1814.819306246859,-95211.18595655845,-0.012729960374850755,1.150988253955541,-51.07551086345148,2352.107576831396,-126154.70788596265,1.2534249988981216,-66.56549674510033,3217.144392713289,-177340.31801815028,-87.03971592716428,4547.491043838868,-259279.88072042,6536.184006068937,-388827.89532515546,-591496.0177313283
0.11398558991707038,-5.167415516367546,64.34036009334613,68.90257881124187,8.546103464060629,0.4077428719090616,-148.44856785770864,73.452319046788,9.590201063527731,118.9763998970801,4.877492697040596,10.291107750028718,0.19777865524922641,0.9166843485814969,1.159593661904181e7,1.4575219659402487,33.36806265278565,73.64244600757195,-989.2146883190896,114538.75249300072,81.17475889678128,38.38934514563153,-8.63487023736953,-1977.395327377651,144129.9675442685,73.51384511168001,-265.61933660399416,-2464.34081349873,187575.62161890868,-818.3804025587548,-2254.457209632684,247654.96674886046,272.5524948790563,306576.1821780062,298627.0116254919,0.24911917872083553,0.04611515481632564,1.0965480158120915,1.244892031475683e7,3.0741273500151285e6,-14.976151536018207,-1.2677237866090274,0.008082995245714859,-0.010012371670738693,-0.017633003791486888,-4.8646296948385845e-8,0.00628633599361163,0.0013690918992722634,5.7820196789925795,0.08894978548997196,0.00020247964347688396,0.11201186733720028,0.14490035047133648,4.84019642716615,0.7597405986373172,0.6443967855715778,1.4575219659402487,14.656503085420011,81.17475889678128,9.410282709363726,0.046917415684754216,5.928468129151085e-5,1.0,10.0,0.0,0.0,-34.71310379673147,-0.08204934580126774,-0.020330304775100488,599.3763540396594,-0.18835064349086678,-0.04040788562078795,-1.2950895425485336,-0.04470939380589009,-0.09495416100929001,-0.06300349985678019,-0.021008598480391272,1.0331649563560852,-44.0899688883024,2023.8565628527874,-108336.27367449636,-0.012275590878161276,1.2187035912111543,-55.7267911063428,2625.932033579523,-143815.6532681453,1.3160562808204652,-72.58105884214014,3596.5325081614774,-202711.38462418344,-94.69772521356126,5090.215169986991,-297247.1316342546,7321.8416410343325,-447007.2121128953,-681572.3636005349
0.11612280846318954,-5.148839227802473,61.375594583581716,67.29897214319004,8.545852114444987,0.41505225148799313,-137.6986601948135,73.44864355340485,9.586186485487453,118.9111316066104,4.876655665955812,10.289154429497826,0.1906122026041812,0.8669133651723836,1.076553245113814e7,1.4040589776183727,33.37588578629134,75.50469628289527,-1022.2228655050696,125654.5403179912,78.18812039681562,38.39230076908505,-10.077786018469835,-2072.894358736054,157934.64041950039,73.4865583725648,-276.8956001071665,-2576.2448404161114,205179.86175004585,-850.3923973342306,-2318.8982874270687,270227.61172618,445.90127342589227,332796.8326013007,318927.0406315056,0.2491191789600377,0.04721399133465181,1.0963768187497294,1.2451292770056808e7,3.075161513308421e6,-14.287909632089619,-1.2676192992014323,0.00873462746030833,-0.010505981981824104,-0.018585728794544593,-5.485629499985696e-8,0.0062173521970871745,0.0015022579766004137,5.778196409718364,0.09317216426758149,0.00021977636477955447,0.11723767148690324,0.15170432049736648,4.946138384427523,0.7860250689606524,0.6684468860631124,1.4040589776183727,14.127761184799528,78.18812039681562,9.066191307678645,0.05186973352982585,4.361137663619674e-5,1.0,10.0,0.0,0.0,-33.113064714083535,-0.08874839295921129,-0.0224373596935631,558.4850713069821,-0.20765366224259024,-0.04466816580854522,-1.4266545597109785,-0.048461944961555925,-0.10290916543653188,-0.06309277873356071,-0.02121617122636475,1.0937457470682999,-48.017855820830654,2253.6712543074473,-123068.25904844666,-0.011701216463225347,1.2883508835806645,-60.719091004260676,2927.360317190448,-163686.43725412787,1.3785488729064235,-79.02229854773326,4014.7138497325222,-231351.22930009625,-102.84865310047721,5689.0406355373925,-340255.1229305598,8188.77212202272,-513114.6878227504,-784159.2401575474
0.11612280846318954,-5.148839227802473,61.375594583581716,67.29897214319004,8.545852114444987,0.41505225148799313,-137.6986601948135,73.44864355340485,9.586186485487453,118.9111316066104,4.876655665955812,10.289154429497826,0.1906122026041812,0.8669133651723836,1.076553245113814e7,1.4040589776183727,33.37588578629134,75.50469628289527,-1022.2228655050696,125654.5403179912,78.18812039681562,38.39230076908505,-10.077786018469835,-2072.894358736054,157934.64041950039,73.4865583725648,-276.8956001071665,-2576.2448404161114,205179.86175004585,-850.3923973342306,-2318.8982874270687,270227.61172618,445.90127342589227,332796.8326013007,318927.0406315056,0.2491191789600377,0.04721399133465181,1.0963768187497294,1.2451292770056808e7,3.075161513308421e6,-14.287909632089619,-1.2676192992014323,0.00873462746030833,-0.010505981981824104,-0.018585728794544593,-5.485629499985696e-8,0.0062173521970871745,0.0015022579766004137,5.778196409718364,0.09317216426758149,0.00021977636477955447,0.11723767148690324,0.15170432049736648,4.946138384427523,0.7860250689606524,0.6684468860631124,1.4040589776183727,14.127761184799528,78.18812039681562,9.066191307678645,0.05186973352982585,4.361137663619674e-5,1.0,10.0,0.0,0.0,-33.113064714083535,-0.08874839295921129,-0.0224373596935631,558.4850713069821,-0.20765366224259024,-0.04466816580854522,-1.4266545597109785,-0.048461944961555925,-0.10290916543653188,-0.06309277873356071,-0.02121617122636475,1.0937457470682999,-48.017855820830654,2253.6712543074473,-123068.25904844666,-0.011701216463225347,1.2883508835806645,-60.719091004260676,2927.360317190448,-163686.43725412787,1.3785488729064235,-79.02229854773326,4014.7138497325222,-231351.22930009625,-102.84865310047721,5689.0406355373925,-340255.1229305598,8188.77212202272,-513114.6878227504,-784159.2401575474
0.11829684712269822,-5.130290433447958,58.551541853953786,65.73510905858889,8.545579361623872,0.4224527777025259,-127.69643025226088,73.44459849889692,9.581924113161937,118.84129193650392,4.875768725155076,10.287084438648064,0.18371762129970826,0.8199086178232186,9.995694131169181e6,1.3526176386451043,33.38424140573957,77.35407127785264,-1052.8866686892054,137737.77893629175,75.3142149589247,38.395494969541566,-11.670355210313753,-2169.1592195767266,172903.80150197443,73.45769726817747,-288.6850684646608,-2687.6658566023707,224194.60544672792,-883.6443467106416,-2375.6022205309528,294469.9314378772,649.860816853308,360609.7698215514,339373.8209640292,0.2491191792293529,0.04833723000368839,1.0961922032734885,1.2453777586874655e7,3.076249777136955e6,-13.632349349456753,-1.2675089684187295,0.009430781255874508,-0.011011509823990923,-0.019570596118205323,-6.184850915455799e-8,0.006144246326861142,0.0016480256861966147,5.774201048363899,0.09758434449783644,0.00023848082515156503,0.1226881392229516,0.1588051162596879,5.052451095270249,0.8130749189594491,0.6933408187252863,1.3526176386451043,13.61916447856051,75.3142149589247,8.735082357493354,0.057272176325951385,2.1526068021458437e-5,1.0,10.0,0.0,0.0,-31.588809194730395,-0.09591133032630386,-0.024736539208037568,520.4402743628995,-0.22880904453563217,-0.04935128502660058,-1.570674457028534,-0.052487150658645565,-0.1114391234848072,-0.06318559553654093,-0.021353791287534715,1.1560365397179824,-52.2188357648088,2505.5423510441547,-139552.12594563467,-0.010996141825137588,1.3596310772980913,-66.05974886004583,3258.1359410883024,-185974.35342627193,1.4402903845926947,-85.89408620947134,4474.171358801563,-263581.3964835579,-111.48576300109559,6347.55366679788,-388822.6798379839,9141.976828247905,-587995.415647369,-900616.8241766032
0.12050408183594526,-5.111803926021913,55.86628031210411,64.2127903703959,8.545284251067441,0.4299285255729208,-118.40575728503418,73.44015797945369,9.577409904461682,118.76673417605322,4.874831491775219,10.284896341233887,0.17709642383259483,0.7755940212799967,9.28321920332577e6,1.3032104659410164,33.393123630240936,79.18135929179572,-1080.5357040067747,150835.00709459174,72.55374946808543,38.39891616822329,-13.420698853190139,-2265.458206501784,189085.68985858996,73.42722691747747,-300.98797534584213,-2797.5130492360518,244662.10146579132,-918.115376664235,-2422.71649964957,320400.4420963369,887.8526911240243,389950.3293835771,359654.0421663376,0.24911917953191556,0.04948318030761696,1.0959936780056183,1.2456372110007023e7,3.0773916323678433e6,-13.009023768803509,-1.2673926366283734,0.010172283490925457,-0.01152677996502096,-0.020584552178319664,-6.970445391025623e-8,0.006066962506380353,0.0018072327804477205,5.770034365063527,0.10218528061487052,0.00025865914468196547,0.12836051915887609,0.1661996592291321,5.158850690616188,0.8408508552124941,0.719055936541846,1.3032104659410164,13.130816016971789,72.55374946808543,8.417032482372433,0.06314530578756018,-8.443134138158043e-6,1.0,10.0,0.0,0.0,-30.13929973759224,-0.10354719207615246,-0.02723750645391746,485.10429213829104,-0.2519321169912536,-0.0544856721335299,-1.7278965286968868,-0.05679243553243742,-0.1205590183406984,-0.06328182586053022,-0.021413325884427493,1.2197617314167162,-56.69499220975574,2780.578986094154,-157928.60435993804,-0.010150214737105995,1.4321692285715075,-71.75110332809774,3619.7806288483234,-210882.40647093306,1.5005778659822755,-93.19405728212358,4977.069275049589,-299719.83977663727,-120.59126231410386,7068.85501084134,-443467.26995585137,10185.670504686519,-672497.0697612944,-1.0323114022340293e6
0.1227396606219813,-5.093422020594632,53.31834616573385,62.73418033359287,8.544966078981654,0.43745947180397715,-109.7931739046835,73.43529876935195,9.572643557539273,118.68737053521623,4.873844400008415,10.282590523462039,0.1707513234797808,0.7339017493365048,8.625136265674967e6,1.255859010166818,33.40251613743585,80.97644136197997,-1104.445492629655,164982.15609032102,69.9079369825524,38.40254674086401,-15.335317002758455,-2360.943685467044,206514.1123919961,73.39513488231087,-313.79556546936357,-2904.5506698139243,266603.6699069424,-953.7601853334642,-2458.2619106499283,348006.2150337258,1163.2483066948062,420706.81197689427,379387.2911343177,0.24911917987086452,0.05064947154638981,1.0957809208623697,1.2459071334064016e7,3.078585543577589e6,-12.417592108107801,-1.2672702242589517,0.010959290754403741,-0.012049104168778638,-0.021623551492591805,-7.85057835961868e-8,0.005985510544989357,0.001980623488661729,5.765700159345326,0.10697056349613342,0.00028036206233874884,0.13424786063989907,0.1738793891627668,5.265005764879692,0.8692952684298589,0.7455520435303546,1.255859010166818,12.662906686210633,69.9079369825524,8.112176555749299,0.06950421827329173,-4.796316380599839e-5,1.0,10.0,0.0,0.0,-28.763747152561216,-0.11165804263776663,-0.029947812570464354,452.349548088557,-0.277121910204164,-0.060096440467068316,-1.8989529582033366,-0.0613814725063252,-0.13027578451823882,-0.06338127008098425,-0.021386891352426773,1.2845806441834506,-61.44368064085862,3079.6407754025017,-178327.92457039192,-0.009154335166309965,1.505512972460004,-77.78932461049166,4013.4866384730976,-238600.65790127023,1.558626040875005,-100.91112340912632,5525.097095249517,-340067.90276948607,-130.13454429521977,7855.326174550936,-504684.5480124556,11322.927898974782,-767436.9836214834,-1.180561712439376e6
0.12499751118192265,-5.075193725976663,50.906490588496816,61.301690749356844,8.544624463134223,0.4450216781876155,-101.82691523751069,73.43000168297193,9.567629150078906,118.60318553203759,4.872808820484984,10.280169483873523,0.1646856689627154,0.6947680644478831,8.018629990010245e6,1.2105896193811752,33.41239108651211,82.72856085885071,-1123.8571628349223,180201.32387855373,67.37826028828937,38.40636274935972,-17.418548640609274,-2454.6665321863165,225204.5864142186,73.36143550837593,-327.0889599070499,-3007.423316833183,290015.09288780193,-990.5068494027889,-2480.190925451986,377237.5567101107,1479.2244720853469,452715.8747141662,398127.6095084139,0.24911918024923116,0.05183304147958128,1.0955538204522066,1.246186770418584e7,3.0798288362019225e6,-11.857763332275734,-1.267141745405833,0.01179117086352521,-0.012575301788556668,-0.02268255100400983,-8.833139122148717e-8,0.005899976874703836,0.002168804171628187,5.761205606004895,0.11193204264844915,0.0003036202986653961,0.14033859863428474,0.18182970019603087,5.370543524012535,0.8983315889122795,0.7727701470491306,1.2105896193811752,12.215673574833405,67.37826028828937,7.820680594931188,0.07635700099363428,-9.887616635194289e-5,1.0,10.0,0.0,0.0,-27.461479844455706,-0.12023772420922205,-0.03287223579470757,422.0549429337875,-0.3044544524271885,-0.06620383741640495,-2.084315973302347,-0.0662534111124581,-0.14058668452102158,-0.06348364897263871,-0.021267214558607694,1.3500903822348638,-66.4568351470368,3403.2614963625033,-200863.10986075437,-0.008001001150358823,1.5791377868224679,-84.16351438228789,4440.012801531819,-269296.7944416449,1.6135850199581665,-109.02439204371598,6119.318165568786,-384895.8664837058,-140.07111120093867,8708.402357714745,-572925.2423832347,12555.343163820828,-873564.4446026087,-1.3465770704719159e6
0.1272703786156407,-5.057173763635673,48.62947757555885,59.91786911727716,8.544259414311314,0.4525875973565967,-94.4762242749199,73.42425308051513,9.562375726030043,118.51424918654546,4.871727163452934,10.27763809383141,0.15890294473548874,0.6581300207273972,7.460987167795916e6,1.1674296820451042,33.422708412672975,84.42665045730496,-1138.0036305889403,196497.4623722825,64.96626213291306,38.41033399667707,-19.67201983543549,-2545.598964164631,245150.49875724874,73.32617413191288,-340.83816944430407,-3104.693209374978,314862.27926992014,-1028.255141394845,-2486.463892459945,408003.50716667046,1838.5924711026105,485759.9765423982,415369.9554930974,0.24911918066980063,0.053030141483819314,1.095312516880761,1.2464750989351317e7,3.081117611024229e6,-11.329249219280866,-1.2670073234005441,0.012666395222916847,-0.013101747992839485,-0.02375555005200159,-9.925380270137428e-8,0.005810534471430209,0.0023721943436452266,5.756561546731892,0.11705751049126377,0.00032843976236607785,0.1466162274063386,0.19002948959261687,5.475057411094502,0.9278641204414961,0.800631596325726,1.1674296820451042,11.789363257663762,64.96626213291306,7.542717760506624,0.08370319445324645,-0.00016316052718406922,1.0,10.0,0.0,0.0,-26.23183501150611,-0.12927071672550827,-0.03601210491928858,394.10321326491885,-0.3339755629196512,-0.07282154934375026,-2.2842500620597184,-0.07140214481791257,-0.15147777787332672,-0.0635886015501888,-0.021048029863190588,1.4158322285450633,-71.72039679185781,3751.571785261749,-225622.47871230214,-0.00668488437313516,1.6524568664145445,-90.85497023308085,4899.578791193817,-303105.46488654095,1.664565356452239,-117.50237356043252,6760.015977010517,-434426.39894006087,-150.34205279414493,9628.343439757897,-648568.3727710188,13882.692162223511,-991516.6643428891,-1.53138501910797e6
0.1272703786156407,-5.057173763635673,48.62947757555885,59.91786911727716,8.544259414311314,0.4525875973565967,-94.4762242749199,73.42425308051513,9.562375726030043,118.51424918654546,4.871727163452934,10.27763809383141,0.15890294473548874,0.6581300207273972,7.460987167795916e6,1.1674296820451042,33.422708412672975,84.42665045730496,-1138.0036305889403,196497.4623722825,64.96626213291306,38.41033399667707,-19.67201983543549,-2545.598964164631,245150.49875724874,73.32617413191288,-340.83816944430407,-3104.693209374978,314862.27926992014,-1028.255141394845,-2486.463892459945,408003.50716667046,1838.5924711026105,485759.9765423982,415369.9554930974,0.24911918066980063,0.053030141483819314,1.095312516880761,1.2464750989351317e7,3.081117611024229e6,-11.329249219280866,-1.2670073234005441,0.012666395222916847,-0.013101747992839485,-0.02375555005200159,-9.925380270137428e-8,0.005810534471430209,0.0023721943436452266,5.756561546731892,0.11705751049126377,0.00032843976236607785,0.1466162274063386,0.19002948959261687,5.475057411094502,0.9278641204414961,0.800631596325726,1.1674296820451042,11.789363257663762,64.96626213291306,7.542717760506624,0.08370319445324645,-0.00016316052718406922,1.0,10.0,0.0,0.0,-26.23183501150611,-0.12927071672550827,-0.03601210491928858,394.10321326491885,-0.3339755629196512,-0.07282154934375026,-2.2842500620597184,-0.07140214481791257,-0.15147777787332672,-0.0635886015501888,-0.021048029863190588,1.4158322285450633,-71.72039679185781,3751.571785261749,-225622.47871230214,-0.00668488437313516,1.6524568664145445,-90.85497023308085,4899.578791193817,-303105.46488654095,1.664565356452239,-117.50237356043252,6760.015977010517,-434426.39894006087,-150.34205279414493,9628.343439757897,-648568.3727710188,13882.692162223511,-991516.6643428891,-1.53138501910797e6
0.12955025432060502,-5.039418682422217,46.48559601069802,58.58508781313517,8.543871341527154,0.46012768448655134,-87.70986273153203,73.4180454472078,9.556896910422362,118.42071419866369,4.8706027774658365,10.275003387543713,0.15340550141918763,0.6239178059248994,6.949483974669599e6,1.1263981149337692,33.43341730509548,86.05995544115927,-1146.142648970498,213857.9647518263,62.67301367792913,38.41442510325711,-22.094505654245822,-2632.6791716429066,266322.9394852546,73.28942499851873,-355.0035922462981,-3194.9028400597217,341081.76428170607,-1066.8816623858856,-2475.1383511652425,440173.8094699889,2243.6734025278006,519572.9412097428,430564.66118041734,0.24911918113502385,0.054236550500130015,1.0950573983572143,1.2467708717916973e7,3.0824469074075175e6,-10.831651108640735,-1.2668671830688174,0.013582597021252706,-0.013624533156644237,-0.024835851301343075,-1.1133689137596022e-7,0.00571743608699194,0.0025910104683594605,5.75178194281773,0.12233131448031917,0.00035480111098557665,0.15306011851167164,0.19845220037823502,5.578132105936036,0.9577831624449153,0.8290422196902223,1.1263981149337692,11.384138406624004,62.67301367792913,7.278407288204912,0.09153362477196002,-0.0002428832751820198,1.0,10.0,0.0,0.0,-25.073895392027637,-0.13873271371224816,-0.03936518798728065,368.3752707856822,-0.36569863084676646,-0.07995609405060553,-2.4987983807342316,-0.0768165360207376,-0.1629244257412677,-0.06369570252527844,-0.020724433498940105,1.4813119834657886,-77.21479951217935,4124.285732976374,-252666.05156819147,-0.005203159215585387,1.7248470107491833,-97.83780786144963,5391.843603550886,-340122.815524345,1.710676993392767,-126.30398900296457,7446.658930107298,-488825.37772904744,-160.87590689483932,10614.177886119705,-731905.3473568475,15302.852413776207,-1.1217912600864186e6,-1.7357845813261166e6
0.13182854504894664,-5.021985375397382,44.47258076823085,57.3054516349776,8.543461081933396,0.4676111169621723,-81.49607324759474,73.41137841920697,9.551210934237277,118.32281997966173,4.869439930802122,10.27227455115393,0.14819427427225257,0.5920539205026749,6.481384729146502e6,1.087503219468329,33.44445709931146,87.61841731876737,-1147.5885580973927,232251.11149093616,60.49899452155322,38.41859649880565,-24.6816632042366,-2714.8485521485695,288669.2304872076,73.25129214732405,-369.5362782554366,-3276.629737418786,368579.77119210287,-1106.24140884421,-2444.45756504558,473579.44945039984,2696.1460909435705,553844.8001934338,443134.070480844,0.2491191816468847,0.05544765776748961,1.0947891147615345,1.24707263852012e7,3.083810766833105e6,-10.364441610761295,-1.2667216550424116,0.014536566999816293,-0.014139577556935023,-0.02591623456759681,-1.2463242319873518e-7,0.005621014348483977,0.0028252332492459827,5.746883750909646,0.12773450337329803,0.00038265746312576675,0.15964576625372343,0.207066119430506,5.679354809859619,0.9879670818310448,0.8578937185217819,1.087503219468329,11.000057315992223,60.49899452155322,7.027800838484287,0.09982979359805524,-0.0003401319842760074,1.0,10.0,0.0,0.0,-23.986446703579503,-0.1485905631224137,-0.04292537416513353,344.75006225362216,-0.3996002467742368,-0.08760571427680354,-2.7277548869417085,-0.08248027181848593,-0.174891021426998,-0.06380447016905536,-0.020293189787923972,1.546014761487427,-82.91513107707001,4520.666157181521,-282020.11613259825,-0.0035558587242777917,1.7956683611632145,-105.07918507367029,5915.856381324179,-380398.4417514132,1.7510637897407877,-135.3791325666524,8177.828566949072,-548188.8216289971,-171.59011379493472,11663.598283628762,-823117.9582766714,16811.662486367924,-1.2647090965076403e6,-1.960284622114214e6
0.13409728005546095,-5.004922045411237,42.586757946632154,56.08018508471495,8.543029716445893,0.47500987001331235,-75.8002364474885,73.40425631659845,9.545337797000863,118.22084682488693,4.868243208972264,10.269461542787806,0.1432664501417741,0.5624402688453625,6.053767831041502e6,1.0507252267039153,33.45576382600785,89.09367824900329,-1141.740258123314,251634.11030456272,58.443116676162184,38.42280760900495,-27.427150628717385,-2791.124903470627,312123.15077628306,73.21189122047065,-384.38530053199617,-3348.5745900981633,397245.7490394028,-1146.1882799332764,-2392.9113295905445,508030.9342398347,3197.1437537277247,588245.1580188327,452496.9411625203,0.24911918220702975,0.05665910449646033,1.0945084525358384,1.2473789147304347e7,3.085202974547509e6,-9.926766261392535,-1.266571107925592,0.015524735537038516,-0.014642985774678652,-0.026989646855673035,-1.39183423968659e-7,0.005521633242606773,0.003074696444377418,5.7418844153295066,0.13324760242787734,0.00041194651840037515,0.16634822590882986,0.2158388583492292,5.778370357024308,1.0182985497660602,0.887078820379039,1.0507252267039153,10.636902266971363,58.443116676162184,6.790770121173274,0.10856765876590893,-0.0004569885821912816,1.0,10.0,0.0,0.0,-22.967515708708227,-0.15880724529437457,-0.04668422864534163,323.09566644946364,-0.4356336346408096,-0.09576328542696784,-2.970756753295256,-0.08837462079247427,-0.18733685280598117,-0.06391442634143947,-0.01975271130570349,1.6094498783580025,-88.79422733886398,4939.699950295526,-313687.37690157024,-0.0017452754027725765,1.8643166153558572,-112.5432651500544,6470.285887356523,-423948.72944871266,1.7849532016987,-144.6739461167599,8951.539162066483,-612561.4009806826,-182.39807337380955,12773.423084809736,-922304.9903615831,18403.603998197323,-1.4204535261276811e6,-2.2051628727157814e6
0.13634829049438976,-4.988274980951365,40.82406222667559,54.91020037143883,8.54257872408064,0.4822960758198529,-70.58829990203405,73.39669112700028,9.539301244268765,118.11515220471645,4.867017900281019,10.266576029107256,0.13861796976716978,0.5349749006581898,5.663786164084391e6,1.016034937827421,33.467267396278736,90.47860302108131,-1128.1015733528461,271945.9568576818,56.50376597108019,38.4270164822971,-30.321644827590312,-2860.5983907762147,336596.7237350684,73.17136357686766,-399.4926332742329,-3409.5690506539304,426943.22612901754,-1186.5614310665121,-2319.305070319281,543309.015616192,3746.99769464667,622418.2340388532,458082.13578832004,0.24911918281647885,0.0578663534555592,1.0942164327962531,1.247688091462911e7,3.0866166336738053e6,-9.517679696076094,-1.2664160042352397,0.016542851576415336,-0.015130939208581634,-0.02804893989514515,-1.5501665427210484e-7,0.005419721174020878,0.003338982888056973,5.736803585079097,0.13884872731841463,0.00044257958840382216,0.17313985574786664,0.22473439124048497,5.874843819617029,1.0486541552996471,0.9164812242139728,1.016034937827421,10.294364258081727,56.50376597108019,6.567127021361409,0.11771461329521993,-0.0005954196154849814,1.0,10.0,0.0,0.0,-22.01491945005411,-0.16933856258536026,-0.050629624132715254,303.2823363024958,-0.4737143341567885,-0.10441296928666796,-3.227189298008817,-0.09447644262677046,-0.2002119342596233,-0.06402506162050867,-0.019103291312804287,1.6711375931375874,-94.82097274796962,5379.949041203663,-347633.328078376,0.0002233733569457416,1.9302109166560386,-120.18910049077664,7053.222278678095,-470737.6337865783,1.8116645147255408,-154.12847408989376,9764.96317129565,-681907.1137916485,-193.2071767090741,13939.209922883212,-1.0294355993822273e6,20071.27093818348,-1.5889953588973517e6,-2.470346396286705e6
0.13857615822147187,-4.972067499181321,39.178065045319165,53.79470242352951,8.542109367041126,0.4894515500831595,-65.82121386852381,73.38869252595777,9.533120525733759,118.00602751946616,4.8657683106493925,10.263627441099926,0.13423818904175028,0.5095219136168563,5.308252446108787e6,0.983353859881061,33.478908144244805,91.76905727778136,-1106.2733647940947,293134.95526958193,54.67657283123621,38.431186406275,-33.35681555955586,-2922.538917612276,362013.75003711396,73.1298216883363,-414.81352937276927,-3458.6776834448174,457551.2838196003,-1227.239586592707,-2222.6897201501515,579215.4711363432,4345.936787515629,656035.8466730097,459350.83490375173,0.24911918347638112,0.05906628191349959,1.0939139125772677,1.2479988645000037e7,3.0880461222699652e6,-9.13568808784072,-1.266256693563765,0.017587386351903704,-0.015600395184591937,-0.02908837162298368,-1.7216224468997344e-7,0.005315631396760919,0.0036177724851652045,5.731656266325208,0.14452113827780574,0.0004744828667301332,0.17999949472655705,0.23372507577426666,5.968583966824736,1.078944976441847,0.9460150210176291,0.983353859881061,9.971649860638117,54.67657283123621,6.356366520970916,0.12724208685864252,-0.0007574030009808233,1.0,10.0,0.0,0.0,-21.12519907922153,-0.18014767641611681,-0.05475111240741181,285.16135098924013,-0.5137710785895986,-0.11354168562799592,-3.4965298191512773,-0.10076655259667718,-0.21347468587315666,-0.06413598597262532,-0.018346170468878167,1.7306975882510294,-100.96879599833463,5840.153635397315,-383830.8973811734,0.0023446890355305738,1.9928897717429346,-127.98145512454856,7662.975914372162,-520737.8500712545,1.8306563813694283,-163.69030187506112,10615.549919063838,-756199.2957641145,-203.93504786902176,15156.868792508889,-1.1444873523971238e6,21807.70444072292,-1.7703088559405992e6,-2.755750865411383e6
0.14077580865615716,-4.956318937095431,37.64230585061968,52.73263607406959,8.541623098266268,0.49645985550281085,-61.462104787120055,73.38027473771923,9.526816087907322,117.89379658550183,4.86449892020522,10.260625705182719,0.13011586886909515,0.4859484571203052,4.984177657181708e6,0.9525989021988637,33.49062637900169,92.96219716499256,-1075.957498003958,315140.3095073859,52.956910223141904,38.43528234935837,-36.52279165666051,-2976.320036119241,388287.7447650603,73.0873878346029,-430.3017227539945,-3495.1254542520137,488938.03413679946,-1268.100730270355,-2102.407739204459,615542.0753942934,4993.608838567938,688768.4634206748,455795.5455143297,0.2491191841874482,0.06025591153461974,1.0936018517245456,1.2483099359148832e7,3.089485743415209e6,-8.779290253007748,-1.2660935621822067,0.018654590256628925,-0.01604858558454631,-0.03010255063716983,-1.906389699985101e-7,0.0052097381156612395,0.003910600056664639,5.726457823444486,0.15024772703278608,0.0005075693342102618,0.18690575123239608,0.24278287842070034,6.059433218230185,1.1090852629990913,0.9755949482949521,0.9525989021988637,9.667922802746949,52.956910223141904,6.157954624764052,0.13711742786627396,-0.0009447799081880035,1.0,10.0,0.0,0.0,-20.294878882795462,-0.19119538020423965,-0.05903638853932873,268.592290921455,-0.5557114183532913,-0.123131290173632,-3.7781163896808794,-0.10722409468163713,-0.22708006826019822,-0.06424681836685373,-0.017483886096429674,1.7877858535403233,-107.21017760537165,6318.841789362563,-422230.17019017955,0.004611539674226079,2.0519426448011933,-135.8838679048778,8297.561947826573,-573889.0166629094,1.8414915099791138,-173.3060603831343,11500.311257025298,-835358.5852169693,-214.4999923664886,16421.64728759462,-1.2673502482834132e6,23604.959642015372,-1.964220669549079e6,-3.061043387203843e6
0.14294275922332977,-4.9410432875632475,36.210237297455244,51.72262995660309,8.541121485059314,0.503307070983446,-57.476018467892615,73.37145546845137,9.520408606628818,117.7787990162014,4.863214180997051,10.25758078072906,0.1262390120529352,0.46412383834004406,4.688749088533967e6,0.9236811563805862,33.5023647215856,94.05654399335964,-1036.958644980528,337895.4356370346,51.33982518398572,38.43927212628312,-39.80868783053263,-3021.4344629674547,415326.2283593813,73.04418799349095,-445.9116319727873,-3518.3140662659466,520966.4495151939,-1309.0277483323032,-1958.0920690190135,652078.7222845169,5689.1509596449,720296.0144162156,446952.2622394457,0.24911918495000004,0.061432549970283204,1.0932812641301473,1.2486200665560845e7,3.0909299648464825e6,-8.446964959337418,-1.2659270116672188,0.019740666504627073,-0.016473104872126033,-0.031086624642072326,-2.104554323909758e-7,0.005102419579678729,0.004216891152118471,5.721223255909197,0.15601181688652385,0.0005417435634401485,0.19383797892032828,0.2518806572638716,6.147275435726842,1.1389962938918832,1.0051403239860939,0.9236811563805862,9.382292004160737,51.33982518398572,5.971320424364964,0.14730557111801285,-0.0011592255693919438,1.0,10.0,0.0,0.0,-19.52043637071632,-0.20244191477250073,-0.06347196109920888,253.44206124759856,-0.5994275692734925,-0.13315984117771346,-4.071188142048971,-0.11382755899559119,-0.24098175265206534,-0.06435720281977746,-0.01652008316471408,1.8421054489223248,-113.51780663061643,6814.4070049260445,-462763.0630526301,0.007015475172271895,2.1070219736670524,-143.8601622806354,8954.804290756625,-630103.9549085317,1.843844314634314,-182.9234883422477,12415.97257689655,-919261.8868822795,-224.8238267251866,17728.359365894452,-1.3978401536986725e6,25454.461848009836,-2.1704307321908893e6,-3.3856762432456263e6
0.14507248847260498,-4.926254014533452,34.87572907279603,50.763343212647364,8.540606331376795,0.509979767632089,-53.83118799697899,73.36225828144389,9.513920591283457,117.6614193963303,4.861918833083224,10.254503422000113,0.12259622719437524,0.4439270714286014,4.419421192940316e6,0.8965160714298331,33.51406560196377,95.051588940706,-989.1985608495946,361322.285285964,49.820607622360306,38.44312581928954,-43.201836049321265,-3057.4876505260163,443024.31226041703,73.00036294553242,-461.5942835559224,-3527.823266896471,553487.4544529606,-1349.8975332843388,-1789.7137162680765,688606.8984646235,6430.996698605417,750305.7307924179,432414.8588000479,0.2491191857637149,0.06259345510211753,1.0929532965337667,1.2489280019916484e7,3.092373072386689e6,-8.137287864345115,-1.2657575039246716,0.0208415081670671,-0.016871816345493503,-0.03203605621336224,-2.3160355671163205e-7,0.004994084170973027,0.004535877909283088,5.715968585661445,0.16179563784494816,0.0005768930325620706,0.20077444995848964,0.26098976929690465,6.232007757652005,1.168598048451719,1.0345670041274873,0.8965160714298331,9.113912072920927,49.820607622360306,5.795921697041904,0.1577666673179662,-0.0014021378478753723,1.0,10.0,0.0,0.0,-18.798574493117695,-0.21384426372387366,-0.06804207033099975,239.58970987303223,-0.6447851378167069,-0.14359894653303684,-4.3748106355317296,-0.12055315591808954,-0.2551287237598669,-0.06446677937052225,-0.015459686841515512,1.893393912133339,-119.86318063122201,7324.989839994019,-505332.1799147466,0.009546206738381798,2.157831012091698,-151.87272252164252,9632.18022276746,-689253.0414410247,1.837504054398004,-192.48957031835363,13358.763538362598,-1.0077188676928813e6,-234.8304172409492,19071.101443357755,-1.5356620303119326e6,27346.638803845435,-2.388454272181422e6,-3.7287972738965563e6
0.14716246855130047,-4.911950347832334,33.63188027192217,49.85260489395898,8.540079151261518,0.5164713132676828,-50.49565600971,73.3527033138559,9.507369852086109,117.54196880860609,4.860616599418304,10.251402083214089,0.119173489306661,0.42522876450941294,4.1736630049153557e6,0.8709993062717359,33.52568326659881,95.94861733768317,-932.6665462994628,385355.21224211185,48.39343966776747,38.446819856639515,-46.69129507728375,-3084.2319189853974,471293.1562041607,72.95602427557434,-477.31289184253023,-3523.417180180544,586373.8338444224,-1390.6212414480665,-1597.4069991606784,724938.7457835148,7217.632573657536,778526.7332636059,411828.6564121829,0.24911918662841692,0.06373695106722124,1.092618894828169,1.2492327819902554e7,3.093810624539959e6,-7.848655941144218,-1.2655853928935832,0.021953814613537077,-0.017243244527331423,-0.03294756759047056,-2.5407905623206794e-7,0.004885060640399733,0.004866918985088818,5.710705661145761,0.16758604672326896,0.0006129237824177064,0.2076992090083111,0.270089079913603,6.3136184563982924,1.1978379164308608,1.0638162002231963,0.8709993062717359,8.86174461881277,48.39343966776747,5.631088882666843,0.16846687686891393,-0.001674840447593479,1.0,10.0,0.0,0.0,-18.12557895424966,-0.22536773647514105,-0.07273336793065396,226.91358896155356,-0.691669231847716,-0.15442433353673626,-4.688185141461093,-0.12738163284629778,-0.26947963606818703,-0.06457529170638004,-0.014307720246106104,1.941473198884614,-126.22312420846286,7849.002845625482,-549853.6703409897,0.012194288623521041,2.2041729858348704,-159.89076412012813,10327.5188913268,-751223.6989667933,1.8223657798067783,-201.96055845561742,14325.39759119746,-1.1005609729536776e6,-244.4565126716351,20444.66160705272,-1.680548772576274e6,29272.937221051732,-2.617842070062421e6,-4.089598772386631e6
0.1492080216507583,-4.898146101796452,32.47357952521823,48.989279492230644,8.539542168117764,0.5227689063019856,-47.44402618605069,73.34282540112306,9.50078206707508,117.4209130658591,4.859312687745355,10.248288875623443,0.11596118266350905,0.4079294930849449,3.9494529841937525e6,0.8470592510065375,33.53716151587285,96.74875878504916,-867.520742013004,409895.3890154203,47.05433300319313,38.45032991352144,-50.26128456965657,-3101.5062635671056,500006.49668770994,72.91133941377271,-493.01245305940455,-3505.0396381465284,619458.32384609,-1431.0650460023521,-1381.817357982178,760849.2465752009,8046.125534457665,804678.8089398881,384934.00893938687,0.24911918754241347,0.06486017075174302,1.0922794402463443,1.2495331512232706e7,3.095236683120236e6,-7.579881565788273,-1.265411256152183,0.023072964692947805,-0.017585832863304566,-0.03381734893143151,-2.7783820637416527e-7,0.004775806699112264,0.0052088692885086905,5.705452364762112,0.1733632956313975,0.0006496919357700601,0.2145886224617832,0.279147300675089,6.3920210968403195,1.226633118706956,1.092797286134518,0.8470592510065375,8.625077076122013,47.05433300319313,5.476364211663042,0.17935817359916714,-0.0019780356192135914,1.0,10.0,0.0,0.0,-17.49870306584269,-0.23696395359263162,-0.07752604119275777,215.31701156841623,-0.7398956905683034,-0.16559533272486732,-5.010055595338123,-0.13428523565797168,-0.28397542094057104,-0.06468237507533806,-0.013071357854751334,1.9861532008048095,-132.56766771063434,8384.140907191133,-596172.7855091861,0.014946219407830303,2.2458567618834877,-167.87508276065944,11037.690516294278,-815802.9003092619,1.7984506391748873,-211.28403312627648,15311.25693291928,-1.1974656533596748e6,-253.63366043408013,21841.95361007846,-1.8319873753881291e6,31222.250615204604,-2.8577479936158336e6,-4.466640029973268e6
0.15121018160988137,-4.884816752368152,31.393034338038767,48.169957672847296,8.538996232419231,0.5288777474739803,-44.64546364511989,73.33263587993811,9.494165293864198,117.29840423924479,4.858008745372911,10.24516752451872,0.11294175205342022,0.39189268579700826,3.7443936190088196e6,0.8245650062833234,33.54847821750067,97.45598514607381,-793.835984519014,434905.9087188448,45.795981649521885,38.45364455625703,-53.90505423439439,-3109.302516303771,529112.1567248697,72.86635871963335,-508.68039311928135,-3472.7417846186268,652662.5802993397,-1471.2061803784427,-1143.2648421158153,796217.1716505578,8915.333390087915,828577.6098646211,351470.0653777515,0.24911918850599454,0.0659633759345601,1.091935434136864,1.2498287220830109e7,3.096649335280822e6,-7.3291551353649345,-1.2652352228388815,0.02419735080133717,-0.017899266992992678,-0.03464442123996092,-3.0288880866113134e-7,0.00466648545813564,0.005561400464710775,5.700212340061296,0.1791233275457154,0.0006871461120102357,0.22143796500253196,0.2881579517474347,6.4673547060678,1.2549816383564136,1.1214995845228868,0.8245650062833234,8.402612823504384,45.795981649521885,5.330906935164486,0.1904206470115457,-0.002312934910883451,1.0,10.0,0.0,0.0,-16.913748186228613,-0.24861576826859005,-0.08241240027438787,204.68264877281797,-0.7893978744560407,-0.17709810337592474,-5.3399558341511755,-0.14125443530557233,-0.29859542275175643,-0.0647879689948338,-0.011755079021598214,2.0274036471890664,-138.8846811560913,8929.457997937498,-644242.7142296588,0.01779516331021674,2.2828570360982203,-175.80909094109873,11761.364627059345,-882926.4947323262,1.7658121334907608,-220.4352832281603,16314.229066329968,-1.2983306794694206e6,-262.3243517884322,23259.469090801183,-1.9898042908364383e6,33188.55686168083,-3.107857370318684e6,-4.859309447078256e6
0.15507087724050697,-4.8596052676146995,29.446705446696605,46.6578644588666,8.537886004145587,0.5404976281358301,-39.72457580939701,73.31147001046857,9.480936234302831,117.05077050592608,4.855418734335422,10.238943013108367,0.10744415168446106,0.3632620546795727,3.385202566269304e6,0.7836346781941737,33.570451720286236,98.60312660007541,-622.1618675740651,485953.15303237346,43.50598141614367,38.45962718959387,-61.352718497165455,-3096.770633367771,588023.206036929,72.77612437633927,-539.7314626542039,-3367.483623687937,718827.0304131899,-1550.1367740780995,-601.6576210206798,864565.2032169142,10761.90605422098,868787.2119446732,264408.8838639901,0.24911919057247547,0.06810112400983219,1.0912389456722091,1.2504015243232882e7,3.0994149673819053e6,-6.87754721823023,-1.2648796395482595,0.026445458265813942,-0.018435855174765436,-0.03616106299698173,-3.566200618593163e-7,0.004449259696557581,0.006293343726104765,5.689833324842458,0.19052436993244626,0.0007635498835002624,0.2349374667477653,0.3059314373331383,6.608715801307334,1.3100851647790157,1.1777729993672859,0.7836346781941737,7.997532091694796,43.50598141614367,5.066011325181478,0.21287770365229453,-0.0030783109492397262,1.0,10.0,0.0,0.0,-15.85965617091495,-0.27191469175323,-0.09238930528653118,185.98479199489122,-0.8914765136378981,-0.20092885707296398,-6.018764342425303,-0.1552884155172713,-0.32799375296040495,-0.06499355887111719,-0.008914325086259622,2.0992776951781162,-151.33515003826926,10041.730124060876,-744954.2366667674,0.023729158626588708,2.342580936053431,-191.3948044992132,13237.102442637266,-1.0238545322245595e6,1.6752405755441688,-238.05321279363332,18353.705153608036,-1.5104754946994856e6,-278.04749266532497,26128.08396982855,-2.3222059762030896e6,37130.461982746754,-3.634754148993832e6,-5.684873063930331e6
0.15691563485233462,-4.847779249244614,28.575828715600572,45.96517519336842,8.537328474954457,0.5459732661690636,-37.573798187421076,73.30062224323558,9.47439710568246,116.9270662582952,4.854146768591867,10.235873868843864,0.10495828199528351,0.3505617104122638,3.2287971651425543e6,0.76514038415736,33.58098672174033,99.04875675014493,-525.5115706905538,511678.9055580444,42.47110489126249,38.46226398281518,-65.10888933842553,-3077.001025291751,617460.5669741984,72.73137187568047,-554.9570514006602,-3295.8396724173936,751356.1282330432,-1588.5514086797166,-302.7946598156207,897064.714759525,11726.976118086617,884720.6140045571,211085.92224764684,0.24911919166440308,0.06912739901929121,1.0908905934416977,1.2506758362271242e7,3.1007532842110726e6,-6.675481754923634,-1.2647019803269628,0.02755639800858456,-0.018657662713664286,-0.036844611540249726,-3.850158192057553e-7,0.0043425973753187744,0.00666843546396453,5.684745846735062,0.19610885143824935,0.0008020398907470321,0.2415218244975809,0.31460691693864784,6.674461065013022,1.3366119339086657,1.2050884971356794,0.76514038415736,7.814345732197945,42.47110489126249,4.946209597648567,0.22413190027153843,-0.003506016202067414,1.0,10.0,0.0,0.0,-15.387798541978182,-0.2834285050162384,-0.09741835724270612,177.81296548433642,-0.943424538480507,-0.2131113352120081,-6.363478724754543,-0.16227252523871888,-0.3426025736027013,-0.06509262276459446,-0.007413602431408031,2.129722114442073,-157.39565607042982,10601.691373575351,-796985.1691547334,0.026772081945924873,2.365255832232893,-198.95356625151607,13979.73722752745,-1.096799785984564e6,1.6182707421276348,-246.4108285180315,19376.73936335656,-1.6204385816144897e6,-284.97429242592113,27559.432925347242,-2.4946830707152765e6,39077.270831649534,-3.9081036379234507e6,-6.112145291614874e6
0.1587354188559405,-4.83624876870813,27.751552555246136,45.29979275693551,8.536761215247186,0.5513246600791124,-35.56779004400425,73.28943866747241,9.46780905518155,116.8015862486156,4.852870761667174,10.232786696769303,0.10258975478099691,0.33860599498381305,3.0832608386847517e6,0.747528317921766,33.591379590674485,99.42242760856178,-420.3718940309868,537914.3919820581,41.48550488936058,38.46470519419498,-68.94001233037568,-3048.1695820533564,647307.6482908962,72.68618559738874,-570.2212535069125,-3210.799459488929,783968.3191209119,-1626.8815832650673,18.702945128775603,928870.310355355,12733.476507775273,897998.2879110374,150245.84842696215,0.24911919281270511,0.07014277121111098,1.0905370333482138,1.250946358047702e7,3.102082482286493e6,-6.484231003958114,-1.2645216627543938,0.028675250326759584,-0.018852631154884565,-0.0374898259648587,-4.1488053089490125e-7,0.004235649314675124,0.007055193494087988,5.679645963817765,0.20170427477031655,0.0008412860189871629,0.24810060083225716,0.3232790607867468,6.738185308614645,1.3628997520885304,1.232301291959511,0.747528317921766,7.639791107847126,41.48550488936058,4.832050212880379,0.23556495968161872,-0.003971419130058076,1.0,10.0,0.0,0.0,-14.941056620352185,-0.29502401578006954,-0.10254740669026113,170.19142299094926,-0.9967339695536972,-0.22565014543137296,-6.716734150155762,-0.1693391252346008,-0.3573691243177029,-0.06519081345865324,-0.005840884349424889,2.157077781601224,-163.435499324025,11172.23223297442,-850900.416182132,0.02990675231819474,2.383625603487858,-206.4662924329669,14736.097584343443,-1.172472468248305e6,1.5528769240051827,-254.58573538905262,20416.196112552498,-1.7345976703022132e6,-291.3677526335863,29008.14201670709,-2.6738268451149985e6,41033.078553818596,-4.191920228573428e6,-6.55495327969985e6
0.1622197958281793,-4.814535372505378,26.263419989591483,44.073083694644964,8.535626847046958,0.5614282170547321,-32.020675910164464,73.26664128823347,9.454815863056666,116.55165840109358,4.8503700868018385,10.226712114678282,0.09827293235786197,0.3171867087323429,2.826768440865557e6,0.7154561564880125,33.611222423059445,99.9530178592856,-190.4881127604588,590556.875831141,39.690452538159505,38.4688868451087,-76.62544267310182,-2965.5355247777984,706667.9270080752,72.59678326323171,-600.121644322016,-3005.961490651531,847698.3910680825,-1701.4594062790156,711.5780510692426,988626.5398168761,14817.011849158593,915637.375795105,8655.440787991745,0.24911919522243417,0.07209509109703659,1.0898324018345236,1.2514628530817665e7,3.1046479003645396e6,-6.138954542432726,-1.2641619647155684,0.030880241737658423,-0.019154762092655417,-0.038636607946275665,-4.775612350905097e-7,0.004026337021675372,0.007843966878515778,5.6696555967225075,0.21265747040556704,0.0009200221314532433,0.2609251564012369,0.340195261034271,6.85708838450653,1.4135537098195383,1.2851364926008857,0.7154561564880125,7.321602931780761,39.690452538159505,4.623955698291097,0.25837115241645636,-0.004995014302345089,1.0,10.0,0.0,0.0,-14.134151837343936,-0.3178738665546628,-0.11283926712557704,156.71515488157428,-1.1046696491832617,-0.2511483993412711,-7.430500624988781,-0.18336207671106478,-0.3866268833908718,-0.06537997454289834,-0.0025700986747521914,2.201497262453886,-175.14490133388512,12315.188179857712,-961609.9490177565,0.03628063720338078,2.4069737575024837,-220.96718511894667,16250.115631585923,-1.3280964255850404e6,1.4008163013186368,-269.95910272509985,22488.72114627692,-1.9695646256976132e6,-302.20211928732544,31878.500317284736,-3.042698015640797e6,44861.56886773122,-4.775828151559502e6,-7.463075566152938e6
0.16415791802499996,-4.802658673230396,25.48354117209519,43.4163632897736,8.534968286421963,0.5669646371768915,-30.20078335843242,73.25314699843118,9.447374505936615,116.40708515231007,4.84894730677588,10.223241258656047,0.09598853211024898,0.3060493477994225,2.6956176671256423e6,0.6985006029515124,33.622194091211924,100.14194602271978,-45.55403269462395,621224.5196878089,38.74132861039728,38.4709049590077,-81.09974534635289,-2903.06877468746,740923.2214368011,72.54541719980018,-617.1332800882791,-2866.8818231645514,883775.8155135243,-1743.6038805747469,1142.8330323352118,1.0209451247389554e6,16067.857704113654,920401.06144738,-85739.37994932274,0.24911919669120214,0.07318560869132743,1.08942465447513,1.2517485519489823e7,3.1060837298016944e6,-5.95800821076012,-1.2639534405187072,0.03214182942175891,-0.019279366909486215,-0.039219421660609946,-5.15771820562238e-7,0.003907494600834317,0.008311211089353867,5.663970282170198,0.21888595940595537,0.0009658863409470951,0.26818614907794863,0.34977880964858177,6.9214765955187,1.4419053412748675,1.3149354698712559,0.6985006029515124,7.153190717234152,38.74132861039728,4.513820404208041,0.2715746948175305,-0.0056470131208948265,1.0,10.0,0.0,0.0,-13.711072148864382,-0.3309454723425328,-0.11883471574580176,149.80117364248525,-1.1681201472364906,-0.2662046008289224,-7.849207740223406,-0.19144300550414994,-0.40345943613745844,-0.06548576740481143,-0.0006012870598640218,2.221368528452115,-181.72520360727367,12979.737832417328,-1.0276185882457036e6,0.04003921988920503,2.4128093708672615,-229.07507380945208,17129.52793619573,-1.4210158051082818e6,1.3001831010055425,-278.2994092007658,23687.14773099682,-2.109938189844976e6,-307.3148176889272,33526.436647715396,-3.2630933734989725e6,47029.493091526994,-5.124285792783361e6,-8.003020544809852e6
0.16622653058791342,-4.790136052361511,24.6863598061754,42.734639346758,8.534243516730575,0.5728061335351784,-28.368802942834506,73.23808072264711,9.439264510039264,116.24835324862964,4.847404358464622,10.219465055304383,0.09363682915899435,0.2947293443619944,2.563918838588293e6,0.6810594617380573,33.63382563441634,100.25911092562602,123.26626655318928,655062.3898470649,37.76491729496887,38.47279422506337,-86.03271691800536,-2822.6450489858926,778440.6700063995,72.48930542294275,-635.5872344122142,-2697.597983624739,922686.7290773828,-1789.0970585828525,1640.8095398399983,1.0544794714568495e6,17477.787583025376,920969.9374602537,-199986.90541604822,0.24911919836731858,0.07435310119395555,1.0889769338536275,1.2520515999006432e7,3.1076209193447544e6,-5.773047278364959,-1.2637240182125717,0.033515563151575355,-0.01937564816910154,-0.03979420980505817,-5.59381594938687e-7,0.0037788919299738166,0.008833279392818884,5.657800901672404,0.22564080270891929,0.0010164894924445235,0.27603483125367373,0.3601425072571815,6.988836755119538,1.4723003697541974,1.3470601410996725,0.6810594617380573,6.979789031524552,37.76491729496887,4.400430765239683,0.28607327181115505,-0.006414410732213226,1.0,10.0,0.0,0.0,-13.278440671741077,-0.3451769039509304,-0.12544954077388726,142.841351785513,-1.2385974294264646,-0.28298433195049305,-8.31354644296988,-0.20029024570775344,-0.4218646066391032,-0.06559907314779498,0.0016194567141064053,2.2385114426580768,-188.78864712183506,13711.757994645553,-1.1017099125239889e6,0.044220288802883104,2.413050853950039,-237.74156463098336,18097.339626326237,-1.5254126441405602e6,1.1794777289624243,-286.99068282701126,25001.12166365573,-2.2676861996128797e6,-311.9548252683546,35322.57145142378,-3.5107313794625658e6,49365.36526539933,-5.515356930498451e6,-8.607099801875792e6
0.16839060879430764,-4.777201219537658,23.889159905211702,42.04184134658826,8.533461051330177,0.5788407719916332,-26.56583544281002,73.22156619507695,9.430596265091188,116.0773693578364,4.845763942794808,10.21543624208717,0.09126747684343468,0.2834759929182906,2.434636715776053e6,0.6635035718749542,33.64588230150475,100.28778919870012,316.1009814707839,691693.465573891,36.781966883815066,38.474458890239966,-91.36725093095062,-2722.6463001526186,818724.4974878555,72.42918775183864,-655.2181615580344,-2496.5619377032763,963750.1696761502,-1837.2443789152358,2204.769882199482,1.0882726542406054e6,19037.61519946943,916061.9449425279,-335530.82400311675,0.24911920024754736,0.07557834885611311,1.0884946768019648,1.2523659580769058e7,3.1092320653910493e6,-5.588081041065244,-1.2634762488081646,0.034982304577068725,-0.01943355765614118,-0.04033976933064848,-6.08307950079575e-7,0.0036425571848838476,0.009406080131937911,5.651234853186749,0.2328253793684425,0.001071267985070668,0.28435325450608245,0.37113119094338975,7.05781404640596,1.5042427288861016,1.381016096612595,0.6635035718749542,6.805053139533981,36.781966883815066,4.286181407033651,0.30168698006962147,-0.007302349468691908,1.0,10.0,0.0,0.0,-12.845616983890206,-0.3603689434394786,-0.13260983355868505,135.99178164471013,-1.3154272264026523,-0.3013420243546726,-8.818881482523722,-0.20979197253808346,-0.4416034496418769,-0.0657179827846813,0.004075852076021409,2.2517235273645686,-196.2102292349243,14502.649394832817,-1.1833756189724356e6,0.04878255318150787,2.4063727429302477,-246.80266715955997,19141.814636637468,-1.6405881459492566e6,1.037930340171807,-295.8083225362439,26413.063082335713,-2.441731579714573e6,-315.8149858644376,37239.42202337811,-3.7838552881042175e6,51824.997999400475,-5.946034522622101e6,-9.2699201355416e6
0.17062503593362932,-4.764019175996901,23.10325909520295,41.3474963015038,8.532627065184812,0.584987737013734,-24.817332985567802,73.20368478995603,9.421450400920424,115.89550313101063,4.844042801213584,10.211193420407126,0.08891363441195643,0.2724494673266135,2.309588518563295e6,0.646080724015919,33.65818368783472,100.21618715536918,533.2968397354535,730846.8394442942,35.80634349029736,38.475822291524,-97.06152894918328,-2601.631254849826,861401.1570066514,72.36560569621463,-675.8328223950293,-2262.2969998550566,1.0064230019690512e6,-1887.5399939490205,2834.691983800443,1.121512044940987e6,20741.444759987982,904487.647622737,-493965.15419585246,0.24911920233301374,0.07684752942176304,1.0879818240706272,1.2526869855994191e7,3.110896319807055e6,-5.405734310038335,-1.2632118960226502,0.03652796521957221,-0.01944487725043093,-0.040839263972000994,-6.625817825153469e-7,0.003500040293871436,0.010027012120571265,5.644335246183497,0.2403697963633247,0.0011298164431212993,0.29305551519143963,0.38263170413111436,7.1274510173010075,1.53737434517341,1.4164451690807904,0.646080724015919,6.631423602797143,35.80634349029736,4.172672523499977,0.318283310146953,-0.008317707345373971,1.0,10.0,0.0,0.0,-12.418733046015284,-0.37637465742725074,-0.14026248548502607,129.34909153007834,-1.3981415661733456,-0.3211800886728917,-9.361953785222532,-0.21986735609446564,-0.462502012870878,-0.06584109890334003,0.006756274078586095,2.260043533694774,-203.89348877275404,15346.09654558162,-1.2723059227248405e6,0.053696079338822186,2.3916898240439313,-256.13002192047566,20254.205448335124,-1.7661175473994068e6,0.8747510973820252,-304.56891875095175,27909.42998077159,-2.6313978917622063e6,-318.6282428412693,39255.03590532177,-4.0813142657046784e6,54371.547925882885,-6.414230302185137e6,-9.987441460125457e6
0.17523019371328452,-4.737387050336274,21.59365017862341,39.979921061521324,8.530824438544471,0.5973799012146986,-21.54103306417203,73.16407275831301,9.401980835670448,115.50346168843296,4.840411256315256,10.202187623339999,0.08433843038179467,0.251463674175308,2.0762032699114254e6,0.6122763744835659,33.68294439691553,99.7428410874107,1041.9740009171,815847.6059824473,33.91302838383765,38.47740532202057,-109.39236219098382,-2291.994856528976,952689.5966028374,72.2297807151027,-719.4100695762745,-1689.5280012506364,1.0947274006852251e6,-1993.012582800271,4292.033368275292,1.1834402971364385e6,24561.728846363356,856943.9243368725,-885764.7725005563,0.2491192071313559,0.07947621765075125,1.0868769358137542,1.2533341316883804e7,3.114317161849239e6,-5.055459703678183,-1.2626388143327505,0.03981121492120057,-0.019301496652735513,-0.0416464247285324,-7.87482863689664e-7,0.0032015772850508342,0.011405523101636651,5.629730435685749,0.25632191826495926,0.0012569122218399366,0.3113454038827847,0.4068166658907592,7.265984821530145,1.6061250781464498,1.4906254643436687,0.6122763744835659,6.2938096966298085,33.91302838383765,3.9520281940586655,0.353992849483987,-0.010760526639888907,1.0,10.0,0.0,0.0,-11.598134819587258,-0.4103588069906367,-0.15687410550394548,116.90178813103424,-1.5797317697122262,-0.3649929679699173,-10.550845217003578,-0.2414839914713497,-0.5072264264882618,-0.06609567323333762,0.012747925932354453,2.259007709049403,-219.7288538803449,17169.897634774272,-1.471043458647816e6,0.06447687326599873,2.3349154224911106,-275.1578989500401,22653.54860627053,-2.0469679821961685e6,0.48100593185590795,-321.2952464005443,31109.018061364648,-3.055472971136149e6,-320.17706616922453,43505.280399159965,-4.745443075749813e6,59592.14808235959,-7.455911348188616e6,-1.1571760281987306e7
0.17757082214943315,-4.724118025174227,20.87883321259493,39.31575697854956,8.529864952666873,0.603531370503324,-20.028311712004744,73.14246425992333,9.391769624524317,115.29524557276432,4.8385238800740815,10.197478087066344,0.08214559643282082,0.24161943872260047,1.968879843441314e6,0.5961076972303745,33.69516105665746,99.33371030644965,1333.620671879791,861289.4120866434,33.00725711219319,38.47753316224163,-115.96500955551589,-2101.8245301434613,1.0007239365504489e6,72.15831562812325,-742.1117532734016,-1349.7245455240097,1.1394947932582845e6,-2047.5258978882669,5118.109558290448,1.2108024578975653e6,26667.604340540292,818979.4200386,-1.1219027528068586e6,0.24911920984972813,0.08081881501971057,1.0862906242812176,1.2536538875540135e7,3.1160448358518938e6,-4.889592381362624,-1.2623324709444042,0.04152901330985334,-0.019136566606217882,-0.04193251628336214,-8.58256483581951e-7,0.0030479395346786693,0.012159379382354427,5.622109011513982,0.264636832113698,0.0013248468460277493,0.32081956115574234,0.41935070461929425,7.333867987110487,1.6413012144684456,1.5289154152095839,0.5961076972303745,6.131925901028543,33.00725711219319,3.846272594859072,0.3729086146449064,-0.012202084524251283,1.0,10.0,0.0,0.0,-11.209255591593502,-0.42813041276866665,-0.16575402421661536,111.15431032899026,-1.6778965674515338,-0.38882149480813255,-11.191699929772312,-0.252911685279554,-0.5308065484979936,-0.06622536252455415,0.016036946467953908,2.248507361910355,-227.74183004067467,18140.527573347175,-1.5803861295207178e6,0.07029540267148693,2.291563833552918,-284.67032275840126,23926.722764380476,-2.2016333155911565e6,0.24974894825922084,-328.98547489707573,32790.13311390559,-3.2887618781508245e6,-318.50165753670717,45702.88564322938,-5.110072499169296e6,62202.153237349165,-8.0254551163150165e6,-1.2430523961767584e7
0.17989318041002345,-4.7111243199689525,20.201848517681313,38.67622321327836,8.528884144175736,0.609534153608907,-18.619079009392514,73.12000749791561,9.381431122656123,115.0826478470986,4.836624820419172,10.192719107455167,0.08005203958377631,0.23235332931004346,1.8691615332400585e6,0.5806944846092007,33.706995857819955,98.8154520067943,1646.1136363903245,907877.0091191671,32.14367697462007,38.47718204885611,-122.68824162668956,-1890.1628737963983,1.049409667438594e6,72.0858204121577,-764.9974935333288,-978.6663661797088,1.183621073080459e6,-2102.195821476287,5996.700378514952,1.2346985671882946e6,28869.461546310496,771007.6347412452,-1.3831665660466002e6,0.24911921274832755,0.08215520048588901,1.0856924201831974,1.2539638822983311e7,3.1177473477203213e6,-4.7324964551066495,-1.2620181531949215,0.04326513403610766,-0.018907553467337024,-0.042127326261656536,-9.337327312646494e-7,0.0028945785795887486,0.012944310105338187,5.614415175824502,0.27302400859523485,0.001394480671619201,0.3303350049655903,0.43194281512045934,7.399568403875344,1.6763527006221752,1.5672885093736642,0.5806944846092007,5.977322017929976,32.14367697462007,3.7453050622449107,0.3921791358389583,-0.013779328065750987,1.0,10.0,0.0,0.0,-10.840746829909893,-0.44608480302645936,-0.17485774432216844,105.79969608153905,-1.7792895124029986,-0.41353623477321455,-11.852330268875225,-0.2645447238458918,-0.5547644548775459,-0.06635415547936054,0.01946412240374483,2.2310536933018823,-235.64379014298163,19132.261570814357,-1.6946628146449435e6,0.07629511241116861,2.238355809891153,-293.9624206264209,25224.58140887176,-2.363358007581738e6,-0.001428943158616359,-335.98785509068614,34491.04400489239,-3.5324481860955097e6,-315.0108938815178,47899.100544143424,-5.490309580759668e6,64741.44517434734,-8.61742304861287e6,-1.3317183065597083e7
0.18222488617654758,-4.698245989899422,19.552601517537834,38.05279036819169,8.527870555472555,0.6154581702124625,-17.289356644418703,73.09641556924306,9.370846162544797,114.863148574087,4.834692632892197,10.18785606049524,0.07802810987759234,0.22352055232852858,1.7753127979837686e6,0.5658182102774783,33.71856074717502,98.18265955355038,1983.8409555157382,956160.9701312538,31.310050771770396,38.476331655189256,-129.63946360283185,-1653.784144219244,1.0992667139331887e6,72.01146949621491,-788.3316402930708,-571.0538791903597,1.2274582518925944e6,-2157.6527448905554,6939.431212907139,1.255021801156558e6,31195.009947148068,711636.1322980131,-1.6743347295385236e6,0.24911921587266525,0.08350117879541567,1.0850753258951407,1.2542669456176028e7,3.1194416358796796e6,-4.581828553995098,-1.2616919326454947,0.045039310498874746,-0.018609038479263578,-0.042228879953634994,-1.015098082232046e-6,0.002739980019615391,0.013770592057882888,5.6065584110153,0.28158176906097887,0.0014666295012779175,0.3400015919835437,0.444737807500069,7.4639038490900464,1.711693028105945,1.606192638775693,0.5658182102774783,5.827809336067167,31.310050771770396,3.6476975400816722,0.41202435360917433,-0.015521192761747384,1.0,10.0,0.0,0.0,-10.487126129800096,-0.4644253818974345,-0.18429326280195496,100.74678876675682,-1.885154581959416,-0.439449706769353,-12.54073529388335,-0.2765204954073206,-0.5793792211328439,-0.06648352407047955,0.023070288042971423,2.206186682637046,-243.50961514917464,20156.34447754876,-1.8153763060932683e6,0.08254644089922877,2.1743138028720637,-303.11384643070875,26561.349492780326,-2.534258615181431e6,-0.2761295864761526,-342.3204870354153,36228.69213450642,-3.789637833245772e6,-309.5263213424172,50112.33291722881,-5.890827293906765e6,67222.8503082867,-9.238678282421485e6,-1.4240946183881652e7
0.1844416040821495,-4.686154648194944,18.96209551217688,37.47675159849176,8.526880219115728,0.6209925718270882,-16.09875626623156,73.0729930990868,9.360595345773485,114.64883605136299,4.832832958144566,10.18315532249774,0.07617284688751685,0.2155338256462865,1.691492481458232e6,0.5522050145136349,33.72923305851997,97.47679266614891,2327.9203724886816,1.0034693414117715e6,30.54708341182006,38.475044606908114,-136.4331418367353,-1406.1334731199804,1.1475190195101898e6,71.93936003879803,-810.8406337871535,-150.0065170845234,1.2685325385245222e6,-2210.886325138651,7893.3084521165665,1.2705439342980054e6,33514.4368595663,643947.014550181,-1.9796682757388863e6,0.24911921905347015,0.08478463837942567,1.0844733792058339,1.2545466298030734e7,3.1210352195416503e6,-4.444783259357939,-1.2613716868991718,0.046754180359477406,-0.01825871941343579,-0.04223366751928055,-1.097945001823454e-6,0.002592724662709354,0.014592670427597208,5.598966733140808,0.2898440112103713,0.0015372935935017876,0.34929385824790676,0.457039416682885,7.523572558172227,1.7454241126326866,1.6435206645777372,0.5522050145136349,5.690708425313661,30.54708341182006,3.5582278276704287,0.4313467539332502,-0.0173347402268674,1.0,10.0,0.0,0.0,-10.165304725576934,-0.48214554065808546,-0.19353888087757276,96.22210037292979,-1.989628593478553,-0.46512906947324795,-13.218770993024274,-0.28818132794485973,-0.6032983801118136,-0.0666065150660469,0.026652955760806972,2.1754584696364434,-250.9063030172174,21155.86159810492,-1.9358488855792675e6,0.08870107681083719,2.1031981341207735,-311.6187599330529,27862.455579880945,-2.7048658069801256e6,-0.5588683357892728,-347.6277298767958,37905.337333855925,-4.0460146547922227e6,-302.3344818603148,52216.528763935945,-6.28920195779117e6,69501.39532841199,-9.854158602254024e6,-1.514900313195986e7
0.18895447875769963,-4.661981419620124,17.834658024487126,36.35157322270294,8.52478384184756,0.6319589164517829,-13.87641351343686,73.02222345256648,9.339170837757136,114.1954836206864,4.8289819691627365,10.173357555101575,0.07258977467378497,0.20041350591059814,1.5355956463960796e6,0.52598609515177,33.74988431318502,95.72684916201322,3100.5854715463233,1.1040246832376e6,29.077253946620143,38.47092540406913,-150.81554552374226,-829.9539138642936,1.248099324221457e6,71.78838896366068,-857.623140362519,811.8717835504355,1.3496373278147152e6,-2320.740104712445,10013.862823714502,1.289075518224537e6,38570.3241886922,468819.97281970683,-2.6942532823498924e6,0.24911922621213708,0.0874089483498832,1.0832020410736671,1.2550872384443246e7,3.1242150563405016e6,-4.183094402875839,-1.260688345054235,0.050327527964836444,-0.01733398368992199,-0.041949628480668896,-1.284435666159727e-6,0.002293355518058453,0.01638059640789452,5.583143864055433,0.3070429627247959,0.001687369086346311,0.3685097954453108,0.48248223231270254,7.640650087301267,1.8144918299316666,1.7205218731748286,0.52598609515177,5.425779090272591,29.077253946620143,3.3854516177227123,0.4720320225340539,-0.021545654019714672,1.0,10.0,0.0,0.0,-9.55028592946742,-0.5190458864588379,-0.21319518089181566,87.77489450017384,-2.214059314131603,-0.520640825247003,-14.671055241587815,-0.31275420855280606,-0.6535451346831633,-0.06685672303448938,0.03441463002099811,2.090511744143443,-265.6460589623536,23266.90629478386,-2.198930111893711e6,0.10186873061249134,1.9261656972701937,-328.22308985199777,30597.737181113065,-3.0775094583198144e6,-1.2021214371890707,-356.0186646114872,41379.52748772122,-4.604543528222487e6,-281.168307819338,56468.197226995995,-7.153750826487303e6,73823.82602853756,-1.1180906774406068e7,-1.7080924293537676e7
0.1911365766206614,-4.650499319182535,17.322957507696362,35.829232032357204,8.523731781717183,0.6371134048027048,-12.890253916463273,72.99614808098515,9.328549364692211,113.96805150572197,4.827090344734429,10.168513199137381,0.07094464945435643,0.1936085812389971,1.4666632852734188e6,0.5139842144128246,33.75930397875032,94.73090771549109,3510.2569340292266,1.154689666187889e6,28.404254984207007,38.46818839699362,-158.03181095315895,-515.3599208421662,1.2977463686622644e6,71.71345070969441,-880.6933206737023,1329.002716928891,1.3872914023044978e6,-2374.539106122115,11127.36812880401,1.290944301258223e6,41178.62868759227,364491.0123057772,-3.087945800545727e6,0.24911923002652855,0.08868325056660196,1.0825653468759184,1.2553331641181016e7,3.125715422388348e6,-4.064306189024487,-1.2603424056860908,0.05209353688532879,-0.016779804300883872,-0.041662746175263596,-1.3838232478688728e-6,0.0021494451010273057,0.01730210449651513,5.5753169384744234,0.3155397753190231,0.001762901498468369,0.37793993990214103,0.4949686409540725,7.695188415095534,1.8480751882290234,1.7582253379265862,0.5139842144128246,5.304068187603827,28.404254984207007,3.306134345744138,0.49234069654784807,-0.02385333258134113,1.0,10.0,0.0,0.0,-9.270876949169553,-0.5372705354782702,-0.22310235425004124,84.02560412801027,-2.328316016988745,-0.549079071343904,-15.408253711728362,-0.32503831571199104,-0.6785823722959718,-0.06697753586489892,0.03839402133694486,2.0381808750060992,-272.58389076359094,24323.244228357427,-2.334988233146894e6,0.10854249488018126,1.8243807900675515,-335.8503413445988,31959.39286690802,-3.2702346761613768e6,-1.546919447794116,-358.78486552073804,43081.60794519533,-4.892546312495161e6,-267.518336047384,58491.88271351737,-7.597625283549006e6,75724.09769351943,-1.1857029953301648e7,-1.805124489166019e7
0.1932911925781649,-4.639289730845845,16.837627519842428,35.32666736982688,8.522668543934733,0.6421062011601925,-11.968152672029223,72.9693977639848,9.317897348919466,113.73821341324735,4.825204707072579,10.163663266214531,0.06937265310509372,0.18718873457514593,1.4023530740378867e6,0.5025399110241769,33.76821345799568,93.65224785558479,3938.6840494520334,1.2060243142629524e6,27.762408367001797,38.46499571655548,-165.32244805491993,-180.86280112802282,1.3473384468856512e6,71.63826107707368,-903.7531184055565,1873.9237296848187,1.423236997983375e6,-2428.0774466865646,12284.574957324494,1.2877204504655541e6,43860.51342629114,247791.15139179523,-3.509743823947839e6,0.24911923403496486,0.08994487657460414,1.0819226967285633,1.2555650449406506e7,3.127169120174449e6,-3.951626888197075,-1.259990618327682,0.05386088564227505,-0.01616078189769468,-0.041278620619927375,-1.4882794800170297e-6,0.002008320885164132,0.018249741454496853,5.56747638121699,0.32404419234806636,0.001839360150867792,0.38733691437342366,0.5074104968001691,7.747744563678323,1.8813541507764437,1.7957471617622471,0.5025399110241769,5.187721027424759,27.762408367001797,3.230351530907435,0.5127926138305534,-0.026320340527678846,1.0,10.0,0.0,0.0,-9.005691401916,-0.5555009542357369,-0.2331433951236747,80.51923154112646,-2.444859266435831,-0.5782068182161306,-16.158763778992338,-0.3374262251421012,-0.703775658120799,-0.06709667085132005,0.04246886132433143,1.979003552903097,-279.2899189188497,25388.27402707618,-2.475163616909097e6,0.11532837242324526,1.713105167958742,-343.08571991788904,33327.11305644023,-3.468770627522392e6,-1.9097441733114437,-360.60535765809635,44771.584618186986,-5.18857207503788e6,-251.67467689026387,60458.12826955595,-8.052405385877054e6,77453.52254891474,-1.2546008297341866e7,-1.902954240999484e7
0.19742418839977538,-4.618132898090272,15.958530116347278,34.397643266322106,8.520561516858201,0.6514088090798881,-10.331359326746075,72.91522466594411,9.297016874007623,113.28266559599209,4.821540890053649,10.154179683454709,0.06649448467994193,0.175648184215896,1.2885586405595557e6,0.4816547575762689,33.78413889082864,91.31988346211371,4829.230151233412,1.3081308196370923e6,26.59076174078151,38.45747844507421,-179.76035688341597,529.3187546245447,1.4438295110298388e6,71.49084071449222,-948.7454441408742,3017.1741914433896,1.4880952812019312e6,-2531.8829460620564,14668.180793713567,1.2659525119159878e6,49305.13109664631,-17213.089065678072,-4.416985830219083e6,0.24911924244334196,0.09237413906954489,1.0806513361230363,1.2559765466321217e7,3.1298695123078404e6,-3.747487270975002,-1.2592867054212913,0.05731431650418747,-0.014764684308216595,-0.0402474668900539,-1.7074318687578503e-6,0.0017415680482034486,0.02017585463799306,5.552125896089558,0.3406735072490229,0.0019911738659621867,0.40559180117500926,0.5315760290701341,7.845026269804389,1.945514545521127,1.8685112891370108,0.4816547575762689,4.97457256937874,26.59076174078151,3.0916286896223517,0.5531119481369429,-0.031617847684683,1.0,10.0,0.0,0.0,-8.52487140644305,-0.5911005251562524,-0.25312584835643925,74.2932847918772,-2.678912940746255,-0.6370632812811423,-17.661767961730696,-0.3619110379207666,-0.7534049192680128,-0.06732464797816444,0.05069188711889669,1.8438125272939112,-291.6878538504725,27490.046439421578,-2.760686381178501e6,0.12889010472580253,1.4685904384425217,-356.03440512142913,36009.918960251205,-3.873034298621799e6,-2.6699551525125482,-361.3296005431652,48024.978112085184,-5.789144449517438e6,-214.20649402180157,64107.857862235214,-8.97023931278786e6,80288.89777239936,-1.3924285565394945e7,-2.0952804632325e7
0.19974407948273734,-4.606450607964865,15.49303636842792,33.89539216380618,8.51934019380464,0.6564691209330084,-9.482450453800789,72.88312851874834,9.285044097117726,113.01850898753537,4.81945904477509,10.148755345663162,0.06495335175835802,0.16958470440169304,1.2297305737499422e6,0.4705122094774359,33.79236422216174,89.86008077534268,5369.984537794375,1.3675375543412846e6,25.965485164492048,38.452441854089784,-188.12135889299245,968.6780456594834,1.4986388807646604e6,71.4063371468227,-974.4251043049339,3716.7775093474393,1.5217403526929116e6,-2590.7579242964684,16102.317644281633,1.2438548815892509e6,52536.4357611057,-191532.97378288294,-4.986484109131352e6,0.2491192476057978,0.09374290860743778,1.079915615728257,1.2561866584087793e7,3.1313280602153596e6,-3.6393677166098177,-1.2588743940586742,0.0592878711972245,-0.013855589657731215,-0.039491045700715835,-1.8420064134463592e-6,0.0015948852825433263,0.021321409397492087,5.543331429201232,0.35018814600638604,0.0020793046480096933,0.41596564246611145,0.5453045141122362,7.897645167783702,1.9817155390554029,1.9097959645895575,0.4705122094774359,4.8603668496146835,25.965485164492048,3.0173670982321084,0.5763580274896204,-0.034942337552159454,1.0,10.0,0.0,0.0,-8.269996417716762,-0.6114315238635535,-0.2647591946040666,71.06304999598005,-2.81641534918048,-0.6718594126175037,-18.542205156619886,-0.3760728092382698,-0.7820088564633559,-0.06745223829618077,0.05554278746918749,1.754976150973945,-298.34050358138563,28702.155480918897,-2.930766952277437e6,0.13681598882655424,1.3128061487638805,-362.70207391105487,37546.5159209736,-4.1137226713879686e6,-3.134849516313895,-360.0004534668403,49848.845256967696,-6.145229958114294e6,-188.7994304581066,66065.54121809223,-9.511216049398186e6,81557.05877053074,-1.4728574683339348e7,-2.205283248853749e7
0.20219226522976763,-4.5942684997488445,15.022159882528602,33.379636854225595,8.518021439017602,0.6616809784643035,-8.636515645414814,72.84790885095904,9.272216996797766,112.73315630316056,4.8172436355670145,10.142954478090724,0.0633815204466437,0.16348561178142834,1.1712442743944114e6,0.45918026293299363,33.800454716637965,88.20296539212572,5973.54626094682,1.4318606427995355e6,25.32943281460446,38.446480263304174,-197.14160752445795,1465.0639599664198,1.5568684566348486e6,71.3158634277286,-1001.8463408010122,4501.315577180927,1.5547555359656366e6,-2653.3383027735663,17692.133838694397,1.2120791697772031e6,56084.67762072794,-396981.2048119158,-5.637529105569665e6,0.24911925342300523,0.0951913475452993,1.0791221217463671,1.2563907379940609e7,3.1328173742044144e6,-3.529976573004426,-1.2584255268721067,0.06139684937478103,-0.01279417255554514,-0.03854779006908096,-1.9936669944687984e-6,0.0014431254332787598,0.022582140398683177,5.533912525030035,0.36036825967561087,0.002174534863153212,0.4270082328670839,0.5599132453909724,7.9516620352073355,2.0200644426002206,1.9536962302995082,0.45918026293299363,4.7438286863898815,25.32943281460446,2.941642368813191,0.6013587457158118,-0.038745675257498884,1.0,10.0,0.0,0.0,-8.011961588625068,-0.6331473384824914,-0.2773619995753007,67.8431084938469,-2.96635780724223,-0.7099846060642998,-19.500219421476125,-0.3913457667720273,-0.8127735079181424,-0.06758654942219228,0.060846121970893764,1.6507560145307387,-305.09067230658957,30005.176434728375,-3.1180748810839383e6,0.1454242812716446,1.1334421905097054,-369.21665327945186,39189.03329703827,-4.378651803651353e6,-3.6561637803013527,-357.12730587539613,51763.95887145532,-6.535837471683958e6,-158.3276473758147,68042.73689651578,-1.0101737685057648e7,82604.07562620689,-1.5599288034509953e7,-2.3223739607554905e7
0.20472836258973914,-4.581803512604571,14.555243660531529,32.86021772276344,8.51662317823138,0.6669388699317494,-7.810606121065536,72.80993614103322,9.258725301837721,112.43043116321985,4.814929847855993,10.136864451020811,0.061809406376681315,0.15747299721645489,1.1142780615500803e6,0.4478822068578964,33.80816897140501,86.36087833811536,6635.307932445412,1.500258718306425e6,24.69512055500765,38.439598479241674,-206.69579754671275,2015.552889903959,1.61750254368552e6,71.22080409301611,-1030.5913144876095,5365.0374621994315,1.5859473214748984e6,-2718.6307717075265,19422.853461178824,1.1693139266181435e6,59911.32714055345,-634492.4486896078,-6.368942220104235e6,0.2491192598714028,0.09669602917455813,1.0782817684891348,1.2565817901800686e7,3.1343013751289556e6,-3.421480720946035,-1.2579453432830352,0.06360904054308326,-0.011580376789433681,-0.037407881831937516,-2.16180324012131e-6,0.0012898201451930166,0.02394567861584945,5.524006626141276,0.3710634531468743,0.002275544727148784,0.43854656727423397,0.5751712819189638,8.006013605220367,2.0599487863950743,1.9995219742039043,0.4478822068578964,4.627207916468056,24.69512055500765,2.865922857153813,0.6277563752774613,-0.04302486208658593,1.0,10.0,0.0,0.0,-7.755869113311228,-0.655915047212182,-0.29077128977505506,64.69821273918319,-3.126971167018981,-0.7510292089988135,-20.524075865645212,-0.40752423524327314,-0.8452670036749219,-0.06772528813557552,0.06653995093885781,1.5311283278727705,-311.7619477735712,31379.522246467008,-3.3207123301829863e6,0.15460560547099572,0.9309833509424903,-375.35126190898063,40910.30295107112,-4.665071572072499e6,-4.230279882975497,-352.4516450135786,53729.94695919199,-6.956490791649336e6,-122.57288910257267,69977.90100002832,-1.073414128105965e7,83336.3513836893,-1.6522961485584129e7,-2.4441568672628105e7
0.2099515667628895,-4.556610682881308,13.655668883751863,31.83557565185317,8.51364132261358,0.6773056459903265,-6.256450264586071,72.72683452748902,9.230303421500036,111.78416525000073,4.8101091135041605,10.124071668045172,0.05873964463742146,0.1459913196411382,1.0074631074456346e6,0.4259379918515171,33.82179923113235,82.16813168450359,8119.303570421365,1.6467858647520258e6,23.46256946902658,38.42314484436036,-227.03201557267062,3269.242835280266,1.7428827345211038e6,71.02106083842779,-1090.8391395866308,7311.405797655144,1.6390883601340717e6,-2854.4963022309084,23260.65462764614,1.0464541024007758e6,68281.71221926599,-1.2093394982749647e6,-8.070830150393856e6,0.2491192746123055,0.09980823065184764,1.0764928092275332,1.2569043778405357e7,3.1371475995541797e6,-3.212363998882574,-1.2569063029883532,0.06824886093360219,-0.00869727507200351,-0.03451251487962018,-2.5462249196463045e-6,0.0009895305248874401,0.026944711149967417,5.503131694647129,0.3935638411682284,0.0024908861814736676,0.4626115234311148,0.6069665806472689,8.11295122126736,2.1426042684289004,2.0949705716657725,0.4259379918515171,4.399298927521374,23.46256946902658,2.718135900700335,0.683685432136726,-0.0530189909269371,1.0,10.0,0.0,0.0,-7.261764292466824,-0.7036348465574047,-0.3195265075887786,58.77629781695449,-3.4749234057681617,-0.840664358167818,-22.734184052727016,-0.4419987556324168,-0.9141788308984675,-0.06800963996277973,0.07891077046261542,1.2459021775609043,-324.3414156939708,34282.18298628453,-3.766144862528083e6,0.17435921590903125,0.4586206168374054,-385.7925744914562,44504.489473627094,-5.293838745085185e6,-5.525644013249885,-336.87974951361684,57685.43000772367,-7.873668168607423e6,-34.46397558916644,73519.78774180959,-1.2099504983907368e7,83538.51946552636,-1.84838079302886e7,-2.693460212809331e7
0.21259159496855026,-4.544114621894501,13.230451635745897,31.339567021275524,8.512082417936819,0.6823038221619262,-5.539201502728128,72.68226110314666,9.215622455657895,111.44588182292179,4.807646665602246,10.11748229724379,0.05726836482726726,0.14061276299090483,958343.6506538371,0.4154821332007186,33.827473124345914,79.84626680740958,8933.420532187914,1.7237474625996505e6,22.875010947333294,38.413657741546615,-237.64064477107985,3966.16117900943,1.806239484649306e6,70.91824905071532,-1121.8053835634425,8382.905739133468,1.6594767614699253e6,-2923.831131417261,25342.609866270992,964810.4068524889,72765.37826000997,-1.5472860940790453e6,-9.038001759694826e6,0.2491192828694054,0.10138788524994172,1.0755591526142831,1.2570281438331699e7,3.1384671244786396e6,-3.1134693936745963,-1.2563547757916118,0.0706346031523866,-0.0070348951306994974,-0.03275511407952959,-2.7615908767024346e-6,0.0008472828446623193,0.02856151224109209,5.4923402830500105,0.4051754213054787,0.0026033170374405532,0.47492037385646846,0.6232115267093387,8.16451453113196,2.184647495630716,2.143734202552463,0.4154821332007186,4.289970277339958,22.875010947333294,2.6473408594543653,0.7127350420865226,-0.05872631271887137,1.0,10.0,0.0,0.0,-7.02784678114713,-0.7281566641714143,-0.3346453635408108,56.041084194359875,-3.6596886386475096,-0.8886518989133299,-23.90350216735152,-0.4600203185053953,-0.9500240659711632,-0.06815260511398878,0.08549483273155684,1.0810908627506928,-330.0360196501693,35782.52858830021,-4.0058846308389152e6,0.18477498281809338,0.19046626351349188,-389.82607776125536,46338.23073660938,-5.631706329271708e6,-6.240132775175054,-325.69998132751726,59616.43118191445,-8.362789034963058e6,18.040303063235147,75037.3439619847,-1.2819599946974386e7,82873.7517753209,-1.949808013511581e7,-2.8168664559804685e7
0.21522501337732375,-4.531803497837047,12.8245728277738,30.858669626267922,8.510493160487599,0.6871245517810921,-4.865225584777816,72.63603814256597,9.20077409068622,111.10069694967864,4.805174745993211,10.110830083356559,0.055850881307666356,0.13550906427187348,912293.6594568994,0.40545096020852534,33.832282273116824,77.3956083416246,9789.688983999195,1.8024614377749516e6,22.311122966226215,38.403413277720105,-248.43815208345782,4704.828797369937,1.869237217272258e6,70.81458117060669,-1153.0237002686963,9511.627316045457,1.6749363228111481e6,-2993.4016347034717,27515.792528694863,869092.1260172318,77408.3805580997,-1.9185236937483011e6,-1.00790114677963e7,0.24911929168703517,0.10296789871971393,1.0746084112392105,1.2571232923738724e7,3.13969586851967e6,-3.019037549725443,-1.255786532552265,0.07303996571324042,-0.0052334475329899495,-0.030796390368745676,-2.991597231542323e-6,0.0007129202285660397,0.030243973062847578,5.4814166301353415,0.4169153346762263,0.002717749025113824,0.48728960862379017,0.6395215722315891,8.214334481241492,2.226766368866566,2.192704396392656,0.40545096020852534,4.18457652341515,22.311122966226215,2.5791606729925007,0.7422216983248782,-0.06489414423631554,1.0,10.0,0.0,0.0,-6.804328239780231,-0.7528715592850392,-0.3501187460146284,53.46928140137274,-3.850009459983282,-0.9383604670978343,-25.1050002370003,-0.4784000143529126,-0.9864552190257199,-0.06829468232987085,0.09228501598161275,0.9023802121300304,-335.2248248182847,37298.59641839027,-4.25489188281301e6,0.19545267818174517,-0.09737670267301482,-392.93365861460035,48172.882857785655,-5.982179367390397e6,-6.99408831562396,-312.1499460368045,61482.15610835269,-8.86728283276413e6,76.13277276396576,76335.91677556628,-1.3556096799395304e7,81627.16403122654,-2.051998874153947e7,-2.9368284999171738e7
0.21783000984034187,-4.519772565301453,12.44005801899125,30.396057101099817,8.50888765753345,0.6917287911482168,-4.236490933613762,72.58855344015042,9.185890413435338,110.75165346494738,4.802715317060809,10.104174021894275,0.054495475810474,0.1307020055539061,869430.3283557522,0.39590139259591106,33.83617791956854,74.83971353455202,10681.114697655934,1.8822437214629182e6,21.774111583836056,38.39251623917052,-259.3269853652879,5479.101054341571,1.9312144951661446e6,70.71103551910961,-1184.2182494670744,10687.873220463025,1.6850186872740746e6,-3062.5986084973856,29761.178515889806,759461.9914198447,82169.75070429231,-2.3211375402481677e6,-1.1187257490370795e7,0.24911930101309102,0.10453501579690093,1.073649059507737,1.2571880867968429e7,3.1408195624984703e6,-2.9295400457083183,-1.2552062983863794,0.07544337079176455,-0.0033062461906897683,-0.028649952435112293,-3.2348842457566305e-6,0.0005883005685202176,0.031978345523718525,5.470455579054587,0.428681332421367,0.0028330921255778916,0.49961044873230365,0.6557513769523887,8.26206655094753,2.2686113310029556,2.241454349969919,0.39590139259591106,4.083738623265395,21.774111583836056,2.5139934008390608,0.7718823418386895,-0.07148977526608594,1.0,10.0,0.0,0.0,-6.592342385451122,-0.7775593573941373,-0.3658116078015909,51.06845570298451,-4.044237437944963,-0.9893767600075137,-26.328131740310855,-0.49698092660638005,-1.0231554437114165,-0.06843469579352252,0.09922139071027547,0.7111684417657975,-339.8389001854343,38815.250543079404,-4.510949756569537e6,0.20629773638359444,-0.40262606478756774,-395.0444547709577,49988.413133813454,-6.342052571122596e6,-7.781388233127313,-296.24935469940914,63256.66633744741,-9.382155863601573e6,139.51268634281945,77383.2276596145,-1.4300894553645737e7,79765.49204051399,-2.153634561905703e7,-3.051259765963182e7
0.2229082357024048,-4.49672736485735,11.735683723560872,29.529797393381315,8.50566331617866,0.700225299615418,-3.109946537394817,72.49084175085503,9.156335650363701,110.04966464092193,4.797884538253382,10.090990850856848,0.051978423060845165,0.12196934578526732,792868.5131338539,0.3782893778681907,33.841218703780335,69.482211306405,12549.41460206875,2.0432962461582983e6,20.783140029434424,38.369118401715546,-281.13402305119047,7116.096657852972,2.0505128803074467e6,70.50671308773786,-1245.8849945969832,13154.538907886998,1.6881707782887206e6,-3198.4795689291345,34414.93154462521,499503.6305242872,91936.28535784567,-3.214210331995304e6,-1.358553472910691e7,0.2491193210474603,0.10760155713674457,1.0717257668673863,1.2572248344046224e7,3.1427256232964294e6,-2.765484350240955,-1.2540220990387316,0.08019295277343805,0.0008826441167667266,-0.023843293901811544,-3.757561670527076e-6,0.00037258827715483243,0.03556548603354048,5.448648666762544,0.4520476816913525,0.003063680460901094,0.5238552247186069,0.6876328155356763,8.350817308757222,2.350714549392403,2.337313419347123,0.3782893778681907,3.8963157432275515,20.783140029434424,2.393054999248991,0.8310803622882699,-0.08586968465419867,1.0,10.0,0.0,0.0,-6.203369485265459,-0.8263338728521017,-0.39751219416941774,46.76180917318814,-4.440085329294526,-1.094235053172715,-28.811789653121714,-0.5343590935034048,-1.0965886436672778,-0.06870611517400735,0.11337375829184257,0.2957938001598608,-347.21466776063016,41811.46863462821,-5.037979900441965e6,0.22824615974296397,-1.0582261469817453,-396.1620001857143,53510.53074534604,-7.080923762754786e6,-9.43830315002938,-257.5734199931876,66465.91124078514,-1.0428783118274206e7,281.10921714256256,78643.69508753893,-1.5792049362496043e7,74120.02644062309,-2.351402312485224e7,-3.2573935610885233e7
0.22537763311380982,-4.485710187824945,11.413306503710754,29.12472071981935,8.504050666047906,0.7041239493665924,-2.605473725997481,72.44081929003133,9.141714805712368,109.69807640052427,4.795520029966975,10.08448496815747,0.05081052073707164,0.11800526044809832,758686.5309218173,0.37017709846314667,33.842411006227735,66.69822277219453,13521.933745247592,2.1242776413606433e6,20.326400242951358,38.35672882926376,-292.0087948673934,7974.449369266197,2.1075371208480326e6,70.4063636368534,-1276.2619166954748,14438.277090928515,1.6810474743512315e6,-3264.9837619462264,36811.3477094975,349311.7838044945,96918.22545199048,-3.7035583399874233e6,-1.4871801544834714e7,0.24911933173864867,0.10909811441098237,1.0707655659686657,1.2571972121409599e7,3.143506134592872e6,-2.69034335450456,-1.253420316523873,0.0825312608053124,0.003133922200557974,-0.021196749525885565,-4.036499482870964e-6,0.00028242367197215665,0.037410932334273714,5.437837134767618,0.4636116439346826,0.003178343921919147,0.5357448364782521,0.7032369297252408,8.391982439871686,2.3908995055044557,2.3842938292977345,0.37017709846314667,3.809278150912018,20.326400242951358,2.3369803465948484,0.8605113314800719,-0.09364270806140508,1.0,10.0,0.0,0.0,-6.025038634377024,-0.8503440186848363,-0.41345868991165824,44.83076134978673,-4.640877734842117,-1.1478709845672106,-30.067075025555884,-0.553094379855297,-1.1331983638885297,-0.06883737834242837,0.120558326281409,0.07280901510462656,-349.9631498638706,43282.92593562073,-5.307515858468635e6,0.23930415578858888,-1.4068335724421455,-395.1565430318488,55205.465344956916,-7.457759686266315e6,-10.304026353740314,-234.8370541081873,67883.59947112727,-1.0956892557803586e7,359.1292040413756,78832.12310308072,-1.6531957908163317e7,70302.57457812488,-2.446374798979272e7,-3.3470208816327807e7
0.2300791367190813,-4.465064230100709,10.833067312994643,28.38104202209345,8.500900218102922,0.7111163459634209,-1.715566291872038,72.3409363919712,9.11344656837446,109.01033988337156,4.790994270022072,10.071934429586213,0.04868086569430955,0.11092422927483822,698548.6716129516,0.3554940004123646,33.84232657062348,61.07398550345832,15492.876016984443,2.283368935481764e6,19.49916322943104,38.33136024235346,-313.1892465791638,9724.279629119615,2.2137482105136844e6,70.2139338372134,-1334.7626470734779,17037.498642686125,1.6500985641721848e6,-3392.287235504348,41617.908447854534,16554.92574217414,106826.93825776584,-4.742398954437557e6,-1.755219011583529e7,0.24911935395705256,0.11195684672572265,1.0688932347601483,1.2570563669031622e7,3.1447043897744077e6,-2.5549899994924328,-1.252226406512675,0.08703074045058476,0.007825569118843214,-0.01557242662843045,-4.616195516065438e-6,0.00014135563953400983,0.04111304011156743,5.416883238112786,0.4859847461305755,0.0034007454380316758,0.558544917519625,0.7330954004425185,8.466881875276336,2.4678957858671264,2.4743402626008666,0.3554940004123646,3.650441509547335,19.49916322943104,2.2348047782936065,0.9176856576413853,-0.10997558381552563,1.0,10.0,0.0,0.0,-5.703523995984306,-0.8965512015745463,-0.4447848624524088,41.41954414540828,-5.038354998623147,-1.2549186601189941,-32.54329600652526,-0.5897933021194357,-1.2045299342401505,-0.06908603775849437,0.13478822802621337,-0.39111240305883643,-353.5363726484118,46100.18053337348,-5.8443651679053875e6,0.26105406988828156,-2.126408744684431,-390.17767949146275,58377.69162789524,-8.2060102590770405e6,-12.064511815828842,-183.85252592330713,70269.31218776017,-1.1993422870248294e7,525.4836718490903,78303.03522301685,-1.795738105421364e7,60840.950265726024,-2.6224802452164207e7,-3.492307516122852e7
0.23268058350958642,-4.453820925719565,10.52971925299386,27.984367248919167,8.499112180899878,0.7147389828996539,-1.25978010765581,72.28300412651363,9.097570549218293,108.61954115901911,4.788478254523557,10.064901227765574,0.0475523033382537,0.10725072254910016,667828.656090111,0.34777587327317055,33.840922021376855,57.7787511248535,16652.269924765696,2.374218786154085e6,19.064006632947898,38.31634820166561,-325.17123733172156,10758.882315215606,2.2709318642009753e6,70.10688137239283,-1367.4901394993963,18564.241378602605,1.6223819709718975e6,-3463.073756397119,44416.10855600872,-195686.00840410605,112549.46584915163,-5.38106924465516e6,-1.9172268665675715e7,0.24911936737082085,0.11354381743835933,1.0678327708669635,1.2569259945251381e7,3.1451948071143557e6,-2.4841622981524223,-1.2515380940700378,0.08954522659463317,0.010658130108177576,-0.012118455838372916,-4.966164288438055e-6,8.239928278658295e-5,0.043270196253347576,5.405083241222267,0.49856125713042376,0.003525870385480205,0.5712448105686592,0.7496859425845325,8.50642579759256,2.5107843069304776,2.52447493142917,0.34777587327317055,3.566203451686574,19.064006632947898,2.1807033607331863,0.9499541488096613,-0.11993462777118633,1.0,10.0,0.0,0.0,-5.535134722465921,-0.9223822895162018,-0.46266451414196497,39.669576217887496,-5.2669214352682605,-1.316994825537777,-33.96216436023424,-0.6106876128008933,-1.244918917985936,-0.06922295674868295,0.14297437981772887,-0.6706278816141671,-354.5128503098392,47662.85564027888,-6.154537111586078e6,0.27348159112827364,-2.55691979695608,-385.57440211609355,60091.142429706146,-8.636806818133738e6,-13.103543771809768,-151.03097819283246,71386.25319048672,-1.2582510214700757e7,628.1405431580162,77452.32241915833,-1.8750276656598683e7,54247.773621206594,-2.7159689709125362e7,-3.55531741207522e7
0.2354385819842656,-4.442037471461763,10.221014382260394,27.57481806227441,8.49718188120268,0.7183847658838617,-0.8027629230571738,72.21947494325755,9.080563431304983,108.19730996483257,4.785802924095895,10.057378622331138,0.04639226937048556,0.10353306381908271,637081.6456329774,0.33989224795861744,33.83835416401041,54.141589166152116,17936.223203848866,2.47278589558927e6,18.619256049242104,38.299700175335644,-338.074060557389,11908.355360919915,2.3301195740371523e6,69.99310065719963,-1402.4517665148828,20252.617461920378,1.584110386546724e6,-3538.3587953878173,47491.42979380121,-443999.78523469274,118803.90652383324,-6.110680463196358e6,-2.100170079243322e7,0.2491193825216903,0.11523019960605854,1.0666898254841404,1.256744792010664e7,3.1455720218815976e6,-2.4120299831685017,-1.2507863799531818,0.09222876087441907,0.013851823627700467,-0.008180915765497941,-5.3614368887556694e-6,3.6296804331459285e-5,0.04564363508703752,5.392415250680834,0.5120446651599632,0.003659925499687047,0.5847680148621265,0.7673163995481936,8.54691687476967,2.5564837366939206,2.577844401798297,0.33989224795861744,3.479568330819943,18.619256049242104,2.1251286902252944,0.9846497881354433,-0.1312578710488978,1.0,10.0,0.0,0.0,-5.363539397118133,-0.9499617544069799,-0.4820468918053197,37.912563803799415,-5.5160205173782995,-1.3850743052644188,-35.50440337428301,-0.6333039347453835,-1.2884556501213311,-0.0693676331130211,0.15189789311266794,-0.9852208107800373,-354.71653284309116,49318.27585286538,-6.4933444105259925e6,0.2869631323018851,-3.0392186872541727,-379.15646850253563,61865.86396840746,-9.106004873923702e6,-14.256971707744913,-112.4216791188777,72389.88629139772,-1.321734836413436e7,745.7008008378103,76067.49397072602,-1.958942886253504e7,46098.46466438689,-2.8108569620163873e7,-3.6058876535859704e7
0.24124022267368486,-4.417694340915777,9.611974848567518,26.748401470996598,8.493005477812703,0.725387638556218,0.07820420598904734,72.0786100814222,9.044222440157926,107.28279206052363,4.780153102131883,10.041342321409365,0.04406655520766457,0.09626203916944578,577971.9247725784,0.32425412413969007,33.82925715017111,46.00155403121965,20825.708855647215,2.68795844154465e6,17.736121379427722,38.26233260595256,-365.87251538405104,14506.562706330715,2.4490538440233096e6,69.75342217493393,-1476.8358341614141,24041.72641442202,1.471297895810606e6,-3697.4161733413907,54329.147447912146,-1.0500435663044867e6,132594.64480327218,-7.832607423497504e6,-2.5245901216186747e7,0.2491194177482583,0.11879033474988204,1.0642242763646728,1.2562109889847195e7,3.1458544031399973e6,-2.2695318160226536,-1.2491296868716197,0.09792740514827263,0.021235890487956842,0.0010651780004329973,-6.280344983614325e-6,4.0725058980243e-7,0.05093356975140233,5.365245388343108,0.5408996897999211,0.003945792335160861,0.6133895802863791,0.8044961898603223,8.627441113934646,2.653421196020127,2.6907506307581186,0.32425412413969007,3.305731779824283,17.736121379427722,2.013829558668889,1.059244080846574,-0.1578333687649915,1.0,10.0,0.0,0.0,-5.02424487976049,-1.0085898324734752,-0.524260083618092,34.51768116185949,-6.06302046567178,-1.536115224158563,-38.87652001755915,-0.6824689102662058,-1.3824579787578097,-0.06967054027595099,0.17149836648253433,-1.7102159353816908,-352.1511594698485,52779.19498256565,-7.2383435947681125e6,0.31635449026710555,-4.1433887367616435,-360.108031574787,65421.1964923472,-1.013222016990386e7,-16.862744133540282,-17.52497284514252,73804.62232679848,-1.457946958646097e7,1024.132886272574,71336.9898899839,-2.1329587137955815e7,24650.377237697026,-2.991415116230549e7,-3.6464652252207614e7
0.24422351997876335,-4.405403681088108,9.318584497323926,26.34102185008847,8.490796920615132,0.7286306812638014,0.4925353379908157,72.00228832921479,9.025250332745607,106.7987900881049,4.777238511400737,10.032989727341871,0.04292704061962164,0.09279058719426381,550244.4607513513,0.31668205210556,33.82259646811567,41.552832507381574,22413.498882969467,2.802920293049681e6,17.30798715551947,38.241949193774985,-380.50627169020265,15939.55293228485,2.5068784157396466e6,69.63035264814654,-1515.502721644546,26117.173481935726,1.3948864058617686e6,-3779.511295572163,58041.586019238646,-1.4088623539295453e6,140023.2752575911,-8.82277196361438e6,-2.7648345275881175e7,0.2491194377663313,0.1206274933138442,1.0629249062519475,1.2558514239068734e7,3.145712476503896e6,-2.2007798677080226,-1.2482371585822551,0.10088280474991358,0.025398537649851706,0.006348604501615868,-6.802423825800288e-6,1.7571326634931947e-5,0.053814112871875125,5.351003662854489,0.5559899207333538,0.004094349578762589,0.6281863923576286,0.8236379400277163,8.66647859406014,2.7037127026571364,2.749094972598269,0.31668205210556,3.2204899970013052,17.30798715551947,1.9593625112582895,1.0984424514232867,-0.17305963539444943,1.0,10.0,0.0,0.0,-4.860402651960421,-1.0390411880486723,-0.5467315281136357,32.91657412111982,-6.356567461325458,-1.6180366481025474,-40.67819142744772,-0.7086064676153935,-1.4320802015275615,-0.0698256717896033,0.1820192258238264,-2.117430969413806,-349.1416263720965,54537.74113476882,-7.637664934761329e6,0.3320153452897376,-4.759950418868508,-347.1711279072298,67133.79492963708,-1.0678859331204567e7,-18.30029564517659,38.98259729363791,74112.26664758146,-1.5289037845772602e7,1184.766644828396,67832.19351257151,-2.2198815856049024e7,11111.27886433994,-3.0712729400898606e7,-3.625841058034151e7
0.24722797376157848,-4.393176670889049,9.03572728863679,25.942196892673213,8.488530855880605,0.7316466066196702,0.8856301867215965,71.92270718347649,9.005957244178541,106.30203263359193,4.77429832402462,10.02450845055969,0.04181555078450374,0.08946369465940218,523980.5740165212,0.3093591181062222,33.81450917068614,36.88751049350576,24084.225510912132,2.9218199878882887e6,16.893562395317545,38.220674492329685,-395.47249464731624,17450.52114469205,2.5625610412188913e6,69.50678616224916,-1554.713045591109,28295.721227569775,1.3043446972433736e6,-3862.3584057966896,61916.5544925245,-1.8047576262883386e6,147738.22220476277,-9.896089280356338e6,-3.0226722461080015e7,0.2491194593315227,0.12248196684027536,1.0615952429602347,1.2554277114368683e7,3.1453601738347793e6,-2.134417797473629,-1.2473098450499127,0.10387407707317145,0.02985196941250587,0.012047411472884736,-7.3647428141803524e-6,6.175162695135201e-5,0.05682748806199982,5.336478782479508,0.5713554153749943,0.004244670764420795,0.6431333731397273,0.842913197407652,8.70422441491517,2.7546808436323347,2.808012214636411,0.3093591181062222,3.1373037690660093,16.893562395317545,1.9062810139105444,1.1384917610388163,-0.18954272333520414,1.0,10.0,0.0,0.0,-4.70217399735095,-1.0699045112635102,-0.5698904121748928,31.394312462412024,-6.660715560665681,-1.7035476868049182,-42.53922504507348,-0.7355298505565316,-1.4829430681016862,-0.06998157677115412,0.1929215282666898,-2.551894965751477,-344.87225712325704,56286.97093514163,-8.050270597523948e6,0.34816551730541095,-5.415428162039324,-331.8316528017708,68762.9585393265,-1.1240925205735782e7,-19.817158595665518,101.53946131615854,74094.87525549787,-1.600596577362628e7,1359.270299773441,63482.04551364784,-2.304692339447794e7,-4424.3577889534645,-3.1404969455679312e7,-3.57137650558573e7
0.25023595416169625,-4.381083263141979,8.764535628883468,25.553961199656957,8.486219982519012,0.7344112554633396,1.25652465229284,71.84026217300398,8.986460958368049,105.79540626662893,4.7713507988989035,10.015950065535133,0.04073719745088261,0.08629289890862311,499237.0227473793,0.30231833495037214,33.805015369520966,32.02626195177915,25830.24064199789,3.044147393346088e6,16.49470851178154,38.19867121577969,-410.6835832427887,19032.396254222876,2.6155526067768196e6,69.38365289492441,-1594.2275018035632,30566.610026336006,1.199297045402648e6,-3945.444301793619,65934.19336191146,-2.237504376337398e6,155699.12472843812,-1.1050511336011188e7,-3.2973984723071918e7,0.24911948241390833,0.12434280257145378,1.0602432808565374,1.2549391000953257e7,3.144787497875807e6,-2.0707101085454975,-1.2463524159628745,0.10688207983374726,0.03458144874372582,0.01814456290596739,-7.966477150028132e-6,0.00013495139554073923,0.05995906553446705,5.321756553475902,0.586904058293059,0.004395590133721333,0.6581364212147932,0.8621947066250097,8.74048065566705,2.8060426139939794,2.867129203509482,0.30231833495037214,3.056561506826966,16.49470851178154,1.8548288381119304,1.1791623817182368,-0.207262073863735,1.0,10.0,0.0,0.0,-4.550204236961298,-1.1009923868002427,-0.5936098776282295,29.954680101497694,-6.973863632263123,-1.7922553081849673,-44.44939101059957,-0.7630989809839088,-1.5347655849596724,-0.0701374291670569,0.20414807549957756,-3.0119367501582994,-339.29226951394196,58010.43887765591,-8.473243532050723e6,0.3647174121623027,-6.107234973879836,-314.0294972900025,70284.69437887536,-1.181396655605602e7,-21.406960957884305,170.13133270392706,73716.61487586342,-1.6722645330268933e7,1547.370802077345,58232.93685584013,-2.3860260951542404e7,-22033.87375671407,-3.1966011307293154e7,-3.478580187084294e7
0.2561813860440423,-4.357601819717443,8.261364955596846,24.81749896316653,8.481527626920736,0.7391125224707685,1.9287114391481959,71.66900431908242,8.947420259963723,104.76704738474284,4.7655172829899515,9.998846237150461,0.038700413924291674,0.08046058265885639,454480.58762695076,0.2892080454161909,33.782113620475016,21.83574592695724,29502.061207181225,3.2963163934285613e6,15.750795112978244,38.15331274593613,-441.4108726274419,22366.268729325042,2.7114909907118552e6,69.14278105010574,-1673.0437121138466,35323.23607606315,946377.2596897841,-4109.976062158257,74287.16521086382,-3.2065892324025235e6,172141.32139196192,-1.3580457348227102e7,-3.891653606721942e7,0.24911953275488222,0.12803267710581154,1.0575118275608941,1.2537739849449825e7,3.142970795140627e6,-1.9522518913638969,-1.2443729811713946,0.11285943518605565,0.04475992118774537,0.031396311060406974,-9.278195422436596e-6,0.0003726487366092701,0.06649232363451327,5.292138022332155,0.6181064843156997,0.004693926212941226,0.6878770352055951,0.9002017275190126,8.807789361083046,2.9085944484939743,2.984242621597696,0.2892080454161909,2.90397160611586,15.750795112978244,1.7577847955940602,1.2612397159169895,-0.2461199074524696,1.0,10.0,0.0,0.0,-4.267475925978706,-1.162962918687414,-0.6420727624696183,27.335506919345026,-7.618586165567364,-1.976999852697744,-48.36364983723725,-0.8194422608528273,-1.6398747708574861,-0.07044519949879877,0.22726785109949893,-3.9973239210738036,-324.1811589381225,61310.667174563685,-9.33551747146639e6,0.3985719370045229,-7.582647755740583,-271.15722155676036,72915.42875579523,-1.2971143438977044e7,-24.765571603429233,324.4036486186885,71773.81704400381,-1.812086322864284e7,1960.9946688573566,44938.866703425214,-2.5326210302845024e7,-63496.1665961644,-3.260229129386348e7,-3.1636320293787286e7
0.25907480188262966,-4.34637072217663,8.031196267793321,24.47320610507902,8.479183518689473,0.7410275085668112,2.229073038547068,71.58160252028532,8.92818997882566,104.25378705441854,4.762676389983702,9.990436751479754,0.03775167954929677,0.07781547999706376,434515.14889678766,0.2831932280413147,33.7689767606054,16.584445786163126,31397.339593083834,3.4244249911634554e6,15.408865597420656,38.13044698431492,-456.6806967877551,24090.067018568247,2.7536562490919423e6,69.02715607591756,-1711.7233014127903,37768.8508449955,800149.3416183724,-4190.1465987921965,78553.07656810932,-3.7360524657214903e6,180488.49544888825,-1.4937272722628057e7,-4.206644066391562e7,0.24911955968340485,0.1298338536417824,1.0561549583874181,1.2531064838965913e7,3.1417397769619585e6,-1.8979339960439374,-1.243367127383576,0.11578030272104609,0.05012889525481375,0.038445728374641094,-9.979462372722895e-6,0.0005367881157865335,0.06983947913343244,5.277479935298019,0.6335091988246317,0.004838530866629599,0.7023792955125797,0.918621689406312,8.838527847591042,2.9590237020450747,3.041306563115717,0.2831932280413147,2.832864406789364,15.408865597420656,1.7126492175995771,1.3019978862802706,-0.2669981053560755,1.0,10.0,0.0,0.0,-4.137781786535612,-1.193360336670958,-0.6664218043300796,26.160061536433943,-7.94489765044709,-2.071577673580416,-50.33551100257359,-0.847774022885708,-1.6923314638416393,-0.07059506564475777,0.23897319171915107,-4.514554467320613,-314.75125505453786,62853.43277847141,-9.766214275887173e6,0.415601819162426,-8.354220955735183,-246.36048515587703,73986.59373195918,-1.3542925589256037e7,-26.507392771605005,409.0332502290781,70186.69579028197,-1.8784447899453856e7,2183.584570910537,36920.642633364114,-2.595234049364924e7,-87179.79377124859,-3.2640700530810796e7,-2.9373077669946797e7
0.26194454354046953,-4.335354737055485,7.811784219149089,24.14041803647271,8.476818948254795,0.7426816412723601,2.51111238877281,71.49224830435918,8.908975360389825,103.7365585774254,4.759858486629713,9.9820433710106,0.036836416509427164,0.07530780750630535,415784.40423105814,0.27745101539990275,33.75466224463755,11.17792830834087,33348.6193812988,3.5552702100368175e6,15.081994434955318,38.107330100535904,-472.0297930937629,25866.435489874573,2.7923859826198234e6,68.91376869138992,-1750.2833454143035,40280.35297688221,639269.4694778442,-4269.695968308439,82916.15802722177,-4.300665356617427e6,188995.13357903942,-1.6368325858603925e7,-4.53649202567617e7,0.2491195880719793,0.13162367253736765,1.0547919336708238,1.2523764186195359e7,3.1402829655139074e6,-1.8460642705388213,-1.2423415475149715,0.11868276185554022,0.0557337099304195,0.04584139918103833,-1.0718411559552375e-5,0.0007333830633539709,0.07326918886006553,5.262787750418398,0.6489214008843613,0.0049811733887120254,0.7167732645348105,0.9368242382207081,8.867755544545096,3.009394646639811,3.0979106387646653,0.27745101539990275,2.7642526105569116,15.081994434955318,1.6691503303060091,1.342952429849651,-0.28906121069514157,1.0,10.0,0.0,0.0,-4.013914859294911,-1.2236562250762832,-0.6910687556930541,25.05286512717777,-8.276772197129294,-2.1685025979311865,-52.334750114815236,-0.8764784854982449,-1.7452145739136686,-0.07074391748501775,0.2508812873279459,-5.052657457453097,-303.98207017813775,64334.36284689007,-1.0199423165696613e7,0.43285606937358834,-9.155200963935899,-219.06541615832984,74894.77166469385,-1.4113336999715902e7,-28.306643250247152,499.5248267690399,68151.73777388927,-1.942595046460685e7,2418.9213923594752,27867.05374220649,-2.650329566509203e7,-113146.50125032495,-3.2472325817419037e7,-2.6587016785683803e7
0.26747366534798833,-4.31446643834356,7.412387220349655,23.522519102298812,8.472149952459755,0.7451693631879478,3.013462940821315,71.31248136959985,8.87157625155402,102.71737686791589,4.754430994416093,9.96573079942585,0.0351407592591803,0.070778869552853,382456.020739183,0.26698265883665084,33.72349953263914,0.17419307803212428,37312.75745718176,3.8189738049438293e6,14.484794120823073,38.061779849239834,-502.17958356491584,29479.33429755058,2.8579727469652165e6,68.69965198275904,-1825.1019047132322,45364.51379974586,282424.8853418117,-4422.98807797084,91700.48162462513,-5.505053717336847e6,206039.16507544636,-1.9376510385478407e7,-5.22304601094259e7,0.24911964779857362,0.1350811995871405,1.0521189339180501,1.2507704376826167e7,3.136782344488638e6,-1.7513800300475957,-1.2402859181135089,0.12428417074392285,0.06734981474371311,0.06126977762841322,-1.2271818489113267e-5,0.00121384736805974,0.08018943884857149,5.234058119759554,0.6789818244991314,0.005252679023969899,0.744513299959193,0.9716610661011887,8.920647329512633,3.107486285009034,3.206881195061948,0.26698265883665084,2.6371214157437537,14.484794120823073,1.5886866031106097,1.4233613608221187,-0.33561313941540155,1.0,10.0,0.0,0.0,-3.787797645806492,-1.2824242893453914,-0.7399597351018117,23.07089339292635,-8.939661652312616,-2.3643049860009775,-56.30957379065893,-0.933523845481927,-1.849545075024145,-0.07103177721090621,0.27467829653277864,-6.161974222991025,-279.0537356976934,67025.70045126867,-1.1047594418896014e7,0.4671382975186566,-10.80184017773215,-158.44718295241427,76156.30215116694,-1.521462575059745e7,-31.981092459082262,693.3512237259558,62803.35027741292,-2.059762404798102e7,2915.5186780227195,7041.3718034700305,-2.732677434522817e7,-170745.43525251723,-3.1474268510454647e7,-1.9492000773195244e7
0.26993749365059583,-4.305297125336965,7.243715187191038,23.25662244249758,8.470020461211819,0.745976940393064,3.2212080177751905,71.22910063918913,8.854758067264621,102.2537393304021,4.752014132422274,9.958404611306847,0.034412216111263175,0.06888055553566003,368682.7117472446,0.26255804046928094,33.70811055460056,-4.992406972432571,39167.51545632802,3.941861982730263e6,14.231788662551919,38.04114984339554,-515.8619046181701,31171.328318222982,2.883256584001353e6,68.60638372223777,-1858.654443908063,47735.90293035027,102569.1057188745,-4491.279302790209,95778.53197238878,-6.093512522080727e6,213918.73719887974,-2.082811681633162e7,-5.551485040507372e7,0.24911967667929813,0.13662559648648756,1.050908607267002,1.2499667986307492e7,3.134915260470713e6,-1.7112733540036622,-1.2393356836068845,0.12678155293847765,0.07288628569258726,0.06866409384465963,-1.3022293691515518e-5,0.0014738685171411196,0.08340683452010662,5.221081132279976,0.6925259887574676,0.005371776842601981,0.7568687192464695,0.9870663708366733,8.94280949128871,3.1516581945638533,3.2553560801821626,0.26255804046928094,2.5824996106838123,14.231788662551919,1.5541684356664973,1.4598366827040254,-0.35817165142205043,1.0,10.0,0.0,0.0,-3.6920331634265207,-1.3087747097022004,-0.7623443042554934,22.246860433947713,-9.245158818450069,-2.455524828137664,-58.133247008740994,-0.9597004009494399,-1.897088087220526,-0.07116071177924406,0.28565147298431215,-6.687933694860029,-266.0899285758543,68146.09823553349,-1.1429735359376278e7,0.4828632323034248,-11.580759908390311,-127.84341549990458,76487.5471788942,-1.5703182927905105e7,-33.709422665653435,788.4367415246213,59756.7636136949,-2.1084597073144194e7,3156.081562361405,-3799.1453171067596,-2.7574305692516305e7,-199888.81267016212,-3.070204847924651e7,-1.5506185144240318e7
0.275920885278805,-4.2833733754507985,6.8561676293662766,22.633810644094375,8.46471949921484,0.747151082580913,3.688240232437301,71.01804528125852,8.813547246637492,101.1038610582668,4.746151948938233,9.940474581995984,0.03270725376254016,0.06455251615178254,337728.1933483141,0.2523923207243214,33.66696659108045,-18.27034057840709,43903.303334254415,4.255884275541651e6,13.6488738685631,37.99054470776543,-549.7389773938261,35495.420253022705,2.934330411626304e6,68.38641022957887,-1940.655817635515,53773.329805626425,-390840.1236609852,-4656.998535547633,106115.46986600265,-7.66329596108007e6,233813.08201502857,-2.4654331796669833e7,-6.409744365720439e7,0.249119753091966,0.14038508477959924,1.047922255489033,1.2477777241262812e7,3.1295494448934672e6,-1.6187944076040575,-1.2369387944492072,0.13284103636778308,0.0873040514750249,0.08802145548279204,-1.5005548284500166e-5,0.0022325249093919247,0.09156665879829692,5.189132389164904,0.7257792320072303,0.005654526640739977,0.7868299242053762,1.0241112468725004,8.993167956369904,3.2601876899270947,3.3727154989686894,0.2523923207243214,2.4547003601431814,13.6488738685631,1.4735244701909471,1.5501011664177167,-0.4179572170364019,1.0,10.0,0.0,0.0,-3.471317974365996,-1.373170116313326,-0.8182490309027558,20.382684015679505,-10.013565295738939,-2.687690576338011,-62.69795742297593,-1.0252764145242692,-2.0153108350236857,-0.07147628344866307,0.3132726424953082,-8.049408014608414,-229.56790425065805,70628.60851999541,-1.2362857927090865e7,0.5222329599554922,-13.592850302564056,-43.66240146816663,76614.81776861333,-1.6872350611267753e7,-38.15007791642502,1043.2979321306107,50450.15167677116,-2.2147969084169395e7,3793.1176483545055,-34579.4950418867,-2.7800873050690845e7,-280540.5959627935,-2.7832756309021473e7,-3.3759182113984916e6
0.2791931815030112,-4.271583603496941,6.656615058933327,22.30630801022523,8.461740432999514,0.7473142640407654,3.922942289163369,70.89740524137203,8.790800252668387,100.46084914246114,4.742951547597476,9.93058963874675,0.031810959776061964,0.0623428628034846,322170.9546851003,0.24716294270303624,33.6422637064062,-26.00227184631891,46634.38107638266,4.438014899112233e6,13.34796658064854,37.962757283897275,-568.666426292058,37991.50040698908,2.956060755333303e6,68.27055142449586,-1985.8034085467843,57246.04423279597,-696167.8223373108,-4747.518967765926,112036.43355893469,-8.610113181670358e6,245165.13990900776,-2.6935314008128755e7,-6.916944003102261e7,0.2491197988852794,0.14244621443673924,1.0462619618644946,1.2464323095961828e7,3.126094573868796e6,-1.5709657918302684,-1.2355737965149112,0.13614708198155567,0.09579763872784283,0.09948333228591141,-1.619231234173255e-5,0.002728371691195663,0.09623805791783362,5.171406919934001,0.7441709642089874,0.005804433851466438,0.8031749348683525,1.044119405583605,9.018700981448701,3.3203324347998313,3.4366030943937056,0.24716294270303624,2.38754833778335,13.34796658064854,1.4312125779937601,1.6004941587408306,-0.4538329352457708,1.0,10.0,0.0,0.0,-3.357261598460854,-1.40862440102827,-0.8497515074498335,19.438561706370614,-10.450005207648484,-2.8212831922644046,-65.2765983473603,-1.0623763000099409,-2.0816589316224303,-0.07165075510110322,0.3289760813920555,-8.846009383747926,-206.43336974540756,71824.13697982933,-1.2873102566750657e7,0.5444901842482032,-14.767894878944034,8.620727447884354,76232.93184113296,-1.749484874912163e7,-40.72989591747478,1197.8678341637064,44105.58495766502,-2.2641737008082286e7,4174.956736112413,-54326.71493385571,-2.766212753957719e7,-331088.1971839231,-2.558205342858068e7,4.913480157308578e6
0.2825960409484899,-4.259469091766388,6.457773754269921,21.975096174161,8.458580258737562,0.7471188470710601,4.152755420277347,70.76797384334323,8.766997909533494,99.78172897817348,4.739628669671363,9.920253954710084,0.030904205061109354,0.060154353869620474,306931.40006423445,0.24195983520772554,33.61498498824868,-34.425060232578474,49582.05649822724,4.636182288151878e6,13.047718160197364,37.93394490974142,-588.660679004879,40687.588597785456,2.97407146865183e6,68.15384704628674,-2032.973173995052,60989.09158311715,-1.041519040126787e6,-4841.543319120019,118401.9730235454,-9.66419705252297e6,257340.27632601577,-2.9455269994085494e7,-7.473962736434992e7,0.24911984971284892,0.14459316968575658,1.0445160681294123,1.2449171636473455e7,3.122093608439672e6,-1.5231380994201822,-1.2341132177237926,0.1395752262202107,0.10510879246629687,0.11209031377729059,-1.7507844126026436e-5,0.0033085311755413063,0.10125313747278405,5.152790681880865,0.7634417050872196,0.005956077173470126,0.8201300744149759,1.0647115292308014,9.043798711651428,3.3835002281602535,3.502752276186695,0.24195983520772554,2.319648613613625,13.047718160197364,1.3884690651074232,1.6536851755296258,-0.49367745353654924,1.0,10.0,0.0,0.0,-3.2433065797296288,-1.4456679445693994,-0.8832087657996373,18.50836168496869,-10.916289187639189,-2.965386845582214,-68.02048116995289,-1.1019129322640104,-2.151955076631694,-0.07183396525769331,0.34576716011952907,-9.714729717546424,-179.88989161459602,72929.10187933006,-1.3400910222962502e7,0.5681962375244549,-16.047883637914218,67.95668018517583,75457.65679634483,-1.8123671471403126e7,-43.530716938379896,1370.7071426910777,36470.17756983009,-2.3074794239704717e7,4598.640180393875,-77259.42425980174,-2.7286784188539084e7,-388936.0289216421,-2.2654006401038207e7,1.4940823545877717e7
0.28970714807785314,-4.234616973996003,6.068769054405311,21.312171388990613,8.451761703376066,0.7454876844168077,4.59016525669557,70.48415554251639,8.716800844273873,98.32869409021535,4.73270534514207,9.89847949158409,0.02908666795928951,0.05591271666983635,277887.3435828266,0.23181877667259876,33.55303277722215,-53.40929896292765,56102.123389518885,5.0833207208526805e6,12.459512593693331,37.874675979098704,-631.5240005779995,46659.72790413244,2.997245965278096e6,67.92405851794962,-2132.2686842710077,69260.10459304503,-1.8591133165296332e6,-5037.608417443862,132422.77882071034,-1.2107518249508278e7,284071.8498249526,-3.523267698126792e7,-8.739827943806674e7,0.24911996725657923,0.1490907708257037,1.0408073651672582,1.241350928068762e7,3.112323182103262e6,-1.428976715868456,-1.2309239552039486,0.1466919716500626,0.12622934405230707,0.1408214462266785,-2.0542647899948397e-5,0.004746958118262273,0.11225199054106484,5.113305525826931,0.804156969678938,0.00625644007932295,0.8553829517533953,1.1069464564325895,9.091633502132739,3.5176698690032873,3.6397977113322,0.23181877667259876,2.183710623509035,12.459512593693331,1.3029954578204805,1.7674992871382882,-0.585872154285518,1.0,10.0,0.0,0.0,-3.019386242622993,-1.5236500892497575,-0.9554225284312929,16.718532363476932,-11.93274354727264,-3.2844240242218206,-73.96261445471367,-1.1877930985695766,-2.3032626972117,-0.07222410003843488,0.38242636541691744,-11.667926615700935,-115.81753407007886,74717.83812527795,-1.4483984573454343e7,0.6196488662503494,-18.921879305655104,209.37430913730879,72437.91186757837,-1.9353357054077886e7,-49.79051856270174,1774.4601909393791,16719.27704536414,-2.3655896381383967e7,5577.484016003656,-133912.2041020026,-2.560331031989038e7,-529010.9053983644,-1.4291148682594167e7,4.119662764309901e7
0.2933856241701551,-4.221999685402725,5.880605083988061,20.983954497857468,8.4481144857136,0.7439834255813824,4.79569334583619,70.33012061562748,8.690607908244088,97.55939179138785,4.729136835375862,9.887127816630656,0.02818453787732234,0.05388075137926381,264210.6323370506,0.2269411161029963,33.51855560822294,-64.04093904998396,59668.91041419199,5.334776707270049e6,12.17483639484689,37.84491603707511,-654.3073696244577,49932.73443454858,3.002125923802074e6,67.81361852383982,-2184.022187125699,73786.52615445592,-2.3351900416609067e6,-5138.781308203325,140077.9511055862,-1.3505640763783405e7,298628.86773885146,-3.850624112257328e7,-9.45119867206749e7,0.24912003451187822,0.151422727864207,1.0388588777729313,1.239283769179641e7,3.10648440665358e6,-1.383086851392769,-1.2292006017475265,0.1503396627234564,0.13808879370039284,0.1570221405038757,-2.2273941419004477e-5,0.0056184051029800584,0.11821653730017159,5.092583700318,0.8254353903877125,0.00640162197594161,0.8735018252721355,1.1283207842266272,9.114017475601466,3.5882868505080414,3.7099211353493526,0.2269411161029963,2.1163511163691853,12.17483639484689,1.2606794531559078,1.8278240932130227,-0.6386342206272855,1.0,10.0,0.0,0.0,-2.910550993466729,-1.5642923309913228,-0.9939929159666823,15.866671870843923,-12.481535953821808,-3.459460587392108,-77.14863477197252,-1.2340109598859066,-2.3839455647599523,-0.07243061150389843,0.40225499059703185,-12.754334693331284,-77.87238964048672,75328.0701061601,-1.5027445000299301e7,0.6473214859874759,-20.518975394761405,292.3923789950103,70041.04222001389,-1.9930522179209292e7,-53.255326444291484,2007.4959585758133,4262.919532355942,-2.3748475042607732e7,6136.8587186019495,-168350.58288558532,-2.4170557461066082e7,-612729.8679368584,-8.58484611951088e6,5.79993865714634e7
0.29713115073323515,-4.209313926242986,5.697493934063376,20.65951451462578,8.444311582822492,0.7419809744101974,4.991730062458956,70.16811724867019,8.663789142696304,96.76390063425886,4.725513636230945,9.875511049126954,0.02729063122917639,0.05191625477114101,251138.2525489431,0.2222191932997944,33.48192021790261,-75.49781813255576,63438.34007836744,5.607122805847985e6,11.897884515300088,37.815558903015855,-677.9665329923934,53397.302434505575,3.0027102198097585e6,67.70777721620948,-2237.0023146007925,78577.0809737667,-2.858709385993202e6,-5241.615687505045,148172.26104762236,-1.5028017737888014e7,313999.8533669018,-4.2049066516230315e7,-1.021699437765074e8,0.24912010784015542,0.1538006694956506,1.0368552690994086,1.237015688016631e7,3.099962791780599e6,-1.338166075745347,-1.2273937130504367,0.1540236052051409,0.15085901372210053,0.17451199274868762,-2.415692123541287e-5,0.006600173212234186,0.12448164012591635,5.0712851437437365,0.8472397171734398,0.006541289132319508,0.8918535698370003,1.149717584697521,9.135214991795086,3.6610873628153504,3.780683326928395,0.2222191932997944,2.0497046683227653,11.897884515300088,1.2188257420081416,1.890293954641209,-0.6961595182030058,1.0,10.0,0.0,0.0,-2.8042696389946267,-1.6058897033878043,-1.0341115360801076,15.046083583892761,-13.056977951531323,-3.6450894043759723,-80.47276440213346,-1.282375397433732,-2.467847839602476,-0.07264483032591224,0.42307664034771625,-13.916027578439373,-35.69936570392809,75698.09166894047,-1.556435201269319e7,0.6762723103034631,-22.226170513107483,384.3033944943928,66943.81815147953,-2.0465762009105995e7,-56.950500479847534,2262.934968905033,-10165.521101276034,-2.3668062823804222e7,6746.216781754475,-207404.35879328012,-2.224993762933752e7,-706710.9059949259,-1.6555652914858316e6,7.769091429008855e7
0.30093470417595325,-4.196594240967888,5.5198159197172725,20.33972099021719,8.440353027362248,0.7394551126881465,5.178058417007014,69.99819025166622,8.63640944372133,95.9436895833645,4.721846150889478,9.863656950166517,0.02640687476875768,0.050022627061302186,238680.2641697487,0.2176672023043335,33.443305593565434,-87.84108263985404,67409.22761053836,5.902540536292538e6,11.62938005968723,37.78700098959428,-702.498983455017,57054.38866454651,2.999422783984974e6,67.60771588232139,-2291.1099810699307,83636.6491770373,-3.4315130784284966e6,-5345.856699961347,156717.7917881469,-1.6679773887168108e7,330210.5178751722,-4.587128789782768e7,-1.1038964896197732e8,0.24912018757969417,0.1562187926179926,1.0348015514109092,1.234537796006311e7,3.0927232324915156e6,-1.2942879015261357,-1.2255046016664584,0.15772771632078675,0.16457928574936165,0.19334782896358554,-2.619865385439801e-5,0.0076987111442180815,0.13104072273214804,5.0494582339447,0.8695128922502978,0.00667388062245042,0.9103769415614285,1.171038618551137,9.155138217503316,3.735978993480767,3.851798324085901,0.2176672023043335,1.9839335676294847,11.62938005968723,1.177526438002734,1.9548349507690692,-0.758709478417102,1.0,10.0,0.0,0.0,-2.7007611279490273,-1.6483555397709206,-1.0757161078382422,14.257480826237462,-13.65899357647164,-3.8415804138560805,-83.93226260795922,-1.3328757186627742,-2.5549054336987442,-0.07286699848050628,0.44489543417699395,-15.154874473127624,10.920280015750539,75787.25761890542,-1.6088738147616513e7,0.7065004028937554,-24.04656295771067,485.6558411950498,63057.8252697374,-2.094538221739978e7,-60.882867055174074,2542.117384635296,-26773.091923186483,-2.3380194017661337e7,7408.357810807622,-251524.02265744226,-1.9761741322804715e7,-811913.9992383156,6.672548075608204e6,1.006451510397945e8
0.30478824833589724,-4.183870284795334,5.347825283604979,20.02526405436871,8.436237685123277,0.7363836716871349,5.3546209487063186,69.8203748200808,8.608528085613697,95.10013273176024,4.718143926232144,9.851590904483466,0.025534721802509586,0.04820182499973214,226836.39270033446,0.213296101870692,33.402937717491454,-101.14050177792497,71579.8731221229,6.223578784099165e6,11.369856924950845,37.75967197060215,-727.912141470562,60905.036008466595,2.9929461681153243e6,67.51460903429292,-2346.2645327727564,88971.34845505709,-4.0552764429262634e6,-5451.286812165355,165729.89053086063,-1.846595157012906e7,347293.6365185572,-4.998305105035953e7,-1.1918876076509573e8,0.24912027407744403,0.1586718704445883,1.032702503109495,1.2318412860014642e7,3.0847314860878885e6,-1.251494985403939,-1.2235345410118454,0.1614362701804538,0.1792921891877165,0.2135907167679395,-2.840601889410357e-5,0.008920161287792772,0.13788670140054882,5.027148033770384,0.8922011640802411,0.00679787964562222,0.9290155269918771,1.1921922498439763,9.173719101851875,3.8128844761389877,3.9229949688025787,0.213296101870692,1.9191655458760897,11.369856924950845,1.1368508634452357,2.021382562761648,-0.8265550557612378,1.0,10.0,0.0,0.0,-2.600174244801036,-1.6916134099636337,-1.1187436812127112,13.50096048106459,-14.287596378983318,-4.049247264612803,-87.52478525617697,-1.3855080520672478,-2.6450690514415847,-0.07309746479101703,0.4677195835983182,-16.472845255002177,62.20359474897546,75552.12729743385,-1.6594606059977315e7,0.7380113651726243,-25.983501991579484,597.0171904993017,58288.730370689176,-2.1354692473006263e7,-65.06000515514572,2846.452869549533,-45781.81564855385,-2.2847030721231356e7,8126.250679474038,-301195.65213826287,-1.661795601632021e7,-929380.8162683861,1.6593714756007113e7,1.2727428022873798e8
0.31261530105040614,-4.158514188048615,5.021513302561583,19.41454366326306,8.427528821740921,0.7285318407504269,5.678723271627289,69.44128294944719,8.55148795390433,93.34855020089827,4.710672069931736,9.826921128896064,0.02382959323996765,0.04478187046079014,204957.90665911557,0.2051298757241029,33.31813114455766,-130.92365031866348,80507.52276613798,6.95453501497659e6,10.879265282953238,37.710616067435296,-781.4460172523583,69188.9444502052,2.9746045913905352e6,67.35399372568261,-2459.451263368111,100494.02225746955,-5.461015050306503e6,-5664.9656430553505,185227.44329556462,-2.24600400236391e7,384235.8232286733,-5.911303679536617e7,-1.3859083332703856e8,0.24912046870697985,0.16366312376681197,1.0283877142278741,1.2257592601956965e7,3.066363830364376e6,-1.1692335353920442,-1.2193577414045556,0.16880278450969494,0.21187508076366446,0.25855268330940806,-3.3341862533152274e-5,0.011753699875229427,0.1524040723057802,4.9812559761002335,0.938609571822436,0.007014255169396127,0.9664243467699881,1.2336502842744452,9.206653899484696,3.97244656135305,4.0645750557076985,0.2051298757241029,1.7930449011055165,10.879265282953238,1.0575779058005814,2.160235858388666,-0.9792176698009073,1.0,10.0,0.0,0.0,-2.4081344893497203,-1.7802192340876002,-1.2087799020853123,12.082633860195614,-15.624663516698226,-4.4994613243473705,-95.09912848333855,-1.497151845816564,-2.8345300788538905,-0.07358504692251197,0.5164232659077524,-19.353750829660534,179.59650391545267,73918.30331225457,-1.7527523023638763e7,0.8049173689855663,-30.220564368521003,852.0757142648531,45693.620835674374,-2.189864701033492e7,-74.18030351073858,3536.4076120302498,-91961.5507031038,-2.087542244492196e7,9741.627895556698,-419304.3503897884,-7.967368581083335e6,-1.205650120728447e6,4.208818677953054e7,1.9340201143144977e8
0.3165735230777065,-4.145932037525962,4.867375934622001,19.119215177303985,8.422931264847648,0.7237253473256191,5.826546571261733,69.24020721111205,8.522447519930651,92.44363768388118,4.706921548691808,9.814369057038517,0.02299846282469013,0.04318294713762238,194897.9362652719,0.20134825773741455,33.274456736364726,-147.57819485991246,85252.86588439699,7.371309744931871e6,10.648763064887445,37.68995589531637,-809.6090436632836,73620.35737921181,2.9656342430548384e6,67.28888546480619,-2517.3652122514795,106695.75951466081,-6.244608785198464e6,-5772.869925994125,195752.9805092781,-2.4675439946085267e7,404182.41006123193,-6.414687515777853e7,-1.4922018645141283e8,0.24912057745383062,0.1661911401412968,1.0261824077425987,1.2223594463415192e7,3.0559327762035485e6,-1.129769144105711,-1.2171553604338317,0.1724270310668121,0.22983348856817987,0.28339684529913745,-3.6079213564854614e-5,0.013374600992243515,0.1600518374677991,4.9577696295998654,0.9622163541784982,0.00710385007964163,0.9850876897810894,1.2537855132111762,9.220934901350322,4.054937053246017,4.13442205009934,0.20134825773741455,1.7318709702635031,10.648763064887445,1.0190669688372171,2.232380997949279,-1.064543484867846,1.0,10.0,0.0,0.0,-2.316802204118339,-1.8254179884547068,-1.2556085667131711,11.41953684949463,-16.3329590762842,-4.742655075212497,-99.07448860377946,-1.5561334585155238,-2.9337074151260962,-0.07384311985105946,0.5423171636489093,-20.919808379386918,246.08810276745226,72414.9379079256,-1.794410002446057e7,0.8403249702625148,-32.52677996161758,996.9011100501071,37650.16812179491,-2.1999310278990787e7,-79.13840122217267,3924.9037769186853,-119640.38297025047,-1.9343311495464973e7,10645.212488202724,-488861.28613712935,-2.240445267217928e6,-1.3668738166190055e6,5.8144800292030655e7,2.3391587262642083e8
0.3205501899468843,-4.133448689537496,4.719340571515192,18.831171412801297,8.418170192312617,0.7183232096576917,5.965118626378593,69.03170262898563,8.493149086649245,91.5218375254776,4.703175482532997,9.801711531323459,0.02218286171570212,0.04165782183103103,185404.99986681817,0.197775629000016,33.230576387506815,-165.52420089025117,90172.83653246785,7.827302117548154e6,10.428440970606113,37.67265975992025,-838.7297896037969,78240.11916992355,2.9593087389960433e6,67.23552404841385,-2576.0765713769815,113198.3037967308,-7.082065407421824e6,-5881.251916466119,206822.27394178876,-2.7039386099770635e7,425170.7667853714,-6.949964777435403e7,-1.6047802093061274e8,0.24912069414053115,0.16873317942475843,1.0239531597467706,1.2187136602886628e7,3.0446433219214776e6,-1.09141040878793,-1.21488136594754,0.175987525464192,0.24895557466322327,0.3098901033314925,-3.8998505243968145e-5,0.01513527897464663,0.1679371599294692,4.9339966556707875,0.9860060530572979,0.007179330983804716,1.0036485763053187,1.2734119135673494,9.233724018507584,4.139085466471436,4.20326493487655,0.197775629000016,1.6720741904742957,10.428440970606113,0.9813635742202012,2.3061894358402633,-1.1561487185632384,1.0,10.0,0.0,0.0,-2.2286602055323774,-1.8710982470481627,-1.3034861721503073,10.786171970966974,-17.06729163912923,-4.998242386427778,-103.16879380191014,-1.6171697104876144,-3.0357219814508123,-0.07411131774983626,0.5692374977653143,-22.570732345794625,317.98720626957027,70378.09952554676,-1.8322058376294475e7,0.8770302163688173,-34.96099692785525,1153.9416726931888,28291.83546304473,-2.1962321086866636e7,-84.36957683175132,4344.169282809627,-150725.85628427795,-1.737936740754472e7,11616.434569397898,-566185.5178570688,4.580479890729912e6,-1.54514867378901e6,7.675617447732918e7,2.8012254089143056e8
0.32453516255107145,-4.121093663091162,4.577476848414006,18.550890141156806,8.413246759497756,0.7123279704645684,6.094622017710948,68.81610915304243,8.463672430346026,90.58557812409107,4.699446309312558,9.788984246009797,0.02138388526278186,0.040206312112923685,176464.99175466457,0.19441775956051485,33.18708168497898,-184.84310728291166,95252.08941625261,8.326443930022375e6,10.218529115156462,37.65936645885593,-868.8200129343932,83040.78921021489,2.9579611314766887e6,67.19510463782053,-2635.508706389256,120003.6784288322,-7.972325381816526e6,-5989.917483776657,218450.93535498957,-2.9551744398169115e7,447238.079230008,-7.517126113055326e7,-1.723618558179809e8,0.24912081888810977,0.17128248860525414,1.0217071662271728,1.2148201790187936e7,3.0324869467989015e6,-1.0541552645970693,-1.2125406936772851,0.17946406569422318,0.2692694814777039,0.3380716581274043,-4.209740656468546e-5,0.017036107027462288,0.17603729946413826,4.91000423583177,1.0099028866080577,0.007239563059499955,1.0220450819451534,1.2924430636933768,9.245005375507406,4.224732135340455,4.270801022993382,0.19441775956051485,1.6137552534768342,10.218529115156462,0.9445174709282934,2.3814988425830674,-1.2541684206797616,1.0,10.0,0.0,0.0,-2.1437626480387046,-1.9171511438880455,-1.3522539122486896,10.181850184146615,-17.82683946588226,-5.26632736307794,-107.37446119724753,-1.6801815547908168,-3.1404171449040668,-0.07438998315159952,0.5971673509728517,-24.30615515198357,395.3973111575506,67747.4570126273,-1.865951798306256e7,0.9150088787408026,-37.52374570678698,1323.60418756795,17505.533745856486,-2.1770373713446695e7,-89.87642468712713,4795.249590752157,-185471.68257447015,-1.49304614936298e7,12657.461033458887,-651833.9956796172,1.262128818794329e7,-1.7416812795473272e6,9.819505665569678e7,3.3258390568995e8
0.32851657126575984,-4.108900270630327,4.4418666489120096,18.278894082865815,8.408164962897446,0.7057515832874254,6.215237437406505,68.59392514023162,8.43411109012412,89.63784139472686,4.695748273088012,9.776229337153945,0.020602838559863335,0.0388283364899149,168064.68488200405,0.19128030562874015,33.14465462395497,-205.60415873918805,100469.65504253167,8.87259578568218e6,10.0192617372184,37.65074008911772,-899.8781384828075,88010.60296838023,2.9642635050234576e6,67.16876800180833,-2695.5656333806955,127109.50990868433,-8.91318776859278e6,-6098.645743067154,230648.50261582877,-3.220974476681628e7,470410.5383022089,-8.115612229952879e7,-1.8485829199545392e8,0.24912095167888518,0.17383118300086614,1.0194528128197289,1.2106811176388768e7,3.0194683737579985e6,-1.0180071293964765,-1.2101400032770715,0.18283490731609509,0.29078866696489203,0.36795974023302425,-4.536914864788412e-5,0.019074883703058293,0.18432319954737095,4.88587186675341,1.0338194247909913,0.007283597914381341,1.040209641188925,1.3107915414382996,9.254772152021001,4.311664735092998,4.336709636790512,0.19128030562874015,1.5570282423082842,10.0192617372184,0.9085873167657115,2.458093057870021,-1.3586433743119903,1.0,10.0,0.0,0.0,-2.0621747144692653,-1.9634438612307188,-1.4017133142617837,9.605975355681077,-18.610247668420776,-5.546829196672718,-111.68097676936299,-1.7450453240910466,-3.2475682189140502,-0.07467929698472633,0.6260712529012983,-26.124309823204214,478.3586654515368,64461.82807273485,-1.895733084843044e7,0.9542126770195324,-40.213606304172465,1506.1563806478503,5183.929188627399,-2.1407484653925136e7,-95.65752626218304,5278.826650784729,-224111.04372197893,-1.1943606077383628e7,13769.640403915106,-746314.979955034,2.2008110534694016e7,-1.957570654626004e6,1.2273234734160145e8,3.918510478171865e8
0.3364156926601435,-4.085139976713991,4.189670730548181,17.761820858499078,8.3975558859929,0.6909529804594806,6.430637052122191,68.13249347828643,8.37515455781664,87.7220051899078,4.6885082780020735,9.750827693836545,0.019100170495118234,0.03629189768273846,152827.1810074154,0.18568467335379255,33.06608953475162,-251.64677185089792,111209.24218145995,1.0120243011785867e7,9.65340714268924,37.65013894753104,-964.8253981709255,98389.57214604711,3.0118515888561723e6,67.16231753441284,-2817.1055902977196,142190.36696829915,-1.0932142131522074e7,-6315.352705547557,256755.2602524247,-3.793792409468728e7,520113.94882715726,-9.401488125539203e7,-2.1157995788156983e8,0.2491212405561001,0.17889156553420105,1.0149566000238732,1.2016948373282835e7,2.99093412066035e6,-0.9490481870389782,-1.2051926656940866,0.1891699642873791,0.3374171388175755,0.4328144317801659,-5.238020818415948e-5,0.023543917158064184,0.20130975082389874,4.837548176002179,1.0813247350906108,0.007320610847130609,1.0755633440887151,1.3451133481094661,9.26979937140672,4.488318530404336,4.462360937289735,0.18568467335379255,1.4488205687949938,9.65340714268924,0.8397240928293932,2.614037018890769,-1.586603657635936,1.0,10.0,0.0,0.0,-1.9091717823915864,-2.0561271519186546,-1.5017478147364263,8.537198543467774,-20.240728304246858,-6.143816922940632,-120.54149110650182,-1.879629801608915,-3.4680385602880346,-0.07528973004126056,0.6865710806972258,-29.994779826847207,660.7788769247297,55688.30656627573,-1.9457578848518383e7,1.0359893712286763,-45.95908381453109,1910.2255015149256,-24442.73272625717,-2.011852338753069e7,-108.0161338734095,6344.146960001502,-313851.20683129865,-4.156164328390342e6,16208.267229747431,-963458.1064893792,4.5302858091181256e7,-2.4510481109285653e6,1.8212889541797012e8,5.32854993542666e8
0.34030922117234985,-4.073632874210525,4.073038394536671,17.51744313503009,8.392044672200804,0.6827963185537342,6.52600995978315,67.89468232231822,8.345954350139381,86.7607825150227,4.68499562078759,9.738271263632425,0.01838066802215665,0.035131067698778655,145952.22337484176,0.1832296304010381,33.03157657727275,-276.997042178895,116669.33432725255,1.0828554082093453e7,9.486877016637688,37.65942587361403,-998.6760117892574,103759.95016518419,3.0596021949795694e6,67.1837835534146,-2878.4025456542986,150145.28861023134,-1.2001216496921958e7,-6422.9675274981055,270661.9034212018,-4.099189061640148e7,546657.024321241,-1.008559793003337e8,-2.25737189969019e8,0.24912139597477698,0.18138714220287322,1.0127325066309405,1.1968673678060126e7,2.975484125233428e6,-0.9162093198395429,-1.202663705334864,0.192093313144032,0.36249559496629946,0.4677337716542107,-5.608542516970266e-5,0.025958593212831522,0.20993729549908038,4.8135270807480754,1.1047335941146494,0.007313147425904261,1.092632203829044,1.3609602697524912,9.275120333174213,4.577502333940679,4.521555868867919,0.1832296304010381,1.3975145170316299,9.486877016637688,0.8068813277019479,2.6928150381694502,-1.7097564295404846,1.0,10.0,0.0,0.0,-1.8377812058300622,-2.102219241629027,-1.5518275386369442,8.042545430465916,-21.08350394085016,-6.459498675760425,-125.06671043393445,-1.9489767289827726,-3.580736480650855,-0.07561062459378133,0.718040762147353,-32.038682811271514,760.1047857873974,50087.06163084926,-1.968531765086081e7,1.0783970447972586,-49.00493978048782,2131.6897891239432,-41915.822739961244,-1.9176718908532724e7,-114.57632182457206,6925.675520957369,-365292.3634375898,736952.0794478385,17533.918313461687,-1.086855121604002e6,5.9442917392547086e7,-2.7302228604622097e6,2.1748163628755546e8,6.155699435733902e8
0.3441551779367312,-4.062394898223851,3.962470167735064,17.28252001866267,8.386400983160014,0.6741781891172604,6.613732495577975,67.65286539403614,8.317026140028602,85.80070085526879,4.681568758100287,9.725853477817335,0.017682632022256093,0.03403814111247765,139536.66814463312,0.1809995028229182,33.00131644410791,-303.9525602597323,122150.6809557607,1.1598166294440981e7,9.330972905621286,37.675900038470715,-1033.4536018935382,109228.32700746278,3.12784715979065e6,67.22252541657257,-2940.0186719238527,158369.45043891403,-1.3104263726378791e7,-6530.032694146607,285147.61471988005,-4.416288230366198e7,574358.3571550573,-1.0795315990841274e8,-2.4038840493884623e8,0.2491215582871653,0.18385269685326877,1.0105329663579776,1.1918277954462383e7,2.9592837369330674e6,-0.8843927626495961,-1.2001070001334795,0.19483263045272958,0.3887471080932856,0.504306188926454,-5.989972677529253e-5,0.02848325770662698,0.21861528006980505,4.78967851300676,1.127829563365816,0.0072885581558530315,1.1092472479415476,1.375887934868698,9.279046548637552,4.667000930757695,4.578093358674832,0.1809995028229182,1.3480997726852961,9.330972905621286,0.7751035347784538,2.7718271617054704,-1.838846914279486,1.0,10.0,0.0,0.0,-1.7696877922653083,-2.14800609599566,-1.60167011606825,7.572451560835989,-21.94253358419711,-6.78635746464021,-129.64056359037687,-2.0195104365684173,-3.69477937385967,-0.07594206708110807,0.7502687897329591,-34.1509877275097,864.8496365264996,43599.7939869549,-1.992621528474601e7,1.1217485176005488,-52.16203810120159,2366.211370021989,-61278.93236540973,-1.803285815797258e7,-121.38386309612365,7539.967719746637,-421366.27904945356,6.357279267410365e6,18930.703541514045,-1.2206950735339825e6,7.540754880179748e7,-3.032243216218154e6,2.569571168996109e8,7.071365121920767e8
0.3517028057242014,-4.040701035481526,3.7580170671866484,16.83930250694277,8.3746946523241,0.6556443364000653,6.768430041165455,67.15777049258249,8.260026620305208,83.8870708084813,4.674990335785937,9.701470330361412,0.016346728696731302,0.032037739840453015,127938.79133437683,0.17718683278174413,32.95670189195253,-362.9659270382474,133085.07944746997,1.3340985134747244e7,9.048979787733483,37.732850804641146,-1106.0465056337512,120420.5143946424,3.3404255739175524e6,67.35409344952942,-3064.5921148863995,175655.08641047621,-1.5400376254354145e7,-6743.230991347342,315981.0121773964,-5.084438468532045e7,633508.0105995627,-1.2290076596336465e8,-2.711478594828741e8,0.2491219030323423,0.18869164646255693,1.0062163952840695,1.1811152811678488e7,2.924656071439957e6,-0.8233976269127046,-1.1949201902336806,0.19971825373259655,0.4449270128489308,0.5826151407545224,-6.779236565845014e-5,0.03384449498799768,0.2360665292423467,4.742554584290063,1.173011049336004,0.007189534440862781,1.1411087469041252,1.4030048434193543,9.282958083625513,4.846779554880337,4.682995334968003,0.17718683278174413,1.2546553619153424,9.048979787733483,0.7145329905541135,2.930138977161524,-2.114998709429468,1.0,10.0,0.0,0.0,-1.642590301882973,-2.2385661269452726,-1.7001249641778342,6.697395342929395,-23.708495682844827,-7.474860777761985,-138.91978660505433,-2.1640501349633823,-3.9267668526919106,-0.07663887289673059,0.8170471688294358,-38.58225197951036,1091.4754968991072,27704.16660227525,-2.058213187232153e7,1.2113624304370152,-58.81775374997544,2876.3022916225295,-106143.05325107065,-1.5148567279572934e7,-135.76458115581062,8871.241212914156,-548542.4217825728,1.9990776290219765e7,21947.087343180683,-1.5222920471622385e6,1.1341791455781403e8,-3.710531951091941e6,3.496401811692724e8,9.19651609811774e8
0.3554133804314135,-4.030205988589521,3.6632071728857865,16.629666164747963,8.368605360245864,0.6457482728987631,6.836554522313736,66.90411424899654,8.231901385085486,82.9326004740003,4.671840478879391,9.689493184436309,0.015705340229906307,0.031119737356919495,122679.07049126635,0.17558897781504784,32.94398097328108,-395.23621830285344,138500.27846591163,1.4326755740945209e7,8.921636192825021,37.77470072899989,-1144.0872560886608,126136.56065072851,3.4927872116875495e6,67.44829145806166,-3127.9218649252116,184753.92915785473,-1.6589971937227715e7,-6850.039850205641,332434.82732723455,-5.435724156303262e7,665177.3686390425,-1.307625315201597e8,-2.8728310047465837e8,0.24912208554289234,0.19107025480361953,1.0040981449958493,1.1754293685795756e7,2.9061949731652075e6,-0.7939453618555832,-1.1922881514055939,0.201848893148176,0.47501623050459785,0.6245672859106223,-7.184259489208567e-5,0.036678415701801165,0.24483502193634918,4.719244600595875,1.1951202418018736,0.007115934341820206,1.156393771568969,1.4152420018618042,9.283054673748383,4.937202207956297,4.73139798626897,0.17558897781504784,1.2103818372409265,8.921636192825021,0.6855724473610818,3.009409529638825,-2.262487548045299,1.0,10.0,0.0,0.0,-1.5830737471205731,-2.283397983750347,-1.7485851096591087,6.287594720421577,-24.617214556228873,-7.838091866041808,-143.62930924207163,-2.23819899710169,-4.044939738534445,-0.07700626940535375,0.8517110308347706,-40.90815993353664,1214.2428858208618,18141.591649974303,-2.1091453728009444e7,1.2577847578700956,-62.329678280271054,3153.642292055541,-131953.56744820465,-1.3421711338040393e7,-143.3696643490429,9592.440833446759,-620436.7878062482,2.8131883920096047e7,23575.87314905777,-1.6918833848189774e6,1.3584725572099233e8,-4.0908533259264287e6,4.037264775579574e8,1.0424535255935034e9
0.3627463276095267,-4.00978378457352,3.4860550514436732,16.23050468809552,8.355850693269366,0.6246874807266535,6.95697504784544,66.38224737771382,8.176138959820634,81.02162409479759,4.665816315369144,9.665891970984953,0.01446526815814467,0.029422200489458105,113055.96169275728,0.17298040444053425,32.94236169340138,-466.0210416571614,149135.7117695211,1.6567043883601395e7,8.691184428525334,37.88937612981813,-1224.4480507997805,137808.2926365891,3.912905761720775e6,67.69833250302196,-3257.987400924814,204010.50573070985,-1.904856182239087e7,-7066.421113839713,367795.81646983203,-6.175190758171997e7,733483.4465988579,-1.4733482738305905e8,-3.212246473722803e8,0.2491224718263291,0.19576914883611252,0.9999295111082986,1.1633290665784711e7,2.866775171033974e6,-0.7363767706211279,-1.1869282130436085,0.20544379468924467,0.5398171632923758,0.7149113933070763,-8.007775348474468e-5,0.042661608995789545,0.2624900766994283,4.672933342674804,1.2385309949458876,0.0069223115569793225,1.1858289951161294,1.437230687558177,9.279723761486576,5.11988843236907,4.820341820354896,0.17298040444053425,1.1260205957558218,8.691184428525334,0.6298132013627896,3.1683948958870483,-2.5782502896260864,1.0,10.0,0.0,0.0,-1.4707641543516146,-2.372481335206485,-1.8437288515163712,5.511395510025325,-26.495199643086956,-8.608879846207618,-153.2198774660752,-2.391006049563822,-4.286804850173919,-0.07778633125638686,0.9240776556030572,-45.813406556944344,1482.2816096932197,-4665.241641821673,-2.2818476082438037e7,1.3545317062605478,-69.77876000518106,3759.8148946127876,-191358.29279098607,-9.468629325417375e6,-159.54006997384715,11162.33460739049,-783580.3446808779,4.7465401850255646e7,27110.28111989551,-2.0750355237246878e6,1.8881016269087347e8,-4.947927941081129e6,5.3030645618291456e8,1.3273624514440532e9
0.3663865016051962,-3.9997987610119563,3.4028512757629956,16.039495769281622,8.349132502590885,0.613501724257014,7.010142306055962,66.11275239297079,8.148376662750204,80.06164513908988,4.662942265306356,9.654232868135892,0.013862466357003413,0.028633460076252934,108629.4805594416,0.17196441279512784,32.95569313533066,-504.88234948740916,154312.78541706395,1.7841018299291216e7,8.587044220270517,37.96431298669841,-1267.152202976828,143765.4054446627,4.19159982634411e6,67.85681426718591,-3325.3621578153993,214242.63746177105,-2.031698770312139e7,-7177.11342285364,386893.1579449016,-6.564867212294636e7,770510.0305493589,-1.5608697721448693e8,-3.391209672870202e8,0.2491226761670286,0.19810041603200487,0.9978730256536924,1.1568753665316766e7,2.8456976701304247e6,-0.7079561797363454,-1.1841897498971479,0.20688487380073683,0.5748566620130335,0.7637479720931919,-8.422567973811839e-5,0.045818593930795605,0.27139843730618424,4.649835008784728,1.259907981676189,0.006802799884254862,1.2000471583148136,1.4470403129557445,9.276331531296082,5.212544695324005,4.860956352399671,0.17196441279512784,1.0856587875156272,8.587044220270517,0.6028240595402092,3.248224062306809,-2.7475850951866767,1.0,10.0,0.0,0.0,-1.4174770013436584,-2.4168773129771237,-1.890305396996833,5.140573106882591,-27.469178185016435,-9.019757782031142,-158.11756716505215,-2.470062589451234,-4.4110949242103725,-0.0782026058510755,0.9620355179669761,-48.41090269050572,1629.563553945535,-18107.635046387695,-2.4235041306070596e7,1.4052022399186004,-73.74656472917857,4092.376771508539,-225466.91532439366,-7.292617389693227e6,-168.17439099571124,12019.76691592652,-876254.0722899432,5.885491473971541e7,29034.8370904321,-2.2919250194788016e6,2.1998430526799867e8,-5.432001374180884e6,6.043035605698543e8,1.4926871653952785e9
0.3736588720336987,-3.98014427820594,3.2453533032158997,15.671337589873167,8.334859385333486,0.5897422695758472,7.104089334237684,65.55292550851672,8.092773447895667,78.12379782940253,4.657483000314383,9.631122466309245,0.012682123900983696,0.027156827879612648,100416.3340580215,0.17051714241981653,33.01749207889725,-590.5186635610286,164241.21470527176,2.0753787480762463e7,8.399030072513721,38.1559571171638,-1358.6968125421356,155915.64288598785,4.918552086977413e6,68.24935287465904,-3466.6152026801624,236128.56684479446,-2.293043944134564e7,-7406.676347533506,428482.0518255656,-7.388563276197736e7,851464.5450788758,-1.7464726769768143e8,-3.770319671282096e8,0.2491231087179963,0.20275410494719223,0.9938015704705369,1.1430392843186714e7,2.8004367711208356e6,-0.6511020185750241,-1.1785658919531792,0.2089703815665038,0.6512153930413758,0.8701074258085375,-9.244980295300072e-5,0.05248865549759262,0.2894373258748106,4.603502993112298,1.3021854911966917,0.0065192976655739565,1.2276400915561347,1.4643997459813969,9.26607035735324,5.401527852704283,4.934485677768203,0.17051714241981653,1.0079809933084618,8.399030072513721,0.5502050146473141,3.408738368905654,-3.1123323831308083,1.0,10.0,0.0,0.0,-1.315582799894543,-2.5056941975612013,-1.9810342065678546,4.423736701152911,-29.500084372319645,-9.90242203489094,-168.16017114138418,-2.6346121562690774,-4.668029036530026,-0.07909810754264007,1.0422475809775467,-53.95195049348324,1957.286898227907,-49551.28364135482,-2.889034768180263e7,1.512142567752128,-82.2623351613307,4828.297107924498,-304038.7871413351,-2.7582009568310427e6,-186.7496453531183,13906.923336488846,-1.088276964880143e6,8.566480960265791e7,33257.420703531025,-2.7868365809147516e6,2.9372687235206074e8,-6.5342584173527695e6,7.784784804409851e8,1.879308833403665e9
0.3809759528553852,-3.960751295266448,3.09779058819863,15.318065645590076,8.31923034328732,0.5640137607095438,7.183105931090284,64.9599074326468,8.03667452892667,76.1514336059658,4.652453760839284,9.608230884423683,0.011525461788593247,0.025794805703920367,92921.30342379012,0.1698979331163472,33.13774355432184,-688.1044146477975,173327.0565364225,2.424168834280409e7,8.23659735120039,38.41439269142921,-1460.0312717160768,168338.66954221338,5.923156727999677e6,68.75769326765767,-3619.2975815631066,260226.63440326706,-2.5640521801904295e7,-7651.986563045124,475467.4185723264,-8.277804488631415e7,943429.4397841243,-1.947989943678435e8,-4.1816403130171376e8,0.24912357454035503,0.20742991505752875,0.9897718914529403,1.127771515575114e7,2.750445576418682e6,-0.5932766786428175,-1.1727045077381075,0.20983008172495085,0.737567458682824,0.990236213170374,-0.0001003021347189169,0.059671285829952195,0.3078477700808438,4.556676825420566,1.3440229165653288,0.006177599871687217,1.2542760695563315,1.4788307041394686,9.250969972940819,5.596771211834802,4.99742433780609,0.1698979331163472,0.9337535273074242,8.23659735120039,0.49894475535431704,3.570280539723165,-3.5166673032624622,1.0,10.0,0.0,0.0,-1.218823575833468,-2.594804605767448,-2.0675180088293352,3.72894948408949,-31.65901190275513,-10.881905323674296,-178.57977660603643,-2.8093543328144928,-4.938322350807072,-0.08009349610342376,1.129325511882708,-60.04661445497238,2341.0339086622425,-87526.0642563031,-3.7417707622396074e7,1.6280653588129468,-91.70228768029781,5678.764849072675,-398839.1750641104,1.504409346928131e6,-207.39760680979526,16069.37221217104,-1.343435099466452e6,1.1876401299853759e8,38075.04840570092,-3.3812140467088353e6,3.860856595163456e8,-7.854595747583542e6,9.958152449460618e8,2.3583447830380077e9
0.38466983116429626,-3.9511021675730738,3.027155896327037,15.145923230730201,8.310806667362945,0.5503692341461489,7.217421915976119,64.64886141304973,8.008310554529354,75.14910265849433,4.650128866633332,9.596864923477483,0.010953105449070105,0.025151002398992123,89403.1946060334,0.1699306295707564,33.22505485516915,-741.9002028982133,177417.2305811874,2.6237833677477837e7,8.164783891799056,38.57364565485483,-1515.0052933495951,174620.7144224018,6.551603916072206e6,69.06210586355911,-3701.064961258625,273229.60388433747,-2.7027910047083095e7,-7782.580273427775,501345.76628662576,-8.749363694082786e7,994299.5163211041,-2.055419860191818e8,-4.400910660116801e8,0.24912382007021164,0.20978737588409968,0.9877701664750865,1.1195195150613822e7,2.723430830737221e6,-0.5636514654496171,-1.1696695494507199,0.209719131536309,0.7851907855463016,1.0564042618143503,-0.00010393840685810895,0.06346861158354625,0.3172153046284837,4.532973669264062,1.3648284065152578,0.005985493883033424,1.2672827010009842,1.484962522549486,9.2414725919874,5.697213049086837,5.024675999274368,0.1699306295707564,0.8977656883303691,8.164783891799056,0.47369329921954634,3.651219671299722,-3.7355917649722494,1.0,10.0,0.0,0.0,-1.172051584693727,-2.6394886764985346,-2.108592581352947,3.3862689691927574,-32.7924561530929,-11.414499502819204,-183.94237998680316,-2.901153056901758,-5.079264569073391,-0.08063517025050086,1.1759032826106972,-63.34206633827964,2559.4745494951444,-108985.62120607597,-4.38928608000074e7,1.6900086730413486,-96.83365412205154,6156.0794223047,-453323.231714683,3.2293679101335704e6,-218.63893677115408,17274.11311545494,-1.4906043067409701e6,1.380475377658099e8,40749.81832710009,-3.7239013001162726e6,4.408047355109647e8,-8.614441518129347e6,1.1244938087619734e9,2.6407928359839015e9
0.39215875029364955,-3.931820819487103,2.8913376301944145,14.809040402291634,8.292516082613163,0.521462133796745,7.276114720552914,63.99358580685491,7.9507543534999,73.10852562269707,4.645948925932884,9.574348202438532,0.009816762325104674,0.02392972166667791,82767.13014992716,0.17078059064217813,33.46683138671622,-860.4187176876234,184328.71897211054,3.0810974003918696e7,8.040378825128517,38.96415693934598,-1634.8462208707224,187213.53696331623,8.109534145018455e6,69.7877228436646,-3877.9579359442605,301391.0254949247,-2.9854156697042793e7,-8064.250333695001,558658.4558345163,-9.750430777484585e7,1.1074807519233827e6,-2.284938746502489e8,-4.869573886105803e8,0.24912433499036873,0.21455949338100933,0.9837954741136297,1.101600876464024e7,2.664834535946065e6,-0.5023043506786125,-1.1633638700693658,0.2082014286954536,0.8909344291121126,1.2030829325016232,-0.00011017688939777764,0.07149776568565054,0.33630146128855015,4.48482042306643,1.4062543119094237,0.005560793617257317,1.2927301967799936,1.4950621535288626,9.218180514715964,5.904513095604724,5.069949928827666,0.17078059064217813,0.8278524496376709,8.040378825128517,0.423786516137097,3.812444950637805,-4.210724996033126,1.0,10.0,0.0,0.0,-1.0813085223526875,-2.7288999743585305,-2.18466191923189,2.7045216317558953,-35.176099589468706,-12.579783093410017,-194.97184540534164,-3.0947275585276524,-5.374033329604554,-0.0818203243994875,1.2761266673387015,-70.52548644611065,3063.6215538197853,-156240.27704744987,-6.347898993699386e7,1.8231486708138847,-108.06778858979986,7237.099069863273,-578524.3962664059,4.8704158921223525e6,-243.2695510017548,19979.057298801363,-1.8323823511980036e6,1.828492607762701e8,46732.27456808086,-4.52049057307669e6,5.711369755318797e8,-1.0377556109940514e7,1.4314901421611044e9,3.3124990775235806e9
0.39596301693109937,-3.9221667372310463,2.825916809197543,14.643870439581526,8.282552613431834,0.5061943873866083,7.300567129883228,63.64784385622736,7.921509303386308,72.07018561137119,4.644143765481974,9.563245802193432,0.009252239733994158,0.02335006753351462,79631.89187379478,0.17165233064903904,33.6271198226375,-925.410421942371,186973.5972222033,3.3417019162045922e7,7.988220115806673,39.20077504134416,-1700.1892256839299,193459.69113034112,9.058776523003455e6,70.21620886704929,-3974.1366082607824,316640.71331999917,-3.1285771153094724e7,-8217.335832519811,590412.3148226608,-1.0281117497911178e8,1.1704791160446068e6,-2.4074619651736557e8,-5.119940779310659e8,0.2491246029280709,0.21697941883597327,0.9818267672365127,1.0918601040380644e7,2.633039288159384e6,-0.4703294171467832,-1.1600843155838905,0.2066902032999207,0.9497490682336194,1.2845094670318256,-0.00011252699834541918,0.07573502375405292,0.3460212630144236,4.460323609374392,1.426865443619242,0.005329534334274519,1.305180229784763,1.4990297570016857,9.204173075932818,6.01158626674911,5.087553412895103,0.17165233064903904,0.7939046789746176,7.988220115806673,0.399105932802627,3.892090658289923,-4.468259703920724,1.0,10.0,0.0,0.0,-1.0372493421014781,-2.773426825222373,-2.2187063352334278,2.363609018765965,-36.427838463426156,-13.218432638606046,-200.62575626651974,-3.1968746260420318,-5.528198093891,-0.08246930809037327,1.3301731238657122,-74.4574276452517,3356.0759868136893,-181421.5251179089,-7.778661121298985e7,1.894856298223527,-114.23548899447965,7851.057144647549,-650007.4581212397,4.197733397954408e6,-256.79152171250263,21501.219347352482,-2.0307651160510941e6,2.0864157717690787e8,50085.19437664102,-4.983835557698562e6,6.485115978581135e8,-1.1401392552954944e7,1.6143887790727484e9,3.7118098809168067e9
0.40370088206401195,-3.9028133397303706,2.6997504016653777,14.319677766234204,8.260751238023479,0.47410546950560645,7.339665113081911,62.91745238517525,7.862070817141066,69.96274340569454,4.641267908339037,9.541563880051356,0.008132356873764403,0.022250178014120044,73699.87122341119,0.17446578858024078,34.04195065051854,-1067.0208191508395,190141.25393672002,3.932183407884792e7,7.905737246404499,39.77062198282143,-1842.6009400377845,205635.23274479492,1.1339624749739192e7,71.22307946963174,-4184.458401677325,349643.6551266924,-3.416331983645989e7,-8553.084441802577,660823.337218057,-1.1403403085677008e8,1.3108453575595042e6,-2.6685476581480262e8,-5.653965760707239e8,0.24912515253479725,0.22189151490921422,0.9779487967776413,1.0706458970990425e7,2.5639931294614016e6,-0.40325785949097664,-1.1532613717537177,0.20186160140423756,1.080967865327566,1.4657434643777552,-0.00011483524173840176,0.08464968524372488,0.3657770163922377,4.410463175969225,1.4677659153754838,0.004834678965091836,1.3295100137351938,1.5048199522154255,9.17077633927079,6.232628125535197,5.111420785565217,0.17446578858024078,0.7281483713184268,7.905737246404499,0.3503641809480795,4.047033949063342,-5.025195075552116,1.0,10.0,0.0,0.0,-0.9517783853653996,-2.8612157813308072,-2.2756873065020016,1.6788770190724167,-39.045639856108366,-14.62124559086613,-212.13046157638405,-3.412343651221331,-5.8500280086995815,-0.0838916335438267,1.4470162297602676,-83.11967950074012,4040.737581492309,-231968.56664267578,-1.1936856751206455e8,2.0496177797404,-127.83430677056475,9253.53762109666,-812089.8161309971,-2.2562164086844446e6,-286.562778979839,24942.837169521034,-2.4925768283203105e6,2.6741702861981386e8,57631.475024726344,-6.066609801009286e6,8.324369180437827e8,-1.3790172973538753e7,2.0519433801234798e9,4.666079513320688e9
0.40762636612251796,-3.893136567012407,2.6390776022867395,14.160994208659309,8.248844369385395,0.45738582336392836,7.354237342992972,62.53293590110544,7.831971332366756,68.89998770598771,4.640280159171402,9.531123025001962,0.007579965434446459,0.021730658649586603,70901.66726340824,0.17649169718518734,34.302067490543095,-1143.30323272219,190460.11590515944,4.262263635723184e7,7.876365908915844,40.10853006285764,-1919.7040687476988,211453.54481861633,1.267837501952374e7,71.80731633818054,-4299.267354262602,367398.33998539444,-3.559801810667928e7,-8737.351323988567,699626.7551242368,-1.1993169331361692e8,1.3885595296149482e6,-2.8067763795140165e8,-5.936963630756075e8,0.2491254290516627,0.22437783550759183,0.9760560372603346,1.0591357885654336e7,2.526669242504159e6,-0.36807845900388936,-1.1497252044765842,0.19841998861134805,1.153856170066539,1.566142924484339,-0.0001143539856560538,0.08930822724272242,0.37576499595419605,4.385168738876515,1.4879386975119817,0.0045747168439528325,1.3413465524153416,1.5066693845011772,9.151099768437533,6.346177220050667,5.1171181613884285,0.17649169718518734,0.6965086690019198,7.876365908915844,0.3264266627820717,4.120914711845566,-5.324015627815191,1.0,10.0,0.0,0.0,-0.9105316566976525,-2.9038687885956618,-2.297049658552502,1.3352888349957834,-40.40233709329099,-15.388295786526115,-217.91609650523185,-3.5254034475933302,-6.016916515015528,-0.08466668002400447,1.5099743516380488,-87.89077029203162,4440.370197364784,-255441.89698635472,-1.4858662504996568e8,2.132821327793767,-135.3131191032216,10051.996679189757,-902702.5565814541,-9.19342956744324e6,-302.8910021819185,26882.009599857047,-2.7595688579408433e6,3.0031253202704155e8,61862.93275478392,-6.695790881470491e6,9.40723503089648e8,-1.5176284535157714e7,2.311727896422846e9,5.232598685167884e9
0.4153067743436313,-3.87447009010462,2.52639304445878,13.861210123186856,8.223753064600544,0.4240738461664607,7.3729344605135045,61.753576886277735,7.773275074836291,66.84454243259114,4.639435770105161,9.512050115509682,0.006533833338462988,0.020784433264287406,65800.53811528422,0.18181895730142905,34.91583127091086,-1299.872090074723,188302.5806583333,4.962507193778369e7,7.844315460549739,40.871257797075785,-2079.6647927115587,221965.19850423507,1.562955297357462e7,73.1009628741598,-4540.765872748146,404056.8819067499,-3.835398686752825e7,-9128.086415280683,781641.6248051315,-1.3182887715726352e8,1.5535130555101756e6,-3.0873925385387695e8,-6.511767377384386e8,0.249125951109438,0.22923033932163386,0.9725235158176279,1.0350958360612841e7,2.4490867307046438e6,-0.2968633335597057,-1.1426704727448544,0.1895364872576381,1.3094945125538908,1.7798442392104477,-0.00010909831347009452,0.0986458306355021,0.3951762369528068,4.335724853238126,1.5261581570283491,0.004058283646411684,1.3635387755775996,1.5084307410910873,9.106531282196915,6.570097633677004,5.115122320681841,0.18181895730142905,0.6380874020974807,7.844315460549739,0.2812732176468586,4.253343829907949,-5.937068365874451,1.0,10.0,0.0,0.0,-0.8339769519260134,-2.98234825159991,-2.320854161989799,0.6699824644637727,-43.08492697612351,-16.99952653705951,-228.97923880292583,-3.7530954686314257,-6.348294930674276,-0.08628638867898394,1.6405462836821667,-98.05300439257658,5339.429905594257,-291502.77330912545,-2.2652290565852273e8,2.3048227709539852,-151.16413956433308,11803.025553963085,-1.0950969179979786e6,-3.3135213831376243e7,-337.33662893234714,31089.63231858535,-3.3520116692459867e6,3.697457745789001e8,70995.59650073817,-8.101268604169844e6,1.1847921928026686e9,-1.8268521425298184e7,2.9039451582681756e9,6.525393987188606e9
0.4221449019249473,-3.858138927947532,2.4323214097014056,13.605640212765167,8.199264052816313,0.39407294772714574,7.379093768291515,61.03031693957703,7.721347288165708,65.05529054107424,4.640094057339008,9.49689728319679,0.005646687660455255,0.020015736323337734,61639.52742841752,0.18834742642358504,35.58394800845572,-1445.6228047147788,183205.62497848482,5.634760004057968e7,7.845547899805645,41.66695199048511,-2231.443130843442,230265.26258825295,1.855527210200325e7,74.42362728762838,-4775.087721361699,438746.52020983683,-4.078073179539649e7,-9511.805132890964,861312.4318137257,-1.4278420178567553e8,1.7144239132964548e6,-3.3469895102695125e8,-7.043190705104941e8,0.24912637526255854,0.23353602957216985,0.9695974506033053,1.0119489202703789e7,2.374923541651129e6,-0.23087813763541526,-1.1362503944197246,0.17903275647122385,1.4629188781785527,1.9895499714334153,-9.828030760058025e-5,0.10715991148307404,0.4122492390368836,4.291806678799693,1.558661945744762,0.00360043878700739,1.382255604639125,1.508289846432552,9.05906966822108,6.769813658113505,5.098122889596134,0.18834742642358504,0.5902103066828416,7.845547899805645,0.24315171085541754,4.35449568287716,-6.508411817004727,1.0,10.0,0.0,0.0,-0.7705338944267749,-3.0450720402545164,-2.3183904376681435,0.08669932444775763,-45.4642591539026,-18.554760229779788,-238.34294805556007,-3.961664303987975,-6.645327275724545,-0.08783676946416549,1.7650366865329623,-108.12208865441772,6285.97464167884,-305750.830475602,-3.2509618291025996e8,2.4678837998958425,-166.7041293157821,13590.611322170535,-1.2810180445295954e6,-7.021401995214769e7,-370.8273949456307,35329.05899175723,-3.9629959251052733e6,4.354777917587389e8,80131.51580959978,-9.564418192797743e6,1.4404086882739427e9,-2.148237820380221e7,3.534701145449639e9,7.905527599100857e9
0.42840105352015273,-3.8434277547681894,2.3510231392677627,13.380680562719629,8.174959054804905,0.36668749908514064,7.376501587308516,60.345661968218174,7.674235920389807,63.46662718692491,4.642051715127135,9.484862982976123,0.004878089800856325,0.01936946758081307,58117.02369287081,0.19610008857230427,36.29544457454709,-1582.3546879415994,176135.61029284226,6.271352808053539e7,7.87278033829798,42.489753608239006,-2376.9401317717334,237051.2614480302,2.1351534366574742e7,75.77092143120407,-5005.0733865406155,472078.4314845812,-4.304994452439765e7,-9892.877239158819,939299.909099734,-1.5308892362750778e8,1.8722502291902958e6,-3.5907496036194754e8,-7.540797043688204e8,0.2491267077276184,0.23746214252874215,0.9671287732061217,9.893101832320878e6,2.302955653966329e6,-0.1687249902363272,-1.1302757617055024,0.16715716987132556,1.615248602211821,2.196756192010321,-8.198847509119376e-5,0.11506910528300372,0.427642971157489,4.251763654082979,1.5870254143273521,0.0031930441109101104,1.3985661139695353,1.507155728022929,9.007950062215077,6.950378193718427,5.06959921923646,0.19610008857230427,0.5502049645655926,7.87278033829798,0.21023244226581483,4.430278287376353,-7.043561801403385,1.0,10.0,0.0,0.0,-0.7165135191722344,-3.094898471007464,-2.2934490194539787,-0.4363410141687708,-47.58533119359052,-20.068337947812243,-246.30012092211996,-4.1554843749811745,-6.91439284342847,-0.08933114990333905,1.8854158323668448,-118.25679910222551,7285.803292448275,-298020.8900550171,-4.45286675093772e8,2.6244112245527864,-182.12302392701142,15427.327363910863,-1.4607482193383654e6,-1.2147456431997186e8,-403.7190051222382,39632.21606166837,-4.594120262131862e6,4.966205781314963e8,89337.34856271638,-1.1088971891782915e7,1.7070509181051369e9,-2.4824999201794393e7,4.204159810976307e9,9.37438383490939e9
0.4343193418412361,-3.8297074783175993,2.2780133687626893,13.175286793974184,8.150214538966056,0.3411435700477772,7.3671929834369605,59.679455342954185,7.630130358621453,62.018873299927705,4.645247431672097,9.475354950523272,0.004195115789583208,0.018805301716955478,55013.438867678895,0.20530207163218217,37.051310476911546,-1713.2130888878403,167836.33037083558,6.869009042483974e7,7.922839386711765,43.34499833556264,-2519.2508543069225,242996.1487259487,2.3932902842331413e7,77.15466626234875,-5235.164312654963,504934.5599069607,-4.534775262336411e7,-10278.099109816612,1.016970412461753e6,-1.6309508110039532e8,2.0293559794394798e6,-3.825187877152864e8,-8.016659058042798e8,0.24912695228223664,0.241163897610527,0.9649985767395498,9.666191441153098e6,2.231429526824422e6,-0.10894427554687318,-1.1245479295140308,0.15391923545767167,1.7688620580827363,2.404611475927897,-5.989541939711866e-5,0.12262021333310397,0.4419707680649325,4.21404889732521,1.6125659947063222,0.0028252299113223703,1.4133291981127907,1.5055780956743317,8.95149499408006,7.116188662585456,5.031052313602549,0.20530207163218217,0.5161711468450649,7.922839386711765,0.18104713294543304,4.485211538406096,-7.550713484591867,1.0,10.0,0.0,0.0,-0.6690701746631555,-3.133966227997468,-2.2478944638261367,-0.9174291138361212,-49.49461584656162,-21.564813278986037,-253.11516227415282,-4.339474490127459,-7.161922658654897,-0.09079278792401653,2.004341595592405,-128.69267467582947,8358.800980540931,-269473.20157425414,-5.89628677886404e8,2.7776419008914077,-197.72666825403707,17346.015786063548,-1.6376753090557624e6,-1.8844236715397373e8,-436.6069538441243,44072.18341278945,-5.255002528138046e6,5.533620207721243e8,98761.81855116447,-1.2696265684045415e7,1.9878140003255281e9,-2.8340183510265037e7,4.920789342813819e9,1.0950653769913025e10
0.4429355221066817,-3.810063341376088,2.1779760787380935,12.88848399813105,8.111061563564128,0.3052026861587293,7.342574269415872,58.68192792171641,7.566949284640539,60.03064681180654,4.652485755127344,9.465264255616116,0.0032906836989004054,0.018060491758509933,50856.1426207904,0.22262375487369387,38.273115360130106,-1904.0995491302322,154704.8558587115,7.667444331338975e7,8.040428536972598,44.697981965991104,-2731.881317421899,251723.611835316,2.7106918380172968e7,79.31533756423022,-5587.297731579,554946.1985782421,-4.9278145664444126e7,-10873.36215699664,1.1350811429025854e6,-1.781980857566905e8,2.2670400054910276e6,-4.1698960201933277e8,-8.70753302026276e8,0.2491271413088891,0.24653033750092246,0.9622915443627568,9.314698871458482e6,2.121920832956041e6,-0.02203991489470402,-1.1161050478134649,0.1314199264586901,2.005028677361622,2.721743575066432,-1.4459754280294687e-5,0.13367031162362242,0.4623738475524636,4.159519699535913,1.6473842426064262,0.0023324707989680633,1.433775511881337,1.5031853513662221,8.852208450484731,7.340078207600248,4.955036423153564,0.22262375487369387,0.47451318851712354,8.040428536972598,0.1424578021351884,4.53375991283324,-8.26495425509394,1.0,10.0,0.0,0.0,-0.6065535111774416,-3.1742158459887455,-2.1418074156683664,-1.5818722137269288,-51.998960567496965,-23.806962398039186,-261.48873654326985,-4.6035635236166605,-7.499035574549527,-0.09294903415835754,2.1839069925117993,-145.3296536155499,10157.074731227396,-194116.5805779726,-8.566190625386758e8,3.005642634963681,-221.96469258462776,20444.553328159946,-1.9078109943965455e6,-3.208243799343637e8,-486.78603402201963,51115.37894816082,-6.323613123811105e6,6.318050853673356e8,113541.63693325728,-1.5303973633717718e7,2.4430554081919403e9,-3.401373825338352e7,6.1020336375814705e9,1.3552708135533611e10
0.4487356226732555,-3.7970536518580165,2.1144943392534423,12.703165794696964,8.082626032686008,0.2822372035902004,7.319277275030274,57.99590999239407,7.5252521637757,58.78565600198967,4.659199214801903,9.461253169090764,0.002750451259635579,0.017606519369604164,48277.33180109893,0.23738678259990903,39.15403552296829,-2031.9503026150635,146782.6573952981,8.104634002953966e7,8.150796492716593,45.655089156731506,-2876.7159953987507,258504.6703981812,2.846101510759163e7,80.82372756149593,-5831.191035403686,589992.9349660232,-5.258935841003158e7,-11287.669273625994,1.2164298033047437e6,-1.8882286379654524e8,2.4289805546377203e6,-4.40223167282982e8,-9.164004123089632e8,0.24912712547284357,0.25012681580905516,0.9607518987884773,9.065269634447396e6,2.0452144158043833e6,0.03471495353351929,-1.1103719122792093,0.1145143917223343,2.168259045312296,2.9389287737256025,2.5603664917949705e-5,0.1411119839935087,0.47578682456782256,4.123125202109137,1.6691968663849797,0.002035312552582373,1.446920616337463,1.5020139252940627,8.771865874807563,7.47147632989427,4.891119148170133,0.23738678259990903,0.4527693152478377,8.150796492716593,0.1194143472899338,4.545473819475228,-8.709403538686304,1.0,10.0,0.0,0.0,-0.5688990711323303,-3.1888130041839116,-2.044956331132423,-1.9952532806113008,-53.42806103856392,-25.313324213065073,-265.93905982168326,-4.775093957623392,-7.702216147927112,-0.09437114922077455,2.3067238272350217,-157.37932658059756,11532.555827791712,-131664.0298940292,-1.0706569547366159e9,3.1587082161824585,-238.9994152407112,22713.693784307034,-2.1026465733522377e6,-4.3034961192476726e8,-521.3088366172142,56159.30710577786,-7.107758112460472e6,6.831659122168443e8,123977.85646752582,-1.720818927783535e7,2.777581136808958e9,-3.812158267558676e7,6.976361372063611e9,1.5475050084553043e10
0.45478690334542426,-3.7836585875883935,2.0513204920612647,12.516129799607839,8.05125424673998,0.2596356385372934,7.289883911114461,57.271866868735,7.482574942825907,57.57538351923134,4.667816990818956,9.459624155495298,0.002251846927830326,0.01717016766892481,45758.695697729294,0.25585275956701015,40.098360352263875,-2164.543378210347,140944.29788869648,8.424886828521815e7,8.29343050409792,46.665063960995475,-3027.541272571571,267228.2527511602,2.883337126654478e7,82.39531860128115,-6086.395261322753,627651.2193891313,-5.687302324136066e7,-11720.642394720573,1.3013148195439607e6,-2.0040825065386266e8,2.5955001503748777e6,-4.643493892196478e8,-9.627169698452783e8,0.24912695923773603,0.2538646947489405,0.9593977979063995,8.795777940805206e6,1.963320299266753e6,0.09071162764791046,-1.1043654846834217,0.09591773715011938,2.337508848246693,3.1620215649746015,7.547212662684884e-5,0.14885652753009937,0.4895035260317754,4.085473775018587,1.6905553434946823,0.0017580487771986283,1.4601734948838052,1.5015477579851237,8.674900717413006,7.58440177988588,4.814381946477348,0.25585275956701015,0.43644349870756766,8.29343050409792,0.09812880320016991,4.541357955760142,-9.12327245618332,1.0,10.0,0.0,0.0,-0.5333554541291883,-3.192652890095805,-1.9253869456321486,-2.388221295919613,-54.64118740478206,-26.834119706609876,-269.50496940187435,-4.945326574563011,-7.886757238875011,-0.0957802001389823,2.4338416699286087,-170.48643234343382,13111.199212635303,-74940.20067686615,-1.3123226162733128e9,3.3141219523751815,-257.0141504178181,25207.171636875966,-2.3257768888934944e6,-5.534549688427707e8,-557.0679736329014,61570.73273291747,-7.973529499893822e6,7.40659628425105e8,135010.66019548447,-1.928141454369521e7,3.1482354377007093e9,-4.2544590369816735e7,7.938135937672091e9,1.7576470297238716e10
0.4613402208567866,-3.769351775535207,1.986185000516344,12.320511980324302,8.015480189719097,0.2369645797027418,7.2530016877822545,56.48304301575068,7.437390101124879,56.37059291262955,4.67895923851593,9.460875772913338,0.0017902522048312078,0.0167368062047763,43213.56982683184,0.27970516173701854,41.12215847476887,-2307.359087989498,139028.0942381006,8.568125587737219e7,8.47957508332475,47.740416749699214,-3188.8085936619473,279403.7850187625,2.7702497457721148e7,84.04115886425976,-6357.815055749209,669517.6572469459,-6.269359047475299e7,-12177.760450237107,1.3915676503692137e6,-2.1362806844401678e8,2.768787025090153e6,-4.90248166824031e8,-1.0109434376772246e9,0.24912658151604117,0.25789560408307777,0.9582223787754135,8.49567590948792e6,1.87336845399977e6,0.1458416279533249,-1.0978497467679467,0.07541561101260305,2.5141569033205555,3.3920513381373065,0.00013800750706673837,0.15720833350126392,0.5040513738785013,4.045115597755153,1.7121133611667474,0.0014963744893839144,1.4740579219467853,1.502194021052724,8.553914677935698,7.6714215543560424,4.721073548101725,0.27970516173701854,0.42694323149076513,8.47957508332475,0.07838676407839887,4.521454179137831,-9.497005069943667,1.0,10.0,0.0,0.0,-0.49897414516862065,-3.183848951448933,-1.7804247012467873,-2.7611284416809205,-55.592353741008296,-28.370294635006722,-272.1623224921357,-5.1165196738759,-8.049194231313386,-0.09716815287429269,2.567195499252749,-185.00673160211247,14980.509254392855,-50349.5302651254,-1.5742362289093113e9,3.4732281264298948,-276.33251266155287,28007.58612265148,-2.6034529226501123e6,-6.808586754087343e8,-594.4619358886937,67459.83497919745,-8.955889175843291e6,8.173811622776283e8,146789.14746805665,-2.157214328598605e7,3.573033524108837e9,-4.735056489939681e7,9.012698298727337e9,1.9894041371611015e10
0.47141711375235823,-3.747744258593885,1.8921323884340742,12.033008036193934,7.957425518096131,0.2060942851844903,7.18823213717824,55.273159015460294,7.370097659251835,54.72731301704371,4.699418057013146,9.468781192951475,0.0012365810878371766,0.016140127360263285,39635.47063184115,0.32454928709486525,42.637537872750805,-2525.6982529676875,147605.80305251668,8.302794978416236e7,8.827865632292458,49.29012997821059,-3428.829332001116,304824.05108609545,2.2392565944216687e7,86.34840778458246,-6752.554555848014,735348.9368963043,-7.43013561459428e7,-12829.980412909663,1.5234172203389027e6,-2.354018752953042e8,3.012862046348433e6,-5.294724267300944e8,-1.080730522506753e9,0.2491255496898035,0.26405803522209326,0.9569790802171367,8.024630509601583e6,1.734920045807666e6,0.21596385049624506,-1.0878485390670385,0.04507018396266097,2.7604449059171747,3.7063549334057533,0.00024820889739991,0.16997295172062588,0.5258575143912344,3.9840096380919925,1.7422767111859925,0.0011687022108026292,1.494577542100209,1.5058305117069644,8.336648041818455,7.721925651623462,4.561401037710389,0.32454928709486525,0.42999883302563524,8.827865632292458,0.05461862444799695,4.4703161272281475,-9.89540114802512,1.0,10.0,0.0,0.0,-0.45360966972156724,-3.14697082980687,-1.544560664736793,-3.215086546242308,-56.28743098876508,-30.403198848328536,-274.1360018868331,-5.348101780633428,-8.216928580846227,-0.0989214468660693,2.7565093590151166,-207.17718500537654,18135.056228162754,-156782.00877937372,-1.9104375889043198e9,3.690558717387073,-304.52266157309504,32387.568294731187,-3.135830232704651e6,-8.153629105079354e8,-647.016066991247,76219.79183248515,-1.052877201575597e7,9.946074517786005e8,163775.50135676019,-2.5049814313504245e7,4.271793853444181e9,-5.442884895746413e7,1.0671424442462975e10,2.337010158208757e10
0.4774696681451646,-3.7349869168420433,1.8389098521136822,11.867640258687407,7.921206942839592,0.18989688087142786,7.145910854885415,54.55517606638588,7.330941146118382,53.851454819268156,4.713345752201362,9.476765685274662,0.0009862987575256757,0.015816643807731835,37663.63495763749,0.35611895766104334,43.489477990301765,-2655.818953569148,159743.79332272313,7.856202463431615e7,9.07077710635641,50.13716107055657,-3566.7905274936816,323942.45043349103,1.7154086294354983e7,87.56953305079585,-6971.94773998398,775176.9093780007,-8.274531879197355e7,-13183.196292267847,1.5973354814751204e6,-2.4924366576255846e8,3.1442005205141907e6,-5.526529719886355e8,-1.1202018611227298e9,0.24912464720695884,0.2677379955791895,0.9565318285001756,7.740475348901926e6,1.6530681927638808e6,0.24862750173502982,-1.081871414117921,0.028425190256531986,2.8893483661780355,3.8668360468587726,0.0003204945322548459,0.17760309027933446,0.5386701296773981,3.9479103342741184,1.758819422695516,0.0010108208621862475,1.5064613709745938,1.5095099305099717,8.19090272363533,7.703597758512815,4.458889870574702,0.35611895766104334,0.44190619387559305,9.07077710635641,0.04382249294276765,4.433704884168379,-10.031082507205852,1.0,10.0,0.0,0.0,-0.43012007241236666,-3.1141513826842004,-1.4058064989378634,-3.417840452945809,-56.28668506006371,-31.401468535154827,-274.3687138701563,-5.468129670879643,-8.272206916803587,-0.09972439013708304,2.8584346886505605,-219.9875801235312,20151.210854050634,-332650.2544910187,-2.0382300830908117e9,3.8025130984953477,-320.09993484503707,34991.1485617539,-3.527537072751114e6,-8.360596866592877e8,-674.9083303096195,81153.44096102318,-1.1492696920401942e7,1.148960196366577e9,173014.55161780404,-2.7049690574170664e7,4.716057645525722e9,-5.8354016653291374e7,1.1643379300285412e10,2.5331063551516426e10
0.48544303483903867,-3.718425604667094,1.7722310827302312,11.65768876990438,7.872484471645083,0.17108531908411462,7.087657445735,53.62639441880261,7.280726224310816,52.80613613814056,4.7331574380921895,9.490547216973193,0.0007341372063756738,0.015424064615120048,35249.44353331319,0.40252718921833164,44.53360717893106,-2825.07483879108,182638.58715318632,6.979961818816485e7,9.425599666883643,51.150961211703866,-3740.5111117587594,352692.2630085345,8.281001404525845e6,88.98881683506485,-7239.461400319399,827304.7336630025,-9.522257855886537e7,-13603.24357323619,1.688378509586321e6,-2.681314192149835e8,3.3003177933133002e6,-5.827650763133991e8,-1.1698576313467035e9,0.2491231204357289,0.2725607120200639,0.9562395797900469,7.369596496931849e6,1.5481641980317996e6,0.2812154066663771,-1.074049769894505,0.008897963031797254,3.036345110479481,4.0452659440238,0.0004207262616795389,0.1876321647307735,0.5552772452497534,3.901086863029857,1.7790343463036806,0.0008402068068521575,1.5216336670356279,1.5158111537533894,7.986593404556822,7.630847831059915,4.3196693354984355,0.40252718921833164,0.46791474514667586,9.425599666883643,0.032893427670285386,4.384149276724708,-10.105649529826328,1.0,10.0,0.0,0.0,-0.4027126591943652,-3.0629046175265247,-1.2357392154253273,-3.6127156079786302,-55.88724820059193,-32.46601636663538,-273.9335197833996,-5.606339684353407,-8.301817466880173,-0.10050340663261183,2.978430274596197,-235.97329616903525,22885.60745267516,-699777.9689997886,-2.0982080363932695e9,3.928905120697622,-338.8407153147549,38328.02856675291,-4.1228812596674934e6,-7.813470941066148e8,-707.2882897505733,87189.10326254825,-1.2765535547328617e7,1.4113969792065496e9,183963.53249189077,-2.9541911868445307e7,5.323870059111858e9,-6.308037051607275e7,1.2876447071832424e10,2.7726775038211845e10
0.49363293419723797,-3.701695359729063,1.7075081221996504,11.450888381723416,7.821767758797233,0.15445190217602978,7.0261380473507575,52.6982564660746,7.230649006277261,51.839048585508266,4.754812257653889,9.508027003682946,0.0005469109875429562,0.015054561676473753,32967.71377045469,0.45519218073872453,45.51647698366782,-2995.056357242059,212294.3726786166,5.815501518108871e7,9.82710604519677,52.082869554343226,-3909.481313721261,385139.96579968976,-2.560892325383804e6,90.25312154081529,-7491.103912884832,879916.8786248158,-1.091621565538997e8,-13987.841469336361,1.7751179415775824e6,-2.880191167595909e8,3.4437229545781277e6,-6.132425708323973e8,-1.2187598570101898e9,0.249121144512571,0.2774841956965286,0.9562376634195335,6.9969703380701e6,1.4449975861595825e6,0.3039120075088043,-1.0660911805891597,-0.008221075518173363,3.162833213446265,4.193842465850084,0.0005285053140442248,0.19793116844199787,0.572066934747238,3.8538848175653357,1.7981677386568378,0.000701143464798722,1.5366498873882748,1.5236225442717586,7.768138511302645,7.5111615450445335,4.174824793687342,0.45519218073872453,0.5049791034919525,9.82710604519677,0.024729389298542574,4.334930911933267,-10.083961076387578,1.0,10.0,0.0,0.0,-0.3780128776387746,-3.005006797671964,-1.0812037711775484,-3.741194581859295,-55.11289764313636,-33.30131239205314,-272.9193330536826,-5.728641362022195,-8.293617117692577,-0.10101481639504117,3.086098063464739,-251.23879537348358,25726.56137582676,-1.2184858907493274e6,-2.0327233647301202e9,4.036747447508602,-356.0749408302436,41612.1031161211,-4.810845098645352e6,-6.338199567496446e8,-735.9103704323236,92848.34305528404,-1.406096005708976e7,1.7423191474297538e9,193873.22357288934,-3.192817635431613e7,5.966040685580678e9,-6.743506946802059e7,1.4081607131403826e10,2.997056916113865e10
0.49952585695217405,-3.689828190117298,1.663132038089003,11.307348915831325,7.785125363382163,0.1439568274478259,6.981450590544923,52.049093440244306,7.195482412599908,51.19772483522269,4.7709844894337,9.522368622586873,0.000445959273767671,0.014806741015691021,31439.340635581706,0.4957889950881503,46.17355443337801,-3114.2625688860808,236190.60015917392,4.863142640918848e7,10.136975830102179,52.695958845570466,-4025.5125668333017,409549.6892243848,-1.1063561776048537e7,91.06649302058302,-7660.012894761567,917000.9373999918,-1.1961355079963827e8,-14241.08512087226,1.8339926256930172e6,-3.024780119655259e8,3.538612820488352e6,-6.349374098393309e8,-1.253044748060539e9,0.24911946406478316,0.28100762548668035,0.9563922835947531,6.736033296719054e6,1.3740993075010928e6,0.31469637539652473,-1.0604177151937613,-0.018822475275930884,3.240946634933331,4.282832577525168,0.0006088854348541468,0.2053540987816373,0.5840068041511636,3.82048961818777,1.8110425640211776,0.000619244232993417,1.5470960193662606,1.5298473500456722,7.608801520217892,7.404926493412929,4.070921659229585,0.4957889950881503,0.5369720446929128,10.136975830102179,0.02030211130972193,4.301514964726426,-10.022650962405592,1.0,10.0,0.0,0.0,-0.36203141695199853,-2.962146713817275,-0.9834999510828033,-3.7977244055561643,-54.390514304809926,-33.77111847323537,-271.9754376132091,-5.806957713122811,-8.270915879008312,-0.10123387021495231,3.1551846906820886,-261.52628006738837,27761.975954405585,-1.661619897527463e6,-1.916773149917545e9,4.103013854060206,-367.37092907551596,43879.54587392091,-5.34011846259395e6,-4.8062599290996003e8,-754.0976177832315,96620.5182462137,-1.497939723687869e7,2.0098824621563745e9,200300.08246798272,-3.3546536242737208e7,6.433796733637365e9,-7.030194797178283e7,1.4912729896189072e10,3.1468267910595036e10
0.5086709964433952,-3.6716861173841453,1.5976413137577354,11.09283901662895,7.728371262797915,0.1297476544204951,6.912224510347902,51.075123570935155,7.1422226896377214,50.275230643970005,4.796751506351353,9.547062808218335,0.00032968818554106544,0.014447778757513534,29238.6552060087,0.5626449076412973,47.122993716923276,-3293.424754715402,275647.7844440466,3.275459548630519e7,10.64959394144906,53.572072797203774,-4197.39942516244,448157.59860301163,-2.4860132202307172e7,92.21033360184919,-7906.306221229973,973169.605337518,-1.3614094916996092e8,-14605.277412672556,1.920811065204492e6,-3.249700935678083e8,3.67594118160852e6,-6.68323424725455e8,-1.3053896189811146e9,0.24911642243655763,0.28644341294176306,0.9568439433868811,6.345224728630166e6,1.2700046519694452e6,0.3242548134240852,-1.0517071552793578,-0.03280396979513467,3.345290123227179,4.397979542497371,0.0007385266361866435,0.21691433752251554,0.6023392950503962,3.7696095925647684,1.8297295714688817,0.0005157152619046917,1.5627076108046885,1.5401571090078547,7.362153498993457,7.218617979160866,3.912003606855238,0.5626449076412973,0.5937166962328881,10.64959394144906,0.015171475540386703,4.2534226993939335,-9.875321544982492,1.0,10.0,0.0,0.0,-0.3397004382699238,-2.896183291707859,-0.8529854478649941,-3.839846206383597,-53.08521105536937,-34.334271663308556,-270.31571899594843,-5.916576274852753,-8.218243504507743,-0.10138089419934168,3.251119989862737,-276.46916625431135,30873.768131433288,-2.4303430307219783e6,-1.6497953136031134e9,4.191269795972692,-383.40664150646654,47248.172050876674,-6.196024647446673e6,-1.8663328429427826e8,-779.2342851548674,102068.98746584743,-1.637737189182407e7,2.4574827135100384e9,209370.29106031032,-3.592361636319199e7,7.161711441135653e9,-7.440884237590763e7,1.6152767932096493e10,3.3643429179517345e10
0.5149391963779677,-3.659438724128146,1.5549727579312367,10.951320500249283,7.689719431665584,0.12125675688896727,6.86525308187606,50.431879797031286,7.106574695884206,49.68513000730498,4.814731834860535,9.565438075063552,0.0002708476057934878,0.014217554479458869,27840.784804493287,0.6108680384521634,47.73208057555415,-3411.9618669640768,303467.3676289773,2.1514025889473356e7,11.021851914991586,54.13058679133572,-4310.165125230829,474669.3892301931,-3.4464811250398785e7,92.93273729725045,-8066.429719980115,1.0107233440526191e6,-1.4750708216906247e8,-14840.105233133541,1.9778757195831933e6,-3.403485450413352e8,3.765115922690515e6,-6.91083660761061e8,-1.3409970186212652e9,0.24911402905473704,0.2901463737566885,0.9572769070824622,6.088152455441147e6,1.2029075022942682e6,0.3268554817211388,-1.0458052169285097,-0.04090456382103062,3.4074864689540494,4.464491023106904,0.0008310885395834736,0.22487667844260886,0.614784266505789,3.7353976430972775,1.8417252860080666,0.00045794757021953375,1.5729847510119697,1.547498699209001,7.195400420855229,7.081730710354906,3.805476634392215,0.6108680384521634,0.6367242779390248,11.021851914991586,0.012557384815685725,4.223061993809156,-9.749405797515198,1.0,10.0,0.0,0.0,-0.3258843947239772,-2.8524215611459853,-0.776795167965282,-3.8439290723120765,-52.10496156939351,-34.63151453408712,-269.10637494457757,-5.985488517319059,-8.174847339769176,-0.10137542485827744,3.3104566659128993,-286.09204017618083,32961.83245025559,-2.9946786049308972e6,-1.4229760584436517e9,4.243811006948661,-393.5511138369749,49461.992376292896,-6.795570972118581e6,4.154957086802399e7,-794.7988822164878,105576.14352363744,-1.7315993386686184e7,2.778149183363964e9,215104.66204108,-3.747805573889707e7,7.659014171922187e9,-7.704320859408674e7,1.6975209713419535e10,3.505734841303281e10
0.524255532109416,-3.641508330383612,1.4946503705735028,10.748799947451062,7.632854557558885,0.11019586302912725,6.796644915524836,49.512815531241536,7.054781239750575,48.859582452884986,4.841741605027349,9.594552240306257,0.00020531091087515156,0.013896118096506324,25913.922725343964,0.6857605277482585,48.585941296871255,-3581.8133700021367,344925.11458466836,4.794185615543432e6,11.604959944257859,54.91245184078552,-4471.325012364791,513647.85247037915,-4.863358086105762e7,93.94188484034213,-8294.748443606804,1.0652520639311841e6,-1.6426072050464365e8,-15174.143346493422,2.0600904716427955e6,-3.6308670985548556e8,3.892901786241692e6,-7.248574968015792e8,-1.3939714240285816e9,0.24910999988623364,0.2956154773702957,0.9580695549035114,5.723028417120899e6,1.1094986591408604e6,0.3262701940675854,-1.0371382085465553,-0.05111250243955256,3.489442071535775,4.549767254571455,0.0009746576234716845,0.23678284641466069,0.6331234285844689,3.6855338888005478,1.8584651559453274,0.0003873566622799882,1.5876236200758809,1.5585839515849618,6.953092009200812,6.871766950508862,3.6515626387067757,0.6857605277482585,0.705710975475033,11.604959944257859,0.009625986358248795,4.181549449378892,-9.539553588409003,1.0,10.0,0.0,0.0,-0.3072593246322204,-2.7906613292830844,-0.6804215947775063,-3.8224075269662716,-50.574546637268895,-34.97739909032387,-267.270684838103,-6.0813949886698495,-8.10536515325445,-0.10124763583450329,3.3911336143001503,-299.6257716021452,35988.73821364378,-3.8633776665764037e6,-1.0455721697978388e9,4.313081603618346,-407.6524113097744,52630.29877027345,-7.692032779917587e6,4.029796300269648e8,-816.1281897045158,110533.29338090972,-1.8683891790539436e7,3.2643221423492746e9,223117.59565533168,-3.970657590180826e7,8.393199575486052e9,-8.077383638166162e7,1.8168857170378666e10,3.7084463570130905e10
0.5304452788311795,-3.6297707499792886,1.456491152009983,10.619161148769244,7.595541985059426,0.10372346090944615,6.752057895971822,48.92647233096105,7.02110813571939,48.339924318560335,4.859793883612655,9.614910538314279,0.00017241283286246193,0.013694867503158369,24725.37420603347,0.7374932388428316,49.12444364411039,-3690.6602363947245,372156.2216952965,-6.116432317043487e6,12.011560979382464,55.40646123594679,-4574.727485656818,539103.2078572061,-5.785623578051849e7,94.58125209684007,-8441.55085540434,1.1007311116149416e6,-1.7523617961535314e8,-15389.237655658295,2.1134805028253957e6,-3.781085747254551e8,3.9758037408528095e6,-7.473323608274794e8,-1.4294062921461768e9,0.24910700565767152,0.2992261516380913,0.9586775704334949,5.491763507690921e6,1.0514901054768874e6,0.32358938926813846,-1.0314497654807409,-0.05687637746009666,3.5385171349312916,4.599654033383601,0.001074164600885366,0.24474669642157146,0.6452137756318121,3.6530477965464425,1.8689275633597229,0.00034852098309521456,1.5969313821987499,1.5659608416850777,6.7964709369108425,6.730849631207738,3.55248553402073,0.7374932388428316,0.7544326078257785,12.011560979382464,0.008143953467382878,4.156146442381884,-9.39107127930293,1.0,10.0,0.0,0.0,-0.2959972733369677,-2.7521355501024765,-0.6258452510551985,-3.7940453133801366,-49.53154803799528,-35.15992500510602,-266.0499363227816,-6.142001887194022,-8.05819441236218,-0.10110119198946621,3.4407286606729484,-308.19034258687304,37948.16341062149,-4.449286904351408e6,-7.79698068618679e8,4.354637482815915,-416.511816480545,54666.405211317804,-8.285918841768707e6,6.50311082850214e8,-829.4126007032069,113698.22786339416,-1.957697307397759e7,3.589335193461772e9,228200.18820883194,-4.114800257831608e7,8.877454650810505e9,-8.316967059176879e7,1.894943409333242e10,3.8401354448941025e10
0.5374244469521322,-3.616699366224315,1.4151868719643543,10.477461636484469,7.553974857607152,0.09713724905720801,6.702879124205665,48.28819034684131,6.983806444157094,47.77761407366363,4.880190691820807,9.638692212909113,0.00014278307307156473,0.013478598723988629,23465.808910162872,0.7976114571261326,49.70812979328523,-3809.8034509664744,402327.9163109347,-1.80964725494657e7,12.488140102678344,55.94386363363443,-4688.303056951921,567303.6986382876,-6.800159477397248e7,95.28053229853256,-8603.52337786309,1.1401222777474371e6,-1.8743284197539356e8,-15627.42236080032,2.172873219126403e6,-3.949745858205505e8,4.0681976985530797e6,-7.727723862771394e8,-1.4697465877208703e9,0.24910332040222347,0.30327519571605205,0.9594269593982624,5.241758759655715e6,989796.7268512694,0.3188588023403176,-1.0251028174230186,-0.06255699626222923,3.58987086171394,4.651052927979796,0.0011903381797543253,0.2537819284495937,0.658763589513785,3.617025372789718,1.8801412012777798,0.0003108930379293527,1.6070292643997897,1.5742143055737634,6.6244355128193115,6.572534810557569,3.4439419359448578,0.7976114571261326,0.8118064161831835,12.488140102678344,0.006801117923147969,4.129384067811022,-9.219091649506758,1.0,10.0,0.0,0.0,-0.2842433225613396,-2.7112505417984396,-0.5718796897964258,-3.7517120423583283,-48.346110997039276,-35.332295364402206,-264.68718104965063,-6.20821748374787,-8.00553096424241,-0.10089035888759577,3.4935488149879688,-317.50486686221234,40109.394710678986,-5.11062847355382e6,-4.7387808301459485e8,4.398230898942199,-426.1185720914176,56906.78919481055,-8.950696967691176e6,9.308574914396048e8,-843.7702902663773,117175.34480492354,-2.0571400977546148e7,3.9550472262635965e9,233772.4357333172,-4.274778605374097e7,9.420535006585335e9,-8.582197941022728e7,1.9823173523219196e10,3.987262280019056e10
0.5490601191871113,-3.5952796103059703,1.3501082285488497,10.251196712071051,7.485949412117287,0.08756631660275707,6.623710044674807,47.276344228909615,6.923095160077522,46.88805684258732,4.914183745837252,9.679984900427673,0.00010614448119631972,0.013140727579952528,21539.00120330325,0.9018944301697,50.63398769583746,-4000.7140761084524,451078.4926431649,-3.71280074275082e7,13.325377256240547,56.80241977518518,-4871.631557312117,613089.0493940532,-8.423867506595996e7,96.40952313954628,-8867.316749956415,1.2046133993312963e6,-2.0733520169803956e8,-16018.199299766746,2.2707144295579283e6,-4.229795205193385e8,4.221190413910077e6,-8.15565656560639e8,-1.5382163258388631e9,0.24909643513541446,0.30997338483475223,0.9607971775032461,4.8496768679383835e6,895188.8164941509,0.3078575965677359,-1.0146782525534888,-0.0704190221414368,3.668286421381123,4.728311374627184,0.00139301865085444,0.26898568752867325,0.6811743655739309,3.5583724863175252,1.897562323526705,0.00025964289129701664,1.6229415355591312,1.5876856069474468,6.348744887614057,6.31306476008913,3.270511642264165,0.9018944301697,0.912643466879451,13.325377256240547,0.005126609011382268,4.088706853697203,-8.928534204905151,1.0,10.0,0.0,0.0,-0.26661930328813677,-2.649160801425938,-0.4965679334027937,-3.6625591375503506,-46.37445092709429,-35.56242608315201,-262.46889381658826,-6.315130970921844,-7.921233059428326,-0.10045606970526824,3.5757170302030223,-332.364796176425,43606.815088436415,-6.202474580361396e6,3.5594854169983804e7,4.465103829540672,-441.43673571071645,60535.02423588706,-1.0043551433261551e7,1.394170865044045e9,-866.6657822365712,122818.79217655453,-2.2206449212540396e7,4.559546128440853e9,242824.08925555088,-4.537926491804093e7,1.0321452200611252e10,-9.018571349782363e7,2.1276699653912277e10,4.232296998697667e10
0.5575485348377298,-3.579937994986286,1.3054011862631745,10.093547296404385,7.437370856998085,0.08150874403483277,6.568315043446199,46.57788759807762,6.879901879276259,46.27178972707011,4.938901767344826,9.711187906016843,8.658226661974938e-5,0.01291041797685649,20256.966636526275,0.9810944739460057,51.27756126460984,-4134.524464347587,485325.1181495319,-5.0204774562329166e7,13.970189877675521,57.40475223969466,-5001.390467275191,645552.0826291706,-9.553705721564353e7,97.21226264895935,-9056.168199622172,1.250934364912696e6,-2.2153673815042877e8,-16300.596878251186,2.341628289237928e6,-4.433777772045341e8,4.3328819597240845e6,-8.4719211788953e8,-1.5893206391779544e9,0.24909081930417626,0.314818355718686,0.9618711973429388,4.582414260559264e6,832219.3070184981,0.2979491359130013,-1.007196092193792,-0.07510406642101167,3.7211755109685143,4.779864452117871,0.001547224221503598,0.2801938182173197,0.6973919016541003,3.516667181141762,1.9093366063332746,0.00022932532940664053,1.633834688528277,1.597202279727487,6.156407716025423,6.128937027357923,3.149853614828529,0.9810944739460057,0.9899739289080517,13.970189877675521,0.004223959283761966,4.061757921653177,-8.717400219730058,1.0,10.0,0.0,0.0,-0.2551358770817689,-2.6085357346441014,-0.45095920843917836,-3.586556002702346,-44.9551696974831,-35.698316622867154,-260.9030861957258,-6.391267067380339,-7.863595200850181,-0.10008984295438685,3.63192261011032,-342.77173404287447,46082.89221482497,-6.984294715771844e6,3.9897900676711524e8,4.510482259780126,-452.1922293275553,63114.79060363556,-1.0827472563617233e7,1.7245754678661766e9,-882.807882009063,126855.04223927992,-2.3386733396375444e7,4.995362709860016e9,249323.8253104242,-4.7287205459202826e7,1.0977686387253494e10,-9.335976837444738e7,2.2342967841387802e10,4.412773686748262e10
0.5620095125514264,-3.5719687765375947,1.2827816190176904,10.013073872748775,7.412200760495947,0.07859082227837698,6.540026584909648,46.223739529262836,6.857554024614919,45.95773336297286,4.951848524302991,9.727895003667102,7.809256610661097e-5,0.012794400452954994,19621.42049393402,1.023764568169084,51.60632645615777,-4203.185105081736,502878.7084874521,-5.6802888020663306e7,14.32077354340742,57.71443061986514,-5068.433146416654,662317.6887627968,-1.012964674204645e8,97.62877560092265,-9154.506006688493,1.2750882575080846e6,-2.289053662500595e8,-16448.58876831968,2.3788481626530336e6,-4.5410588581383574e8,4.391804175830957e6,-8.639793974070127e8,-1.6166139880726063e9,0.24908766604271093,0.31735050762270983,0.9624554769716047,4.4480447587578185e6,801031.8728434979,0.2922360897980326,-1.0033050050862258,-0.07726487533294882,3.747819658581646,4.805741258545323,0.0016300466143898138,0.2861251692422931,0.7058728522771781,3.4951080754855544,1.9152263865953303,0.00021531259463926304,1.6393219140372612,1.6020806320413434,6.058242440185252,6.03420953251411,3.0883770576424587,1.023764568169084,1.0318247090896775,14.32077354340742,0.003829784984670997,4.048410744317627,-8.607485320343429,1.0,10.0,0.0,0.0,-0.24951784489509576,-2.5887000247106102,-0.4295905438702412,-3.5437532041698696,-44.21886143245126,-35.76181435372931,-260.099506849047,-6.430834644998635,-7.834779902464161,-0.09988435121888507,3.660409815366169,-348.1175516244001,47361.335423575976,-7.38921523185214e6,5.856982370578182e8,4.533442919063866,-457.7334602378304,64452.346866273685,-1.1235038590789447e7,1.895020433597485e9,-891.159867566363,128958.43600585326,-2.400434947523264e7,5.222685628827138e9,252723.62843112537,-4.82898801307567e7,1.1323054630526855e10,-9.503306318372369e7,2.290745260841383e10,4.508655418240665e10
0.5713647663362027,-3.5554597266353793,1.2371918307012302,9.849383214464526,7.360221333082865,0.07298802590495501,6.482571869390909,45.508880580932455,6.811439956960617,45.31909530165495,4.978877502541354,9.763526200258502,6.339304963962273e-5,0.0125615432832912,18367.550815022925,1.1155965920119624,52.27673436698101,-4343.804591390065,538738.3687193565,-7.004932202912831e7,15.082752691667821,58.35034392825665,-5206.782691520961,696875.893575933,-1.1300252471161848e8,98.49254051809534,-9359.142499699536,1.325416538810662e6,-2.4417752987223762e8,-16758.667855887536,2.456959761038702e6,-4.7665939427947265e8,4.516147993455826e6,-8.996046886005241e8,-1.6748960075860424e9,0.24908060196399046,0.3226292516981318,0.9637162469590066,4.1793071893225606e6,739614.9474869261,0.279319334587276,-0.995235766582945,-0.08120959988533866,3.801576727602952,4.857879535186067,0.001806656012207109,0.29865868061892314,0.7235688122351809,3.4506823408711598,1.9269420765019845,0.00018949168001694498,1.650307131862121,1.612011525951776,5.858713708916113,5.840416108017468,2.963649898680722,1.1155965920119624,1.122224555245409,15.082752691667821,0.0031429286582561966,4.02205029527893,-8.38025333846683,1.0,10.0,0.0,0.0,-0.23858624146664287,-2.550325859750324,-0.38969657847933825,-3.4488703487273282,-42.70013415654565,-35.881419374255586,-258.4586157091329,-6.513057075243832,-7.77776886533354,-0.09942987660531039,3.7181270266835478,-359.0898100956746,49996.690214062066,-8.2244304544863915e6,9.663341634791527e8,4.579998753350751,-469.15207376413036,67224.22821486983,-1.2080661169539029e7,2.2449553384631763e9,-908.4657692404924,133344.2409514796,-2.5296447066735927e7,5.6961153850981455e9,259845.22561310162,-5.039883120673044e7,1.2050100048544798e10,-9.85663394365358e7,2.4103992921003773e10,4.7127455405599785e10
0.5812945813659897,-3.538229899451506,1.1913735257987303,9.68279068750542,7.306233016947025,0.06770476003097294,6.4243746389663485,44.789676128121286,6.763557696290124,44.66827780453583,5.00735508852392,9.802093881526504,5.134909396354586e-5,0.012328780888231609,17144.30690518584,1.216574597078017,52.96276793411419,-4488.561881901952,575485.1600019853,-8.329190671347384e7,15.932226509102163,59.007478431576516,-5350.725518806744,732763.6563682,-1.2492820670063032e8,99.3973499338384,-9574.512421506548,1.3784864302308124e6,-2.6017155624065247e8,-17088.07171107185,2.540148683082045e6,-5.007343322965732e8,4.649581237922127e6,-9.381028133264465e8,-1.7383847850323386e9,0.2490724431277289,0.3281854667787706,0.965095105401232,3.912488830020399e6,679917.809676937,0.2644584318613158,-0.9868039120940661,-0.08464065722760944,3.856037010590708,4.910753467976706,0.001996208241195897,0.312106362542601,0.7422244163745023,3.4046683462489487,1.9384774951132622,0.00016646085909264387,1.6612084196305381,1.622082481215214,5.655968902071119,5.642123790905733,2.8372538633574695,1.216574597078017,1.2220137773724538,15.932226509102163,0.002575013796509267,3.9962080748356748,-8.144808528635206,1.0,10.0,0.0,0.0,-0.22812845065575388,-2.514093119856216,-0.3534902380978466,-3.3421289794568736,-41.12968892305882,-35.99306092504847,-256.78249254643913,-6.5994495976652905,-7.72229784228159,-0.09891951724531403,3.7767935142430087,-370.4305545680124,52734.25866288174,-9.090567647672826e6,1.353399413421102e9,4.627510912308733,-481.02942160635826,70127.31826323585,-1.2966434953401495e7,2.6055274890385e9,-926.6222033978665,137979.67891930818,-2.6667249457836933e7,6.194958942167486e9,267424.1514238529,-5.265434034942857e7,1.282835760896161e10,-1.0236727527125114e8,2.5397496653766308e10,4.934695785472517e10
0.5917840066777852,-3.520345837812208,1.1456375748647374,9.514331278438796,7.250500463632691,0.06274851354045273,6.366007014267707,44.07186526292708,6.714101298384866,44.00807095947359,5.037167261356531,9.843510196495377,4.154135496259063e-5,0.012097667997140515,15960.705671029687,1.3272304439898894,53.661926412919115,-4637.060876406758,612986.9000592502,-9.646387357521158e7,16.87677978252107,59.68401362621819,-5500.0217932435935,769922.7681456897,-1.3704597727835852e8,100.3418670350556,-9800.498295681213,1.434312641306527e6,-2.7689619187900233e8,-17436.968063113643,2.628542574673842e6,-5.263864890815337e8,4.792443302389821e6,-9.796066943722225e8,-1.8073513478812995e9,0.2490631087443742,0.334002531107846,0.9665831633533388,3.6499621415818394e6,622451.2591930476,0.24772396077952172,-0.978043161118417,-0.08755039096228023,3.9112291546214184,4.9645517419671155,0.002194741732975588,0.3264790089914316,0.7617962588893813,3.3573012174152574,1.9497087433188645,0.00014602951888034366,1.671897116000982,1.6321726724003365,5.4513776551097095,5.44095412791931,2.710103715097917,1.3272304439898894,1.3316888222560803,16.87677978252107,0.002108062086966733,3.9709473235535837,-7.903194782928115,1.0,10.0,0.0,0.0,-0.21822130349786661,-2.48045519359877,-0.3208110680821207,-3.2243018154840137,-39.520300078005,-36.09870273388398,-255.08331470479604,-6.689921931812414,-7.669120141529369,-0.09835664476108033,3.836305611374761,-382.12353130909423,55569.88749457346,-9.984353522147767e6,1.7437315751200063e9,4.676054680073742,-493.36592516637046,73162.1458005663,-1.3891639491110744e7,2.9754130681465864e9,-945.6636018106785,142873.30421384802,-2.8119431142359342e7,6.719778188696296e9,275485.1524825932,-5.506465124526759e7,1.3660967536658657e10,-1.0645461257798204e8,2.679545427603887e10,5.17604910794609e10
0.5972279419589575,-3.5111886996887423,1.1229116986672196,9.429791641108787,7.222089697429961,0.06039525003540685,6.336963627643758,43.715512398785165,6.688867664995382,43.675612925381174,5.0525205552104655,9.865228423499518,3.735978523805397e-5,0.01198328754560866,15386.6645499218,1.3863050242950812,54.015301574147784,-4712.530370971974,631973.7059307233,-1.0300575094230083e8,17.38677252066251,60.02859239997831,-5576.526764429733,788948.6202065519,-1.431681975457492e8,100.82793500912977,-9917.297223366864,1.4632360167846268e6,-2.8553028927829796e8,-17618.53893753573,2.6746786799028763e6,-5.398096796880797e8,4.867422474083412e6,-1.0015045480886858e9,-1.8439321445756974e9,0.24905798819033323,0.3370003831443053,0.9673640909693052,3.521099964066812e6,594713.1976508622,0.23868627156949007,-0.9735547804045575,-0.088809027020671,3.939076021795082,4.991818621840065,0.0022952951192367487,0.3340079268825546,0.7719014354938665,3.3332078747631053,1.9551674647705495,0.000136729987102114,1.6771172012072932,1.6371829534894693,5.348885394630657,5.33985396869452,2.6465756504053877,1.3863050242950812,1.390341024427839,17.38677252066251,0.0019074385022823524,3.958550822439383,-7.780772547799581,1.0,10.0,0.0,0.0,-0.21349758969612126,-2.46473971157374,-0.30574034951929235,-3.1615492667951104,-38.70558133168034,-36.149759739461224,-254.22929638762895,-6.736588694229141,-7.64359830942235,-0.0980569708344616,3.866317117795309,-388.0914189381033,57022.12865274658,-1.044048148985413e7,1.939277906410443e9,4.700707551373296,-499.6996636533159,74727.70899673566,-1.4368543903166756e7,3.163477074701023e9,-955.5146694960986,145416.859093112,-2.8876234116969507e7,6.992002992522383e9,279699.10566503083,-5.632915570317548e7,1.4098324360346972e10,-1.0860914133591688e8,2.7535281401661125e10,5.30435618753495e10
0.6084740733637934,-3.492533248471005,1.0780093063766798,9.261070266560475,7.1644795458115285,0.055944141921921944,6.279631495829543,43.01264562947563,6.63763318782558,43.00919648547059,5.083962289368921,9.910477321549832,3.0238331501915742e-5,0.011758205260344585,14280.275761075052,1.5119837635815474,54.726348884769465,-4865.336902298538,670290.558599749,-1.1596544652898921e8,18.484749366300953,60.72727803874426,-5732.701820436845,827782.281397055,-1.555138236263983e8,101.82360924294596,-10157.723541701444,1.5229588758274359e6,-3.033148104078286e8,-17994.813412995005,2.7706280992327444e6,-5.678161565836765e8,5.024194606861627e6,-1.0475465415155299e9,-1.9212280126046333e9,0.24904686010444416,0.3431476385635727,0.968988220466811,3.269915156497952e6,541552.023174415,0.21936842624967434,-0.964407038384733,-0.09093626817158407,3.9951289082174197,5.047021386445126,0.002492544934717963,0.34971639217504336,0.7926679808378915,3.2844677842395593,1.9656760310397456,0.00011985382033572163,1.687210015778311,1.6470393559037324,5.144712947226727,5.137943431556987,2.520405326057397,1.5119837635815474,1.5152934305404817,18.484749366300953,0.0015631205061648846,3.934259136692877,-7.534321993801919,1.0,10.0,0.0,0.0,-0.2045562607529111,-2.4357525027131137,-0.27803343056068147,-3.0292389038898913,-37.06707932507483,-36.24900006326702,-252.5222930363385,-6.832383559667863,-7.595053049833779,-0.09742526770373583,3.9266388575366173,-400.23031771106236,59986.8445745498,-1.136818008538962e7,2.3295360433026347e9,4.750675220603117,-512.662915820142,77947.63892138255,-1.5348810233117782e7,3.5449479988466606e9,-975.8361631356016,150688.01872415733,-3.044920086211441e7,7.555603984489533e9,288482.52683217765,-5.89748275823695e7,1.5015109868316666e10,-1.1313835947542638e8,2.909733560282057e10,5.5764468229764824e10
0.6201090019476376,-3.4735922803567223,1.0342627998031353,9.09445910497286,7.10636066474041,0.051843779114287024,6.224029549175236,42.330250114800684,6.58583171752146,42.34655161783514,5.116078677442878,9.957701870786918,2.453808317167666e-5,0.011540132561419851,13238.314796676486,1.6473105607910172,55.436920251332445,-5019.479045843404,708815.9265188585,-1.2870071541941907e8,19.686302208135775,61.43251865986379,-5891.905314564122,867408.359346143,-1.679377628925377e8,102.84188938745562,-10405.410846139248,1.5847983074855853e6,-3.2170095451752484e8,-18385.755066932645,2.8708716037800875e6,-5.972287832222762e8,5.189082176234051e6,-1.096352090173563e9,-2.0036538652967658e9,0.24903466723248732,0.3494426827490004,0.9706743466041033,3.0299901460859557e6,491919.37755779,0.19859321716959905,-0.9551166526809408,-0.09255398160229569,4.051306893036839,5.102839517653042,0.002672416676092284,0.36619486978203275,0.8140045940399976,3.2354659038784224,1.9755024337744898,0.000105142035830001,1.696697177380854,1.6565369561707532,4.943596637988714,4.938521340314882,2.396689548423147,1.6473105607910172,1.6500311923108348,19.686302208135775,0.0012845323884084162,3.9106971785976574,-7.288333289234658,1.0,10.0,0.0,0.0,-0.19635006288840268,-2.4102938683760264,-0.2534477573603161,-2.889455234840247,-35.43429246468847,-36.34479257952535,-250.8325143272291,-6.9305833822646585,-7.550259336443127,-0.09675811947648064,3.9869202652427385,-412.5531484368931,63012.497796299416,-1.2310590553058177e7,2.716368994620246e9,4.8012351657452,-525.9331474088567,81266.14993088949,-1.6358902623981126e7,3.931748051430956e9,-996.857040232861,156173.9477318429,-3.209345593460574e7,8.142574839768808e9,297692.32169564266,-6.176386217650883e7,1.5984886978230528e10,-1.1794182029402536e8,3.0764443016749313e10,5.868404450085321e10
0.6260240051936936,-3.464098835216473,1.0130083778872756,9.01268467052305,7.077371400161177,0.049930059856003337,6.197178915666953,41.99986153342388,6.5599427116420985,42.019397495859856,5.132237680274075,9.981822663174956,2.214366561104494e-5,0.011434638419557842,12745.030232058947,1.718235473696483,55.78898124990301,-5096.452394670224,728026.9554798492,-1.3495450139303753e8,20.32382902565693,61.78448745011856,-5972.002966551871,887378.765712065,-1.7414622129608583e8,103.354884494737,-10530.953157749498,1.6162835254663783e6,-3.310634932184133e8,-18585.093408176195,2.922227880472337e6,-6.123664212249596e8,5.273949524971374e6,-1.1216274760240874e9,-2.0465117824276934e9,0.24902825531301978,0.3526178066577425,0.9715305928552256,2.915279737076048e6,468594.8701317934,0.1877638800129611,-0.9504601742684479,-0.09317876221214501,4.079244998894671,5.130800503667835,0.0027500080286000385,0.37466356234288767,0.8247965388859189,3.2110931690344704,1.9801063981416556,9.855274539604835e-5,1.7011579808210737,1.6610946309692403,4.8450688644865485,4.840668937817025,2.336312698272918,1.718235473696483,1.7207062187876405,20.32382902565693,0.0011665222639001306,3.89922413088992,-7.166673563848473,1.0,10.0,0.0,0.0,-0.19254446718831783,-2.398969455190511,-0.24228455627023876,-2.817544105338939,-34.62797292494829,-36.39136426288815,-250.00113730657318,-6.980121787656782,-7.529407007648292,-0.09641504710299373,4.016818732961279,-418.7366792389641,64537.42563999953,-1.2784203299297908e7,2.9074481572243476e9,4.826564483110983,-532.6336280520272,82950.64035624589,-1.68718800727586e7,4.1261332988848267e9,-1007.552381313955,158978.12213580045,-3.2937050321792588e7,8.443260048198872e9,302425.15572912083,-6.320330864499502e7,1.6487033441487244e10,-1.2043142908590057e8,3.163290125837877e10,6.02105498421597e10
0.6379107492026925,-3.445289170508901,0.9721706208805452,8.853991780034526,7.0202064309853895,0.0463878731644288,6.1460360912501555,41.36778006078205,6.508779247983527,41.380441823512086,5.164353253539168,10.030435032354779,1.813354031330238e-5,0.011232842319187579,11821.295443628424,1.8652341732187194,56.47871272581663,-5248.5515179341355,765978.5524420005,-1.471489080833987e8,21.66179043161613,62.47881458065996,-6131.380856644434,927221.6089078011,-1.8645369353688067e8,104.37583930066907,-10782.47043416325,1.679687912441042e6,-3.499440024906772e8,-18986.672694816,3.026235396209678e6,-6.431832785826625e8,5.446556485213935e6,-1.1733670056145327e9,-2.1345569276884768e9,0.24901507887735147,0.3589473832835712,0.9732437960378202,2.6985606277706283e6,425263.28081668884,0.16551926641548315,-0.9412360876958272,-0.0940833461465517,4.134252703170306,5.186268250217196,0.0028664910388447734,0.39187440046753086,0.8463760818974235,3.163179810159393,1.9885907584838323,8.682695548901973e-5,1.7094040775214883,1.6697089475448235,4.654201066702306,4.650876231357887,2.219839500109353,1.8652341732187194,1.8672824912468335,21.66179043161613,0.0009672627887285134,3.877002776852224,-6.928838016533584,1.0,10.0,0.0,0.0,-0.18556782645347075,-2.379229115126992,-0.22214919533192629,-2.671757110224888,-33.05451887664813,-36.48136945603198,-248.38245557518187,-7.0788006726694555,-7.491017411490769,-0.09571996980806424,4.07551218271925,-431.01493491214467,67579.94636685713,-1.3727235433375908e7,3.282102308722975e9,4.876803640643306,-546.0187089351393,86334.25892184832,-1.7903539838803113e7,4.513709456307478e9,-1029.0743685925033,164647.66003566812,-3.464972057048531e7,9.053533927500359e9,312042.115116501,-6.614171028847525e7,1.751612497462216e10,-1.255334725290725e8,3.3422376444590866e10,6.336635166511387e10
0.6438101313271615,-3.4360836970335744,0.952783076118466,8.777906507184094,6.992358841824898,0.04476526016926301,6.122020164953328,41.06918275934517,6.483797150854937,41.072019983299995,5.180109760771124,10.054597120012215,1.6471530526535696e-5,0.011137479507314814,11393.928590727266,1.9404611063770185,56.81251349564045,-5322.835020487756,784526.629839866,-1.5304288770810252e8,22.354990189419016,62.81706179400359,-6209.726817875475,946873.4866554885,-1.924953948633298e8,104.87736843776523,-10906.895411266765,1.7112290167648937e6,-3.5935790827962834e8,-19186.356271961795,3.078243081282218e6,-6.586790548120412e8,5.533203277567299e6,-1.1995112631173644e9,-2.179188662782657e9,0.24900846667090984,0.362063479972763,0.9740884572500565,2.597468866809039e6,405386.6151044808,0.1542600448855581,-0.9367235349975651,-0.09437614221856377,4.1610297407807515,5.213473866083353,0.0028994844271859844,0.40051394303838567,0.8570342766411447,3.139916038521935,1.9924321871618702,8.166168919282416e-5,1.7131483483335646,1.6737176502226971,4.5628449214111475,4.559942573370079,2.1643407097577483,1.9404611063770185,1.9423326844776838,22.354990189419016,0.000883978852063238,3.866318505551801,-6.813981048565553,1.0,10.0,0.0,0.0,-0.18241076827113045,-2.3708247182471904,-0.21315506665931586,-2.5989147550162643,-32.29619764745778,-36.52445926044176,-247.60315929355178,-7.127301194592894,-7.473555513115295,-0.09537296765762679,4.103995875409144,-437.0406816995862,69080.743706248,-1.4191820453028973e7,3.4641726769731607e9,4.9014382762681965,-552.6257197117766,88013.92339077845,-1.841658131073834e7,4.705102858418103e9,-1039.7717736393752,167479.1784180984,-3.5508859549226284e7,9.35986796297095e9,316867.53135107853,-6.762312243101701e7,1.8037208748364326e10,-1.2811493803039381e8,3.433287342924697e10,6.497680159279068e10
0.6552924836440427,-3.418405876655585,0.9166142070315589,8.634631010356596,6.9391105590368465,0.04183394534735203,6.077801581364269,40.5151734823484,6.435913824931378,40.48723019947226,5.2104191653992755,10.101620334941058,1.3733262546685852e-5,0.01096039065369353,10616.073274506069,2.091337738592552,57.44655994360967,-5465.273938842408,820155.5641771232,-1.6426902995576197e8,23.762170178625173,63.463436359200664,-6360.828455801829,984930.0160281807,-2.0416265450304794e8,105.84302135353715,-11148.218780651236,1.7727653532163622e6,-3.777833699918446e8,-19575.424281311825,3.1801696644303543e6,-6.892272156928517e8,5.703600980500628e6,-1.2512674735216148e9,-2.267786142876559e9,0.24899566504580412,0.3680807056408758,0.975718078613119,2.4121696025218223e6,369523.9532902717,0.13196493039264454,-0.9280628112930527,-0.09468554955904082,4.212225434920169,5.2658681852455045,0.0029020831553021793,0.41752170986035253,0.8776845080320421,3.09558689554222,1.9992313207849959,7.266295949794757e-5,1.7197917991846057,1.6810223973883365,4.3910824468732725,4.388842343141275,2.0604800552605087,2.091337738592552,2.0929155959727708,23.762170178625173,0.0007456740742495462,3.8460312695926087,-6.596197771729955,1.0,10.0,0.0,0.0,-0.1767887166313174,-2.3568930394799272,-0.1972733685223349,-2.4564781253767825,-30.86147677895224,-36.605609866762755,-246.12801559566745,-7.220696352131672,-7.4422565635779145,-0.0946951810026515,4.1582910628953735,-448.64984935581487,71987.56867937052,-1.509137951632344e7,3.8128129010320406e9,4.948866919107276,-565.4226744960614,91285.7842296116,-1.941835677945231e7,5.076954830902399e9,-1060.6228724833038,173024.63808257354,-3.71992980486453e7,9.963605758124714e9,326357.6197351882,-7.055080719855028e7,1.907189267812281e10,-1.3323284616707021e8,3.6148288336102036e10,6.819604024100108e10
0.666013883963798,-3.4021770354205407,0.8845970571154088,8.506301864527689,6.890480213393728,0.03933787217081342,6.039438552070812,40.0285921473156,6.392044497338693,39.958637487182635,5.23827965643272,10.145443026529627,1.1656941640199523e-5,0.010804589982920783,9948.817353002602,2.2376954654818904,58.02035843352888,-5595.833841346022,852927.6492790694,-1.7451101368447214e8,25.148193368933455,64.05266040874521,-6500.272859247322,1.0202649832495904e6,-2.1497858610837415e8,106.73124667612394,-11372.3877501539,1.8303885989731883e6,-3.951254072570911e8,-19938.78310921061,3.276111440633254e6,-7.182103784945844e8,5.86463068191883e6,-1.3006016377298737e9,-2.352498832247872e9,0.24898408661550897,0.3736423916506463,0.9772189809630901,2.2519292866357123e6,339123.72588601714,0.11072471177915055,-0.920119824191935,-0.09469960635102867,4.258989955034782,5.314163635879659,0.002811505674612422,0.4336384106359302,0.8968574797353186,3.0552954157081165,2.0047979393223327,6.534214045836854e-5,1.7252467047196407,1.6872611180440729,4.237536780787798,4.235767129480583,1.9682227253873006,2.2376954654818904,2.2390481453462967,25.148193368933455,0.0006397230198811542,3.827547622496288,-6.399416244095507,1.0,10.0,0.0,0.0,-0.17210281327137783,-2.3465476764896707,-0.1841217260337256,-2.3229340744541433,-29.56901840285724,-36.67829295799475,-244.79566026193004,-7.30657963891241,-7.415879035127654,-0.09406081453268272,4.207699428787943,-459.35595607982924,74687.55166279705,-1.5927522044559862e7,4.1331470148340163e9,4.992568948169444,-577.3000521125933,94345.24341999611,-2.0358683490346618e7,5.4244933134097395e9,-1080.1223100634525,178242.8422351979,-3.879999391613256e7,1.0537114337460278e10,335331.5371849924,-7.333709061928852e7,2.0063011774909664e10,-1.3812140853396362e8,3.7895306885602974e10,7.13028874800148e10
0.6757587578409786,-3.3876514072845247,0.8568661753157153,8.39396779601436,6.847146433486571,0.0372468003514251,6.006935941036232,39.61052242573553,6.3528358222414925,39.49187406918727,5.2632218966548185,10.185133244542492,1.0088683287966901e-5,0.010670445860623457,9387.23728862895,2.375474236250881,58.52690424933274,-5712.532194267003,882349.8854429192,-1.8366084683450836e8,26.47132170160082,64.57609539828239,-6625.620451924443,1.0522325030879416e6,-2.247678461260636e8,107.52636157950265,-11574.993122958891,1.8828801524229841e6,-4.110116855622719e8,-20268.668013346967,3.363879743067792e6,-7.449286604758288e8,6.012423337527565e6,-1.3462488148001401e9,-2.431074915633527e9,0.24897421526377225,0.37865024699116606,0.978562999369578,2.1161955477804802e6,313832.22413238947,0.09108729824657523,-0.9130187787314625,-0.09451174339970204,4.300668259763138,5.357554046400189,0.002629647630455546,0.44849160849838493,0.9141963773348832,3.0195632295706742,2.009225875061881,5.9454875347768286e-5,1.7295964874140186,1.6924555613182863,4.103365387442829,4.10193032685203,1.8881080905528531,2.375474236250881,2.3766551550524744,26.47132170160082,0.0005589434157113168,3.8110085823782933,-6.225775464733565,1.0,10.0,0.0,0.0,-0.16826415823585636,-2.3391754157895344,-0.17336660347125843,-2.2012724379324853,-28.43187180071496,-36.74179269263908,-243.61800343425665,-7.3834120421499785,-7.393972071602227,-0.09348401253203947,4.251586342348123,-468.9804569598217,77131.68311339544,-1.6685740094936948e7,4.42130402295364e9,5.0318212002867035,-588.0363190439425,97130.28758632865,-2.1218285029891487e7,5.741554567250893e9,-1097.8618118437396,183017.8339873411,-4.027369388717174e7,1.1067182023326527e10,343576.88218906603,-7.591286962106434e7,2.0985113156181435e10,-1.4265420901248908e8,3.952660310425877e10,7.42105817473537e10
0.688731052269035,-3.36863670276461,0.821834190992351,8.250418044791678,6.790673301659885,0.03469421674422894,5.967032041388023,39.087484517114625,6.301565770830681,38.88942669416105,5.29584412214698,10.23765719662678,8.374489946970362e-6,0.0105021506509704,8699.73023134231,2.566161962346121,59.179284449975796,-5865.020744948685,921031.3207857865,-1.9565650317132127e8,28.331023996404735,65.25461653279602,-6790.339693487149,1.0945758847105568e6,-2.3776431381570128e8,108.56514369125094,-11842.680756438742,1.952873589770837e6,-4.3234486629254335e8,-20706.489726013755,3.4813972627247525e6,-7.810218221662968e8,6.210949194632761e6,-1.4081293092609575e9,-2.5378491543399196e9,0.24896268577281916,0.3852473361490175,0.98031883539862,1.9490211612148602e6,283282.48081004963,0.06447922762082911,-0.9037380703408907,-0.09400401591479535,4.354972381452811,5.414570440783979,0.0022008519080596134,0.4685763128540265,0.937152269950898,2.9732621126660326,2.0142202686069735,5.257695886816717e-5,1.73451569711047,1.6986849085904614,3.9322441556929593,3.9311515236333965,1.7866769275622556,2.566161962346121,2.5671531549915114,28.331023996404735,0.0004697413033230185,3.7892136323619607,-6.0019239701044675,1.0,10.0,0.0,0.0,-0.16370418345136542,-2.332085258254426,-0.16056023570669348,-2.0391023084706115,-26.970695216450494,-36.8224057505296,-242.09290555781106,-7.483688785347275,-7.367418913644278,-0.09271707250013361,4.308567319449462,-481.6398475846405,80372.44379616689,-1.7694133112373702e7,4.802196773380842e9,5.083388059868437,-602.2377159184653,100843.64528497349,-2.2370578960070353e7,6.166452893003577e9,-1121.4802584647555,189417.39914452747,-4.2262795312626496e7,1.1786385344083328e10,354672.7093784538,-7.940340677065425e7,2.224402266005074e10,-1.4881490399909058e8,4.176143573620412e10,7.820277160266331e10
0.7001692326148451,-3.352165485833825,0.7926041434284904,8.129179568086546,6.741961656606308,0.03263664799210317,5.934902972703905,38.65595852325932,6.257180249701737,38.37495836830149,5.324040349163147,10.283579462519278,7.1444009470721264e-6,0.010362826971339481,8145.022208124553,2.741450062225426,59.73377092716966,-5996.762880969221,954709.8814207016,-2.0609586197079432e8,30.068807062430484,65.83510201948926,-6933.428522312846,1.131702837742716e6,-2.4920718305827656e8,109.46074430471339,-12076.43149545557,2.0146269487696993e6,-4.513239825565201e8,-21090.481797973145,3.5854856862561908e6,-8.133060040220493e8,6.38733000460302e6,-1.4636576443256912e9,-2.63387547364601e9,0.2489548100188754,0.3909990943671061,0.9818327718779625,1.8134116306946264e6,259006.24060836312,0.04058948167943025,-0.8957153078311368,-0.09334412270353423,4.4017638560098105,5.4641227403707475,0.0016007621902574315,0.48659113755552214,0.9572773665467669,2.9335883611886477,2.01780083092603,4.728428591779234e-5,1.738053224318579,1.7035451852687624,3.788031556075227,3.787167607466775,1.7019060916380149,2.741450062225426,2.742303586244595,30.068807062430484,0.00040502188579222124,3.7700702972746303,-5.811093829902148,1.0,10.0,0.0,0.0,-0.16014304978769178,-2.328174095011746,-0.15049293431787797,-1.8960441888978836,-25.729342283056887,-36.889523873073145,-240.78212550253352,-7.570031657085899,-7.346086054944967,-0.09204252021194559,4.357492552158378,-492.6586983124307,83218.47842210432,-1.8583516999217592e7,5.136832648012015e9,5.128197529142538,-614.6675485109043,104122.11245541128,-2.339444337594444e7,6.544561219180278e9,-1142.284884691231,195095.39577942842,-4.4041515757157296e7,1.2433652336037802e10,364556.1829244875,-8.253646303363833e7,2.3383386414107567e10,-1.5436007237542188e8,4.379038848812491e10,8.183448193600755e10
0.7104488940669191,-3.3375905371188628,0.7675678712164586,8.024228717195546,6.698996890284104,0.030924095723536438,5.908363487623525,38.29023927288428,6.21790421374112,37.92508338657377,5.348911526175913,10.324463927913108,6.218326766405988e-6,0.01024436859474326,7683.744586043957,2.904914994136844,60.21541535684976,-6112.950593803832,984644.993253216,-2.153893282703214e8,31.713016449180536,66.34208181183108,-7060.175286649821,1.164882976410277e6,-2.5948447011991498e8,110.24790763724198,-12284.347000553984,2.0700805705604786e6,-4.685029842918761e8,-21433.234809473084,3.6792410545062716e6,-8.426466681924988e8,6.546586655524309e6,-1.514246363974102e9,-2.721508985205361e9,0.24895030938620516,0.396116647734886,0.9831642520905244,1.7002139665498524e6,239102.624630117,0.018782644246575855,-0.8886312940484951,-0.092603414041521,4.442953097843259,5.508054245845521,0.0008413046499256808,0.5030327382867665,0.9752725898262583,2.8988159027170486,2.0203824598745017,4.3053459565774226e-5,1.7406124762103674,1.7074208539419535,3.6634470975913067,3.662744665656667,1.6292421699613864,2.904914994136844,2.9056638723949715,31.713016449180536,0.0003558232848789724,3.7528309271333953,-5.644557568772713,1.0,10.0,0.0,0.0,-0.15726538081721714,-2.326355306288565,-0.1422853796319744,-1.7674983929833155,-24.649122548967732,-36.94639392105061,-239.62610736360506,-7.64582854985283,-7.328288511321657,-0.09143808778415988,4.4004361116188795,-502.44544934171176,85766.85787363944,-1.9383570743918117e7,5.437449408886269e9,5.167921859578074,-625.7573686522843,107070.04485287498,-2.4320751302296363e7,6.887562532454302e9,-1160.9425854041556,200220.77983755,-4.56586408526656e7,1.3025804726181427e10,373505.58338877634,-8.539313270754986e7,2.4430101757361397e10,-1.5942706210901377e8,4.565873699068322e10,8.518382700295805e10
0.71982303518318,-3.324482155203785,0.745691168393801,7.931651188390511,6.660449178847145,0.029463838162925186,5.886007857540391,37.97382435184614,6.1825636570449225,37.524516703569795,5.371193114988002,10.361374217991736,5.4955620627166925e-6,0.010141579899942086,7291.237737107935,3.0590358052902853,60.640717805270185,-6217.02280021227,1.0116663202357546e6,-2.238013733675121e8,33.28354919232688,66.79184476962632,-7174.11375761232,1.194963629339072e6,-2.6885151564358914e8,110.94996022774824,-12471.889411588138,2.120546093017167e6,-4.8425508868384475e8,-21743.29986358094,3.7647728561474625e6,-8.69635036198158e8,6.692160748060013e6,-1.5608684634697425e9,-2.8023807967975545e9,0.24894898828988982,0.4007411493965706,0.9843534158489347,1.6036343520041904e6,222389.89554917865,-0.0013803664673450503,-0.8822739341001888,-0.09181993680494772,4.479801568862906,5.54759316404804,-6.929379717895605e-5,0.5182383723664262,0.9916071364042924,2.867807095974996,2.0222263214934477,3.957321749647023e-5,1.7424483539039233,1.7105580954512476,3.5537690839336062,3.553185639187033,1.5657409899172154,3.0590358052902853,3.0597023149467386,33.28354919232688,0.00031709080380757005,3.737021945462974,-5.496607872848816,1.0,10.0,0.0,0.0,-0.15487798526554045,-2.325979751156519,-0.13540829572186058,-1.650329451070788,-23.69171115703891,-36.99515051473897,-238.58627476989588,-7.713360896712971,-7.312999614246763,-0.0908885551019365,4.438762029202729,-511.2717515103106,88082.2985722384,-2.011392646257557e7,5.711936864640793e9,5.203673828530607,-635.7963522232792,109757.63927596543,-2.517020527237775e7,7.203151957294454e9,-1177.9044722906847,204908.21711159922,-4.714733192107828e7,1.3574204882848358e10,381711.08601174713,-8.802898389784302e7,2.5402610043120323e10,-1.6411053591218916e8,4.739779357267639e10,8.830512046071317e10
0.7312087960819708,-3.3087885028159576,0.7202687417839815,7.82300391687101,6.614391473335749,0.02780780434451947,5.861117153991554,37.610006182790244,6.140210696616543,37.04964795637361,5.397729149882137,10.405659372000711,4.747025117207444e-6,0.010023047625023313,6847.601920718335,3.252924858088375,61.13916062440363,-6340.9150531439145,1.0441162672808926e6,-2.3394500472817212e8,35.286547925670256,67.3214134279626,-7310.219790110803,1.231233568344834e6,-2.8021794224081784e8,111.7809090103257,-12696.65187759517,2.1816112445338415e6,-5.034738399864782e8,-22115.93994491058,3.8685088300021086e6,-9.02657060571534e8,6.869047867106411e6,-1.6180139362601497e9,-2.9016314335433745e9,0.24895193902601903,0.40630430593400635,0.9857646577964488,1.4942490772988677e6,203771.43204143646,-0.026228226133947978,-0.8746821847995612,-0.09074483104872383,4.52363548718554,5.594905111846494,-0.0015080856469447462,0.5369848664994413,1.0113487562435222,2.83100693549456,2.0238281303478387,3.5770683290369406e-5,1.7440558396940635,1.7138701845958013,3.4253496098763554,3.4248821681099524,1.4919845392535134,3.252924858088375,3.2535053163506333,35.286547925670256,0.0002766137104910658,3.7176424316200523,-5.321723788755289,1.0,10.0,0.0,0.0,-0.1522480195860969,-2.327033855265512,-0.1277419202583951,-1.5081089959993057,-22.56240574148746,-37.050008769646986,-237.33683675940614,-7.7932221725152,-7.295411383284597,-0.09022326099442596,4.484248439290953,-521.8608635243042,90882.24182461559,-2.100191402343292e7,6.046168492003595e9,5.246454529476841,-647.8839030712816,113018.04511217322,-2.6207328179020353e7,7.590110775750315e9,-1198.411459230043,210611.53182388606,-4.897138849912956e7,1.4250594057555285e10,391718.96126309247,-9.126553328624782e7,2.6605574689152397e10,-1.698707267868411e8,4.955250397979747e10,9.217665029852612e10
0.7440386750531667,-3.2913945364557424,0.6930328564880226,7.705274964242376,6.563423807060965,0.02608077365636698,5.835888427517856,37.225005323421044,6.093182226439914,36.52883101002206,5.426914933269926,10.454748832457943,4.0430939482779555e-6,0.009897250514952114,6387.368731764377,3.480508099371336,61.67650126269849,-6477.03784505444,1.0801593505582586e6,-2.4528018096295032e8,37.6751501593372,67.89525125100988,-7460.30721983823,1.271685296707172e6,-2.929988535770092e8,112.68639797257138,-12945.354665400338,2.2499627355633345e6,-5.2520050519334507e8,-22529.487786623093,3.9848987427660506e6,-9.400939742611139e8,7.067895747391897e6,-1.6829134285883281e9,-3.0144925050293226e9,0.2489628889669645,0.4125031606990735,0.9873103005467462,1.3806030751135084e6,184791.15826763815,-0.05470622051458452,-0.8662957118748434,-0.08938907774133334,4.5717963476367665,5.6472139921072,-0.003652450073199061,0.5584804013800952,1.0334610936182778,2.7906221171058756,2.024816380256103,3.1971697091003013e-5,1.7450709248857543,1.716961368568293,3.2866170487628903,3.286251255296277,1.4130768850847641,3.480508099371336,3.4810068271493484,37.6751501593372,0.00023814960025087502,3.6954927106602167,-5.13071648867965,1.0,10.0,0.0,0.0,-0.149595761415221,-2.330031157682033,-0.119893675481729,-1.3479796507183857,-21.33137003819447,-37.10548845729672,-235.93972017504228,-7.8801967299558076,-7.27659105985404,-0.08947623111133249,4.534104506859539,-533.6108941006722,94018.01509795756,-2.2003168789454266e7,6.4241907302101145e9,5.293752993425961,-661.3476864632357,116681.5577662258,-2.7381668242689468e7,8.030780300679088e9,-1221.3515724320466,217039.46221280453,-5.104414548547384e7,1.5025320280852215e10,403026.3872623922,-9.495130192183504e7,2.7987347018104225e10,-1.764412565862596e8,5.203149192615262e10,9.663561343632547e10
0.7556524992133901,-3.275905939156461,0.6695784809278416,7.602728576968891,6.518070182822206,0.024631359360009434,5.8154716959289505,36.89741231430438,6.051194451735475,36.069450489891075,5.452656114051333,10.498350426249841,3.5097361187279676e-6,0.009789996632379738,6003.651048555526,3.695135019518883,62.140110599734,-6596.865622624968,1.112258890985905e6,-2.5544831184763172e8,39.96370375472652,68.39279154711909,-7592.865395163623,1.307840215677772e6,-3.0452433178811324e8,113.47560029095607,-13165.692446684696,2.311245817682934e6,-5.448816822805275e8,-22896.847855227737,4.089470842192624e6,-9.740875890159003e8,7.246858827167887e6,-1.741932146314854e9,-3.117238828968175e9,0.2489816270979857,0.4180513139116125,0.9886679211976117,1.2857993553455553e6,169253.8623063983,-0.08093373485610394,-0.8588554359406795,-0.08804454383158994,4.6142367541925875,5.693571926697212,-0.006165860600337198,0.5782817853355595,1.053349196469942,2.755004228309948,2.024982909734729,2.8917454327293812e-5,1.7452816214475801,1.7191858321282047,3.166200481826895,3.1659063611440033,1.3452821891239288,3.695135019518883,3.6955712103000704,39.96370375472652,0.00020869914891039046,3.67509309060953,-4.963112491666639,1.0,10.0,0.0,0.0,-0.14744183964841476,-2.334241830496829,-0.11341933140864346,-1.203135248909807,-20.252527559459917,-37.14927118670864,-234.67798016849275,-7.956009714916201,-7.2602094782792905,-0.0888019884486454,4.577944770885338,-544.0690737103023,96835.13755510599,-2.290917404580553e7,6.767699489324071e9,5.335667135072246,-673.3720750783255,119982.30003223507,-2.8448122923898112e7,8.433528837808901e9,-1241.9179548631676,222846.2691098581,-5.2932211734859854e7,1.573678971848471e10,413263.46809126413,-9.831486310221016e7,2.925929159054018e10,-1.8244592552485013e8,5.431650713527632e10,1.0074933674693614e11
0.7663022205539138,-3.261910916803412,0.6490058410228075,7.511846306772709,6.477079414214761,0.02338808044921942,5.798640271665246,36.61295349649433,6.013135807864109,35.657509410405076,5.4756728953813605,10.537559187673482,3.0919720988488096e-6,0.00969681103574143,5676.798847117379,3.8993853122111477,62.545654609011066,-6703.714418813959,1.1412016931951286e6,-2.6468446670428017e8,42.17299024313743,68.829875585746,-7711.386881888299,1.3405315046116642e6,-3.150355127097432e8,114.17193759370026,-13363.196799414694,2.366794841104542e6,-5.628925697078451e8,-23226.854261502125,4.184415652514939e6,-1.0052531517020031e9,7.409566513785416e6,-1.7961031621375017e9,-3.2116248219403834e9,0.24900794460429723,0.4230867590624611,0.9898777163595978,1.205071062035363e6,156245.22530185035,-0.10537082048001965,-0.8521572553021084,-0.08672330678381028,4.652158138551125,5.735183399358188,-0.009035251449674096,0.5967272749365332,1.0714712242864244,2.7230858238073425,2.024540111761071,2.639715363394462e-5,1.7448976878315359,1.7207546328313006,3.059874624949184,3.0596330845823423,1.2859921663801261,3.8993853122111477,3.899772091049058,42.17299024313743,0.0001854131596561336,3.656051397069014,-4.81367379554168,1.0,10.0,0.0,0.0,-0.1456459290873516,-2.339236927999239,-0.10794468086650824,-1.0703828274662972,-19.29103378864238,-37.183464686601035,-233.51769043534713,-8.02296489900404,-7.245543656708522,-0.08818481432380362,4.6170507330433175,-553.4988684407056,99396.71873753634,-2.373859519751657e7,7.0836294835334835e9,5.373282870300543,-684.2436846649664,122990.43529844738,-2.942713663199223e7,8.805558128903675e9,-1260.5697365574936,228149.31732714767,-5.46695204563791e7,1.6396371353042925e10,422628.4318361542,-1.014142434783597e8,3.044055057440939e10,-1.8798500975448292e8,5.644072185164105e10,1.0457607048830861e11
0.7780565040895325,-3.246688403630538,0.6272702677124458,7.414823423120402,6.432440055918716,0.022102399569907023,5.782015669243577,36.31505620304435,5.971575294251892,35.21235815555138,5.500400123508677,10.579893189548672,2.6967951799334842e-6,0.009599331945363993,5341.450231164987,4.133348560560364,62.97087835461816,-6818.039480123977,1.1725332246485979e6,-2.7476399775818384e8,44.74013021666634,69.29005064614418,-7838.514489641181,1.376007859058355e6,-3.2654545702404475e8,114.90801821886186,-13575.524683281168,2.4272056831174563e6,-5.826720206162391e8,-23582.319691010904,4.287819765802357e6,-1.039531783887737e9,7.586980492786884e6,-1.8557429974054084e9,-3.315612551915574e9,0.2490493237068894,0.42858723575099406,0.9911736526184483,1.1223341613374504e6,143133.97795578948,-0.1327872946337572,-0.8449005054365739,-0.08517512148776869,4.692866487265478,5.780032044608317,-0.012933133727450124,0.6174042238807284,1.0913334777051464,2.688636393350852,2.0234009146503533,2.3889623114673027e-5,1.7438465712354032,1.7219699055450743,2.946849859467021,2.9466548994108197,1.223588821032039,4.133348560560364,4.13368819968281,44.74013021666634,0.00016317984837477397,3.6346226657519245,-4.65328977404071,1.0,10.0,0.0,0.0,-0.14383727378963984,-2.3458937001618523,-0.10235702148492165,-0.9239039415450663,-18.258783822795955,-37.213921051317485,-232.22706096217715,-8.093884610232777,-7.229564978338932,-0.08750403618654773,4.658969742378864,-563.7145097479679,102195.11462464716,-2.4651012918492835e7,7.432993128275194e9,5.4138108604105355,-696.0494387658748,126283.07512970446,-3.0506643712399628e7,9.218455676729095e9,-1280.878468266235,233964.26599492208,-5.658893703592101e7,1.7130610959711582e10,432912.39076839294,-1.0484257780955715e8,3.175741767225479e10,-1.941175454075249e8,5.88106971463257e10,1.0884773314169867e11
0.7906279089088211,-3.2306601013747476,0.6050763641202582,7.3146258064718666,6.385323401290516,0.020818667971953562,5.766319233331576,36.01314463553234,5.927585835349025,34.746347875443035,5.526029428699595,10.623977040008754,2.3378702482917996e-6,0.009500906858284594,5009.738488530161,4.393795711253502,63.39885842409197,-6935.813157486756,1.2052392774737023e6,-2.853847738047843e8,47.64223123396801,69.75518837992398,-7969.792765529214,1.413125528616015e6,-3.387106976189441e8,115.65500530896739,-13795.265926116159,2.4905375533665908e6,-6.036322041158638e8,-23950.87914820024,4.396369228517252e6,-1.0759069055322433e9,7.773424967024961e6,-1.9190848590905797e9,-3.4261227832504253e9,0.24911087916820984,0.4344044526524346,0.9925137531151061,1.040658081955336e6,130420.36648633842,-0.16264645658651553,-0.8372948206312861,-0.08342234268636123,4.735018218276147,5.82664107934264,-0.01808692945412963,0.6398827483841992,1.1123969315023556,2.6526421379119096,2.0214371026535725,2.1488213690716253e-5,1.7420079778584898,1.7226759867585348,2.830753544297185,2.8305979781593678,1.1601951188215354,4.393795711253502,4.394092147863273,47.64223123396801,0.000142783093374139,3.6111858781928574,-4.4868627585067085,1.0,10.0,0.0,0.0,-0.1420778350865341,-2.35421221492825,-0.0968491394789411,-0.7672446646829936,-17.186282314445446,-37.23718179145065,-230.8273325059896,-8.166122279565952,-7.212513303265499,-0.08677519503171793,4.702318467324062,-574.3979068887788,105147.99076724093,-2.5621158552863788e7,7.806744253020491e9,5.455903375252872,-708.4229001067959,129763.6211783581,-3.1656868550240397e7,9.661604771399305e9,-1302.2161886260376,240120.9362460335,-5.8637691494366385e7,1.7920739688524014e10,443814.8935980735,-1.0850573364390686e8,3.3176290534178368e10,-2.0067523154136437e8,6.136595542874841e10,1.1345521287734143e11
0.803786717641206,-3.214153595114878,0.5829285936216284,7.21341993267592,6.336608467528946,0.01956651319554813,5.751967925498632,35.7132637726514,5.881981524392737,34.268599714124406,5.551912509990292,10.668679066831029,2.0204400549286823e-6,0.009403885935113515,4689.64739099952,4.678098587218802,63.81614921082054,-7053.71077650873,1.2384619458425303e6,-2.962870475096659e8,50.86174431012202,70.21067972193133,-8101.5070836368795,1.4509067062348993e6,-3.51231459577268e8,116.38927051555056,-14016.182120642497,2.555115316836978e6,-6.252533246616098e8,-24322.030308025278,4.50718385503918e6,-1.1134728399393377e9,7.963937164010967e6,-1.9845464749321778e9,-3.5403862310587344e9,0.2491984830610414,0.44042180906506373,0.9938654539563103,962080.4055252161,118414.9783514164,-0.19452069291484425,-0.8295026827254326,-0.08148660929444332,4.777529367589356,5.873791669120028,-0.024747990324509788,0.6638027920848018,1.1342192897589511,2.6158404006173614,2.0185641624193553,1.9246674078904018e-5,1.7393065156898233,1.7227615507475313,2.7142662117732272,2.714142947850574,1.097348092106633,4.678098587218802,4.678356460626835,50.86174431012202,0.00012455500764592067,3.586039320221954,-4.318116812608721,1.0,10.0,0.0,0.0,-0.14040276168543958,-2.364102560123158,-0.0915413171278555,-0.603209453251258,-16.0961913433273,-37.25013984292704,-229.3312659074405,-8.237561627771427,-7.19448473015848,-0.08600976048287672,4.745990083121385,-585.2866559022192,108185.7558563419,-2.6627269753720216e7,8.197007450963764e9,5.498441219025331,-721.0578371246565,133349.5642336853,-3.2851853686308723e7,1.012559162292825e10,-1324.0504601287353,246472.52455062012,-6.0769292237777576e7,1.87498562309434e10,455074.5087885738,-1.123201760448241e8,3.466665385434099e10,-2.0750780398060656e8,6.405126789738462e10,1.18298436452152e11
0.8159042643008875,-3.1991905276155985,0.5634434335744932,7.123300763554981,6.292210408085919,0.018488616645413045,5.740412518906869,35.44953893279617,5.8403201489939525,33.83670980998612,5.574855220443359,10.708426957798606,1.7717833583884352e-6,0.009319585877873742,4417.1948477601445,4.950810549223063,64.17171127859251,-7157.027467661378,1.2680180386556492e6,-3.0609153479394996e8,53.99891666734302,70.60039506261909,-8217.157908178136,1.4845743960366903e6,-3.625150323999743e8,117.01956928684086,-14210.48417980998,2.6127436569856717e6,-6.447722479652128e8,-24648.911294984715,4.606163563172589e6,-1.147416112839985e9,8.134220929031549e6,-2.0437247221639426e9,-3.6437136291381006e9,0.2493042669196464,0.445899095791673,0.9950639649979428,895452.5547105543,108417.72907184249,-0.2244573976184134,-0.8224766268443282,-0.07961630365677645,4.815143388118926,5.915600943364932,-0.03220045302866107,0.6861669933293013,1.1540812397324713,2.582679567176549,2.015182748935535,1.7398699944529506e-5,1.7361261243397335,1.722249589776644,2.6113265630332667,2.611226780985466,1.0424792547129178,4.950810549223063,4.951037945963309,53.99891666734302,0.00011013054800929752,3.5622934659229815,-4.1674971043447275,1.0,10.0,0.0,0.0,-0.13898991072356098,-2.3741545557487957,-0.08701952445485402,-0.45205284223637865,-15.11979036907708,-37.25072675194103,-227.9166891062427,-8.29941694360469,-7.177532793733542,-0.08530077558779023,4.784602374290456,-595.0223150180793,110926.23963763475,-2.7542083369697794e7,8.55431766972379e9,5.536104534648469,-732.3704178348008,136588.13459838156,-3.393985198248635e7,1.0551281976121582e10,-1343.6297909269051,252214.34370523784,-6.271213984665321e7,1.9511807249337788e10,465260.55111124425,-1.157987640663729e8,3.603721572577966e10,-2.1374098275877458e8,6.652138915617288e10,1.2275389513622612e11
0.8285235731093404,-3.183842263317082,0.544012779216552,7.0323465048362825,6.246357519234503,0.017435843357846193,5.729833722763376,35.18530271375991,5.797207244016429,33.39410306307189,5.597796662163463,10.748259012939412,1.549853686884132e-6,0.009236564340942268,4154.1651569557225,5.246263643054439,64.51176460899987,-7258.859098738414,1.2976053918123508e6,-3.160153099451398e8,57.449956060106125,70.97457658986642,-8331.33529943238,1.5183223040775962e6,-3.7395427920250213e8,117.62641993064523,-14402.572240023379,2.6705723033794477e6,-6.64586742774677e8,-24972.399499946892,4.705552340169489e6,-1.1818945352204216e9,8.305285949248096e6,-2.1038536772608933e9,-3.7487144444331965e9,0.24944477600343584,0.4515389939959658,0.9962649534235085,831420.8099767743,98975.84090086947,-0.25625337431523926,-0.8153080767741072,-0.07758100902140623,4.852666231695357,5.957359745532607,-0.04149186038504671,0.7097763145060316,1.1744908744739233,2.5488235352063655,2.0109113326302497,1.5668418497319715e-5,1.7321156988688877,1.7211115879833898,2.508326327345112,2.508246028515844,0.9882395511956683,5.246263643054439,5.2464636106468925,57.449956060106125,9.713034562108005e-5,3.5369321658858994,-4.015351520732663,1.0,10.0,0.0,0.0,-0.13763276414640954,-2.385460006808895,-0.08264159253813719,-0.294490693140257,-14.129064088392102,-37.23865669981936,-226.39659911042736,-8.359670765080285,-7.159344482311873,-0.08455613853172297,4.823105512494473,-604.8355102826356,113712.25062006083,-2.8479169320139874e7,8.922839305380688e9,5.573646224502358,-743.7832389739631,139882.86767039125,-3.5055374429763444e7,1.0990995340051777e10,-1363.4021529399558,258059.19121370255,-6.4705559160876706e7,2.02997933819803e10,475633.3746098833,-1.1936889660613146e8,3.745516567518756e10,-2.201389134418293e8,6.907706995887744e10,1.2736323238323332e11
0.8402577255211243,-3.1697788916606253,0.526679295296777,6.950218847660318,6.203993566936914,0.01651543471998056,5.72110895261715,34.947104566759116,5.757308553581907,32.988189378596466,5.618218868854766,10.78376142487113,1.372016069202382e-6,0.009163423498968292,3926.929030702665,5.531757861170343,64.79944742388957,-7347.900426717267,1.3238995993466573e6,-3.2493493808979887e8,60.834663510080055,71.2923373381682,-8431.30984230846,1.5483445797984798e6,-3.842485194496543e8,118.14293583180564,-14570.942971545179,2.7220579057758492e6,-6.824352204261181e8,-25256.14512913604,4.794075662049232e6,-1.2129636333212733e9,8.457682373158814e6,-2.158042380732954e9,-3.843337349577585e9,0.24960784926594437,0.45672536369792294,0.9973385224121275,776390.8793772699,90997.63788779748,-0.28640544244353083,-0.8087741713963598,-0.07560866797850807,4.885965720472013,5.994428492247961,-0.051702785557954,0.73199333338924,1.1931792822923737,2.517904649834338,2.0062497601851788,1.4217470624453912e-5,1.7277517080438023,1.7194945328169184,2.416224760447775,2.4161589862215775,0.940326540763576,5.531757861170343,5.5319356729366245,60.834663510080055,8.661368208985338e-5,3.5127430050401554,-3.8780639590789554,1.0,10.0,0.0,0.0,-0.13646220202742756,-2.3966293830895777,-0.07884180467291727,-0.14782245241384,-13.230265520070486,-37.21479906594365,-224.9317610723456,-8.4117496434082,-7.141794669339006,-0.08385595028699513,4.857272262054572,-613.6352363435119,116231.13079005273,-2.933262817891881e7,9.260737252988747e9,5.606882174626966,-754.0215737419705,142862.76483390346,-3.60719272581579e7,1.139459565128692e10,-1381.1477359839764,263346.7928794002,-6.6522825910753675e7,2.102363335070829e10,485017.7883736576,-1.2262361841402462e8,3.875786601208975e10,-2.2597087666855308e8,7.142470120101886e10,1.3159618293068887e11
0.853608936139302,-3.1540143838366266,0.5077564159250463,6.859401054848027,6.156014390007711,0.015531042478370404,5.712204785494793,34.68237646975991,5.712060082090295,32.53185644145161,5.640338727022097,10.822225381735812,1.197770445394684e-6,0.009084604219344285,3686.949145187241,5.869542036674714,65.09237343693212,-7442.138729611031,1.352231031524881e6,-3.3466330977610713e8,64.90068243162732,71.61714735361298,-8537.239962549333,1.580717049130909e6,-3.954860405263623e8,118.67184248624723,-14749.475928300959,2.7776024785114913e6,-7.01931993534144e8,-25557.120063195336,4.889591833445346e6,-1.2469065801591637e9,8.622107873447157e6,-2.217236686885717e9,-3.9466739249092155e9,0.24983756327559004,0.4625595646774024,0.9985094115034873,718629.9054752585,82766.0187118849,-0.32141897255046037,-0.8014884159807011,-0.07327014393789469,4.92188285645398,6.03437809090298,-0.06537108443570071,0.7575374677177875,1.2140501129379762,2.4833123168334366,2.000129906013142,1.2730931044274302e-5,1.7220449542543195,1.7169901271606756,2.3155420700021847,2.3154895108209557,0.8886144530516773,5.869542036674714,5.86969796811696,64.90068243162732,7.6210350774904e-5,3.484472862100678,-3.7266182513003883,1.0,10.0,0.0,0.0,-0.13522422909829512,-2.409973438062308,-0.07480223047120901,0.0192466738701702,-12.232350785657303,-37.17156628134852,-223.19452802439724,-8.46620820928415,-7.120907139360405,-0.08304754180548969,4.8941354030734825,-623.231642687727,119000.74759544918,-3.0277958744479112e7,9.637572580520971e9,5.64256983615418,-765.185512598382,146139.2379338739,-3.719816498296617e7,1.1845002784626068e10,-1400.4948647388019,269159.83875351783,-6.853629485812482e7,2.1831767022265457e10,495331.4938081874,-1.2622878543274829e8,4.021208702433169e10,-2.3242818910084394e8,7.404443027074312e10,1.3631743976298616e11
0.8671516499818408,-3.1382736775772995,0.4893679248230331,6.769880046062321,6.107480390999112,0.01459523442354373,5.703958058004724,34.41786983774829,5.666240541618727,32.073768053746484,5.661503026287133,10.858992649036118,1.0467139912276851e-6,0.00900906570092819,3461.9642730600053,6.2265967643203926,65.35107873978187,-7529.534276070726,1.3790622918590792e6,-3.4400422312488073e8,69.26859106655044,71.90522517173886,-8635.564014210546,1.6113891135977865e6,-4.062819797493714e8,119.14146720545189,-14915.249247550377,2.830239411182621e6,-7.206688354572847e8,-25836.54836581338,4.980090695179441e6,-1.2795216359018743e9,8.777830639953582e6,-2.274092702993851e9,-4.0458737704902573e9,0.250126084108941,0.4684057995609186,0.99964199723114,664876.8164493105,75243.65705182307,-0.3577168046891004,-0.7942516900111908,-0.07079353667690323,4.956046865449779,6.072290608160011,-0.0816933016339559,0.7836764444294937,1.2347246845112707,2.4487817873156277,1.993022960244866,1.1381782680921107e-5,1.7154503530053231,1.7137131276488358,2.217684425790974,2.217642443282396,0.8390502176583674,6.2265967643203926,6.22673357209731,69.26859106655044,6.70998443268838e-5,3.4549385379788804,-3.578023586829861,1.0,10.0,0.0,0.0,-0.134058418354614,-2.4240449929212153,-0.07098050452178992,0.18888216177694356,-11.245590164737212,-37.108766552392524,-221.34414396880095,-8.5160360807661,-7.098532741206101,-0.082211767989085,4.929225903952293,-632.4723264433862,121690.70280545388,-3.120314060370089e7,1.0009022871032825e10,5.676261786023688,-775.927157330591,149319.95461379155,-3.830021918986389e7,1.2289091243652578e10,-1419.0934565488487,274799.5242833979,-7.050588672073549e7,2.2628606730174126e10,505329.59837087593,-1.297531681504206e8,4.164534975262474e10,-2.3873595320859954e8,7.662468800670845e10,1.4096392511351697e11
0.879820783060181,-3.123769321417927,0.47284536885690154,6.688271446099183,6.0620966462970545,0.01377228228455697,5.696641044596132,34.17142274484355,5.623369553791149,31.64848584428425,5.680084978438231,10.891198100970911,9.250795355881485e-7,0.008942088803738401,3266.8243275754944,6.574071812763425,65.55722246876651,-7603.366134998658,1.4022542852259262e6,-3.5219484408576405e8,73.58597371691275,72.1357626937618,-8718.66413482738,1.6379020988226715e6,-4.157497569896848e8,119.51731931811474,-15055.328722127335,2.875728114917943e6,-7.370993930218693e8,-26072.48758062589,5.058252216312861e6,-1.308108301821157e9,8.912208965625493e6,-2.3238907085474715e9,-4.1326834527999067e9,0.25045411424414893,0.4738105790889429,1.0006512203432014,618625.4318394522,68883.47800738286,-0.39238993458920524,-0.7876126092636715,-0.068379159591727,4.985818350193957,6.105199482262302,-0.09940497723725641,0.8082698605469277,1.2535420017471997,2.41691158858995,1.9855402453965407,1.0248134434097012e-5,1.708544256604671,1.7099598742673918,2.129856398302721,2.1298222913054663,0.7951778284974752,6.574071812763425,6.574193104053256,73.58597371691275,5.96923580916968e-5,3.4264765937875667,-3.4434548141616452,1.0,10.0,0.0,0.0,-0.13304012291493167,-2.4375453456975738,-0.06762982128424273,0.347649537257492,-10.344648789449462,-37.03138296185472,-219.5220244354763,-8.557524413722202,-7.076344545261308,-0.08141269588888989,4.959843421215151,-640.6272993396094,124084.05102670519,-3.2032252517774496e7,1.0344156041020138e10,5.705311496349975,-785.392267973208,152147.18072030362,-3.928725216132202e7,1.2689687196787449e10,-1435.4533807778816,279806.7815159559,-7.226860095490083e7,2.3347146817668907e10,514194.83978924947,-1.3290418335900095e8,4.293678393263074e10,-2.4436903887312096e8,7.894739066127722e10,1.4514215370839337e11
0.8937030226956378,-3.1081140219282086,0.4554382527386171,6.60097111362996,6.01227523071891,0.012924137708155403,5.688695253439155,33.89948224446785,5.576298944677065,31.18488574068187,5.699030018517955,10.923898657754007,8.101837046734849e-7,0.008872436023613149,3068.524296928984,6.970053741620371,65.74249731582086,-7674.987917701134,1.4253607640370757e6,-3.604853805558719e8,78.58349835222495,72.34394834643615,-8799.26723338185,1.6643056271897845e6,-4.2533000943417555e8,119.85621954517214,-15191.07336876947,2.920994128274631e6,-7.537162425625188e8,-26300.74776163898,5.135940424969109e6,-1.3369926903820317e9,9.045577506240062e6,-2.374149708973339e9,-4.2201809203596992e9,0.2508870381424762,0.4796625199814641,1.0017011351695522,572039.3612221752,62588.16713921271,-0.4311679185625193,-0.7804704636713925,-0.06562297610413903,5.015872974640818,6.138219301882412,-0.12172517098029689,0.8352839154866697,1.2734902692681964,2.382385380342507,1.9763964173379218,9.132706576809023e-6,1.700154726765766,1.7050633051750737,2.037561420470981,2.0375341869812846,0.7497257037273637,6.970053741620371,6.970160268620431,78.58349835222495,5.2627820973483114e-5,3.394298447167523,-3.3007765976646564,1.0,10.0,0.0,0.0,-0.13199491214594353,-2.452528471551621,-0.06418095764562659,0.521541830308127,-9.381241243025372,-36.924403395702484,-217.41272596783364,-8.59706759279546,-7.050437220843967,-0.08051492564675146,4.990811525005381,-648.9737676176746,126553.4166996723,-3.2893715206011318e7,1.0694654504622152e10,5.7341981177103225,-795.0556961125378,155059.52467872636,-4.031167255170034e7,1.3108373591807384e10,-1452.1091202557864,284955.59020613466,-7.409579551875108e7,2.4097517934820965e10,523292.52429626544,-1.3616556179102594e8,4.428384710093857e10,-2.5018983741306907e8,8.136688102668207e10,1.4948815127390637e11
0.9077134308926194,-3.0925588284923045,0.43855389702214487,6.514859809627949,5.961777412851397,0.01212058459212951,5.6803475752204795,33.61984047957993,5.528603334001323,30.71831611259679,5.716577964758829,10.953989454388624,7.106696093228369e-7,0.008805736589886362,2883.4156140719037,7.386127841241399,65.88579242078569,-7736.962745801247,1.446043234890988e6,-3.6804634115263e8,83.92045290211678,72.50593030307049,-8868.947234169107,1.687912365690473e6,-4.340592215626749e8,120.11870549430566,-15308.175689890684,2.9614020945819793e6,-7.688392802280649e8,-26497.043704377113,5.205149664997583e6,-1.3632397451942768e9,9.164100140630672e6,-2.419736928905357e9,-4.299383618272137e9,0.25141194193663463,0.4854949347157192,1.002701287391065,528989.5317149045,56875.19455536701,-0.47110393905411607,-0.7733866874614619,-0.06272235176794995,5.043335286332422,6.168109195315715,-0.14751553036945075,0.8625048455373517,1.2928064456069719,2.347870545994217,1.9661448621479776,8.126642068306901e-6,1.6908102064433816,1.699266139037102,1.9484122378825806,1.9483904806329504,0.7064841605251977,7.386127841241399,7.386221487302119,83.92045290211678,4.644831902975239e-5,3.3606879185270557,-3.161683175926598,1.0,10.0,0.0,0.0,-0.1310048805331545,-2.4676384817379033,-0.060911302976522134,0.6966955061515687,-8.433766485388077,-36.79137265032808,-215.1527584115978,-8.63043766704877,-7.0223797253994675,-0.07958230917910816,5.019190053251322,-656.7228782744371,128865.22530209625,-3.370594789758295e7,1.1027298577621193e10,5.760016515035186,-803.9931862650303,157779.2774680612,-4.127583426431142e7,1.3505234364131104e10,-1467.4462913618818,289750.83459750377,-7.581215246278997e7,2.480776489565356e10,531740.1988664549,-1.3922232823208815e8,4.55566603642248e10,-2.556324430436078e8,8.364862420894902e10,1.5357834755472055e11
0.921886848738457,-3.077065060221706,0.42211767978924103,6.429531328735789,5.910350820201087,0.011357133323448326,5.6711355851197505,33.32836734295235,5.480067938108273,30.246434661728646,5.732649335045006,10.981282122445888,6.241377803517005e-7,0.00874156623280584,2710.1393574195336,7.824093262691642,65.9856858510539,-7788.691488979271,1.4640828978832725e6,-3.7478995558446735e8,89.6299364477022,72.61983207095408,-8926.972614658109,1.7084583473914764e6,-4.4183139171431214e8,120.30116536146183,-15405.300103754225,2.996475160986717e6,-7.822768571705686e8,-26658.947472859432,5.2650216454939265e6,-1.3865047951397476e9,9.266233483163487e6,-2.4600335490324674e9,-4.369180983054937e9,0.2520438750629942,0.4913210127422075,1.003652142611657,489132.82039622986,51680.62704009404,-0.5122613481845669,-0.7663269082735193,-0.05966621998622375,5.068031969865821,6.194621113926664,-0.17707103366508783,0.8898639029883757,1.3113937337712753,2.3132002682906516,1.9547045344345788,7.217587348921825e-6,1.680453445844817,1.6925004364032565,1.8621331278094009,1.8621157459288895,0.6652800667708039,7.824093262691642,7.824175631010647,89.6299364477022,4.1022414786798734e-5,3.325420651226522,-3.025813426501898,1.0,10.0,0.0,0.0,-0.1300583759079575,-2.4826667986113664,-0.05779601015952428,0.8731457724680016,-7.50073963597185,-36.62966756042411,-212.7211636023395,-8.657210631453415,-6.991798731302719,-0.07860894886924158,5.044815395325147,-663.8210379280426,131000.64743931995,-3.446140021931462e7,1.1338635640458042e10,5.782513587769168,-812.1345061351078,160282.5320747869,-4.217025524400915e7,1.3875945778857666e10,-1481.3280034752675,294147.1512375134,-7.739986800001234e7,2.546979450951985e10,539452.1740794021,-1.42041211333627e8,4.674017060059571e10,-2.60634812689905e8,8.576469795380162e10,1.5736102168089304e11
0.9354561901744486,-3.062453238303971,0.40694394695858854,6.349300835233655,5.860690679121513,0.01066941163274863,5.661195023484058,33.0383331757902,5.433255740795459,29.793741934988958,5.74638536592877,11.004292273249224,5.52559191949004e-7,0.008682913408436646,2556.2781053179287,8.259639037334338,66.03875646752391,-7827.558267290483,1.4784825271082618e6,-3.8032344363506305e8,95.39799404045452,72.68141451684225,-8970.367904046025,1.7247985276952288e6,-4.481907594804108e8,120.39651809699059,-15477.402613880653,3.0242436914445045e6,-7.932360075640494e8,-26777.954240285257,5.312171960422136e6,-1.4054083889330163e9,9.34616839675393e6,-2.4926403484530163e9,-4.425401170364104e9,0.2527543496338955,0.49682964936996943,1.0045049243008382,454150.0515074058,47200.59591165441,-0.552290328089827,-0.7596456459650147,-0.05662781039036492,5.088635890100197,6.21630590616928,-0.20868331353012792,0.9157480073837831,1.3281730807415146,2.2801590942124843,1.9427232664439058,6.438642059629263e-6,1.6696815018758704,1.6851493310761414,1.7830581118501652,1.7830440586351217,0.6280964240083778,8.259639037334338,8.25971201797816,95.39799404045452,3.649205312316338e-5,3.290350932227354,-2.9001418594831794,1.0,10.0,0.0,0.0,-0.12919213927495318,-2.4965615691611402,-0.054975628439944114,1.0408943985001775,-6.63209320827108,-36.448055783892116,-210.2472693628576,-8.675955807126764,-6.960211889590102,-0.07764696648692661,5.066315565670351,-669.8719248310648,132836.35934482323,-3.5115126723964185e7,1.1609627564492035e10,5.800458517893932,-819.02098520399,162423.81999887916,-4.294143207964255e7,1.4197712730031603e10,-1492.9643579578078,297887.4570111894,-7.876346940814821e7,2.6042687665243164e10,545974.7158068533,-1.4445193713131565e8,4.776094281130319e10,-2.6489346005169106e8,8.758335853149356e10,1.6059991643628333e11
0.9502105821252298,-3.0468039271107066,0.3910233098563029,6.263459407475035,5.806117386015367,0.009966180472920298,5.648708122281723,32.707769677966,5.38189640643145,29.29948222309881,5.759419230899581,11.025691309045348,4.853093753625367e-7,0.008621868356701973,2401.166362251193,8.751390216691263,66.04947468978183,-7857.735199346371,1.4908106187969942e6,-3.852479307677675e8,102.01470931023049,72.69569560956157,-9003.724033569892,1.7386959702871812e6,-4.538229183507113e8,120.41175426748856,-15531.977993057964,3.0476729516220475e6,-8.028888306124048e8,-26866.18076956808,5.351580723369305e6,-1.4219567507163262e9,9.412246904009312e6,-2.520990405406728e9,-4.473913649854161e9,0.2536554987431417,0.5027433345507427,1.0053682301196454,419323.37796492694,42818.48987572069,-0.5963714424957329,-0.7524376538054728,-0.053205062740947655,5.107530540671915,6.235594279885145,-0.2467014082208409,0.9433767794999212,1.3451547560423724,2.244317328288881,1.9285342328001356,5.682156917913375e-6,1.6570148336795019,1.6761607777518153,1.7008299978727046,1.700818816128494,0.5900414182342105,8.751390216691263,8.751454325549872,102.01470931023049,3.2196307105476135e-5,3.250627264569788,-2.7682152423433664,1.0,10.0,0.0,0.0,-0.12827857390978334,-2.5108161456719227,-0.052069920664077105,1.2212917618288548,-5.7162053087803315,-36.219706298753884,-207.38742231264254,-8.68832859045743,-6.923021389259654,-0.07656629677719817,5.086196932489394,-675.5762082880588,134582.6253729979,-3.574116216590743e7,1.1870609329292458e10,5.815807690314285,-825.4393690870315,164446.2024438979,-4.367607033504546e7,1.4506320986632221e10,-1503.6639857013872,301392.2005532468,-8.005511685751547e7,2.6589740585317574e10,552033.4253143315,-1.467214608720739e8,4.873105320575964e10,-2.68876205944541e8,8.930303282157506e10,1.6364612670417374e11
0.964635872763021,-3.0317368563298315,0.37599998397883144,6.180735930092379,5.752092959314237,0.009320480353887509,5.634398317716982,32.36659122890859,5.331158792182708,28.813375706685235,5.770184364238093,11.042825900029024,4.2859751967646144e-7,0.008564587758262727,2260.725611402934,9.250530496625315,66.01329983954064,-7874.938696694716,1.4994063627920935e6,-3.889075140019421e8,108.84015923486231,72.65709202038596,-9022.220284411955,1.7482573282829951e6,-4.5797131830377984e8,120.33805462927418,-15560.956360454758,3.0635309365915502e6,-8.099269697718347e8,-26910.213346020293,5.377737538606918e6,-1.4338865187121897e9,9.455089480191069e6,-2.541169188614957e9,-4.507951432237644e9,0.2546773068349799,0.5084490216574856,1.0061479231957255,388219.7709320003,38974.40133731065,-0.6398456624389293,-0.7454142433930329,-0.04974895155720698,5.122356829213191,6.249975119403171,-0.2873980807116253,0.9696833550965402,1.3603486853831008,2.2092867347975327,1.9134781140622361,5.023984581212063e-6,1.6436711941769895,1.6663485553330635,1.624063833271189,1.6240548679584064,0.5550976343682226,9.250530496625315,9.250587082898468,108.84015923486231,2.8540332491522312e-5,3.210032556207577,-2.6438164552282277,1.0,10.0,0.0,0.0,-0.1273945865860678,-2.5235607992780387,-0.049374381939069206,1.3948014666219466,-4.851479808166362,-35.9645473850469,-204.4150018344248,-8.691973973240927,-6.88350043094279,-0.0754746821601774,5.102002403231714,-680.228897848533,136021.98096837362,-3.626085999167335e7,1.2088485760310753e10,5.826483492510973,-830.5827984011411,166095.0542351005,-4.428110230489173e7,1.4762357590181955e10,-1512.0551690626455,304214.8671505699,-8.1109734037175e7,2.7040578887009453e10,556846.559995749,-1.4855710009458208e8,4.952481402938127e10,-2.720645277696779e8,9.069930058379759e10,1.6609912470503278e11
0.9797456652031239,-3.0161945398569645,0.3608009585592402,6.095173142613064,5.694723000313189,0.008685579368007283,5.616774974993217,31.987723345195242,5.2774102871415485,28.300505054793536,5.779306842965845,11.056632445263585,3.7729983851514926e-7,0.008506774072844411,2124.4565567627055,9.792793378039574,65.92715647837497,-7879.933378478231,1.5046807229945664e6,-3.9147455787214214e8,116.3758039516717,72.56203414154818,-9026.60885504636,1.7539231818341045e6,-4.608263267105001e8,120.16848331909749,-15565.370715224533,3.0725173316729036e6,-8.146642621447165e8,-26911.323429130098,5.391739533089239e6,-1.441714010179888e9,9.476385030758625e6,-2.5540217448771353e9,-4.528887567902688e9,0.25590821921321777,0.514345050437927,1.0068966535749089,358476.85882827046,35363.54289738683,-0.6855292523848895,-0.7380428799030236,-0.046028693911388086,5.133928295829237,6.260164613563184,-0.3334777949845127,0.9962776015250858,1.3746250509880291,2.172539209773222,1.8964471217734438,4.411569401636889e-6,1.6286855679515289,1.654968437204948,1.5473469467657837,1.5473398144132537,0.5207595533892257,9.792793378039574,9.79284312665056,116.3758039516717,2.520392168444237e-5,3.165474576136342,-2.518198999552297,1.0,10.0,0.0,0.0,-0.12645351595468668,-2.5352627983157516,-0.04668910921085998,1.5724195698659722,-3.9809900173201465,-35.663026275211884,-201.11237316498367,-8.68640718215942,-6.838427426564803,-0.07429541952274804,5.114614901698415,-684.0838907605752,137230.46155586623,-3.67007467406762e7,1.2273975370902905e10,5.832973942670381,-834.7219433278735,167455.4075254785,-4.478681971281304e7,1.4978202699112484e10,-1518.5599960538439,306497.0850561821,-8.197902553944764e7,2.741660839812079e10,560648.2218690527,-1.5004686493243122e8,5.0179237272631195e10,-2.746075849250552e8,9.183604542964972e10,1.6806888226675037e11
0.9941995205186507,-3.001549641154237,0.34674645976508245,6.014218904702511,5.639051048142196,0.008115469962215188,5.597063446035066,31.602991149980813,5.225393689498439,27.80600730512992,5.785932510744015,11.06578751156906,3.3482212902689194e-7,0.00845323612161376,2003.5806674067135,10.330014366555147,65.80016076470689,-7872.414425218172,1.5061482946446028e6,-3.926986985329447e8,123.96101353334029,72.4204078257022,-9016.628985010811,1.755165634337001e6,-4.621071095374447e8,119.92029942855383,-15545.006253679867,3.0737835926456754e6,-8.16630509375701e8,-26869.653787647585,5.392245288868869e6,-1.4446555207102845e9,9.474057635095537e6,-2.558249323064314e9,-4.534584563767566e9,0.25724906652498714,0.5199081124191057,1.0075483269011847,332493.9370159927,32264.276836136698,-0.7290824112836244,-0.7309374145570431,-0.04239436187190797,5.1411567598093875,6.265174605016669,-0.38046549495100107,1.020594134593304,1.3865854554213,2.1372865674532227,1.8789548551347335,3.891630896320643e-6,1.613401016812189,1.6430202872160242,1.477359970194075,1.4773542247276705,0.48995951639784757,10.330014366555147,10.330058429254983,123.96101353334029,2.241769088417632e-5,3.120739778224748,-2.4023633659239096,1.0,10.0,0.0,0.0,-0.12551191596141026,-2.5445044911131784,-0.04423981508601948,1.7372119252832579,-3.185067815285023,-35.34187654860865,-197.7737100683185,-8.671706399059122,-6.791486939589033,-0.07313576377377434,5.122851748341802,-686.7701031078343,138089.182766644,-3.701667314024857e7,1.2408090833733702e10,5.834651153580785,-837.4534723288424,168392.3761112276,-4.514215011735448e7,1.5131641141758553e10,-1522.5353769722906,308010.5325559264,-8.257461655271758e7,2.767890889927285e10,563054.2708998818,-1.510382575174374e8,5.06262257624431e10,-2.7624311212959856e8,9.259433450375626e10,1.693481186525482e11
1.0099458357641118,-2.985835572095178,0.33194753236644275,5.926896303266054,5.577502316874883,0.00753333834495159,5.572113629489279,31.157815243711337,5.168057200834832,27.262894549260285,5.790788782999935,11.071196461720831,2.9476907604692745e-7,0.008396524976463898,1881.5182872699686,10.935625430874184,65.61454701630285,-7850.927806997999,1.5038229057209585e6,-3.92665705648213e8,132.6498292443237,72.21217001351917,-8990.39851585863,1.751933200163468e6,-4.618924044380417e8,119.55821625021203,-15496.144567884408,3.067110514909049e6,-8.159240220725344e8,-26777.837683927635,5.378630797314573e6,-1.4428122256303413e9,9.446567056790892e6,-2.553899331654921e9,-4.524886866199077e9,0.25890073777618394,0.5258825453444244,1.008187399479252,306678.52194232884,29238.952260343387,-0.7759875448467988,-0.7230897488912338,-0.03837964809407908,5.144748229759236,6.265345155572799,-0.43430095356445636,1.04560755274184,1.3976000211782504,2.098735343207584,1.8585854678581137,3.3906109877990243e-6,1.595723504440679,1.6288270840514312,1.4047541812175852,1.404749628551409,0.45855432769134546,10.935625430874184,10.935664113152983,132.6498292443237,1.9769121236051536e-5,3.069490150904125,-2.280824740666123,1.0,10.0,0.0,0.0,-0.12440650051163178,-2.551971756206633,-0.04169207648637218,1.9096014156768737,-2.3626920351017207,-34.95630931891236,-193.94347407768868,-8.644854992444664,-6.735768403271416,-0.07184215581494766,5.127550827643711,-688.566011760947,138686.22628692444,-3.7240534046775706e7,1.2504109859048534e10,5.831462198427151,-839.043339987459,168998.64723148016,-4.538203172758114e7,1.5237539461576057e10,-1524.3318795428263,308898.0348990171,-8.295324997603959e7,2.7852276141323174e10,564277.8890614512,-1.5162221201455924e8,5.090688734015088e10,-2.7711418451101863e8,9.304171319248404e10,1.700465320590703e11
1.0249033367953335,-2.9711339709761972,0.31836482511536657,5.844711113589732,5.518187328102969,0.007015877372092476,5.544854473408296,30.70942082709955,5.1129762446762514,26.743011489097533,5.793120366890413,11.07192076355278,2.618377944268227e-7,0.00834389901576573,1774.0624264283729,11.53022744923852,65.39532927886212,-7818.230491786094,1.4979431378960463e6,-3.913438646016407e8,141.31834228113806,71.96521189086734,-8951.266106940562,1.7445700753938688e6,-4.601679338309042e8,119.13055816329614,-15425.007054041225,3.0532310071953624e6,-8.125627975628803e8,-26647.558278434757,5.35243037056518e6,-1.4362953164081812e9,9.397078407053353e6,-2.541314909330458e9,-4.500671748123582e9,0.26066067432485185,0.5314738756579326,1.0087273541651745,284338.3938105114,26666.875691733847,-0.8196169949046813,-0.7154884532912823,-0.0345446448613997,5.144065322180858,6.260453351614978,-0.48731319789259087,1.0677353445812654,1.4060169210554359,2.061961865584696,1.8380080445732272,2.9711084729004545e-6,1.5779821226486557,1.6142278641576944,1.339171579542404,1.339167919508084,0.4306804549063151,11.53022744923852,11.530261695176089,141.31834228113806,1.7574680321593553e-5,3.0182528393107932,-2.1697340357103894,1.0,10.0,0.0,0.0,-0.12324613283870069,-2.556158327938241,-0.039378801891418236,2.0650169379283936,-1.6284436628129657,-34.556881091533356,-190.12960336937437,-8.608569150891233,-6.67814469643859,-0.0705904522305614,5.1279220796984095,-689.1797769692773,138924.3629363621,-3.733560288532162e7,1.2546114900849936e10,5.823686295681583,-839.2156205316086,169172.0951400784,-4.546619831055502e7,1.527803049188614e10,-1523.5949463640181,309002.73998950364,-8.304950401284608e7,2.790684089989268e10,564086.4346866874,-1.5169398365552318e8,5.097165920932809e10,-2.7705634397477627e8,9.309673765369751e10,1.700319291780213e11
1.0414963127655004,-2.9550738321529377,0.30382123807214034,5.754367014830722,5.451482360198327,0.006480056387327197,5.510429385300282,30.183452846810663,5.051238518643646,26.162465590618996,5.793135609850845,11.067749078018927,2.302464333031793e-7,0.008286591714628132,1663.6780834537133,12.211372741553198,65.10700851239069,-7768.812109991026,1.4874516668539615e6,-3.8847165135865045e8,151.41060666797176,71.63935722011294,-8892.624785204325,1.731759125539009e6,-4.5659875484765786e8,118.56762062563706,-15319.577201787406,3.0296767308804938e6,-8.059048283168763e8,-26456.82195195561,5.309013139491918e6,-1.4238788004268568e9,9.316898795835057e6,-2.5181610131548e9,-4.457501925412849e9,0.2628357197295542,0.5375798457467186,1.0092519957763801,261801.85747865186,24118.04712449268,-0.8664535117799663,-0.7068409640824098,-0.0303081711473415,5.138754834854732,6.249412288343666,-0.5473389212187131,1.0902017270479076,1.4129375059302645,2.021004128199047,1.8138497405879987,2.5628881609586786e-6,1.5572840574436053,1.5968008499291868,1.2701339864318042,1.2701311040515582,0.4018588577029334,12.211372741553198,12.211402722866184,151.41060666797176,1.5454334099705128e-5,2.9584066877470745,-2.0513304673117725,1.0,10.0,0.0,0.0,-0.12179424821725676,-2.5570606157185263,-0.03692544886301569,2.226215722168053,-0.8716769575947639,-34.07825189438688,-185.7169194984242,-8.555779336489922,-6.608613278200245,-0.06918503217818256,5.123773460081329,-688.6345235970322,138817.68545200792,-3.730810862227038e7,1.2536908091627556e10,5.8098522288574515,-837.9066351460206,168911.53764234373,-4.539732736447868e7,1.525489205194735e10,-1520.043173164609,308289.16729735094,-8.285936302115467e7,2.7842884760288307e10,562355.2177429625,-1.5123017301562244e8,5.081574917347008e10,-2.7599774913390195e8,9.27410617054636e10,1.6925339259814395e11
1.0565060167829587,-2.940765020481601,0.29113031670014466,5.673397567000568,5.390416183682898,0.0060281670797763635,5.475486560186019,29.68314692734043,4.994907651907061,25.634819378134384,5.7908736173163895,11.059574815426283,2.0548287185886494e-7,0.00823544497378959,1571.1298509694852,12.846483353749022,64.80903651731602,-7713.122094076527,1.474617084395343e6,-3.846827540490887e8,160.97179393969725,71.30172443409039,-8826.836742797059,1.716258204058106e6,-4.5196798583925176e8,117.98518963659738,-15202.009363153404,3.001496828438805e6,-7.974035671930239e8,-26245.583401438344,5.257649766759426e6,-1.40826120578319e9,9.223086662168834e6,-2.4894496507123227e9,-4.40468822076592e9,0.26500655197176193,0.5430142233943973,1.0096616006986456,243256.8278991326,22057.23883356505,-0.9069459008699413,-0.6987873855640485,-0.026531608159557678,5.129984269560774,6.234541452211644,-0.6018641342220704,1.108473548946153,1.4169676008268692,1.983839318065795,1.790872436443325,2.2397039660885824e-6,1.5377119293983863,1.5799753775921606,1.2109293821414984,1.2109270528721807,0.3775788437791916,12.846483353749022,12.846509988042914,160.97179393969725,1.378141453284956e-5,2.9015281004142865,-1.9485088203354135,1.0,10.0,0.0,0.0,-0.12030037817199951,-2.5541618580741456,-0.03480255641796724,2.3604522964416654,-0.24279060342179976,-33.615757709842214,-181.58104960892305,-8.496592699136944,-6.540494489540837,-0.06790787630636785,5.116037190448066,-687.0645755690433,138394.96162723372,-3.7166186111421354e7,1.2479425411677517e10,5.79287279227947,-835.4075416449452,168278.1103672781,-4.5192460514648944e7,1.5174125415481148e10,-1514.4392975325159,306916.51101261785,-8.242694261199501e7,2.7675787471470222e10,559460.7147557696,-1.5033492405833262e8,5.047523724055593e10,-2.741714341145375e8,9.205509981872284e10,1.6788421189420416e11
1.0727720913013727,-2.9254862357268,0.2778690997650959,5.58650617181754,5.323598963443172,0.005571779501158884,5.433640894234717,29.116993558188348,4.933470820485429,25.061703936966097,5.786071478967654,11.04617677924953,1.8212440039502598e-7,0.008180484066843251,1477.9842967833197,13.554388762966001,64.45068081112022,-7642.145418940168,1.45745415588294e6,-3.79414655649943e8,171.79522661280302,70.89481016741053,-8743.210095780509,1.6956537770537292e6,-4.455822691881777e8,117.28390615814098,-15053.109592487059,2.9642748532153913e6,-7.857758591435982e8,-25979.194499741603,5.190239824687642e6,-1.3870678283407803e9,9.100758036328308e6,-2.450785067559692e9,-4.334092528587423e9,0.26757566694583673,0.5488063629794976,1.0100389498496676,224940.7925602017,20056.24348206512,-0.9483294736995154,-0.6897809438770879,-0.022542024755327076,5.1164578609042985,6.213487432855368,-0.6602170769538069,1.1259339017071945,1.4189396653121409,1.9434990523815936,1.7648769499472168,1.933265985374848e-6,1.5156847993885496,1.560681788379964,1.1501218106267446,1.1501199554946442,0.3530714091862642,13.554388762966001,13.554412239049196,171.79522661280302,1.2194548338031137e-5,2.8370096348783846,-1.8415957479204725,1.0,10.0,0.0,0.0,-0.11845960431383784,-2.5467630848129987,-0.032600823605753546,2.4921325497609126,0.3761881194262702,-33.086384546897605,-176.9706796058223,-8.420298946063163,-6.461030048352616,-0.06652877159510472,5.103602449692901,-684.2645209018103,137604.16827643767,-3.6893206076335676e7,1.2367180681581076e10,5.770032426065968,-831.3604877066239,167186.97235106857,-4.482561201593369e7,1.5025927242783604e10,-1505.9396171717508,304690.77961914457,-8.169436851003449e7,2.7384184589711597e10,554978.5970002307,-1.4888372002324682e8,4.9904887754035355e10,-2.713159044996836e8,9.094498414192664e10,1.6573253405043262e11
1.0888541241802072,-2.9106063924966334,0.2652576264240233,5.501556599764665,5.2570560818301475,0.005152873979045017,5.388408597840927,28.535847879125395,4.872483625538967,24.495383262962594,5.779040160397222,11.028529486711475,1.6206859372849857e-7,0.008126378553266153,1392.581392697184,14.273570340963806,64.06478884118214,-7562.380742020126,1.4375368169894328e6,-3.731528178685788e8,182.96531237797197,70.45582056290031,-8649.393190018538,1.6718357777565152e6,-4.3803078652733994e8,116.52785162366963,-14886.486970452275,2.921426711165514e6,-7.720960536432713e8,-25681.997537110776,5.112974494382779e6,-1.3622599943453782e9,8.961159269493889e6,-2.4057516406393256e9,-4.2522712196037784e9,0.2703323861992892,0.5544317658364318,1.010347679241798,208477.27691126266,18288.46793435815,-0.9862412227582166,-0.6805718167565731,-0.018744566642104624,5.09925932798621,6.187989906058114,-0.7162014611291626,1.1407074702551385,1.4184792582386105,1.9036291343265646,1.7381865792924465,1.6699759426798656e-6,1.4931792594311495,1.5406195733628638,1.093304732507336,1.0933032460639998,0.3305748526916951,14.273570340963806,14.273591106744275,182.96531237797197,1.0825308568224382e-5,2.7704326278717435,-1.7404522638905542,1.0,10.0,0.0,0.0,-0.1163929627946936,-2.5349221973654856,-0.030522245555085762,2.6071180089119124,0.9224362968538747,-32.53822115011065,-172.31081054265502,-8.332770478892852,-6.3767791366345214,-0.06518196074906138,5.087442293157705,-680.446251010231,136505.38009134785,-3.651024469710283e7,1.2209029339301311e10,5.743322189726685,-826.083467565672,165723.666983029,-4.432586037063226e7,1.4822250710913742e10,-1495.231974593353,301790.77019736555,-8.072096566925943e7,2.6992038593479904e10,549276.023050641,-1.469961996254837e8,4.91523280319677e10,-2.676701642492275e8,8.950471998934824e10,1.6298281563125378e11
1.1044446036115114,-2.8963896861066876,0.2535048114308234,5.420223618287305,5.192279600822203,0.004775834365596188,5.341185977292915,27.955729496914504,4.813294242479286,23.94842666719929,5.77019686820099,11.00752571136014,1.4509074992818702e-7,0.008073947670350039,1315.5984253817098,14.988254877924467,63.665236379267846,-7477.229421388208,1.4158189602420556e6,-3.662238305051172e8,194.2344859154088,70.00059494835806,-8549.357718083103,1.6459324975123298e6,-4.2970272256428564e8,115.74420968498094,-14709.12987861392,2.8749588948377515e6,-7.570607635411074e8,-25366.32725542454,5.029429605435143e6,-1.3350862689632614e9,8.810674304600587e6,-2.3565898064267087e9,-4.1632486539350796e9,0.27320280794080204,0.5597871766470643,1.0105899711643205,193925.77734406007,16751.701466439725,-1.019775694045804,-0.6713487299761085,-0.015238642396989868,5.079272134028502,6.1592322264769885,-0.7680135518540483,1.152623634156031,1.4158229732391734,1.8650846134315484,1.7115132768710335,1.4479802666433492e-6,1.4707841924704248,1.5203413854502288,1.0412395829081642,1.0412383797542648,0.31030843122789215,14.988254877924467,14.988273352398249,194.2344859154088,9.661642919278385e-6,2.703480483355969,-1.6466904673215987,1.0,10.0,0.0,0.0,-0.11414607741244898,-2.5190922288893267,-0.028598985130828054,2.703435915599216,1.3891139060134334,-31.987473552629822,-167.72696473351405,-8.236965963455535,-6.289918804703159,-0.06390305479835666,5.068413179434971,-675.8323094099605,135166.31998297918,-3.604196672186864e7,1.2015532208199825e10,5.713945607993137,-819.8628737623776,163973.91378203238,-4.372414948881107e7,1.4576271620191069e10,-1482.8647811858032,298378.95506439835,-7.956490501127468e7,2.6523988913935596e10,542660.2564624032,-1.4478161649351066e8,4.826360915899863e10,-2.6343919908497512e8,8.782032140569965e10,1.5979560720198883e11
1.1236363801486013,-2.8791620796274597,0.23967745010819452,5.321681998092982,5.112480219244028,0.004348759085452158,5.279044565766118,27.22485179385736,4.740606152275675,23.28064037176398,5.75680536133929,10.976872170133024,1.2702137454107153e-7,0.008009198717502513,1227.9920512458998,15.890430650027563,63.14539756114456,-7363.682791965326,1.3864004830771203e6,-3.5674396045337653e8,208.69339071357288,69.40748136640454,-8416.086370878105,1.6109174713360108e6,-4.1833867842298317e8,114.72360810854939,-14473.1811702004,2.8122880867169504e6,-7.365996835759348e8,-24947.10750700097,4.91702307157421e6,-1.2982064130941849e9,8.608706156243026e6,-2.2900494691364026e9,-4.043085588989871e9,0.2769878495277917,0.5662437880436484,1.0108181171320807,177720.74973063555,15070.390384626098,-1.0563108701554955,-0.6596083653085412,-0.011203097094873757,5.05068853189411,6.1190092391653685,-0.8274457954962716,1.1640581837677046,1.4097375161264505,1.8179388603323023,1.677817484833022,1.2139816795161218e-6,1.442610823233663,1.4944326821414708,0.9810532249948396,0.9810522932437479,0.28730471950730213,15.890430650027563,15.890446691657951,208.69339071357288,8.419181963081704e-6,2.6182733218803937,-1.537032952101553,1.0,10.0,0.0,0.0,-0.11105410205524201,-2.4938281255880663,-0.026354868834435878,2.8010836856086025,1.8798870926274098,-31.28965828425325,-162.0389533331441,-8.105320264504764,-6.1764930491428744,-0.062379304956886414,5.040931689482083,-669.0560631297353,133191.89831482404,-3.535126626500569e7,1.173057462455061e10,5.673738669904035,-810.8834734074724,161427.33933561787,-4.284595477513183e7,1.421722224170892e10,-1465.2769625367762,293470.2163995394,-7.789373209669223e7,2.5846371399493217e10,533238.2654348313,-1.4160807464510882e8,4.698667129203761e10,-2.5742442183168685e8,8.541711117639828e10,1.5527811099058112e11
1.1398328285147783,-2.8648506635542286,0.2285571839439285,5.240049717635588,5.045347525096106,0.004018267675416027,5.223678780251361,26.598803490730877,4.679637635690904,22.724116040091577,5.743572181044912,10.947320324189166,1.1384052712701547e-7,0.007954214747853489,1159.6682256242657,16.669933411788346,62.68795153681745,-7261.91975113798,1.3597548528849536e6,-3.481070108040361e8,221.390020791954,68.88491933304842,-8296.72977861,1.5792536663297159e6,-4.0800597238831216e8,113.82469611441653,-14262.100437154037,2.7557153329278794e6,-7.180342378474059e8,-24572.590037432485,4.815744314943812e6,-1.2648137443700078e9,8.427088945664901e6,-2.229929205128106e9,-3.934749599095856e9,0.2803820293815659,0.5715736960319352,1.0109563208424508,165359.6091187794,13810.454499843148,-1.082863316201219,-0.6493958764322045,-0.008063772290592202,5.023595309637039,6.081489829292424,-0.8731870864715436,1.1710001066780893,1.402366360031857,1.7785479378447446,1.6488339915785273,1.0458574338489556e-6,1.4184669144585818,1.4719117035985954,0.9334678878283914,0.9334671338219592,0.26944525597047136,16.669933411788346,16.66994768464724,221.390020791954,7.510884098482491e-6,2.544454679645681,-1.4494076086849734,1.0,10.0,0.0,0.0,-0.1081805230233252,-2.467770421733648,-0.02456685111254868,2.865635082272717,2.224857948774037,-30.689053240792518,-157.23657238949357,-7.983617324986922,-6.075767674914243,-0.061147420948860685,5.014695265393738,-662.520691365611,131286.06807664206,-3.468571719741583e7,1.1456827906503653e10,5.6369056544694605,-802.3264189113105,158991.23134208244,-4.2005877483022004e7,1.3874409327832874e10,-1448.695120408709,288812.32742942066,-7.630581948593162e7,2.520311718483482e10,524362.9916373831,-1.3861137174180523e8,4.578101897474463e10,-2.5177763703038394e8,8.315958795296614e10,1.510548833172774e11
1.1574084566630174,-2.8495488568194736,0.2170549484895431,5.1532245651438595,4.9729919745145,0.0036886123743394583,5.161145924867891,25.915201307997112,4.614095483281776,22.129784417155825,5.7274581273565195,10.91192725787251,1.0135376286207673e-7,0.007894060136997517,1090.8158490851868,17.53337389861237,62.17747178373136,-7146.927591374904,1.3294558217269194e6,-3.3825983551163596e8,235.66815139901794,68.30120224253777,-8161.928793332046,1.543292192631161e6,-3.9624339338907254e8,112.82084110828757,-14023.906665037666,2.6915503483000877e6,-6.96933037055575e8,-24150.41477333066,4.701038567396861e6,-1.2269211759413733e9,8.221704296369025e6,-2.161818894103919e9,-3.8122190955066333e9,0.2842534587426554,0.5772325088972177,1.0110559019738627,153161.72830897523,12587.443851436215,-1.1071363915170063,-0.638037416521142,-0.004951806725205602,4.991601733790626,6.037684918973289,-0.9177228595335003,1.1758498095552614,1.3922728353830607,1.7363532578085066,1.6170202781428653,8.896229686875915e-7,1.392044454147048,1.4469620225115947,0.8849922235622838,0.8849916217132711,0.25155516874198286,17.53337389861237,17.533386502453833,235.66815139901794,6.649572389120018e-6,2.462947118909102,-1.359368340044718,1.0,10.0,0.0,0.0,-0.10481651371040565,-2.434946839583792,-0.02273599724732782,2.917756402743903,2.531773790769929,-30.030663060342658,-152.05963994433608,-7.842003091350161,-5.962022380507814,-0.05987593037094224,4.98355062582924,-654.7197827586883,129014.04301003274,-3.389473381917897e7,1.1132785959130306e10,5.59453031212551,-792.1969053936446,156105.11521891906,-4.101253175431287e7,1.3470357131000656e10,-1429.2158074550293,283325.481745332,-7.443710836883123e7,2.4448051325784927e10,513962.86133576394,-1.3510042804026815e8,4.43712727081906e10,-2.451895351208948e8,8.052963369450778e10,1.461522513240138e11
1.175792287018152,-2.8337900663631306,0.20564651072831094,5.064549680610665,4.898146464532563,0.003373898739089478,5.0936550456255745,25.201038913874836,4.546466608360487,21.521114630158277,5.708925315458319,10.871748684264837,9.001850637260298e-8,0.007830491301984264,1024.1775051894065,18.454747705062974,61.6331698689759,-7023.164017193547,1.2967255484323315e6,-3.27617143328801e8,251.14614744528566,67.67826303546137,-8016.914564309026,1.5044868487504998e6,-3.8354765058461034e8,111.74978490096592,-13767.85738629137,2.6223934368433217e6,-6.741896236155822e8,-23697.020718803687,4.577566524976842e6,-1.1861379105364602e9,8.000920447579569e6,-2.0886195290932567e9,-3.6807285802043853e9,0.28848986455776837,0.5830108183952232,1.011110526315727,141615.0343513608,11449.34829004577,-1.1275034057030817,-0.6259058819898592,-0.0020337840556190505,4.95576804397063,5.989077287998034,-0.9583021245608292,1.178119150470469,1.3796489468358921,1.6929799460913626,1.5835569144846064,7.51336055183173e-7,1.36432599469681,1.4204792796886607,0.8376318847222431,0.8376314069690624,0.23437786297492472,18.454747705062974,18.454758801314764,251.14614744528566,5.867735399381646e-6,2.3767999713259824,-1.2707421980613427,1.0,10.0,0.0,0.0,-0.10106581921609054,-2.3960667719345756,-0.02094227508386256,2.9534247496697694,2.7836900735136094,-29.34018771751635,-146.71922546072707,-7.6849735301303355,-5.839015485270927,-0.058626152431292766,4.9485128497525945,-645.9189018730124,126458.13684171846,-3.3008823697312124e7,1.0771713226109648e10,5.54814755181483,-780.8457615338541,152874.88853102768,-3.990460936076724e7,1.302173651848314e10,-1407.5254775533358,277213.370724025,-7.236106392320643e7,2.3612562461938934e10,502428.1693856447,-1.3121448188082895e8,4.2816459750944e10,-2.3792355575446498e8,7.763812658602982e10,1.407782726321324e11
1.194530785382749,-2.8179788134922847,0.19466233979490646,4.976600334183361,4.823028131897097,0.003082431697535941,5.02336851969138,24.479655204549566,4.478747091715577,20.916609338041,5.688569275143989,10.82806223857325,8.000591857763257e-8,0.007764942615690031,961.4083102842085,19.411638494450397,61.07272601846259,-6894.925498254186,1.262767903497239e6,-3.1659074466047436e8,267.47810899021226,67.03636511585852,-7866.721810749479,1.464264415678322e6,-3.704097107803613e8,110.646367399122,-13502.840282508007,2.5507860754551683e6,-6.506829686011273e8,-23228.138082112517,4.44986317046019e6,-1.1440391126239164e9,7.772841493941061e6,-2.0131564306694927e9,-3.54534984747333e9,0.29297864930808587,0.5887514349058341,1.0111211428756075,130981.64626924544,10419.141391344754,-1.1431607113355315,-0.6133491936689999,0.0005876905056945388,4.917294238900991,5.93727964685565,-0.993244192481472,1.1777271726557552,1.364913363371439,1.6497209569489824,1.549474926249123,6.328953234941029e-7,1.336158691316608,1.3932730856163191,0.792680744212376,0.7926803647055753,0.2183547869661601,19.411638494450397,19.411648266809486,267.47810899021226,5.177954311916358e-6,2.2887950638092773,-1.1861446221387941,1.0,10.0,0.0,0.0,-0.09705232383389627,-2.3523137113152286,-0.01924022172935265,2.9715887137291292,2.9753059589868327,-28.640020630382473,-141.38895513172574,-7.517531894599856,-5.710466887458523,-0.057441830694754586,4.910754439885248,-636.4297937410045,123713.97624681,-3.206285283789295e7,1.0388492448340672e10,5.499331112383486,-768.6733000611084,149421.07761375938,-3.872562406241408e7,1.2547006654286987e10,-1384.3867230741912,270703.49483450036,-7.01590680370936e7,2.2730971360720215e10,490187.3290527571,-1.2710560024297176e8,4.118035290786491e10,-2.302635789101699e8,7.460349608664569e10,1.3515275212424677e11
1.2112912230581676,-2.8040453564257226,0.18537628525101396,4.900146267390583,4.757056059003067,0.0028448722486443295,4.959774487738687,23.844181295350243,4.419388994605297,20.391086460751655,5.66935021480078,10.787124523025632,7.21749617494575e-8,0.007705640269265704,909.2904066752648,20.281517729071297,60.57046881259761,-6779.596643654435,1.2322471186250725e6,-3.0670744079796493e8,282.5468024122083,66.46076562852869,-7731.699742136231,1.4281417191284236e6,-3.586454337716846e8,109.65709742432578,-13264.726432046726,2.4865339750695694e6,-6.296558143931679e8,-22807.149633100595,4.335385300772213e6,-1.106420844668281e9,7.568587338280669e6,-1.9457980615566902e9,-3.4246448577084208e9,0.2971174793658872,0.5937581508604985,1.0110977178779612,122338.21615278268,9595.064658881696,-1.1530523582452887,-0.6020199561977697,0.0026403253975660016,4.881638373994725,5.88955198777508,-1.0191056968734815,1.175290682826041,1.3503927023754796,1.6119515678427574,1.5191842184129118,5.433246878336856e-7,1.3111680597458553,1.3689080191762133,0.7551514290794332,0.7551511188316776,0.20519026160597353,20.281517729071297,20.281526472413837,282.5468024122083,4.6396276648491395e-6,2.210509924683141,-1.1152673927509134,1.0,10.0,0.0,0.0,-0.09334775674292073,-2.310252628912524,-0.0178238193148712,2.9738932043710475,3.0977430511228503,-28.020912984314613,-136.7424448996556,-7.363116133912854,-5.593690408215414,-0.056461113854766626,4.875659554907992,-627.620891105418,121179.11092523328,-3.119419321088843e7,1.0038829482816723e10,5.454823014843331,-757.4205875826688,146240.9667932488,-3.764591439582592e7,1.2114869053441837e10,-1363.0833227866917,264727.72875270084,-6.814770946497211e7,2.1930309662882668e10,478983.0339412393,-1.2336176663534182e8,3.969772344505874e10,-2.2330081663679844e8,7.185943248887773e10,1.3007648819555743e11
1.230325246087707,-2.788453711410928,0.1754290681914119,4.815966581076634,4.68373786868618,0.002599414931608603,4.887297179972736,23.13770366795667,4.353535366478502,19.813059800121767,5.646626599581129,10.739011122762975,6.438182633434015e-8,0.007637520981989767,854.3124152517292,21.28412360613403,60.00275118026003,-6649.039962493449,1.197768359509677e6,-2.955857626818972e8,300.17040821573045,65.80982319823616,-7578.90431202671,1.3873641508038607e6,-3.4541895712313706e8,108.53852411279574,-12995.408730860498,2.4140599478866444e6,-6.060372130325676e8,-22331.295206062186,4.206368748046603e6,-1.0642069212933618e9,7.338600484729232e6,-1.8702852072078896e9,-3.2894632764551373e9,0.3019346739237994,0.599297919024581,1.0110394255274389,113408.75416412404,8756.971801072987,-1.1599518823633215,-0.5891177384896712,0.004655459387491283,4.8401636783230835,5.834298271991448,-1.0425881495869456,1.1704108844500154,1.3326543998866416,1.5702204842799328,1.4851792465918856,4.574513651842196e-7,1.2831512847845385,1.3413597171867775,0.7154061415640219,0.7154058935243056,0.19146368895089866,21.28412360613403,21.284131332307442,300.17040821573045,4.105550771258193e-6,2.1227282871026105,-1.0400887176245546,1.0,10.0,0.0,0.0,-0.08906469792244161,-2.259840474577687,-0.016333218529991707,2.962565782924523,3.1886429243123824,-27.329928047513807,-131.62651313135933,-7.184274001079448,-5.460036047103257,-0.05543717696357795,4.834737183107894,-617.3759660411866,118247.8597526155,-3.0196246542755924e7,9.639892208723251e9,5.403783973102415,-744.3788760694166,142573.548783554,-3.6408357797521405e7,1.1622836118428806e10,-1338.4773543587035,257854.0287681552,-6.584741517354575e7,2.102047681790889e10,466126.6850299101,-1.1908928422718921e8,3.801617237032094e10,-2.1537130696540385e8,6.875303048554813e10,1.243404361396449e11
1.24878997319477,-2.7735572125193095,0.16636586909961293,4.737072310761862,4.614412945251108,0.0023839214436859146,4.817236216087079,22.471060074672334,4.291367199203946,19.272442836663874,5.623911120827497,10.691156736135932,5.7780504980063787e-8,0.007570678253507382,804.893499134649,22.2704567976502,59.45790579857394,-6523.757476813939,1.1647948281076655e6,-2.850026001139932e8,317.7690306256543,65.18484020184209,-7432.3344524821505,1.348394014921889e6,-3.3284371075140107e8,107.46473104819147,-12737.195047398367,2.3448511932909773e6,-5.836015622750063e8,-21875.339008162708,4.0832656931074494e6,-1.0241441300450598e9,7.119344244573899e6,-1.7986878722298102e9,-3.1614146967636676e9,0.306702636774959,0.6045245746601483,1.010956168370064,105551.65074652288,8031.266022399877,-1.1626737525025943,-0.5766382484480059,0.006313061056208199,4.799324775355938,5.780114816462731,-1.0598008230275642,1.1638087383135007,1.314450063177453,1.5310006033672376,1.4527411805183312,3.8773875705328816e-7,1.2564542745007543,1.3148981053770372,0.6795823515552857,0.6795821508967227,0.17928479146069864,22.2704567976502,22.270463668665844,317.7690306256543,3.6550071080453668e-6,2.0392697346533826,-0.9723516147747049,1.0,10.0,0.0,0.0,-0.08488515761209994,-2.20893953791499,-0.015002588475756027,2.9394779553968506,3.235588338353455,-26.675110149979297,-126.84385141471697,-7.008965182388476,-5.330285320521256,-0.05453294339415271,4.794354927735638,-607.305004806715,115385.32381744406,-2.922878662223588e7,9.256081784716967e9,5.354176563651605,-731.5977137150089,139000.77361714246,-3.521110068673402e7,1.1150338618394665e10,-1314.435883388886,251173.21039494744,-6.362650815951326e7,2.014835238999971e10,453658.6770213231,-1.1497230367786425e8,3.640716612740654e10,-2.077448756302718e8,6.578578878519813e10,1.188706373947639e11
1.2695182531553542,-2.7570947732707713,0.1568490347385129,4.651809338068659,4.538865816381648,0.0021660498312074026,4.73942077787884,21.747739257316162,4.223715704371632,18.689981929583656,5.597892450486241,10.636574530596882,5.132681712352727e-8,0.007494805539034505,753.5980001430407,23.392315049525028,58.85640399938894,-6385.672724681055,1.12861960274645e6,-2.7346151523018736e8,338.0930280683339,64.4946242233155,-7270.846577931142,1.3056688814622194e6,-3.191415685979389e8,106.27904182257024,-12452.842032881894,2.2690297453996907e6,-5.591764009244319e8,-21373.52237658145,3.948506650024437e6,-9.805672549597095e8,6.879526477504083e6,-1.7208810285045502e9,-3.022389697323044e9,0.3121383190088582,0.6102211829486696,1.0108375153272178,97570.06434123388,7305.946221796147,-1.1616467694936734,-0.5627567756416977,0.007858825083864138,4.753195668982846,5.719129616287741,-1.0732160459666635,1.1545443138261924,1.2931558722875178,1.4885288615962544,1.4171249195315785,3.2273817185726894e-7,1.227164559247794,1.2856487411357869,0.6423418502804562,0.6423416911766316,0.16682263638937822,23.392315049525028,23.392321091348798,338.0930280683339,3.2167953326411843e-6,1.9481535032799446,-0.9021083274372037,1.0,10.0,0.0,0.0,-0.08022342711540908,-2.1502667081105646,-0.013637495198414961,2.9018883632704147,3.248873408693256,-25.961304056632766,-121.7007575957055,-6.811963257383823,-5.185599617589385,-0.053617640047403894,4.748655257626499,-595.9647541777774,112185.79032074154,-2.815606831932021e7,8.834030448858887e9,5.298799182016719,-717.2443424517919,135016.04927940606,-3.388608928403671e7,1.0631650029620487e10,-1287.5092951225229,243737.61442953267,-6.117313267729129e7,1.919257076630981e10,439809.7929783709,-1.104325193620136e8,3.46467056458194e10,-1.993498796873545e8,6.254446004815869e10,1.1290502075662875e11
1.2888083728979314,-2.7420142240325087,0.14858545842916587,4.575613895344208,4.470832211827017,0.001983901620356243,4.668219006474038,21.100465812359445,4.162868242002948,18.171511625238743,5.573409366627338,10.585392492114277,4.6096263869621184e-8,0.007423476604022773,709.4824600065614,24.44890892882526,58.30865386851455,-6260.290112455661,1.0959548875699115e6,-2.6311084305395058e8,357.52690318794254,63.86591166139909,-7124.268167032072,1.2671150043210755e6,-3.0686244245361567e8,105.19916294945514,-12194.8677620998,2.200659025204836e6,-5.373058019939964e8,-20918.51595641601,3.8270811384615046e6,-9.41580819017305e8,6.663607309502155e6,-1.651330561892833e9,-2.8982268705071077e9,0.31725158974155976,0.6153631072617436,1.0107082743218374,90850.27481651171,6705.088401776373,-1.157363696543171,-0.5500306089635769,0.009031597854302608,4.7103375271820855,5.662640308042702,-1.0807326907077532,1.1444653279458263,1.2727864745612152,1.4505261503437155,1.3848526454438757,2.7268866553874706e-7,1.2006381892509073,1.2589772390832266,0.6102993297583514,0.6102992008439211,0.15626530277724565,24.44890892882526,24.448914304447452,357.52690318794254,2.8637665294217907e-6,1.8662391321435972,-0.8419396128772807,1.0,10.0,0.0,0.0,-0.07596146364562645,-2.0949018078198347,-0.012482129673664282,2.8580563558615006,3.231433969339978,-25.3193826204513,-117.13705437022048,-6.630016237090852,-5.052762448234834,-0.05285479546981671,4.706127193471582,-585.4734919775399,109249.23521899621,-2.7179831702016167e7,8.4532726876054325e9,5.247883170854248,-703.9966662660905,131365.89260341175,-3.268230344264382e7,1.0164438036258087e10,-1262.7150491793213,236939.01809386254,-5.8947923094613835e7,1.8332961837996765e10,427170.0111145723,-1.0632162764102305e8,3.3065765578518814e10,-1.9176006769544846e8,5.9637965874796646e10,1.0756345533703076e11
1.3080612402588314,-2.7271862018452464,0.14087553550813947,4.502574938319982,4.405178977629672,0.0018198979930091185,4.5986459420375105,20.48055223013401,4.104209229005312,17.676716206443356,5.548899269080269,10.534293912962836,4.1511986345098306e-8,0.007351678456069143,668.6244587758578,25.5143640888335,57.77525797280213,-6138.645619434794,1.064453939122724e6,-2.5319846647429562e8,377.4044661130599,63.25355105750853,-6982.110393253058,1.2299568646305895e6,-2.95111695242761e8,104.14750796711982,-11944.786879722364,2.1348057843550695e6,-5.163918372917346e8,-20477.65972838516,3.710206230834919e6,-9.043280930360123e8,6.455928092169742e6,-1.584924902227899e9,-2.779772863082912e9,0.3223864066809469,0.6203451893473453,1.010565468704437,84748.01926976116,6167.63003929883,-1.1504066548455207,-0.5375716846374508,0.009979042950489639,4.667901421692924,5.606844611696835,-1.084096175083791,1.1332749294489395,1.252146845732085,1.4140793100958238,1.3535645905222964,2.3101807500045734e-7,1.174926918197391,1.2329726926062237,0.5806342404561499,0.5806341354135008,0.14663074443331872,25.5143640888335,25.514368885564938,377.4044661130599,2.556331623084946e-6,1.7875625216287707,-0.7865704757792806,1.0,10.0,0.0,0.0,-0.07181853991096832,-2.0394953189981067,-0.011431997772674785,2.8077637644861193,3.191856417032822,-24.701577617401703,-112.79909179097461,-6.451029927877569,-4.9226387681267685,-0.05217244824775195,4.66396265962653,-575.1368435082189,106378.81068162322,-2.6233517537591115e7,8.087325733098667e9,5.197906903263072,-690.9696915311869,127803.77133794269,-3.1517122369585097e7,9.71600703420207e9,-1238.3812000305857,230314.91972189813,-5.6797164417774454e7,1.7509007639251503e10,414873.5019009225,-1.0235386458329469e8,3.155238921877302e10,-1.844446090982494e8,5.6859288737027145e10,1.024633233007366e11
1.3248326204471226,-2.714446146286229,0.1345721017690403,4.441363336463109,4.349841568164786,0.0016901098689150636,4.539440635717526,19.962266099745893,4.054806900118748,17.26394686237364,5.527605450705357,10.48999488034259,3.796666701365967e-8,0.007288711700641743,635.4041916188347,26.45053970191456,57.322391812531635,-6035.789491459978,1.037978831941275e6,-2.4492427476216683e8,395.098169620566,62.733569672111464,-6861.9492280413815,1.198743857896486e6,-2.853092200019055e8,103.25460766166397,-11733.489041052095,2.0795205060172882e6,-4.9895692955802965e8,-20105.345178632688,3.612146619939561e6,-8.732934534037045e8,6.281792811953636e6,-1.5296418609437144e9,-2.681229281563409e9,0.32687083178276466,0.6245660050405663,1.0104325723285108,79873.62677088763,5744.187896037217,-1.1425275614881907,-0.5269518761207035,0.01064624484040902,4.631377145647476,5.558916688874051,-1.0841247205114422,1.122789950375193,1.2340585794091459,1.3835365662908443,1.3271038648100635,2.0034933763514138e-7,1.1531834190947825,1.2108716916881792,0.5565360233472274,0.5565359351005658,0.13890502775865002,26.45053970191456,26.450544054594886,395.098169620566,2.320099133155166e-6,1.721693704377937,-0.7419050726301404,1.0,10.0,0.0,0.0,-0.06832175464373577,-1.9914838730633506,-0.010595151141599247,2.759932169814414,3.1435180934612825,-24.182639100836195,-109.19625889063519,-6.298018971821019,-4.811724154774511,-0.05163719339305415,4.627634269804726,-566.2863963611189,103939.6429970488,-2.543571637436769e7,7.781288208844496e9,5.155199893522598,-679.8336851859873,124780.9856108881,-3.0536025786286056e7,9.34142461746909e9,-1217.6127822971346,224701.28567349672,-5.498841533249198e7,1.6821533950344456e10,404466.22685071384,-9.902106043548328e7,3.0291120057156197e10,-1.7830710226827645e8,5.454609276086577e10,9.822226194234628e10
1.3476614904308888,-2.697361412458138,0.12656974969434656,4.361566372242406,4.277289958329887,0.001530966930844551,4.46115529228339,19.289383246292036,3.9900841254038952,16.728786020203792,5.498859210130356,10.43030770917492,3.371771106560923e-8,0.007202489732087665,593.4310046417511,27.735666562443647,56.72460565771209,-5900.705111169227,1.0034500339166495e6,-2.342160432620838e8,419.7273986067894,62.047120956644214,-6704.194966131434,1.158058886468017e6,-2.7263160990101725e8,102.07600109393157,-11456.207914532533,2.0075016807483758e6,-4.76423809688316e8,-19617.005037366434,3.484487803930506e6,-8.332122535713936e8,6.055244939578972e6,-1.4582956311454473e9,-2.554146696558039e9,0.33297283479563633,0.6301382488441611,1.010242520891498,73827.95179599622,5226.6106238470575,-1.1296027149214605,-0.5128886563677667,0.011352183568809307,4.58252893976694,5.494936604430698,-1.0805137068193713,1.1076704295888176,1.2094622198758165,1.3437454971737737,1.2923181231044572,1.65563146075867e-7,1.1245950174601205,1.1816707255651027,0.5261310864694614,0.5261310164317919,0.12928959008238788,27.735666562443647,27.735670387691375,419.7273986067894,2.0390753811192724e-6,1.6361695774166278,-0.686053525643284,1.0,10.0,0.0,0.0,-0.06375495447745744,-1.9269943664704683,-0.009563198321521523,2.690576359936545,3.062503558914453,-23.505437353997383,-104.55080941598855,-6.095047395943492,-4.664925389614197,-0.050988844357727964,4.579001113855183,-554.5231492816622,100724.89399686534,-2.439337339735508e7,7.384971875149494e9,5.098472945626367,-665.0558173929865,120802.45730844949,-2.9255801039332144e7,8.856912152717659e9,-1190.0948115607014,217322.54559729534,-5.263109149737673e7,1.59333373187044e10,390804.1700699724,-9.4682705510817e7,2.866346640196953e10,-1.7032734772462714e8,5.1564332259372635e10,9.276159624493645e10
1.3670089932076488,-2.6831071370425614,0.12027399005284749,4.297020652988176,4.218277954472857,0.0014102357536940832,4.397013477637192,18.74818363794898,3.9374737652918705,16.29859010537295,5.474823332572386,10.380486706876864,3.0565955797966366e-8,0.007129063659513254,560.5411182335896,28.833575785216382,56.23536499337863,-5790.7961407556795,975572.5466309802,-2.2564295609282556e8,441.0745011507012,61.48528209487693,-6575.890972460523,1.1252302795898607e6,-2.6248879665969467e8,101.11147314984515,-11230.795219600936,1.9494259383713386e6,-4.5840879236278045e8,-19220.21555182741,3.381611287542194e6,-8.011909681550374e8,5.872800370951129e6,-1.401338698423995e9,-2.4527712778423204e9,0.3381275464975805,0.634709518866884,1.0100758541142953,69179.5624904928,4834.676645224809,-1.117078411947617,-0.5013523366620308,0.011795723913872623,4.542056007688926,5.44201775439295,-1.0747251097521313,1.0942913619151586,1.1887781909520743,1.3115980588174354,1.2639685547908763,1.4126979840142718e-7,1.101288817644097,1.1577530156602096,0.5023482923001227,0.5023482344137101,0.12187371329557745,28.833575785216382,28.833579222991744,441.0745011507012,1.8323489992484864e-6,1.5674696743525085,-0.642837459343728,1.0,10.0,0.0,0.0,-0.06007373896352032,-1.8734638033775104,-0.008776975092107286,2.6292999605133494,2.9841830708665964,-22.957769859949057,-100.8405815075003,-5.928454850560344,-4.544629441859302,-0.05050456152029704,4.538671295019215,-544.8452954324077,98103.84942113292,-2.3551413704826057e7,7.067854743434931e9,5.051771028183303,-652.9159117021156,117562.97103581968,-2.822295886331178e7,8.469675582991051e9,-1167.5219584669583,211322.24020863062,-5.073158526144745e7,1.5224284626307863e10,379708.3070662466,-9.119108623267514e7,2.736558756768959e10,-1.6391261717141372e8,4.918939696487964e10,8.841714101129938e10
1.3881407951293112,-2.6677669792007563,0.11386907849077389,4.2296288783429015,4.156365287412446,0.0012915041204644,4.329350747112763,18.186775606676388,3.8823044705101313,15.85222180272964,5.44901161100034,10.327057880132694,2.752659897595174e-8,0.007048619416164042,527.1792110749514,30.04088938114245,55.719511714011134,-5675.597617710385,946574.126535664,-2.1679745818067726e8,464.86762890198526,60.89287121548428,-6441.462360868556,1.0911001807780259e6,-2.520303157408445e8,100.09459221748023,-10994.725451782528,1.8890824408175405e6,-4.3984520316231465e8,-18804.8629581744,3.27478188568727e6,-7.682166065062755e8,5.683463733742006e6,-1.3427264635547884e9,-2.348522085755613e9,0.34372600978642087,0.6395496540860177,1.0098904123155772,64544.87997584433,4449.382622303543,-1.1021583147176996,-0.4891741135171525,0.012145628370962615,4.498939084370745,5.385722760656174,-1.066108608748869,1.0792777811744272,1.1664806758035946,1.2780872820208142,1.2341939302784863,1.1916468800869192e-7,1.0768003105141972,1.1325206470009914,0.47826799795052105,0.47826795068694417,0.1144618456452438,30.04088938114245,30.040892448679756,464.86762890198526,1.6346245536183432e-6,1.4963796695432428,-0.5995781412344189,1.0,10.0,0.0,0.0,-0.056260847562351585,-1.8164718682603098,-0.008001873786344746,2.56098727347818,2.8921812526773927,-22.386688496742785,-97.01645180505541,-5.752684266192391,-4.417815185685948,-0.05003628143952258,4.495676936839475,-534.6078418962026,95355.13493613331,-2.2676243457231805e7,6.741174297456004e9,5.002280509588262,-640.0904788611907,114169.60847524903,-2.7150540337157667e7,8.071175153955795e9,-1143.7039711014122,205044.04882002465,-4.876140902814937e7,1.4495359182313103e10,368111.37924808153,-8.757340619867763e7,2.603269696594405e10,-1.572732637905347e8,4.675287150636704e10,8.396451534818619e10
1.4117686717206084,-2.650888978130776,0.10724506571377318,4.157948548304158,4.090191416040635,0.0011731106573783434,4.256695506204338,17.594451287416774,3.8233629607833204,15.380829008974317,5.420788172964911,10.268710561974768,2.4555687438368622e-8,0.006958518409652983,492.76229421210286,31.399717034774238,55.16560394280071,-5552.7448054310635,915910.3255471364,-2.0752795276681268e8,492.0383994938176,60.25677179965168,-6298.161106474183,1.055031040756552e6,-2.410779080279963e8,99.00287960390548,-10743.194304994204,1.8253498530409462e6,-4.2041839187822723e8,-18362.532650937595,3.1620250502465833e6,-7.337333954338617e8,5.483754534065888e6,-1.2814766355594504e9,-2.2396619807024083e9,0.3499322665259869,0.6447800972690197,1.0096813016479709,59848.90704590399,4064.8664448658874,-1.0843681581279778,-0.4760935916247315,0.012400263850089417,4.452174859257482,5.324750554864185,-1.0542473529394907,1.0621944921031883,1.142032217916161,1.2425234797471958,1.2023575872919465,9.890638820596168e-8,1.050600104158161,1.1054169674946561,0.45347532539590324,0.45347528747641247,0.10693530826252276,31.399717034774238,31.399719744032893,492.0383994938176,1.4431350209539367e-6,1.4216694045087503,-0.5556405313356474,1.0,10.0,0.0,0.0,-0.0522584614243803,-1.754835428172231,-0.007228076290682501,2.484107343250302,2.7848613991489204,-21.780740043303542,-93.00921925315448,-5.564171880953216,-4.281858176843048,-0.04957887086870817,4.449015748745158,-523.5932982198965,92425.73381791968,-2.175254996607445e7,6.399742346063725e9,4.948874167033793,-626.3091505366182,110557.42122331823,-2.601992218709533e7,7.655127479973457e9,-1118.1421134713987,198368.726413542,-4.6686604471933484e7,1.3735149512538202e10,355794.7602231345,-8.376777285689282e7,2.4644075573389545e10,-1.502965350759303e8,4.4217147499533485e10,7.933547079950044e10
1.4327179245524244,-2.636158986685243,0.10180788066779044,4.097477223470815,4.034117886823961,0.0010793202752578358,4.194917540014796,17.09912278742527,3.7734336241205853,14.986046358423936,5.396387478147789,10.218319271538425,2.2245096511399777e-8,0.006878625078201542,464.56682353137535,32.61140378289704,54.694450693106425,-5448.97406833797,890228.7414397581,-1.99833847817383e8,516.6101417054907,59.71573771768234,-6177.168293162749,1.0248395264309456e6,-2.3199284829233918e8,98.07446614856522,-10530.92020304001,1.7720345973630329e6,-4.0431457225610685e8,-17989.424191143633,3.0677573497024807e6,-7.051681505158592e8,5.316899456126584e6,-1.2307738225650861e9,-2.149611202676901e9,0.35537720062389994,0.6492641151633997,1.0094960796367467,56066.517775011525,3759.6771241647293,-1.0679368265819993,-0.4649736910941341,0.01252828521480546,4.412045063346488,5.272492493494422,-1.0422322924943717,1.0469341577295583,1.1208621871404416,1.2125994249427157,1.1753884859436727,8.41365950704372e-8,1.0283896370910863,1.0823590015992122,0.43320115004237775,0.4332011186799204,0.10086168021996683,32.61140378289704,32.61140621626371,516.6101417054907,1.295598813775187e-6,1.3595053811342401,-0.5202234370122515,1.0,10.0,0.0,0.0,-0.04893836549804406,-1.7021886287222183,-0.006615185789523661,2.4163545423087935,2.6882088582077177,-21.271217189286297,-89.68025771307065,-5.404271983910663,-4.166525222277905,-0.04922453577259919,4.408953135496397,-514.2181329479248,89955.5811938791,-2.0981059513673782e7,6.117300374863842e9,4.90324367362728,-614.592617227941,107514.81898200946,-2.5076583583966974e7,7.3113084539058e9,-1096.4339407469454,192752.0116517144,-4.495726213776405e7,1.3107548044736565e10,345442.1844572131,-8.05990368862952e7,2.3498824928220284e10,-1.444933030822959e8,4.212791488475226e10,7.55252848108306e10
1.4544982961378459,-2.6210712460433965,0.09655313586209018,4.037516559424311,3.9783023934966426,0.000991624142141653,4.133277821483603,16.61233996834105,3.723744688196511,14.597371085094858,5.371681306984762,10.16734072320446,2.0119692430957438e-8,0.006795678300535468,437.358315982811,33.877171691565245,54.22407163454517,-5346.072237103797,864968.0672050446,-1.923298930130839e8,542.6176901858131,59.17563924682077,-6057.236456248596,995158.6235008067,-2.2313767945749e8,97.14780201000093,-10320.601533845627,1.7196501998445017e6,-3.88627988591337e8,-17619.92658338235,2.9751890601051794e6,-6.773606303920504e8,5.15314995153429e6,-1.1814478171192837e9,-2.0620632130429142e9,0.36097228229493783,0.653779780520044,1.009305041679505,52471.81690380164,3473.5606589540585,-1.0504599901051672,-0.45388583456603326,0.012583232817482711,4.371680496910053,5.219983777651133,-1.0286394653512305,1.031075073418788,1.0994148122404823,1.1830118308940738,1.1485662137125798,7.135996657448384e-8,1.0062832603484078,1.059339346338679,0.4136654168030755,0.4136653909238681,0.09508044622034689,33.877171691565245,33.87717387350853,542.6176901858131,1.161105843182815e-6,1.2987602101360398,-0.48658216813685157,1.0,10.0,0.0,0.0,-0.045708424572930756,-1.6495421234381216,-0.0060428343644528685,2.3469675053140993,2.5880354467311464,-20.767914623017553,-86.42879792242641,-5.245262188500375,-4.0517827562745214,-0.048900717729557855,4.36863918751251,-504.8619828656542,87512.09993768102,-2.022470720368711e7,5.842888038953617e9,4.85751157976612,-602.9117841627024,104507.97294323693,-2.4152618442544594e7,6.977568648182351e9,-1074.8125702874136,187206.61083711075,-4.326500778714134e7,1.2498898605649714e10,335230.5915864821,-7.750111997119306e7,2.2389162793480476e10,-1.388249679122585e8,4.01054293275211e10,7.18401395677591e10
1.4777240194227004,-2.6052291941584547,0.0913595367327508,3.976665039056812,3.9214457874194575,0.0009078368335930715,4.070380547085204,16.12313136715026,3.6731363870993152,14.20589063461136,5.346108511025564,10.114614837028435,1.8121530001890985e-8,0.006707484977341566,410.5028098183678,35.23280982341677,53.74372118454759,-5241.73580460708,839571.2970090816,-1.8485179495677507e8,570.8492774769772,58.62415718688219,-5935.683923051596,965334.1859809231,-2.143184964061152e8,96.20177129107279,-10107.540450056316,1.6670426251478223e6,-3.730150697744408e8,-17245.79398731601,2.882281576463283e6,-6.497016113554173e8,4.988900754844551e6,-1.132417565474315e9,-1.9750984405730493e9,0.36685753882068006,0.6584381620501798,1.0091041853833371,48976.93623392214,3199.2406620535553,-1.0316149824131844,-0.4425842488133951,0.012571805166100545,4.330169579659685,5.166037864107823,-1.0132665682419055,1.0142771009234661,1.077218573197736,1.1530823128512948,1.1212816605687577,6.009493736546837e-8,0.9837763932130209,1.0358354141889503,0.3944060030675411,0.39440598186472203,0.08945140352419582,35.23280982341677,35.23281177125369,570.8492774769772,1.0358584114998571e-6,1.238124625152004,-0.4539286551681529,1.0,10.0,0.0,0.0,-0.04250355952702223,-1.595793587479951,-0.005497222981316234,2.2746806486843747,2.4830121641602685,-20.259464559447814,-83.18176902323944,-5.083721237703384,-3.9351252845995397,-0.04859912313090138,4.327165069423938,-495.3194216080443,85042.55823089968,-1.9467316762162607e7,5.570640901435112e9,4.8106360809809114,-591.0101071181962,101471.95758358174,-2.3228245251503132e7,6.64676429911905e9,-1052.802731885356,181612.7179728736,-4.157357283748391e7,1.189615153534757e10,324939.2351284544,-7.440755493471529e7,2.129125772483251e10,-1.3316977700203183e8,3.810618081637082e10,6.820061691880829e10
1.4993941631144398,-2.590671138288909,0.08686294404133577,3.922598049898602,3.8707551475459367,0.0008376482223697246,4.014244238184036,15.69280312785663,3.628020064312295,13.86068302786666,5.322981999203076,10.066964850416241,1.6472954460502915e-8,0.006625548727964624,387.2803231714687,36.50237358807416,53.31464054229942,-5149.193025198783,817232.5272696647,-1.7833085770852327e8,597.6363055800799,58.131608230996946,-5827.916740786436,939115.0045908501,-2.0663277050489575e8,95.35699325252007,-9918.73065152053,1.620820308627077e6,-3.594171505794311e8,-16914.406593785585,2.800698064793561e6,-6.256274087760487e8,4.844756768412163e6,-1.08976930681152e9,-1.8995025337328255e9,0.37226807449899463,0.6626451515386912,1.0089202414447607,45997.309223636716,2968.5083555842266,-1.0140124508344721,-0.43251248101010636,0.01250973746527416,4.292855241817335,5.11759017982396,-0.9983808048176369,0.998788136889687,1.0571609155503128,1.126582420672244,1.097000319369086,5.1373445797659416e-8,0.9637285266085355,1.014845630081128,0.3777645729776829,0.3777645552843397,0.08464554233845774,36.50237358807416,36.50237534457345,597.6363055800799,9.334939089443402e-7,1.1851824793810732,-0.4261583260674902,1.0,10.0,0.0,0.0,-0.03972508710027941,-1.5478720069345906,-0.005041547313548769,2.2091679882177715,2.387649428570964,-19.8099716520586,-80.34321954953354,-4.940284736099651,-3.8314402376902112,-0.04835317659171172,4.28987245851156,-486.8117080210351,82860.35984045794,-1.8804055981651306e7,5.334379293750445e9,4.768621014141278,-580.4090006128948,98791.61293548562,-2.2419468907116253e7,6.359935204030796e9,-1033.2147544413615,176678.57305412146,-4.0094960284265384e7,1.1373983673639874e10,315869.5929934514,-7.170560183252323e7,2.0340950570371197e10,-1.2823477533216012e8,3.6377196403130936e10,6.505580492424215e10
1.5234515988000472,-2.574753724355731,0.08223128732287631,3.865451484220422,3.8170058062634853,0.0007676708948022249,3.954688125409168,15.24265500154731,3.580182453246056,13.498611939699702,5.298141585701389,10.015814656855653,1.4853240887602839e-8,0.006535099003982442,363.3901598146084,37.91635329825626,52.859028430598705,-5051.624148319404,793876.1335391072,-1.7157139765753365e8,627.8598560609919,57.60869243377552,-5714.345832083141,911716.1897745143,-1.986706872080781e8,94.46031414590303,-9719.846519467068,1.572545386294645e6,-3.4533890146324795e8,-16565.507531353545,2.7155407858391963e6,-6.007183259566717e8,4.694387458614124e6,-1.045669943469971e9,-1.821384654389592e9,0.3781793517298321,0.6671655240822356,1.0087206178596677,42972.90552890748,2737.413514032908,-0.9946064522476789,-0.42184710607980147,0.01239580812713176,4.2530047636617105,5.065894606227978,-0.9814988020214457,0.9818708345953444,1.0356442196158828,1.098678192233452,1.071311315051581,4.333314411558899e-8,0.9424978543510707,0.9925654711004179,0.3606491934165084,0.360649178864512,0.07976065883682854,37.91635329825626,37.91635486851202,627.8598560609919,8.338699819876935e-7,1.1302515764028638,-0.3980606488821912,1.0,10.0,0.0,0.0,-0.03686568000976998,-1.4971532083544428,-0.004588940046306041,2.138891123742838,2.285490601499548,-19.337489544931195,-77.39229430863858,-4.789003470831371,-3.7219554966395387,-0.048114905056435765,4.2500350198342405,-477.8004434407077,80569.34957928947,-1.8113909179018814e7,5.090734379166754e9,4.723865696339545,-569.1904625122818,95980.06230643761,-2.1578627625258557e7,6.064392515252298e9,-1012.5026815691338,171507.37225020552,-3.855903712356115e7,1.0836406691109444e10,306372.25090908876,-6.89013074415932e7,1.9363423119236458e10,-1.2311718494643807e8,3.460018094685075e10,6.182633915678485e10
1.546053998092268,-2.5600263963840533,0.07819536173524551,3.8143501676543083,3.7687976288923006,0.0007086427273427809,3.90126556138237,14.844401651214678,3.5372753269965145,13.17736981300902,5.275598264228208,9.969420657668374,1.3506379852741877e-8,0.006450711708651847,342.6007452235842,39.24850830789334,52.45000607709671,-4964.65536360714,773230.3295752279,-1.656476240876799e8,656.7038153235462,57.13934019400759,-5613.158572503134,887510.2320232369,-1.916971492546267e8,93.65566216111992,-9542.733792132656,1.529920011647411e6,-3.330160863159212e8,-16254.955515748497,2.6403928125448423e6,-5.789287197949914e8,4.561770896192938e6,-1.0071176595515254e9,-1.753136555318708e9,0.3836390249678126,0.6712754741528888,1.0085379042862053,40374.5608428562,2541.4902262317614,-0.9766184900722107,-0.41230141907192186,0.012255669785982078,4.2170378209355555,5.019276003116347,-0.9654892304034757,0.9662928951469476,1.016150217077705,1.0738257071308184,1.0483307207892818,3.706357826976428e-8,0.9234861923978741,0.972571213492799,0.34575114043845084,0.3457511282674143,0.07555784066079843,39.24850830789334,39.24850972471275,656.7038153235462,7.518174275489906e-7,1.0820801225565555,-0.3740121213486173,1.0,10.0,0.0,0.0,-0.03438097822434956,-1.451821322190662,-0.0042088163143572405,2.07536958924996,2.1935003531192576,-18.917498563008543,-74.79782206509748,-4.654189787986347,-3.624257580106769,-0.04792001870811628,4.2140721113818085,-469.73460032135415,78536.67261027571,-1.7506992508661337e7,4.878373126291859e9,4.683565779254167,-559.1576239496294,93487.65671522691,-2.083980922527197e7,5.807010782348217e9,-993.9940928717133,166927.03867482854,-3.721060175169791e7,1.0368630314923658e10,297967.0416926578,-6.644138062742114e7,1.8513523827423325e10,-1.1863176038648668e8,3.305645151081208e10,5.902314796788779e10
1.5663536774408873,-2.546981853821722,0.07480926863530368,3.7704632112925265,3.727289400949855,0.0006605396213621095,3.85527735723641,14.5057212722404,3.5003289981530648,12.903447538743821,5.255998864846295,9.929104602762244,1.2422606049370429e-8,0.006375482980652847,325.182226067762,40.44750491411731,52.0976771035582,-4890.220942033829,755692.2560725334,-1.6065426515696022e8,682.9664046602121,56.73512264040616,-5526.590556680609,866958.0181866015,-1.858220756387839e8,92.96282657567663,-9391.276827164522,1.4937470793981522e6,-3.2264005000892186e8,-15989.509065990955,2.5766537329573967e6,-5.605917101190112e8,4.449348097368715e6,-9.746924161197757e8,-1.6957679309339929e9,0.38846343191605154,0.6748588541442497,1.0083780341836521,38221.335619060854,2381.045913874426,-0.9607345110246266,-0.40410298904610065,0.012109078244461923,4.185916640142379,4.978968018586418,-0.9511110323197334,0.952592553904669,0.9992327469978646,1.0525631186355175,1.0285963093921877,3.230401322319991e-8,0.9071444854373402,0.9553543678152158,0.333259167963568,0.3332591575561284,0.07207015749292475,40.44750491411731,40.44750620849515,682.9664046602121,6.863620047900826e-7,1.041460116890633,-0.354158804851364,1.0,10.0,0.0,0.0,-0.03230460858913999,-1.412960395630341,-0.0039004107263422554,2.0204517640905975,2.114371236604848,-18.558855342128503,-72.60392606824126,-4.5388820647344685,-3.5405844249266214,-0.04776585996672557,4.182949328169129,-462.80759173539036,76804.6963944993,-1.6993946596002676e7,4.700281550724005e9,4.648762072222479,-550.5479227383792,91365.5529909682,-2.0215725736108568e7,5.591322615802418e9,-978.121708958203,163030.128254972,-3.607241473838432e7,9.976917481365978e9,290821.1881465548,-6.436653912913734e7,1.7802345527272057e10,-1.1485128174726593e8,3.1765635974647446e10,5.6680925525601425e10
1.595191779632477,-2.5287383065311015,0.07035268239805843,3.7111715969328056,3.671060470761564,0.0005992361340245816,3.7930135806507277,14.053248166142584,3.450274074629659,12.536356092060062,5.229185706225495,9.873978433845146,1.1060443251735997e-8,0.006269636000967204,302.296630989432,42.154220585503204,51.62039038588572,-4790.104915403342,732298.9928741133,-1.540506289150257e8,720.8354486771186,56.187676328616256,-5410.209526288752,839559.5023972172,-1.7805705854739287e8,92.02474210598623,-9187.762553370776,1.4455518298697562e6,-3.089345551255855e8,-15633.009684477585,2.4917802617715867e6,-5.363857737412677e8,4.299737916915412e6,-9.319161369182426e8,-1.62013391070048e9,0.39518740905193683,0.6797827564062824,1.0081580291339685,35424.926186830635,2175.389671841745,-0.9386980471933704,-0.3930350638508493,0.011876246243499705,4.143559102070695,4.924151539226267,-0.9308494857394239,0.9336373687380254,0.9761421092083218,1.0239654556434339,1.0019506029787946,2.669680081313831e-8,0.8850553343562785,0.9320400057023176,0.31682162623871113,0.3168216178554249,0.06753302999126137,42.154220585503204,42.154221727392,720.8354486771186,6.048819961728721e-7,0.9877327176682045,-0.32849269833110706,1.0,10.0,0.0,0.0,-0.029587975559122036,-1.3606416553514475,-0.003509481911339213,1.9459303949943578,2.0077624958247204,-18.077579908530325,-69.69156786373605,-4.383971449933106,-3.4279939821955026,-0.047576268656642495,4.140583144363993,-453.4581659281675,74487.34107634272,-1.631349344761249e7,4.466146301564118e9,4.601485279666151,-538.937099220396,88528.55107341308,-1.938867747580592e7,5.307988481495217e9,-956.7324931539458,157824.69481844013,-3.456529188055675e7,9.462767320255735e9,281283.5350195404,-6.162137945277567e7,1.6869626379517626e10,-1.0985348655970514e8,3.0074076465597885e10,5.3614005743947525e10
1.6145464285410567,-2.5166782055254777,0.06757483315843195,3.673263669192121,3.635022178442201,0.0005621961762055183,3.7531377223609534,13.767112233099525,3.4181881536142353,12.303501813069609,5.211850628922089,9.838356255789344,1.0248359713816359e-8,0.006199332556316939,288.0593140980893,43.301481570554536,51.314614527030685,-4726.403058192774,717533.165203347,-1.4991658506827462e8,746.6071203458464,55.837040691375336,-5336.193246584329,822274.9111627033,-1.731987982076074e8,91.4240709837786,-9058.395531237556,1.4151643550927625e6,-3.0036466437001216e8,-15406.510239583215,2.43829738405305e6,-5.212591861336221e8,4.205516038527596e6,-9.052010150977381e8,-1.5729272486729727e9,0.3996148012386674,0.6829829200577395,1.008015111447414,33703.72702885026,2050.39977426629,-0.9242946481333825,-0.3859684690545053,0.011708403500453223,4.116305412786176,4.888909354411046,-0.9174376537765875,0.921264118937534,0.9612499592454007,1.005763835487954,0.9849312991489846,2.355958214854315e-8,0.8709309779628026,0.9171081361560751,0.30657422021315134,0.3065742129346552,0.06473539000450498,43.301481570554536,43.30148262233579,746.6071203458464,5.567603215962867e-7,0.9540999218044972,-0.3127686746341158,1.0,10.0,0.0,0.0,-0.027906445999876267,-1.3273432849583364,-0.0032746031655440867,1.8981964217392804,1.9400210261441195,-17.771968625525236,-67.8613142831077,-4.28554799795778,-3.3563423878562615,-0.0474659194237728,4.113320520830737,-447.4908963132402,73020.60776683428,-1.5886418192000898e7,4.32042983252763e9,4.571120086324151,-531.5324419794991,86734.33082286525,-1.8869999122380525e7,5.131789091851061e9,-943.101428044225,154535.1812308858,-3.362084472668287e7,9.143275655865738e9,275260.96168269956,-5.990244601049921e7,1.6290484389722012e10,-1.0672644557157373e8,2.9024566728722378e10,5.1712633881279655e10
1.6424794591145606,-2.499525308121887,0.06383977395645725,3.6210402700193267,3.5852647843450827,0.0005138339733331513,3.6981324147125436,13.37705518948944,3.373880074857855,11.9851361356083,5.187736601900809,9.788827531616699,9.201315881652061e-9,0.006098994178015805,268.9571032841143,44.959166455631255,50.89279257592201,-4639.091017093999,697447.1735999528,-1.4433648559709662e8,784.286640481849,55.353458982810395,-5234.790420007506,798774.8677014502,-1.6664480520020923e8,90.59588716371286,-8881.247833859847,1.373871758432678e6,-2.888100608866694e8,-15096.507972821044,2.365660840906538e6,-5.0087600154263043e8,4.0776218170952066e6,-8.692230580225888e8,-1.5093900363293738e9,0.4058843444486567,0.6874612516062248,1.0078155400166846,31416.290740872995,1886.2590492111572,-0.9040935221396751,-0.37625177225281725,0.011455479579803576,4.078561409319531,4.840139195035333,-0.898436617250904,0.9039124761727502,0.9405853456796757,0.9808003722786593,0.9615157075234559,1.9749656351062047e-8,0.8514775376302366,0.8965136039787842,0.29278825532063113,0.2927882493541741,0.06101031441495798,44.959166455631255,44.959167392192576,784.286640481849,4.952628709550863e-7,0.9087133622181187,-0.29196724336415036,1.0,10.0,0.0,0.0,-0.025662984156615904,-1.28171740943877,-0.0029696552850362956,1.8324601239978087,1.847526774660358,-17.353794271432044,-65.38130728580002,-4.150867751315032,-3.258136837432077,-0.04732727345752231,4.075560488719568,-439.2897785663299,71020.62966105851,-1.5308664852657553e7,4.1248589873642874e9,4.529133206577722,-521.3636022758408,84289.62611399879,-1.816883949420015e7,4.895478254601147e9,-924.3943400744517,150056.39805520116,-3.2345058666228607e7,8.715099019040466e9,267066.98097040784,-5.758216064157234e7,1.551489251707818e10,-1.0250851646192321e8,2.7620072751972153e10,4.9169986484668434e10
1.6641548119274943,-2.4864148994684365,0.061145998089367715,3.582413816001798,3.54838274483073,0.0004799956404901326,3.6574045732972773,13.091699864953616,3.3410304514721663,11.751509686923418,5.169736287694561,9.751874658897274,8.478237746387574e-9,0.006022102194953778,255.21540103537706,46.24665521904245,50.58052703534466,-4574.880128465821,682789.6273672851,-1.40296700563371e8,813.9071206046985,54.99557497756065,-5160.253116565424,781635.2657671792,-1.6190269648007357e8,89.98316701357804,-8751.100072784926,1.3437720407153615e6,-2.804546825567831e8,-14868.872172929923,2.3127434434564365e6,-4.861452311663948e8,3.9845017260056455e6,-8.432376642329031e8,-1.4635275427422106e9,0.4106526158052729,0.6908276017285363,1.0076660412315703,29786.01705239617,1770.703787807387,-0.8889113952366637,-0.3690825840357104,0.011253798401714032,4.05051149054267,4.803924158454848,-0.8840289349312156,0.8908625890953374,0.9252005774789328,0.962424117980321,0.9442259084514855,1.7277845307515475e-8,0.8370971501591663,0.8812693346786006,0.2828366428821133,0.28283663774779955,0.0583496445268663,46.24665521904245,46.24665607670992,813.9071206046985,4.531817023109955e-7,0.8758677000036159,-0.2772131392551739,1.0,10.0,0.0,0.0,-0.02405945547931971,-1.248188059742621,-0.002757591854085138,1.7839395252929422,1.7799024676282686,-17.046732919842206,-63.57839806015534,-4.052008124614758,-3.1859259328080913,-0.04723438524652121,4.047496320693373,-433.2427401035927,69557.80148491357,-1.4889490061137937e7,3.9841140596771746e9,4.497978647093138,-513.871583400178,82502.88620368269,-1.766051476524567e7,4.725541534501949e9,-910.6211517509721,146785.52932907976,-3.1420840287464835e7,8.40741709212231e9,261087.36644394227,-5.590253935322666e7,1.4957978311951767e10,-9.945750563897118e7,2.6612325922136734e10,4.7346952779439285e10
1.6916361923441692,-2.4700360518343416,0.05796420368898861,3.535660141384392,3.5036528791357906,0.00044116933522318644,3.6080672391597894,12.749952790192093,3.30118183290428,11.47088196023093,5.147772611919968,9.706808291359255,7.658961499148525e-9,0.005925892030637299,239.03007440880103,47.87996159482117,50.202463733751884,-4497.623843732091,665284.0305295427,-1.355083474201062e8,851.92468034852,54.56240507444214,-5070.615560777724,761176.168797474,-1.5628501536810133e8,89.24179518486503,-8594.665172048823,1.3078622469692263e6,-2.705621825142288e8,-14595.398492533184,2.249646376691714e6,-4.687144473643172e8,3.873530388111199e6,-8.125071637663332e8,-1.4093219002165346e9,0.41657864915255266,0.6949662479239047,1.0074830496592042,27881.86040705049,1637.3116118803855,-0.8702920061942195,-0.3604295713026274,0.010994864373157992,4.016427448167534,4.759953620467453,-0.8662304420896744,0.8748356249967746,0.9064769505749897,0.940286471434231,0.923339270907422,1.463961980824474e-8,0.819705889169132,0.8628115957177936,0.2710677324506177,0.2710677281860898,0.05523473766798362,47.87996159482117,47.87996236381864,851.92468034852,4.059182634397946e-7,0.8369543402615254,-0.260060198047439,1.0,10.0,0.0,0.0,-0.022183464418858836,-1.2078895377381822,-0.0025157540682134035,1.7254184784867168,1.6991318030607525,-16.677748340501807,-61.43246822084131,-3.933295449444305,-3.0990647715535533,-0.047132580323672964,4.013392736058723,-425.94995003121346,67807.11558851888,-1.4391678513124378e7,3.8182500283058653e9,4.460176829681357,-504.843033919068,80366.12724212398,-1.7057266310821787e7,4.52541905469405e9,-894.0342975309154,142876.77768742686,-3.0324827468631923e7,8.045340570228003e9,253946.74857036298,-5.3912143936633684e7,1.4303075182120052e10,-9.584457153237121e7,2.5428109283414024e10,4.520620296311859e10
1.716314751428888,-2.4555528677292955,0.05531032963473613,3.4956516755255267,3.4653021589212174,0.00040974582288876146,3.565820473548343,12.460735215594857,3.267007118187504,11.232654659276022,5.128834059661741,9.667970552313484,7.004612689706127e-9,0.005840759143264906,225.5752269658336,49.34716828712916,49.87904018334463,-4431.954569651888,650516.7598784402,-1.315003987229269e8,886.4911761591694,54.1919544310321,-4994.461069543553,743927.0249687755,-1.5158564687444705e8,88.60799767912536,-8461.832250893143,1.2776038055529068e6,-2.6229168371651623e8,-14363.310989117275,2.1965101216460885e6,-4.5415036887892085e8,3.780132428595131e6,-7.868461611800601e8,-1.364085911450687e9,0.4217885596178384,0.6985655757057323,1.007324785153977,26311.81583379429,1528.6580824101954,-0.8541713412527873,-0.35304980108936646,0.010761737365548245,3.987161503443403,4.722231066458074,-0.8507202046096947,0.8609313389472375,0.8903759593143398,0.9214382756486138,0.9055077363410259,1.2660154818890117e-8,0.8048410301870741,0.8470174425786006,0.26123551658311817,0.2612355129574451,0.05265948956907846,49.34716828712916,49.34716898589588,886.4911761591694,3.685118164026013e-7,0.8044021393924239,-0.24598478311501804,1.0,10.0,0.0,0.0,-0.02063548852062482,-1.1736825418450079,-0.00232131220640932,1.6755926765506373,1.6310883363839717,-16.36444194230504,-59.62816621911706,-3.832600844316541,-3.0252529545121796,-0.04705442623429082,3.9841083846208534,-419.7365252116815,66327.28544513838,-1.3974208159764232e7,3.6802549223460884e9,4.427766342292427,-497.1569153695194,78561.34483741454,-1.6551756276109958e7,4.359045237009638e9,-879.9235668404283,139577.83431780408,-2.940708012140308e7,7.744547540081276e9,247924.6576361748,-5.224673125102593e7,1.375942001673484e10,-9.28237919396464e7,2.444577951143277e10,4.343171770108497e10
1.7443151076250405,-2.4393702834103843,0.052511012079298855,3.4523659304742713,3.423735019795229,0.0003775623421362046,3.5200930792622858,12.151231635199261,3.229955668625855,10.976942728455317,5.108205638766417,9.625691716771824,6.3431729703697914e-9,0.005745663635184711,211.43547773479702,51.011949704976146,49.52942628446285,-4361.403897312917,634768.6173449934,-1.2725849164997736e8,926.1818401427585,53.791632357086,-4912.688201745408,725542.38011546,-1.4661482917137387e8,87.92335446103742,-8319.27667014981,1.2453717442940082e6,-2.535485632697613e8,-14114.371974878684,2.1399406315091117e6,-4.3876309480289066e8,3.680757798125541e6,-7.597508638697321e8,-1.3163501377274241e9,0.4275744905623257,0.7025221367949275,1.0071519562654683,24674.08052486631,1416.6635051050832,-0.8365610829513078,-0.3450950447952789,0.010498933249423163,3.9554127095757634,4.681344019806855,-0.8336842706294416,0.8457041961889429,0.8728852179713983,0.9011500929813155,0.8862653652943016,1.077806579780136e-8,0.7887813087654287,0.8299365399602462,0.2508439266512249,0.2508439236208268,0.04996535965472887,51.011949704976146,51.01195033332358,926.1818401427585,3.310345277570868e-7,0.7699725448318915,-0.23137049920379324,1.0,10.0,0.0,0.0,-0.019021014105862613,-1.1369923783276825,-0.0021234894788282315,1.6220212235151201,1.5587184160322423,-16.02812654488849,-57.70978232626278,-3.7246528912267696,-2.9459798787993847,-0.04697887637621352,3.952338249232341,-413.0468319052567,64746.21499402834,-1.353159667915976e7,3.5350725062092247e9,4.392656298313392,-488.88824406373305,76634.55473567342,-1.6016199310109494e7,4.1841331593955913e9,-864.7538967457449,136058.53094704554,-2.8435498922458448e7,7.428546992541958e9,241505.04607378104,-5.048492107070742e7,1.3188691358797167e10,-8.963049594098783e7,2.341527403046439e10,4.1571546296904755e10
1.7703296511209163,-2.424566500738295,0.050094157678213194,3.414023234064238,3.386851215314197,0.0003505828334807081,3.479576718230818,11.880069828084375,3.197068738075536,10.752227324389064,5.08982179571713,9.588036357054921,5.796033632875187e-9,0.005658772411051157,199.278105632928,52.55835708481349,49.22017847608585,-4299.375279332909,621023.7052891842,-1.2358386845626892e8,963.491730418722,53.4376469703311,-4840.831327342287,709505.4086412363,-1.4231128383331534e8,87.31820277667327,-8194.077402754312,1.2172718170485955e6,-2.4598355887110358e8,-13895.864083400551,2.0906521272372433e6,-4.254571327636988e8,3.594224662128243e6,-7.363345641037879e8,-1.2751208140906854e9,0.4328335715578707,0.7060830526562879,1.0069975892088456,23275.64429384966,1322.1671565461033,-0.8208354663099757,-0.33807726881751565,0.010258066693605683,3.9272301647504575,4.645082838472751,-0.8183999282279232,0.8320668923268668,0.8573391278709803,0.8832727628776554,0.86926887719744,9.314149131513657e-9,0.7745792193938666,0.8148174691819677,0.24185100225546888,0.2418509996790042,0.047657457278206,52.55835708481349,52.55835765537711,963.491730418722,3.00307408899487e-7,0.7401690335857353,-0.21894811704684128,1.0,10.0,0.0,0.0,-0.0176436876586627,-1.1047926775718482,-0.0019587854716809237,1.5749154476900862,1.4957911574275315,-15.73261678407229,-56.040077821688655,-3.6299498831811494,-2.8763045442500252,-0.046919531269431755,3.924135807274803,-407.15308734976935,63363.82473677432,-1.3147544355847118e7,3.410056567576581e9,4.361534439943687,-481.60930267771175,74951.17854502663,-1.5551843421686023e7,4.0336266584749684e9,-851.4094319566822,132986.16290816525,-2.75937097034897e7,7.156835327948049e9,235904.8586196986,-4.895959135471973e7,1.2698307610250824e10,-8.686784564604175e7,2.2530477346872185e10,3.9975543061308235e10
1.799896611668539,-2.4080030482634176,0.047542611984075764,3.3724815849617045,3.346824613047669,0.0003229241201756838,3.435675023013054,11.58950464118004,3.161367979984009,10.510702787768238,5.069796865673998,9.547046604311332,5.242660895989993e-9,0.005561755146703233,186.50229139933163,54.3151500524671,48.88580831928347,-4232.70246196921,606356.0112431804,-1.1969152107398555e8,1006.386784879427,53.05503289415605,-4763.636792550952,692401.6023663434,-1.3775542783024022e8,86.66439009973104,-8059.65484803796,1.1873200826886138e6,-2.3797977891649407e8,-13661.393742341887,2.0381465611811948e6,-4.11387832762483e8,3.5020985721452828e6,-7.115898273802633e8,-1.2315789036892245e9,0.4386782471125732,0.7100028509277675,1.0068291102941924,21815.337674628096,1224.6566317327638,-0.8036849816360299,-0.33050738471836416,0.009989681041974362,3.896650345930361,4.605774887300168,-0.8016633679917025,0.8171451295178769,0.8404494807784308,0.8640076974004944,0.8509114078403436,7.92171853870541e-9,0.7592215699325607,0.7984545377465319,0.23233091832633537,0.23233091617341978,0.045238881879930956,54.3151500524671,54.31515056505053,1006.386784879427,2.695025510855481e-7,0.7086239549511675,-0.20603276733904397,1.0,10.0,0.0,0.0,-0.01620773650720625,-1.0702496711685607,-0.001791109626179984,1.524305607154946,1.4289541981937122,-15.41509971951061,-54.262803664889816,-3.528374513158459,-2.801433058357106,-0.04686302041271955,3.893533623749634,-400.80552622057127,61886.15095181446,-1.2740101631361973e7,3.278423023397704e9,4.327813892411725,-473.77637507377995,73153.16363893803,-1.5059573170562841e7,3.8752684128435717e9,-837.059724104883,129707.07996872262,-2.6701978197813064e7,6.871155883208992e9,229932.35297782684,-4.7344956916284025e7,1.2183087074773314e10,-8.394559083149609e7,2.1601536712802204e10,3.830111463394798e10
1.8282882950125163,-2.3923521023375067,0.045270361651416915,3.3344893304853436,3.310159767013501,0.00029901700675639297,3.3955249904857396,11.326730798845613,3.128654258938644,10.291610689655476,5.0513949804835026,9.509406265088185,4.771014806687983e-9,0.005470358119149106,175.18379589799034,56.00094794489051,48.58082559962793,-4172.24385996081,593151.4336963407,-1.1621345466533625e8,1048.0513726435636,52.70616640209502,-4693.677297888209,677013.0586534119,-1.3368692784464546e8,86.06852010556383,-7937.903521746731,1.1603883149216655e6,-2.3083653926631033e8,-13449.152729673944,1.9909638228285012e6,-3.988389115227773e8,3.419362836182195e6,-6.895327059224374e8,-1.1927903060090833e9,0.4441617076173814,0.7136460067970025,1.0066740037438755,20529.17215614472,1139.8061499314397,-0.7879148450861082,-0.3236173061654272,0.009738409516299392,3.868657066318478,4.5698285642741405,-0.7862193853724186,0.8033745866342074,0.8249686446669013,0.8464867489102017,0.8341793049390025,6.8069612645944854e-9,0.7452065188891291,0.7835105508245033,0.2238260175416489,0.2238260157213877,0.04310027799377329,56.00094794489051,56.00094840845019,1048.0513726435636,2.4348006932897414e-7,0.6804589617626104,-0.19470586220680242,1.0,10.0,0.0,0.0,-0.014945888682072538,-1.0389908494711348,-0.001647221743159266,1.4784544246398865,1.3691182721330146,-15.127212962784085,-52.66655846096956,-3.4364612803415664,-2.7335535040560366,-0.04681821883432914,3.865519352213498,-395.03834525564145,60553.70221084112,-1.237547369794238e7,3.1615113610132227e9,4.296991677690871,-466.6657661212522,71533.14596044674,-1.4619367070885643e7,3.734725104217556e9,-824.0430897165458,126754.94134208537,-2.5905162997691296e7,6.617801775079221e9,224559.47467378541,-4.5903271118536614e7,1.1726500797577381e10,-8.133829924172114e7,2.0778916193462517e10,3.681941157445952e10
1.8559062184865103,-2.377359169299306,0.04321207570819069,3.2991927440589652,3.276047847914503,0.00027795923084784424,3.3582282875951353,11.085165382694095,3.098207883604443,10.089626773567547,5.034232254917617,9.474326230382516,4.361138142633013e-9,0.005383122954041654,164.98586851487434,57.639390516741955,48.298365626264925,-4116.548031264028,581068.4833924958,-1.1305276510588993e8,1089.0119648711395,52.38316803606493,-4629.264731364898,662939.6468018295,-1.2999179868525834e8,85.51708457158063,-7825.869915041114,1.1357723608647103e6,-2.2435258569811827e8,-13253.964715379238,1.9478633415437478e6,-3.874548084199416e8,3.3438297138785184e6,-6.695346592268707e8,-1.1576433334992936e9,0.44937829751764796,0.7170822846434141,1.0065291082870418,19376.095495196612,1064.5947561516232,-0.7732051789908615,-0.3172465004613694,0.00950073510662317,3.842641332230361,4.536455493812594,-0.7717725728089596,0.7904833926918592,0.8105636087283649,0.8302959266004606,0.818687204487059,5.893587461484737e-9,0.7322150308203966,0.7696488625649249,0.21609615468314153,0.21609615313068492,0.041175172426497736,57.639390516741955,57.63939093801364,1089.0119648711395,2.2105296015995368e-7,0.6548831911525881,-0.18458937091324767,1.0,10.0,0.0,0.0,-0.01381762943341232,-1.0102510409842123,-0.0015213545912183119,1.4362649756483359,1.3146838679386872,-14.861970461870003,-51.20876754714011,-3.3519488036928005,-2.67102628036469,-0.04678231961346907,3.8394838068987847,-389.71593195225057,59332.6256616888,-1.2043665612302553e7,3.0558693499474163e9,4.268388363810718,-460.10897512721976,70049.66181295042,-1.4219072404203836e7,3.6078180830102854e9,-812.0489975429632,124053.63208147697,-2.5181110311261036e7,6.389188514610234e9,219646.69822175463,-4.4594167558669865e7,1.131478677200003e10,-7.897245523583665e7,2.003765215763169e10,3.548516419641861e10
1.883011499013719,-2.3628599171457796,0.04132516307724963,3.2660376721655053,3.243963990793399,0.0002591618356462189,3.3232015016082945,10.860524769104309,3.0695618724811853,9.90128914379747,5.018060126258874,9.44129565706838,4.000013175892346e-9,0.005299114684642084,155.68871304684936,59.24580570018838,48.033980314422976,-4064.67206892394,569884.877121556,-1.1014628399917468e8,1129.6132590343832,52.0809305031206,-4569.30227389429,649920.8811594419,-1.2659573044251822e8,85.00132636119137,-7721.6347582967655,1.1130137609783346e6,-2.1839670325647798e8,-13072.465501060648,1.9080373107391447e6,-3.770036818803031e8,3.27407447354246e6,-6.51185814148955e8,-1.1254129884375508e9,0.45438893198796493,0.7203568118048529,1.0063923722920898,18329.328577013028,997.0511988515773,-0.7593479565116024,-0.3112905896702908,0.009274349424669214,3.8182083577150356,4.5051446157773505,-0.7581305991354342,0.7782952820164943,0.7970181663852831,0.8151661789054679,0.8041847300866468,5.1326998431772355e-9,0.7200398894047814,0.7566508359217406,0.2089848947863393,0.20898489345334678,0.039420228976291674,59.24580570018838,59.245806084461485,1129.6132590343832,2.0144808300837178e-7,0.6313805527385812,-0.1754365420402595,1.0,10.0,0.0,0.0,-0.01279643920173634,-0.9835317307797284,-0.0014097423005424948,1.3970215240381425,1.26460282118714,-14.614829812534847,-49.86169571222875,-3.273364493678995,-2.6127843473822656,-0.04675348875292806,3.81503206623611,-384.7501601648463,58200.87989494319,-1.1738160225468498e7,2.9592437665592937e9,4.2415636531386625,-453.99649197165354,68675.71120234458,-1.3850764285022436e7,3.491819825020623e9,-800.8756143000874,121553.58232527648,-2.451537208976038e7,6.1803651812469845e9,215103.14690747537,-4.339131798719388e7,1.093896105081111e10,-7.680010517113826e7,1.9361447226871796e10,3.4268816831995743e10
1.9142272557933042,-2.3464182541371565,0.03930122943999879,3.2295563126439046,3.208615906896488,0.0002395468875087129,3.2846716812457495,10.615906079854494,3.037989812685009,9.695636324896101,5.000217858944055,9.40488431088953,3.628359402736112e-9,0.005204339096633114,145.77827899171223,61.09356081822786,47.744315122633076,-4008.114847034,557770.1037604107,-1.07018652587487e8,1176.8487659861244,51.74989562164588,-4503.9663017459925,635826.2992708556,-1.2294336131660663e8,84.43670223193264,-7608.125934847224,1.0883888926476727e6,-2.1199503741478965e8,-12874.936390354724,1.8649708579263473e6,-3.6577684589366156e8,3.1986883812661413e6,-6.314865803520963e8,-1.0908309147755127e9,0.46002985544779784,0.7240138243629182,1.00624128225083,17217.84845670164,926.1294955215797,-0.744067774727659,-0.30477073198790783,0.00902235837972697,3.791343004532453,4.47075480327527,-0.7430555056863308,0.7648032862164147,0.7821036658956974,0.7986094007013249,0.788286627702643,4.39369351979707e-9,0.7066775933696963,0.7423778611134797,0.20132665685420073,0.20132665573084751,0.037548051449507874,61.09356081822786,61.093561164694925,1176.8487659861244,1.814337798921904e-7,0.6061063184555538,-0.16574928414380785,1.0,10.0,0.0,0.0,-0.011715908362264257,-0.9544549862677159,-0.001294081510384076,1.3543023746589735,1.2107086276865817,-14.345214724615843,-48.4045822126097,-3.18782347629344,-2.549272597487405,-0.04672709957386542,3.7881460043384525,-379.32680410276214,56973.18770676966,-1.1408992044985723e7,2.855837269013144e9,4.212114088189915,-447.32651170155884,67186.42763052975,-1.3454215697283544e7,3.3677671949028788e9,-788.6924032715173,118845.72889227659,-2.379910108313619e7,5.9571960989783945e9,210185.57453467124,-4.209808589425154e7,1.0537592196977798e10,-7.446616900124261e7,1.8639776279012535e10,3.2971566681720093e10
1.9407859270398884,-2.3326392654856325,0.037694243308510365,3.199858213346916,3.1798060616570254,0.00022438234924914056,3.2533166958883277,10.418764432429395,3.0122480988692675,9.529460424891223,4.985663415593475,9.375208232005004,3.3449454625416143e-9,0.005125359628016588,137.96035148892562,62.6635255345599,47.50962830846823,-3962.501667358741,548059.1330053136,-1.0452746011184974e8,1217.4275499926414,51.48176758510532,-4451.302957745974,624534.7693246218,-1.2003584461760359e8,83.97959767631016,-7516.687016126894,1.0686726097875133e6,-2.06901786919624e8,-12715.907377728654,1.830508997603624e6,-3.5684969567552716e8,3.138399368557069e6,-6.158314259733646e8,-1.0633639335762422e9,0.46472358150242155,0.7270338622154958,1.0061178451229,16343.931488549513,870.9675368950478,-0.7316120200961251,-0.2994904547119061,0.008815412607541567,3.769498443752051,4.442823548825225,-0.7307446525186593,0.7537626218960125,0.7699588937137746,0.7852034490265491,0.775393211228417,3.860984960435693e-9,0.6958284898401436,0.7307840153301893,0.19522041022498846,0.19522040925036943,0.03606883827931406,62.6635255345599,62.66352585239413,1217.4275499926414,1.6628954629237755e-7,0.5859866064552304,-0.15815440525330698,1.0,10.0,0.0,0.0,-0.010869508348999768,-0.9310441107124154,-0.001205267693904086,1.3199033421092992,1.1677947781686049,-14.127579170158658,-47.2379414644326,-3.1189270981677035,-2.49803008603138,-0.046709644606069106,3.7662846171331745,-374.94543758531466,55987.77476627812,-1.1146490069568928e7,2.7739066501696444e9,4.188205801518569,-441.94265241078745,65991.95180722376,-1.3138203045226872e7,3.26954461388196e9,-778.8658301253247,116675.52164695671,-2.3228698371548645e7,5.780613397889158e9,206247.24946423504,-4.106893392154838e7,1.0220220395363857e10,-7.261010173259833e7,1.8069512099136612e10,3.1947155279506386e10
1.9716816399800488,-2.3168454705788037,0.035946291236492116,3.1667577278395465,3.147660188720023,0.00020830548722297328,3.218382937101413,10.201158349771399,2.9835151123859047,9.34557294149539,4.969418234085054,9.342114479756757,3.048517576422514e-9,0.005035386437631438,129.51356660232014,64.48719047152767,47.24941694560776,-3912.141285047716,537399.4518662159,-1.0180934060051268e8,1265.0711930274108,51.18455453412339,-4393.191136934447,612147.0155121007,-1.1686521362206972e8,83.47315553650512,-7415.846234524798,1.0470543583474546e6,-2.0135068005119178e8,-12540.628805301634,1.7927441102120313e6,-3.471254122993171e8,3.07236946791692e6,-5.987878137787752e8,-1.0334774892592686e9,0.4700658220212089,0.7304467356576742,1.0059798547550847,15402.267471509815,812.1474530114164,-0.7177203895186282,-0.29363546581124284,0.008583278247403962,3.745190526473203,4.411778209033939,-0.716993672280555,0.741402165676876,0.7564237306513338,0.7703402214679868,0.7610769663210284,3.3331458428571417e-9,0.6837689570919586,0.7178915269292202,0.1885492179398771,0.18854921711044045,0.034466902994235056,64.48719047152767,64.48719075960902,1265.0711930274108,1.5056700002095343e-7,0.5640442798877972,-0.14999114060169327,1.0,10.0,0.0,0.0,-0.009961083313109478,-0.9052350024536986,-0.0011117281321754008,1.281982080440382,1.1209993580969015,-13.887021718935395,-45.9584283246018,-3.0429418795635392,-2.441420483741659,-0.046694347598719155,3.741958054925183,-370.1000116045375,54904.698795289514,-1.0859747943633473e7,2.6849614896130514e9,4.161643818424022,-435.9936210998254,64680.06835471504,-1.2793246335229963e7,3.1629823645915203e9,-768.0158978766835,114293.74207341146,-2.2606475573670805e7,5.589162205317206e9,201928.05158181096,-3.994704224573641e7,9.876347426368973e9,-7.058812931143202e7,1.7452025759957535e10,3.0838621482205765e10
2.0026005806912424,-2.3012856472938057,0.034316681165566236,3.135089123753057,3.116870786604997,0.00019371518713969625,3.184975494555857,9.995070287192007,2.955983703600784,9.170964733998407,4.95386106139583,9.31045416659983,2.783383588679011e-9,0.004947376400693326,121.69775541928851,66.30914440206425,47.00199011116377,-3864.457471161526,527366.3827619742,-9.926690987456529e7,1313.2093571155299,50.902013305398235,-4338.200695852311,600494.3633177492,-1.1390123896297649e8,82.99196557019351,-7320.480874880404,1.026731118013529e6,-1.9616440537529522e8,-12374.970620395636,1.7572628522401599e6,-3.3804553641926813e8,3.0103698485919195e6,-5.828829573741297e8,-1.005604228268426e9,0.4752894590677217,0.733759515887725,1.0058474782602378,14532.993992343225,758.442300289018,-0.7044289984544461,-0.28806483779758635,0.008360115530611154,3.721985244241294,4.382178608746181,-0.7038184237079887,0.7295276210433104,0.7434793843546057,0.756199506903906,0.7474363310600645,2.8871141015199734e-9,0.6722652735438007,0.7055887219630232,0.182298699530824,0.18229869882217936,0.032979737705466805,66.30914440206425,66.30914466371338,1313.2093571155299,1.3661258268693528e-7,0.543527781940804,-0.14247285278056412,1.0,10.0,0.0,0.0,-0.00912621304398802,-0.8808309976200925,-0.0010274253089629722,1.246132091506932,1.0772654656158882,-13.65891054911856,-44.75487898354308,-2.971057628907201,-2.3877722682765263,-0.046683722036428454,3.718735106834121,-365.5039099084062,53883.90644691698,-1.0591219265338058e7,2.6021976244558196e9,4.136331389266456,-430.35588438642844,63444.6068961836,-1.247043630946565e7,3.063894126759953e9,-757.7421037584772,112052.45757093259,-2.202462022261674e7,5.411260829577604e9,197866.7100648085,-3.889868327105488e7,9.557029028431374e9,-6.870001744715631e7,1.687901870595388e10,2.9810628319543816e10
2.0336451636920208,-2.285902443608357,0.032790340896276374,3.1046597036143115,3.0872554988283922,0.00018040328505371733,3.1528908452714854,9.798995267406449,2.929491675306262,9.004423489196709,4.93890732824316,9.280053829676195,2.544971677019235e-9,0.0048610281136055086,114.43439111286085,68.13521932859469,46.76583839462595,-3819.123891157503,517882.0693535101,-9.687787992589596e7,1361.9917643304782,50.632403038349395,-4285.951554156045,589485.5030767329,-1.1111768777396388e8,82.53303687761897,-7229.925066156999,1.0075420576867172e6,-1.9129661804385185e8,-12217.764363241322,1.7237816256636046e6,-3.2952814235329115e8,2.95189996192881e6,-5.679719528262271e8,-9.794877255005094e8,0.48041541372767144,0.7369877308432771,1.0057200011887977,13726.622551124718,709.1546514407793,-0.6916643481540099,-0.2827419657906706,0.008145046181662008,3.6997473104718654,4.353849726646734,-0.6911502509347998,0.7180778065264155,0.7310504499733651,0.742687266827721,0.7343838440076152,2.507649600971036e-9,0.6612451578976963,0.693799337218218,0.1764137399778969,0.17641373937049737,0.031592047839451826,68.13521932859469,68.13521956663016,1361.9917643304782,1.2415799873467015e-7,0.524253372636957,-0.13551209653695273,1.0,10.0,0.0,0.0,-0.008355324929691575,-0.8576554207942086,-0.0009510303025016202,1.212097292086102,1.036210809846598,-13.441657085713086,-43.61750555490339,-2.902754216938101,-2.3367097008616,-0.046677122091453166,3.6964804119969195,-361.12649461806564,52917.654736400946,-1.033859884082929e7,2.5248152132599688e9,4.1121182576406525,-424.9913499524855,62276.076693081945,-1.2166968549820093e7,2.9713114660792933e9,-747.9742162961265,109934.2330310717,-2.1478017230197176e7,5.245151020370074e9,194031.2413743747,-3.7914531892429836e7,9.259074058008099e9,-6.6928774541449316e7,1.634470102122271e10,2.885267404700423e10
2.064901127200888,-2.2706499285774195,0.03135526861759964,3.075316472571692,3.0586695538336985,0.00016820427178285114,3.121967282677118,9.611736393731634,2.9039102616583956,8.844985583401412,4.924490417942871,9.250776901792413,2.329653024750773e-9,0.004776107078221065,107.66076083965099,69.97025163491142,46.539775568261575,-3775.8824281521347,508884.726690954,-9.462453192337401e7,1411.5481550126246,50.37435282336769,-4236.142937723908,579047.954723395,-1.0849370189480367e8,82.0940120101821,-7143.651641204457,989359.4807180773,-1.8671046321417406e8,-12068.084596081419,1.6920752062266099e6,-3.215080713871258e8,2.8965621992945825e6,-5.539395375148561e8,-9.549239851152828e8,0.4854603130708049,0.7401437035555406,1.0055968559996173,12975.597008094763,663.7295640635124,-0.6793678446411462,-0.2776377392000642,0.00793735712416514,3.678369943040057,4.326653434630119,-0.6789342716476378,0.7070041392395779,0.7190770110741406,0.7297287776509594,0.7218500064947382,2.183010812175796e-9,0.6506511883340014,0.6824627846531292,0.17085049704821165,0.17085049652619405,0.03029166685266774,69.97025163491142,69.97025185175448,1411.5481550126246,1.1299099466404021e-7,0.506074553499381,-0.12903927986852637,1.0,10.0,0.0,0.0,-0.007640767322563051,-0.8355674582497461,-0.000881487544095214,1.1796731394448,0.9975290218498027,-13.23399955487226,-42.53851847858582,-2.8376174516437827,-2.287933755666092,-0.04667403519571446,3.67508712382837,-356.94349030301066,51999.79288955734,-1.0100052707008228e7,2.452177523694595e9,4.08888599109617,-419.8698306628387,61166.93727454513,-1.1880611649987254e7,2.8844633963602686e9,-738.6565719916367,107925.21367392575,-2.0962596175905768e7,5.089432939997227e9,190396.22548692988,-3.6987166680241264e7,8.979941770352688e9,-6.5260876346695706e7,1.584446269647677e10,2.795639680281494e10
2.0964424421363317,-2.2554904405658007,0.03000171176768633,3.046935446846479,3.030995639506251,0.00015698390215582194,3.0920736690482657,9.4323222654442,2.8791351186831715,8.69186932177387,4.910556862359792,9.222513825153959,2.134489542633768e-9,0.004692427482036055,101.32573764724619,71.81837198555709,46.3228525295317,-3734.524982289476,500324.3554511265,-9.249249871495166e7,1461.994683168279,50.1267628484033,-4188.532203715314,569123.0451954178,-1.0601236558376546e8,81.67299742573698,-7061.235078642634,972079.9846530695,-1.8237604685971057e8,-11925.183937967946,1.6619611663192876e6,-3.1393246284744793e8,2.844034417822796e6,-5.406921892615001e8,-9.317474647714772e8,0.4904376634523674,0.7432374226434134,1.005477582536736,12273.77697432139,621.7164987351623,-0.6674918067575948,-0.2727285307709824,0.007736457327258292,3.6577672388196776,4.300478616812672,-0.6671257001988253,0.6962672397756107,0.7075104739709427,0.7172634420690467,0.709778455437571,1.9039802092277593e-9,0.6404368066440014,0.6715299360498163,0.16557338305680144,0.16557338260715765,0.029068719527966122,71.81837198555709,71.81837218330838,1461.994683168279,1.0294032044492542e-7,0.4888721343520186,-0.122997899611903,1.0,10.0,0.0,0.0,-0.006976299957799182,-0.8144525706394253,-0.0008179418768889608,1.1486929000244643,0.9609695954763584,-13.034915374747365,-41.511591970856,-2.7753107350777917,-2.2412015722785688,-0.046674046393277005,3.6544692823221454,-352.9352844906436,51125.33767927768,-9.874092604237288e6,2.383767516436747e9,4.066539462094678,-414.9669321178817,60111.07818818454,-1.1609554564261265e7,2.80272382037315e9,-729.7441809864067,106014.16983635821,-2.0475052989135563e7,4.942969752199749e9,186941.054587484,-3.611056268358185e7,8.717568672834496e9,-6.368534212478035e7,1.5374559506601364e10,2.7115004893951515e10
2.1283346102875385,-2.2403924727592948,0.028721610763889936,3.0194144348160608,3.004137068045908,0.0001466314669239965,3.06310183926481,9.259951114957891,2.8550802427804083,8.544429803546254,4.897063103817222,9.195175384466996,1.9570627406891127e-9,0.004609839986510734,95.38691521074456,73.68319997882008,46.11429925203251,-3694.8811737816363,492159.84242374543,-9.046994025804241e7,1513.4382357075726,49.888737669297186,-4142.920530200094,559662.5098855596,-1.0365973537583235e8,81.26844899886294,-6982.326452069338,955618.4785586054,-1.7826872248119473e8,-11788.449138927448,1.633289331591404e6,-3.067577265242726e8,2.7940513418894084e6,-5.281527731928794e8,-9.098216056537719e8,0.49535863875253644,0.7462771282962812,1.005361801355398,11616.087658702474,582.7434948610253,-0.6559967695000626,-0.26799483730925977,0.007541848590105376,3.6378690295221334,4.275234500542913,-0.6556873634045659,0.6858346424701978,0.6963107551329215,0.7052412824714861,0.6981227018875671,1.6632082529899686e-9,0.6305636189987982,0.6609602757962365,0.16055302119045697,0.16055302080242667,0.02791505502182165,73.68319997882008,73.68320015931724,1513.4382357075726,9.386553184281466e-8,0.4725475016515126,-0.11734131006481802,1.0,10.0,0.0,0.0,-0.006356747921071594,-0.7942160047184437,-0.0007596890415594824,1.119018350329221,0.9263242649622181,-12.84356192123564,-40.53150213542688,-2.7155558862358395,-2.1963125580632124,-0.04667681411307796,3.6345566683173383,-349.08577931901755,50290.18609782748,-9.659490952953015e6,2.319158413571451e9,4.045001098719018,-410.2626249146554,59103.46694212717,-1.1352303200657941e7,2.725575897400056e9,-721.2000944485142,104191.8504715261,-2.0012661394647725e7,4.804822933340189e9,183648.747591315,-3.527974777948885e7,8.470251122915234e9,-6.219310863729422e7,1.4931900005320065e10,2.6322890449405006e10
2.1606369951058726,-2.2253291901922836,0.027508208210174755,2.9926679694422065,2.9780129779355757,0.0001370543652937758,3.0349612668957104,9.093951569022344,2.8316737017080706,8.402127225873073,4.883973225309235,9.168688030801851,1.7953536368055256e-9,0.004528223176596921,89.80859499116252,75.56798160067238,45.913484109993384,-3656.8097157759844,484356.924773172,-8.854696441051e7,1565.979523457165,49.65953940292368,-4099.142873378851,550626.1061835298,-1.0142415856363688e8,80.8790916780702,-6906.635844927878,939903.9814229803,-1.7436788744065708e8,-11657.370237214293,1.605934375452485e6,-2.9994741550593764e8,2.74639149828877e6,-5.162567803999629e8,-8.890321780603154e8,0.5002326331413312,0.7492697233074741,1.005249194987511,10998.273941350255,546.4990371552697,-0.6448495882458603,-0.26342032492586054,0.007353104856519971,3.6186172743539595,4.250845977167257,-0.6445879526546217,0.6756791876675116,0.6854443060992196,0.6936204786292335,0.6868438408634833,1.454757421807e-9,0.6209995006771569,0.650719901699882,0.1557648101444727,0.15576480980908883,0.026823848680571086,75.56798160067238,75.56798176553427,1565.979523457165,8.564983886626435e-8,0.4570178864624622,-0.11203045256298386,1.0,10.0,0.0,0.0,-0.005777758181864854,-0.774778233068788,-0.0007061408944266992,1.0905332353791035,0.8934174058594573,-12.659234929498846,-39.59387271596485,-2.658119665962288,-2.1530986242604193,-0.04668205316890609,3.615291194992718,-345.3815855626159,49490.91356649983,-9.45522111489951e6,2.257993013873356e9,4.024206851448867,-405.7402423469675,58139.90172386357,-1.110760776049699e7,2.65258699959641e9,-712.9935560707995,102450.5290033341,-1.957314041323831e7,4.674206805479002e9,180505.11729794048,-3.449056117128621e7,8.236562808911417e9,-6.0776590190827794e7,1.451389580441716e10,2.5575357851564186e10
2.1934044976319798,-2.21027737168236,0.026355767878475846,2.9666236744050054,2.9525548939941553,0.0001281741981456302,3.007575238270221,8.933754466318662,2.8088545739684654,8.264504129505253,4.871257327038343,9.142990533498718,1.6476563440345558e-9,0.004447477470246101,84.56033846576277,77.47568798509282,45.71988477985231,-3620.1922297784836,476886.7284925203,-8.671521063951917e7,1619.715338174803,49.43855418940835,-4057.0607645357745,541979.8996965773,-9.929578329918188e7,80.50386188067333,-6833.919732016424,924876.6041529183,-1.706561176017495e8,-11531.518418386651,1.5797904985182357e6,-2.934706966720692e8,2.700867827706502e6,-5.049496230477583e8,-8.692824954276632e8,0.5050676557986584,0.7522210670589269,1.005139494510084,10416.723473397064,512.7190079865189,-0.6340220781330161,-0.2589911436855504,0.007169857308207437,3.59996347751577,4.227250248940171,-0.6338007688910312,0.6657778697454706,0.6748826970201744,0.6823656005753901,0.6759089081045546,1.273777071250081e-9,0.6117172363864295,0.6407800908709285,0.1511878924306271,0.15118789214036965,0.025789315684173315,77.47568798509282,77.47568813575414,1619.715338174803,7.819496230426349e-8,0.44221296009444133,-0.10703222136311014,1.0,10.0,0.0,0.0,-0.0052356241215708674,-0.7560716768608757,-0.0006568003597641281,1.063138563897556,0.8620991132220275,-12.481338629588862,-38.69499235784653,-2.6028040957565137,-2.1114171731875584,-0.04668952251020776,3.5966243244917426,-341.81144463491864,48724.6290276762,-9.260414449124401e6,2.1999688118698235e9,4.004103303464589,-401.38576131122727,57216.83378213663,-1.0874410497623798e7,2.583390693442404e9,-705.0986754006103,100783.67704822883,-1.9154559084977664e7,4.550455820591238e9,177498.17191497004,-3.373947970798418e7,8.015295368089343e9,-5.942936219531298e7,1.411835382403832e10,2.486842828127335e10
2.226688794009109,-2.1952166372936817,0.025259367817651313,2.9412195966238204,2.9277042027170386,0.00011992388927031771,2.9808780431624187,8.778872135387143,2.786570702561164,8.131168675875434,4.8588903385873,9.118031526664112,1.5125144224843212e-9,0.0043675206793944744,79.61590100455197,79.40908829525162,45.53306695090594,-3584.928709313585,469724.6945309281,-8.496754378248829e7,1674.7402558842225,49.225267598487974,-4016.5570228901834,533695.0046100352,-9.726619813454556e7,80.14186521175678,-6763.971711332945,910485.3306007398,-1.6711853049148002e8,-11410.529743524907,1.5547675155123388e6,-2.873012248925518e8,2.6573207778040916e6,-4.941846430914743e8,-8.504898904336022e8,0.5098706193709164,0.7551361907291754,1.0050324696869766,9868.336404981568,481.1770765304404,-0.6234900142202613,-0.25469542395073486,0.006991783358253505,3.5818667966752473,4.204394369636773,-0.6233027998825228,0.6561109920954301,0.6646015766960527,0.6714463103015422,0.6652896730129397,1.1162662632533553e-9,0.60269352166132,0.6311162465329081,0.1468043952123905,0.14680439496091824,0.024806500222275037,79.40908829525162,79.40908843299046,1674.7402558842225,7.141734734584911e-8,0.4280723265891509,-0.10231825959299844,1.0,10.0,0.0,0.0,-0.004727156053134281,-0.7380382945498731,-0.0006112429656157036,1.0367491436977292,0.8322400909674372,-12.309363797061206,-37.83168014288467,-2.5494393368536206,-2.07114594151014,-0.04669901618751425,3.57851517572096,-338.36580440486523,47988.868439548925,-9.074328712977685e6,2.144827039270358e9,3.9846455515670716,-397.1872742622687,56331.23683798981,-1.0651807271172814e7,2.5176734689834347e9,-697.493453151467,99185.72445662881,-1.875526633634881e7,4.433000462486743e9,174617.6747941006,-3.302349001688674e7,7.805414641972362e9,-5.814592815579964e7,1.3743396909125832e10,2.4198695704804333e10
2.2605392969803333,-2.180128861754238,0.024214744133116674,2.9164021898072656,2.9034102435476994,0.00011224551510969805,2.954812850494127,8.628882734803193,2.7647769965858333,8.001782009294798,4.846851124014477,9.093767656960837,1.3886729519892927e-9,0.004288284651302408,74.95242721233065,81.37080631090491,45.3526683178586,-3550.9341017551465,462849.7688766956,-8.329782298366475e7,1731.1480065474398,49.019246079126745,-3977.531768153957,525746.6333000966,-9.53281599961189e7,79.79234453730312,-6696.615508739803,896686.3427802788,-1.637423046161721e8,-11294.092859158856,1.5307879008827105e6,-2.8141629313718003e8,2.6156130869811596e6,-4.8392160879038423e8,-8.325830539711374e8,0.5146475585521949,0.7580194601565086,1.0049279215077962,9350.427100421834,451.6774528188015,-0.6132323740351806,-0.2505228955725325,0.00681859822379235,3.5642926173175926,4.182233387687198,-0.6130740202025549,0.6466615275628421,0.654579885969807,0.660836380504032,0.654961726193162,9.788972470967695e-10,0.5939082079193857,0.6217071017665151,0.1425988571106887,0.14259885689262908,0.023871116407552816,81.37080631090491,81.37080643686495,1731.1480065474398,6.524531504202819e-8,0.41454362783167037,-0.09786405062825335,1.0,10.0,0.0,0.0,-0.004249583360042972,-0.7206277583262353,-0.0005691029241290859,1.011290958905494,0.8037277795337189,-12.142871166972748,-37.0011839991346,-2.4978783068290262,-2.032179101590654,-0.04671035656141102,3.560929098158523,-335.03649922105944,47281.51439636607,-8.896324208362907e6,2.0923443921220608e9,3.965795606809862,-393.13459063317134,55480.50849842615,-1.043901851755678e7,2.4551647206950693e9,-690.1590450777061,97651.87810916733,-1.837383802171898e7,4.321349052029705e9,171854.81188494316,-3.233999193625236e7,7.606027645747211e9,-5.6921543680741966e7,1.3387403885499767e10,2.3563218121935246e10
2.2950038888404913,-2.164997735559044,0.023218172046264873,2.8921247882533714,2.8796288647981396,0.00010508864830368121,2.929330099959258,8.483418363676488,2.743434146288922,7.876048669707113,4.835121808821788,9.070162185789027,1.2750419485961374e-9,0.004209712760495026,70.54983793311843,83.36336357696187,45.17838653973129,-3518.135725054423,456243.7885064165,-8.170072611022271e7,1789.0325577807193,48.820122939059395,-3939.8994025367188,518113.3752630257,-9.347538738776813e7,79.4546558126698,-6631.699676233691,883441.7493316692,-1.605163138968511e8,-11181.939671366637,1.5077845443568153e6,-2.757961858861622e8,2.5756258192842095e6,-4.741255704664274e8,-8.155000092790271e8,0.5194037939969364,0.7608746984265605,1.004825676546495,8860.649234467837,424.0493607820141,-0.6032307639761877,-0.24646459912876326,0.00665004853410009,3.5472114783390527,4.160728942497,-0.6030968610822267,0.6374146353418682,0.6447992623777987,0.6505129506622721,0.6449037880031089,8.58882004655233e-10,0.5853437305409627,0.6125341164091229,0.13855779216764308,0.1385577919784253,0.02297942710228659,83.36336357696187,83.36336369217055,1789.0325577807193,5.96168887930311e-8,0.4015811004964631,-0.09364822510258965,1.0,10.0,0.0,0.0,-0.0038004797451441966,-0.7037960686078596,-0.000530062500472433,0.9866991755905821,0.7764633998833569,-11.98147885016725,-36.20110345364735,-2.447992591000027,-1.9944243018432564,-0.04672338910112207,3.5438365970167793,-331.8165078886485,46600.735161440854,-8.725845650405481e6,2.0423267325589437e9,3.9475211857529398,-389.2189349756966,54662.395428921416,-1.0235367177061798e7,2.395629117754875e9,-683.0792038744346,96177.98429600247,-1.800903663723895e7,4.2150738881054335e9,169201.93902788445,-3.168672502905088e7,7.41635740287158e9,-5.575208250988893e7,1.304896387966079e10,2.295943467446563e10
2.3301295181659705,-2.149808420325597,0.022266373074943755,2.8683464145898947,2.8563212953968344,9.840906721874595e-5,2.9043862451719304,8.342155776122388,2.7225076189656248,7.75370910497622,4.823687257554758,9.047183899561782,1.1706678979369384e-9,0.00413175794835934,66.3903521432239,85.38921455389557,45.00996992292888,-3486.4712610489883,449891.00352769723,-8.017161298526667e7,1848.4890442466492,48.6275874273264,-3903.586262072876,510776.63552415196,-9.170239924504039e7,79.128249223914,-6569.093459320422,870718.5944846023,-1.57430842695578e8,-11073.838065893482,1.4856990004409018e6,-2.704236749072691e8,2.537255270027337e6,-4.647659679114644e8,-7.991865311372371e8,0.5241440606912008,0.763705281742013,1.004725582548853,8396.93739003221,398.14273204727704,-0.5934689701765504,-0.2425126602860642,0.006485907269556793,3.530598237339338,4.13984816985735,-0.5933557946613892,0.6283572830879595,0.6352435747656934,0.6404559459802044,0.6350971683764478,7.538697056387568e-10,0.5769846620122164,0.6035810058202569,0.13466934960501847,0.13466934944073972,0.022128149423077812,85.38921455389557,85.38921465927902,1848.4890442466492,5.447810473865236e-8,0.38914444902420436,-0.08965202046871901,1.0,10.0,0.0,0.0,-0.003377704840681399,-0.6875044711258491,-0.0004938437311185596,0.9629165813145053,0.7503596385618514,-11.824852506382147,-35.42932931607521,-2.399669248117365,-1.9578003541393847,-0.04673797834465693,3.5272124981754844,-328.699765329739,45944.93717461633,-8.56240803481399e6,1.994604178224708e9,3.929794768316538,-385.43271172758796,53874.93502422917,-1.0040261482334185e7,2.3388606541926346e9,-676.2398437390426,94760.42137404354,-1.7659779897869732e7,4.1138004380861173e9,166652.38473731172,-3.106171124691926e7,7.235723313814836e9,-5.463393195704962e7,1.2726840678883076e10,2.2385100965204056e10
2.365962687861212,-2.134547278256883,0.021356441912750265,2.8450308425553015,2.833453258085858,9.216773922256176e-5,2.8799427653356613,8.204809072723204,2.7019668696026042,7.634533779373367,4.812534667076424,9.024806255725531,1.0747113411127017e-9,0.004054381191376531,62.45811037535605,87.45077542282408,44.84721018789495,-3455.8871879648286,443777.7026555686,-7.870641797418348e7,1909.6145749091622,48.44137618114103,-3868.52877704104,503720.1939517867,-9.000438829283668e7,78.81265437445707,-6508.6835524140215,858488.0795115255,-1.5447736172277087e8,-10969.58618042214,1.4644801118325675e6,-2.6528362252963284e8,2.5004105300840326e6,-4.55815927718651e8,-7.83594900811618e8,0.5288726086028751,0.7665142146461452,1.004627504963011,7957.461054069778,373.8248139895148,-0.583932604877451,-0.2386601122497396,0.006325969748222258,3.5144314194640165,4.119562843266063,-0.5838370063363776,0.6194779499130553,0.6258985573222781,0.6306476203146303,0.6255253419510791,6.618669162716096e-10,0.5688173604570071,0.5948333702746249,0.13092304591189405,0.1309230457692113,0.02131438031668709,87.45077542282408,87.45077551921969,1909.6145749091622,4.97816823693964e-8,0.3771979573040805,-0.08585885509388244,1.0,10.0,0.0,0.0,-0.002979358118619472,-0.6717186038963809,-0.0004602018973865617,0.9398923547394524,0.7253388183028454,-11.672697612387077,-34.683996175415786,-2.3528082953881,-1.9222354130923158,-0.04675400471658071,3.5110352967237293,-325.68101515920245,45312.7277888032,-8.405585530677024e6,1.9490272385993388e9,3.9125928590249157,-381.7693206862531,53116.40959310557,-9.85318142330667e6,2.2846779658685303e9,-669.6286981641729,93396.01537153337,-1.732511601283813e7,4.01719882706427e9,164200.2950090518,-3.046320979351797e7,7.063525694924829e9,-5.356391056101751e7,1.2419944654142494e10,2.1838238089053596e10
2.402549872969498,-2.119201653126913,0.020485787887802826,2.8221458453384893,2.810994258071598,8.633000822277064e-5,2.855965372352969,8.071123842731627,2.68178470748664,7.518318450897472,4.801653244210167,9.003006699981178,9.864289851263423e-10,0.003977550270283803,58.738873502377295,89.55044881858106,44.68993676821373,-3426.3375363654213,437891.91501166427,-7.730156431258091e7,1972.5089732580184,48.26126640121621,-3834.6720067251404,496929.8538230855,-8.837711995431885e7,78.50746842850802,-6450.371506321361,846724.9409647315,-1.516483490218429e8,-10869.007815239767,1.4440829086045886e6,-2.6036266449854517e8,2.46501153578622e6,-4.4725170120004636e8,-7.686829095036889e8,0.5335932837761581,0.7693041904837389,1.004531324153286,7540.587823460991,350.9774589759434,-0.5746088221641057,-0.23490075336406596,0.00617005036318236,3.4986927004721897,4.099848687184944,-0.5745281309402762,0.6107663878439713,0.6167515159002495,0.6210721897439689,0.6161736073714413,5.811747530875404e-10,0.5608296877258208,0.5862783977011601,0.12730955034367597,0.12730955021971765,0.020535537017594717,89.55044881858106,89.55044890674796,1972.5089732580184,4.548596454063094e-8,0.3657097768724791,-0.08225398753419454,1.0,10.0,0.0,0.0,-0.0026037419617141277,-0.6564078130246325,-0.00042892031064986413,0.9175810777208548,0.7013314282096064,-11.524753265188377,-33.963444338495044,-2.307320692302948,-1.8876655159456135,-0.04677136199474341,3.495286639769663,-322.7556923199538,44702.8855514021,-8.255002612229171e6,1.905463728212416e9,3.8958953965432173,-378.2230096987048,52385.30977025725,-9.67366793266891e6,2.232920587561956e9,-663.2350460978587,92081.97250852997,-1.7004203917638116e7,3.924977033054156e9,161840.50909953046,-2.9889681014633052e7,6.899233412169794e9,-5.253920216884251e7,1.212731029611023e10,2.1317091841664272e10
2.4399378588301572,-2.103759702265746,0.019652088229938306,2.799662603193822,2.788917022906884,8.086494267561463e-5,2.832423385630648,7.9408725173313055,2.6619367973874497,7.4048804306640434,4.791033956571906,8.981766130881574,9.051593336377918e-10,0.003901238827507705,55.21978196928935,91.69064400345682,44.53801241073658,-3397.782916242111,432223.1749839983,-7.595389617379218e7,2037.275427289844,48.08707048555479,-3801.9684869509783,490393.1639778029,-8.681685207651511e7,78.21234674636071,-6394.071678842408,835406.9579170861,-1.4893714762484074e8,-10771.948789201044,1.424467733847392e6,-2.5564895747830567e8,2.4309875168320662e6,-4.390522163519343e8,-7.544130631232814e8,0.5383095908917351,0.7720776384568472,1.004436933209855,7144.853966124674,329.4949513299459,-0.5654860939080893,-0.2312290344568358,0.006017980017678353,3.4833665049627394,4.080684836680827,-0.5654180449291387,0.6022134346345972,0.6077910965867431,0.611715542727197,0.6070288180717696,5.103389185861709e-10,0.5530107867425106,0.5779046290144313,0.12382051399499652,0.12382051388728994,0.01978930947030217,91.69064400345682,91.69064408408482,2037.275427289844,4.155406622584996e-8,0.35465135887556476,-0.07882424365516166,1.0,10.0,0.0,0.0,-0.0022493320309282,-0.6415446093369701,-0.0003998061233216571,0.8959419500533847,0.6782749478303924,-11.380787271188215,-33.266189535410604,-2.2631267406971496,-1.8540334245498609,-0.04678995525885473,3.479950924449572,-319.9198310234395,44114.33673739905,-8.110327021487356e6,1.8637963081727028e9,3.879685289214969,-374.78875855984774,51680.305554839375,-9.501314292065144e6,2.1834459693793354e9,-657.0494952364336,90815.82566561177,-1.6696297545072844e7,3.8368754583229685e9,159568.46078577137,-2.9339757632034905e7,6.74237400828417e9,-5.155730336666736e7,1.184807826791236e10,2.0820100108317642e10
2.4781740687475633,-2.0882102471533104,0.018853249270721215,2.7775552029625064,2.7671970286471907,7.57447995473709e-5,2.809289203833635,7.813850476518035,2.6424012372217476,7.29405544266747,4.780669325512488,8.961068448326783,8.303109141147961e-10,0.0038254255426391657,51.88915663600156,93.87379650230885,44.39132957570656,-3370.1897146056617,426762.3279995176,-7.466062257214895e7,2104.021163358996,47.91863154276419,-3770.3772737585286,484099.1887259718,-8.532026855902974e7,77.92699502595893,-6339.70952523396,824514.5429543873,-1.463378477268886e8,-10678.273886297227,1.4055995164228613e6,-2.5113196982987368e8,2.398275702945317e6,-4.31198706255273e8,-7.407519221585877e8,0.5430247479098118,0.7748367641126892,1.0043442360881565,6768.940093093208,309.2822182894684,-0.5565540195711596,-0.22763996404743442,0.005869603890156267,3.468439672658928,4.062053383081652,-0.5564966892300062,0.5938108544006595,0.5990070899172203,0.6025649963912855,0.5980791555471436,4.4810949095229475e-10,0.5453508937474635,0.5697017601493707,0.12044842760085922,0.1204484275072705,0.0190736209296511,93.87379650230885,93.87379657602607,2104.021163358996,3.795317843115156e-8,0.3439969814769445,-0.07555779124756393,1.0,10.0,0.0,0.0,-0.0019147527619914882,-0.6271042129938283,-0.00037268688945652927,0.8749381305405955,0.6561128660453206,-11.24059202661752,-32.590897642121135,-2.2201547445359298,-1.8212876536124418,-0.04680969923399969,3.4650149640135877,-317.16998834375255,43546.1358986318,-7.971263944216926e6,1.823920454871469e9,3.8639480249718856,-371.46218222694125,51000.22225699048,-9.335759012794709e6,2.1361270103105273e9,-651.063800693398,89595.38984540271,-1.6400732783257553e7,3.7526624396005917e9,157380.09608406597,-2.8812220872147895e7,6.592525534014812e9,-5.061597982416575e7,1.158148055014824e10,2.034586586267741e10
2.51730683749529,-2.0725426587936853,0.018087375033287757,2.755800240132066,2.7458121235601927,7.094458700035733e-5,2.7865378846123514,7.689872925573094,2.6231582225270045,7.185695109425674,4.770553267066248,8.940900196745465,7.61352656880195e-10,0.0037500935021684808,48.73633727134092,96.10238473385846,44.24980768604679,-3343.5294679326203,421501.3765338884,-7.341927248811898e7,2172.8580666448956,47.75581983524326,-3739.863187088683,478038.3245089754,-8.388442611750995e7,77.65116303380414,-6287.220233276634,814030.41479728,-1.438451919426008e8,-10587.864397660816,1.387447186466518e6,-2.468023129856601e8,2.3668202805151623e6,-4.2367440893641144e8,-7.276695674258502e8,0.5477417282656297,0.7775835809855605,1.004253146135057,6411.651397797044,290.25337263555525,-0.5478031750479302,-0.22412903258542144,0.005724779669529698,3.4539011997252147,4.043939013266663,-0.5477549286245166,0.5855512116938579,0.5903902752481361,0.5936091017695437,0.5893139484228029,3.9340838643787377e-10,0.5378411885529828,0.561660484287491,0.11718650669786251,0.11718650661654675,0.01838659601613673,96.10238473385846,96.10238480123787,2172.8580666448956,3.4653999293739906e-8,0.33372336755686827,-0.07244395672394932,1.0,10.0,0.0,0.0,-0.0015987573952748824,-0.6130641876313413,-0.00034740775493088255,0.8545362071507806,0.6347938853809416,-11.103981215614429,-31.936364300962993,-2.178339934371344,-1.7893816912376572,-0.046830516920737766,3.450467728971386,-314.50318411003815,42997.45040074809,-7.83755134427389e6,1.785742823482904e9,3.848671361718916,-368.239453982438,50344.02128895957,-9.17668011796347e6,2.090850068084925e9,-645.2707199374037,88418.7264602661,-1.6116916976427838e7,3.6721306200975475e9,155271.80703461776,-2.8305981207506917e7,6.449309938460585e9,-4.971323100487289e7,1.1326828406023071e10,1.9893135265821053e10
2.5573856687206042,-2.0567467600221834,0.017352741039621738,2.7343764858955075,2.7247422132014147,6.644170083990519e-5,2.7641467928685537,7.568772285550048,2.6041897653813955,7.079664850365999,4.760680963637654,8.921250267363442,6.978059084162443e-10,0.003675229669136201,45.75154812297404,98.37894587269238,44.113390947382456,-3317.7783534403156,416433.3540045783,-7.222765791708682e7,2243.9033121846273,47.59852982709027,-3710.396189279923,472202.14887247176,-8.250671031448106e7,77.38463937402992,-6236.547588894194,803939.3272049135,-1.4145449683833432e8,-10500.61605930041,1.369983189108132e6,-2.4265160143708465e8,2.3365715209283046e6,-4.164643175752082e8,-7.151391544870064e8,0.5524632964889368,0.780319937183761,1.0041635848533907,6071.901204063736,272.3305007891454,-0.5392249858370469,-0.22069214908566748,0.005583376054407448,3.4397420289206586,4.026328708730603,-0.539184433511082,0.5774277658994433,0.5819322904464688,0.5848374809870533,0.5807235211407686,3.453027676370474e-10,0.5304736692181168,0.5537723598298191,0.11402859583703959,0.11402859576639901,0.017726534105139063,98.37894587269238,98.37894593425756,2243.9033121846273,3.163026238398866e-8,0.3238093656272034,-0.06947307248605311,1.0,10.0,0.0,0.0,-0.0013002113209536668,-0.5994041344639573,-0.0003238291223236742,0.8347057535155689,0.61427125609041,-10.970787049221865,-31.301497899664575,-2.1376235689476095,-1.7582733469937382,-0.04685233846254713,3.4363001370892112,-311.91685171827083,42467.54769986112,-7.7089561110990215e6,1.7491798936999416e9,3.83384506921197,-365.1172418937548,49710.78428018348,-9.023790408420075e6,2.04751330970111e9,-639.6638917909837,87284.1136692196,-1.5844320210931532e7,3.5950939382729216e9,153240.37648770236,-2.782006233731304e7,6.312387575836016e9,-4.8847260752805166e7,1.1083502367166525e10,1.9460779422200165e10
2.592530489272324,-2.043097851933684,0.01674672205245841,2.7162621848647666,2.7069190860266987,6.280312626742629e-5,2.745225461027923,7.46714553323352,2.5881371397342168,6.99054314590983,4.7524102002272,8.904813132213473,6.473151216617074e-10,0.0036114259667207015,43.3200522502263,100.37044330047311,44.00050022162976,-3296.414609291484,412238.2902278578,-7.124438615907958e7,2306.650035478668,47.46804060021746,-3685.9527890720124,467372.9372638044,-8.137030791401228e7,77.16346425214958,-6194.522801858016,795592.4230725217,-1.3948330519729742e8,-10428.278080015461,1.355543299691489e6,-2.392305686314136e8,2.3115706519732443e6,-4.1052408098636895e8,-7.048197351534394e8,0.5565159702702936,0.7826583551107587,1.0040879804681258,5793.891507247596,257.7943519040253,-0.5320037181152245,-0.21780235248164065,0.0054648031039648045,3.4279019287414925,4.0116269881851085,-0.5319688130565121,0.5705685500680195,0.5748032166774291,0.5774584357882784,0.5734927123941106,3.0870231118261705e-10,0.5242662793130943,0.5471271617787006,0.11140033557997761,0.11140033551737705,0.017181049925516688,100.37044330047311,100.3704433574375,2306.650035478668,2.9239745407588645e-8,0.3155832023906948,-0.06703369338748483,1.0,10.0,0.0,0.0,-0.001057414896738103,-0.5879837895954634,-0.0003048762715955768,0.8181419204056356,0.5972817519220879,-10.859224709193713,-30.772224819858785,-2.103557446703249,-1.7322146819257562,-0.046871793221140746,3.424453071713549,-309.76237284810765,42027.80543757759,-7.602646816595599e6,1.7190684846756165e9,3.821488840409019,-362.51886161752566,49185.66956317013,-8.89747310734377e6,2.0118422126242197e9,-635.0020317058345,86343.89301528725,-1.5619234316928096e7,3.5317170889502892e9,151558.13766830292,-2.741906736845518e7,6.1998018118932e9,-4.813304368440184e7,1.0883526968715275e10,1.91056301021261e10
2.6345026149342305,-2.027037870314029,0.016066027213646965,2.695403511631666,2.6863868114791614,5.879936760246216e-5,2.723449996453939,7.350993062886145,2.5696361009081867,6.888523098058066,4.7429817165445,8.886103333971674,5.927003457708263e-10,0.003537408518851545,40.62394819658519,102.7430914740784,43.873494271736064,-3272.3028780549835,407513.18612460507,-7.014017603662516e7,2382.1280887844714,47.320797880749545,-3658.366193002712,461935.225493358,-8.009458113757847e7,76.91378155610474,-6147.100323849258,786196.857637049,-1.3727123638019362e8,-10346.666091783805,1.3392948873242657e6,-2.3539288946902767e8,2.283448714972467e6,-4.0386284818886477e8,-6.932521218946319e8,0.5612528008453489,0.7853797127175558,1.004001073547804,5484.143223233984,241.74184016847232,-0.5237258958160935,-0.21449334723490712,0.00532943612552446,3.4144291147986774,3.9949250816586814,-0.5236966317545063,0.562682172526935,0.5666205058471069,0.5690046099308391,0.5652040935713045,2.707780869669602e-10,0.5171439584499816,0.5395035717635068,0.10842107827125098,0.10842107821689823,0.01656705675598942,102.7430914740784,102.74309152608606,2382.1280887844714,2.666662644977871e-8,0.30628710955559435,-0.06430555667097021,1.0,10.0,0.0,0.0,-0.0007885907807318867,-0.5749811984478532,-0.00028412953211076435,0.7993007313635443,0.578127290623976,-10.731984467298714,-30.17131378429658,-2.064742742841913,-1.7024882361501321,-0.04689531429063053,3.410972405398475,-307.31992934321454,41531.14112998647,-7.483022704971692e6,1.6853117035320597e9,3.8074778047446722,-359.5759596300299,48593.00074705776,-8.755418505612858e6,1.9718732572106357e9,-629.726823906497,85283.44614995526,-1.5366251895664897e7,3.460740302532833e9,149662.0562134714,-2.696862937622061e7,6.073778350058858e9,-4.733120924659836e7,1.0659794242557596e10,1.8708482779092743e10
2.6775708256444135,-2.0108222984093,0.0154124086928368,2.6748250698424343,2.6661212679232253,5.503898935273477e-5,2.701980357378948,7.237315446632019,2.5513662793997294,6.788510032834107,4.733789377264543,8.867890986721775,5.423630508369457e-10,0.0034638397112224753,38.071886296184,105.17142093117012,43.75155713216579,-3249.054470121315,402965.94584033143,-6.908075972865558e7,2460.1842948571175,47.178888400596186,-3631.7650222718153,456703.6253221272,-7.887102401765956e7,76.6729810174441,-6101.3734444945585,777160.1316127441,-1.3515037239344203e8,-10267.98245645676,1.3236720882067163e6,-2.3171476014175707e8,2.256418812440927e6,-3.974808874781412e8,-6.821735968297749e8,0.5660012157136936,0.788095163455684,1.0039155073711763,5189.310398722102,226.60823168756488,-0.5156000282227019,-0.21124856752398888,0.005197164665969872,3.4013190853354662,3.978700602626927,-0.5155755305974583,0.5549158273739255,0.5585765580422132,0.5607101781688615,0.5570670463716899,2.374042945367746e-10,0.5101445980451048,0.5320128642830592,0.10553104506219294,0.10553104501502075,0.015975946009800318,105.17142093117012,105.17142097862857,2460.1842948571175,2.430736890474246e-8,0.29729969132682876,-0.061697232853351214,1.0,10.0,0.0,0.0,-0.0005344763831381929,-0.5623093978301692,-0.0002647523344147997,0.7809574429777317,0.5596560244971021,-10.607764348653628,-29.587453700758296,-2.0268856328801013,-1.6734581412576899,-0.04691967116853417,3.397854795587616,-304.95257641210185,41051.63245514933,-7.367983137635476e6,1.6529758732302413e9,3.7938972082822686,-356.7263479550627,48021.22619090494,-8.618891788974123e6,1.933607291993689e9,-624.623711218795,84261.12061311532,-1.5123260301452998e7,3.392823670049605e9,147835.4118129642,-2.653623599531018e7,5.9532514134373665e9,-4.656194360324343e7,1.0445930094894493e10,1.8329046688071053e10
2.7154013918270943,-1.996792488802098,0.014872772190681694,2.6573979779104158,2.6489522368301346,5.199746996534458e-5,2.68380897195367,7.141756943081287,2.5358806677076946,6.704309283706829,4.726097618160476,8.852673211080164,5.02370165307652e-10,0.003401136493473388,35.993526023527615,107.29936297201597,43.65109411162349,-3229.8074366542214,399206.9804634412,-6.820732256017625e7,2529.2504487063334,47.06147193072599,-3609.737466400943,452379.7473788062,-7.786253862471153e7,76.47357603441846,-6063.505162559933,769692.9714431656,-1.3340280463930973e8,-10202.822280354087,1.3107659109591579e6,-2.286849171437373e8,2.2340949990881435e6,-3.922253665704105e8,-6.730532963219492e8,0.5700821770929847,0.7904190473798279,1.0038431899379219,4947.874627629871,214.3258740385487,-0.5087512615181943,-0.2085162375309756,0.005086177536833293,3.3903684711483626,3.9651691618257052,-0.5087302533243736,0.5483508658713565,0.5517876799261989,0.5537219444717829,0.5502078599118486,2.1200346561083553e-10,0.5042386839662585,0.5256934621546561,0.10312156162221027,0.10312156158044913,0.0154865751369712,107.29936297201597,107.29936301587398,2529.2504487063334,2.2441878714825978e-8,0.28983038175555237,-0.05955170406670879,1.0,10.0,0.0,0.0,-0.0003277523493390995,-0.5517000300984786,-0.0002491599689606172,0.765614251459751,0.5443416340982239,-10.503606237779882,-29.099986425851604,-1.9951672531261142,-1.649106680162734,-0.04694117578797441,3.3868978824947082,-302.9822018270252,40653.952639633004,-7.272914942790787e6,1.626348870699051e9,3.7825960646607655,-354.3566709042386,47547.337882285814,-8.506128293556927e6,1.9021121663349361e9,-620.3837094009002,83414.35791658281,-1.492267036461921e7,3.3369506834040313e9,146323.39778552286,-2.617948277158194e7,5.854143686700579e9,-4.592757729996736e7,1.02701533053917e10,1.80173266320058e10
2.760656106725296,-1.9802639022478077,0.014266218334976391,2.637300829328495,2.629144985914046,4.864801968852173e-5,2.662865488085999,7.032367336688752,2.518006795655423,6.607775549709978,4.717342672760962,8.835375009821904,4.5912203781994947e-10,0.003328398211616251,33.6900469896396,109.83890949344847,43.538658045892994,-3208.1408226277836,394980.5092878467,-6.722768354351072e7,2612.4829777362957,46.92939416285669,-3584.931235146266,447518.629888102,-7.673168385213245e7,76.24903182229258,-6020.849918641982,761299.2194707392,-1.3144365019113769e8,-10129.416602188474,1.296260725510403e6,-2.252890752342774e8,2.2090103528074077e6,-3.863365013872878e8,-6.628366155964435e8,0.5748578689678006,0.7931271515858046,1.0037599700901134,4678.715154206549,200.755275831024,-0.5008916109941899,-0.2053831986836775,0.004959396529252114,3.377925711543118,3.94981593701052,-0.5008740783621155,0.5407950545214032,0.5439860493798755,0.5457044782409287,0.5423345187966097,1.8568144509372677e-10,0.4974529043346568,0.5184339784600727,0.10038587617995372,0.100385876143745,0.014934831558468023,109.83890949344847,109.83890953342758,2612.4829777362957,2.043398099086764e-8,0.2813770024487625,-0.05714821327862427,1.0,10.0,0.0,0.0,-9.88408264160699e-5,-0.5396046344584673,-0.00023207641185456573,0.7481387267536488,0.5270515626220353,-10.384697379124555,-28.545790517659675,-1.9589807947518472,-1.621292154638314,-0.04696695530490789,3.374447984855368,-300.7511092237352,40205.21550473114,-7.166013621919757e6,1.596511605832531e9,3.769804615519429,-351.67566450322045,47012.939743575655,-8.379394428824526e6,1.866835774612907e9,-615.5905673600139,82460.05160676764,-1.4697343274572983e7,3.274397528401066e9,144620.35203698993,-2.5778933508490007e7,5.743235465150578e9,-4.521568300986425e7,1.0073532740244862e10,1.7668792296707596e10
2.8004487482791474,-1.9659526019717026,0.013765272819909387,2.6202662944449266,2.612349851454396,4.593785850864605e-5,2.645123740689466,6.940327134654421,2.502843431258285,6.5264305555254865,4.710026698993978,8.820937660985415,4.2477361569218277e-10,0.0032664089777980584,31.814962951262928,112.06675485443517,43.446419702180215,-3190.2429529753017,391492.25945302506,-6.6421008981759906e7,2686.2169168475407,46.82038863144639,-3564.4280275617484,443506.65070774883,-7.580064580638379e7,76.06346409411086,-5985.5795898853185,754372.0798083429,-1.2983095920719457e8,-10068.70344492982,1.2842910840665523e6,-2.2249430480851862e8,2.188313095746058e6,-3.814909701091126e8,-6.544318382681539e8,0.5789652667925272,0.7954466252872998,1.0036895906679115,4458.247061562451,189.73941263425772,-0.4942628495547956,-0.202742802363566,0.004852981474852565,3.3675456906936185,3.9370248806155983,-0.49424785580422104,0.5344042367176192,0.5373970243145547,0.5389439321053319,0.535692297840326,1.656510592868852e-10,0.49172251138345413,0.5123048261302932,0.09810289397167588,0.09810289393965095,0.014477607930698085,112.06675485443517,112.06675489134496,2686.2169168475407,1.8846654401330923e-8,0.2743454010361992,-0.05516925654743879,1.0,10.0,0.0,0.0,8.736305068385514e-5,-0.5294699339924235,-0.00021832365389557,0.7335101830105759,0.5127047507506624,-10.284941807305986,-28.08272959510046,-1.9286395578600488,-1.5979429986939788,-0.0469896129628222,3.3640620091883946,-298.89619629002414,39833.40676604231,-7.077739885987446e6,1.571957308442412e9,3.7591761136109163,-349.4484090722043,46570.410620351046,-8.274794235234506e6,1.8378176411243768e9,-611.6116944931841,81670.2463424902,-1.451145671415264e7,3.222963144751637e9,143211.6460295398,-2.5448648723239608e7,5.652078639257772e9,-4.462893795930143e7,9.911993668561378e9,1.7382559495995697e10
2.8412090779841326,-1.9515025802943435,0.013281155603771631,2.6034005297101066,2.5957155273891703,4.336773507342254e-5,2.6275670201672336,6.849813290485389,2.4878181092074354,6.44632503702444,4.702885740571723,8.806859769289858,3.927648543179064e-10,0.003204752849625999,30.02753062588558,114.34396165248228,43.35805303028884,-3172.9666987863834,388126.78762286226,-6.564423128357468e7,2762.271604022868,46.71526897818608,-3544.6221782267867,439635.5463730575,-7.490419120979199e7,75.88423956092396,-5951.489746132058,747687.886293877,-1.2827833096520875e8,-10009.998059067104,1.2727411737095949e6,-2.1980393722828597e8,2.168342160804922e6,-3.7682705767623496e8,-6.463432332291822e8,0.5830868403065529,0.7977652601229696,1.003620060422215,4246.809501505906,179.26263343693964,-0.4877305362287421,-0.20014245125965868,0.004748592087640367,3.3574295545272963,3.924572523528961,-0.4877177312611201,0.5280898768716893,0.5308953700279111,0.532282450692521,0.5291445898108049,1.4770447471636664e-10,0.48606843547147793,0.5062585486493905,0.09587469607732961,0.09587469604901952,0.014034230963087988,114.34396165248228,114.34396168654132,2762.271604022868,1.7373666053797435e-8,0.2675033616878181,-0.053261606073370854,1.0,10.0,0.0,0.0,0.0002647696822200003,-0.5195422448709458,-0.00020534218570437534,0.7191933155614902,0.4987765554591831,-10.187126270432568,-27.630300756552238,-1.8988999807448326,-1.5750318625855189,-0.04701276140621152,3.3539400532430146,-297.09395583728985,39473.26169914415,-6.992497183943403e6,1.548318784302667e9,3.748856682681059,-347.2857746263238,46141.969708703495,-8.1738263085048245e6,1.8098916765166202e9,-607.7507479895692,80905.94425805763,-1.4332096178471884e7,3.1734819874661455e9,141849.0519516219,-2.513008375014527e7,5.56441393028137e9,-4.406323033472486e7,9.756696294603472e9,1.710747985485328e10
2.8829784918745855,-1.9369083152534816,0.012813269030057563,2.5866963607522333,2.579235215127975,4.093023922958896e-5,2.6101876532119532,6.760769553798895,2.472924618664835,6.36741359451885,4.695921477835225,8.793141742798317,3.629442628243381e-10,0.003143433457609935,28.324128877362043,116.67271540523208,43.273620727762456,-3156.3137386530466,384883.18811684806,-6.489688767342786e7,2840.7603342548755,46.614047326118296,-3525.512036776537,435903.8629682326,-7.404171506718795e7,75.71134514865176,-5918.571847345661,741243.4414060353,-1.2678459724299963e8,-9953.276607269143,1.2616043213424245e6,-2.1721574364529228e8,2.1490840880648233e6,-3.7234055228967905e8,-6.38562903608441e8,0.5872237849099664,0.8000837654444329,1.0035513532626115,4044.0272167940443,169.29869456706464,-0.4812917200601349,-0.19758076785593492,0.004646178695322591,3.347578638162992,3.9124577909387304,-0.4812807999636784,0.5218497149900392,0.5244782755348946,0.5257165602309997,0.5226881485020194,1.3162831430527893e-10,0.4804879600813438,0.5002922943775795,0.09369920088585078,0.09369920086083852,0.013604128704223818,116.67271540523208,116.67271543664391,2840.7603342548755,1.6007060413312474e-8,0.26084367921741697,-0.051422052124668244,1.0,10.0,0.0,0.0,0.00043376913926999015,-0.5098145810476127,-0.00019308755925061168,0.705177592963462,0.48525076733241,-10.091198479189204,-27.188139255751324,-1.869742537827741,-1.552544549945937,-0.047036376591907625,3.3440834369338113,-295.34418895615096,39124.64790765547,-6.910230719841134e6,1.5255738987540605e9,3.7388461952822265,-345.1872578792117,45727.420911233436,-8.076418247083688e6,1.7830299143561668e9,-604.0063940376949,80166.72841423516,-1.415911996188825e7,3.125901323434364e9,140531.71026246523,-2.482296404102198e7,5.480142345521348e9,-4.351803267168145e7,9.60745550837819e9,1.6843208423829834e10
2.9330424479702426,-1.9196920111198497,0.012287164081526109,2.5674034214603085,2.5601943256204533,3.824488722316419e-5,2.590126271634362,6.65867292983502,2.4557076893446097,6.276802604273504,4.68802276017796,8.777593547735528,3.307314374048591e-10,0.0030723258694986414,26.438445714889248,119.45780781285258,43.1801878667594,-3137.6776556077766,381252.26674408483,-6.406168233896988e7,2935.567109505223,46.50090715658562,-3504.0961452763295,431724.97501990607,-7.307775251253073e7,75.5176313641192,-5881.640374482123,734024.3995761621,-1.2511498492760381e8,-9889.580995161254,1.2491256041369704e6,-2.143226742782584e8,2.127501072822746e6,-3.673254352929071e8,-6.298658207104702e8,0.5920711988370614,0.8027894303719721,1.003472202632383,3817.9161117967033,158.2894484397463,-0.47389423804285524,-0.1946392862325352,0.00452913092308291,3.336423889346489,3.8987499739706695,-0.4738851863106146,0.5146604790901038,0.5170950246683416,0.5181728299030753,0.5152669266358496,1.1498287812206724e-10,0.47406702319079225,0.49342923467206745,0.09122512730422579,0.09122512728259516,0.013118405054836385,119.45780781285258,119.45780784141466,2935.567109505223,1.4537338299064257e-8,0.2532955057178627,-0.049357965530666736,1.0,10.0,0.0,0.0,0.0006207983266040499,-0.49870969482028976,-0.00017965397585533843,0.6891933176575582,0.4699589472050678,-9.98160395941348,-26.68480503082087,-1.8364369395308136,-1.526827257222862,-0.04706448731376739,3.332922169063309,-293.369037335529,38732.370424388144,-6.81795258693513e6,1.5001415739915147e9,3.7275582681291093,-342.81954293567287,45261.12176442523,-7.967190499095503e6,1.7530028944322882e9,-599.7838364324307,79335.53260155593,-1.396521528742876e7,3.0727291090030966e9,139050.97675276778,-2.4478792453945536e7,5.385993935357828e9,-4.29072476067846e7,9.440769952688349e9,1.6548128088843359e10
2.9771485222677323,-1.9047663028529098,0.011852548922696084,2.5510267430654654,2.5440262524530852,3.607151914360022e-5,2.5731069539449103,6.572637311622546,2.441080117098393,6.200335145500628,4.681449476524368,8.764659301480105,3.051803808261955e-10,0.003011752781651554,24.90550859188864,121.90626262840303,43.104547702066,-3122.389022202835,378271.1681485612,-6.337690529013711e7,3019.7500526797503,46.40820296434542,-3486.495136473013,428291.98323937424,-7.228723480865577e7,75.35845221121471,-5851.242265930244,728090.9060426812,-1.2374552417571084e8,-9837.088694041233,1.2388645914637414e6,-2.1194931490550348e8,2.1097470893120463e6,-3.6321066436897975e8,-6.227292708702486e8,0.5962454040710954,0.8051099529893475,1.0034051968362592,3632.6987164239063,149.35397352198797,-0.4676486709772112,-0.19215704324571517,0.004430839706117091,3.3271556224281005,3.8873655997377283,-0.4676409770218643,0.5085739637441758,0.5108522891299058,0.5118031197496721,0.5089980085050078,1.023297166962329e-10,0.4686374299495606,0.4876273664001127,0.08915725312225112,0.08915725310316612,0.012715262208014555,121.90626262840303,121.90626265471235,3019.7500526797503,1.3376647654025465e-8,0.24700819066569668,-0.047655866513279854,1.0,10.0,0.0,0.0,0.0007728146384429883,-0.48939334969802845,-0.00016883554828950792,0.6757967574842823,0.4572537753242157,-9.889603964023005,-26.263741001015028,-1.8084795643413054,-1.5052134785713414,-0.047089037446794386,3.3236484086129354,-291.7329234717105,38408.4267730117,-6.741983678471161e6,1.4792686645457325e9,3.718218988040851,-340.8588612003762,44876.15150043674,-7.877288859827507e6,1.7283644414438987e9,-596.2884467521912,78649.4855944423,-1.3805656288313262e7,3.0291085957456217e9,137829.12898233574,-2.419564852319911e7,5.308774899930038e9,-4.2404881032602124e7,9.304086725595676e9,1.6306212471214397e10
3.02240661079171,-1.889678868525622,0.01143247918018361,2.5347915854989687,2.5279931609124984,3.401023774541132e-5,2.5562435069454525,6.487914870339987,2.4265668261966034,6.124934780430782,4.67506152054479,8.752089791281472,2.814021821083174e-10,0.0029515336687408688,23.44623335034902,124.41393131618028,43.033114121324026,-3107.7402715586136,375411.2191442612,-6.272061961882031e7,3106.771348475883,46.31947593776881,-3469.594816655336,424996.00507537054,-7.152934579317617e7,75.20562280849974,-5822.002365322015,722390.3878666104,-1.2243217756515895e8,-9786.521015673372,1.2290005784802095e6,-2.0967256264208314e8,2.0926709414262353e6,-3.592623809471882e8,-6.158799069956626e8,0.600438576648107,0.8074324123170471,1.0033389415552636,3455.0807391812036,140.85804397930949,-0.4614883204132497,-0.18970962195495475,0.004334382294281833,3.318161571061884,3.8763188273096687,-0.4614817910950703,0.5025553417810359,0.5046862672095827,0.5055193150454353,0.5028113005313899,9.100653432363175e-11,0.4632738134662999,0.48189753962180776,0.08713625493999928,0.08713625492317204,0.012323796153756068,124.41393131618028,124.4139313403995,3106.771348475883,1.2300764869503032e-8,0.2408830615881349,-0.04601293387920099,1.0,10.0,0.0,0.0,0.000917517535167623,-0.4802574435662042,-0.0001586217138631805,0.6626717525613143,0.44490549036963,-9.799348860498608,-25.85192648090805,-1.7810502131556887,-1.4839838411737463,-0.04711398637816552,3.314648933759288,-290.1495428541713,38095.78777460976,-6.668868206024868e6,1.459235247810172e9,3.7091912828501057,-338.9615768970624,44504.65954589809,-7.790774722269041e6,1.7047199440784845e9,-592.9066606605951,77987.53689749565,-1.3652128617083697e7,2.987253155159672e9,136650.34129348537,-2.3923241479233734e7,5.234689964394148e9,-4.1921624842510805e7,9.172967903411331e9,1.6074175118588945e10
3.0688660593313233,-1.8744241419670777,0.01102647891385004,2.518692326294218,2.5120897188887317,3.20553536776526e-5,2.539529910785903,6.404461819250614,2.412162838749346,6.050565958254664,4.668862699949934,8.739887526687443,2.5928327030936255e-10,0.0028916755927159018,22.057646754812293,126.98350889198456,42.965997597957596,-3093.74030539184,372672.87107184564,-6.209268927108189e7,3196.7751101722833,46.234762612403316,-3453.399900454631,421836.95376993343,-7.080383035617782e7,75.05916748235795,-5793.920079129597,716921.6923380552,-1.2117433795513059e8,-9737.863043636136,1.2195299094183298e6,-2.0749108660729623e8,2.0762635419498836e6,-3.5547780703493947e8,-6.093121154767091e8,0.6046518063891543,0.8097574137567104,1.0032734166033743,3284.7648432402916,132.7811913070822,-0.45541086147204773,-0.18729594830864385,0.0042397179548976476,3.309446120886749,3.865610566953144,-0.4554053297419151,0.49660285358336265,0.4985947680300779,0.49931871481326967,0.49670427539436585,8.087769248532603e-11,0.45797402957119016,0.4762375174358988,0.08516050034248306,0.08516050032765742,0.011943560286846355,126.98350889198456,126.98350891426529,3196.7751101722833,1.1303858086310974e-8,0.23491447084184347,-0.04442668368711594,1.0,10.0,0.0,0.0,0.001055213673821635,-0.47129648300938237,-0.00014897890060097723,0.6498099862231048,0.4329013094974618,-9.710799605584658,-25.449077032210205,-1.7541339273131542,-1.463127236495656,-0.04713931485938454,3.305928113686938,-288.6192599817206,37794.44178212967,-6.598582848948922e6,1.440028994700108e9,3.700476807276603,-337.1277237006203,44146.57744619775,-7.70761060108359e6,1.6820526072372413e9,-589.6378699217022,77349.47014701742,-1.3504548583698522e7,2.9471291516721573e9,135514.06570444163,-2.3661393022654064e7,5.163672796169088e9,-4.14571109852602e7,9.047284255096241e9,1.5851766732746511e10
3.116578468982873,-1.8589965180439942,0.010634095509573735,2.5027236425378314,2.4963108773381952,3.0201509486699585e-5,2.5229604650578734,6.322236783729262,2.3978634074911174,5.977195020664985,4.662857370234959,8.728055406606103,2.3871739855524704e-10,0.0028321863236983225,20.736901998485248,129.61784209057006,42.903321200821026,-3080.399874116824,370056.91062080476,-6.149305614410552e7,3289.9144367107033,46.15410442552797,-3437.9165979263867,418815.06317337125,-7.011051383851427e7,74.91911907171094,-5766.996406206118,711684.113951926,-1.1997152176863623e8,-9691.101047357677,1.2104495270615467e6,-2.0540374384196132e8,2.060516552823024e6,-3.5185444690260756e8,-6.030206998899993e8,0.6088861660560231,0.8120855436434361,1.003208602939172,3121.468727080372,125.10406336678271,-0.44941409104898083,-0.1849150070350061,0.004146807728691304,3.301014434455016,3.855242098097951,-0.4494094125799128,0.49071483642916575,0.49257572081569617,0.49319876761877013,0.49067454493856005,7.182133768209765e-11,0.452736042835877,0.4706451808769815,0.08322844312263658,0.08322844310958467,0.011574132126081616,129.61784209057006,129.6178421110536,3289.9144367107033,1.0380501396538579e-8,0.22909707259646966,-0.042894771903713526,1.0,10.0,0.0,0.0,0.0011861934985795755,-0.46250526412541726,-0.00013987562585390995,0.6372035725326135,0.4212291176114263,-9.623919606435082,-25.054923406631595,-1.7277166513502085,-1.442633142539713,-0.04716500454340918,3.297491094035076,-287.1425789497621,37504.406189229965,-6.531111629995576e6,1.4216397975822535e9,3.6920775462084787,-335.3574558430294,43801.86573163122,-7.627766845780609e6,1.6603480966839943e9,-586.4816027055539,76735.11122092478,-1.3362844943638843e7,2.9087070311458964e9,134419.813429654,-2.340994444791469e7,5.095663818123137e9,-4.1011001923163675e7,8.92691770630506e9,1.563875639646407e10
3.1655978553139095,-1.8433903399626443,0.010254897775644235,2.486880485224003,2.4806518459188878,2.844365414234293e-5,2.50652976162478,6.241200605845908,2.383663992182198,5.904790040596941,4.657050455472554,8.716596667064497,2.1960508942027822e-10,0.002773074291700856,19.48126954688731,132.31994339060773,42.84522119060852,-3067.731648404098,367564.4688849208,-6.092174121610769e7,3386.352154767761,46.07754729547901,-3423.152614731522,415930.8888595392,-6.944930184969297e7,74.78551901148008,-5741.233809456476,706677.3811369507,-1.1882336620478244e8,-9646.22205729891,1.2017569249152928e6,-2.034095703595548e8,2.0454222615514086e6,-3.4839006470168906e8,-5.970008307143753e8,0.6131427148124007,0.8144173715331933,1.0031444825688232,2964.9239579413847,117.80833942069042,-0.44349591779505504,-0.18256583682466276,0.004055614293982705,3.292872478243315,3.8452150221637718,-0.4434919680358202,0.48488971616418647,0.4866271648262772,0.48715705925702535,0.4847198486712721,6.372795022476391e-11,0.44755791652894944,0.4651185185788135,0.08133861616965725,0.08133861615817635,0.011215111392599484,132.31994339060773,132.3199434094258,3386.352154767761,9.525642600468388e-9,0.22342579933719026,-0.041414983466508265,1.0,10.0,0.0,0.0,0.0013107324503214817,-0.4538788494731698,-0.00013128233325254224,0.6248450224560052,0.4098774168384693,-9.538674449858242,-24.669210141462308,-1.7017851692791153,-1.422491569978527,-0.04719103791276766,3.2893438238393484,-285.7201470813764,37225.7278917558,-6.466445951834468e6,1.4040597567819312e9,3.683995770961973,-333.65104575035224,43470.51361628814,-7.551221539173057e6,1.6395944919286313e9,-583.4375080452387,76144.32624804002,-1.3226958468619565e7,2.8719611836014423e9,133367.14884633772,-2.3168755452923708e7,5.030609872532734e9,-4.0582987782438815e7,8.811760583883766e9,1.5434929958762196e10
3.207486468342835,-1.8302446748103922,0.009948674718700713,2.4737702774035806,2.467690886547796,2.704865231161944e-5,2.492939780297045,6.17455179596234,2.371904403596458,5.845168523910931,4.6523668903173485,8.707335471286342,2.0472110666982302e-10,0.002724108954680558,18.482754400592867,134.62575928113736,42.80040826595094,-3057.6988141447882,365582.8514753324,-6.0467348581038885e7,3469.361235375108,46.0169183801473,-3411.405376880077,413633.2363342206,-6.89228040010523e7,74.6791475008176,-5720.654617849372,702681.5416881471,-1.1790814520774011e8,-9610.252178676898,1.1948078530646e6,-2.01818353357742e8,2.0333370594347757e6,-3.4562307375060564e8,-5.92188441052968e8,0.6167075446364201,0.8163637864533847,1.003091566225506,2839.442523353354,112.00736574127833,-0.4386227100594366,-0.1806318059623898,0.003980905348528364,3.286313720697378,3.83712125840761,-0.438619284892722,0.48008241742130353,0.4817225391272751,0.4821804152066017,0.4798133714582287,5.764771466808696e-11,0.44328720406710903,0.46056175282605005,0.07979501198143982,0.07979501197112945,0.010923603058122724,134.62575928113736,134.62575929866165,3469.361235375108,8.862179226436775e-9,0.21880788514050697,-0.04022012772734127,1.0,10.0,0.0,0.0,0.0014097838449816133,-0.44681267293654736,-0.00012449073759898715,0.6147304249019179,0.4006545894753365,-9.46886218174651,-24.354054362948368,-1.6805377072841394,-1.4059693462534533,-0.04721298281077994,3.2827806396722656,-284.5767970892797,37002.22646043751,-6.414699990904432e6,1.3900236639930952e9,3.6775052890851043,-332.2780949783598,43204.60415219441,-7.489942955107126e6,1.6230192628046288e9,-580.9862701190502,75669.94346460109,-1.311812877642416e7,2.8426043161800666e9,132521.41537228067,-2.2975512612948228e7,4.978621470895189e9,-4.023992562552337e7,8.719704801769543e9,1.527194616663604e10
3.259050908361763,-1.8142962529670075,0.009592595543628308,2.458144973447529,2.4522398542871144,2.5454586010123613e-5,2.476750282671305,6.095600237621352,2.3578771755862413,5.774456791648364,4.646938520912604,8.696570566805383,1.8803580655791776e-10,0.002665712497808985,17.339763551041848,137.46053556086125,42.75109887260155,-3046.302622540887,363320.9949148456,-5.9948275893169805e7,3572.3043517353835,45.948012213610745,-3397.9851708550796,411004.0704360664,-6.832047450674067e7,74.55750697317147,-5697.03140002949,698098.7203601343,-1.1685965287715375e8,-9568.792372491123,1.1868213135959893e6,-1.9999305009627935e8,2.0194209152424906e6,-3.4244512191690874e8,-5.866548813083133e8,0.6210074871325723,0.8187038232827223,1.0030286733607388,2694.6200927932596,105.36642795230415,-0.4328435415337687,-0.1783385504571995,0.0038927674789243846,3.2787212463922293,3.827725101901409,-0.43284065976616665,0.47436879031987633,0.4758984603922004,0.47627629265325827,0.4739907560858952,5.1071199183216375e-11,0.4382140887370527,0.455150595457041,0.0779790358997794,0.0779790358907248,0.010582690220348828,137.46053556086125,137.46053557693872,3572.3043517353835,8.120904560362406e-9,0.21339219231867337,-0.03883053639618686,1.0,10.0,0.0,0.0,0.0015231842970175676,-0.43847638732135735,-0.00011676146925866428,0.602808050828034,0.38986247352887904,-9.386531133754795,-23.983192584178603,-1.6554651131994769,-1.3864497105052955,-0.04723960324317167,3.2751828393082736,-283.2560001992286,36744.592930898245,-6.355180494010437e6,1.373913946620583e9,3.6700122356628313,-330.6898518067051,42897.81182969859,-7.419413493745158e6,1.603985961337172e9,-578.1472521816933,75122.15654362808,-1.2992791903042138e7,2.808877829165777e9,131544.01632424665,-2.2752825319852293e7,4.918867221621613e9,-3.9844361625966966e7,8.613850465639515e9,1.5084450273939342e10
3.3120898893998625,-1.798152896879993,0.009248583030840982,2.442632215779222,2.436896311624565,2.3943672308547807e-5,2.460685618951025,6.017737312513022,2.3439380691260157,5.704628876935463,4.641725851542306,8.686189542109174,1.7255481771727615e-10,0.002607720491622383,16.25472222372021,140.37264952149553,42.706830123607666,-3035.625823402117,361187.8562368164,-5.945803081892823e7,3679.067148720105,45.88335750790907,-3385.314352749685,408515.98541902757,-6.775042578485236e7,74.44248254333766,-5674.5830218610645,693748.2447637303,-1.1586543624126373e8,-9529.17880443876,1.179218029404889e6,-1.9825909073410758e8,2.0061378670304269e6,-3.394210374085139e8,-5.813807318739278e8,0.6253325641910538,0.8210490935461046,1.0029664278909192,2555.8552720184284,99.05995927782685,-0.4271375875878851,-0.1760746036365976,0.0038062486946597784,3.271440103672569,3.818676180317364,-0.4271351677484299,0.4687140297077712,0.4701398508464522,0.47044423297539606,0.4682373884648366,4.520365044744774e-11,0.4331958156578906,0.4497999301334178,0.07620151253775288,0.07620151252980864,0.010251157431154399,140.37264952149553,140.37264953623406,3679.067148720105,7.435600677190974e-9,0.20810961144993256,-0.03748741296394993,1.0,10.0,0.0,0.0,0.0016308517290911598,-0.4302922064131087,-0.00010946768534001239,0.5911142453979753,0.3793612625738646,-9.305747144437202,-23.620111863363945,-1.6308450058341646,-1.3672568027526175,-0.047266521640404985,3.267896336833303,-281.9921140561826,36498.61765860608,-6.298483553721791e6,1.358603169451192e9,3.6628442373751002,-329.16686843637336,42604.50464975322,-7.35216237813101e6,1.5858827768772962e9,-575.4199278915164,74597.76805439303,-1.2873167001163669e7,2.776775689275322e9,130607.2067713933,-2.2540090832211178e7,4.861949889925205e9,-3.946614074707166e7,8.512951105799514e9,1.4905609307425488e10
3.3574620937630617,-1.7845469142209158,0.008970861210846406,2.4297878787099574,2.4241892760341024,2.27451553412636e-5,2.447390530104325,5.95365999503085,2.3323866386969296,5.647095000225626,4.637552034911709,8.67783478668211,1.6051771859433322e-10,0.0025597104681666077,15.393092384783188,142.86122093632144,42.67392957944045,-3027.2931137989626,359510.42747835844,-5.907176344316694e7,3771.103605738264,45.83276839641935,-3375.3375351036902,406551.670415294,-6.73002031598358e7,74.35173978032715,-5656.778349760435,690301.2622667724,-1.1507844361689644e8,-9497.567249142538,1.1731741011534857e6,-1.9688364645715594e8,1.9955475235588707e6,-3.3701745972162086e8,-5.771809437855785e8,0.6289567359396656,0.8230078577571287,1.0029150406441731,2444.6834308211314,94.04921939166479,-0.42243730386830725,-0.17420980085175475,0.003735363433674305,3.265617076343797,3.811402344409217,-0.42243521509492893,0.46404576562340794,0.46538986028011375,0.4656378060110576,0.463494476778724,4.0802739849507815e-11,0.42905463859405746,0.44538604530008336,0.07474873819608965,0.07474873818897136,0.009981807406106075,142.86122093632144,142.86122095002128,3771.103605738264,6.904473473039655e-9,0.20380612859206332,-0.03640233703833194,1.0,10.0,0.0,0.0,0.0017163592859172397,-0.42358529953388,-0.00010370526758177859,0.581539523426877,0.37082560521164415,-9.23958846707787,-23.323334235796175,-1.6106663578521325,-1.3515062648448954,-0.047289170461174326,3.2620688027709708,-280.98324856380987,36302.6650671462,-6.25340737542733e6,1.3464550216956475e9,3.6571212971138247,-327.94807846811943,42370.45451191817,-7.298629566529437e6,1.5715052602042985e9,-573.232445989799,74178.65386795028,-1.277783119470787e7,2.7512565181950436e9,129857.32839823137,-2.2370357178513832e7,4.816663377470701e9,-3.916403864193344e7,8.43259977754921e9,1.4763067934503263e10
3.413375128921483,-1.7680306978844902,0.008648038792527736,2.414470769852713,2.409032648940243,2.137627705740871e-5,2.431543274141271,5.877710874051734,2.318599026444889,5.578819682290144,4.632754513761335,8.668167827616195,1.4704614480495274e-10,0.0025024880682556843,14.408258173552614,145.92516606274683,42.63941900024415,-3017.9915917305925,357620.3300216601,-5.86353449091314e7,3885.4196477336163,45.77606131145514,-3364.077001619451,404327.27918431774,-6.678998177760189e7,74.24906039313467,-5636.501937504827,686380.4147206943,-1.1418404787753417e8,-9461.298774916808,1.1662714555598032e6,-1.9531635280685407e8,1.9834079610766775e6,-3.342718282950106e8,-5.723722924703778e8,0.6333305580807934,0.8253640632337936,1.0028539446535694,2316.449717248369,88.31750086283375,-0.4168611419406937,-0.17199756943036093,0.003651730880451994,3.258931925895719,3.8029961028641033,-0.4168593945428141,0.4584956260247323,0.4597471633924238,0.45993281002300235,0.45786332666747387,3.6050776792856394e-11,0.4241327280224999,0.44014199944202137,0.0730385937565118,0.07303859375027803,0.009666627304244264,145.92516606274683,145.92516607528674,3885.4196477336163,6.311930586975352e-9,0.19875689530659768,-0.035139789723974996,1.0,10.0,0.0,0.0,0.0018140980370730244,-0.41566952252506917,-9.715005052487506e-5,0.5702488463295143,0.3608333617232987,-9.161567867639882,-22.973970475710637,-1.5868491841416694,-1.3328909163550775,-0.04731659675186381,3.2553781777146353,-279.8270846960728,36078.52900384719,-6.201946746119134e6,1.3326129042918944e9,3.6505567451071403,-326.5466731418419,42102.151690621264,-7.237415213039598e6,1.5551020053142147e9,-570.7097993930588,73697.19767704452,-1.266864511056805e7,2.7221058274173756e9,128994.1955983636,-2.217567262943855e7,4.764870446923416e9,-3.881702613963172e7,8.340597648795441e9,1.4599674910325499e10
3.4612395321787264,-1.7541055023448104,0.008387494572365668,2.4017839939310726,2.3964761707457507,2.02908277134466e-5,2.4184234840470538,5.815186473507453,2.3071685979846537,5.52254485968882,4.628938410697042,8.660413617885476,1.365835845135528e-10,0.002455135306857066,13.627007964777615,148.546074965864,42.61495621996605,-3010.839258971588,356149.91794212756,-5.829460760337224e7,3984.0694830677803,45.73218010133276,-3355.2974724608366,402585.98095673276,-6.6390099856807955e7,74.16874171330035,-5620.5179423682885,683294.0134093757,-1.1348058771802048e8,-9432.449969319016,1.1608107255202276e6,-1.9407957962239784e8,1.9737609813328753e6,-3.320985452897692e8,-5.685550848258581e8,0.6369967840918568,0.8273326487516018,1.0028034962225918,2213.7584463521935,83.76606903851415,-0.41226674402824465,-0.17017483132731068,0.003583208315629862,3.253620751086911,3.7962611070027963,-0.4122652405311687,0.4539128580675755,0.45509166270012325,0.4552296883168978,0.45321984165914836,3.249093516264944e-11,0.420069692552184,0.43581476247826334,0.07164036736706204,0.07164036736148541,0.00941047221922139,148.546074965864,148.54607497750501,3984.0694830677803,5.853172273718258e-9,0.1946423949303329,-0.03411950543428361,1.0,10.0,0.0,0.0,0.0018916296176010377,-0.40918092678579693,-9.197283176317317e-5,0.5610019004686528,0.3527093610954717,-9.097674030013462,-22.688340077790528,-1.5673262369005343,-1.3176105981622506,-0.04733964894309562,3.250062370382144,-278.9100906515087,35901.08204160517,-6.161280607603566e6,1.3216945288679047e9,3.645340685454543,-325.4304120653128,41889.13597093806,-7.188939679946335e6,1.5421420255453176e9,-568.6928638284421,73313.92674891854,-1.258200683831527e7,2.6990374444961996e9,128305.34365510353,-2.2020893984142356e7,4.723820823857794e9,-3.854063273816136e7,8.267570488253923e9,1.4469793682920578e10
3.520265470230729,-1.7371958691085712,0.008084729513690077,2.3866496606886844,2.381494228068761,1.9051587318868775e-5,2.4027798341307625,5.74105281438299,2.2935200666676296,5.45574037509234,4.624585522954216,8.651473669647086,1.2488837492142665e-10,0.002398721498028913,12.735003382495035,151.77625140363074,42.590968632915896,-3002.999760143477,354514.3785457735,-5.79138004550865e7,4106.729536732164,45.68362527173649,-3345.5027280577115,400633.73671325255,-6.594101773995428e7,74.07876013618952,-5602.439798046632,679809.5271792908,-1.1268703700198726e8,-9399.462021575144,1.1546074252665516e6,-1.9267864121269178e8,1.96274136775749e6,-3.2962734185230905e8,-5.641991143893647e8,0.6414227896825572,0.8297014766629044,1.0027435049831008,2095.3611028509595,78.56299472298572,-0.40681503127852936,-0.16801189496789412,0.003502361753106728,3.2475698377265787,3.7885052441003366,-0.4068137784722208,0.44846337860056307,0.4495599414077955,0.4496457014641604,0.4477052286276963,2.865203223231196e-11,0.4152390496316441,0.43067215656607427,0.06999383673865682,0.06999383673378295,0.009110629551794354,151.77625140363074,151.77625141426898,4106.729536732164,5.341923210269968e-9,0.18981365692185045,-0.0329320120414692,1.0,10.0,0.0,0.0,0.001980139211323301,-0.40152096595339876,-8.608545696775132e-5,0.5500951671678658,0.34319676537480814,-9.022326579856944,-22.35202373329768,-1.544280759197484,-1.2995466651680507,-0.04736753621460209,3.244005793672117,-277.86700557897575,35699.581695109286,-6.115182406381201e6,1.309339349738513e9,3.6393890090546197,-324.1536749374144,41646.3603178327,-7.133839391925985e6,1.5274450045941772e9,-566.3748404833228,72875.60839828281,-1.2483272959730946e7,2.67282301427554e9,127515.01062375127,-2.18440700407184e7,4.677079940854525e9,-3.8224125947476625e7,8.18425906563933e9,1.4321347692770777e10
3.5708305749224367,-1.7229340507822992,0.007840452172042402,2.374110153157497,2.3690785253182534,1.8069362733261274e-5,2.3898243063127116,5.680002932932173,2.282200555198315,5.400659124844639,4.6211538204965406,8.64433027003431,1.158169596435215e-10,0.00235205969783855,12.028183200818711,154.54226128761246,42.57563198168,-2997.107449217651,353261.8503189407,-5.7620357333788745e7,4212.693923523087,45.646622779828654,-3337.9709501522752,399123.48965719546,-6.559281585242264e7,74.00920353104642,-5588.299062528408,677090.2655468661,-1.1206826808291724e8,-9373.312970801147,1.1497292155465498e6,-1.9158061017501825e8,1.954016816083643e6,-3.276812419539769e8,-5.607536834305434e8,0.6451339347025302,0.831681269008393,1.0026939597751874,2000.5936115860059,74.43410717813,-0.4023222475982796,-0.16622929121918079,0.003436121103068577,3.2428053607903955,3.7823151239449784,-0.4023211733049307,0.4439629477122232,0.4449949928209259,0.44504105944084243,0.4431566413618192,2.578006586329897e-11,0.4112500497492072,0.4264274140916536,0.06864714206096252,0.06864714205661004,0.008866858268184742,154.54226128761246,154.54226129747443,4212.693923523087,4.9465568542302105e-9,0.185877876108474,-0.031972121686106685,1.0,10.0,0.0,0.0,0.002050253391185315,-0.39524062059234577,-8.143753043007603e-5,0.5411606532477904,0.3354609926641156,-8.96062351608478,-22.076999228287402,-1.5253889845220159,-1.2847154605250655,-0.04739095391112125,3.2392364939693388,-277.04686313861015,35541.40646102822,-6.079055763382709e6,1.29967285496138e9,3.634687254884028,-323.1428024799395,41454.89477648078,-7.090507509459267e6,1.5159145128671362e9,-564.5283529319086,72528.42424597206,-1.2405370631406069e7,2.6522021966091337e9,126886.46333204252,-2.1704117044777364e7,4.640219476995663e9,-3.7972872153295055e7,8.118399149548983e9,1.4203724011799627e10
3.6226977049999896,-1.7085133028809405,0.007603284359763552,2.361634401138267,2.3567237834554406,1.7131049555143557e-5,2.376940027756059,5.619599154711657,2.2709282462710525,5.346100075392638,4.6179069060061595,8.63746740128454,1.0732267978145062e-10,0.0023057237300796126,11.353328935341914,157.37890429514673,42.56470112670223,-2991.8185500741365,352112.7021926553,-5.7349157531347916e7,4322.239922818628,45.61280180207872,-3331.025337432535,397721.4853736444,-6.526868862648157e7,73.94468000344489,-5575.003510374048,674540.5444879796,-1.1148854538661961e8,-9348.363579768356,1.145115631304556e6,-1.9054583012911105e8,1.9457034802057468e6,-3.258374522586037e8,-5.574734547059784e8,0.6488664466869372,0.8336666038315262,1.0026448142004956,1909.254894029493,70.48596473795126,-0.3978743309733173,-0.16446433571799846,0.0033708923729261486,3.2383026449139063,3.7763742756602046,-0.3978734112304861,0.4394989695161813,0.4404699911043815,0.44047969603885917,0.4386497950523275,2.317760217538505e-11,0.40729341247359113,0.42221887645162476,0.06732293393339242,0.0673229339295088,0.008628465280280601,157.37890429514673,157.37890430428305,4322.239922818628,4.5773260713095655e-9,0.1820201633231478,-0.03103833147518455,1.0,10.0,0.0,0.0,0.0021171684244319353,-0.3890518240530437,-7.7013225129578e-5,0.5323634045825816,0.32789444724541383,-8.899891871590363,-21.80662394917976,-1.5067767747103067,-1.270081730585437,-0.04741452583633689,3.234728845796245,-276.27269319158296,35392.30425293904,-6.0450495241501e6,1.2905866916096509e9,3.630221310322927,-322.18093084469194,41273.44003809136,-7.049554609685372e6,1.505041529425713e9,-562.7592259745741,72197.75874085544,-1.2331466425587613e7,2.6326979940336437e9,126285.07539502805,-2.1570873311200734e7,4.605253859667708e9,-3.773285895841844e7,8.055752110463741e9,1.4091543388070234e10
3.6867267092889593,-1.6909932798349576,0.007327827809582511,2.346744992392954,2.341976028053616,1.606054756749318e-5,2.361570085622112,5.547947387709866,2.257461020100624,5.281301456370791,4.61426434960156,8.62960421826147,9.784629736973397e-11,0.002250561416326934,10.584123413767168,160.8805984850055,42.55764998281727,-2986.298808750847,350874.60100870306,-5.705386407664457e7,4458.668670415517,45.57646144267884,-3323.482747693469,396185.2203267498,-6.491213606761242e7,73.8740472395588,-5560.170349259717,671707.336296028,-1.1084502364635012e8,-9319.977188702349,1.1399283924243075e6,-1.8938784885687605e8,1.9362619242366639e6,-3.237591075514486e8,-5.537516104771926e8,0.653374505048056,0.8360567111173234,1.002586357953359,1804.0294252269641,65.97735598409359,-0.3925949511273318,-0.16236918943906478,0.0032939322523539817,3.2332579461462547,3.7695752313365944,-0.39259418943974617,0.43418950207973345,0.43509170800292424,0.4350619518782841,0.43329551642692443,2.0376988498945844e-11,0.40258707180211484,0.4172153342410826,0.06576278002082493,0.06576278001744165,0.008349283636127282,160.8805984850055,160.8805984933337,4458.668670415517,4.166576256375474e-9,0.1774913149278385,-0.02995111183500722,1.0,10.0,0.0,0.0,0.002193387337493934,-0.3817435142827884,-7.198528707422073e-5,0.5219839255709431,0.3190319289705523,-8.828274275879975,-21.48816322477269,-1.4848052181084404,-1.252776219564439,-0.04744300563872107,3.2296780619813132,-275.40632569255956,35225.6805665479,-6.0071022404972855e6,1.2804623764276218e9,3.6251747456685677,-321.09243552127225,41069.13117184912,-7.003596768193502e6,1.492871536046089e9,-560.7381725402652,71822.88712418755,-1.2248092975812461e7,2.610774188591962e9,125599.01070298906,-2.141981792757027e7,4.565792377376073e9,-3.745951043502653e7,7.984780716098887e9,1.3963998105343403e10
3.7416354917657886,-1.6762094604505535,0.007105707555499641,2.3344029244158637,2.3297491427721075,1.521270579076943e-5,2.3488354997188945,5.488915472753878,2.2462856839225256,5.227849056236914,4.611449156604543,8.623362926249502,9.051102787589713e-11,0.002204969390565872,9.975693882814676,163.88409932335418,42.5570529988846,-2982.4157859519423,349964.3215693134,-5.683364803471568e7,4576.72183203301,45.54974988450041,-3317.8737483474447,395029.77219563274,-6.464259683923649e7,73.82099715703096,-5548.74818110492,669537.4434902479,-1.1035278752702856e8,-9297.58543087279,1.1358962198558426e6,-1.8849293018211618e8,1.9288313483721088e6,-3.221382454895259e8,-5.508254623554425e8,0.6571561259411454,0.8380552098742309,1.0025380692027133,1719.875611431795,62.403604838866514,-0.38824301485891466,-0.16064183779324787,0.0032308768223673415,3.229364592838634,3.7641847160494937,-0.38824236513234295,0.42980371842823,0.4306520950703909,0.4305927527086629,0.42887763558693637,1.828639140216835e-11,0.3986989181794777,0.41308375714500295,0.06448609766429524,0.0644860976612823,0.008122205705393135,163.88409932335418,163.88409933105794,4576.72183203301,3.849517887415587e-9,0.17379882721637802,-0.029071970133416766,1.0,10.0,0.0,0.0,0.0022536191085021787,-0.3757497087985337,-6.801861856485763e-5,0.5134788531550598,0.3118227603641365,-8.76962448596165,-21.227649333376185,-1.4667935338460185,-1.2385627572649671,-0.04746689185382417,3.2257794801736983,-274.73833403813296,35097.376515349926,-5.977921408244002e6,1.2726875960006425e9,3.6212304216854108,-320.2411005325028,40910.277422699146,-6.967997050998338e6,1.483471100253302e9,-559.1385934072053,71528.87859188125,-1.2183075822922477e7,2.5937470877917852e9,125056.72182574974,-2.130128962198714e7,4.534987971309702e9,-3.724379285715774e7,7.929113597408743e9,1.386350664184188e10
3.79801256725612,-1.6612543522551744,0.006890167868722309,2.3221187718084466,2.3175776619702715,1.4403357369418789e-5,2.3361658985274985,5.430485755677865,2.235151355657983,5.1748813104706555,4.608842845208304,8.617405169036207,8.365576399268582e-11,0.0021597282552647742,9.395752597130716,166.9691273521446,42.56147393688342,-2979.211741338467,349168.5638503619,-5.663769971338016e7,4698.951819638647,45.52631359923875,-3312.895566320188,393990.73108976986,-6.4398739084047966e7,73.77338704170064,-5538.182424141382,667543.6211150521,-1.0990117283660567e8,-9276.309289475388,1.132127614403095e6,-1.8766199033172062e8,1.921789988112843e6,-3.2061763471306366e8,-5.480554321558285e8,0.6609610307536034,0.8400601286518973,1.0024901602936322,1638.831949193594,58.99000467770554,-0.3839335252328888,-0.1589310513179671,0.003168786111056631,3.2257651368481395,3.7590444006870447,-0.38393297196697945,0.42545261380459326,0.4262502186035831,0.4261641318548141,0.42449895790196146,1.6395909352876196e-11,0.39484069735744576,0.4089859881235087,0.06323017123293857,0.06323017123025794,0.007900047019408513,166.9691273521446,166.96912735926563,4698.951819638647,3.553936506728442e-9,0.17017862127984132,-0.028216474186270733,1.0,10.0,0.0,0.0,0.002310966361286181,-0.36984175842177885,-6.424533281548591e-5,0.5051023398409831,0.30476958065132187,-8.711894669624687,-20.971453206118586,-1.449048768091738,-1.2245339994120723,-0.04749090993631586,3.222174634115406,-274.12119153576305,34978.9655043855,-5.951020765431309e6,1.2655285092286334e9,3.617523642607872,-319.44136099346673,40761.99764043337,-6.934895983203458e6,1.4747552690381508e9,-557.6155723612553,71251.69185508671,-1.2122150453012992e7,2.577859463524876e9,124540.94018143427,-2.118943375289513e7,4.506075832186055e9,-3.703890338044854e7,7.876580989929905e9,1.376819303419648e10
3.8559149861043416,-1.6461239442208448,0.006681052839359614,2.309890835817098,2.305459968539822,1.3630951013016445e-5,2.3235594595029565,5.372645554825228,2.2240561413928956,5.122387205779914,4.606454132224836,8.611730747916313,7.725328728925566e-11,0.002114846215326512,8.843274627222593,170.13956192244282,42.57113325498994,-2976.714618590817,348491.56150097545,-5.6466814791547574e7,4825.569159396126,45.506174336822,-3308.56392284178,393071.14389434364,-6.418119374888988e7,73.73139153870042,-5528.474744471111,665728.1772362771,-1.0949079859821929e8,-9256.111805780805,1.1286217690552056e6,-1.8689531999584308e8,1.915128645483837e6,-3.1919648739573395e8,-5.45438017945454e8,0.66478982527981,0.8420717376686898,1.0024426255324328,1560.8053358628076,55.73060563346752,-0.3796657789977626,-0.15723651688911366,0.0031076461925077297,3.222471305388273,3.754153628293614,-0.3796653087043518,0.4211356752947655,0.4218854394636266,0.4217753097492464,0.42015875023041627,1.4687590492750177e-11,0.39101168228267424,0.40492132137141174,0.06199449294660319,0.06199449294422051,0.007682674089155278,170.13956192244282,170.13956192902035,4825.569159396126,3.278539848109601e-9,0.16662901948415526,-0.027383915637245407,1.0,10.0,0.0,0.0,0.002365520246594361,-0.3640180093558181,-6.0656849653063926e-5,0.49685185379902724,0.2978685482119857,-8.655067249511902,-20.71947229353347,-1.431567478739873,-1.2106860351428954,-0.04751505323265988,3.218875232920655,-273.556717589718,34870.7624486438,-5.9264641150300745e6,1.2590000264190216e9,3.6140539906320273,-318.6941254101115,40624.5048055496,-6.904341807562737e6,1.4667358822279723e9,-556.1686080816634,70991.43277815625,-1.2065356021767601e7,2.563122433500164e9,124051.39011313906,-2.1084240615232825e7,4.479058821855265e9,-3.684468985758915e7,7.827159226651578e9,1.3677966318277735e10
3.915402473573917,-1.6308141464387857,0.006478210580163385,2.2977174708250923,2.2933944954694723,1.2893997164052237e-5,2.3110144170396856,5.315382633263904,2.2129981569687853,5.070356024094633,4.604292368571972,8.606338708088748,7.127774295214271e-11,0.002070331632919446,8.317262653510191,173.39954376375945,42.58626707576669,-2974.9547148700267,347937.9592448107,-5.632187832420411e7,4956.797509141003,45.48934848173253,-3304.895377344377,392274.3129541018,-6.399065966599207e7,73.69521666184605,-5519.625430364485,664093.517210843,-1.0912234454010703e8,-9236.949341305659,1.125377500391866e6,-1.861932233241487e8,1.908836608485559e6,-3.178738911104745e8,-5.429692632099609e8,0.6686431200255458,0.844090306031655,1.0023954594324431,1485.705482717515,52.619669847451874,-0.37543909546889764,-0.15555793218688915,0.003047443493369361,3.2194957291228112,3.749511107111205,-0.37543869642800004,0.4168524073597481,0.4175571403760034,0.41742553421751455,0.4158563049381468,1.3145009353711179e-11,0.38721115769541714,0.4008890684306359,0.06077856879165797,0.06077856878954225,0.007469957706396256,173.39954376375945,173.39954376983036,4956.797509141003,3.0221061945625713e-9,0.163148400632247,-0.026573611443738807,1.0,10.0,0.0,0.0,0.0024173687842588515,-0.35827686170065287,-5.724496580054014e-5,0.48872494449149506,0.2911159495630049,-8.599123525218864,-20.471603535860034,-1.414346457762607,-1.1970149578509308,-0.04753931523587885,3.21589388814437,-273.04689109429546,34773.11406585333,-5.904322795439882e6,1.2531191549312797e9,3.6108204081918744,-318.00034385336977,40498.03044278076,-6.876388382022053e6,1.4594265471572664e9,-554.7970270063572,70748.20822723284,-1.2012736126725987e7,2.5495490568472924e9,123587.7444550884,-2.0985699154986948e7,4.453941247700434e9,-3.666098233895932e7,7.78082386459782e9,1.3592728578453064e10
3.9765375795185,-1.6153207877828637,0.00628149302803046,2.2855970826029157,2.2813797242361393,1.2191065106431684e-5,2.2985290605701807,5.258685181891257,2.201975523864424,5.018777325218611,4.602367585169025,8.601227186706323,6.570457344207678e-11,0.0020261930230071785,7.816746126479877,176.7534981185974,42.6071283638346,-2973.9648791073096,347512.8494365631,-5.6203872930178985e7,5092.874565269299,45.4758457943444,-3301.907317002772,391603.80859298067,-6.38279079817862e7,73.66510673966799,-5511.633031234196,662642.1204982962,-1.0879655095430307e8,-9218.770461054872,1.1223931407491418e6,-1.8555600556768003e8,1.9029013626311081e6,-3.1664876870445955e8,-5.406446585484811e8,0.6725215304471175,0.8461161018562794,1.002348656707389,1413.4447905830605,49.65166199053199,-0.37125281577336416,-0.15389500530494443,0.0029881647815421376,3.216852010405895,3.745114780131644,-0.37125247781675946,0.4126023313023205,0.4132647252007116,0.41311407949232215,0.4115909390030921,1.1753141147354455e-11,0.38343841874898155,0.39688855708877324,0.05958191766055922,0.05958191765868248,0.007261772736798335,176.7534981185974,176.75349812419637,5092.874565269299,2.7834806102719265e-9,0.15973519754356796,-0.025784902648174027,1.0,10.0,0.0,0.0,0.002466597001578991,-0.35261676732269187,-5.4001836214614426e-5,0.4807192394820395,0.284508193936185,-8.544043402320966,-20.227742756503506,-1.3973827305703748,-1.1835168460124668,-0.04756368957543385,3.2132441819345807,-272.5938632817099,34686.401553286705,-5.884676331920339e6,1.2479051826843224e9,3.6078210680208556,-317.361004046664,40382.82520009247,-6.851095484832666e6,1.452842751403963e9,-553.4999457137062,70522.1229236151,-1.1964338594668154e7,2.537154364517658e9,123149.61225003627,-2.0893795375970006e7,4.430728641867095e9,-3.648758829463813e7,7.737548850202414e9,1.3512372756255314e10
4.039385833001762,-1.5996396146715943,0.006090755769267554,2.2735281275176336,2.2694141841404525,1.1520780287091184e-5,2.2861017336540765,5.2025418073928735,2.1909863657464643,4.967640933511676,4.600690543142238,8.596393237946149,6.051045623544257e-11,0.0019824390517993455,7.3407805143025975,180.20616010880528,42.63398821305285,-2973.7807320078427,347221.8130187569,-5.611388803885732e7,5234.053015884475,45.46566796134875,-3299.617937517499,391063.4822423044,-6.369378701373391e7,73.64135298713546,-5504.493937039403,661376.5122127127,-1.0851421812947027e8,-9201.514656847829,1.1196664125240028e6,-1.8498395829207352e8,1.8973082597411629e6,-3.155198315625048e8,-5.384590285842179e8,0.6764256769045911,0.8481493922337524,1.0023022122683678,1343.9382372846235,46.821240520162284,-0.36710630242135084,-0.15224745449565297,0.0029297971592349703,3.214554798344661,3.7409616747587364,-0.36710601674084015,0.40838498505640336,0.4090076185391105,0.4088402455806745,0.40736199346483165,1.0498246501881652e-11,0.3796927698905645,0.3929191305756014,0.05840407059657155,0.05840407059490858,0.007057997938302809,180.20616010880528,180.20616011396487,5234.053015884475,2.5615714110755335e-9,0.15638789499154473,-0.025017153266223356,1.0,10.0,0.0,0.0,0.0025132870611035557,-0.3470362282195648,-5.091995673363705e-5,0.4728324419513115,0.278041808579235,-8.489805088938468,-19.987784011371886,-1.3806735573219,-1.1701877431525853,-0.047588170005978196,3.210940741999716,-272.1999719931744,34611.04358630988,-5.867613171998821e6,1.2433798868690004e9,3.6050532232451085,-316.77712644257167,40279.159423945624,-6.828529146744861e6,1.447001988519729e9,-552.276227499214,70313.27570929607,-1.1920215206380922e7,2.525955386708937e9,122736.52456088937,-2.0808510468495682e7,4.409427495412024e9,-3.6324287095772065e7,7.697305544777232e9,1.3436780122388517e10
4.090943952500126,-1.5869565348960983,0.00594237691882417,2.2639089875060567,2.2598762380155497,1.1007168918307313e-5,2.2762005719050986,5.158018634435695,2.1822178774124565,4.927043594250801,4.5995350141281905,8.592723136227047,5.661315872084991e-11,0.001947718725362299,6.9770660439666985,183.04275689542308,42.65998967238677,-2974.239365984506,347089.6070090004,-5.606288153026844e7,5350.8488029497485,45.459914549450566,-3298.3022090479853,390727.725185522,-6.360772690614071e7,73.62715848214224,-5499.392936266829,660499.4977983076,-1.0832021896742561e8,-9188.327279808167,1.117668514626773e6,-1.845734194971181e8,1.89306868129648e6,-3.146849008078058e8,-5.3680660347619337e8,0.6795679447576309,0.8497815998173871,1.0022653113786164,1290.2604062352484,44.652494128767444,-0.3638173077121519,-0.15094030130485764,0.0028837505764667645,3.2129770758607847,3.73781162121289,-0.3638170583157086,0.4050343726945383,0.4056269808613829,0.40544781030271104,0.40400463112249413,9.58447424492113e-12,0.376715292768588,0.38976553769220157,0.05747502381030523,0.05747502380879679,0.0068980742879195195,183.04275689542308,183.04275690025332,5350.8488029497485,2.395384534078309e-9,0.15375651442263333,-0.02441763102686039,1.0,10.0,0.0,0.0,0.0025488651028122374,-0.3426281000468542,-4.8565717419006e-5,0.4666071191455707,0.27296822454874525,-8.44700459204914,-19.798553669687823,-1.367487804269732,-1.1596434501496997,-0.04760782661720221,3.2093578489365386,-271.929137013943,34559.239795534886,-5.855888258282326e6,1.2402718644769235e9,3.6030030849730728,-316.3506599045227,40204.729784649826,-6.81248777787462e6,1.4428774821876426e9,-551.3491179058076,70158.66927946874,-1.1888030974704295e7,2.5178698505672317e9,122423.71145177551,-2.0745031055026013e7,4.393767602549245e9,-3.6200742854131624e7,7.6672721304715e9,1.337964647472148e10
4.157051221666147,-1.5709262915729834,0.005762051086918975,2.251928867996415,2.2479957454009667,1.0392354252796038e-5,2.263873680292722,5.102845111563815,2.1712842272625505,4.876678452905063,4.598333566984961,8.588377140672334,5.2046276549283754e-11,0.0019046793717386286,6.542991753344003,186.68612787204748,42.69839347884869,-2975.605023590759,347055.7053866539,-5.60264606278104e7,5501.8984518920715,45.45569337873093,-3297.318762547169,390432.3740974183,-6.352754581218248e7,73.61577133235116,-5493.771864819877,659574.67812264,-1.0811831861002922e8,-9172.545827021373,1.1153972564452388e6,-1.8411929946197835e8,1.8880462123598487e6,-3.1372495906644976e8,-5.348554466163123e8,0.6835199990736971,0.8518290522383419,1.0022194996001614,1225.5047975239731,42.056851812229525,-0.359740829600953,-0.1493197471835098,0.002826991392077213,3.211344151462893,3.7340852152522466,-0.3597406195240936,0.4008748235448365,0.4014320397879022,0.4012400053344693,0.3998396520552849,8.545210705675327e-12,0.373016674593403,0.38585045081528035,0.05632987700924382,0.056329877007909875,0.006701943824206587,186.68612787204748,186.68612787649207,5501.8984518920715,2.201002850573255e-9,0.1505241693370375,-0.023686074424602507,1.0,10.0,0.0,0.0,0.0025911848912887063,-0.33718713367041553,-4.5756200562444514e-5,0.45892879112634055,0.2667479072758386,-8.394219791897637,-19.56534289433448,-1.351230663753172,-1.1466083810185603,-0.047632482658905455,3.207718205835384,-271.6482398426075,34505.50773329652,-5.843729638969569e6,1.237049934408514e9,3.6006413916720335,-315.8692650371977,40122.581173931,-6.795016969298531e6,1.4384252028991942e9,-550.2535816963061,69981.0631661742,-1.1851742679897238e7,2.50887252145774e9,122054.20828732994,-2.0671588563595258e7,4.3759252011308155e9,-3.6054937818889126e7,7.632400935337308e9,1.3312279554956614e10
4.225072558804767,-1.5546958392107182,0.005587318843753556,2.23999609691144,2.236160589881047,9.806614603861486e-6,2.2516004347361043,5.048195763366494,2.1603787552060445,4.826728315453305,4.597414361178054,8.584292858192692,4.779921582164862e-11,0.0018620496177257225,6.130955367955448,190.44337337742223,42.7436639873987,-2977.8930447331913,347174.5160394997,-5.602177310558073e7,5658.845922269107,45.45474363265594,-3297.0889310857738,390279.59724332724,-6.347882812483194e7,73.61190494698556,-5488.977993513883,658842.6305039106,-1.0796242575288743e8,-9157.456460492087,1.1133726562693187e6,-1.8373092750515783e8,1.883310044406456e6,-3.128559667986657e8,-5.3302403882636946e8,0.6874995606716756,0.8538847457227364,1.002174032786588,1163.2779555053373,39.58479652544242,-0.3557024344562673,-0.14771382880256956,0.002771108782123316,3.210105050515353,3.73058724438424,-0.3557022578576077,0.39674678830104043,0.3972708943543046,0.3970679843204381,0.39570936304351356,7.610418931550831e-12,0.3693432307164548,0.38196467674696877,0.055202277125938774,0.05520227712476052,0.006509902911677041,190.44337337742223,190.44337338150845,5658.845922269107,2.0205893689493713e-9,0.14735373532697826,-0.022973808344843725,1.0,10.0,0.0,0.0,0.002631182433148186,-0.33182177021813697,-4.3088594156360754e-5,0.45136330558120763,0.26065981389950266,-8.342203509858024,-19.335721132585014,-1.3352216402242618,-1.133730830398986,-0.047657227935762894,3.2064720786007634,-271.43415899146044,34464.53192992549,-5.834456897915365e6,1.2345930392568796e9,3.5984970248634314,-315.4463039570363,40052.83811051029,-6.7804939869800005e6,1.4347768458796098e9,-549.2264171748093,69820.89901025845,-1.1819891028651282e7,2.5011293519677634e9,121707.87081975563,-2.0604666143170737e7,4.360014474534933e9,-3.591839963825429e7,7.60045690576586e9,1.3249254402584267e10
4.280920426450384,-1.5415642341718794,0.005451471453572526,2.230483043843117,2.2267242239185103,9.358159781306752e-6,2.2418194684390977,5.004846957232412,2.1516733758808995,4.787060704623356,4.596891637987092,8.581207765099236,4.4618939431979396e-11,0.0018282468717534146,5.816620000816815,193.5353131841241,42.78506155647448,-2980.42010775715,347384.8063926193,-5.604194281031101e7,5788.864440015759,45.45630862206116,-3297.4616699132653,390263.4088630013,-6.346330653876384e7,73.61461864119603,-5485.727200237824,658397.3451525857,-1.0787151422226939e8,-9145.809774758469,1.111926478990988e6,-1.834676026705429e8,1.879709414984063e6,-3.122244770735084e8,-5.3163907960684836e8,0.6907034486485684,0.8555354130597749,1.002137904721523,1115.2658838483844,37.69298434958836,-0.35249875677628395,-0.14643946495492355,0.00272702590126323,3.2094103435640253,3.727947837356373,-0.3524986033045687,0.3934667758241808,0.39396596976148895,0.3937557185178392,0.39242971898146345,6.931223995009174e-12,0.3664221461757539,0.37887675121720643,0.05431254088214326,0.0543125408810773,0.006359141804990017,193.5353131841241,193.53531318794217,5788.864440015759,1.8857224495486017e-9,0.14486106215298633,-0.022417508367480812,1.0,10.0,0.0,0.0,0.0026615571746206853,-0.32758301844752374,-4.105240533976666e-5,0.4453907889860987,0.25588247197542163,-8.301122492841543,-19.15452711449988,-1.3225918152635143,-1.1235392953960102,-0.04767708449266385,3.2057715110847944,-271.3131479288696,34441.33394956891,-5.829204028860397e6,1.233200859756943e9,3.596932648878146,-315.15072913257103,40006.20988252357,-6.771060441377296e6,1.4324547098100972e9,-548.4521635733963,69705.34573838854,-1.1797646075470228e7,2.495854354503872e9,121446.8547223532,-2.0555782276214182e7,4.3486811187415085e9,-3.581557786088957e7,7.576975432665392e9,1.3201830881666273e10
4.352587716870192,-1.5249617278814196,0.005286476263430309,2.218632055232072,2.2149673892656483,8.82180198050604e-6,2.2296390885421626,4.95111613867473,2.1408137685321456,4.737834072871492,4.596516649224663,8.57756981267923,4.0899968657359395e-11,0.001786377533204848,5.442119273741602,197.51348988598096,42.84360227889722,-2984.4937764928422,347798.94090505526,-5.609852983161252e7,5957.247149537506,45.46111782163572,-3298.6412637286994,390380.21679773787,-6.347430406219093e7,73.62585754711783,-5482.375755660081,658017.9657879305,-1.0780101177957273e8,-9131.676133219218,1.1103292822328561e6,-1.831975979650138e8,1.875418126406173e6,-3.11512071502663e8,-5.299993420589056e8,0.6947341547566651,0.8576066117966621,1.0020930477605623,1057.400077411619,35.431696514083775,-0.3485274946848477,-0.14485927158584314,0.002672691614815984,3.208930163306176,3.724838807775553,-0.348527366154979,0.38939444747445084,0.3898643904792755,0.38964657462915236,0.3883604260427663,6.160485022054506e-12,0.3627923111567347,0.3750422044119442,0.05321544391961477,0.05321544391867529,0.0061741913104815475,197.51348988598096,197.51348988948556,5957.247149537506,1.7282662376673942e-9,0.14179871898891916,-0.021738568503735116,1.0,10.0,0.0,0.0,0.002697555537699228,-0.3223504155317956,-3.862440625016056e-5,0.4380233130178939,0.2500247008688816,-8.250406507261745,-18.93105804740826,-1.3070249064535964,-1.110934235986128,-0.04770197579295582,3.205283681681781,-271.22760585525793,34424.85825447868,-5.825465060870122e6,1.232208586194776e9,3.5951577748104766,-314.83564517937424,39959.692462093895,-6.762084094013841e6,1.430322122839122e9,-547.5410515850883,69576.62300992766,-1.1773938754431162e7,2.4904322934267883e9,121139.72486352538,-2.0500429091001153e7,4.336262938755299e9,-3.569467760715656e7,7.550165487250931e9,1.3146111269024714e10
4.426399146037799,-1.5081458538770165,0.0051267113318996,2.20682465545562,2.203252304744396,8.311316161810325e-6,2.2175083193482568,4.8978823052790466,2.1299768963219092,4.688996617627702,4.5964660185131025,8.574161561219587,3.7449645025910656e-11,0.0017449436915845044,5.0873269780587,201.6241578757315,42.91006930169998,-2989.636933438797,348389.92066987796,-5.619178387742972e7,6132.475070621109,45.46901899098544,-3300.634081829848,390654.6175905755,-6.352038437209145e7,73.64660227287271,-5479.789544381001,657837.2390504399,-1.0777945608803727e8,-9117.877926269133,1.1089573058247606e6,-1.8299309088987347e8,1.8713262400475552e6,-3.1088160733821106e8,-5.2844998062077e8,0.6987941948863778,0.8596867982697106,1.0020485237139756,1001.8547282629294,33.28128104890798,-0.3445927710368972,-0.14329303971378762,0.0026192015728160618,3.2089022052550518,3.721929644805423,-0.34459266362737245,0.38535252407532095,0.38579522832483587,0.3855715454964012,0.3843242493560186,5.469012647657845e-12,0.3591857568617888,0.3712352788076493,0.05213470560347137,0.05213470560264443,0.00599303475245179,201.6241578757315,201.62415787894543,6132.475070621109,1.582434740034947e-9,0.13879463754937107,-0.021077398325156198,1.0,10.0,0.0,0.0,0.002731428577111784,-0.31718979033233446,-3.632119516357057e-5,0.43076310974318877,0.2442907839903927,-8.200359396416504,-18.710824284953333,-1.2917015505559453,-1.0984740855727022,-0.04772694027650605,3.2052476866919166,-271.2185850229547,34422.955287082594,-5.825014786711543e6,1.2320859894281144e9,3.5935722661399927,-314.5819543553343,39926.614286752774,-6.75633776806386e6,1.4290749687265646e9,-546.6894177924119,69465.3213350473,-1.175484519329162e7,2.486338549947022e9,120852.64244476112,-2.04513720771513e7,4.32579069365456e9,-3.558175332514182e7,7.5261129750748415e9,1.3094108552841475e10
4.487052528218488,-1.4945362398717064,0.0050025812851374985,2.1974092635228684,2.1939094800061434,7.920839702457446e-6,2.2078385047363023,4.855646931257012,2.1213224231183454,4.650200846924934,4.596670586187598,8.571589092991308,3.4871681504486676e-11,0.0017121165196087103,4.817151744325092,205.01322388509442,42.96924027066526,-2994.5626836096044,348996.90247533604,-5.629421351483439e7,6277.840643692927,45.47749495943842,-3302.8285935112713,390991.6629000849,-6.358352206049793e7,73.67071924220843,-5478.248435126528,657836.7064105024,-1.0779820427264756e8,-9106.96835758218,1.1080143112020453e6,-1.8287634838599354e8,1.8681686628722446e6,-3.1043318775324345e8,-5.2726626145433e8,0.7020637961233682,0.8613575984839397,1.0020131414636222,959.0416521938923,31.637911060084306,-0.3414709489596817,-0.14204995413379262,0.002577009948963053,3.209221549497519,3.7197363063127797,-0.341470856066335,0.38214062597931053,0.38256292727772806,0.3823357082046618,0.3811187964066694,4.967814920292428e-12,0.3563168201985402,0.36820922898119446,0.05128161666330504,0.051281616662559065,0.005850773738960144,205.01322388509442,205.01322388809123,6277.840643692927,1.4736340528264452e-9,0.1364324937842037,-0.02056091233490106,1.0,10.0,0.0,0.0,0.002757041292946196,-0.31311229093594545,-3.456468099130286e-5,0.4250309178031493,0.23979092856672063,-8.16077354392769,-18.536872113842445,-1.2796174365824398,-1.088606995788734,-0.047746960816854804,3.205560300434236,-271.26918178459516,34432.44191798447,-5.8271388085193895e6,1.232644800876264e9,3.592430436519669,-314.4238718790889,39910.10308092505,-6.754144985199437e6,1.4287381652822118e9,-546.0479284439195,69388.75724609077,-1.1742934408579612e7,2.484040096932536e9,120636.3824919527,-2.0416573994815614e7,4.318814445656372e9,-3.549674060494092e7,7.508799052728127e9,1.3054985456319279e10
4.549184106506084,-1.4807843739218025,0.004881656024997801,2.1880203178726263,2.184591990433188,7.545714455224972e-6,2.198198883815361,4.813719252504544,2.112680175072135,4.611643900454459,4.597103162318221,8.56914254464338,3.24470012648952e-11,0.0016795789856446095,4.5586895328145545,208.4962036083613,43.033998365917896,-3000.2462502629633,349729.34665060876,-5.642266936638845e7,6428.035716615145,45.48781354810052,-3305.56886714909,391436.7154531352,-6.367091565218732e7,73.70218977968615,-5477.153212613049,657964.8150814915,-1.0784957665064034e8,-9096.067278205006,1.1072012181912498e6,-1.8280088406601536e8,1.8650879342586766e6,-3.100315280161077e8,-5.2612330345494914e8,0.7053529448139405,0.863034459671201,1.001977967696698,917.6331266589392,30.060656782803235,-0.3383719173924724,-0.14081554623219528,0.0025353459926202382,3.2098588898829408,3.717652346105751,-0.33837183716897673,0.37894776245109796,0.37935084601508473,0.37912106764286885,0.37793393708228823,4.508955517896261e-12,0.3534620009594138,0.36520017961132795,0.05043852607324828,0.05043852607257592,0.0057108266155548445,208.4962036083613,208.49620361115396,6428.035716615145,1.3714281540943072e-9,0.13410623794878873,-0.02005521696609716,1.0,10.0,0.0,0.0,0.0027813690830515245,-0.30907946353749893,-3.288164778517679e-5,0.4193652372092972,0.23536712978962193,-8.121561825443743,-18.3648233780135,-1.2676879749542018,-1.078826837577875,-0.04776702182875116,3.2061906237247078,-271.3735913893759,34452.17839414782,-5.83157637187291e6,1.2338155261926126e9,3.5913915161384367,-314.30619097572753,39902.6752251967,-6.754159050571615e6,1.4290099044330406e9,-545.4389082152327,69323.19557496149,-1.1734047457139663e7,2.4826271747352886e9,120431.0475485984,-2.0385641099552713e7,4.313082437069835e9,-3.541606487177197e7,7.493142757481896e9,1.3017878956555908e10
4.629004127050323,-1.4633905199411323,0.004734912198914059,2.1763203795397232,2.1729798521478756,7.097619924911033e-6,2.1861908015793015,4.761735629137552,2.101892936072294,4.563776745356454,4.597979795667642,8.56624293083761,2.961997040797589e-11,0.0016393218601541656,4.251496193480704,212.98887626248697,43.12318810684736,-3008.472236575742,350830.80142519745,-5.662183365193176e7,6622.9011466993425,45.503177394858206,-3309.7787380988157,392150.1716559971,-6.381563308244618e7,73.75299454712385,-5476.371456333725,658306.2585340771,-1.079605626249814e8,-9082.282310978486,1.1063548997201505e6,-1.8276383749344397e8,1.8613027968592204e6,-3.0959026691146475e8,-5.247377010382296e8,0.70949240305861,0.865139269558748,1.001934290705516,867.7950300816144,28.178931495006246,-0.33452979028489593,-0.13928457224032914,0.0024839997590438458,3.2111242474484265,3.7151850317878727,-0.3345297236346836,0.3749831746935768,0.37536383649059013,0.3751321624392902,0.3739814334130027,3.989919388354785e-12,0.3499127955748681,0.36146232173901105,0.049398409568424034,0.04939840956783432,0.0055390720143575056,212.98887626248697,212.9888762650416,6622.9011466993425,1.252416363014317e-9,0.1312479759968122,-0.019437894140875274,1.0,10.0,0.0,0.0,0.0028100207088384978,-0.3041003421270716,-3.0877112772781615e-5,0.412375272467409,0.22994224994966156,-8.073029894066273,-18.152314137196196,-1.2529930806784233,-1.0667196069296347,-0.04779215078466735,3.2074467783139458,-271.5834611547188,34491.97362483719,-5.840539273075514e6,1.2361829792728138e9,3.5902215774828132,-314.21656614111913,39906.512746338485,-6.757385126782511e6,1.4302375848566594e9,-544.7184616569741,69256.53300018597,-1.172723522557012e7,2.482131989284843e9,120188.11566128061,-2.035225703201745e7,4.307661272361745e9,-3.5320670653733104e7,7.47580928781012e9,1.2974028797119667e10
4.694648773480222,-1.4493089723224806,0.004620973355431915,2.1669886838808705,2.1637172135175295,6.755193088995477e-6,2.1766166964733067,4.7204842779677065,2.0932742788455094,4.525740839988487,4.5989628504920335,8.564032780855506,2.75124333408177e-11,0.0016074540284087327,4.017990449469124,216.70007512986263,43.20146218742645,-3015.998393710263,351868.91162288305,-5.681378630605173e7,6784.768793233843,45.517320717923724,-3313.7876806088548,392851.06545523496,-6.396095828431996e7,73.80388121200221,-5476.177989220778,658724.3755871771,-1.0808747814517932e8,-9070.972883308335,1.1058019737725188e6,-1.827792044991472e8,1.8582887992324845e6,-3.0928128989530015e8,-5.2365073719098914e8,0.7128268197499092,0.866830272931522,1.0018995789834249,829.4214556629928,26.742988628029508,-0.33148111641048483,-0.13806929158883807,0.002443503201345094,3.212529868909521,3.713306186787384,-0.3314810590424253,0.3718324828753363,0.37219643602790164,0.371964233675318,0.3708419837710578,3.614626514596435e-12,0.34708845601126576,0.35849043815562287,0.04857706527249244,0.048577065271962004,0.005404153382256081,216.70007512986263,216.7000751322398,6784.768793233843,1.1638012032491802e-9,0.1290003031077494,-0.01895557819943122,1.0,10.0,0.0,0.0,0.002831573548190593,-0.30016586689041047,-2.9349744970197093e-5,0.40685591941405386,0.2256846136552683,-8.034551717022927,-17.98424096883212,-1.2414104193620814,-1.0571245628263775,-0.04781229276542146,3.2088446678104496,-271.81801718847703,34536.526407812344,-5.850584392928194e6,1.2388384899883306e9,3.589373633985959,-314.19131170966,39920.37027601649,-6.7626224842634685e6,1.431958063276698e9,-544.1702806674352,69215.23577664566,-1.1725254612867322e7,2.482773873506062e9,120003.25688789134,-2.032962644734912e7,4.304711230600078e9,-3.524811956760082e7,7.463643278555523e9,1.2940697999860596e10
4.761942916800294,-1.4350765127933611,0.00451004197967041,2.157681461310816,2.1544780249662994,6.426514663482374e-6,2.1670706665803072,4.679526667004215,2.084664317422065,4.487929345798254,4.600208679425286,8.561902072332144,2.5534250865807552e-11,0.0015758919282301905,3.7949746232966883,220.52095916368887,43.28620103192139,-3024.4110320093546,353054.4789684195,-5.703643413221976e7,6952.207833795214,45.53298370186433,-3318.3780362785888,393671.7454411503,-6.413366605189262e7,73.86500257943261,-5476.328608011345,659270.8313303043,-1.0824890343545082e8,-9059.257835754925,1.1053469530700573e6,-1.8283361954744592e8,1.8552484412392504e6,-3.090066669653885e8,-5.225697972447457e8,0.7161819363691041,0.8685277872112801,1.0018650696032216,792.3426879256241,25.366661781982124,-0.32845442750086495,-0.13686234147905413,0.002403516869302875,3.214302609020394,3.7114961865035854,-0.32845437819759643,0.36870025249510013,0.3690485447096303,0.3688166455796191,0.36772231945595557,3.271800834997236e-12,0.34427708634209137,0.3555345938718968,0.04776505644250108,0.04776505644202443,0.0052713928892173705,220.52095916368887,220.52095916589943,6952.207833795214,1.0807075427643035e-9,0.12678662546371156,-0.018483266515849524,1.0,10.0,0.0,0.0,0.002851942898472349,-0.2962741743594568,-2.788746776341096e-5,0.40140017043926784,0.22149869349155196,-7.996343720912927,-17.81778473049956,-1.2299816366564091,-1.047606735832131,-0.04783246631674603,3.210609324465355,-272.11486776063566,34592.978137506405,-5.863322908694152e6,1.2422084059733248e9,3.5885884405903363,-314.20768183954874,39944.08293413611,-6.770306112893738e6,1.4343616957697108e9,-543.6425282578311,69184.40238985725,-1.172638208349593e7,2.4843578507051535e9,119825.29101193795,-2.0310459805192582e7,4.302982856696074e9,-3.517830625146301e7,7.452896218683589e9,1.2908640598080284e10
4.848468027289532,-1.4170694891641966,0.004375517455211951,2.1460809653776014,2.1429611719653323,6.034297264833447e-6,2.155176661847555,4.628736539140207,2.0739123628354266,4.4409739095874805,4.602154053390865,8.559320878210173,2.3233236296355007e-11,0.0015368768878825463,3.530410664127902,225.45985688543598,43.401685382186635,-3036.24382935214,354756.02619562554,-5.736054079025765e7,7169.726953796427,45.554487517387976,-3324.949131076831,394872.1169845306,-6.4389742287141964e7,73.95770695052003,-5476.934085911492,660132.8479811215,-1.0850005086167713e8,-9043.794765099787,1.1048952045682133e6,-1.8295480634606594e8,1.851348336976261e6,-3.087038006264857e8,-5.2120598892479277e8,0.7204054956872472,0.8706590487893228,1.001822214705772,747.76589151568,23.727212572035423,-0.3247016232096293,-0.1353652145713495,0.0023542435677710956,3.217061227751287,3.7093048441934084,-0.3247015825014618,0.3648106710605664,0.3651407996754613,0.36491038515390856,0.3638502037853156,2.8850106437891738e-12,0.34078056537496987,0.3518618970541094,0.046762867222053604,0.04676286722163717,0.005108407298808169,225.45985688543598,225.4598568874527,7169.726953796427,9.841516152818866e-10,0.12406649126818389,-0.017906595087085173,1.0,10.0,0.0,0.0,0.0028757853341607542,-0.2914688788001397,-2.614750519973915e-5,0.39466862948578807,0.21636521135459136,-7.94890245906115,-17.611832067272253,-1.215912080722075,-1.0358128374512545,-0.04785772357902092,3.2133573100604247,-272.57816684260837,34681.189871660856,-5.883247142456448e6,1.2474838045953956e9,3.5876697185429745,-314.2870197488693,39987.96869917017,-6.783478259635309e6,1.4383679409968195e9,-543.0040022735594,69160.15139952398,-1.1732188325795759e7,2.4876904080673504e9,119610.01373787271,-2.029110013012315e7,4.302517634870975e9,-3.509390036832792e7,7.441302872318474e9,1.2869903261083883e10
4.919687517025334,-1.4024872578665264,0.004271139015086135,2.1368267033492523,2.133772734995625,5.734883069278547e-6,2.1456915420385476,4.5884251265186125,2.065317777830501,4.403651420907047,4.6040366679791775,8.557294341912627,2.1522014742203485e-11,0.0015060210811571274,3.3296981529214897,229.54856968268015,43.5021230703644,-3046.82452096118,356303.5920418705,-5.765877388212536e7,7350.64244295237,45.57303226293128,-3330.8841363936363,395977.1015953544,-6.46281983013217e7,74.04673258965299,-5477.689674739435,660963.6614861728,-1.0874108934476365e8,-9030.544092867434,1.1046081486124867e6,-1.830925366956276e8,1.8480917385088666e6,-3.0848650167146796e8,-5.2008566212933064e8,0.7238085232335669,0.8723717241132397,1.001788154137154,713.4833007266116,22.47818308415815,-0.3217235442555346,-0.13417664150876035,0.0023153864081642515,3.2197249343715497,3.707584974678513,-0.3217235093937096,0.36171937229113305,0.3620360528367579,0.36180766109030305,0.36077420381963365,2.606083272287735e-12,0.337997058474907,0.3489410698281934,0.0459711294634794,0.04597112946310602,0.004980336109505527,229.54856968268015,229.54856968455266,7350.64244295237,9.124109062698315e-10,0.12192729601128677,-0.017455958813800986,1.0,10.0,0.0,0.0,0.0028935989786774497,-0.28767143951598106,-2.4823025729667084e-5,0.38935289828402686,0.2123360512241275,-7.911149517427262,-17.448628623393493,-1.2048297617321384,-1.0264559541188554,-0.04787795842502224,3.2160120576653446,-273.0265982196604,34766.67249205985,-5.902574491729459e6,1.2526060118362355e9,3.586961383895356,-314.39773430263887,40034.78981847475,-6.796978463816236e6,1.4424097568836768e9,-542.5031390485044,69151.75671694198,-1.1740363803800607e7,2.4914608625451994e9,119441.22527712706,-2.0279030877657704e7,4.303476922184895e9,-3.5027757237222224e7,7.433355141000812e9,1.2839563699121899e10
4.992752526884485,-1.387744907276576,0.004169579820706489,2.127595072566795,2.124605987309985,5.4477640594459975e-6,2.13623251953863,4.54839460646527,2.0567281038934215,4.366539252107595,4.606224378322353,8.5552739145398,1.9919386826282002e-11,0.0014754874302583918,3.1383394555545605,233.76663938292003,43.61009822508059,-3058.4543528194913,358027.11626670056,-5.79938831060712e7,7537.993450715613,45.59256445541277,-3337.4312673596505,397215.38800123974,-6.48978864434541e7,74.1508965593149,-5478.6213700456765,661917.4676687424,-1.0901829627389814e8,-9016.285640751727,1.1043672385357397e6,-1.832645829994865e8,1.8446566199670127e6,-3.082838660978003e8,-5.1891998039815795e8,0.7272334483338212,0.8740913663310897,1.001754290279876,680.3928761475258,21.28280119685031,-0.3187667012433152,-0.1329960787754787,0.0022770229196232093,3.2228162883767943,3.7058703109336397,-0.3187666714365385,0.358646005048185,0.3589501592041982,0.3587244900431579,0.3577172449298552,2.3519043511085297e-12,0.3352253401561053,0.34603533115482116,0.045188076724280074,0.04518807672394567,0.004854277078189014,233.76663938292003,233.7666393846574,7537.993450715613,8.452713326691322e-10,0.11982034069937897,-0.017014596822578262,1.0,10.0,0.0,0.0,0.002910322750814374,-0.28391502598190316,-2.3556122884182975e-5,0.38409806561801985,0.20837458313596297,-7.873519635274123,-17.2866798096017,-1.1939018304614524,-1.0171643250159375,-0.047898216244083164,3.219094022483531,-273.5480242113954,34866.18133221601,-5.925095703754175e6,1.2585804031475081e9,3.5862525590182575,-314.5504326304483,40092.30877635472,-6.813214195558389e6,1.4472294429068031e9,-542.0039970315803,69152.67544938705,-1.1751680075274445e7,2.4962327217837505e9,119273.13206250576,-2.0269725085390277e7,4.305590733614854e9,-3.496191930080216e7,7.426435526364864e9,1.2809378681761402e10
5.067728994456422,-1.3728394863890394,0.004070783630702893,2.118385530684082,2.11546041021324,5.172520842506742e-6,2.1267990118370808,4.5086412318147655,2.0481421163411824,4.329633111782553,4.608732014116971,8.553229794681657,1.841954499266254e-11,0.0014452810489910227,2.9560019178643735,238.12108970743532,43.72598798346122,-3071.1918165552443,359937.01584341563,-5.836815890071813e7,7732.0719892288325,45.61286481793059,-3344.5979827048122,398591.46909814863,-6.520015727095966e7,74.2723194803625,-5479.659353836005,662991.0881592192,-1.0933207283547229e8,-9000.78508308751,1.1041511245289254e6,-1.8346875450989044e8,1.840983295170877e6,-3.080878344454369e8,-5.176887402109951e8,0.7306806493830033,0.8758181172589773,1.0017206214958878,648.4643682579996,20.139329698521372,-0.315830874194774,-0.13182343284697545,0.002239148172453819,3.226356676289454,3.7041350425478865,-0.3158308487520718,0.355590414289183,0.35588292711195063,0.3556606423777503,0.35467911003659347,2.120461074162265e-12,0.33246503831180424,0.3431443891947675,0.04441350984645461,0.04441350984615543,0.004730187091808112,238.12108970743532,238.12108970904615,7732.0719892288325,7.824774039740463e-10,0.11774511067629581,-0.016582294678729778,1.0,10.0,0.0,0.0,0.0029259839983948087,-0.280199122098892,-2.2344646004326497e-5,0.378903336457754,0.20447962764265876,-7.835956035303262,-17.12585386389371,-1.1831287285094703,-1.007933663579721,-0.0479184944461551,3.2226245634748647,-274.14628551455985,34980.49114994851,-5.950995529538208e6,1.2654584857681725e9,3.585517563388769,-314.74494943772163,40160.79350736213,-6.832285367360462e6,1.4528608979252028e9,-541.499021414776,69162.37632311662,-1.1766129269250568e7,2.502023743604802e9,119103.24233221135,-2.026288201271952e7,4.308824544528883e9,-3.4895412793987304e7,7.42038072763236e9,1.2778902275537022e10
5.144685734557816,-1.3577679878521396,0.003974694957221424,2.1091975473597775,2.106335496443115,4.908746417019819e-6,2.1173904492085858,4.469161352199752,2.039558560956902,4.292928729088163,4.611575368380089,8.551128005079514,1.7016937718830514e-11,0.0014154070820381866,2.782360693436106,242.6194767526655,43.85019472916999,-3085.1000295080507,362044.623506788,-5.878411018437874e7,7933.18256272819,45.6336825382266,-3352.3903451839656,400109.98067490925,-6.553644655863317e7,74.41350550361607,-5480.723253987352,664180.3942348275,-1.0968273883447233e8,-8983.780543107056,1.1039353003599143e6,-1.837024142687963e8,1.8370048221508164e6,-3.078891839859875e8,-5.163692563781903e8,0.7341505092708829,0.877552119302672,1.0016871461932177,617.6681296627937,19.04607591284221,-0.3129158481668827,-0.13065861257376374,0.0022017573144158423,3.2303689703210687,3.7023497668309613,-0.3129158264857718,0.35255244891221255,0.3528341698032377,0.3526158945122511,0.3516595877583692,1.909890919637517e-12,0.3297157767577603,0.3402679524729961,0.043647229698332686,0.04364722969806531,0.004608023856424982,242.6194767526655,242.6194767541579,7933.18256272819,7.237857471705108e-10,0.11570110284696067,-0.01615884242346727,1.0,10.0,0.0,0.0,0.0029406094165052455,-0.27652322311674044,-2.118651600004854e-5,0.37376793308966216,0.2006500319290789,-7.79839536230492,-16.966007449138786,-1.1725110439701425,-0.9987593368149111,-0.047938790463012235,3.226626523480851,-274.8255223398011,35110.44319893829,-5.980475920971966e6,1.2732969119237103e9,3.5847271283936215,-314.98094433557077,40240.513038412464,-6.854297258481607e6,1.4593405245515046e9,-540.9796211238847,69180.22121112052,-1.1783691635130402e7,2.5088509325532207e9,118928.7277251841,-2.0258150149924506e7,4.31313513503347e9,-3.482713439976122e7,7.415001932829691e9,1.2747630129263454e10
5.223694597570876,-1.3425273447032533,0.0038812590298522433,2.1000306028688853,2.0972307488122293,4.656045762698131e-6,2.108006273272786,4.429951406709612,2.0309761521171876,4.256421847745685,4.614771271438947,8.54892986589606,1.570625998651514e-11,0.0013858707012184201,2.6170986266880254,247.2699406217995,43.98314814988016,-3100.2471758230613,364362.28401471995,-5.924448901361111e7,8141.642121313007,45.65473171459745,-3360.812689246387,401775.6877560172,-6.5908279375578254e7,74.57741312944594,-5481.720768001876,665480.1453739238,-1.1007051052911295e8,-8964.979676916817,1.103691694699152e6,-1.839624090244449e8,1.8326462245547196e6,-3.0767737982555544e8,-5.149360958602653e8,0.7376434159269006,0.8792935157060815,1.001653862820692,587.9750959739483,18.001390325655272,-0.3100214127663682,-0.12950152897793968,0.002164845563848798,3.2348776515776207,3.7004810384779985,-0.3100213943223138,0.3495319612895046,0.34980370493737967,0.3495900283932063,0.34865847190321236,1.7184712456527906e-12,0.32697717486079214,0.33740572944241004,0.042889036764260965,0.042889036764022295,0.004487745860027995,247.2699406217995,247.2699406231811,8141.642121313007,6.689646028452483e-10,0.113687825073369,-0.01574403432057022,1.0,10.0,0.0,0.0,0.0029542250683144543,-0.27288683485086573,-2.0079722791532954e-5,0.3686910939952352,0.19688466854867792,-7.760766891880559,-16.80698426667148,-1.1620495175749173,-0.9896363223044775,-0.04795910174967397,3.2311243522767916,-275.5902023333166,35256.951996985765,-6.013757909113683e6,1.282158074648683e9,3.5838479476896863,-315.25786968129034,40331.73515912825,-6.87936060656025e6,1.4667073956385264e9,-540.436040526522,69205.44882094915,-1.1804333060690893e7,2.5167301408199615e9,118746.38213288807,-2.025511986355711e7,4.318469051417491e9,-3.4755835614972025e7,7.410081230236622e9,1.271499251629218e10
5.304830619440377,-1.3271144304727216,0.003790421783158927,2.0908841888195777,2.0881456809405416,4.414035507278799e-6,2.098645937710451,4.391007925668381,2.022393573268878,4.220108229351055,4.618337671127232,8.54659140333107,1.4482444414802178e-11,0.0013566771089581814,2.459906180272194,252.08126193762251,44.125307468869245,-3116.7069947849286,366903.4620536341,-5.975231847963691e7,8357.779796350414,45.6756874781073,-3369.8672309213302,403593.46583269263,-6.631727397999835e7,74.76753916035851,-5482.546123782961,666883.8038204191,-1.1049547435204972e8,-8944.056524077148,1.1033882168709042e6,-1.842449895372374e8,1.82782365552406e6,-3.074404105562498e8,-5.1336079411380327e8,0.7411597620804504,0.8810424504058594,1.0016207698703277,559.3567746019941,17.003665518474378,-0.3071473623349428,-0.12835209531815678,0.0021284082114426065,3.2399089447321057,3.6984908656939415,-0.30714734667197474,0.34652880749797027,0.34679135479754114,0.3465828316723137,0.345675561655361,1.5446096131999553e-12,0.3242488479295578,0.334557428776252,0.04213873089733875,0.04213873089712594,0.004369312365702661,252.08126193762251,252.0812619389006,8357.779796350414,6.177933548343433e-10,0.11170479605309602,-0.015337668704380832,1.0,10.0,0.0,0.0,0.0029668564016704585,-0.26928947375252865,-1.9022323120653445e-5,0.36367207392423495,0.19318243506994257,-7.722991658851319,-16.648613562626206,-1.1517450520702417,-0.980559162735479,-0.047979425781255275,3.236144241078317,-276.44515149923416,35421.01289786151,-6.051083723331417e6,1.2921107850100775e9,3.582842173839257,-315.57493348408866,40434.723553487194,-6.907591652302373e6,1.4750034277123184e9,-539.8572169149206,69237.15616196893,-1.1828002180363394e7,2.5256755850682335e9,118552.57633364998,-2.0253315114270885e7,4.324760837806646e9,-3.468010565038721e7,7.405367598846163e9,1.2680346788046577e10
5.388172185498069,-1.3115260582971053,0.0037021298379121804,2.081757808248937,2.0790798173709724,4.182343585711348e-6,2.089308908343066,4.352327529715062,2.0138094773323068,4.1839836552520735,4.622293720565689,8.544062685210784,1.3340652575097477e-11,0.0013278315400246537,2.3104813504969126,257.0629252707633,44.27716390583921,-3134.5593264616186,369682.86405458493,-6.0310924459626935e7,8581.936428382518,45.69618178956645,-3379.5536132080692,405568.2763330583,-6.676514551003691e7,74.98801824653063,-5483.078362502973,668383.3223147057,-1.1095755594065288e8,-8920.648123236013,1.1029882537661437e6,-1.8454572025689933e8,1.822443506378333e6,-3.0716460775862384e8,-5.116115558107657e8,0.744699945248701,0.8827990680002902,1.0015878658774144,531.7852317150283,16.051335056248853,-0.30429349593245025,-0.12721022707452168,0.0020924406193350334,3.2454909665162743,3.6963361464322246,-0.304293482654822,0.343542847339504,0.34379694628820257,0.3435940976742766,0.3427106615545612,1.3868347204984087e-12,0.3215304075822446,0.331722759548493,0.04139611100281226,0.04139611100262275,0.004252683398134083,257.0629252707633,257.06292527194466,8581.936428382518,5.700620730173613e-10,0.1097515450588209,-0.014939547798716483,1.0,10.0,0.0,0.0,0.0029785282664051248,-0.26573066672403634,-1.801243835725216e-5,0.35871014361223774,0.1895422534648346,-7.684981485391296,-16.490708466246303,-1.1415987216865036,-0.9715219147150314,-0.04799976005122626,3.2417142708496636,-277.3955886889689,35603.710614485724,-6.09271919553742e6,1.3032310458514013e9,3.5816668551733972,-315.93105672836384,40549.73431481139,-6.9391121292997785e6,1.4842735620821037e9,-539.2306224246724,69274.27752782468,-1.1854627016699273e7,2.535699265714038e9,118343.20813397647,-2.0252184154047497e7,4.331931009162517e9,-3.459835282099451e7,7.400572445156658e9,1.2642969247174416e10
5.47380120675041,-1.2957589794973152,0.0036163304801370474,2.072650975414432,2.070032693382661,3.960608903760634e-6,2.0799946629011417,4.3139069276046405,2.005222487460414,4.148043928556266,4.626659874359436,8.541287075017362,1.2276266554447049e-11,0.0012993392627000534,2.1685295792422106,262.2251902866809,44.43924339171001,-3153.8907221975587,372716.5759618587,-6.0923971832240164e7,8814.463829357732,45.715798911083894,-3389.868377038652,407705.135120868,-6.72537093409e7,75.24374088590709,-5483.179428252812,669968.9015562974,-1.1145648372204469e8,-8894.350904094408,1.1024501151714898e6,-1.8485937726231766e8,1.8164014666820464e6,-3.06834449060172e8,-5.096529435628206e8,0.7482643678420636,0.8845635137762379,1.0015551494194712,505.2330787552303,15.142872380953952,-0.3014596172230021,-0.12607584189520865,0.002056938218961007,3.2516538896780864,3.6939680385355858,-0.30145960598778593,0.34057394425920695,0.3408203108311211,0.3406236252645228,0.3397635813757741,1.243787922894741e-12,0.3188214622271597,0.3289014314246057,0.040660974679110354,0.04066097467894181,0.00413781972833779,262.2251902866809,262.225190287772,8814.463829357732,5.255710717906984e-10,0.10782761161763094,-0.014549477523434134,1.0,10.0,0.0,0.0,0.002989264931535225,-0.262209950815637,-1.7048252352942487e-5,0.3538045893346575,0.18596306938896018,-7.646637900844883,-16.333064152569314,-1.131611782197757,-0.9625180916836249,-0.04802010207039667,3.247864576058424,-278.44716413467853,35806.22883169351,-6.138956493786789e6,1.3156029379089973e9,3.5802733066368404,-316.32482433895586,40677.01173418658,-6.974049183639048e6,1.4945659525961852e9,-538.5420892505779,69315.56071186095,-1.1884111087408908e7,2.5468102714974318e9,118113.64785961018,-2.025108911383381e7,4.339883733989759e9,-3.450878444801012e7,7.395364660718889e9,1.2602046487052498e10
5.561803311712346,-1.2798098812383465,0.0035329716368122702,2.063563215092638,2.061003854314465,3.7484810034804066e-6,2.0707026902892327,4.2757429119810935,1.9966311981388027,4.1122848758669015,4.6314579943420355,8.538200394816126,1.128488075339966e-11,0.001271205578963472,2.033763661146822,267.5791718224766,44.61210957349929,-3174.795129579725,376022.21948447713,-6.159550590594069e7,9055.723722010485,45.73407056379957,-3400.804346997128,410009.0726880706,-6.77848839668219e7,75.54049325070189,-5482.692049615108,671628.7137348226,-1.1199174621652667e8,-8864.716877223407,1.1017264254720078e6,-1.8517983335671058e8,1.8095815461947855e6,-3.064323449308082e8,-5.074455600474086e8,0.7518534374695263,0.8863359338337472,1.0015226191134365,479.6734582065626,14.27678970191325,-0.2986455342092094,-0.12494885948265558,0.0020218965070257474,3.2584301245501877,3.6913312570630445,-0.29864552471973277,0.3376219651030005,0.3378612841012438,0.3376712185584627,0.33683413585135735,1.1142153019017088e-12,0.3161216176487176,0.32609315483115225,0.03993311780122693,0.03993311780107723,0.004024682854828318,267.5791718224766,267.5791718234835,9055.723722010485,4.841304833959127e-10,0.10593254509680822,-0.014167267282087066,1.0,10.0,0.0,0.0,0.0029990901023580685,-0.25872687273928685,-1.6128009330661236e-5,0.3489547122078937,0.18244385129321022,-7.607850942720317,-16.1754558129383,-1.121785681505699,-0.9535406001882096,-0.048040449367053706,3.254627526019355,-279.6060026238581,36029.861078865215,-6.190117239435128e6,1.3293196376773121e9,3.57860640791799,-316.75442893250477,40816.783239622346,-7.0125352061406e6,1.5059321589703684e9,-537.7756170813451,69359.54015732196,-1.1916328903478924e7,2.5590139499258423e9,117858.67912402106,-2.0249294396634884e7,4.348504193416946e9,-3.440938535139324e7,7.3893651823105755e9,1.2556666281107204e10
5.629415925596319,-1.2677265800174293,0.0034720231316296953,2.0567596326145754,2.0542439580313654,3.5954845722361224e-6,2.0637480276129874,4.247286408106806,1.9901840507185597,4.085581665192494,4.635354068008444,8.53563788522436,1.058671322265716e-11,0.0012503438574769652,1.9372362902165796,271.72768739145044,44.74920005524445,-3191.5668160911055,378691.46776496083,-6.214021155405497e7,9242.621701585287,45.74657726276953,-3409.4071970515847,411849.6787782146,-6.821244159992066e7,75.79405714096904,-5481.83365521916,672913.8611761443,-1.124165680582968e8,-8840.004912873923,1.101029830827864e6,-1.854203732589614e8,1.8038792251827156e6,-3.0607168359467036e8,-5.056006637405205e8,0.7545616619140624,0.8876705700719306,1.0014983427410602,461.139232729604,13.654166019559918,-0.2965478502200553,-0.12410843374901143,0.0019959148822135397,3.263935651098472,3.689140046423079,-0.2965478418697201,0.3354190093147779,0.3356534737543956,0.3354686546824545,0.33464851620962655,1.0251790588056441e-12,0.3141024689642822,0.32399533939757263,0.03939187841919836,0.03939187841906151,0.003940940671944475,271.72768739145044,271.7276873923979,9242.621701585287,4.549429826413193e-10,0.10452992373327877,-0.01388565501715399,1.0,10.0,0.0,0.0,0.003005874761656647,-0.25613899718630917,-1.546564156829002e-5,0.34535343099957605,0.17984318291740714,-7.578396430297648,-16.05712550198739,-1.1145226439513813,-0.9468201163482435,-0.048055711822046474,3.2601226248443433,-280.54950050088775,36212.28794734558,-6.231930782574663e6,1.3405514946037867e9,3.5771396438676692,-317.0988074775816,40929.93516195882,-7.043811177891789e6,1.5151945453748486e9,-537.1388442789319,69393.2760943956,-1.1942191664308798e7,2.5688843547100163e9,117647.27533912275,-2.0246984704571765e7,4.355326359583455e9,-3.432703473507549e7,7.384087777908625e9,1.2519096400784893e10
5.721788786259373,-1.2514507921799949,0.0033928118207043234,2.0477041446372675,2.045246061142352,3.3993563169436425e-6,2.0544938436514415,4.209563979514082,1.9815817866338354,4.050128873752496,4.6409653814795035,8.531826313866084,9.713088241587326e-12,0.001222850604999966,1.814376457277479,277.44681128513315,44.94242451679577,-3215.4750725777667,382520.6556871493,-6.292514808904214e7,9500.057854946157,45.76119104418219,-3421.3992151869566,414457.9653907941,-6.882311828060138e7,76.17983561131174,-5479.871787704068,674667.8713702618,-1.1301328038055216e8,-8803.305685495789,1.0998479338512607e6,-1.8573479879266438e8,1.7953802207007795e6,-3.054943095877617e8,-5.028500989144735e8,0.7581948574861576,0.8894572976412435,1.0014661350163196,437.2534933223634,12.858782031938196,-0.29376796280376233,-0.12299421994808629,0.00196166875834189,3.2718706201503327,3.6858778413482765,-0.29376795577419307,0.33249633915930343,0.3327248819224092,0.33254740954313716,0.3317495026034367,9.164579206193716e-13,0.31141760057919166,0.3212092127943725,0.03867626341940077,0.0386762634192795,0.003830735300396601,277.44681128513315,277.4468112860062,9500.057854946157,4.184118613834319e-10,0.1026843201563883,-0.01351675134108843,1.0,10.0,0.0,0.0,0.003014160211826625,-0.25272072565998005,-1.4618249246653432e-5,0.34059935455877133,0.17642649233194577,-7.538529642041581,-15.898971173375347,-1.10498212616517,-0.9378695650863502,-0.0480760624379426,3.268043033988387,-281.9123890445803,36476.3572657528,-6.292582977251818e6,1.3568774345662074e9,3.574839558273683,-317.58536209109695,41092.045381654556,-7.088841114727388e6,1.528574925902913e9,-536.1912027668859,69437.69579824306,-1.1978785311885912e7,2.5829981858568325e9,117333.29504397261,-2.0241854882479507e7,4.364771026000096e9,-3.42048319804297e7,7.375624996118792e9,1.2463389734907837e10
5.816790887179045,-1.2349835578396864,0.0033159011025508368,2.038666489418293,2.0362652636809337,3.211923733401586e-6,2.0452605976271467,4.172089792859703,1.9729712496959406,4.014845513259219,4.64707701442788,8.52748023901036,8.901380744258535e-12,0.0011957307654674684,1.6979500856862413,283.3933903083683,45.1482081501647,-3241.2594034188182,386679.68265539384,-6.378206905392992e7,9767.25790451475,45.772857949688536,-3433.9672887317597,417246.78252676025,-6.948222615014939e7,76.62863593282295,-5476.7699689965975,676450.4046739521,-1.1364324405672373e8,-8761.775972831456,1.0983152907797806e6,-1.8603340995351171e8,1.785716024265091e6,-3.04784049641971e8,-4.99719477214256e8,0.7618538428600492,0.8912524028059194,1.0014341098861737,414.2891049033676,12.101879507083131,-0.29100736898371027,-0.1218872000463635,0.0019278713124662493,3.280521269168208,3.6821550172972612,-0.2910073630774581,0.3295902482883851,0.3298134726977871,0.3296437221191505,0.32886764340863756,8.18244113587514e-13,0.308740749546856,0.3184353544498498,0.0379673554515066,0.037967355451399294,0.003722154700942765,283.3933903083683,283.39339030917205,9767.25790451475,3.8445641629022297e-10,0.10086639547055845,-0.013155200548229903,1.0,10.0,0.0,0.0,0.0030215965672930655,-0.24933889830630446,-1.3810268203396427e-5,0.33589911396017963,0.17306704843511667,-7.497846601435159,-15.740112960450256,-1.0956075396508373,-0.9289221256181437,-0.04809641158399216,3.27667832713015,-283.40224444806506,36765.77016308029,-6.359225756398202e6,1.3748615039092033e9,3.5720746737421893,-318.10019945331305,41267.13397038918,-7.137808237924103e6,1.5431900419889174e9,-535.1103823221927,69479.42118862663,-1.2017572679771708e7,2.5981913409025364e9,116976.00016945403,-2.02333887411796e7,4.37444383623003e9,-3.406592094202037e7,7.365030610750633e9,1.240013046668263e10
5.889828660976903,-1.2225053661307768,0.0032596978904087547,2.0318996945614227,2.029540642310753,3.076867179354892e-6,2.038349127353264,4.144145337819861,1.9665070357319094,3.9884917944172154,4.652005996890384,8.523809175922949,8.331015049575204e-12,0.0011756392393415202,1.6146954602612202,288.01169015408203,45.31122925436377,-3261.9061692914615,390030.4523394786,-6.447555698692121e7,9974.294576528224,45.77924841712752,-3443.7545554062,419459.6044174399,-7.000972826252894e7,77.01307043484252,-5473.545060396545,677792.5716620516,-1.1413639718696178e8,-8727.069797972355,1.096890844693839e6,-1.8624056159741038e8,1.777602440240519e6,-3.041477417186099e8,-4.9708806450697947e8,0.764615260702441,0.8926043178200872,1.001410210142182,397.65542739889855,11.558642475742,-0.2889494808169392,-0.12106161299865316,0.0019028151246725331,3.2875045187023333,3.6790086033884624,-0.2889494756404201,0.327421489661338,0.32764110427653176,0.32747737430286583,0.326717407874899,7.509210314040423e-13,0.3067381391834887,0.3163628449830867,0.03743994775008865,0.03743994774999084,0.0036417640089889706,288.01169015408203,288.011690154837,9974.294576528224,3.6058565588654816e-10,0.09952086686986197,-0.012888755149750256,1.0,10.0,0.0,0.0,0.0030266297014507866,-0.24682619423764332,-1.3229214430634229e-5,0.33240887735487584,0.1705844628855533,-7.466699541269301,-15.620315463509456,-1.088686866733258,-0.9222075839730313,-0.0481116710093519,3.283649505254216,-284.6079733802594,37000.55500147516,-6.41341889933016e6,1.3895208793508124e9,3.5696440906371225,-318.50255032199925,41407.02935384425,-7.177206411469281e6,1.555001235988031e9,-534.1974956722511,69507.41772926507,-1.2047932171619024e7,2.6102833830768375e9,116674.81468520727,-2.0224117451790474e7,4.381719517928284e9,-3.394894574455635e7,7.355318562450001e9,1.2346912982113688e10
5.989678484878266,-1.2056945381796806,0.0031866939090658716,2.022892233160943,2.020588800712955,2.903904456705861e-6,2.0291514293577397,4.107098751304071,1.957878493708834,3.9534954600683143,4.659062420367833,8.518275036833504,7.618923345907142e-12,0.001149186127103028,1.5089057001613932,294.3937425495609,45.54079942245096,-3291.2919178935754,394828.8174364548,-6.547318363381495e7,10259.495977931856,45.7839965465998,-3457.257320125912,422575.0368519641,-7.075922017929645e7,77.59953949742734,-5467.822398196314,679568.2977014318,-1.1481957166234897e8,-8675.483860109453,1.0945583465620438e6,-1.8648455547550097e8,1.765484001123139e6,-3.0313688988340414e8,-4.93152300902494e8,0.7683203977955109,0.894414437014237,1.001378501696029,376.24367904843706,10.865854138022529,-0.28622223794874174,-0.11996701179289004,0.0018697927274423176,3.2975125301597763,3.674263475621208,-0.2862222336145234,0.32454413354633155,0.32475941835973754,0.32460399964646935,0.32386517859133185,6.689182106510896e-13,0.3040743903471369,0.31360979406006495,0.03674226168756318,0.036742261687476865,0.00353594134041016,294.3937425495609,294.39374255025484,10259.495977931856,3.307658450211064e-10,0.09775038991909005,-0.012539643460493554,1.0,10.0,0.0,0.0,0.003032632113352877,-0.24350715169012926,-1.2486515725869816e-5,0.3278013174221108,0.16732293383211205,-7.424177449336347,-15.459433732714057,-1.0796083584038279,-0.9132408265327148,-0.048132011705603134,3.293640636190922,-286.34064969954943,37338.83034760745,-6.491702468587028e6,1.4107516340887704e9,3.5658500727646496,-319.0569450344433,41605.03492523423,-7.233421653788203e6,1.5719385926783836e9,-532.8218860156385,69538.01946596698,-1.2089830321502656e7,2.6273132103266764e9,116221.87523082967,-2.0206756935390655e7,4.391249548218966e9,-3.377323704052726e7,7.339464671521834e9,1.2267064211931269e10
6.092447530952628,-1.1886823791456396,0.003115855212448232,2.0139014747559068,2.0116529799661054,2.7387989637344556e-6,2.019973449444232,4.070292783560317,1.9492376622177636,3.9186579190781488,4.66670194697086,8.51189411214322,6.959061402548189e-12,0.0011231217024818257,1.4088506273024846,301.0485136217158,45.78509595997822,-3322.9389453063272,400032.73653306294,-6.656085701060131e7,10555.49827692917,45.783646491933276,-3471.23715868704,425882.520621618,-7.156374693545763e7,78.28398554191664,-5460.186520018565,681300.6080297023,-1.1552927537316279e8,-8617.124595160896,1.0916460029091062e6,-1.8667897327421245e8,1.7516978923790455e6,-3.019096680046931e8,-4.886674298782135e8,0.7720524945207975,0.8962333365855663,1.001346972680058,355.68586133333133,10.207916614376627,-0.2835138269025915,-0.11887941400524168,0.0018372075570956114,3.308362180325422,3.6687909607454836,-0.28351382328100566,0.32168304677811066,0.32189452954165804,0.3217477221399917,0.32102966892264845,5.950580720202262e-13,0.3014176149924436,0.3108682685388324,0.03605068761811648,0.03605068761804043,0.0034316471738198443,301.0485136217158,301.048513622353,10555.49827692917,3.031103685495266e-10,0.09600647661812964,-0.012197399730980003,1.0,10.0,0.0,0.0,0.003037843988783145,-0.24022343736614488,-1.1779102475269278e-5,0.32324587013629147,0.16411609827645035,-7.3803358642108385,-15.296885709165482,-1.0707027700682685,-0.904247086489792,-0.04815234420913432,3.3044724519346063,-288.22523323292916,37707.93715472551,-6.577392287947236e6,1.4340646501667347e9,3.5613250617662757,-319.6268280770606,41816.144314383244,-7.293986411968995e6,1.590302646949345e9,-531.23720428139,69557.89689693874,-1.2132977829975754e7,2.6453436105425444e9,115701.30911701723,-2.018226231982597e7,4.400321388201562e9,-3.3571593684184656e7,7.319589085534004e9,1.2175561336454487e10
6.171508876902236,-1.1757889149828904,0.0030641182177545334,2.0071691404279735,2.0049614120019785,2.6199526546352924e-6,2.0131026586922998,4.042844664588718,1.9427481173505758,3.892631797307401,4.672834837080105,8.506468159682465,6.496506890921962e-12,0.0011038318935363857,1.3374274285818977,306.2301792930701,45.97852515394872,-3348.2571989512,404221.66311925644,-6.744051378367266e7,10784.805141617531,45.779476149677585,-3482.002680387023,428491.1308675807,-7.220480479914771e7,78.8719027579145,-5452.995321361691,682550.6328341124,-1.1607675058209234e8,-8568.412259541969,1.0890199662215547e6,-1.8678281314754015e8,1.7401358401364018e6,-3.008251744547583e8,-4.849007166237169e8,0.7748695171721517,0.8976033604262664,1.0013234430473847,340.813667245564,9.736576884729939,-0.2814947829290907,-0.11806827308476596,0.0018130531958031046,3.3170834097271245,3.6641373538879343,-0.2814947797682742,0.31954784695163574,0.31975680879556584,0.3196166412936122,0.31891392156441933,5.445632473395667e-13,0.2994293961570018,0.3088195365212277,0.03553588381354633,0.03553588381347723,0.0033544094576075873,306.2301792930701,306.2301792936675,10784.805141617531,2.8370746362415423e-10,0.09471574074704851,-0.011945120866005892,1.0,10.0,0.0,0.0,0.003041246395238499,-0.23778360382462732,-1.1270850910190703e-5,0.31986312496859914,0.16174632970912917,-7.346455438230877,-15.1736314677731,-1.0641389071608307,-0.8974762632555392,-0.048167586730059025,3.313179639927651,-289.7447533206241,38006.43112378981,-6.646894655181148e6,1.4530296809934916e9,3.55737985466909,-320.060591352534,41983.022271507754,-7.342355339637686e6,1.6050587729551315e9,-529.8912512052322,69563.52066407536,-1.2165872224459523e7,2.6594917802759876e9,115260.08989206191,-2.0158169461366564e7,4.406627710030239e9,-3.340093381828825e7,7.301533256521361e9,1.2098227949830963e10
6.279665816697145,-1.158415508391522,0.002996953470564664,1.9982067230138152,1.9960527813155529,2.4679099214243334e-6,2.0039582209779363,4.00645367929247,1.934082392294542,3.85806360548465,4.681579067364085,8.498253882531145,5.920432169212124e-12,0.0010784614892790365,1.2468320835133715,313.41006450964977,46.25081748210107,-3384.269516541764,410217.38576823554,-6.870572372803868e7,11100.562636820763,45.767887687508306,-3496.6782950620923,432141.98216341273,-7.311188500228162e7,79.77127770912112,-5441.144871629853,684119.9484960977,-1.1682338087910384e8,-8496.155135549112,1.0848392315652256e6,-1.868510488491501e8,1.722906342959397e6,-2.991280900336588e8,-4.7928024989050883e8,0.7786498240565461,0.8994379721310163,1.0012922256093573,321.69369426664986,9.136623111754814,-0.2788189571954635,-0.11699277957204167,0.0017812235921464128,3.3295358560881994,3.6570935176435544,-0.278818954563987,0.3167149910877123,0.31692101211077806,0.31678991964989056,0.316107328358415,4.832247053735148e-13,0.2967839867175199,0.306097586563528,0.03485446558916803,0.03485446558910732,0.0032527101573772794,313.41006450964977,313.4100645101974,11100.562636820763,2.595183854205832e-10,0.09301738844737545,-0.01161448531621738,1.0,10.0,0.0,0.0,0.003045123647789134,-0.2345607956340302,-1.0621832544185566e-5,0.31539745448000356,0.15863308692390238,-7.299752921289866,-15.007137607541676,-1.0555435779221352,-0.888403077852771,-0.048187898957497255,3.3256124201564616,-291.9215071843188,38435.40547730038,-6.747098303415034e6,1.4804595720380788e9,3.551277774333827,-320.64146596696116,42216.7742943429,-7.410894171837078e6,1.6261102365416322e9,-527.8568813677131,69555.24300332298,-1.2209993559808696e7,2.6791354679340286e9,114594.68158535796,-2.011686250058249e7,4.414071465326401e9,-3.314398664940197e7,7.27250527062627e9,1.1981983531515182e10
6.362907787621179,-1.1452468013742139,0.002947917638038945,1.991495249475406,1.9893812309316166,2.358542986352921e-6,1.9971121569505006,3.9793140401169946,1.9275726313019892,3.8322356900798096,4.688583889984821,8.491263205281763,5.517272637623035e-12,0.0010596989287272713,1.1822369440425344,319.01071819549287,46.466394539077065,-3413.076346057986,415043.8647412322,-6.972926246455665e7,11345.066319730106,45.754073330552465,-3507.8835248634805,435010.5819266061,-7.383292210863449e7,80.5450752361758,-5430.327522197259,685199.2890946834,-1.173929216178595e8,-8435.958995690773,1.0811267619394597e6,-1.8683868469914788e8,1.7084911517198377e6,-2.976430241039925e8,-4.7457256025169903e8,0.7815034950450727,0.9008199426035073,1.0012689286027638,307.87346516993404,8.707375594138938,-0.27682418491967953,-0.11619064859571923,0.0017576314516302737,3.3395265711330078,3.651101007524476,-0.27682418262939074,0.31460085866805026,0.3148049757944333,0.31468084270642394,0.3140131152262211,4.413664798448165e-13,0.2948039224455757,0.30406327309884323,0.03434701562502454,0.03434701562496951,0.0031773814811719516,319.01071819549287,319.0107181960056,11345.066319730106,2.425704103570351e-10,0.09176039396254601,-0.01137071951144348,1.0,10.0,0.0,0.0,0.0030475478491982042,-0.2321662185793617,-1.0155832900189448e-5,0.3120813865593894,0.15633252785536106,-7.263432907888378,-14.880381669190665,-1.0492164701300932,-0.8815556697714411,-0.04820312340680545,3.335587635907372,-293.67398118406936,38781.93757312359,-6.828317899878504e6,1.50276777956982e9,3.545989636673253,-321.07434424838533,42400.36777173205,-7.465413143675288e6,1.64297839465373e9,-526.128980106359,69534.60479551194,-1.224292564406661e7,2.6944063209629545e9,114030.82805577955,-2.0077820459361218e7,4.418698010582463e9,-3.2926654943220437e7,7.246454208269667e9,1.1883839358601685e10
6.476833017306904,-1.1275006145552509,0.002884282904747269,1.9825601603017386,1.980498830331611,2.218727711530977e-6,1.9880001565686665,3.9433308867284516,1.9188780119853273,3.797927100873616,4.698552636703717,8.48068099121398,5.0160104914154655e-12,0.0010350406915621336,1.100399509385483,326.78582363216475,46.769866882609456,-3454.052257324605,421953.9323538131,-7.12022403187195e7,11681.548297943335,45.72787457079296,-3523.014557653772,439009.8673256563,-7.485079977388813e7,81.73062344305606,-5412.956062016013,686467.3291704276,-1.1815997248389329e8,-8346.87697125278,1.0752997600982294e6,-1.867196765338065e8,1.6870741378254583e6,-2.953420085670343e8,-4.6757217033932316e8,0.785333316310189,0.9026706951558497,1.0012380200585764,290.12154153042843,8.16172838278734,-0.2741805110405656,-0.11512708279697745,0.0017265456898576353,3.3537684489927546,3.6420348131667417,-0.27418050914100955,0.3117959638831402,0.31199792533202886,0.311883256578655,0.31123504413279957,3.90613569522073e-13,0.2921689391250703,0.3013602276505704,0.033675045179281896,0.03367504517923369,0.003078179438138359,326.78582363216475,326.78582363263394,11681.548297943335,2.2147087672421382e-10,0.09010647266438213,-0.011051180636648231,1.0,10.0,0.0,0.0,0.003050150571140062,-0.229003207482488,-9.561156220431972e-6,0.30770377373379904,0.15331028363006508,-7.2130466001141755,-14.708431111032299,-1.0409427516416452,-0.872355615624764,-0.048223407668665993,3.349807783138203,-296.18142145061074,39279.56391438098,-6.945375003016071e6,1.535036181645495e9,3.5378602249572166,-321.6399426714596,42655.87040493786,-7.542370201327015e6,1.6669809264784e9,-523.5198582614253,69483.58310180658,-1.2286020637357168e7,2.715400561912426e9,113181.57166640236,-2.0013112009635486e7,4.42320607216341e9,-3.260000835112917e7,7.205107103349878e9,1.1736637706496494e10
6.564552308279686,-1.1140479618366859,0.0028378415417419675,1.975868852183391,1.9738466409732112,2.1182305586236293e-6,1.9811780565289556,3.916494675805151,1.9123452392787694,3.7722907255146803,4.706525289947862,8.47168166793719,4.665815327634958e-12,0.001016819289691099,1.0421196002914803,332.86260363418506,47.010151045351066,-3486.835471491154,427518.9548802389,-7.239479525726518e7,11941.901275603048,45.70169930853978,-3534.4466850714416,442139.87721886265,-7.56580824217859e7,82.75204920123076,-5397.435401345825,687258.5806070352,-1.187369194329072e8,-8272.861196242395,1.0701919068249767e6,-1.8654004025689694e8,1.6692166160197814e6,-2.933477801809043e8,-4.6173197856566656e8,0.7882246045673483,0.9040649256335478,1.0012149538791797,277.30186748723787,7.771878324275103,-0.27220970514796156,-0.1143338378564346,0.0017035072131543357,3.3651789641760277,3.6343304429023298,-0.27220970349943857,0.30970271585297593,0.309903334750827,0.30979589056118806,0.3091620912692875,3.560458111492746e-13,0.2901964000051298,0.2993398787297275,0.03317440841761018,0.033174408417566595,0.00300468861223192,332.86260363418506,332.8626036346237,11941.901275603048,2.0670849950992262e-10,0.08888239429004664,-0.010815549087385383,1.0,10.0,0.0,0.0,0.003051640781963842,-0.2266530845099686,-9.134460372159625e-6,0.3044531369283948,0.15107703649689086,-7.1736117241075705,-14.576944695666661,-1.034861690917678,-0.8653929491749502,-0.04823860819121796,3.361201153857815,-298.1982081756399,39681.353318074725,-7.040250612388562e6,1.561290110506914e9,3.5308568068517867,-322.04932182964075,42855.22926718554,-7.603358385267616e6,1.6861679290792103e9,-521.3075088605697,69424.4451810988,-1.2317258452364925e7,2.7315509111755047e9,112463.41523174373,-1.995366320332147e7,4.425045808595769e9,-3.2324433775420934e7,7.168466182506814e9,1.1612739952488869e10
6.654287123700246,-1.100470946347599,0.002792480082302158,1.9691860135893164,1.9672025878828345,2.0213563166272476e-6,1.9743660343096934,3.8897871430832582,1.9058018932128191,3.746734812200674,4.714945368926639,8.461661744560992,4.336493265029529e-12,0.0009988342538418116,0.9863958785989586,339.1634869461198,47.26190125083899,-3521.4940746813963,433436.5845011767,-7.366889883474386e7,12209.195678764301,45.66930343654911,-3545.8921025721042,445380.8576993121,-7.650425558818729e7,83.90338995147478,-5379.51726288728,687882.7815764209,-1.1931123186931302e8,-8192.141542096819,1.0643782956733645e6,-1.8627023094805872e8,1.6496900535919145e6,-2.910981590574429e8,-4.5534476798086727e8,0.7911323025015848,0.9054645003690623,1.0011919862073457,264.895728163046,7.398118637605245,-0.27024908908298545,-0.11354436838703424,0.0016807035407045519,3.3772496646948342,3.6257592748403757,-0.2702490876541197,0.307618374233632,0.30781787478302397,0.30771775292968145,0.30709817923487065,3.2423867751866513e-13,0.28822694298725837,0.2973254076293434,0.03267652118055556,0.03267652118051618,0.0029319647542420885,339.1634869461198,339.1634869465297,12209.195678764301,1.9280664692626446e-10,0.08767218218970424,-0.01058329008339238,1.0,10.0,0.0,0.0,0.0030527438419249917,-0.22432178451252083,-8.723750719192408e-6,0.30123018512472505,0.14887208193742488,-7.132603697679988,-14.44300350604777,-1.0288893486787485,-0.8583673538229196,-0.04825379660308802,3.3732539405268605,-300.339254294378,40109.3922428615,-7.141677972051291e6,1.589455095573827e9,3.5229853234985904,-322.44004964306095,43060.88499234298,-7.667205935028663e6,1.7064163588080988e9,-518.8515611431858,69344.34792361557,-1.2347107906490097e7,2.7479764562114277e9,111668.21433685048,-1.9883523632119875e7,4.425282560119186e9,-3.2019988135283932e7,7.126380439347316e9,1.1476170473349297e10
6.777174130909173,-1.0821720533359578,0.0027336453621168676,1.960288601534886,1.958356382985759,1.8976479552380997e-6,1.965298859762001,3.854376043046421,1.8970604219978673,3.712784202213629,4.726905066009432,8.446525784507019,3.928086460603972e-12,0.0009752266846102485,0.9159234782269343,347.93655499756744,47.61640296698875,-3570.821680899378,441917.8160545545,-7.550543828856279e7,12576.480441320513,45.61540500268171,-3561.067448833375,449872.04412275006,-7.769494849304709e7,85.6702636586806,-5351.454131132095,688402.686269287,-1.2006553671156794e8,-8073.228958443247,1.055406049753066e6,-1.8574844061833382e8,1.6208495566120122e6,-2.876597656943881e8,-4.459127120262374e8,0.795035045526882,0.9073389991985156,1.0011615155878417,248.98203255775175,6.924003284475362,-0.2676507133803809,-0.11249758669238097,0.0016506614660090724,3.3944299050164344,3.6128268703340796,-0.2676507122018947,0.3048530737841233,0.30505141552500126,0.30496119299541746,0.3043603005896553,2.8578263898149823e-13,0.2856057033106867,0.2946485146623377,0.03201676761033092,0.03201676761029659,0.002836172288533479,347.93655499756744,347.9365549979415,12576.480441320513,1.7553543277583296e-10,0.08607989754874634,-0.010278741867240275,1.0,10.0,0.0,0.0,0.0030536256545049077,-0.22124244438300072,-8.200151009247888e-6,0.29697563589785864,0.1459756006263137,-7.075203085494384,-14.260106772523898,-1.0210991354724765,-0.8488863887357578,-0.04827402697655768,3.3904090255610244,-303.4000072117029,40723.959918651715,-7.287937093507791e6,1.630245499398083e9,3.510984075833707,-322.92147981321153,43344.23454800063,-7.756859890306767e6,1.7351388174947338e9,-515.1566363544024,69199.65387710519,-1.2383931170495626e7,2.770171776046825e9,110475.77377495317,-1.977111231590909e7,4.422615380038439e9,-3.1564825604006663e7,7.06076312761281e9,1.1272600170410408e10
6.8718515654681935,-1.068298689008084,0.0026907305941971395,1.9536252494736275,1.951731064612995,1.8088293836512423e-6,1.9585100335653827,3.827966130326242,1.8904912618311296,3.687413594176452,4.736454021605547,8.433687018681974,3.643521181237162e-12,0.0009578040883256865,0.8658287053148334,354.8142383625127,47.897206611927935,-3610.3164272076374,448757.09024117724,-7.699519097147605e7,12860.143000935797,45.56615109533414,-3572.2941502792614,453364.7159158713,-7.863624682029504e7,87.19458075488531,-5326.9194183915415,688514.6863449597,-1.2061636535730901e8,-7974.916151601827,1.04766331515377e6,-1.8521777836375025e8,1.5969568195202248e6,-2.847191749142926e8,-4.3810372053033435e8,0.797981667320172,0.9087512318189177,1.001138777205821,237.5062452230802,6.586004103861748,-0.26571372027930495,-0.11171686554993804,0.0016284002949729281,3.4081770107015594,3.601872336823182,-0.2657137192609039,0.30278944871409863,0.30298715854414066,0.3029044510502089,0.3023173590523809,2.596679471155971e-13,0.2836432706433919,0.29264761447911947,0.03152488654114787,0.031524886541116945,0.0027651927998310097,354.8142383625127,354.8142383628617,12860.143000935797,1.6347748430364343e-10,0.08490151066804809,-0.010054092881057478,1.0,10.0,0.0,0.0,0.003053855131965098,-0.21895457951046915,-7.824838955903079e-6,0.29381651968081,0.1438354323931344,-7.029886553245806,-14.11930920763303,-1.0153892372451474,-0.8416779142389501,-0.048289182566911365,3.4041362532579313,-305.8604455735742,41220.25020360103,-7.406587029045567e6,1.6634869199105136e9,3.500726758991318,-323.2440227609435,43563.00191901198,-7.827540103029011e6,1.7580306803445077e9,-512.0369216993959,69058.35407755428,-1.2408626815429175e7,2.7869217068086777e9,109472.56697100886,-1.967080518123682e7,4.417973270205209e9,-3.1183170728657722e7,7.003601036275838e9,1.1102472436780325e10
6.968754713148345,-1.0542957285676076,0.002648833653565149,1.9469701854572472,1.9451137227557105,1.7232987037589787e-6,1.9517310677239408,3.801682868907038,1.883910781804561,3.6621219401574483,4.746526339582737,8.419428859712138,3.3765433561758722e-12,0.000940627445287223,0.8180075203190189,361.96492035583583,48.19154025436689,-3652.104061212864,456039.424007908,-7.858985235993223e7,13150.816595484292,45.508619954334726,-3583.2993456340764,456960.166111528,-7.962009860865815e7,88.91431460314338,-5299.065938523341,688347.1348657808,-1.2114824676952554e8,-7868.198357983104,1.0389631664950664e6,-1.8455118368051484e8,1.5709893091741784e6,-2.814395390162539e8,-4.2962484017481554e8,0.8009452237649237,0.910168959468218,1.0011161370270238,226.41472268010043,6.262588718868877,-0.2637868010565478,-0.11093987395816168,0.001606369489131153,3.422706526009822,3.5897237097933576,-0.26378680017763895,0.30073469033880196,0.30093196147831536,0.30085683691810355,0.3002833682356823,2.357015322043743e-13,0.28168384892862813,0.2906525143292215,0.031035400360341817,0.03103540036031399,0.002694942675008382,361.96492035583583,361.96492035616126,13150.816595484292,1.521437500972523e-10,0.08373654837146488,-0.009832596218006336,1.0,10.0,0.0,0.0,0.003053722714949427,-0.2166851413085038,-7.463913025498289e-6,0.29068446252824476,0.1417225271465517,-6.982421178382633,-13.97504393640083,-1.0097959920777697,-0.8343740101866723,-0.048304322028228035,3.418644969446117,-308.47183824350935,41749.18172156197,-7.533566297364995e6,1.699209736603841e9,3.489274507589565,-323.5250157289769,43786.50719386566,-7.901198008901868e6,1.7821293057706733e9,-508.5880455299588,68884.87703453188,-1.2430154538839482e7,2.8036428862756495e9,108367.29310682662,-1.955510275179087e7,4.410686342731441e9,-3.0764042467784125e7,6.938884424458302e9,1.0916241223839663e10
7.067950852209704,-1.0401616726847092,0.0026079364520008998,1.9403234126748439,1.9385043667572015,1.6409607036244417e-6,1.9449619556760016,3.7755258841466,1.8773190058996014,3.6369093951004268,4.757147830343165,8.403608901117968,3.1262527710449202e-12,0.0009236998639677586,0.7723795846455097,369.4059080424015,48.500112409878916,-3696.3322675597797,463797.5662345273,-8.02980407673997e7,13448.441003193208,45.442162369094184,-3593.992290577519,460653.9078427295,-8.064748725112438e7,90.85469649042466,-5267.57676452272,687859.1202599904,-1.2165487093166982e8,-7752.548436936455,1.0292220245459406e6,-1.8373264932200095e8,1.542827476610856e6,-2.7779422784571725e8,-4.2044225509327334e8,0.803925850925108,0.911592216076168,1.0010935951448683,215.69900508994354,5.953325014605618,-0.26186993697539757,-0.11016660482385367,0.0015845678890577147,3.4380605744320736,3.5762659147609526,-0.2618699362178796,0.2986888035483223,0.2988858203430922,0.29881833808554337,0.29825831857567536,2.1372501685227932e-13,0.2797274921785076,0.2886632385217006,0.030548199487652538,0.03054819948762753,0.0026254117748725544,369.4059080424015,369.40590804270477,13448.441003193208,1.414970483070835e-10,0.08258489006307065,-0.009614187708068399,1.0,10.0,0.0,0.0,0.0030532357603508466,-0.21443403075076709,-7.116921140534186e-6,0.2875793048309516,0.13963659974098216,-6.932607336451937,-13.826965246502224,-1.0043221833331162,-0.8269634189274069,-0.048319444039233314,3.4339772453927155,-311.24360543782655,42313.05564354682,-7.669526310582136e6,1.7376263534784093e9,3.476512380027296,-323.7558873574672,44014.07880295736,-7.977848135731142e6,1.8074800607325964e9,-504.78094198244645,68675.22534931949,-1.2447846947584063e7,2.820212896602641e9,107151.78540191014,-1.9422391622192167e7,4.40038090223051e9,-3.0304763771611013e7,6.865918545764107e9,1.0712899084902973e10
7.203899077659283,-1.0211098555472835,0.002554931249113357,1.9314740194058218,1.9297043977643529,1.5359830163728362e-6,1.9359518583059367,3.7408459514828833,1.8685127340140435,3.60341668908453,4.772211631235249,8.379818000699036,2.8170037221916188e-12,0.0009015228127804611,0.714818994998931,379.8114146467396,48.93500317892406,-3759.3777022738154,474944.35415914224,-8.276882979550718e7,13855.888608043899,45.33854346585384,-3607.5863623609434,465721.806051252,-8.208659358626838e7,93.83450120788616,-5219.353834619047,686632.4917256209,-1.2227875272673011e8,-7583.549716451029,1.0144646745112207e6,-1.8237533364071828e8,1.5016677215667327e6,-2.7231864270304865e8,-4.0705146063831496e8,0.807926782196433,0.913498536726228,1.0010636925834842,201.98162650841326,5.562257051714614,-0.2593297455511514,-0.10914136516604567,0.0015558538200512529,3.459893435657186,3.556071161315775,-0.25932974493111277,0.29597478268572297,0.2961717321224724,0.2961145175539751,0.29557216430109823,1.8726421129480626e-13,0.2771239638746575,0.28602002753758915,0.02990196155399581,0.02990196155397416,0.002533806371231587,379.8114146467396,379.8114146470153,13855.888608043899,1.2830890724788782e-10,0.08106984476555071,-0.009327671119086028,1.0,10.0,0.0,0.0,0.0030520475397400877,-0.21146091050851376,-6.67518254169077e-6,0.28348069320946995,0.13689686010284402,-6.8621663005764155,-13.622960663160253,-0.9972147699696838,-0.8168958097542137,-0.04833957715075546,3.4557794656688534,-315.2064808276602,43123.6175251907,-7.866027028976311e6,1.7934503141041453e9,3.457244312477962,-323.9692434858317,44322.45625465657,-8.084702899110102e6,1.843307892735225e9,-499.0945786746423,68331.93261389004,-1.246418674551434e7,2.8418272520575213e9,105345.14614134429,-1.9216036811840355e7,4.381244242114714e9,-2.9625345932442136e7,6.754562947152732e9,1.0413507488136322e10
7.308717706334647,-1.006664431549644,0.0025162979938542496,1.9248468172066016,1.9231139225707443,1.4607377551633792e-6,1.9292059283837533,3.714982981543084,1.86189561345536,3.5783915067898713,4.784223847776681,8.359732999225061,2.602356634034171e-12,0.0008851892572563397,0.6740075720718747,388.0053645823874,49.27982250459816,-3809.9449911007077,483958.1392150239,-8.478073362179685e7,14169.205722542001,45.24874701373273,-3617.1345488614265,469620.50236474193,-8.321884787439682e7,96.40566822619748,-5178.048196296443,685217.2763263381,-1.2269755437573594e8,-7445.041160114757,1.0019545390596269e6,-1.811343568090392e8,1.46795334309497e6,-2.677162258065312e8,-3.961143769008051e8,0.8109476812504599,0.9149347815809131,1.0010413810952228,192.11073344221788,5.284383662267133,-0.25743632824984397,-0.10837677805224954,0.0015345831258315767,3.477351682216898,3.5390638904354206,-0.2574363277171221,0.2939496764435777,0.2941467681965563,0.2940973023003344,0.2935680028000407,1.6937261905476359e-13,0.27517523863715493,0.28404460743597554,0.02941966034471092,0.029419660344691522,0.002465917921884258,388.0053645823874,388.0053645826439,14169.205722542001,1.1912962973321687e-10,0.07994879863565783,-0.009116224512341432,1.0,10.0,0.0,0.0,0.0030507614755682557,-0.2092522478927047,-6.359015357255194e-6,0.28043777643972556,0.13487284670632355,-6.806023114768416,-13.464529528586358,-0.9920316869090369,-0.809188252438492,-0.04835465286027714,3.4732134452727768,-318.39349401657745,43779.200489500996,-8.025861655018011e6,1.839116131314646e9,3.440931575037474,-324.04466135835423,44556.23680821562,-8.168312469871103e6,1.8717581554736466e9,-494.33053156966207,68020.59562643815,-1.2469937261941183e7,2.857469300684453e9,103839.68454964361,-1.9036898170194708e7,4.36227871823509e9,-2.906215676783056e7,6.6595555600273075e9,1.0166631312543736e10
7.416066827515784,-0.9920834340694707,0.0024786062660562447,1.9182282137225928,1.916531759632658,1.388385005292893e-6,1.9224701320245612,3.6892461876499607,1.8552685544807412,3.553448952680185,4.796883092785368,8.337523294593268,2.401659127993092e-12,0.0008691162123593341,0.6351361730296964,396.5584147735813,49.641598590878246,-3863.5390486458477,493581.2914999218,-8.69420961740302e7,14488.870995389057,45.14792035049533,-3625.9836085636034,473593.0665280026,-8.439712966378212e7,99.30546898886243,-5131.925069336258,683318.8004835838,-1.230642960106862e8,-7295.915808698448,988108.3741061982,-1.796810460467723e8,1.4316978347535126e6,-2.6266049123109868e8,-3.84389209243546e8,0.813985977130948,0.9163766051520043,1.0010191691535089,182.5885401635844,5.019285794140355,-0.2555529839748998,-0.10761592298431169,0.0015135386054849025,3.4957967588827406,3.5203026603227157,-0.25555298351782507,0.2919335435510628,0.29213093369499593,0.2920892486719207,0.29157283786814187,1.530152978493862e-13,0.2732301308403651,0.28207532924332257,0.02893927164128965,0.02893927164127229,0.002398719914025187,396.5584147735813,396.5584147738198,14488.870995389057,1.1052477290835765e-10,0.07884070704014673,-0.008907659962719439,1.0,10.0,0.0,0.0,0.0030491448361729913,-0.20706167759009936,-6.055364783510788e-6,0.27742135984845273,0.13287496176398514,-6.74677186643197,-13.300992656074659,-0.9869789365325965,-0.8013309592922424,-0.04836970608613797,3.4916330806823117,-321.77818340166505,44479.05202682625,-8.197372156570741e6,1.8883713307761285e9,3.4228646103162292,-324.0345345881917,44790.94418182805,-8.254852988379412e6,1.901612398195443e9,-489.1015156824048,67657.53362487972,-1.2469105130212478e7,2.8724194642531414e9,102195.82548089245,-1.8834809107126698e7,4.338840844418119e9,-2.8450303074502334e7,6.553896484939293e9,9.899777352264969e9
7.526021202909526,-0.9773657640987091,0.002441839311977418,1.9116184215827345,1.9099581266514922,1.3188398090834224e-6,1.9157446753608773,3.6636359939347654,1.8486324706762784,3.5285912506909414,4.810222654454494,8.31299127855378,2.2141644612219875e-12,0.0008533075230349224,0.5981331522265562,405.49512636843923,50.021267742752414,-3920.3687519715672,503862.707441881,-8.926636195163968e7,14814.548704104935,45.03550940181388,-3633.9885267188283,477628.64943501836,-8.562183583173458e7,102.57463134944835,-5080.5988503804565,680880.142812856,-1.233690059870571e8,-7135.730603886077,972836.756997449,-1.7799557546813437e8,1.3928258437830063e6,-2.5712755454171988e8,-3.7186424549102426e8,0.8170417122966772,0.9178239955656057,1.0009970575105454,173.40725068200837,4.766569476715606,-0.25367975013919153,-0.10685881605698458,0.00149271967460626,3.515284798480467,3.499635403462702,-0.2536797497475632,0.2899264489024267,0.2901242854021081,0.2900904056348714,0.28958672093762716,1.380749984197315e-13,0.27128895041706985,0.2801123804268405,0.028460682575778908,0.028460682575763396,0.0023322055592616847,405.49512636843923,405.49512636866075,14814.548704104935,1.0246374619857493e-10,0.07774548468562076,-0.008701918487161632,1.0,10.0,0.0,0.0,0.003047204692230579,-0.20488916584683747,-5.763831791338097e-6,0.27443137491818426,0.1309029872806758,-6.684157041665866,-13.1319233212383,-0.9820603403420021,-0.7933093077145269,-0.04838473505783052,3.511094435304954,-325.37381274510636,45226.56609549714,-8.381559559457557e6,1.9415547813127868e9,3.4028914753752875,-323.92594411719466,45025.313303886476,-8.344262556612978e6,1.9329147008566444e9,-483.37329758293015,67237.43273624807,-1.2460697095990367e7,2.8864696025975866e9,100405.28732631181,-1.8607872015274614e7,4.31043683919077e9,-2.7787586074882794e7,6.436882511469107e9,9.612356529181091e9
7.638656881196777,-0.962510486720824,0.002405980746737186,1.9050177263425991,1.903393313908989,1.252019522741329e-6,1.909029838488919,3.6381530942232794,1.8419885759915025,3.5038213071304933,4.824277818678791,8.285925270246674,2.0391583177775583e-12,0.0008377672667013086,0.5629288290761068,414.8421889135738,50.41982899298026,-3980.6607885255225,514856.1918101803,-9.176849084175837e7,15145.813431080855,44.91103413570904,-3640.989316187466,481714.4251969007,-8.689313718090013e7,106.25824654943895,-5023.674805332976,677840.7984244484,-1.2360074927690533e8,-6964.095525097648,956052.5091259924,-1.760576569807317e8,1.3512827689993843e6,-2.510959112673534e8,-3.585368203182561e8,0.8201148938682353,0.9192769241638982,1.0009750471449126,164.5592262449657,4.525849226884057,-0.25181668327405426,-0.10610548123913263,0.0014721259387451041,3.535875811035695,3.476901753135303,-0.25181668293896764,0.2879284780199818,0.2881269008903534,0.2881008430732505,0.2876097242188798,1.2444248889639146e-13,0.2693520911302257,0.2781560023839369,0.02798378055887621,0.027983780558862373,0.002266369104770077,414.8421889135738,414.8421889137794,15145.813431080855,9.491734035912142e-11,0.07666305730642671,-0.008498942695807782,1.0,10.0,0.0,0.0,0.0030449480892210594,-0.20273470044617115,-5.484029132047672e-6,0.2714677829341925,0.12895672568133923,-6.6179114686310765,-12.956879674737525,-0.9772800081559192,-0.7851078922949153,-0.04839973784520543,3.531657444991372,-329.1947638010017,46025.46640719658,-8.579533634653809e6,1.9990457466075501e9,3.380851920553699,-323.7048186471561,45257.90395751641,-8.436453478864806e6,1.9657074624775448e9,-477.1111750320272,66754.71181264368,-1.244363900884348e7,2.899387744780985e9,98460.15406878534,-1.835417570559457e7,4.276551533652277e9,-2.7072110015539344e7,6.307846550138097e9,9.303974721639408e9
7.754050914095908,-0.9475168681550404,0.0023710145815393985,1.898426498658023,1.8968376963918883,1.1878437976769147e-6,1.9023259877768883,3.612798493768212,1.835338428406724,3.4791428045071733,4.839085970883288,8.256099283829748,1.8759577259663714e-12,0.000822499781143491,0.5294554700798106,424.62862703182105,50.838348269215565,-4044.6613042277268,526621.0160294372,-9.446515471598318e7,15482.138594322068,44.77411822562604,-3646.810226567666,485835.3766395083,-8.821093501429056e7,110.40601694448266,-4960.753568394077,674136.9353249373,-1.2374760670027141e8,-6780.690597315274,937672.7329449217,-1.7384682364073315e8,1.3070397579620513e6,-2.4454734092661607e8,-3.44415055322675e8,0.8232054866427985,0.9207353423696347,1.000953139297901,156.03698668620217,4.296747913433377,-0.2499638620326155,-0.10535595160625802,0.0014517572206525441,3.557633948966126,3.451933545893099,-0.24996386174630755,0.2859397403678152,0.2861388818269134,0.2861206550805514,0.2856419439778774,1.120160631024377e-13,0.2674200417085724,0.27620649789593094,0.027508453869256395,0.027508453869244064,0.0022012059574544195,424.62862703182105,424.6286270320118,15482.138594322068,8.785767754085472e-11,0.07559336304315742,-0.008298676996630476,1.0,10.0,0.0,0.0,0.0030423820681270202,-0.20059829383634709,-5.215581173938064e-6,0.26853057921720686,0.12703600215838623,-6.5477575580530045,-12.775407512465332,-0.9726423582255509,-0.776710551905023,-0.04841471233109966,3.55338618290323,-333.2566398406924,46879.84284403941,-8.79252652181802e6,2.0612694768615007e9,3.3565778889028097,-323.3558971617656,45487.085882885185,-8.531308591670226e6,2.0000306875917597e9,-470.2804338458678,66203.55842914846,-1.2416776638899395e7,2.910916884611842e9,96353.08993443783,-1.8071827815081883e7,4.236653533549785e9,-2.63023790085555e7,6.166178507130218e9,8.974478649571095e9
7.872281027492284,-0.9323844148106298,0.002336925244082259,1.8918452063965743,1.8902917458564392,1.1262345455186395e-6,1.8956335880964006,3.5875735497594943,1.8286839755579136,3.4545602968309357,4.854686698121783,8.223272999133883,1.723909953601142e-12,0.000807509690566439,0.49764726106961316,434.8860294743643,51.277962795333664,-4112.637705212863,539222.5456963598,-9.737496245118369e7,15822.884446615983,44.624524953875465,-3651.2590948427755,489974.0757993128,-8.957481338338536e7,115.07244908966878,-4891.436843494785,669701.7980838873,-1.2379667381841448e8,-6585.284978110661,917621.2262501192,-1.713427894414e8,1.2600990938011685e6,-2.3746792947445324e8,-3.295196462570851e8,0.8263134058590267,0.9221991784704443,1.0009313355088227,147.8332094186052,4.078896552720813,-0.24812139009327647,-0.10461027053623304,0.0014316135853305416,3.580627786098179,3.4245556005812374,-0.24812138984898907,0.2839603725742517,0.28416035718870597,0.28414996316056196,0.2836835037242726,1.0070107235596335e-13,0.2654933972746431,0.2742642387018529,0.027034592240161682,0.02703459224015072,0.0021367128050310577,434.8860294743643,434.8860294745411,15822.884446615983,8.12581607425185e-11,0.07453635370365394,-0.008101067780082148,1.0,10.0,0.0,0.0,0.003039513688562036,-0.1984799860849222,-4.95812367367733e-6,0.26561979710385364,0.12514066678826946,-6.473409040104379,-12.587043921778207,-0.9681521367321877,-0.7681004151788271,-0.048429656184340295,3.5763491381879455,-337.5763791137789,47794.192286631864,-9.021908261710068e6,2.1287036736894732e9,3.329894291793682,-322.8627072859301,45711.02433028934,-8.628677364123423e6,2.035921177469236e9,-462.84691476929254,65577.97948586725,-1.2378878708068766e7,2.9207741007717705e9,94077.58982198022,-1.775899474678095e7,4.1902021623857374e9,-2.547740491956421e7,6.01134956882199e9,8.62400465995657e9
7.9934252149733425,-0.9171129179048093,0.0023036976002343214,1.8852744281745457,1.8837560443123076,1.0671159023880711e-6,1.8889532164897191,3.562480016298499,1.822027603334462,3.4300793109053282,4.871121886494931,8.187191998160527,1.5823914268755602e-12,0.000792801933130836,0.4674402782560287,445.64880052473484,51.73988562403813,-4184.880608394461,552732.9430232248,-1.0051871706592208e8,16167.285676909582,44.46220028123438,-3654.126895576907,494110.4635935886,-9.098398691717394e7,120.31696569058143,-4815.334467196097,664466.2885817882,-1.2373408538504414e8,-6377.757998686427,895831.291132878,-1.6852589433074084e8,1.2104998561661795e6,-2.2984920097679153e8,-3.1388562859630406e8,0.8294385089952999,0.9236683339878198,1.0009096376542008,139.940728086245,3.871934093295887,-0.24628939937839606,-0.10386849303624295,0.0014116953674312817,3.604930604520563,3.394586833670765,-0.24628939917025428,0.2819905420085721,0.2821914868313535,0.28218891978152877,0.2817345577512357,9.040948331144669e-14,0.26357287134435103,0.27232967354848625,0.026562087557555007,0.02656208755754527,0.002072887748736179,445.64880052473484,445.6488005248986,16167.285676909582,7.509342458179135e-11,0.07349199614613974,-0.007906063630398568,1.0,10.0,0.0,0.0,0.0030363500548442396,-0.19637984813747883,-4.7113035481814834e-6,0.2627355123317217,0.12327059684811523,-6.394573301559528,-12.39132198554065,-0.9638144374992562,-0.7592599703488584,-0.048444566829792285,3.6006195024808134,-342.1723780723046,48773.46418701181,-9.269204469665471e6,2.2018859608175974e9,3.3006201202735044,-322.2075646742386,45927.666571924856,-8.728371799882967e6,2.07341161757514e9,-454.7777035049637,64871.86901447835,-1.2328642691911364e7,2.928650127975293e9,91628.26636750915,-1.741394983273923e7,4.1366564524679313e9,-2.4596824928780496e7,5.842939863267547e9,8.253028988218791e9
8.117561287478605,-0.9017024985440677,0.002271316965142885,1.878714866016067,1.8772312966346698,1.010414171595597e-6,1.8822855749301823,3.537520084959999,1.815372184413662,3.405706443547425,4.8884358172173075,8.147588320174917,1.4508066259181047e-12,0.0007783817845600027,0.43877244771756346,456.95443962031544,52.22541043771761,-4261.705972847403,567231.9577502088,-1.0391971091800752e8,16514.439023949726,44.28732395768037,-3655.1875625406333,498221.6368461922,-9.243724513906692e7,126.20390704211788,-4732.072936670442,658359.7525375581,-1.23545072098284e8,-6158.121763575888,872248.9268524086,-1.6537764007974434e8,1.1583236560151414e6,-2.216893351386861e8,-2.975640214588022e8,0.8325805876664255,0.9251426801360939,1.00088804798317,132.35252805747095,3.6755071177125114,-0.2444680529392525,-0.10313068693843562,0.0013920031938730504,3.630620695507601,3.36184175939778,-0.24446805276215636,0.2800304500151583,0.2802324647156682,0.2802377115900764,0.27979529433777356,8.10594572853676e-14,0.261659307507744,0.27040333592093735,0.026090834512236757,0.026090834512228125,0.00200973042492526,456.95443962031544,456.954439620467,16514.439023949726,6.933928530737865e-11,0.0724602734114255,-0.007713615495751013,1.0,10.0,0.0,0.0,0.0030328983440041256,-0.19429798463338815,-4.474778560359681e-6,0.259877846801733,0.1214256986637706,-6.310954389689054,-12.187776622322149,-0.9596347200657157,-0.7501711609376315,-0.04845944142073243,3.6262754704587734,-347.06462657211046,49823.1117806433,-9.536116550102495e6,2.2814225560381284e9,3.2685699408731423,-321.37159916465475,46134.73014902052,-8.830162251391992e6,2.1125295766470742e9,-446.0419508807105,64079.09545437063,-1.2264703982850187e7,2.9342095342029552e9,89001.17137648952,-1.703513000478919e7,4.0754864035800934e9,-2.3661025824342497e7,5.660669153829645e9,7.862417267770178e9
8.24476634989201,-0.8861536563439675,0.002239769111402727,1.8721673584473588,1.870718343610148,9.560577598435985e-7,1.8756315035116284,3.512696426008348,1.8087211270756527,3.381449457774595,4.906675256365572,8.10418141053199,1.328587001492126e-12,0.0007642548808632787,0.41158350174878816,468.84385003393743,52.73591652693899,-4343.457409119348,582807.8148726351,-1.0760406427299729e8,16863.291224066008,44.10036961737464,-3654.19816064173,502281.6504251401,-9.393289375894551e7,132.80238500409212,-4641.305505305241,651311.0018842785,-1.2321405692128606e8,-5926.544809243958,846836.3816197235,-1.6188132066751334e8,1.103700200382669e6,-2.1299443799664664e8,-2.806232337405817e8,0.8357393589955712,0.9266220540790615,1.0008665691534508,125.06174071456665,3.489269518712528,-0.24265754787762323,-0.1023969341139848,0.0013725380057938992,3.657781668602849,3.32613243761356,-0.2426575477271521,0.27808033520157666,0.27828352218824765,0.27829656268008485,0.2778659390061547,7.257495344429513e-14,0.2597536908934993,0.2684858516926482,0.025620731310359236,0.025620731310351596,0.0019472421286996849,468.84385003393743,468.84385003407755,16863.291224066008,6.397269192603758e-11,0.0714411858218694,-0.007523676860297019,1.0,10.0,0.0,0.0,0.0030291658360044674,-0.1922345367086643,-4.2482169823532655e-6,0.2570469723096238,0.11960590938211177,-6.222256786266398,-11.975951733193746,-0.9556188268070264,-0.7408155136480701,-0.04847427681061325,3.653400548544116,-352.27485511508655,50949.149447216594,-9.824544789935915e6,2.36799833874065e9,3.233555838610074,-320.3348142915356,46329.693651136484,-8.933773233995704e6,2.153296419528273e9,-436.6118301162411,63193.610770215775,-1.2185649048879389e7,2.9370916731556816e9,86194.14794416669,-1.6621201041512573e7,4.006186698791153e9,-2.2671271150237955e7,5.464429997299866e9,7.453470564156338e9
8.375116290311754,-0.8704673105289036,0.0022090402529429285,1.8656328893743925,1.8642181707888892,9.039770716231187e-7,1.8689919893409326,3.4880122127007964,1.8020784182892966,3.3573173583803824,4.925889549383981,8.056679504651347,1.2151898402082425e-12,0.0007504272302963966,0.385814915050105,481.3616884757202,53.272874314092554,-4430.508736288149,599558.2227728703,-1.1160111681421845e8,17212.628035873662,43.9021745870566,-3650.8994956983393,506261.3478701869,-9.546869512116031e7,140.18595344240194,-4542.723813936608,643249.5940468078,-1.2272479831218605e8,-5683.375876402368,819575.9845135846,-1.580227431517984e8,1.0468123224936697e6,-2.0377981038047665e8,-2.6315007902363908e8,0.8389144587113467,0.928106256038123,1.000845204252702,118.06163175880992,3.3128820334143927,-0.24085811702342325,-0.10166733118623879,0.0013533010661789537,3.686502786873257,3.2872708984864216,-0.24085811689575123,0.2761404753994272,0.27634492993601595,0.27636573654198243,0.27594675646805905,6.488534983439339e-14,0.25785715770873874,0.2665779451458571,0.025151680119268115,0.025151680119261364,0.0018854258955088637,481.3616884757202,481.3616884758497,17212.628035873662,5.897167519502035e-11,0.07043475133372341,-0.007336203787624557,1.0,10.0,0.0,0.0,0.003025159943166685,-0.19018968333286332,-4.031297089564849e-6,0.25424311225457424,0.11781119739717041,-6.128189969007809,-11.755408618217784,-0.9517729960533409,-0.7311742964496362,-0.04848906953479455,3.6820838897444883,-357.8266989088011,52158.21782616379,-1.0136614989212373e7,2.462388623871706e9,3.195389836814529,-319.0761863853037,46509.79114905369,-9.038879453090765e6,2.1957261790637236e9,-426.46362431580474,62209.58258738136,-1.2090033151130684e7,2.9369126007723036e9,83207.20388510718,-1.6171130581407122e7,3.9282929203557105e9,-2.162982491293803e7,5.254322258220845e9,7.02796416269017e9
8.508685297969146,-0.8546448319786806,0.00217911700700002,1.8591125923960776,1.8577319127955652,8.541043705002369e-7,1.8623681707866133,3.463471127793206,1.7954486590941503,3.333320443053054,4.946130723259351,8.00478150225561,1.110097116257294e-12,0.0007369052150818625,0.36140982670148764,494.55676278299137,53.8378515688735,-4523.266824844635,617591.5216704605,-1.1594388174697076e8,17561.064968342136,43.694020114454034,-3645.0172473921125,510128.2328234099,-9.70418095670507e7,148.43205409105653,-4436.07097662415,634107.3838194887,-1.2206058718893017e8,-5429.166690233348,790474.1496561696,-1.537910295227177e8,987900.0686748731,-1.9407114593504238e8,-2.4525023762726682e8,0.8421054362368283,0.9295950473653293,1.0008239568044568,111.34558461766646,3.146011677659666,-0.2390700293083352,-0.1009419897169013,0.001334293953069147,3.716879334693129,3.245072077370924,-0.23907002920015608,0.2742111882246251,0.2744169985420158,0.2744455366201939,0.2740380511871341,5.792508443143726e-14,0.25597100234298525,0.2646804430556971,0.024683587235220877,0.02468358723521492,0.0018242865398369022,494.55676278299137,494.5567627831109,17561.064968342136,5.4315296016942596e-11,0.06944100514209074,-0.0071511548382411985,1.0,10.0,0.0,0.0,0.003020888237127775,-0.18816364114196987,-3.823706522584388e-6,0.25146654128013446,0.11604156144171106,-6.0284737995041375,-11.52573569815932,-0.9481038714175166,-0.7212287096331345,-0.04850381580300913,3.7124206609806802,-363.74588161500094,53457.6580139888,-1.0474709274628665e7,2.5654729778257256e9,3.1538868271522342,-317.57380952126823,46672.01134657096,-9.145102229683816e6,2.2398244203311353e9,-415.57893308563615,61121.54999620296,-1.1976403118842732e7,2.933268139365032e9,80042.89437505888,-1.5684267548271418e7,3.8414001922136693e9,-2.0540064356759846e7,5.030687519377045e9,6.588174924568436e9
8.64554541614798,-0.838688066050495,0.0021499863392143463,1.8526077508038181,1.8512608533477282,8.063736198215378e-7,1.8557613373449382,3.439077353641188,1.7888370906287911,3.3094703269768155,4.967453598215911,7.948179385148763,1.0128143692998488e-12,0.0007236955848181546,0.3383129553421508,508.482485139236,54.432520447746114,-4622.1747621099485,637027.994474109,-1.2066957375071125e8,17907.040397834706,43.47772259688305,-3636.263709950182,513846.3945580745,-9.864873972485477e7,157.621195211602,-4321.155943144559,623820.3537810224,-1.2120450359476818e8,-5164.692394123623,759565.4027854565,-1.491794821810405e8,927263.3805769768,-1.8390557494701064e8,-2.2704799893431795e8,0.8453117517551452,0.9310881495614404,1.0008028307598085,104.90708060596498,2.988331134212595,-0.2372935889416105,-0.10022103590656967,0.0013155185400350086,3.749013023151913,3.199357282283665,-0.23729358885007173,0.27229283034315105,0.2725000777489023,0.2725363055847938,0.2721401666628963,5.163331801899081e-14,0.2540966816363753,0.26279427667228655,0.024216363000640756,0.024216363000635517,0.001763830655646792,508.482485139236,508.4824851393463,17907.040397834706,4.998359488132158e-11,0.068459998630458,-0.006968490880320121,1.0,10.0,0.0,0.0,0.0030163584720704455,-0.1861566629183841,-3.6251415695106966e-6,0.2487175830619308,0.11429702852069905,-5.922844757451156,-11.286559544572672,-0.9446185079817953,-0.7109601127290954,-0.04851851150194861,3.744512447990151,-370.0604216999217,54855.596317374686,-1.0841501845895171e7,2.678251477087216e9,3.1088680323052493,-315.805092271972,46813.10256517177,-9.252006529769847e6,2.2855871358968353e9,-403.945978140363,59924.60264025498,-1.1843325559148952e7,2.925738265499262e9,76706.69766865158,-1.5160425840810493e7,3.745184004048998e9,-1.9406572856414743e7,4.79414149063147e9,6.136892644802196e9
8.785766316747326,-0.8225993255829656,0.0021216354609948453,1.846119785324372,1.8448064130782587,7.607202569711169e-7,1.8491729170650015,3.414835516700545,1.7822496005872128,3.2857799086013366,4.98991594022534,7.8865611420584845,9.228695272139e-13,0.0007108054274166228,0.31647048664645716,523.1974087836094,55.0586663302675,-4727.715519657219,658001.393482099,-1.2582023106809814e8,18248.81226584376,43.25573591976316,-3624.340202679844,517376.5062204528,-1.0028528219081251e8,167.8358354823006,-4197.868675339672,612330.699975359,-1.2013973599726993e8,-4890.967686024206,726916.1914838621,-1.441864796555114e8,865262.7972180727,-1.733324423932883e8,-2.0868510146666232e8,0.8485327793160882,0.932585246113694,1.0007818304495641,98.73966964991507,2.8395179567068527,-0.23552913126844383,-0.09950460894701206,0.0012969769422409854,3.783012483181195,3.149958133125834,-0.23552913119108831,0.27038579314235084,0.2705945521323398,0.2706384210286168,0.27025348116022313,4.595361270059593e-14,0.2522358135127508,0.2609204790421339,0.02374992090632275,0.023749920906318143,0.0017040665077763474,523.1974087836094,523.197408783711,18248.81226584376,4.595753862115796e-11,0.06749179653552906,-0.006788174584617857,1.0,10.0,0.0,0.0,0.003011578596992453,-0.18416903236218363,-3.4353061778184556e-6,0.24599660302503723,0.11257764869422103,-5.811062861165617,-11.037556836706058,-0.9413243719622716,-0.7003502755928028,-0.04853315222581213,3.778467747837368,-376.8008735811283,56361.04327888505,-1.1240001080344005e7,2.801864061775548e9,3.060164941386026,-313.7470086364167,46929.58483179238,-9.359098963499852e6,2.3329997806200604e9,-391.56096020505686,58614.579553721735,-1.1689420479480114e7,2.913892959160307e9,73207.35885985286,-1.4599968475976616e7,3.6394226148589315e9,-1.8235201214820974e7,4.545601757655392e9,5.677410153346018e9
8.881147306854597,-0.8118015236733068,0.0021031618394000214,1.8418046068452953,1.8405134417603648,7.314074743352061e-7,1.8447916265931477,3.3987611553865493,1.7778745142296248,3.2700819378697705,5.005553809202039,7.842541145862323,8.66759465356519e-13,0.0007023931125215607,0.3025797748498067,533.4773067770384,55.49452146422355,-4802.019235243441,672910.3953741025,-1.2951334368216705e8,18473.383112582404,43.1061323400388,-3614.4789442473884,519604.50653608184,-1.0139034946136023e8,175.25631730811375,-4111.014844559173,603978.0479212396,-1.193058628861098e8,-4703.959455368513,704231.828907959,-1.4064776605319604e8,823376.1672627877,-1.660873460115615e8,-1.964309134676803e8,0.8506879588759277,0.93358535742322,1.0007679023781118,94.77550276634105,2.7450781406624403,-0.2343596605382673,-0.09902957956104691,0.0012847468997207422,3.806772346615829,3.114901872520835,-0.2343596604691741,0.2691209307674656,0.26933073555597303,0.26937966804385083,0.2690021125677367,4.2481172191625146e-14,0.25100357801671974,0.25967870601874565,0.023439352210938985,0.023439352210934766,0.0016646128139449856,533.4773067770384,533.4773067771346,18473.383112582404,4.343430307175789e-11,0.06685347855806567,-0.006669250097630072,1.0,10.0,0.0,0.0,0.003008257078692017,-0.18285484526058082,-3.313455855974841e-6,0.24419835516123417,0.11144540186611648,-5.733018688012875,-10.86596428232772,-0.9392383911585244,-0.6930787748645462,-0.048542879876943404,3.802196846037482,-381.5474786215258,57429.29966797121,-1.1524939640242774e7,2.890927263544839e9,3.0255726652328963,-312.20275510601147,46991.75442125913,-9.430327968469227e6,2.3655125416049376e9,-382.8887838831628,57676.786103804516,-1.1574605271933794e7,2.9033848344152656e9,70789.75320774157,-1.42064503384475e7,3.56355898947283e9,-1.7436714753456905e7,4.373844110996216e9,5.368372447547432e9
9.027117811393254,-0.7954991363213363,0.0020760824625587456,1.8353482315368241,1.8340901621985228,6.890761946783515e-7,1.8382373761726662,3.3747837576628115,1.7713419519000866,3.2466895574127737,5.0300522616808525,7.771869660222777,7.880527564834298e-13,0.0006900519528049076,0.2827120187982354,549.6536865849006,56.177439003150525,-4919.809908233215,696784.8951652444,-1.3548117569020295e8,18803.792413364343,42.88221350000633,-3596.5888297814927,522724.82820382726,-1.0306486859395823e8,187.36393976174543,-3973.798555520118,590379.8442213044,-1.1785746280049892e8,-4417.751824014895,668926.5461622883,-1.3503198222895125e8,760061.4749194634,-1.549788689124318e8,-1.7815523442726597e8,0.8539319064122184,0.935088317329014,1.0007471220411932,89.0456658908261,2.6103381196117126,-0.23261598338843228,-0.0983210337519064,0.0012666001097056843,3.844143517109914,3.0590300345189276,-0.2326159833301694,0.267233703722912,0.2674451294431005,0.26750160666570877,0.26713500568871906,3.770716947593058e-14,0.24916914177930274,0.25782807353172593,0.02297402534330382,0.022974025343300127,0.0016060238960788834,549.6536865849006,549.6536865849891,18803.792413364343,3.987771661875649e-11,0.06590678471686398,-0.00649276630337828,1.0,10.0,0.0,0.0,0.0030030785464544973,-0.1809001508322192,-3.137529340866247e-6,0.24152489716540373,0.10976809500466435,-5.6105368595261815,-10.600042446096912,-0.9362806673914186,-0.6818617031017432,-0.0485574185514202,3.839519768813428,-389.0734753221915,59136.72679019047,-1.1984037201407805e7,3.0355847490769935e9,2.970396558366879,-309.6110435699569,47058.9353960158,-9.536476918958886e6,2.4156117394027414e9,-369.26786247474894,56171.77752293198,-1.1383191199586317e7,2.8833884851065283e9,67047.69571701682,-1.3587516842446283e7,3.4417489398465533e9,-1.6218692667780034e7,4.108234397273937e9,4.903782865834801e9
9.176623932048058,-0.779072899956591,0.0020497489276163007,1.8289129988256154,1.827687766578795,6.486554188422012e-7,1.8317058266814545,3.3509720240107486,1.7648521673585758,3.223496724559546,5.055860318885419,7.695358171543906,7.155262659012022e-13,0.0006780504736839894,0.263961448952246,566.8057345913116,56.89723927032758,-5045.750804599343,722633.3753094003,-1.4201569090811148e8,19124.4934113858,42.66316643117311,-3574.7046564106627,525536.458671127,-1.0475408638588405e8,200.71444249542108,-3828.429425141082,575473.3020996096,-1.1615917335837275e8,-4126.221598808218,632237.0403556938,-1.2906177503001846e8,696617.8792568399,-1.436556453659599e8,-1.6016202384320837e8,0.8571885529304799,0.9365942802335409,1.000726480167387,83.56980218404749,2.4836233396615364,-0.2308852779275652,-0.09761742633233521,0.0012486932961856072,3.883708878515922,2.9991096142344853,-0.2308852778784958,0.2653589494429492,0.26557205303695663,0.26563600841692037,0.2652802158942549,3.341403732949633e-14,0.24735319115574367,0.25599299750497967,0.022509251901772172,0.022509251901768945,0.001548155290964102,566.8057345913116,566.805734591393,19124.4934113858,3.658016922361012e-11,0.06497309879226798,-0.00631853336796429,1.0,10.0,0.0,0.0,0.0029976720104814792,-0.1789656440038857,-2.9695720410632683e-6,0.2388805025390169,0.10811612552575715,-5.4814359737306315,-10.323775210119912,-0.9335360642811996,-0.6702589542824398,-0.04857188953168784,3.8790342190153018,-397.1215598776846,60980.960917020915,-1.248490577398737e7,3.1949907478500566e9,2.9111713365936893,-306.66894670040557,47091.290921155785,-9.641211270201784e6,2.467265547852705e9,-354.9339044538027,54547.918446527976,-1.1167840067680286e7,2.857942211391529e9,63183.6908542902,-1.2936201402173737e7,3.31048017077446e9,-1.4984560830424275e7,3.8346747912849774e9,4.441872369596566e9
9.329729007898502,-0.7625263043578778,0.002024148019138063,1.8225005561042147,1.8213079017739453,6.100836996876222e-7,1.8251986320378235,3.327331122292198,1.758413125103623,3.200519822362988,5.083048836555333,7.612712595228948,6.487808903220096e-13,0.0006663965477511982,0.24627860795251635,585.0173093109634,57.65624056282589,-5180.513682323157,750656.8555084981,-1.4918407213222742e8,19433.130845690466,42.45484093669676,-3548.5195572404086,527989.0061549654,-1.0645099055327022e8,215.38257606109045,-3675.221840406952,559244.0859460706,-1.1419827351994719e8,-3831.2811360012047,594368.6750341451,-1.227610699166988e8,633589.8551338435,-1.3221125596270691e8,-1.4262983828573555e8,0.8604570758998751,0.9381028482525046,1.0007059815381378,78.34140814174111,2.3646222982878276,-0.22916791401654615,-0.09691891194762445,0.0012310285756122353,3.925608704154077,2.9350495734061535,-0.22916791397526923,0.26349710115373837,0.2637119332594992,0.2637832939706385,0.2634381644747657,2.9559071726856986e-14,0.24555782704974133,0.2541747877032877,0.02204493774019384,0.022044937740191027,0.0014910190903574462,585.0173093109634,585.0173093110382,19433.130845690466,3.3525603903875876e-11,0.06405248846314279,-0.006146512418585822,1.0,10.0,0.0,0.0,0.0029920460029080878,-0.17705162959429732,-2.8093061200355043e-6,0.2362655630064851,0.10648954575256248,-5.345629063338899,-10.037133414497246,-0.9310135211439703,-0.6582562687235058,-0.04858628798773977,3.9208802970205934,-405.7344356674929,62975.42362499733,-1.3032283959225873e7,3.371035175764149e9,2.8478056489165398,-303.3548633679859,47084.74118377354,-9.743828302415583e6,2.520416617772547e9,-339.92329488000496,52805.666897983276,-1.0927730264225904e7,2.8266539480797033e9,59220.16645447532,-1.2255479479007792e7,3.1700999254447336e9,-1.3744542752447922e7,3.5552755007157903e9,3.987250830288794e9
9.43383008691815,-0.7514300995687492,0.002007480967834225,1.8182390374010833,1.8170679576840607,5.853662119327934e-7,1.8208748169915994,3.3116678256050407,1.7541527221642221,3.185330087545855,5.1019785275365415,7.554069127829392,6.073066807338696e-13,0.0006588242576599549,0.23505922400243145,597.792626890039,58.18525281164435,-5275.618865554402,770658.0535857662,-1.5435267884322378e8,19630.965177658094,42.3253701170089,-3528.525902163773,529398.6665383074,-1.0758272695989485e8,225.92694779587043,-3568.9487480488538,547690.6063755613,-1.1273986075988218e8,-3633.7976175483864,568587.1395388974,-1.1839251690973935e8,592082.9258475018,-1.2456481048521712e8,-1.3128530376029393e8,0.8626422879942671,0.9391098146800175,1.0006923975906286,74.99003647194733,2.2894204560266904,-0.22803058755070083,-0.09645613689486611,0.0012193874711089016,3.9549131835776263,2.890012627647443,-0.22803058751394242,0.26226324062530476,0.26247925017726526,0.26255550439756864,0.2622174031889644,2.7212877934511135e-14,0.244373424886041,0.2529726765725298,0.021735598527424644,0.02173559852742208,0.00145334115321561,597.792626890039,597.7926268901097,19630.965177658094,3.1616610375481925e-11,0.06344603767229266,-0.006033039740302197,1.0,10.0,0.0,0.0,0.00298817763120732,-0.17578713988275546,-2.7065989094521087e-6,0.23453880615127304,0.10541927565063956,-5.251349472023403,-9.84030967408075,-0.929459787801845,-0.6500260345281539,-0.0485958443651945,3.9501472772149504,-411.8131984292444,64395.89426018234,-1.3425680376966853e7,3.498708269580521e9,2.8032309601932806,-300.9287667114911,47056.71645445335,-9.810694297274005e6,2.5566491550430527e9,-329.56421687989166,51579.4034552149,-1.0753613874428054e7,2.8023720743671117e9,56535.25981683162,-1.1787158686599683e7,3.07171174365166e9,-1.292002803399716e7,3.366938001041797e9,3.6905387422320065e9
9.593077415164554,-0.7346905377867526,0.0019830699902044207,1.8118680003535261,1.8107290671473744,5.497400432412297e-7,1.8144116440742686,3.28832202559482,1.7478168765929267,3.1627501204366353,5.131638341557878,7.460589146888,5.493575750268848e-13,0.0006477671655283425,0.21904847958743895,617.9827802983623,59.01529108604777,-5426.766551375433,802823.4439467769,-1.6275405979387823e8,19913.92681291562,42.1514251945794,-3494.5184015179066,531135.127221571,-1.0927484336452834e8,242.93561999318771,-3403.7682537403643,529273.819963783,-1.1031953406988576e8,-3337.960494064128,529314.0397930659,-1.11616477894847e8,531019.2123284441,-1.1315038638468269e8,-1.1490985738487634e8,0.8659288329530433,0.9406218740209605,1.0006721473566802,70.15933611170244,2.1825867990649557,-0.2263361977927682,-0.09576642155662718,0.001202129825163201,4.001046967742952,2.818940715828301,-0.22633619776190658,0.26042377743117034,0.2606415864188382,0.2607251117633224,0.2603974331939426,2.4001837824266364e-14,0.24261721292102964,0.2511855392112059,0.021271806461750267,0.02127180646174804,0.0013974521338920305,617.9827802983623,617.9827802984271,19913.92681291562,2.8933248406866253e-11,0.06254731468311533,-0.005864607491042569,1.0,10.0,0.0,0.0,0.002982204827668858,-0.17390785112608714,-2.558539575574736e-6,0.23197368275308722,0.10383502823189267,-5.104338097025531,-9.536611430717166,-0.9273283063029434,-0.6373299720332801,-0.04861011182368188,3.9962221630628805,-421.4746189234258,66675.17644033083,-1.4062972545323897e7,3.7075188754531026e9,2.732851174736366,-296.9507156199971,46976.117536144906,-9.908093003075803e6,2.6121389958776608e9,-313.54263010499653,49645.66384158554,-1.0471147468558135e7,2.7605807394878263e9,52465.43423561151,-1.106619896684815e7,2.917458076778941e9,-1.1695055309339417e7,3.083250383989169e9,3.2584641831212163e9
9.756102536191996,-0.7178392831907674,0.001959352851469659,1.8055235656462387,1.804416522187409,5.157992686502572e-7,1.8079766420480992,3.2651583157411372,1.7415544135194716,3.1404301718635512,5.162892648963341,7.360275693481226,4.962105472969969e-13,0.000637078660875469,0.2039778695255212,639.5066502030743,59.89177144533034,-5588.887012838146,837834.4886212728,-1.7202108532060155e8,20177.99541473465,42.01045152074133,-3455.45253870126,532369.0663773607,-1.1095241251550853e8,261.4170425577826,-3232.303360291624,509587.6929792356,-1.0761543648699425e8,-3044.697743041864,489590.0850440861,-1.046138592338536e8,471901.6171102741,-1.0190236472056621e8,-9.944377784245224e7,0.8692252425631473,0.9421355751063396,1.0006520509017656,65.55816263562654,2.082641807135749,-0.22465594636268252,-0.09508213633092114,0.001185117532233454,4.049949384065041,2.743656217077039,-0.22465594633680044,0.25859817520477685,0.25881781848452207,0.2589085275350862,0.2585911291616636,2.1130096304455634e-14,0.24088742478078612,0.24941879321980198,0.02080815015593241,0.02080815015593048,0.001342326008346809,639.5066502030743,639.5066502031337,20177.99541473465,2.64534412910009e-11,0.06166172819374041,-0.005698259204318577,1.0,10.0,0.0,0.0,0.0029760351586290536,-0.1720496353559485,-2.4174379758862596e-6,0.22943873902065243,0.10227609646811606,-4.950698896516648,-9.22301695995871,-0.9254447431751459,-0.6242051812360038,-0.048624295311926476,4.045062308963455,-431.8382677052682,69149.33043700189,-1.476301435360784e7,3.939629456401682e9,2.6582569119333144,-292.55119738930034,46845.592017015,-1.0001284770878633e7,2.668923319574351e9,-297.00652520061544,47603.70326980601,-1.0163137486130849e7,2.7121148435958824e9,48372.634427151956,-1.032760942896213e7,2.7560053389282546e9,-1.0494732778873516e7,2.80060611828793e9,2.8459285847769957e9
9.92298300177794,-0.7008786916357551,0.0019363131296224521,1.7992067172094848,1.7981313101412124,4.834821126241729e-7,1.801570788323958,3.242179170953032,1.7353739235320766,3.118385754930007,5.195833746138574,7.2529101509125375,4.475290555752063e-13,0.0006267665346403332,0.1898010384750975,662.4913063750106,60.817922906936545,-5762.954554225531,876007.0060005119,-1.8226642725436038e8,20420.495815168513,41.91380838738034,-3411.083643923171,533045.0191541024,-1.126059389998357e8,281.40475054489053,-3055.4113593686616,488691.58397132345,-1.0462588945291312e8,-2756.4439256373603,449743.5446586805,-9.743799411378664e7,415281.70374380524,-9.093425918433301e7,-8.502580396943566e7,0.872530955837813,0.9436506501227431,1.0006321106488056,61.179502734827146,1.9892780301847914,-0.22299000325319546,-0.09440335573264563,0.001168350378899428,4.101811613705056,2.6642067836164114,-0.222990003231513,0.2567866535758691,0.2570081605690291,0.25710596145862025,0.2567987027830375,1.8565679170849496e-14,0.23918621893033062,0.24767367988400987,0.020344464272390575,0.020344464272388906,0.001287971958886768,662.4913063750106,662.491306375065,20420.495815168513,2.4163604852789068e-11,0.06078922824665075,-0.0055339325118937376,1.0,10.0,0.0,0.0,0.002969676722213552,-0.17021256160036446,-2.28301956828839e-6,0.2269340432758568,0.10074232432259275,-4.7905940117639965,-8.899936815824416,-0.9238196590880811,-0.6106449749878073,-0.04863839157896266,4.096858660011541,-442.96681564995635,71839.34262875037,-1.5533657145106882e7,4.1983470637881155e9,2.5794953699475505,-287.71603912668706,46661.12738412197,-1.008942908482634e7,2.726912394690428e9,-280.0410799055878,45461.03940049045,-9.829936794479907e6,2.656778165661204e9,44290.398584331604,-9.577118387852944e6,2.58844773649195e9,-9.330792298355991e6,2.5218747158667192e9,2.4570138161689186e9
10.036421210542283,-0.6895116759681655,0.0019213210068088876,1.7950111375813609,1.7939566832112757,4.6280873540037444e-7,1.7973167339552327,3.226962902595168,1.7313032971451634,3.103849686411809,5.2187809110966255,7.177320663150177,4.1739679749169716e-13,0.0006201047209590236,0.1808238575573814,678.6963031302233,61.464709245613086,-5886.169185372386,903387.775750779,-1.8970403384737736e8,20568.856576656402,41.88050403238595,-3378.451029998401,533158.3093639137,-1.1369000991278593e8,295.57527204877704,-2934.9564127107333,474128.38849238923,-1.0247529596655227e8,-2568.2642126107444,423282.25738558924,-9.258722658264896e7,379176.17314794945,-8.38326813898108e7,-7.605316486059712e7,0.8747397328274402,0.9446613670492212,1.0006189046009057,58.38048168073643,1.9305407331725162,-0.2218873638715156,-0.09395391256420746,0.001157307901862619,4.138133923353984,2.6089708231956648,-0.2218873638522586,0.25558685618433086,0.255809619455225,0.255912095302127,0.25561151959818845,1.7012166029888377e-14,0.2380689901036256,0.24652286055269582,0.02003522757154827,0.02003522757154676,0.0012521685407740947,678.6963031302233,678.6963031302746,20568.856576656402,2.2736166375567037e-11,0.06021478394911754,-0.005425469105106419,1.0,10.0,0.0,0.0,0.0029653367150663055,-0.16899957646377545,-2.196984646516663e-6,0.22528101760900493,0.09973366939618626,-4.680381086081756,-8.679543450682848,-0.9228853467048901,-0.60136078179112,-0.0486477393913213,4.133134918644856,-450.84518036876017,73764.30009496413,-1.6091081318868179e7,4.387503543954837e9,2.5247164663277886,-284.24496224929203,46506.27646073677,-1.0144965432275292e7,2.7661950222705846e9,-268.5399162007188,43981.31067943227,-9.594164708261374e6,2.6160098186655464e9,41592.03466228236,-9.07326856331418e6,2.473978628045398e9,-8.58064365463293e6,2.3396587451325283e9,2.212631413108795e9
10.209927723422272,-0.6723717204012711,0.0018993705698091938,1.7887414669621922,1.787718239488189,4.330597722853557e-7,1.7909606319715974,3.204293183878735,1.7252779272131975,3.0822955980545292,5.25476177939745,7.057797960793137,3.7545445824417613e-13,0.0006104372175597118,0.1680360351703186,704.4454582792039,62.481837591846755,-6082.632071432047,947656.8178047686,-2.018819607274074e8,20769.474673408236,41.88846699751171,-3324.7851287920357,532781.6933917862,-1.1528101476227342e8,318.09824111004485,-2751.305658880873,451410.366789626,-9.901759193497516e7,-2293.750341255805,384009.66046556795,-8.525867872099142e7,327819.09798235155,-7.35743886514416e7,-6.3618522331788056e7,0.8780601855550917,0.9461783612458725,1.0005992268525887,54.356691182706385,1.8474680011424742,-0.22024537663444577,-0.09328436279388169,0.001140946039371426,4.19540841157222,2.5228110491164446,-0.220245376618342,0.25379899830500224,0.25402366310755903,0.25413306961064397,0.2538424053995151,1.4895727493244082e-14,0.23641997354579314,0.24481629338771368,0.01957103393107586,0.019571033931074556,0.0011991164603072657,704.4454582792039,704.4454582792508,20769.474673408236,2.0734488494609654e-11,0.05936384143699083,-0.005264345017979097,1.0,10.0,0.0,0.0,0.0029586805214668788,-0.16719759222696245,-2.0730954131176883e-6,0.222826477846131,0.09824123488237471,-4.510075870445586,-8.341930433553715,-0.9217161762091111,-0.5870669965288717,-0.04866168530740232,4.190336922606489,-463.40928024609013,76869.03973462051,-1.7000370799999435e7,4.699574791325606e9,2.4392396063196973,-278.6607994704958,46223.47650840237,-1.0222792444879115e7,2.8259839473544493e9,-251.08094373956482,41693.179182730746,-9.220871064093348e6,2.549013141972736e9,37605.52084630493,-8.317146533143075e6,2.299187863275855e9,-7.501985255680137e6,2.0738476164579337e9,1.8705925738121657e9
10.38755169366337,-0.655124136858851,0.0018780479841576847,1.7825001570536345,1.7815079218736984,4.047691068384235e-7,1.7846344080350365,3.1818077790792865,1.7193560995205592,3.0610517709705074,5.29272019815903,6.930794558401119,3.3716034434001817e-13,0.0006011671553441714,0.1560229109282941,732.0858331964358,63.55920887575198,-6294.2486737822865,996171.735920479,-2.1543915624010953e8,20941.487084257944,41.981416980404916,-3265.327150812254,531701.6891163499,-1.1682038600153661e8,342.1223765151093,-2565.1752398395665,427753.72577962803,-9.529094619797282e7,-2030.566891241322,345559.9434328366,-7.792812714380132e7,280169.0643786149,-6.38750362436674e7,-5.246443613815498e7,0.8813893627853414,0.9476964417714887,1.0005797057827892,50.53605639349813,1.7701689473984616,-0.21861765107676956,-0.09262031335360477,0.00112482360936943,4.2562565072664045,2.432842874892798,-0.21861765106331718,0.25202526330564345,0.2522518461535557,0.2523680828879298,0.25208719786949485,1.3013376413254186e-14,0.23480478465851662,0.24313414261865343,0.01910619872799695,0.01910619872799583,0.0011468513609060407,732.0858331964358,732.0858331964787,20941.487084257944,1.88896693184912e-11,0.05852559096672022,-0.005105024335096631,1.0,10.0,0.0,0.0,0.002951854901504253,-0.16541637902225154,-1.9551598989317053e-6,0.2204016135082441,0.09677308962739498,-4.334129505425974,-7.996585301425803,-0.9208368516763175,-0.5723328559423708,-0.048675539517492476,4.251108167436323,-476.9465857515256,80261.68615865931,-1.8008063924981162e7,5.050321063416458e9,2.349950691487381,-272.61936073917167,45877.02301896029,-1.0293284395047482e7,2.886728333115388e9,-233.47603854873586,39334.48188644905,-8.82535486934579e6,2.4750507038519025e9,33723.63460061273,-7.566767342008129e6,2.1220826056820178e9,-6.487658262453171e6,1.8194514467822149e9,1.5599785729847908e9
10.508316133744039,-0.6435653171295668,0.0018641716702532303,1.7783548295831462,1.7773831308787535,3.866885012364067e-7,1.7804333011768139,3.1669185855541864,1.7154693281324627,3.047066527250396,5.319187954988015,6.84192213744039,3.135206786092998e-13,0.0005952121049620673,0.14842349463829949,751.6638461940935,64.31332492654978,-6444.471904456229,1.031129467761123e6,-2.2534121558105636e8,21039.038069065333,42.10033035803168,-3222.415826217407,530565.3125232331,-1.1781254064469425e8,358.9515186122847,-2440.3534452991776,411530.9945345731,-9.266421741252527e7,-1862.4530776367,320558.8339274915,-7.307489098987767e7,250617.3768062288,-5.776181692510758e7,-4.575406016563265e7,0.8836137395665826,0.9487091307433273,1.0005667777545404,48.09819057119624,1.7216982904999831,-0.21754032269522794,-0.09218063095724413,0.001114206375281928,4.298943555257696,2.3708572243016417,-0.21754032268330303,0.25085052601345587,0.25107839463810494,0.25119912806405176,0.25092469106476767,1.1876919309165574e-14,0.23374762403260735,0.24202667060808464,0.018795805277710468,0.018795805277709462,0.0011124463475961298,751.6638461940935,751.6638461941338,21039.038069065333,1.7741357985044992e-11,0.05797368927713694,-0.004999762602072126,1.0,10.0,0.0,0.0,0.002947213434829862,-0.16424027377220327,-1.8797106941754388e-6,0.21880128146927794,0.09580757964211617,-4.213922362605991,-7.76250212719703,-0.9204182188691654,-0.5622670719231089,-0.04868472466469527,4.2937413871177075,-486.5598554348667,82700.4001419527,-1.8741276040078953e7,5.308647833461755e9,2.2884155951690053,-268.3370396915492,45609.14805049072,-1.0335785928690644e7,2.9277112650277963e9,-221.7187048445389,37730.06604250356,-8.55025586494934e6,2.421942513306056e9,31210.790849401208,-7.073180069383489e6,2.0035464578382828e9,-5.851263345536087e6,1.6574292682706542e9,1.371104528059157e9
10.693087478565875,-0.6261347708940277,0.0018438498024212267,1.7721595981625837,1.7712185257465736,3.6069258370488465e-7,1.7741556232258922,3.144733577282945,1.7097358219024241,3.0263607895176556,5.360736950579471,6.702266045991686,2.8070164601903543e-13,0.0005866238371016534,0.13760778675148003,782.9287277791622,65.50233702402521,-6684.741904709341,1.087925854489369e6,-2.416608364284978e8,21157.930106618973,42.380805992632965,-3153.0907551424534,528199.4925108905,-1.1924135204201588e8,385.36550312133426,-2253.0375660843342,386638.3524823317,-8.852467235879412e7,-1622.6993042899815,284256.78016692435,-6.58987675423261e7,209779.12480022057,-4.917461712549112e7,-3.6774796843718074e7,0.8869579454318898,0.9502292258457595,1.0005475124548229,44.599798421159925,1.6533719806535085,-0.21593584973334928,-0.09152555022929028,0.0010984735814967698,4.366382366767729,2.2750668021710476,-0.21593584972340574,0.24909984127063198,0.2493296462613595,0.24945703841295297,0.24919216971109792,1.033390643536507e-14,0.23219246469342725,0.24038690227335163,0.018329214522183824,0.018329214522182967,0.001061497490272856,782.9287277791622,782.9287277791989,21157.930106618973,1.6133327471713375e-11,0.05715602700948267,-0.004843217021372255,1.0,10.0,0.0,0.0,0.002940118841954705,-0.1624928520687057,-1.7711023242751852e-6,0.21642469859405694,0.09437878529093469,-4.0296413112544105,-7.406353998673504,-0.9200522452318751,-0.5468085476739765,-0.048698426357518525,4.361095285454841,-501.94286688726584,86653.06823489064,-1.9944989529219538e7,5.738215844604102e9,2.1932971843785105,-261.5335356288107,45149.925894710264,-1.039218594549255e7,2.9898538397364984e9,-204.1461985651751,35287.54096300044,-8.122154797149506e6,2.3367609962289863e9,27578.164240786504,-6.347980937826227e6,1.8263273871136107e9,-4.961342322276143e6,1.4273910466354175e9,1.1155968391150384e9
10.818749481015244,-0.6144515815824712,0.0018306211637175438,1.7680441934245064,1.7671234254233623,3.44086441242733e-7,1.769986055078072,3.13004077552599,1.7059805980016,3.0127413631068594,5.389733614539361,6.604922793950088,2.604754539368263e-13,0.0005811322582843771,0.13076902818256192,805.1496044459601,66.33618515856611,-6855.663013574728,1.1289854805316273e6,-2.5363286242003632e8,21217.9483238895,42.64683635672319,-3103.559269920592,526161.1494913864,-1.2014936975576773e8,403.7161797391987,-2128.7206131624102,369747.17804736644,-8.564193759555621e7,-1471.8536031975834,260992.92941039585,-6.1214493516015574e7,184939.6864796482,-4.386277170162236e7,-3.149949331587893e7,0.8891927139398855,0.9512434190590583,1.000534751791838,42.370020436793055,1.6106196465655203,-0.2148737324333257,-0.09109173342493573,0.0010881114925527934,4.413757738823175,2.209466507227037,-0.21487373242452207,0.2479401844380764,0.24817128387797185,0.24830305714989487,0.2480445002911495,9.40439697690063e-15,0.23117667309766654,0.23930825733740146,0.018017332148079553,0.01801733214807878,0.001027971312806486,805.1496044459601,805.1496044459947,21217.9483238895,1.513322192660471e-11,0.05661758073370661,-0.004739701502282314,1.0,10.0,0.0,0.0,0.0029353030931286096,-0.1613388508364248,-1.701628516450133e-6,0.2148559573503528,0.09343897989603409,-3.904400947765685,-7.166063162964156,-0.919989558466831,-0.5362670234633039,-0.048707510609751564,4.408411090224618,-512.8925665014041,89503.84041223401,-2.0824622893229444e7,6.0562781534963455e9,2.1281421147356445,-256.74740235511257,44804.467772838434,-1.04245375361473e7,3.031694585303417e9,-192.5301066734062,33642.80760057108,-7.827583454317578e6,2.2764407013103766e9,25260.455461501104,-5.8775808800020125e6,1.709335198059907e9,-4.413353037819539e6,1.283506667682909e9,9.637602034029167e8
11.011081967029007,-0.5968300563462567,0.0018112416334015423,1.761892400481477,1.7610019298959143,3.2022157666991327e-7,1.763754193715057,3.108143713397186,1.7004526431109315,2.9925930321916483,5.435296186226229,6.452569134342037,2.3244273162955865e-13,0.0005732542991951699,0.12104010849132579,840.7644445653901,67.65370159399275,-7129.640547613875,1.195928330283714e6,-2.7345608053210294e8,21277.61485135202,43.18566609293859,-3024.309822206984,522379.42609722825,-1.2143606651114021e8,432.26959882398216,-1944.163130564483,344107.65189894626,-8.115328689023118e7,-1260.0810161032111,227718.9895952393,-5.438874914645511e7,151296.9261391971,-3.654447576606316e7,-2.461108815637459e7,0.8925532179102768,0.9527660793022809,1.0005157320810978,39.173864118036754,1.5504876895780433,-0.21329158025342235,-0.09044525610285611,0.0010727540015937295,4.488714468452491,2.108719905674299,-0.21329158024609537,0.2462116239032193,0.24644466774303472,0.24658292499016407,0.24633373910985737,8.145268750514939e-15,0.2296853620423217,0.23771243221382934,0.01754799603127339,0.017547996031272734,0.0009783434905275984,840.7644445653901,840.7644445654216,21277.61485135202,1.3733853058556649e-11,0.055819672285040575,-0.0045856128777956445,1.0,10.0,0.0,0.0,0.0029279540222861737,-0.15962388951631018,-1.6016297973295911e-6,0.21252578581104634,0.09204790967701379,-3.713460874422431,-6.802263358445767,-0.9201797435148307,-0.5201104859650953,-0.04872106265304307,4.483273698103233,-530.4584833847716,94140.93191056134,-2.2275414639608167e7,6.588192525244468e9,2.028058756951895,-249.2005886938702,44225.846762541354,-1.0464619940031502e7,3.095023351738015e9,-175.3523690793993,31164.852622701485,-7.374157015400289e6,2.1809857963383703e9,21959.843519705708,-5.196384753365436e6,1.5368863176680057e9,-3.661754464330519e6,1.0830054725649538e9,7.631668842810934e8
11.20816834525862,-0.5790894445340646,0.001792400327633563,1.75576524952421,1.7549048977400388,2.9756149221396204e-7,1.7575483579081814,3.086413003185622,1.6950551209762865,2.9727858508701197,5.483497277007982,6.292682587902387,2.069838745383941e-13,0.000565819511395347,0.11191397579826975,879.4166125691542,69.05802973745735,-7426.712402813616,1.2700654532706798e6,-2.9583656241190404e8,21299.270840858193,43.92125906253723,-2939.193585867073,517693.1603675366,-1.2262193308122092e8,461.929701542225,-1763.2085421902054,318286.3929294926,-7.649501230697095e7,-1066.6116405243451,196616.37703475522,-4.786138315291974e7,121953.99516742627,-3.0025034308995146e7,-1.8880329066577494e7,0.8959242206416423,0.9542905898437274,1.0004968544330608,36.14991794997757,1.4949199769672405,-0.21172234212352603,-0.08980375239824552,0.0010576146554702871,4.568697993791449,2.005519186230794,-0.2117223421174353,0.2444958568352889,0.24473084539857165,0.24487548065172576,0.24463555400007564,7.033408777691285e-15,0.22823384885966086,0.23614351774124484,0.01707650052981568,0.017076500529815124,0.0009295140011789945,879.4166125691542,879.4166125691827,21299.270840858193,1.2447489603497138e-11,0.05503320984942833,-0.004432841247697734,1.0,10.0,0.0,0.0,0.0029204585464521478,-0.15792773972221158,-1.5064728509502952e-6,0.2102225320019272,0.09067868866525731,-3.519496623385529,-6.43564869930038,-0.9207269588381966,-0.5035561180564612,-0.04873452655466873,4.563156938661176,-549.5287081986814,99262.7523579981,-2.390575425618726e7,7.196341418479604e9,1.9255152310352512,-241.22678735880442,43573.40108625787,-1.0493916324779678e7,3.1589801178255286e9,-158.5874046133993,28691.143894485598,-6.909776509993046e6,2.080047652871905e9,18890.613445116007,-4.549780062956424e6,1.3696186983004556e9,-2.995819318246306e6,9.018328863145558e8,5.938167025332735e8
11.342281258708278,-0.5671948262879339,0.0017801291470696352,1.7516937654813232,1.7508534000675129,2.830986583317521e-7,1.7534251719053933,3.0720163603465154,1.6915315620690787,2.9597726779717464,5.517190080120239,6.181976475894228,1.9134032231688467e-13,0.0005611168370457611,0.10614780569248289,907.0579874699487,70.04662130032798,-7638.795448881284,1.3239704598625205e6,-3.123825009075968e8,21291.84400919523,44.53911517394558,-2879.2609715375165,514048.8184215856,-1.2335059086124323e8,482.2351121473035,-1645.2900529575716,301077.01071797195,-7.331256512008917e7,-948.1413539130051,177192.9325010389,-4.3705045675509386e7,104718.2740494211,-2.612495288349464e7,-1.5654111999837484e7,0.8981775972951042,0.9553080463185872,1.0004843466877218,34.22645750207165,1.460287374389089,-0.21068321375193488,-0.0893787900250044,0.0010476407047675322,4.625025778869091,1.9355790784915565,-0.2106832137465537,0.24335897690790606,0.24359526053819264,0.24374408845871104,0.2435102747958641,6.3663915490625865e-15,0.22728874691164358,0.23511269510237218,0.016760781822617223,0.01676078182261673,0.00089740907549778,907.0579874699487,907.0579874699755,21291.84400919523,1.1648564002222576e-11,0.054515129395672435,-0.004331669579906057,1.0,10.0,0.0,0.0,0.0029153825614356343,-0.1568072159062226,-1.4456128842451086e-6,0.20870169239289005,0.08977775766929182,-3.3889164804446867,-6.190410597857614,-0.921299638863343,-0.4923095906581414,-0.04874345384500196,4.619414180360268,-563.1609228199753,102979.0944159319,-2.5106480422254264e7,7.650957088927601e9,1.8560095699946237,-235.683985402939,43096.95925501092,-1.0507112816901542e7,3.2019409218788085e9,-147.7038586973226,27054.24679176395,-6.59587191609307e6,2.010028068606615e9,16982.17468442425,-4.1405785750704473e6,1.2618011806271553e9,-2.5992526866102517e6,7.920994955721455e8,4.972427782628329e8
11.547647475018433,-0.5492505391487328,0.0017621444065302162,1.745606224417418,1.7447957071962452,2.6233494194147905e-7,1.7472611938049531,3.0505555956243384,1.6863615961004408,2.940543489032196,5.570214363472257,6.009904941746939,1.697282330940507e-13,0.0005544571172706688,0.09795169300482555,951.6470808257274,71.61502882626966,-7979.957683583417,1.4123755423440842e6,-3.40000218920557e8,21247.035589748186,45.688056868354046,-2784.7375591597524,507779.58055964275,-1.2434162507352528e8,513.3460055453689,-1473.5336176883523,275434.5669362152,-6.845227943670976e7,-786.4329157152926,150146.88403842493,-3.7802358209538564e7,82199.66261575642,-2.0934276917122796e7,-1.162192701953828e7,0.9015668389077388,0.9568359469190717,1.0004656998948465,31.47559855091183,1.4117822312032688,-0.20913494702154134,-0.08874536142073217,0.0010328557916723655,4.714370168855156,1.8293339081540578,-0.2091349470170771,0.24166399496833654,0.24190221669061807,0.24205724362572814,0.24183251251049667,5.466858099262055e-15,0.22590556346070562,0.23358939757771494,0.016284856719223407,0.01628485671922299,0.0008499353558427108,951.6470808257274,951.6470808257517,21247.035589748186,1.053241355856167e-11,0.05374720446801957,-0.004180851345047653,1.0,10.0,0.0,0.0,0.0029076539133116542,-0.15514158788656315,-1.3580341265449171e-6,0.2064421350496063,0.08844389209477796,-3.191815355747316,-5.822508162437488,-0.9224857692572099,-0.47514478139187494,-0.04875677145996609,4.708646799257601,-585.1263380432339,109062.16827820297,-2.7103090694544785e7,8.418925462866299e9,1.7504100152998596,-227.04910380997546,42319.86482804937,-1.0516929489450146e7,3.2668319773238535e9,-131.91004334674622,24632.34017765218,-6.121394429530155e6,1.9014643641273336e9,14336.103117162562,-3.5629667110679224e6,1.106750133573278e9,-2.0738222151350458e6,6.441855451760662e8,3.7494907916048694e8
11.687414100026158,-0.5372197286965772,0.0017504296701112796,1.7415611515171734,1.740770448688943,2.4909392253245614e-7,1.7431659013438205,3.036338059507947,1.6829935977011945,2.9279198207590205,5.607309223348838,5.89130990211382,1.5647947482107903e-13,0.0005502892903544163,0.09277681519284467,983.6653488480958,72.72213924050911,-8224.007923301888,1.4768858856589838e6,-3.605205301975449e8,21194.362186653252,46.62240050162722,-2718.7612577690775,503054.2728635989,-1.2492890701588227e8,534.426149962325,-1363.0262668283058,258551.67651030511,-6.5172479126336366e7,-689.279914530804,133559.09768941993,-3.410785006529158e7,69292.68151373969,-1.7901010831438515e7,-9.418969952367384e6,0.9038323483046706,0.957855639166134,1.000453345477213,29.728863973467355,1.3816444545918074,-0.2081097274636536,-0.08832575769587084,0.001023115867580714,4.777381551877253,1.7578529269273329,-0.20810972745971482,0.2405409200129855,0.24078042936707322,0.24093952816616743,0.2407207953146695,4.928977796921027e-15,0.22500673942682795,0.23258932496988874,0.015965873079631158,0.01596587307963079,0.000818752052037532,983.6653488480958,983.6653488481186,21194.362186653252,9.840029233384324e-12,0.05324133899657184,-0.00408089540751483,1.0,10.0,0.0,0.0,0.002902427608786828,-0.15404123775961362,-1.3020386679215843e-6,0.20495017508180158,0.08756623296934785,-3.060019926402722,-5.5779570999914405,-0.9235040009702151,-0.46351942349788233,-0.04876560010520602,4.77157943402469,-600.8705041595597,113493.38814915443,-2.8581199230718944e7,8.996705055097178e9,1.6793550658351135,-221.09268064263094,41760.341400788915,-1.0516565380535632e7,3.31037316312265e9,-121.78578908261909,23048.82430218681,-5.804417770514566e6,1.827097322618567e9,12720.187462799662,-3.2036377242762274e6,1.0084315154798653e9,-1.7681790524557899e6,5.565845391670474e8,3.0719615486687815e8
11.901423453306112,-0.5190742626652773,0.0017332616118873548,1.7355144685812591,1.7347533628236722,2.3010528413247956e-7,1.737044995941915,3.01514899797011,1.6780623571166773,2.90928236405018,5.665723530984792,5.707881930222429,1.3822380813280024e-13,0.0005444635002757483,0.0854278293994102,1035.5291914250122,74.4835713758269,-8617.28620163927,1.5830505899386818e6,-3.949431633661562e8,21080.842270261488,48.31545374928852,-2615.62100912809,495134.1213832063,-1.2569007131842466e8,566.3740694312111,-1204.1948637796136,233713.10240196867,-6.022639716888865e7,-559.2615328454939,110890.41202457546,-2.8953779226466622e7,52849.328022117676,-1.3960282899624364e7,-6.74866884986373e6,0.9072390511893221,0.959386543598231,1.0004349315575811,27.23579389294379,1.3395790459015304,-0.20658252742468258,-0.08770045757629247,0.0010086815587053628,4.877454561076836,1.650100004918184,-0.2065825274214215,0.23886690904808228,0.23910834064862604,0.2392734540320186,0.23906363443752243,4.206212652680619e-15,0.22369394678698415,0.23111275567689832,0.01548466380527283,0.015484663805272521,0.0007727000866917094,1035.5291914250122,1035.5291914250329,21080.842270261488,8.874085455282565e-12,0.052491676318098895,-0.0039317995953828885,1.0,10.0,0.0,0.0,0.0028944826537951342,-0.15240594347582886,-1.2215006045815169e-6,0.202734014660442,0.08626709765648813,-2.8625181710688317,-5.213567338604464,-0.9253892795366787,-0.44583814922850523,-0.04877876534490673,4.871527496198824,-626.3046398707762,120775.00058616964,-3.1051935675000846e7,9.979147663847889e9,1.5722339706384587,-211.88664665948752,40859.684283517985,-1.0505255899312174e7,3.3760696623891945e9,-107.28684775558213,20735.008743842183,-5.331088009151608e6,1.7132494802022326e9,10521.217599915904,-2.705360020014841e6,8.694203836107366e8,-1.372877875647618e6,4.412035795839483e8,2.2389691781282622e8
12.047027857995216,-0.5069142948294142,0.0017220819970894432,1.7314983873542746,1.7307569287729228,2.1801285722280717e-7,1.7329801763566566,3.0011178301898496,1.6748569019014794,2.897059266403045,5.7066034931536676,5.582116339804821,1.270657620967699e-13,0.0005408755036312289,0.0807930578026595,1072.9217319509082,75.73051587728045,-8899.015933141094,1.6607665331576325e6,-4.206408826368714e8,20982.174040176076,49.663919236108086,-2544.2659103183887,489294.52056581824,-1.261118109188997e8,587.7759054244871,-1103.4231865597246,217574.14525910167,-5.693157318459037e7,-482.76341578161055,97259.44611941918,-2.578765529966028e7,43673.787707235686,-1.171563668715779e7,-5.336742457032153e6,0.9095151740791415,0.9604077662458912,1.000422737085024,25.65647065534697,1.3135426880923506,-0.20557171827060494,-0.08728642764937819,0.0009991772174404627,4.948104899900187,1.578189158310368,-0.20557171826773138,0.23775824325569878,0.23800094863249102,0.23817000802591745,0.23796607438395947,3.77578365319335e-15,0.2228426441905761,0.2301443239421193,0.015161965575575932,0.01516196557557566,0.0007424995264113614,1072.9217319509082,1072.9217319509276,20982.174040176076,8.275875278631945e-12,0.0519980572261402,-0.003832946014062745,1.0,10.0,0.0,0.0,0.0028891194741169123,-0.151326109284914,-1.1700436789414107e-6,0.2012713691773272,0.08541266735467413,-2.7314635539677408,-4.973100887837024,-0.9268946627519524,-0.433909206308916,-0.04878748744893929,4.94208970193112,-644.5783777740556,126099.04302740315,-3.2890316961390592e7,1.0723028578002228e10,1.5007391055018942,-205.58757189100038,40219.152467841384,-1.0490330776717186e7,3.4200982335792246e9,-98.12095013211152,19241.782285513364,-5.01881935685432e6,1.636254884842233e9,9204.583549186602,-2.4011204443968465e6,7.82822558001303e8,-1.1487447353830526e6,3.7452059758975536e8,1.791793409311108e8
12.269833303885582,-0.48858860058885356,0.0017057075594063803,1.7254997000742087,1.7247875791393008,2.0070101644823138e-7,1.7269095166466224,2.9802225996886826,1.670174231141222,2.8790341370144525,5.77097607251934,5.388688254977777,1.1174192109774563e-13,0.0005359600966920534,0.07422035505816436,1133.7293561577683,77.72030192342899,-9353.432493497761,1.7890232492243191e6,-4.639417227856668e8,20800.0992251325,52.064824207089636,-2433.725014351824,479693.7493836658,-1.2660529275392538e8,619.8229154593289,-960.6852854327947,194154.59976221478,-5.20286331589466e7,-382.56980369981443,79008.06718259047,-2.1455390608684063e7,32299.978568418057,-8.874875893209228e6,-3.681086058187562e6,0.91293514443925,0.9619397648896353,1.0004045756991768,23.408529800664287,1.2773570961632317,-0.20406714402389042,-0.08666990993745324,0.0009851032424318465,5.060385127880657,1.4707161302987295,-0.20406714402151546,0.23610699652207934,0.23635159806194567,0.23652647743496477,0.2363312867905086,3.199993761158601e-15,0.221601933395316,0.2287161342788819,0.01467503998012462,0.014675039980124396,0.0006979904657800413,1133.7293561577683,1133.7293561577856,20800.0992251325,7.442942717228889e-12,0.051267090284837086,-0.0036854786983692737,1.0,10.0,0.0,0.0,0.002880982841959359,-0.14972251444443885,-1.0961066766461433e-6,0.19910041153688118,0.0841488656706656,-2.536674790695218,-4.617579140575683,-0.9295423285672111,-0.4158450473637144,-0.048800481387345745,5.05422998101487,-674.160432808292,134878.4195137753,-3.597840344509651e7,1.1995944180648083e10,1.3938813994957733,-195.9338999710412,39200.245898846835,-1.0456544988347359e7,3.486428423569247e9,-85.18359702477423,17089.382585142725,-4.558540226970336e6,1.5199116013368652e9,7449.018322063312,-1.9872997244215156e6,6.626068270991918e8,-866357.9044345444,2.888640411148821e8,1.2593047861150381e8
12.421275403782497,-0.4763215128053667,0.0016950538899895833,1.7215198264563898,1.7208271682861915,1.8969896627557242e-7,1.7228824363298885,2.966400911706726,1.6671374202086913,2.8672283625843344,5.816006017248543,5.256855531432218,1.0241063437592852e-13,0.0005330088197078989,0.07008214712571745,1177.7330684013427,79.13312608122074,-9679.079484090253,1.8831290191746803e6,-4.963971985598948e8,20656.478699175448,53.94905329242885,-2357.9509307411463,472734.7474232518,-1.2683497819672042e8,641.0222363484255,-871.502117660452,179154.2901401572,-4.880700185250303e7,-324.94689099479695,68266.82163794198,-1.884758951563911e7,26135.162212356092,-7.301043735840015e6,-2.8361050544378133e6,0.9152176139839858,0.9629605943141041,1.000392561524881,21.98898028318649,1.2550664903264013,-0.20307238387346882,-0.08626213610926628,0.0009758463533817113,5.139675714142389,1.3996381284196011,-0.20307238387137827,0.23501459575298475,0.23526044991151493,0.2354391407801693,0.2352497197414656,2.8588050146588694e-15,0.22079915449673518,0.2277806829066636,0.014348532182888984,0.014348532182888786,0.0006688742373888026,1177.7330684013427,1177.7330684013589,20656.478699175448,6.928269078525347e-12,0.05078628777947947,-0.0035877223464321657,1.0,10.0,0.0,0.0,0.002875502764638433,-0.14866473417124032,-1.048926733503033e-6,0.19766913188278418,0.08331855016032204,-2.4085372900731983,-4.3849039818128706,-0.9315765331928834,-0.4037160013032268,-0.048809079062734725,5.133421812956906,-695.4507157100759,141317.7498365762,-3.82866421874782e7,1.2965550790459145e10,1.3232073446841155,-189.38583728667672,38483.79153056057,-1.0426256840547225e7,3.5307917703427052e9,-77.12859291628638,15719.91710115444,-4.258933091087258e6,1.4422631240806885e9,6420.195734158928,-1.739695398967978e6,5.891378065353146e8,-710626.3100781094,2.4065189581718206e8,9.830178952901292e7
12.652696746221268,-0.45786189958094514,0.0016794681980365053,1.7155838374885752,1.714920213256531,1.7398595705592748e-7,1.7168768405747774,2.9458471869173506,1.6627115176906015,2.8498450389809555,5.8868450521131805,5.0553908920848585,8.964761435762422e-14,0.0005290973410825544,0.06422516605755353,1249.5430196814905,81.3947065974303,-10204.137559969102,2.0386993797737798e6,-5.512763857213148e8,20408.93911220384,57.26072567784994,-2241.667362980355,461468.9464463586,-1.2701846546273921e8,672.3497572004228,-747.166940511382,157707.40612815294,-4.40799948410915e7,-251.20695897161573,54197.431480861225,-1.5352718478409935e7,18714.25500687766,-5.364363858170157e6,-1.8797003729158682e6,0.918642066991592,0.9644897545298529,1.0003746944815042,19.975666261651075,1.2242476343101287,-0.2015938235272344,-0.08565580740736231,0.0009621586544776203,5.265658780125419,1.294418011826505,-0.2015938235255089,0.23338992517680904,0.23363763772930565,0.23382193823093075,0.2336410786433108,2.4048597680271317e-15,0.2196317764844256,0.22640322548273595,0.013856073113765445,0.013856073113765284,0.0006260911088808378,1249.5430196814905,1249.543019681505,20408.93911220384,6.213466230289727e-12,0.05007529736200407,-0.0034419671290978025,1.0,10.0,0.0,0.0,0.002867210391403096,-0.14709610896177214,-9.812396994889986e-7,0.1955477512603941,0.08209213848662351,-2.219825730598256,-4.043921269332579,-0.9350461235559782,-0.3854456221939871,-0.04882186666839144,5.25924808132354,-729.9591866809665,151965.30592803753,-4.218038403538987e7,1.4634225060449127e10,1.218582846657221,-179.44096716983955,37356.61110939906,-1.0368920675060142e7,3.5974332856004677e9,-65.9369821989219,13774.68742004013,-3.8233832499674913e6,1.3264993046488442e9,5078.128818314485,-1.409814957749207e6,4.891266259674766e8,-519841.1075588004,1.8035807134322983e8,6.650426403456871e7
12.809728322176737,-0.44552736613123495,0.0016693423179262377,1.711652438373545,1.711008051151575,1.6402705051799002e-7,1.7128998671867575,2.9322748963913345,1.6598479027776536,2.8384784393478215,5.936327100641964,4.918999880508963,8.191000746052529e-14,0.0005268499069244813,0.06054568229819807,1301.677587263315,83.00583749275089,-10579.995295529345,2.152965374856963e6,-5.92527791526299e8,20223.48396203646,59.83076766771846,-2162.7136208149846,453416.35339521547,-1.2702573054597715e8,692.7915816989564,-670.7541574288038,144179.65099250307,-4.101837111973024e7,-209.81819876941475,46105.55676291285,-1.3294067101042738e7,14814.546107260567,-4.322624451623891e6,-1.409590011175205e6,0.920923465139616,0.9655068885249444,1.0003628955326629,18.709306829828986,1.2053700634225604,-0.20061795126642917,-0.08525546688544355,0.0009531714331186178,5.354564088266079,1.225517694024,-0.20061795126491128,0.23231697400561857,0.23256590981027284,0.23275387523176058,0.23257865812871836,2.1374536477810413e-15,0.2188781162698536,0.22550249638098047,0.013526098410556605,0.013526098410556462,0.0005981994084150014,1301.677587263315,1301.6775872633286,20223.48396203646,5.773013958631129e-12,0.049608423026035076,-0.003345422246121393,1.0,10.0,0.0,0.0,0.0028616413937869807,-0.1460631557784886,-9.381242618959796e-7,0.19415154980403088,0.08128774633239247,-2.0968728556441887,-3.8228171619231843,-0.9376453648647176,-0.37324742229077446,-0.04883031143357246,5.348042810351,-754.8144970703872,159792.55429521558,-4.510171498059489e7,1.5911923757209526e10,1.1500722075503689,-172.757519112953,36572.38348310482,-1.0322616238444848e7,3.6418278443912506e9,-59.082275679494366,12555.70922778604,-3.543869871847352e6,1.2502803165781288e9,4309.449122755098,-1.2166502531455373e6,4.2923524580017036e8,-417682.8676111745,1.473612707413135e8,5.059072052392718e7
13.04920616182298,-0.4270049721471883,0.0016545532934874381,1.7058005666409861,1.705184832999949,1.4984576346025252e-7,1.7069809308569404,2.912132225458934,1.655683548384889,2.8217707102671357,6.014014618160138,4.712026967345102,7.137555398149638e-14,0.0005240485310758323,0.05535014702928417,1387.0169363660928,85.59447612645066,-11184.781831733779,2.3419096919181156e6,-6.624292203350844e8,19916.734791997267,64.30284585727111,-2042.7104848093063,440545.2772810908,-1.2684934909250392e8,722.5785484064724,-565.9948989173306,125137.20238343203,-3.659107718377634e7,-158.12820025117443,35748.30962643608,-1.0594644587305693e7,10261.94309670542,-3.0777703014385877e6,-896739.5698347769,0.9243392588244672,0.9670273905692344,1.0003453836104292,16.920899880109857,1.1794250003167286,-0.19917034935836359,-0.08466137739195422,0.0009399088136746111,5.495647476531303,1.1245604436357697,-0.19917034935711142,0.2307244218011884,0.23097516556242592,0.2311685107074807,0.23100165352377203,1.7838613829629098e-15,0.2177844328547517,0.22417846319087012,0.013028920071617186,0.01302892007161707,0.0005573723942581385,1387.0169363660928,1387.016936366105,19916.734791997267,5.1630751515851e-12,0.048919364983728175,-0.003201623373378177,1.0,10.0,0.0,0.0,0.002853240617751672,-0.1445343446849316,-8.763871705764341e-7,0.1920862286689761,0.0801019210510707,-1.917585771341078,-3.501881687378674,-0.9419832522430881,-0.35498306205826413,-0.04884284389197713,5.4889508253899795,-795.1114530737693,172757.78505409666,-5.004577927274619e7,1.812134364419332e10,1.0496874932302585,-162.7021652102516,35351.10149895422,-1.0240773936340747e7,3.7081365403289685e9,-49.71555150887056,10850.744375718037,-3.143325539691077e6,1.1381835314096222e9,3329.503501682824,-964819.2123917635,3.4935653987999105e8,-296137.0753291844,1.072322596377969e8,3.29140503328847e7
13.211345326287718,-0.4146563186997463,0.0016449619436971843,1.7019332640309717,1.7013364838938505,1.4088549797786837e-7,1.703069812376149,2.898859756377018,1.6529944779222427,2.8108645961964895,6.068148604845766,4.572904304312819,6.501958959332157e-14,0.0005225783120909589,0.052094030264407065,1449.1531060334003,87.44638734516312,-11616.473068681029,2.4806178299248493e6,-7.150455763071145e8,19694.607635553577,67.74335942150238,-1962.00354156809,431450.3740507137,-1.2659719375289154e8,741.7395018260191,-502.71032469044115,113315.16664563143,-3.376534194985511e7,-129.83901666184568,29931.791763189427,-9.039826623213548e6,7944.8882181472645,-2.428309429469054e6,-654247.9582246226,0.9266098400629262,0.9680365355436892,1.0003338439246017,15.801051765359164,1.1636316035961374,-0.1982169461844826,-0.08426995600761694,0.0009312191100580933,5.595040863123095,1.0591374802479399,-0.19821694618338118,0.22967493652526422,0.2299268657318011,0.23012371592993522,0.2299623592095437,1.5769172638778504e-15,0.21707965890871192,0.22331415413829145,0.012696179618694754,0.012696179618694655,0.0005308657993080266,1449.1531060334003,1449.1531060334116,19694.607635553577,4.788358246523215e-12,0.048467828564773024,-0.0031064863830235767,1.0,10.0,0.0,0.0,0.002847617001984276,-0.14352971809951798,-8.37139325371406e-7,0.1907297825506879,0.07932575506240597,-1.8019516918119312,-3.2958072392511557,-0.9451715502430895,-0.3428642769214059,-0.0488511006518174,5.588220727882107,-824.1299122884041,182300.87443391152,-5.3765295501078576e7,1.9820218175245453e10,0.9846377629009441,-156.007772115162,34509.55104021492,-1.0177769113362e7,3.751966799131389e9,-44.07555494349719,9798.985738193871,-2.8899771624358958e6,1.0653708302402844e9,2781.386159727097,-820608.9078343997,3.025120068131975e8,-233005.32891543064,8.58982728528813e7,2.4390758626380593e7
13.458041812332912,-0.39615544191701024,0.0016309779791870574,1.6961894421841448,1.6956208457436752,1.281656939031018e-7,1.697261651547622,2.8792045863820186,1.6490901140649603,2.794858804236046,6.152893338488733,4.363290923056298,5.640703928283157e-14,0.0005209993166503812,0.047506811715476244,1551.1560939947242,90.43721804335657,-12308.364213867177,2.70964854206196e6,-8.042526903214146e8,19337.676346911056,73.68456660559355,-1840.468570505432,417061.2409166362,-1.2599781645830734e8,769.2652157631317,-417.41491987826583,96933.4317863073,-2.973785464533971e7,-95.37134046159002,22659.219778563955,-7.04560232098019e6,5322.548943148358,-1.674947247845154e6,-399388.0371406549,0.9300017351307152,0.9695417030006357,1.0003167538763087,14.22674279258684,1.1420609498785839,-0.19680572190963527,-0.0836903573036991,0.0009184227766076457,5.75242550564646,0.9642678058711659,-0.1968057219087264,0.22812059216671007,0.22837426675169378,0.22857624794267473,0.22842302701834266,1.3050464649958617e-15,0.21605840447256583,0.22204564541099556,0.012195463406477767,0.012195463406477685,0.0004922339396291787,1551.1560939947242,1551.1560939947344,19337.676346911056,4.270926265544125e-12,0.047802793010285026,-0.002964954577882241,1.0,10.0,0.0,0.0,0.002839161270092439,-0.14204597146091988,-7.810451284114631e-7,0.1887275230800478,0.07818391188531275,-1.6350351911620016,-2.9996020290712764,-0.9504008205235239,-0.3248319044721725,-0.04886332482466811,5.745409933911365,-871.1431041448817,198120.28056951135,-6.007428027857852e7,2.276886191468023e10,0.8903145708350733,-146.0285649418817,33210.64027056374,-1.0070172049212938e7,3.8167141639025497e9,-36.49758769022317,8350.583471941274,-2.5320744071920393e6,9.596861097162433e8,2098.678158747636,-636672.419393338,2.4130636710562634e8,-160080.44053540681,6.067480003721793e7,1.5256203344173085e7
13.624690881413798,-0.3838486208647077,0.0016219233461174424,1.692401541435892,1.6918515579958744,1.2015303444893315e-7,1.6934318010556386,2.8662800812945948,1.6465717630180166,2.784424780671896,6.211754191579375,4.223376501752381,5.123488848017153e-14,0.0005203819755663372,0.04463796824918595,1625.63989971774,92.59000963987162,-12799.811645118392,2.8774028454354443e6,-8.713813974423169e8,19085.578040285498,78.22601817593844,-1759.4544564534783,406983.8075717164,-1.2543755313127708e8,786.7227081213438,-366.7647071316891,86921.85682991447,-2.720377544458091e7,-76.97854601593805,18671.373313266264,-5.922441410540267e6,4030.036280965466,-1.2937662380248439e6,-283484.1278726313,0.9322515020083142,0.9705385071018007,1.0003055154991436,13.24544608995505,1.129012945608724,-0.19587819084106906,-0.08330927215644662,0.0009100555029639427,5.863023808984787,0.9034199985414704,-0.19587819084026917,0.22709840973262785,0.2273532245231715,0.22755853998103792,0.2274106636173401,1.1469798831609291e-15,0.21540096326962196,0.22121868400756017,0.011860754852741136,0.011860754852741066,0.0004672631345200811,1625.63989971774,1625.6398997177496,19085.578040285498,3.953887556114106e-12,0.0473678586189652,-0.002871420927920558,1.0,10.0,0.0,0.0,0.0028335185102265274,-0.14107291938468272,-7.454440839121855e-7,0.1874151497890731,0.0774380032460953,-1.5284552256902164,-2.8112460407940514,-0.95418348387674,-0.3129404623331008,-0.0488713599467804,5.855870958001605,-904.9607216473015,209767.84214594236,-6.48288477387871e7,2.504325623273665e10,0.8298218698985816,-139.44390956550612,32322.781872806896,-9.989370549138399e6,3.8588741704994144e9,-32.0114176646355,7470.846464414646,-2.308868523235595e6,8.919113628092704e8,1725.7494259617433,-533654.6312736925,2.061497327861793e8,-123338.65129165245,4.764790998278173e7,1.1012931895811332e7
13.79298297956391,-0.37157229045224105,0.0016130814150256748,1.6886488606178067,1.688117341749613,1.1250256972466625e-7,1.6896379351302155,2.8535051821677837,1.644119256658575,2.7741791536563176,6.272495410810842,4.083667287344275,4.648372224159691e-14,0.0005201272296069441,0.04191343626529961,1705.86297807179,94.88639310969724,-13315.588098554226,3.058062485016722e6,-9.453217877525713e8,18823.549312341707,83.28618972346655,-1678.6912744870979,396527.3081226177,-1.2473632365916212e8,803.4131375767435,-320.86339320510484,77634.14212764661,-2.4796382877845638e7,-61.70749345939059,15286.822052241148,-4.9483088510634815e6,3024.3720721270624,-990863.1567207179,-199017.51982691864,0.9344905424386033,0.9715293443662103,1.0002944067582473,12.316934846666042,1.1169657683312288,-0.19496173905086506,-0.08293262777273863,0.0009018219125842444,5.978259032785132,0.8446398150095255,-0.19496173905016084,0.22608798088147297,0.22634391615702304,0.2265524956725311,0.22640989885718696,1.0055763090664331e-15,0.21476167379466254,0.22040662882673792,0.011525441769819072,0.011525441769819011,0.00044294126023766483,1705.86297807179,1705.8629780717988,18823.549312341707,3.657729606392498e-12,0.04693980307219292,-0.002778565826718586,1.0,10.0,0.0,0.0,0.002827877080830471,-0.1401131609664647,-7.112295257738973e-7,0.18612127919432275,0.07670456348629667,-1.4258539072856347,-2.6304947581160585,-0.9581999469852007,-0.3011775093903598,-0.048879298933959495,5.970963190647316,-940.8812332405186,222380.22620282933,-7.007736123091246e7,2.7602753893684273e10,0.7713892540658742,-132.9332275564306,31419.184663694054,-9.900941243044417e6,3.899879213891558e9,-27.95540651662382,6658.630457918956,-2.0982947084281845e6,8.264967659496853e8,1410.1605715517983,-444689.10331718787,1.7515847713734478e8,-94236.23022025169,3.712112784593645e7,7.866987174118225e6
14.048328827959388,-0.35322882947793466,0.0016002117565539883,1.6830889942615022,1.682584884189865,1.016824615018303e-7,1.68401773239381,2.834632090060596,1.6405596231388746,2.7591593442889253,6.367079656370332,3.875088761683893,4.008407294791563e-14,0.0005204523651837175,0.038083582459659586,1838.1462677701427,98.63906331872705,-14134.296585085713,3.3547208827627436e6,-1.0703573247709382e9,18414.49213988849,91.96545848722458,-1558.4299416462616,380142.37438675377,-1.2339216622994298e8,826.9400845107372,-260.4081719639625,65032.70442147342,-2.1429603485921893e7,-43.719206061521795,11188.397446180223,-3.736002710873068e6,1933.635329142894,-653562.5539367051,-114678.51375881648,0.9378266382525787,0.9730034202868538,1.0002779943847138,11.019479181841996,1.1006494425297209,-0.193608439001329,-0.08237624403133298,0.0008897251197572594,6.159931716982405,0.7605630352886994,-0.19360843900074692,0.22459507743783105,0.22485265499083812,0.22506599798035262,0.22493119697390446,8.214626657968681e-16,0.2138354798766974,0.2192161319792681,0.011021489944120477,0.01102148994412043,0.00040770875898920905,1838.1462677701427,1838.1462677701506,18414.49213988849,3.2499928527818096e-12,0.046310763434891496,-0.002640575839347885,1.0,10.0,0.0,0.0,0.002819426998486565,-0.13869894713430198,-6.624064732936773e-7,0.18421580774236712,0.07562797818029152,-1.2797147951238406,-2.374018999151156,-0.964650974750555,-0.2838149176885284,-0.04889102052340431,6.1524105185579,-998.9312033976721,243274.61943536857,-7.899111340707676e7,3.2059206392199814e10,0.6878195370245869,-123.33804700211547,30037.120018609152,-9.753033667626113e6,3.9583505803903284e9,-22.628232261505058,5563.025324598815,-1.8063107664828952e6,7.331063872342457e8,1029.3213713198531,-334537.8162963353,1.3577498104103264e8,-61952.01330475086,2.5146207696069565e7,4.65715583211099e6
14.220395241972096,-0.34105505477106485,0.001591889314440454,1.6794301106240404,1.6789440767436359,9.488976800285792e-8,1.6803195846131926,2.8222469900984333,1.638262649379794,2.749374048383386,6.43238851928754,3.737067498963703,3.626284690512692e-14,0.0005211593354965683,0.03569254948814984,1935.1942974186254,101.37833490620979,-14708.981426713928,3.57042943414958e6,-1.164043553492052e9,18132.823576128,98.56567980341565,-1479.0926173909666,368755.30546443525,-1.2227913817438398e8,841.5880932090441,-225.3255658292723,57490.47210549065,-1.9350080251459904e7,-34.44479402199911,9012.952245965775,-3.073735543648998e6,1419.1287073032463,-489924.401625015,-78323.80020647758,0.9400344259062233,0.9739774780630162,1.0002672235896382,10.215508262463377,1.09086124428956,-0.19272077043271685,-0.08201116396864,0.000881830464423013,6.286960345421137,0.707350148924444,-0.1927207704322038,0.22361530112436526,0.22387394714016245,0.22409037726411765,0.22396069070599503,7.153821615496933e-16,0.21323888194789767,0.21844050200341564,0.01068493631027602,0.01068493631027598,0.0003850725692312108,1935.1942974186254,1935.1942974186327,18132.823576128,3.0007956969544283e-12,0.045900137880545054,-0.002549447635602661,1.0,10.0,0.0,0.0,0.002813807301484159,-0.1377732887943879,-6.314533437247841e-7,0.18296930102639525,0.07492599990991655,-1.1876043640239073,-2.2129572291715656,-0.9692235215272087,-0.27245225908309834,-0.04889870698354079,6.279281617721036,-1040.552994914469,258636.25034097687,-8.5710651876494e7,3.55036740887541e10,0.6349351453321799,-117.0739566828405,29099.497399557993,-9.643415755284056e6,3.9945640722612634e9,-19.545164003237158,4911.0328579250245,-1.6274896774083087e6,6.741503183871663e8,827.8515960984192,-274666.43746389763,1.1377428013758022e8,-46348.62916659613,1.9201336063748527e7,3.2405034081256045e6
14.48107420818355,-0.3228897037000045,0.001579782677366321,1.6740156761867055,1.6735564561944392,8.530387823441135e-8,1.6748476881785053,2.803970507452339,1.6349254265773054,2.7350292889599306,6.533547156932838,3.5321901269568303,3.1135556818524416e-14,0.0005229879846928284,0.03233419806660419,2095.7930462386657,105.9134940102789,-15610.262036266282,3.9217529605966746e6,-1.3215422275052671e9,17699.75009840658,109.86034053741257,-1361.7236978612623,350977.1199047313,-1.2023909998597744e8,861.9792862482823,-179.8442184342703,47402.733317421356,-1.6478126314535439e7,-23.77313463108159,6436.674687383559,-2.266667379032315e6,877.4121042545318,-312839.50655639346,-43303.135648402844,0.9433196566220687,0.9754247399561736,1.0002513286264552,9.096680253859814,1.0776800751296238,-0.1914114471761284,-0.0814724744187357,0.0008702437624536383,6.486277084076609,0.63191930945167,-0.19141144717570346,0.22216933936671637,0.22242954746005966,0.22265047584252176,0.22252833657330623,5.78152141985965e-16,0.21237357734567902,0.21730342323578208,0.010179332933424375,0.010179332933424342,0.0003524249016497081,2095.7930462386657,2095.7930462386726,17699.75009840658,2.6581818764878965e-12,0.045297320323905925,-0.00241405305746886,1.0,10.0,0.0,0.0,0.0028054073713588154,-0.13641077011066943,-5.872966117688469e-7,0.1811355428935031,0.07389662074149539,-1.0575557994926261,-1.9863470803231806,-0.9764577899919287,-0.25576518222924394,-0.04891003994063084,6.478351235552561,-1107.5727336489756,284021.3389139394,-9.710685664666238e7,4.149940956612579e10,0.5599827850993718,-107.90487960125276,27670.67791497783,-9.460600967223097e6,4.043065224070506e9,-15.558097571552763,4043.708931102253,-1.382543526426897e6,5.908412882260969e8,589.9822436721333,-202040.71702396937,8.634375369410431e7,-29519.75982660172,1.2618014262970766e7,1.843912407549193e6
14.744563771880348,-0.30485781654091515,0.001568120346368147,1.6686938150211228,1.668261035463383,7.641120193247553e-8,1.6694700895052772,2.786065861137964,1.6317117334535498,2.7210771300076697,6.638153575205002,3.3306393052110486,2.6664882117049412e-14,0.0005257774961302098,0.029233147098891302,2276.7595242232387,111.06905569847068,-16549.6771184728,4.306093768218752e6,-1.5007747325546446e9,17257.43499298124,123.06638885681791,-1246.7524856541309,332355.34491823596,-1.1769030036404058e8,880.4700563881464,-142.09212166277035,38698.51855537704,-1.3899114694600614e7,-16.149193133629947,4529.0375891106905,-1.6473802526167112e6,531.7149910925434,-195889.38385168486,-23357.169588722765,0.9465699962068337,0.9768541048837347,1.0002357562874848,8.077472163540637,1.066150902283429,-0.19012945271218168,-0.08094480672347266,0.0008589661388534225,6.695657762144702,0.5618617978612219,-0.19012945271182918,0.22075265893710863,0.2210143790259893,0.2212396464927691,0.2211249033574246,4.638992875884651e-16,0.2115419563389072,0.21619741432328174,0.009673062732184164,0.009673062732184138,0.0003213837623840256,2276.7595242232387,2276.7595242232446,17257.43499298124,2.349980481373433e-12,0.04471038619576898,-0.0022802483746565596,1.0,10.0,0.0,0.0,0.002797055514028538,-0.1350799671479933,-5.45735875003651e-7,0.179345686776468,0.07289570814983978,-0.9373354407129355,-1.777694999468953,-0.9840823613083975,-0.2395521777167559,-0.04892112889155037,6.687472361613249,-1180.229038150956,312421.9515083078,-1.1026482614657843e8,4.86435820242605e10,0.4903866822981582,-99.03886492747003,26216.873552343182,-9.252867765613897e6,4.0819239372333584e9,-12.257649345723863,3299.981591235526,-1.1646809536657415e6,5.1380168777211726e8,414.4382519758226,-146601.2222976421,6.4673467320816934e7,-18447.313942525005,8.140606531340303e6,1.0246331734374925e6
14.921517110160591,-0.2929280009611059,0.0015605918696988807,1.6652013828375196,1.6647860058891586,7.085421982322717e-8,1.6659414776277242,2.7743480357943953,1.6296355832511802,2.7119949064212516,6.709456009181443,3.198586762894189,2.401510350320568e-14,0.000528190312324485,0.02730096524310835,2410.0896752394633,114.92621371391165,-17189.151679586437,4.579373452925051e6,-1.632655034075192e9,16959.430543795414,133.07700023334027,-1171.6935457269578,319472.3855315966,-1.1566855524528691e8,891.7486065445913,-120.75994806586957,33612.98063822457,-1.2339295298666457e7,-12.370771545609555,3553.890417870848,-1.3209096208446575e6,376.6564344966133,-141848.61331614817,-15271.909491841583,0.9487145714304835,0.9777958301284245,1.0002255644574785,7.450960763966402,1.0593066410937981,-0.1892908139784003,-0.08059950462477597,0.0008516247971023054,6.8402829824928775,0.5181924152230157,-0.18929081397808883,0.21982543125739173,0.22008813037026492,0.2203162006505199,0.2202063006010323,3.98881917218009e-16,0.21100556322696903,0.2154774251806516,0.00933552610249849,0.00933552610249847,0.0003016126453755922,2410.0896752394633,2410.0896752394688,16959.430543795414,2.1621662198431474e-12,0.044328198854470084,-0.002191997369866386,1.0,10.0,0.0,0.0,0.0027915242535461048,-0.13421115145068854,-5.194134363669011e-7,0.17817784390635652,0.07224467892669237,-0.8626828675462922,-1.648537497783089,-0.9893328308840321,-0.22903608591862618,-0.04892837776153276,6.831918315579124,-1231.7625282951053,333105.8507530282,-1.2010407549488817e8,5.412854120109773e10,0.44701532044452763,-93.31412411977072,25234.9620872979,-9.098674744990688e6,4.100593507318409e9,-10.396539513234538,2867.5718710137635,-1.0339268064074435e6,4.6597044937593865e8,324.9271951985768,-117490.14788149904,5.295049589941591e7,-13345.317343551185,6.017023224846154e6,683699.6976903013
15.188113649310441,-0.2752191483766109,0.0015496812181817806,1.6600583760908285,1.6596687086601127,6.306457815576135e-8,1.6607457624125184,2.757138298420031,1.6266212306472039,2.6987187562013095,6.81788101801321,3.00488886228014,2.0492809214509697e-14,0.0005326565530795073,0.0245974108164414,2631.0647013567095,121.48164307551586,-18149.22317796037,5.009974636496773e6,-1.8481644527224417e9,16511.176383869726,150.1237678686523,-1061.967057088316,299470.15241020115,-1.1209009733687788e8,907.1109782179251,-93.86419587906906,26983.14872055543,-1.02334201834991e7,-8.191321511803983,2442.175587953357,-937302.1013358436,221.20580685924068,-86104.38165979022,-7926.949713026692,0.9518895310394815,0.9791880251827526,1.000210595328331,6.587997851432353,1.0502034028692178,-0.18805965763183385,-0.08009241557706095,0.0008408992980885586,7.063166504063787,0.4573326669878224,-0.18805965763157462,0.21846353195699986,0.2187276529423824,0.2189597857956771,0.2188570044904137,3.160011251826421e-16,0.21022797727964346,0.2144249247535244,0.00883039340061958,0.008830393400619562,0.000273415207687461,2631.0647013567095,2631.0647013567145,16511.176383869726,1.9051550588298395e-12,0.043769659670602715,-0.0020613220316869465,1.0,10.0,0.0,0.0,0.002783307582531627,-0.13293820062116118,-4.819656152777787e-7,0.17646774684556585,0.07129428957786246,-0.7590242372120222,-1.4697214535026104,-0.9973473787704675,-0.2137597945479034,-0.04893901025282517,7.054525565474874,-1313.3375149051508,366737.93711095734,-1.365386287180224e8,6.3540163786924355e10,0.3865876056154519,-85.0380095136631,23746.11539720357,-8.840814395255592e6,4.1141968510618668e9,-8.054116835384736,2306.3253332032095,-858658.0947479483,3.995885764156747e8,223.08501142567445,-83396.58440179264,3.880976924155829e7,-8094.28604009102,3.7693724932946963e6,366054.8053373357
15.36584400187648,-0.2635851493222263,0.0015426800264396296,1.6567061104777991,1.6563332582744956,5.823520415881295e-8,1.6573595043677174,2.7459503654268214,1.624681638421909,2.690123996083837,6.890369333265547,2.879388109232057,1.8424782749328084e-14,0.0005361955655059629,0.022922618577884073,2793.2321507526703,126.4585809261367,-18774.03288128119,5.30568490633438e6,-2.0019077827833216e9,16213.931242813836,162.95527947873248,-991.0938015355359,285725.1445099536,-1.0930860288948613e8,916.3263482541151,-78.97937759940669,23184.79481905784,-8.982323297155483e6,-6.176911871763788,1889.1327684320781,-740360.596432858,153.80074489500316,-61194.84900739294,-5066.785103301417,0.9539698725550894,0.9800989534527644,1.000200863590261,6.062979114304068,1.0448598985806195,-0.18725963440339516,-0.07976279231658995,0.0008339628863452996,7.214169810805263,0.4199292619775381,-0.1872596344031654,0.21757810942912437,0.21784314410018976,0.21807788318266522,0.21797973461067072,2.694584948093114e-16,0.20972838824038376,0.213743527882188,0.008495721972149567,0.008495721972149553,0.0002556556899115273,2793.2321507526703,2793.232150752675,16213.931242813836,1.7495138059708518e-12,0.04340832328929355,-0.001975643503000142,1.0,10.0,0.0,0.0,0.0027779069781204884,-0.13211261475036656,-4.5836762634571376e-7,0.1753592792883152,0.07068012174039189,-0.6955464112576536,-1.3605235763484396,-1.0026901643234178,-0.20395496629929688,-0.04894591253687882,7.205341680739988,-1370.0905927744777,390764.3526804998,-1.485938392565456e8,7.062846426894232e10,0.3494614651917311,-79.75234092855096,22746.21257968775,-8.649578787153408e6,4.1112503125937796e9,-6.759704890647658,1986.0698014934737,-755231.9826209492,3.5897097523477715e8,172.50584727984233,-65942.55764077467,3.1343302223174676e7,-5752.24905473467,2.7367187377884737e6,238912.44590225635
15.630386957208993,-0.24651537208803662,0.0015326382465878626,1.6518250384115327,1.651476759227853,5.154684363762228e-8,1.6524294464417828,2.7297018463592244,1.621889312074934,2.6776857596617742,6.99753524268735,2.698154433434285,1.571165633108668e-14,0.000542302508876452,0.020602023504793714,3059.25466031141,135.00476936656892,-19652.404815401165,5.74846028851343e6,-2.24178451581289e9,15775.47538007232,184.52336042458296,-889.0168849470223,264634.83641262667,-1.0450957070699324e8,928.6320493425482,-60.64536023520087,18344.337121418255,-7.329304039198543e6,-4.011053159177396,1276.2082890020054,-515392.0754565681,88.39198826705172,-36333.04311256172,-2563.0570570584855,0.9570144232025775,0.9814302567230357,1.0001867292667903,5.3501926499085455,1.0378568667340786,-0.186098223584588,-0.0792841174897657,0.0008239397707837249,7.440337402214128,0.36873103073632396,-0.18609822358439543,0.21629210471109225,0.21655845078750585,0.21679692548744223,0.21670551399474997,2.1111990600284878e-16,0.20901018660740373,0.21275738224719815,0.008000369734044612,0.008000369734044601,0.00023072453551321845,3059.25466031141,3059.254660311414,15775.47538007232,1.5386581995886136e-12,0.04288601893987779,-0.0018501091424326988,1.0,10.0,0.0,0.0,0.002769981294224926,-0.13091632727852887,-4.250999479234248e-7,0.17375400039076025,0.06979329730786626,-0.6089544658516828,-1.2119387391479284,-1.010491238264699,-0.1899228862778513,-0.048955921394595696,7.431228842754991,-1457.338791116522,428678.1663880858,-1.6812117438752788e8,8.241505634136362e10,0.29866091293321545,-72.22419126090978,21244.843042525412,-8.331910141365699e6,4.0844042885959954e9,-5.167129995813118,1579.3084116430134,-619381.1714261391,3.0362822885131764e8,116.50950218518524,-46043.82777938621,2.257124781060854e7,-3417.4478312683086,1.677911272120402e6,124692.01734445369
15.88932177658859,-0.23008497632103186,0.0015232226039178702,1.647168333961715,1.6468436059294247,4.5539164782234173e-8,1.6477265652871067,2.7142462786946218,1.6192566087550782,2.6658964644205265,7.099999179438968,2.5274145967383492,1.3428950210435135e-14,0.0005492527431977647,0.01851297913837577,3351.4767041542696,145.05124243663633,-20408.378916872272,6.167614854281619e6,-2.481586898372097e9,15352.491059331887,208.8773817474388,-793.0925917126992,243240.21262089792,-9.896493255100842e7,939.1698256337005,-46.43135681015963,14434.608054431246,-5.934361708796524e6,-2.590488642410991,859.1658717602185,-356662.886096457,50.619827090041134,-21482.16535190558,-1292.398695313911,0.9599362549707162,0.982705863630831,1.0001732838241442,4.726007397274811,1.031976793319835,-0.1849940240939181,-0.078828853325827,0.0008144617053129056,7.659846431271431,0.32354093035511633,-0.18499402409375568,0.21506877015739068,0.21533634600722987,0.21557831907609717,0.21549332785634542,1.6477800267728678e-16,0.20833415169921557,0.21182264699793796,0.007518436330047245,0.007518436330047236,0.0002080252174963173,3351.4767041542696,3351.4767041542736,15352.491059331887,1.3539064472687282e-12,0.04239191767620558,-0.0017294007152524535,1.0,10.0,0.0,0.0,0.0027623525440279113,-0.1297814165024846,-3.9451113860551585e-7,0.1722321018541963,0.06895540018270249,-0.5328251759551593,-1.0816638066345927,-1.0177257887430744,-0.176838618281071,-0.04896542282168615,7.650465577813746,-1544.5933548499593,467747.42862988124,-1.888551648967352e8,9.53102083770279e10,0.2538436623508449,-65.24230376469762,19757.25178803639,-7.977080825765432e6,4.0258217886965213e9,-3.9335692299470395,1251.7941556367955,-505417.6189701332,2.550709102824403e8,78.43013548602556,-32022.612683432537,1.6160966055631813e7,-2023.628160402906,1.0239381023860772e6,64835.02871407824
16.13942711806409,-0.2144671058858711,0.0015144913249886174,1.64277913789113,1.6424767135048894,4.0204728487295766e-8,1.643294338712471,2.6997197260462755,1.616799440369612,2.654846915325082,7.194516446422326,2.368948290884126,1.1529003792761938e-14,0.0005568668286124419,0.016650422041462814,3667.2495147777468,156.82835016896948,-20982.900907556937,6.534088520636865e6,-2.7053446367938623e9,14951.083759022587,235.88825774556287,-704.2207422632127,221866.64065568085,-9.273336357830316e7,948.0643443773679,-35.577901622883424,11327.799806146631,-4.77721008660131e6,-1.6721307437007333,579.7489626992109,-246553.5820581453,29.104662901405412,-12747.20389800393,-656.1862854840316,0.9627057756501401,0.9839131423490205,1.0001606456249983,4.186389566483853,1.0270952119434118,-0.18395667171739005,-0.07840100022023752,0.0008056030846544302,7.865161460624677,0.2842414348979543,-0.18395667171725189,0.21391889232379513,0.21418760785476545,0.21443281964395478,0.21435387568468356,1.2843611650956855e-16,0.20770416181724444,0.21094652817616935,0.007055374043583126,0.0070553740435831186,0.00018766339694778345,3667.2495147777468,3667.2495147777504,14951.083759022587,1.1935070731652342e-12,0.0419299232941249,-0.001614701386769004,1.0,10.0,0.0,0.0,0.0027551030308372556,-0.12871737969440947,-3.666491751571204e-7,0.17080617238440798,0.06817288081861653,-0.46686392123962395,-0.9690539445208046,-1.0240340685604874,-0.16481083009656636,-0.04897433426648427,7.855525736364756,-1628.5015408655483,506374.7501570416,-2.0993078091882658e8,1.0878607200542229e11,0.214889874381753,-58.85384768014784,18300.321900112434,-7.586872896460241e6,3.9315154241196003e9,-2.9920400887342624,992.0571126655259,-411282.9960295367,2.1312673457263753e8,52.90833297839579,-22295.57620995326,1.1553561436255705e7,-1203.4432689688558,626316.4596750969,33912.95802527963
16.37881881764732,-0.19974330898395148,0.0015064481038104963,1.6386739746789944,1.6383925109379331,3.549967493859851e-8,1.639149359727939,2.686169346668791,1.6145197121497723,2.6445621604921605,7.27831428418006,2.223395724754614,9.956043070474519e-15,0.0005649535364905716,0.014997784643821234,4003.6338306960783,170.59235392794895,-21324.720238761085,6.8194262267873585e6,-2.8957951407593527e9,14574.428291728656,265.3819110319487,-622.6835907888992,200783.72967917484,-8.590887994647157e7,955.5107618658836,-27.35697184372272,8883.454260339164,-3.828429307721225e6,-1.081593947642089,393.77400510947905,-170847.4149946181,16.881606056681925,-7634.678476211501,-337.80548476841017,0.9653098323395084,0.985046671846611,1.0001488557979499,3.723489135813902,1.0230644870623704,-0.18298944488085617,-0.07800193896642059,0.0007973832123353515,8.049463236223687,0.2503857028691786,-0.1829894448807375,0.21284622076532808,0.2131159847674347,0.21336417402451766,0.21329088413036862,1.0013482401135741e-16,0.20712050189270378,0.21013101860352776,0.006614139908235907,0.006614139908235902,0.000169583004533225,4003.6338306960783,4003.6338306960815,14574.428291728656,1.0548200400283643e-12,0.041501072676687775,-0.001506541981504044,1.0,10.0,0.0,0.0,0.0027482718883557744,-0.12772715857674288,-3.4139049880702654e-7,0.16947999396607163,0.0674473181289367,-0.4102341576352051,-0.8725629909243359,-1.029094033213918,-0.1538604161488611,-0.048982628633082934,8.039598466691789,-1705.7118481738498,542810.1047532074,-2.3030872583724707e8,1.2214226160145715e11,0.1813525725668917,-53.05866680189264,16884.9038092079,-7.164090439688792e6,3.79941405728232e9,-2.2788453970755658,787.8445174089952,-334274.2984274812,1.772795139249638e8,35.899874011880264,-15597.137912866303,8.271808648388807e6,-722.6425353132033,385960.096571274,17970.002778317634
16.606762271134432,-0.1859222954113961,0.0014990586455543085,1.634849078774215,1.6345872383176847,3.1360292779672286e-8,1.6352877383322575,2.673575498020647,1.6124094057265936,2.635018897243147,7.349111784677789,2.0905510817774795,8.65487031438376e-15,0.0005733299117925918,0.01353247880401501,4357.7199844342995,186.6228309597371,-21394.039235320328,6.998516752744369e6,-3.0362490796882873e9,14223.330419424443,297.1695142300783,-548.3221197971793,180203.96435852483,-7.861128958544303e7,961.7274785537428,-21.143242397235237,6969.210800669437,-3.0560054807795156e6,-0.7012058993814269,269.9346821064931,-118919.64832725501,9.896118220029711,-4632.279285342172,-176.96446894276258,0.9677481632699086,0.986106642944704,1.0001378974124069,3.3277601274979194,1.0197378226194864,-0.18209085661088237,-0.07763108314165136,0.0007897811968280472,8.206837602538155,0.22135897079713457,-0.18209085661077953,0.2118492156543314,0.21211994098580736,0.21237085934357605,0.2123028373709017,7.814475029649242e-17,0.20658093384375992,0.20937427699830993,0.006195611695854035,0.00619561169585403,0.00015362427292773764,4357.7199844342995,4357.719984434303,14223.330419424443,9.348894675540113e-13,0.041104306754892656,-0.0014049397440060096,1.0,10.0,0.0,0.0,0.0027418638643768607,-0.1268088336494378,-3.1850722231338625e-7,0.1682508386756184,0.0667767514756524,-0.3618347536349728,-0.7902222767623667,-1.0326271166113852,-0.14394642884482628,-0.04899032019043183,8.196776897990365,-1773.0562674313974,575271.5170480718,-2.488533186126198e8,1.3455724853974666e11,0.1526183697329463,-47.82479571571963,15516.846976210056,-6.712341476752007e6,3.629423979718398e9,-1.7395595383177345,627.8058263746163,-271578.82616197295,1.468451372910753e8,24.54945796084258,-10987.977754792226,5.941299354049567e6,-439.52823682411747,240382.75059744262,9687.715779257986
16.892298790624505,-0.16887444834696427,0.0014901507296237945,1.6301687653265928,1.629931068653112,2.6613104818507543e-8,1.630562971377592,2.658206325796851,1.6098423789977467,2.6233879974635963,7.419894235723572,1.9323484384249734,7.261839715804379e-15,0.0005846326546534239,0.011833021031407659,4851.150430073945,211.9543325315,-21020.41482439434,7.03913294735915e6,-3.1213355398945003e9,13794.658927290053,342.65798740912186,-459.84985973371806,153905.73375450398,-6.841491145810364e7,968.4453177710425,-15.147304919315085,5052.686201674918,-2.2506015491552195e6,-0.3938645368870068,166.12520840178988,-74082.32659242493,4.935317745266997,-2440.349578960268,-77.00899366623756,0.9707477639429546,0.9874087289544584,1.0001245230312978,2.8891651041036854,1.0161816779027744,-0.18099471836788883,-0.07717854808248853,0.0007805529942191021,8.365705269628272,0.18912352235650065,-0.18099471836780262,0.21063243077866328,0.2109043115036216,0.2111585099418748,0.21109693592916332,5.627746705551956e-17,0.2059255171913667,0.2084519588835182,0.005673266833712247,0.005673266833712244,0.00013533138335070178,4851.150430073945,4851.150430073948,13794.658927290053,7.995987088980266e-13,0.04062246436766052,-0.0012794459010749956,1.0,10.0,0.0,0.0,0.0027339671651042405,-0.1256907321240357,-2.912934833979181e-7,0.1667552686781916,0.06596333497425426,-0.3082626439265591,-0.6991955582371692,-1.0345473873372582,-0.13223881544635493,-0.048999681988586605,8.355446010240822,-1842.3611322804331,609327.5835053374,-2.686872915932817e8,1.4809367476362164e11,0.12073556254624904,-41.651338177326686,13775.425889820468,-6.074371114861472e6,3.348040527827603e9,-1.218790861970763,467.14369310765045,-205990.30320391775,1.1353667257925598e8,15.001497916199916,-6985.415315465348,3.850185179468317e6,-231.93290711294006,130565.09037297958,4390.399493280211
17.156291957940695,-0.1533672892112899,0.0014822392503576905,1.6259470112019776,1.6257312261966264,2.2629390717910807e-8,1.6263015747227225,2.6443818740148735,1.6075387214701033,2.6129363394911653,7.460298320089354,1.794563579854233,6.178343268216287e-15,0.0005956903690521296,0.010384510783471523,5358.8248642860735,242.13835556500965,-20108.826857165503,6.834637580240269e6,-3.071586542454524e9,13409.915375993212,390.84955137122904,-382.95339148661697,129379.66932107852,-5.8099452522494905e7,973.7258145176089,-11.003436097641515,3678.418112693682,-1.649152329601332e6,-0.22000113375776512,104.81703344107923,-46837.956323575876,2.4975851035270282,-1331.4393651085602,-34.66195502775752,0.9734686541927059,0.9885880474532327,1.000112491834026,2.5356499598708635,1.0134142247413285,-0.18000919612513905,-0.07677154071848086,0.0007722983549446081,8.45707945677422,0.1631139625161832,-0.18000919612506563,0.2095378801172667,0.2098107828198959,0.21006788376612337,0.21001212980711528,4.0690460632726546e-17,0.2053382090355307,0.2076231200693823,0.00519197540410489,0.005191975404104887,0.00012006857378109522,5358.8248642860735,5358.824864286076,13409.915375993212,6.877243763682613e-13,0.040191260966256026,-0.0011650611211029794,1.0,10.0,0.0,0.0,0.00272679286026682,-0.12468743665753285,-2.674169792843163e-7,0.16541420746346058,0.06523628970883559,-0.2651839247930158,-0.6260564906640369,-1.032878319507025,-0.12212825100637847,-0.049008077407254005,8.44670470282331,-1882.82256764756,629509.7033640678,-2.8061809614829046e8,1.563586876779417e11,0.09503922825160666,-36.315618969880674,12141.895321240376,-5.412522682888955e6,3.0158245539655604e9,-0.8585784362418214,351.28677413207663,-156593.97341528005,8.725320487197189e7,9.333471527345138,-4530.544063789028,2.5243914638507576e6,-126.2036190503768,73035.16555077027,2076.535349535796
17.3991351744281,-0.1393117711877985,0.0014752203507247196,1.6221493515265806,1.6219533926212213,1.9287058193031302e-8,1.6224686219930473,2.6319776706308438,1.6054742077163326,2.6035635313340197,7.468115057477739,1.6753915886358064,5.3324841090649784e-15,0.0006061298354283047,0.009146900236938359,5869.294196769466,277.2660348576971,-18711.890022699674,6.397044965717326e6,-2.8879154857067213e9,13066.164415921785,440.7117954052648,-316.7249552878845,107031.42901972831,-4.811645696037456e7,977.8970865764771,-8.115726176505005,2692.1373338086078,-1.2033537521403986e6,-0.12021038118318028,67.98970051218427,-30125.25844491736,1.2652721899478636,-755.4719070522635,-15.971525936791277,0.9759286173372408,0.9896528174978899,1.0001016958067868,2.250990853416158,1.0112452287113853,-0.17912528131325842,-0.07640638326763965,0.0007649288349361957,8.474826568800841,0.14216889016004372,-0.17912528131319488,0.20855572931228505,0.2088295345652369,0.20908920077631593,0.20903868703531645,2.955846722797302e-17,0.20481256373774245,0.2068798095276308,0.004750420507330751,0.0047504205073307494,0.00010740422586117619,5869.294196769466,5869.294196769469,13066.164415921785,5.948145263255004e-13,0.03980613398362441,-0.0010611355640196632,1.0,10.0,0.0,0.0,0.0027202986305854314,-0.12378916330892523,-2.4641462410432205e-7,0.16421430563780398,0.06458765278767206,-0.23059588948758086,-0.567338070068035,-1.0273636201085463,-0.11344649533888135,-0.04901558792785041,8.464426965671588,-1890.7288770903306,633478.5327217651,-2.829793589867498e8,1.580049574715775e11,0.07437209648253329,-31.7189398278908,10627.260050891025,-4.747272530253924e6,2.650697201179931e9,-0.6074786015681439,267.42498051948184,-119460.63781538265,6.670229622208941e7,5.908606069594603,-3006.114331238967,1.6785004033494762e6,-70.842960368174,42237.88030655622,1027.0272613151033
17.67586451611629,-0.12353215116459593,0.0014675068080800045,1.6179181674334047,1.617744434961001,1.5832827269709046e-8,1.6181985241470653,2.6181926063079874,1.6031808047946776,2.5931499055851304,7.430820982953333,1.548974287659456,4.522127138169801e-15,0.0006179277414211968,0.007837795863140108,6497.575147813159,327.98509392833824,-16432.922179095694,5.58612868262972e6,-2.503774188933849e9,12686.563267652238,504.07151868521333,-247.09179292933453,82449.9001409921,-3.6639972446102664e7,981.9590314564877,-5.658747055043397,1833.575793353913,-805615.3473967153,-0.05147982542736895,41.107067405184054,-17756.446920550785,0.5139826315856016,-392.9967349457356,-5.984323388238948,0.978683336350556,0.9908435363072663,1.0000896970508841,1.9702060865290913,1.0091474912157397,-0.17814336827523838,-0.07600061631409784,0.0007567800020240818,8.390412198767287,0.1215228816096107,-0.17814336827518443,0.2074641918768999,0.20773898350335754,0.20800145667358858,0.20795678857123376,1.991912333409835e-17,0.2042294095250628,0.2060539272849553,0.004248392071384848,0.004248392071384846,9.455407471531288e-5,6497.575147813159,6497.5751478131615,12686.563267652238,4.993974971496403e-13,0.039380100322275145,-0.000944117419747583,1.0,10.0,0.0,0.0,0.0027130188066585136,-0.12279304516301266,-2.2345661838035912e-7,0.1628845926328986,0.06387092506843545,-0.19659767005098688,-0.5095789275290278,-1.014894769653074,-0.10429823520123643,-0.04902390752133197,8.38011280928218,-1853.246363630314,614734.2317041282,-2.7187035239666575e8,1.5028976377786755e11,0.05403162873508085,-26.842732379223687,8903.914122049464,-3.937815962038562e6,2.176822245728799e9,-0.3940413923435897,193.44868708440805,-85553.98416904663,4.729418993808429e7,3.391937637697626,-1858.767468494015,1.0275255162911853e6,-35.657928207553454,22324.2789018561,449.8888943441044
17.97532355638064,-0.106732369753912,0.0014594812029543576,1.6134505016048688,1.6133004043509986,1.2496550112910299e-8,1.613690235829679,2.6036772931986754,1.6007650694854427,2.582184349884168,7.316384489395767,1.4242534019183946,3.804791536527114e-15,0.0006298695640117622,0.006531808658850968,7220.548542120005,398.19622953922334,-13226.428872789573,4.379602985680691e6,-1.9090042811387863e9,12290.458038982462,579.936496416739,-179.68907866336042,57929.82145834263,-2.4904452417833373e7,985.651544931906,-3.754743147461226,1159.482177311487,-489237.3440880027,-0.010692520126823344,23.576031450724972,-9665.473197455636,0.12059383327754376,-192.81584983624197,-1.4274634318328694,0.9816080869788784,0.9921058694590457,1.0000770617792993,1.714389434872744,1.0072528093152346,-0.1771098971641689,-0.07557340086185135,0.0007482461243594285,8.133990532266324,0.10274034349755565,-0.17710989716412354,0.20631477504398818,0.20659058550625406,0.20685596371215648,0.20681747840645032,1.240900683165212e-17,0.20361602332281956,0.2051842390892056,0.003706220730388238,0.0037062207303882365,8.251657084872838e-5,7220.548542120005,7220.548542120007,12290.458038982462,4.073370401112283e-13,0.03893372890287965,-0.0008190574509595371,1.0,10.0,0.0,0.0,0.002705282790240476,-0.12174659564795488,-1.9959016119944307e-7,0.1614887308103997,0.06312090632776433,-0.1657558816098971,-0.4570744006789766,-0.9916054427861343,-0.09532996411121253,-0.04903263441956857,8.124002475362852,-1741.6977141061711,560075.3579878046,-2.4012664882137653e8,1.286848304369194e11,0.03556713953116969,-22.000523606508366,7074.6783670844725,-3.0331968431107793e6,1.625502306677748e9,-0.2293269994428785,134.04733830589905,-57471.44142726171,3.079917508461832e7,1.7392343419981429,-1088.9390799570388,583566.8039362081,-15.986551695204735,11057.121293575276,175.11123005061324
18.24692162086299,-0.09173588606215353,0.0014524739028832832,1.6094942567992203,1.609365240775052,9.81319479764028e-9,1.609698418015269,2.590858037916285,1.5986294138206052,2.572497374042226,7.124992572775829,1.3229019177139576,3.277728162432901e-15,0.0006391034860263973,0.005437757770313482,7893.501980974141,477.137601967795,-9897.153812648485,3.1217379899570164e6,-1.2942614051135876e9,11944.395738060884,653.896623661826,-126.76310977032873,38628.50991498341,-1.5715209678744439e7,988.4757519806666,-2.527424544452029,727.5743410288243,-288298.05000552745,0.0081032597861465,14.071598987508711,-5345.711077814096,-0.04170896372015342,-100.9828292821576,0.23349069406982456,0.9842119273419289,0.9932280727244158,1.000065902261606,1.5219171627292696,1.0058115233762013,-0.17619757483625442,-0.07519614392977025,0.0007407490533187659,7.714011180147018,0.08863765374426268,-0.17619757483621556,0.20529961704061353,0.2055763096419419,0.20584420964186248,0.2058112102856861,7.652099915716392e-18,0.20307449932919028,0.20441592778442974,0.0032152322695052004,0.003215232269505199,7.325289411623303e-5,7893.501980974141,7893.501980974143,11944.395738060884,3.3279114367635487e-13,0.038541411227865655,-0.0007069386800540925,1.0,10.0,0.0,0.0,0.0026983911754075145,-0.12082448647547764,-1.7862632142213655e-7,0.1602596374669437,0.06246250727825749,-0.14265532920173324,-0.4175976394262093,-0.9590328793885976,-0.08807752928236257,-0.04904031063589841,7.704535967350024,-1566.4805732109742,477721.16971399356,-1.9424246118776876e8,9.872041169362479e10,0.02174230492618183,-18.000734165858965,5489.587254179229,-2.2320780546263508e6,1.1344155297996497e9,-0.12417525625886988,94.6228787667838,-38473.86723244974,1.9553685587491162e7,0.8394408447748288,-663.1660827082225,337042.8295562223,-6.854594366820789,5809.537462699516,66.38826216593816
18.498084337686585,-0.07806509614555081,0.0014462106075114666,1.6059135962510929,1.6058037898130466,7.60957482811904e-9,1.6060858849324045,2.57928367639551,1.5966984037057903,2.5637472950967886,6.853587255791678,1.2399900065272804,2.8807192741972553e-15,0.000645436025118768,0.004495921841715392,8503.304571787476,562.6669144317882,-6802.68169992326,1.9935926211733504e6,-7.66905102435773e8,11635.451302798281,724.5170104208457,-85.68604853459993,24087.510850760693,-9.048652331342574e6,990.7228295144379,-1.7030026892854986,446.21099001196677,-162008.68482468266,0.016174857526732714,8.600855332832246,-2951.572766632554,-0.1059377100962629,-55.457147268763826,0.8320969454185375,0.986579907033858,0.9942473018578462,1.0000558260816945,1.3746878424077884,1.00466961762463,-0.1753741659314259,-0.07485555541472685,0.0007340118770479053,7.137531744251236,0.07787455075030181,-0.17537416593139216,0.20438300676783888,0.20466048099763928,0.20493062211138982,0.2049025982720159,4.601329058356934e-18,0.2025854687485461,0.2037219026499702,0.002761628261083368,0.002761628261083367,6.606719174126915e-5,8503.304571787476,8503.30457178748,11635.451302798281,2.7062432265463634e-13,0.03818871564372976,-0.000604281028369453,1.0,10.0,0.0,0.0,0.002692121384772559,-0.11999357987671674,-1.596286208699584e-7,0.1591528632343685,0.061871250377289015,-0.12505633588259213,-0.3873477316384146,-0.9167040815242826,-0.08216009428683953,-0.0490472144258222,7.128762234996131,-1341.0955398029382,378421.8912475395,-1.4236820097740516e8,6.6948807102097725e10,0.011227711466321852,-14.633187594906621,4129.100700668161,-1.5534319023397213e6,7.305031044048889e8,-0.05468740643947392,67.58120891280882,-25425.101868890193,1.1956182835131243e7,0.322685178067565,-416.13398311886635,195687.47500930546,-2.2970277755472472,3202.827223649142,19.244544835826517
18.80500893797739,-0.06160900633388387,0.001438823544686956,1.601635698143019,1.601549012721543,5.268009623457418e-9,1.601770309428843,2.5654902696275457,1.5943927417514963,2.553313218912658,6.368162496616398,1.1539890927392549,2.4973551022131955e-15,0.0006490392679956944,0.0034283092448567335,9183.660607409884,679.252320787227,-3542.610640554102,900975.9387144025,-3.0028494532278883e8,11272.165069721506,809.4001699829656,-46.747717938215374,11311.159780237087,-3.660405163312431e6,993.0871534125923,-0.9915522080855085,220.0574958881116,-68169.43146203073,0.018742500946950146,4.5432647043386805,-1305.8245755424623,-0.1254764099276947,-26.315487766681123,1.0023904881942705,0.9894232119046732,0.9954694622599352,1.00004381768664,1.2316514300611325,1.0034727594212316,-0.17439328593912543,-0.07444970969013225,0.0007260223526624847,6.16227814618747,0.06744619988472009,-0.17439328593909695,0.20329062098134726,0.2035690077388398,0.20384177483458638,0.20381971035137555,2.2052550803623194e-18,0.20200230691718735,0.20289428095739026,0.0022076662935084247,0.002207666293508424,5.90646411310322e-5,9183.660607409884,9183.660607409887,11272.165069721506,2.025529482257066e-13,0.03777028313969828,-0.0004800708342908393,1.0,10.0,0.0,0.0,0.002684591360613266,-0.11900540983714189,-1.3659951407345555e-7,0.1578375724444472,0.06117060193943802,-0.10802362505712738,-0.3577788811862587,-0.8453118991758333,-0.07602046572254903,-0.04905540575191062,6.1547044086508915,-999.6435585125765,243530.90667803067,-7.910122533482921e7,3.2114815954316338e10,0.0010926799987905449,-10.942058949290645,2665.6797039239436,-865838.8941584319,3.515275093984721e8,0.0036315024354250337,43.76763741079097,-14216.157603052117,5.771709389809412e6,-0.05517592690531199,-233.41425101976267,94765.35517065783,0.6078711038530679,1555.9467627399033,-6.955968763716621
19.0771932749367,-0.047238721345295685,0.0014325044362755897,1.5979285158550465,1.597862026097515,3.509958626420428e-9,1.5980308273227586,2.5535676362448934,1.5923951681742023,2.544287464209929,5.7634896969453795,1.092904251495348,2.2381298621519218e-15,0.0006472931658883102,0.0025516901240108846,9674.83090028035,785.3718559169431,-1529.9615922814585,320210.04789220146,-8.76973586757759e7,10962.855334921525,878.2073597407209,-22.918562120532027,4534.986983164538,-1.200517094786132e6,994.9103094011256,-0.5609859298480463,100.55323263640358,-25280.146200048763,0.017022810410850932,2.410522690645589,-553.5937420611167,-0.11391735310241542,-13.014276406832382,0.9083451319521466,0.9918998086489503,0.9965325275644478,1.000033437575817,1.1360098718593232,1.0025530716078348,-0.17354578626430556,-0.07409894405201181,0.000719150718898093,5.0475985680120665,0.06049418740859247,-0.17354578626428097,0.20234635758033023,0.2026255162106498,0.20290051363642567,0.2028836286191739,9.789769058866994e-19,0.20149772848641903,0.20217834191616324,0.0017165303673805903,0.0017165303673805897,5.447170336477954e-5,9674.83090028035,9674.830900280354,10962.855334921525,1.486915606403799e-13,0.037410245628031885,-0.00037097528627427485,1.0,10.0,0.0,0.0,0.002678032093348986,-0.11815303780305404,-1.1592129102528324e-7,0.15670389740173196,0.06056844950771835,-0.09666672218107143,-0.33772051667085046,-0.7599532474178787,-0.07163449405142389,-0.04906245210489284,5.041393054129101,-670.7046300196002,133839.0934389474,-3.5608598410064414e7,1.1841858690778667e10,-0.005608202472333038,-8.039022342230766,1604.1867322059502,-426802.3613643816,1.4193575366159338e8,0.03744074928220886,28.841517866548706,-7673.438318298264,2.551849168314905e6,-0.24699312122793954,-137.96000432023123,45879.44904521423,1.8970048837632527,824.8621708486626,-17.099275127355718
19.377589863019416,-0.031615036898276216,0.0014257686761237295,1.5939277388364814,1.5938832205970361,1.9214550952188326e-9,1.5939955530766352,2.540732629660113,1.5902393077962294,2.534562919271085,4.8550057318250355,1.0430737342022842,2.0272066919146347e-15,0.0006389259810461466,0.0016539700499510182,10034.287381942886,890.8986435919822,-378.3288557060329,56480.8915541228,-1.1016299185569886e7,10635.16058454092,940.4798282192155,-7.520395357196739,1055.9915878356348,-198308.2232962479,996.7038591346084,-0.24803157848915214,31.23365061930857,-5531.299699354054,0.012655457759570376,1.0172194087940312,-162.33230847035065,-0.08471438777946878,-5.222641356261765,0.6758093747399305,0.9945857889045518,0.9976839273717204,1.000022262506714,1.061625574979245,1.0016510211777143,-0.1726337903440901,-0.07372137405694326,0.0007117885693623627,3.581739989674607,0.055102930452559255,-0.1726337903440692,0.20132979879615448,0.20160977091466514,0.20188712841478101,0.20187585119838974,2.933809106297337e-19,0.2009538550204537,0.2014069488708551,0.0011744082284732163,0.0011744082284732159,5.114640896546289e-5,10034.287381942886,10034.28738194289,10635.16058454092,9.556690488322433e-14,0.03702435412778114,-0.0002516323573171285,1.0,10.0,0.0,0.0,0.0026709189036000476,-0.11723726383099797,-9.196743930226491e-8,0.15548681650453156,0.05992380604772614,-0.08783313415263977,-0.3216335008553044,-0.6355090303523733,-0.06799580159865057,-0.049069999698234834,3.577335197742788,-337.71382938189055,47819.9346483374,-9.02795369216018e6,2.1304079219737616e9,-0.010731528900802501,-5.1961072950425145,735.7635155565852,-138905.22845660808,3.2778723639748786e7,0.060640299867995684,16.98082464433285,-3205.8199150923792,756506.3331593878,-0.364793081058415,-73.98772126245653,17459.552067899185,2.6027691472401857,402.9522887447698,-22.020706594792635
19.68754036974849,-0.015746306443334183,0.0014190659038551057,1.5898955366371619,1.589873359267099,6.960854367516336e-10,1.5899289557860572,2.5278302507655885,1.588065987441002,2.524778108586092,3.533573735323128,1.0115661511234215,1.8799611723774486e-15,0.0006226678503830012,0.0007977079684351995,10154.697837798356,968.770108500182,-29.780233176724863,2368.1229004914035,-245617.27861980477,10311.64267279619,983.2205403346491,-1.0749618630711297,80.18936205662348,-7988.780341403505,998.3918759890566,-0.06486565798956519,4.328076575549005,-404.89506213363677,0.0066810515946495765,0.2598882805537538,-21.785090220978667,-0.044960328139133275,-1.3017998438620213,0.36082085708443856,0.9973068861191152,0.9988487494833004,1.0000110278625003,1.0162706218586022,1.0008044381097758,-0.1717173813864863,-0.07334186211913679,0.0007044244206510165,1.8973334967082938,0.051823829728450434,-0.1717173813864685,0.2003078671520346,0.20058863892191642,0.2008683261725684,0.2008627224080048,3.850342612429362e-20,0.20040629954321118,0.20063074983947923,0.0006147356615232757,0.0006147356615232754,4.9612214672695986e-5,10154.697837798356,10154.69783779836,10311.64267279619,4.6946929355028373e-14,0.03663820480706152,-0.00012956646251536792,1.0,10.0,0.0,0.0,0.002663714449553229,-0.11631857544851493,-6.377495247749512e-8,0.15426685105958138,0.05927952215604893,-0.08239896957371672,-0.31101712853414265,-0.4591003900567745,-0.06557796985231523,-0.04907754422824564,1.8949993099693927,-94.76481690335228,7108.141797585482,-710861.9180889078,8.886024707072213e7,-0.01374374508132442,-2.5887262031254914,194.17579360327844,-19418.883450914826,2.427428924498436e6,0.07307207623243332,7.956560176020272,-795.709458198672,99466.48885890245,-0.4218476793509299,-32.60504358694371,4075.7454547731695,2.9076579760601726,167.00801647000992,-23.873967611834203
19.998093968194805,-9.530613174479271e-5,0.0014125872702631756,1.5859491798578917,1.5859490700331804,1.689941687354082e-12,1.5859492959815111,2.515235062516231,1.5859381658349188,2.515216870437468,1.0339877115780864,1.000011193285004,1.792876386984081e-15,0.0005989167312943268,4.6798175379334354e-6,10001.756431259702,999.9700963473499,-0.0003857466242959124,0.0031996403366279513,-0.0331860155122544,10001.858027176466,999.980210164942,-0.0001241961871832913,0.0010297829141024525,-0.010676731836805753,999.9903388723382,-6.000217609708278e-5,0.0004973275947660967,-0.005154346245717271,4.1445480740823954e-5,0.0002402706828359082,-0.0024892581643352956,-0.00028204755724613075,-0.001202617837431331,0.0022896676593715253,0.999983784365802,0.9999930548853098,1.0000000597638534,1.0000149831768925,1.0000048269563369,-0.17082305829105643,-0.07297141112144417,0.0006972608878844826,0.16246016377133454,0.050646409162373396,-0.17082305829104127,0.19931023216149601,0.1995917667747949,0.19987368678964992,0.19987365910771726,2.2694495274120676e-25,0.19987091065311058,0.1998722619262494,5.344179888758978e-5,5.344179888758976e-5,4.9986833226245906e-5,10001.756431259702,10001.756431259706,10001.858027176466,3.833637970559722e-15,0.03626295169616353,-8.262837887187851e-6,1.0,10.0,0.0,0.0,0.0026566305717069002,-0.11542357299660722,-1.8029946280792983e-8,0.15307932199926721,0.05865418836264771,-0.08032841491133584,-0.3058305289181775,-0.13333513506224068,-0.06447695559421787,-0.049084865921956294,0.1622598944038366,-0.694788395482738,4.462353912001356,-38.21163504889448,408.99719266067734,-0.014662939920661828,-0.21662576764617597,1.391302962472351,-11.91388304159538,127.51992234255681,0.07645977613345549,0.6506848052583136,-5.5718870263639975,59.63854111160987,-0.43501189302862403,-2.605861152990406,27.891764047931808,2.9605892740032855,13.044425419137124,-24.036273775017936


==> anc/data/qcd_taylor_csc_gluon_flat_kUV50.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqϕq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5
0.001,-10.819778284410283,7.031458638561349e6,10393.227393641893,8.564494984554091,0.003639522808994739,-1.2707123961014075e9,73.45601621220263,9.676672123125929,120.51207115011678,4.922183099947993,10.391763573058018,2556.594538202093,1.3526430418122057e6,7.710791304025802e16,18916.34719965665,33.58066891894722,0.007081357718423144,-1.076499561129413e-5,7.689346530253587e-8,1.061985623695928e6,38.687396822237105,0.0008805375461680105,-1.8219807409723427e-5,9.797547581327866e-8,74.56093141364268,-0.019061074517210334,-2.347952270888081e-5,1.29950196032674e-7,-0.06250248337900925,-2.5688884502356264e-5,1.763044846973045e-7,-1.5404277373641478e-5,2.32023980218626e-7,2.7081011711573686e-7,0.21629710032251817,0.00028854571683821614,1.1009910281431536,7.739760430058078e7,1.90844110616348e7,-341742.09648482426,-0.2268550085242065,7.19993643343927e-13,-1.2035467906874618e-10,-1.7881941382516203e-10,-3.4174209648482427e-22,0.0003696138227765116,1.1822968455171483e-13,1.2224905381006614,8.301339327108085e-7,1.499110129476647e-13,1.059733588891893e-6,1.363876976595116e-6,0.0006403616891847877,6.354967783842188e-5,5.084280961076573e-5,18916.34719965665,190620.65669436313,1.061985623695928e6,123881.7644397666,8.541761261368277e-18,-1.4941120155470627e-20,1.0,10.0,0.0,0.0,-702028.0531366316,-8.641581257385369e-11,9.253874511361008e-13,1.8274043935506396e9,-1.2194679067641244e-9,-2.4580224248331e-14,-9.002937874631611e-9,-5.878467336519955e-14,-1.252160137332532e-13,-0.05243816515687366,-6.613674784082252e-10,2.7966116810722843e-12,-1.4358847764476218e-14,9.218491344253928e-17,-7.302901530288906e-19,-6.717648906181575e-10,3.342669591553164e-12,-1.7667980098059165e-14,1.1463123768400257e-16,-9.139129999701566e-19,4.079916555075248e-12,-2.2605541033873387e-14,1.4791157277421607e-16,-1.1815305962518697e-18,-2.963851730665023e-14,1.9626317940387993e-16,-1.5683144244124932e-18,2.6617027719107506e-16,-2.1281877756153958e-18,-2.9420202266924443e-18
0.0010041384611428634,-10.815648363144543,6.970734153068295e6,10383.4602266164,8.564494984553757,0.003654584832722215,-1.2631752516738005e9,73.45601621219754,9.676672123118724,120.51207114998944,4.922183099946774,10.39176357305418,2535.564442107719,1.3359875061583815e6,7.58445782773835e16,18760.744661434637,33.58066891892025,0.00714009084734165,-1.0944306954036554e-5,7.882265250834805e-8,1.0532499171191896e6,38.687396822189754,0.0008878407678321843,-1.8523292729123258e-5,1.0043359151500695e-7,74.56093141351367,-0.019219168006022642,-2.3870618525002724e-5,1.3321052842356938e-7,-0.06302088204780795,-2.6116781413778117e-5,1.8072780408936233e-7,-1.566086472008838e-5,2.378452511458818e-7,2.776044969900542e-7,0.21629710032251817,0.0002888171363986846,1.1009910281431503,7.739760430061957e7,1.9084411061649013e7,-341098.1259575807,-0.22846006765008126,7.323726058133418e-13,-1.223593495252526e-10,-1.8179792832413881e-10,-3.540150713585802e-22,0.00037487079339821564,1.20298536081649e-13,1.2308234471625268,8.373655165892388e-7,1.5247114037371254e-13,1.0689652948054e-6,1.37575818077958e-6,0.0006456351230319437,6.407393126380629e-5,5.126271490065245e-5,18760.744661434637,189052.64476744673,1.0532499171191896e6,122862.734878475,8.828677295180571e-18,-1.5437862323821768e-20,1.0,10.0,0.0,0.0,-700845.2141272833,-8.813194366974819e-11,9.476740808955647e-13,1.8226104451140437e9,-1.2475867854207891e-9,-2.5196913798421962e-14,-9.210530401711944e-9,-6.02595064920561e-14,-1.283574952618566e-13,-0.052451666478823385,-6.723830445356002e-10,2.8667720884368575e-12,-1.4841151769952178e-14,9.607156150923354e-17,-7.673922600968039e-19,-6.829535934820515e-10,3.426529323318331e-12,-1.8261436078864904e-14,1.194642588313804e-16,-9.603440312394562e-19,4.1822719987588325e-12,-2.3364847244482307e-14,1.541477491268931e-16,-1.2415579157764778e-18,-3.0634057790753426e-14,2.0453794438150866e-16,-1.6479922950158699e-18,2.773924519272021e-16,-2.236310054680664e-18,-3.0914893870278474e-18
0.0010354195516070227,-10.784971575959169,6.535191096170173e6,10309.025009601293,8.564494984551052,0.003768433074989077,-1.2078169479114275e9,73.45601621215584,9.676672123061305,120.51207114896658,4.92218309993706,10.391763573023594,2384.674644170417,1.2185240872266483e6,6.7086247984884584e16,17644.30489566531,33.58066891854925,0.007591878628752386,-1.2373122229983698e-5,9.475182863283086e-8,990571.6966205491,38.68739682176895,0.0009440187112308431,-2.0941569523576067e-5,1.207300966074874e-7,74.56093141283112,-0.020435256908977482,-2.698700629178399e-5,1.6013088572340693e-7,-0.06700851540203362,-2.9526413141123364e-5,2.1725087112933883e-7,-1.770544215360252e-5,2.859111151473339e-7,3.337052597089733e-7,0.21629710032251817,0.00029090250976870587,1.1009910281431239,7.739760430092867e7,1.908441106176225e7,-336210.5418292905,-0.240674687224076,8.313343727246646e-13,-1.3833320720910177e-10,-2.0553171761873672e-10,-4.598948849400863e-22,0.00041592717956774714,1.3686764404428864e-13,1.2940973998723262,8.931724051191711e-7,1.7292325105865155e-13,1.1402073341024482e-6,1.467446675120717e-6,0.000686485239296419,6.812817341965625e-5,5.450634945646411e-5,17644.30489566531,177802.24430435736,990571.6966205491,115551.25309038712,1.1284260051665177e-17,-1.9681485706418154e-20,1.0,10.0,0.0,0.0,-691853.3640362411,-1.0194786173126754e-10,1.1304208899811925e-12,1.7863243019448788e9,-1.4764792719430887e-9,-3.0288873258769807e-14,-1.0900369003997298e-8,-7.243708408331393e-14,-1.5429641897989157e-13,-0.05255441258730574,-7.601582624057627e-10,3.446077310547685e-12,-1.8968960021418032e-14,1.305613331900042e-16,-1.1088706237967522e-18,-7.721083798599701e-10,4.1189480778925525e-12,-2.3340541385932725e-14,1.6235206917390998e-16,-1.3876835292581321e-18,5.027407309971976e-12,-2.986338636397914e-14,2.0948705147620687e-16,-1.7940343847801594e-18,-3.9154414643898326e-14,2.7796753237861197e-16,-2.381327793371611e-18,3.7697714485600787e-16,-3.2314412734848197e-18,-4.467167829827167e-18
0.0010354195516070227,-10.784971575959169,6.535191096170173e6,10309.025009601293,8.564494984551052,0.003768433074989077,-1.2078169479114275e9,73.45601621215584,9.676672123061305,120.51207114896658,4.92218309993706,10.391763573023594,2384.674644170417,1.2185240872266483e6,6.7086247984884584e16,17644.30489566531,33.58066891854925,0.007591878628752386,-1.2373122229983698e-5,9.475182863283086e-8,990571.6966205491,38.68739682176895,0.0009440187112308431,-2.0941569523576067e-5,1.207300966074874e-7,74.56093141283112,-0.020435256908977482,-2.698700629178399e-5,1.6013088572340693e-7,-0.06700851540203362,-2.9526413141123364e-5,2.1725087112933883e-7,-1.770544215360252e-5,2.859111151473339e-7,3.337052597089733e-7,0.21629710032251817,0.00029090250976870587,1.1009910281431239,7.739760430092867e7,1.908441106176225e7,-336210.5418292905,-0.240674687224076,8.313343727246646e-13,-1.3833320720910177e-10,-2.0553171761873672e-10,-4.598948849400863e-22,0.00041592717956774714,1.3686764404428864e-13,1.2940973998723262,8.931724051191711e-7,1.7292325105865155e-13,1.1402073341024482e-6,1.467446675120717e-6,0.000686485239296419,6.812817341965625e-5,5.450634945646411e-5,17644.30489566531,177802.24430435736,990571.6966205491,115551.25309038712,1.1284260051665177e-17,-1.9681485706418154e-20,1.0,10.0,0.0,0.0,-691853.3640362411,-1.0194786173126754e-10,1.1304208899811925e-12,1.7863243019448788e9,-1.4764792719430887e-9,-3.0288873258769807e-14,-1.0900369003997298e-8,-7.243708408331393e-14,-1.5429641897989157e-13,-0.05255441258730574,-7.601582624057627e-10,3.446077310547685e-12,-1.8968960021418032e-14,1.305613331900042e-16,-1.1088706237967522e-18,-7.721083798599701e-10,4.1189480778925525e-12,-2.3340541385932725e-14,1.6235206917390998e-16,-1.3876835292581321e-18,5.027407309971976e-12,-2.986338636397914e-14,2.0948705147620687e-16,-1.7940343847801594e-18,-3.9154414643898326e-14,2.7796753237861197e-16,-2.381327793371611e-18,3.7697714485600787e-16,-3.2314412734848197e-18,-4.467167829827167e-18
0.001067674692487855,-10.754295185319599,6.125845090467661e6,10231.20836755807,8.56449498454792,0.0038858263959717534,-1.1535906370288873e9,73.45601621210655,9.676672122996392,120.51207114779423,4.9221830999260785,10.391763572989017,2242.765979112595,1.111389672944248e6,5.933940051661291e16,16594.316898175126,33.58066891814318,0.008072246787164224,-1.3988451852233256e-5,1.1389984202074144e-7,931624.1552965766,38.68739682129803,0.001003750506465293,-2.3675522754179302e-5,1.4512795298123599e-7,74.56093141203331,-0.02172827635459972,-3.0510200337459747e-5,1.9249108803097136e-7,-0.07124840893017113,-3.338113055807155e-5,2.611542200016607e-7,-2.0016914149756973e-5,3.4368973471912993e-7,4.011424044301108e-7,0.21629710032251817,0.0002931150594167392,1.100991028143094,7.739760430127811e7,1.908441106189027e7,-331138.9003568527,-0.25341057922594745,9.438699941315166e-13,-1.5639214377015625e-10,-2.3236355587158685e-10,-5.969813167698009e-22,0.0004606757351745865,1.5577054701322122e-13,1.3598090084032244,9.528566595120296e-7,1.9615114291390893e-13,1.2163991467752905e-6,1.5655055270862497e-6,0.0007299192575184068,7.243888651287706e-5,5.795517794732167e-5,16594.316898175126,167221.48050908567,931624.1552965766,108674.95903783882,1.442277603651055e-17,-2.5087756951274534e-20,1.0,10.0,0.0,0.0,-682495.8950176346,-1.1783682728085805e-10,1.3473535365254234e-12,1.748858241500793e9,-1.7446102314485976e-9,-3.640975891128856e-14,-1.2879892220526244e-8,-8.707535002640698e-14,-1.854766726822975e-13,-0.05266154358111322,-8.593901269253879e-10,4.1424333942057086e-12,-2.4244747680605495e-14,1.7743205508947584e-16,-1.6022920024800566e-18,-8.728998055596783e-10,4.951272762461489e-12,-2.983219169406659e-14,2.2063552992810858e-16,-2.005170731501436e-18,6.0433053169688325e-12,-3.8169230526704027e-14,2.8469181287970717e-16,-2.5923395451102787e-18,-5.004436640677001e-14,3.7775660409224786e-16,-3.4409672718924157e-18,5.123104609562233e-16,-4.66936573235726e-18,-6.454969095646941e-18
0.0011009341445643518,-10.723619242659996,5.741148104165693e6,10149.931871225617,8.564494984544297,0.00400687493046699,-1.1005322268535187e9,73.45601621204834,9.676672122923005,120.51207114645062,4.9221830999136635,10.391763572949928,2109.3039908165197,1.0136760348794245e6,5.248722158548178e16,15606.82620636153,33.58066891769747,0.008583002046978963,-1.581463683521874e-5,1.369170318844333e-7,876185.2850403616,38.68739682077045,0.001067260812257472,-2.6766349705855617e-5,1.744558044425282e-7,74.5609314111052,-0.023103089549842103,-3.449329082734983e-5,2.3139021064205013e-7,-0.07575650939913332,-3.773901947626303e-5,3.1392897507219933e-7,-2.2630111726159833e-5,4.131434910845301e-7,4.822063525502468e-7,0.21629710032251817,0.00029546220473302765,1.10099102814306,7.739760430167317e7,1.9084411062035e7,-325883.20421712863,-0.2666751394516547,1.0718779321638854e-12,-1.768082491983538e-10,-2.626977317236758e-10,-7.743085392289838e-22,0.00050932991710772,1.773453701056875e-13,1.4279650044268162,1.0167046938752422e-6,2.2253733519652452e-13,1.2979063637629459e-6,1.6704053036423493e-6,0.0007761004810921371,7.702228311152158e-5,6.162217176853367e-5,15606.82620636153,157270.5041311366,876185.2850403616,102207.95523654178,1.8434135110595812e-17,-3.197387617113244e-20,1.0,10.0,0.0,0.0,-672769.6087522452,-1.3609286560207927e-10,1.6046355338602496e-12,1.710236087039595e9,-2.0581183814673507e-9,-4.376745249704599e-14,-1.51944200922195e-8,-1.0467144924243705e-13,-2.2295716808586704e-13,-0.0527731216850264,-9.715735158017159e-10,4.979486600601611e-12,-3.098773586243959e-14,2.411277061417521e-16,-2.3152583975219122e-18,-9.86846218870207e-10,5.951766761607007e-12,-3.8129177019255956e-14,2.998407149709178e-16,-2.8974056658123135e-18,7.2644629377463334e-12,-4.878494265485259e-14,3.8689250388987594e-16,-3.74584708885906e-18,-6.396283486675513e-14,5.133666069309989e-16,-4.972089708496278e-18,6.96224010015043e-16,-6.7470912727592335e-18,-9.327240011638952e-18
0.0011352291008011849,-10.69294380291992,5.379644284848072e6,10065.12364892183,8.564494984540108,0.0041316922059828265,-1.0486767804305437e9,73.45601621197974,9.67667212284004,120.51207114491093,4.922183099899629,10.391763572905738,1983.7860223750752,924554.797487024,4.642638698358175e16,14678.113641277632,33.580668917206964,0.009126065144266815,-1.787919333357375e-5,1.64585101438995e-7,824046.2868417077,38.68739682017883,0.0011347884642099724,-3.0260621603692237e-5,2.0970967508958446e-7,74.56093141002975,-0.02456486658982202,-3.899629322227147e-5,2.7814933442644637e-7,-0.08054976988176993,-4.266574265512434e-5,3.773674574692514e-7,-2.5584409399040288e-5,4.966311528403627e-7,5.796501746757084e-7,0.21629710032251817,0.00029795175431194984,1.1009910281430213,7.739760430211979e7,1.9084411062198624e7,-320444.2632798106,-0.2804741009542698,1.2175285565108876e-12,-1.9988910139814331e-10,-2.969912665005999e-10,-1.0034694146802945e-21,0.0005620986184659481,2.0198086407090598e-13,1.4985620295212836,1.085025672394688e-6,2.5251804424426344e-13,1.385123658332662e-6,1.7826539492274735e-6,0.0008252025133753018,8.18955988124483e-5,6.552112085631073e-5,14678.113641277632,147911.83688119828,824046.2868417077,96125.88505753696,2.3561047544233554e-17,-4.074312454138461e-20,1.0,10.0,0.0,0.0,-662672.6510404223,-1.570487357499866e-10,1.909492813978361e-12,1.670489061793422e9,-2.4239842348141413e-9,-5.261182526036693e-14,-1.7895487324514762e-8,-1.2582294155459141e-13,-2.6801069399395914e-13,-0.052889195138786343,-1.0983982501766495e-9,5.985658768039016e-12,-3.9605895231298254e-14,3.276871415015572e-16,-3.3454455071396284e-18,-1.115663969073141e-9,7.154401510221436e-12,-4.873349068885069e-14,4.0747692533578967e-16,-4.186623930259469e-18,8.732344043383639e-12,-6.235280834545068e-14,5.257786236014745e-16,-5.412587327674766e-18,-8.175193584106329e-14,6.976545832277524e-16,-7.184459439284718e-18,9.461545208364144e-16,-9.749268337145882e-18,-1.347748636376457e-17
0.0011352291008011849,-10.69294380291992,5.379644284848072e6,10065.12364892183,8.564494984540108,0.0041316922059828265,-1.0486767804305437e9,73.45601621197974,9.67667212284004,120.51207114491093,4.922183099899629,10.391763572905738,1983.7860223750752,924554.797487024,4.642638698358175e16,14678.113641277632,33.580668917206964,0.009126065144266815,-1.787919333357375e-5,1.64585101438995e-7,824046.2868417077,38.68739682017883,0.0011347884642099724,-3.0260621603692237e-5,2.0970967508958446e-7,74.56093141002975,-0.02456486658982202,-3.899629322227147e-5,2.7814933442644637e-7,-0.08054976988176993,-4.266574265512434e-5,3.773674574692514e-7,-2.5584409399040288e-5,4.966311528403627e-7,5.796501746757084e-7,0.21629710032251817,0.00029795175431194984,1.1009910281430213,7.739760430211979e7,1.9084411062198624e7,-320444.2632798106,-0.2804741009542698,1.2175285565108876e-12,-1.9988910139814331e-10,-2.969912665005999e-10,-1.0034694146802945e-21,0.0005620986184659481,2.0198086407090598e-13,1.4985620295212836,1.085025672394688e-6,2.5251804424426344e-13,1.385123658332662e-6,1.7826539492274735e-6,0.0008252025133753018,8.18955988124483e-5,6.552112085631073e-5,14678.113641277632,147911.83688119828,824046.2868417077,96125.88505753696,2.3561047544233554e-17,-4.074312454138461e-20,1.0,10.0,0.0,0.0,-662672.6510404223,-1.570487357499866e-10,1.909492813978361e-12,1.670489061793422e9,-2.4239842348141413e-9,-5.261182526036693e-14,-1.7895487324514762e-8,-1.2582294155459141e-13,-2.6801069399395914e-13,-0.052889195138786343,-1.0983982501766495e-9,5.985658768039016e-12,-3.9605895231298254e-14,3.276871415015572e-16,-3.3454455071396284e-18,-1.115663969073141e-9,7.154401510221436e-12,-4.873349068885069e-14,4.0747692533578967e-16,-4.186623930259469e-18,8.732344043383639e-12,-6.235280834545068e-14,5.257786236014745e-16,-5.412587327674766e-18,-8.175193584106329e-14,6.976545832277524e-16,-7.184459439284718e-18,9.461545208364144e-16,-9.749268337145882e-18,-1.347748636376457e-17
0.0011705917145124318,-10.66226892454392,5.039964431224665e6,9976.719398235637,8.564494984535271,0.004260395245241161,-9.980582822993857e8,73.45601621189901,9.676672122746247,120.51207114314688,4.922183099883764,10.391763572855782,1865.7393235410054,843270.4174796123,4.106550476713701e16,13804.681304572005,33.580668916665815,0.009703477996966348,-2.0213226506231754e-5,1.9784364300540437e-7,775010.784639128,38.68739681951482,0.0012065873663908442,-3.421098407993182e-5,2.5208676684779194e-7,74.56093140878774,-0.02611910375803442,-4.4087050957160387e-5,3.3435637333496385e-7,-0.08564621304350109,-4.823552742020066e-5,4.5362400292574763e-7,-2.8924317406227372e-5,5.969879147480867e-7,6.967830090455664e-7,0.21629710032251817,0.00030059192093685744,1.1009910281429773,7.73976043026247e7,1.9084411062383603e7,-314823.7573811476,-0.29481133307195406,1.3833041397921158e-12,-2.2598239093587925e-10,-3.3576078678127696e-10,-1.299321157685228e-21,0.0006191833490910969,2.3012425308843524e-13,1.571585790438522,1.1581534282492587e-6,2.865908766767119e-13,1.4784771957306314e-6,1.9027999384524945e-6,0.0008774099048308674,8.707715657687589e-5,6.966668516739533e-5,13804.681304572005,139110.23032184108,775010.784639128,90405.84102218474,3.0113700308824935e-17,-5.190806860388099e-20,1.0,10.0,0.0,0.0,-652204.6487720491,-1.81080554291142e-10,2.270387121722711e-12,1.6296561623173707e9,-2.850123273926853e-9,-6.324321617470266e-14,-2.104153115332035e-8,-1.5124807606447703e-13,-3.221670980056475e-13,-0.05300979650669353,-1.2417744935559844e-9,7.195111376119956e-12,-5.0620613519876975e-14,4.453163585088297e-16,-4.833979375821865e-18,-1.2612932030581284e-9,8.60000880055014e-12,-6.228668196116681e-14,5.537483030190593e-16,-6.0494368648809906e-18,1.0496785900226304e-11,-7.969367134849385e-14,7.145169233120068e-16,-7.820889553234438e-18,-1.0448789753292735e-13,9.48091573093507e-16,-1.0381153689851803e-17,1.2857962506129674e-15,-1.4087173501323875e-17,-1.9474264764200316e-17
0.0012070551170567747,-10.63159467883311,4.720820884528974e6,9884.663457564182,8.564494984529691,0.004393104630579894,-9.487094090645311e8,73.45601621180418,9.67667212264021,120.51207114112623,4.922183099865828,10.391763572799306,1754.7193037680636,769133.8021328414,3.6323738696838536e16,12983.239652668923,33.58066891606743,0.010317411130498874,-2.2851897409785947e-5,2.3782200303954083e-7,728894.0996493658,38.68739681876896,0.0012829274146781227,-3.867694739324229e-5,3.030260609872213e-7,74.5609314073574,-0.027771643514070424,-4.9842253781763557e-5,4.019199263977288e-7,-0.09106499668332592,-5.453227982706046e-5,5.4528802322203e-7,-3.2700149812880175e-5,7.176215496086458e-7,8.375822865717272e-7,0.21629710032251817,0.0003033913356220105,1.1009910281429276,7.73976043031955e7,1.9084411062592722e7,-309024.2973299618,-0.3096886334359466,1.5720448345807651e-12,-2.5548113817368513e-10,-3.795902773812709e-10,-1.6808793467361355e-21,0.0006807751693757508,2.622903287349406e-13,1.647010227678178,1.2364485221423248e-6,3.2532363409026806e-13,1.5784272610650594e-6,2.0314356581858315e-6,0.0009329188229499301,9.258643334477884e-5,7.407444798470323e-5,12983.239652668923,130832.53561360433,728894.0996493658,85026.28015192371,3.848850848753976e-17,-6.611996221971689e-20,1.0,10.0,0.0,0.0,-641366.8487331672,-2.0861289416445477e-10,2.697215779883427e-12,1.5877844840169268e9,-3.3454854746318178e-9,-7.602261688149433e-14,-2.4698626084320954e-8,-1.8181014664311432e-13,-3.872651601003219e-13,-0.05313494092816001,-1.4038614028851975e-9,8.64890362905371e-12,-6.469821199495631e-14,6.051659923633807e-16,-6.984760979654965e-18,-1.4259269648566164e-9,1.0337664992717296e-11,-7.960863608919315e-14,7.525206490256394e-16,-8.7410152699285e-18,1.2617688659334332e-11,-1.0185655181061883e-13,9.709989317444024e-16,-1.1300647745307787e-17,-1.3354611654847253e-13,1.2884179738746683e-15,-1.5000063953631215e-17,1.7473460019180717e-15,-2.0355027320040965e-17,-2.813903805011494e-17
0.0012070551170567747,-10.63159467883311,4.720820884528974e6,9884.663457564182,8.564494984529691,0.004393104630579894,-9.487094090645311e8,73.45601621180418,9.67667212264021,120.51207114112623,4.922183099865828,10.391763572799306,1754.7193037680636,769133.8021328414,3.6323738696838536e16,12983.239652668923,33.58066891606743,0.010317411130498874,-2.2851897409785947e-5,2.3782200303954083e-7,728894.0996493658,38.68739681876896,0.0012829274146781227,-3.867694739324229e-5,3.030260609872213e-7,74.5609314073574,-0.027771643514070424,-4.9842253781763557e-5,4.019199263977288e-7,-0.09106499668332592,-5.453227982706046e-5,5.4528802322203e-7,-3.2700149812880175e-5,7.176215496086458e-7,8.375822865717272e-7,0.21629710032251817,0.0003033913356220105,1.1009910281429276,7.73976043031955e7,1.9084411062592722e7,-309024.2973299618,-0.3096886334359466,1.5720448345807651e-12,-2.5548113817368513e-10,-3.795902773812709e-10,-1.6808793467361355e-21,0.0006807751693757508,2.622903287349406e-13,1.647010227678178,1.2364485221423248e-6,3.2532363409026806e-13,1.5784272610650594e-6,2.0314356581858315e-6,0.0009329188229499301,9.258643334477884e-5,7.407444798470323e-5,12983.239652668923,130832.53561360433,728894.0996493658,85026.28015192371,3.848850848753976e-17,-6.611996221971689e-20,1.0,10.0,0.0,0.0,-641366.8487331672,-2.0861289416445477e-10,2.697215779883427e-12,1.5877844840169268e9,-3.3454854746318178e-9,-7.602261688149433e-14,-2.4698626084320954e-8,-1.8181014664311432e-13,-3.872651601003219e-13,-0.05313494092816001,-1.4038614028851975e-9,8.64890362905371e-12,-6.469821199495631e-14,6.051659923633807e-16,-6.984760979654965e-18,-1.4259269648566164e-9,1.0337664992717296e-11,-7.960863608919315e-14,7.525206490256394e-16,-8.7410152699285e-18,1.2617688659334332e-11,-1.0185655181061883e-13,9.709989317444024e-16,-1.1300647745307787e-17,-1.3354611654847253e-13,1.2884179738746683e-15,-1.5000063953631215e-17,1.7473460019180717e-15,-2.0355027320040965e-17,-2.813903805011494e-17
0.0012446534601648354,-10.60092113848797,4.42100249453567e6,9788.909838601208,8.564494984523261,0.004529944658004268,-9.006612569368229e8,73.45601621169297,9.676672122520335,120.51207113881229,4.922183099845553,10.391763572735462,1650.3078108878155,701516.4354575616,3.212958718224917e16,12210.694760627855,33.58066891540435,0.010970171962868999,-2.583495226121052e-5,2.8587759960778064e-7,685522.5353457264,38.68739681793059,0.0013640955269779223,-4.372578220843208e-5,3.6425714116483744e-7,74.56093140571416,-0.029528696794837057,-5.63485921350903e-5,4.83134034377337e-7,-0.09682648686094936,-6.165084765938162e-5,6.554718620622475e-7,-3.696878186528135e-5,8.626280302227114e-7,1.0068286806684897e-6,0.21629710032251817,0.0003063590632676581,1.100991028142871,7.739760430384082e7,1.9084411062829137e7,-303049.4771522289,-0.32510553017826915,1.7870017326748763e-12,-2.8882960711046947e-10,-4.2913986980301606e-10,-2.1724490321653884e-21,0.0007470514693190875,2.990720246953678e-13,1.724796787607789,1.3203005267081982e-6,3.693644300634258e-13,1.68547117553705e-6,2.169201160742191e-6,0.0009919377999049036,9.844413437610625e-5,7.87609754037121e-5,12210.694760627855,123047.5751724868,685522.5353457264,79966.94056022454,4.9192080690975574e-17,-8.420599738931814e-20,1.0,10.0,0.0,0.0,-630162.245448979,-2.401244261416005e-10,3.2015419524303132e-12,1.5449294449541345e9,-3.920161485030312e-9,-9.138391889605082e-14,-2.894126776194146e-8,-2.1854677867185584e-13,-4.655149686173174e-13,-0.05326462445406176,-1.5870996043749261e-9,1.0396384963920433e-11,-8.269022482268491e-14,8.223877653945349e-16,-1.0092384772886665e-17,-1.6120441796198255e-9,1.24263554243121e-11,-1.0174713690477288e-13,1.0226351220115433e-15,-1.2630028049715275e-17,1.5167046839499515e-11,-1.3018206057865733e-13,1.319536076580472e-15,-1.6328490743803062e-17,-1.7068430242901766e-13,1.7508928247304697e-15,-2.1673853918332325e-17,2.3745536318801344e-15,-2.9411358045076344e-17,-4.065865499295938e-17
0.0012834219352264602,-10.570248386725678,4.139370101084095e6,9689.423326153428,8.564494984515857,0.004671043407383467,-8.539430970544692e8,73.45601621156277,9.676672122384815,120.51207113616337,4.922183099822632,10.391763572663288,1552.1115886005425,639845.072597568,2.8419806600077936e16,11484.136909055778,33.58066891466816,0.0116642131993203,-2.9207318807211614e-5,3.436419432481286e-7,644732.736714127,38.68739681698764,0.0014503966870652442,-4.943352895446034e-5,4.3785883190239055e-7,74.56093140383021,-0.03139686561066938,-6.370405788607312e-5,5.80755955167554e-7,-0.10295233199087984,-6.969844356592724e-5,7.87916313588399e-7,-4.179450337153529e-5,1.0369303961112196e-6,1.2102681875375322e-6,0.21629710032251817,0.0003095046162831926,1.1009910281428066,7.739760430457033e7,1.9084411063096404e7,-296903.9236554932,-0.34105907842698197,2.0318978626684947e-12,-3.265299687732987e-10,-4.851557447306414e-10,-2.8050528980244653e-21,0.0008181725608656285,3.4115267471558466e-13,1.8048937186504133,1.4101304521538119e-6,4.194532646896978e-13,1.8001463929697433e-6,2.3167881491151263e-6,0.001054688489741553,0.00010467226856085291,8.374387659718285e-5,11484.136909055778,115726.02765988468,644732.736714127,75208.76670911946,6.287183594876035e-17,-1.0721645644384041e-19,1.0,10.0,0.0,0.0,-618595.7095065122,-2.7615411729101893e-10,3.796859178187115e-12,1.5011549494582105e9,-4.585494673522767e-9,-1.0984862285965007e-13,-3.3853200164670236e-8,-2.627051028742347e-13,-5.595728342254216e-13,-0.05339882233504096,-1.7942477836954438e-9,1.2496867408224272e-11,-1.0568485701290131e-13,1.1175697122877808e-15,-1.4582468903931107e-17,-1.822446816119773e-9,1.4936973313076627e-11,-1.3004118436739313e-13,1.3896929477317245e-15,-1.8249113473712906e-17,1.8231389071275056e-11,-1.6638341277923565e-13,1.7931625742147967e-15,-2.359303373328755e-17,-2.1814869726066916e-13,2.3793495532192794e-15,-3.1316573028776796e-17,3.2268663019022073e-15,-4.2496537595641886e-17,-5.874783592104151e-17
0.0013233968061629096,-10.539576515174703,3.874852161690511e6,9586.18053904915,8.56449498450734,0.00481653286208977,-8.085821089734715e8,73.45601621141061,9.676672122231611,120.51207113313214,4.9221830997967215,10.3917635725817,1459.7607843385265,583596.8728823913,2.5138457159275696e16,10800.829543726777,33.58066891384932,0.012402141963416212,-3.301978109977703e-5,4.130759515909982e-7,606371.0704333652,38.68739681592649,0.0015421550799962485,-5.5886139885317054e-5,5.263296789096371e-7,74.56093140167414,-0.033383167623697245,-7.201941608591802e-5,6.980996456747686e-7,-0.1094655434364669,-7.879625530096678e-5,9.47117450006874e-7,-4.724998427840317e-5,1.2464456639076388e-6,1.4548069380266466e-6,0.21629710032251817,0.00031283796881894266,1.1009910281427333,7.739760430539505e7,1.9084411063398547e7,-290593.33593587944,-0.3575436697998079,2.310998545350758e-12,-3.6914984034117015e-10,-5.484813361273401e-10,-3.618231834223427e-21,0.0008942781979055291,3.8932026317918243e-13,1.8872354871345216,1.5063934035234388e-6,4.764353112270444e-13,1.923033892023116e-6,2.4749443427570106e-6,0.0011214064919860104,0.00011129423034051171,8.904186937013962e-5,10800.829543726777,108840.3167283129,606371.0704333652,70733.83710656437,8.035512615691555e-17,-1.3648438185148687e-19,1.0,10.0,0.0,0.0,-606674.1025945803,-3.173080620533026e-10,4.498895365732815e-12,1.456533435948883e9,-5.354199189504071e-9,-1.3204351809299284e-13,-3.95282871856283e-8,-3.1578403142257984e-13,-6.726313297831086e-13,-0.05353748741914771,-2.0284240829843856e-9,1.502163553522526e-11,-1.3507273667262896e-13,1.5186861031542705e-15,-2.1069915497259895e-17,-2.060301930986765e-9,1.795472217735238e-11,-1.6620190092376228e-13,1.888480159854746e-15,-2.636778909004438e-17,2.1914710348570986e-11,-2.1264994605386638e-13,2.436764184462969e-15,-3.4089139536804577e-17,-2.788098020256417e-13,3.2333475835455267e-15,-4.5248777309486924e-17,4.385058960507686e-15,-6.140257278339394e-17,-8.488389816532652e-17
0.0013233968061629096,-10.539576515174703,3.874852161690511e6,9586.18053904915,8.56449498450734,0.00481653286208977,-8.085821089734715e8,73.45601621141061,9.676672122231611,120.51207113313214,4.9221830997967215,10.3917635725817,1459.7607843385265,583596.8728823913,2.5138457159275696e16,10800.829543726777,33.58066891384932,0.012402141963416212,-3.301978109977703e-5,4.130759515909982e-7,606371.0704333652,38.68739681592649,0.0015421550799962485,-5.5886139885317054e-5,5.263296789096371e-7,74.56093140167414,-0.033383167623697245,-7.201941608591802e-5,6.980996456747686e-7,-0.1094655434364669,-7.879625530096678e-5,9.47117450006874e-7,-4.724998427840317e-5,1.2464456639076388e-6,1.4548069380266466e-6,0.21629710032251817,0.00031283796881894266,1.1009910281427333,7.739760430539505e7,1.9084411063398547e7,-290593.33593587944,-0.3575436697998079,2.310998545350758e-12,-3.6914984034117015e-10,-5.484813361273401e-10,-3.618231834223427e-21,0.0008942781979055291,3.8932026317918243e-13,1.8872354871345216,1.5063934035234388e-6,4.764353112270444e-13,1.923033892023116e-6,2.4749443427570106e-6,0.0011214064919860104,0.00011129423034051171,8.904186937013962e-5,10800.829543726777,108840.3167283129,606371.0704333652,70733.83710656437,8.035512615691555e-17,-1.3648438185148687e-19,1.0,10.0,0.0,0.0,-606674.1025945803,-3.173080620533026e-10,4.498895365732815e-12,1.456533435948883e9,-5.354199189504071e-9,-1.3204351809299284e-13,-3.95282871856283e-8,-3.1578403142257984e-13,-6.726313297831086e-13,-0.05353748741914771,-2.0284240829843856e-9,1.502163553522526e-11,-1.3507273667262896e-13,1.5186861031542705e-15,-2.1069915497259895e-17,-2.060301930986765e-9,1.795472217735238e-11,-1.6620190092376228e-13,1.888480159854746e-15,-2.636778909004438e-17,2.1914710348570986e-11,-2.1264994605386638e-13,2.436764184462969e-15,-3.4089139536804577e-17,-2.788098020256417e-13,3.2333475835455267e-15,-4.5248777309486924e-17,4.385058960507686e-15,-6.140257278339394e-17,-8.488389816532652e-17
0.0013646154404051915,-10.508905624107214,3.6264406621065713e6,9479.170974187828,8.564494984497552,0.004966549021745002,-7.646031181784934e8,73.45601621123312,9.676672122058415,120.51207112966489,4.922183099767431,10.391763572489468,1372.9075549577958,532294.9670792761,2.2236059368073364e16,10158.198959038446,33.58066891293708,0.013186729445830027,-3.732974173247339e-5,4.965364133441195e-7,570293.0456924211,38.68739681473171,0.0016397152918954795,-6.318076916864062e-5,6.326726356115646e-7,74.56093139921045,-0.0354950621197432,-8.14198674810124e-5,8.391480861595444e-7,-0.11639058067341625,-8.908126467532726e-5,1.138479012933381e-6,-5.341736540097139e-5,1.4982853806589533e-6,1.748745276291991e-6,0.21629710032251817,0.0003163695703701814,1.10099102814265,7.739760430632737e7,1.9084411063740116e7,-284124.51571063965,-0.3745508529089454,2.629192482532612e-12,-4.1733080105567674e-10,-6.200699871744368e-10,-4.6623109695431626e-21,0.000975484064783126,4.4448398361379746e-13,1.9717423013641269,1.6095814537351433e-6,5.412761526255035e-13,2.054761843858958e-6,2.6444781978633424e-6,0.0011923422217801202,0.00011833488627168834,9.467484943074801e-5,10158.198959038446,102364.50706125385,570293.0456924211,66525.29674415474,1.0269922117737501e-16,-1.7370103863087226e-19,1.0,10.0,0.0,0.0,-594406.3807083787,-3.6426699140914483e-10,5.325961556918299e-12,1.4111458143189926e9,-6.2404834901052e-9,-1.58721925453927e-13,-4.6071424561905265e-8,-3.7958505407406916e-13,-8.085274753428868e-13,-0.05368054864210413,-2.2931528588562102e-9,1.8056361385599603e-11,-1.726309225019031e-13,2.063746472535419e-15,-3.044306832763154e-17,-2.3291891574436437e-9,2.1582002297491947e-11,-2.12415900537134e-13,2.5662616862041493e-15,-3.8097771069194134e-17,2.6341995068451355e-11,-2.71779379529305e-13,3.311328727616747e-15,-4.9254080504726055e-17,-3.563357861146599e-13,4.393812443221174e-15,-6.537826862176315e-17,5.958883566424171e-15,-8.871837221621798e-17,-1.226458224311175e-16
0.0014071163409734289,-10.478235822437423,3.3931872664769012e6,9368.398008039208,8.564494984486315,0.005121232018974222,-7.220283370692854e8,73.45601621102645,9.676672121862621,120.51207112570079,4.922183099734321,10.391763572385207,1291.2247550745321,485504.41434491717,1.966884791973437e16,9553.824592959485,33.58066891191927,0.014020921153754848,-4.220208308654579e-5,5.968558501042844e-7,536362.769337585,38.6873968133859,0.0017434435844277227,-7.142723054890415e-5,7.604968208071229e-7,74.56093139639898,-0.037740477596924504,-9.20469269760239e-5,1.008688246947251e-6,-0.12375344175458107,-0.0001007083027779873,1.3684955238235808e-6,-6.038949083139026e-5,1.800996604711571e-6,2.1020590240960114e-6,0.21629710032251817,0.0003201103588892765,1.1009910281425552,7.739760430738135e7,1.9084411064126253e7,-277505.3864463845,-0.3920691707234848,2.9920852680622594e-12,-4.717980138250287e-10,-7.009992496929081e-10,-6.001246648460645e-21,0.0010618783129559232,5.076934894339875e-13,2.0583197706174516,1.7202267554769065e-6,6.150792606704409e-13,2.196009584729662e-6,2.826264020093964e-6,0.001267761834054293,0.0001258206669792709,0.00010066396397471984,9553.824592959485,96274.20657502332,536362.769337585,62567.29353945229,1.3125517125391923e-16,-2.210112960847471e-19,1.0,10.0,0.0,0.0,-581803.6813539884,-4.177945233799998e-10,6.299351672550561e-12,1.365081278118701e9,-7.260178944437723e-9,-1.907892220374531e-13,-5.359948928305786e-8,-4.562732721711386e-13,-9.718727265701776e-13,-0.05382790965936797,-2.592417508417995e-9,2.1704005978045052e-11,-2.2063023233127697e-13,2.804394289355017e-15,-4.398527527471484e-17,-2.6331543564843618e-9,2.5941878778851695e-11,-2.714773537722921e-13,3.4872563246631908e-15,-5.5045104014618364e-17,3.166344993418089e-11,-3.4734678912552773e-13,4.499720368469943e-15,-7.116421950943123e-17,-4.554140372074608e-13,5.970697803594595e-15,-9.44611665449689e-17,8.09746051669561e-15,-1.281840269300871e-16,-1.7720402493373612e-16
0.0014071163409734289,-10.478235822437423,3.3931872664769012e6,9368.398008039208,8.564494984486315,0.005121232018974222,-7.220283370692854e8,73.45601621102645,9.676672121862621,120.51207112570079,4.922183099734321,10.391763572385207,1291.2247550745321,485504.41434491717,1.966884791973437e16,9553.824592959485,33.58066891191927,0.014020921153754848,-4.220208308654579e-5,5.968558501042844e-7,536362.769337585,38.6873968133859,0.0017434435844277227,-7.142723054890415e-5,7.604968208071229e-7,74.56093139639898,-0.037740477596924504,-9.20469269760239e-5,1.008688246947251e-6,-0.12375344175458107,-0.0001007083027779873,1.3684955238235808e-6,-6.038949083139026e-5,1.800996604711571e-6,2.1020590240960114e-6,0.21629710032251817,0.0003201103588892765,1.1009910281425552,7.739760430738135e7,1.9084411064126253e7,-277505.3864463845,-0.3920691707234848,2.9920852680622594e-12,-4.717980138250287e-10,-7.009992496929081e-10,-6.001246648460645e-21,0.0010618783129559232,5.076934894339875e-13,2.0583197706174516,1.7202267554769065e-6,6.150792606704409e-13,2.196009584729662e-6,2.826264020093964e-6,0.001267761834054293,0.0001258206669792709,0.00010066396397471984,9553.824592959485,96274.20657502332,536362.769337585,62567.29353945229,1.3125517125391923e-16,-2.210112960847471e-19,1.0,10.0,0.0,0.0,-581803.6813539884,-4.177945233799998e-10,6.299351672550561e-12,1.365081278118701e9,-7.260178944437723e-9,-1.907892220374531e-13,-5.359948928305786e-8,-4.562732721711386e-13,-9.718727265701776e-13,-0.05382790965936797,-2.592417508417995e-9,2.1704005978045052e-11,-2.2063023233127697e-13,2.804394289355017e-15,-4.398527527471484e-17,-2.6331543564843618e-9,2.5941878778851695e-11,-2.714773537722921e-13,3.4872563246631908e-15,-5.5045104014618364e-17,3.166344993418089e-11,-3.4734678912552773e-13,4.499720368469943e-15,-7.116421950943123e-17,-4.554140372074608e-13,5.970697803594595e-15,-9.44611665449689e-17,8.09746051669561e-15,-1.281840269300871e-16,-1.7720402493373612e-16
0.0014509391729565536,-10.44756723216119,3.1741997262517004e6,9253.87985347446,8.564494984473425,0.005280726215779298,-6.808771196668882e8,73.45601621078625,9.676672121641282,120.512071121171,4.922183099696892,10.391763572267347,1214.40471466831,442828.5209464612,1.7398112078520272e16,8985.429982466214,33.58066891078214,0.014907847660050594,-4.7710139533523125e-5,7.174384536118766e-7,504452.43810019654,38.68739681186937,0.001853729231410138,-8.074964280502277e-5,9.141397592018641e-7,74.5609313931944,-0.0401278406994101,-0.00010406054410413285,1.2124732226870544e-6,-0.1315817581856026,-0.0001138523699770474,1.6449722528368394e-6,-6.827129912193787e-5,2.1648513938167934e-6,2.526737361002499e-6,0.21629710032251817,0.00032407177271131566,1.1009910281424473,7.739760430857283e7,1.9084411064562768e7,-270745.0008306485,-0.4100840169471084,3.4061071948167376e-12,-5.333710858315455e-10,-7.924870252535973e-10,-7.716196897657385e-21,0.001153518214426224,5.801612710512828e-13,2.1468587055277224,1.838904891575356e-6,6.991060373560996e-13,2.347511892996697e-6,3.0212474690952354e-6,0.0013479481924522695,0.00013377966358374331,0.00010703168885257618,8985.429982466214,90546.47527640495,504452.43810019654,58844.91910380509,1.6774939027134308e-16,-2.81134104760431e-19,1.0,10.0,0.0,0.0,-568879.3933699839,-4.787462127460045e-10,7.443800060151876e-12,1.3184369891300454e9,-8.430872865900858e-9,-2.2933350338036586e-13,-6.224232168283275e-8,-5.484507160926707e-13,-1.1682091227631031e-12,-0.05397944763814372,-2.930720094228078e-9,2.6088304596251412e-11,-2.819723511263969e-13,3.810795335658807e-15,-6.355046999122197e-17,-2.976770172716056e-9,3.1182247381094426e-11,-3.469566959382742e-13,4.738715489073707e-15,-7.952989356907966e-17,3.805958850303769e-11,-4.439204673914369e-13,6.114523336900532e-15,-1.0281909165155942e-16,-5.820341835630273e-13,8.113393526099079e-15,-1.3647899558197576e-16,1.1003394295287766e-14,-1.852025275942047e-16,-2.560277778828258e-16
0.0014961248022413265,-10.416899984379477,2.968638438061977e6,9135.650404584543,8.564494984458658,0.005445180344494197,-6.411657164938874e8,73.45601621050758,9.676672121391066,120.51207111599773,4.922183099654583,10.391763572134117,1142.1580673588528,403905.4701643845,1.5389611562311976e16,8450.874093914566,33.58066890951015,0.01585083623929386,-5.393679705811935e-5,8.623753769136126e-7,474441.8518736939,38.68739681015987,0.001970985965706984,-9.128829086742735e-5,1.0988142821422826e-6,74.5609313895454,-0.04266610753847727,-0.00011764150141355741,1.457417074776036e-6,-0.13990489762865843,-0.00012871125998819324,1.9772895631327903e-6,-7.71813968014328e-5,2.6021946931377406e-6,3.037188866854348e-6,0.21629710032251817,0.0003282657627825095,1.1009910281423245,7.739760430991974e7,1.908441106505623e7,-263853.53244197206,-0.4285775238664186,3.878637751623816e-12,-6.029763518984252e-10,-8.959098211633719e-10,-9.909992277973989e-21,0.0012504270570839607,6.632887049519708e-13,2.237235115011942,1.9662385291683607e-6,7.947988308938953e-13,2.510063653979422e-6,3.2304515621598094e-6,0.001433201918171924,0.00014224173209241274,0.00011380191210970594,8450.874093914566,85159.73789852182,474441.8518736939,55344.151965592246,2.1438788657595215e-16,-3.5751459863033616e-19,1.0,10.0,0.0,0.0,-555649.2007171048,-5.480794967181101e-10,8.788005169147573e-12,1.2713176077883952e9,-9.77204591232855e-9,-2.7566243082432975e-13,-7.21437397679022e-8,-6.592444506492157e-13,-1.4041969278849748e-12,-0.054135012314111414,-3.3131487759850355e-9,3.135795483594776e-11,-3.6036499677858766e-13,5.1782780857558145e-15,-9.181677313266253e-17,-3.365204518239098e-9,3.7480840330926286e-11,-4.4341616465962585e-13,6.4391805937399285e-15,-1.1490367738076173e-16,4.574734095765509e-11,-5.673377013564526e-13,8.308696876481923e-15,-1.485517185924907e-16,-7.438496776331618e-13,1.1024864031011695e-14,-1.9718333338761054e-16,1.495194831600188e-14,-2.6757886805588416e-16,-3.699069812679935e-16
0.0015427153242384601,-10.386234223035348,2.7757132624844327e6,9013.760005978678,8.564494984441756,0.00561474761233455,-6.029070565723884e8,73.45601621018493,9.67667212110821,120.51207111009313,4.922183099606758,10.391763571983516,1074.2126683756,368405.2598330741,1.3613060495673332e16,7948.143317052758,33.58066890808576,0.0168534229944958,-6.0975734049592626e-5,1.0365832139054477e-6,446217.96424822154,38.687396808232265,0.0020956534871370168,-0.00010320172586343353,1.3207849743274162e-6,74.56093138539406,-0.04536479633431159,-0.00013299412075647328,1.7518288622179778e-6,-0.1487540709370127,-0.00014550852081836882,2.3767204224349097e-6,-8.725383389806918e-5,3.12786219357448e-6,3.650729231111885e-6,0.21629710032251817,0.0003327048031663574,1.1009910281421846,7.739760431144235e7,1.9084411065614063e7,-256842.25391033237,-0.4475284776251529,4.418149218653634e-12,-6.816607339534795e-10,-1.0128233493507204e-9,-1.2712723874784176e-20,0.0013525913293396582,7.586963475696013e-13,2.3293103711516916,2.1029013400963737e-6,9.03807326030306e-13,2.6845248646537983e-6,3.4549831152731785e-6,0.001523842482597723,0.00015123860217894345,0.00012100002104175211,7948.143317052758,80093.70322423747,446217.96424822154,52051.805139602744,2.739894026078549e-16,-4.5451596590109165e-19,1.0,10.0,0.0,0.0,-542131.1036055248,-6.268645915037301e-10,1.0365227824496783e-11,1.2238346893942006e9,-1.1305212856774133e-8,-3.3134748932806083e-13,-8.346257841968208e-8,-7.924123974171546e-13,-1.6878400019009473e-12,-0.054294425278847494,-3.7454538892223426e-9,3.769164654682476e-11,-4.605456640527058e-13,7.036353024472505e-15,-1.3265275225795336e-16,-3.804297837742479e-9,4.5051238421401896e-11,-5.666851120877422e-13,8.74969868830061e-15,-1.6600778408532112e-16,5.498739207652139e-11,-7.25057031868276e-13,1.1290047408870624e-14,-2.1462120087475408e-16,-9.506396583105038e-13,1.498085188336523e-14,-2.848824151508664e-16,2.03170894080593e-14,-3.8658749297865555e-16,-5.344278567339076e-16
0.0015427153242384601,-10.386234223035348,2.7757132624844327e6,9013.760005978678,8.564494984441756,0.00561474761233455,-6.029070565723884e8,73.45601621018493,9.67667212110821,120.51207111009313,4.922183099606758,10.391763571983516,1074.2126683756,368405.2598330741,1.3613060495673332e16,7948.143317052758,33.58066890808576,0.0168534229944958,-6.0975734049592626e-5,1.0365832139054477e-6,446217.96424822154,38.687396808232265,0.0020956534871370168,-0.00010320172586343353,1.3207849743274162e-6,74.56093138539406,-0.04536479633431159,-0.00013299412075647328,1.7518288622179778e-6,-0.1487540709370127,-0.00014550852081836882,2.3767204224349097e-6,-8.725383389806918e-5,3.12786219357448e-6,3.650729231111885e-6,0.21629710032251817,0.0003327048031663574,1.1009910281421846,7.739760431144235e7,1.9084411065614063e7,-256842.25391033237,-0.4475284776251529,4.418149218653634e-12,-6.816607339534795e-10,-1.0128233493507204e-9,-1.2712723874784176e-20,0.0013525913293396582,7.586963475696013e-13,2.3293103711516916,2.1029013400963737e-6,9.03807326030306e-13,2.6845248646537983e-6,3.4549831152731785e-6,0.001523842482597723,0.00015123860217894345,0.00012100002104175211,7948.143317052758,80093.70322423747,446217.96424822154,52051.805139602744,2.739894026078549e-16,-4.5451596590109165e-19,1.0,10.0,0.0,0.0,-542131.1036055248,-6.268645915037301e-10,1.0365227824496783e-11,1.2238346893942006e9,-1.1305212856774133e-8,-3.3134748932806083e-13,-8.346257841968208e-8,-7.924123974171546e-13,-1.6878400019009473e-12,-0.054294425278847494,-3.7454538892223426e-9,3.769164654682476e-11,-4.605456640527058e-13,7.036353024472505e-15,-1.3265275225795336e-16,-3.804297837742479e-9,4.5051238421401896e-11,-5.666851120877422e-13,8.74969868830061e-15,-1.6600778408532112e-16,5.498739207652139e-11,-7.25057031868276e-13,1.1290047408870624e-14,-2.1462120087475408e-16,-9.506396583105038e-13,1.498085188336523e-14,-2.848824151508664e-16,2.03170894080593e-14,-3.8658749297865555e-16,-5.344278567339076e-16
0.0015907541080316622,-10.355570098833278,2.594680469591972e6,8888.276058636533,8.564494984422431,0.005789585862079261,-5.661105378980027e8,73.45601620981203,9.67667212078846,120.51207110335818,4.922183099552698,10.391763571813279,1010.3125549690084,336026.89760458656,1.2041670373754648e16,7475.343773062146,33.58066890648913,0.017919366039874627,-6.893282504482105e-5,1.2459704131780463e-6,419674.4506751422,38.687396806058146,0.0022281991016968278,-0.00011666914095917748,1.5875802136176039e-6,74.56093138067487,-0.04823402290041643,-0.00015034932499177417,2.1056938815404127e-6,-0.15816244851066474,-0.00016449680456680896,2.8568119635061642e-6,-9.864011263964329e-5,3.7596824811014403e-6,4.388167343655268e-6,0.21629710032251817,0.0003374019021007973,1.1009910281420252,7.739760431316355e7,1.9084411066244654e7,-249723.4967550635,-0.4669122763148936,5.034372628718462e-12,-7.706074196770403e-10,-1.1449858295669156e-9,-1.6288717398632486e-20,0.0014599583407691218,8.682592259861061e-13,2.422931606887286,2.249622279529633e-6,1.0280188638640423e-12,2.871826095668299e-6,3.6960397727274003e-6,0.0016202093951249493,0.0001608039954507194,0.00012865299684166427,7475.343773062146,75329.2865740289,419674.4506751422,48955.475752961596,3.501555029874137e-16,-5.776613685085767e-19,1.0,10.0,0.0,0.0,-528345.4065286953,-7.162964700928221e-10,1.2213975012522196e-11,1.176105918745799e9,-1.3054067048367402e-8,-3.982771722480131e-13,-9.637375582520166e-8,-9.524704990593017e-13,-2.0287566219111626e-12,-0.05445747962739894,-4.234134003936905e-9,4.530410586018145e-11,-5.885674547559906e-13,9.560963463954587e-15,-1.9164637970883596e-16,-4.300650508316527e-9,5.415009521177889e-11,-7.242117133168673e-13,1.1889056520758196e-14,-2.3983530288496607e-16,6.60929986025516e-11,-9.266082618472542e-13,1.534088593920943e-14,-3.100685511281639e-16,-1.2148989768086137e-12,2.0355961901376896e-14,-4.1157716534400207e-16,2.7606863956459982e-14,-5.585139336245621e-16,-7.721041888474721e-16
0.0016402858189954919,-10.32490777788385,2.4248399583729627e6,8759.283537813168,8.564494984400358,0.005969857654388948,-5.3078186183683395e8,73.4560162093819,9.676672120427007,120.51207109568135,4.922183099491591,10.39176357162085,950.217000842607,306495.85948971444,1.0651746632560732e16,7030.694318261457,33.58066890469784,0.019052658994733494,-7.792772269946802e-5,1.4976370956863155e-6,394711.3156868945,38.68739680360541,0.002369119399468842,-0.0001318930488534528,1.9082467730497818e-6,74.56093137531384,-0.051284536965432864,-0.00016996808842095564,2.5310113592782865e-6,-0.16816527939791923,-0.00018596164253797105,3.4338436342794228e-6,-0.00011151145119105148,4.519079981252176e-6,5.274509030088896e-6,0.21629710032251817,0.00034237061006625586,1.1009910281418436,7.739760431510922e7,1.908441106695749e7,-242510.59786050598,-0.4867009205156847,5.7384891634022336e-12,-8.711535305969298e-10,-1.294384250159634e-9,-2.0845220548836975e-20,0.001572434288605751,9.941478758599049e-13,2.5179322836092886,2.4071901384259407e-6,1.169593183852284e-12,3.0729743029268076e-6,3.954917486627496e-6,0.0017226634183013924,0.00017097374648265994,0.0001367895114666685,7030.694318261457,70848.5393040826,394711.3156868945,46043.49922690419,4.474877978785693e-16,-7.339386560335319e-19,1.0,10.0,0.0,0.0,-514314.68133630534,-8.177079639371095e-10,1.4378779520141261e-11,1.1282542243629384e9,-1.5044627066336597e-8,-4.787208407561558e-13,-1.1106935608311729e-7,-1.144845402922861e-12,-2.4385046483675142e-12,-0.05462393987880658,-4.7865328954174625e-9,5.4453351695356644e-11,-7.521641091795367e-13,1.2991122937059227e-14,-2.76868876429778e-16,-4.861721320451673e-9,6.508581046073813e-11,-9.255121309821294e-13,1.6154469398189163e-14,-3.464870047947774e-16,7.944057543266539e-11,-1.1841671599463381e-12,2.0844724160793238e-14,-4.479525677879396e-16,-1.552591717412453e-12,2.765908524762633e-14,-5.946016986841756e-16,3.751144135712467e-14,-8.068810323957926e-16,-1.1154549877488626e-15
0.0016402858189954919,-10.32490777788385,2.4248399583729627e6,8759.283537813168,8.564494984400358,0.005969857654388948,-5.3078186183683395e8,73.4560162093819,9.676672120427007,120.51207109568135,4.922183099491591,10.39176357162085,950.217000842607,306495.85948971444,1.0651746632560732e16,7030.694318261457,33.58066890469784,0.019052658994733494,-7.792772269946802e-5,1.4976370956863155e-6,394711.3156868945,38.68739680360541,0.002369119399468842,-0.0001318930488534528,1.9082467730497818e-6,74.56093137531384,-0.051284536965432864,-0.00016996808842095564,2.5310113592782865e-6,-0.16816527939791923,-0.00018596164253797105,3.4338436342794228e-6,-0.00011151145119105148,4.519079981252176e-6,5.274509030088896e-6,0.21629710032251817,0.00034237061006625586,1.1009910281418436,7.739760431510922e7,1.908441106695749e7,-242510.59786050598,-0.4867009205156847,5.7384891634022336e-12,-8.711535305969298e-10,-1.294384250159634e-9,-2.0845220548836975e-20,0.001572434288605751,9.941478758599049e-13,2.5179322836092886,2.4071901384259407e-6,1.169593183852284e-12,3.0729743029268076e-6,3.954917486627496e-6,0.0017226634183013924,0.00017097374648265994,0.0001367895114666685,7030.694318261457,70848.5393040826,394711.3156868945,46043.49922690419,4.474877978785693e-16,-7.339386560335319e-19,1.0,10.0,0.0,0.0,-514314.68133630534,-8.177079639371095e-10,1.4378779520141261e-11,1.1282542243629384e9,-1.5044627066336597e-8,-4.787208407561558e-13,-1.1106935608311729e-7,-1.144845402922861e-12,-2.4385046483675142e-12,-0.05462393987880658,-4.7865328954174625e-9,5.4453351695356644e-11,-7.521641091795367e-13,1.2991122937059227e-14,-2.76868876429778e-16,-4.861721320451673e-9,6.508581046073813e-11,-9.255121309821294e-13,1.6154469398189163e-14,-3.464870047947774e-16,7.944057543266539e-11,-1.1841671599463381e-12,2.0844724160793238e-14,-4.479525677879396e-16,-1.552591717412453e-12,2.765908524762633e-14,-5.946016986841756e-16,3.751144135712467e-14,-8.068810323957926e-16,-1.1154549877488626e-15
0.0016913564654292847,-10.294247435154496,2.2655325524544627e6,8626.885283832897,8.564494984375173,0.006155730437531421,-4.969228785124372e8,73.4560162088867,9.67667212001842,120.51207108693714,4.92218309942252,10.391763571403338,893.6995948216281,279561.75548974576,9.422331005521488e15,6612.51972713841,33.580668902686554,0.02025754581708733,-8.809564831405445e-5,1.8001151751896158e-6,371234.5101845008,38.687396800837774,0.0025189420991215974,-0.00014910231225173242,2.2936557755016836e-6,74.56093136922733,-0.05452776210119608,-0.00019214534210291502,3.0422002562654478e-6,-0.17880002222203661,-0.0002102257180363057,4.127377755829688e-6,-0.0001260613458255228,5.431799516138602e-6,6.339802728859804e-6,0.21629710032251817,0.00034762502918735317,1.1009910281416366,7.73976043173086e7,1.9084411067763276e7,-235217.82548774197,-0.5068630589720173,6.5433515562706075e-12,-9.848101180295664e-10,-1.4632640895579754e-9,-2.6643210857972116e-20,0.0016898829539972575,1.138876181883419e-12,2.6141330245266485,2.57645852822994e-6,1.331002357617706e-12,3.289059190962938e-6,4.233018706553331e-6,0.0018315879037442524,0.00018178593588891157,0.0001454400341371558,6612.51972713841,66634.58011147885,371234.5101845008,43304.904632952625,5.718654239253883e-16,-9.321840048492863e-19,1.0,10.0,0.0,0.0,-500063.6900395169,-9.325841827294935e-10,1.6911090108188383e-11,1.080406733596759e9,-1.730538691286414e-8,-5.754054622860083e-13,-1.2775973791617167e-7,-1.3760579327240378e-12,-2.930972255974264e-12,-0.05479354236040282,-5.410949282645798e-9,6.544941497155517e-11,-9.61216285051961e-13,1.7651511044872985e-14,-3.9997773668852985e-16,-5.495938924197196e-9,7.822895188081303e-11,-1.1827442638650295e-12,2.1949679519374138e-14,-5.005517378191715e-16,9.548241566771024e-11,-1.5132895700698277e-12,2.832253153290606e-14,-6.471344986375755e-16,-1.9841137242586433e-12,3.758151046420612e-14,-8.589922918061856e-16,5.096836414189771e-14,-1.165663740033147e-15,-1.6114488254987123e-15
0.0017440134215473088,-10.263589263111761,2.116137543234517e6,8491.202171739196,8.564494984346466,0.006347376631055166,-4.645314836515623e8,73.45601620831768,9.676672119556557,120.51207107698457,4.9221830993444495,10.39176357115748,840.5474039476103,254996.21499851893,8.334885864313962e15,6219.244500052581,33.58066890042667,0.02153853596406977,-9.958940923418271e-5,2.1636566361432565e-6,349155.58379483834,38.68739679771426,0.0026782279330437066,-0.00016855555832578592,2.75687000921649e-6,74.56093136232083,-0.057975836530394176,-0.00021721437400375486,3.656586458168579e-6,-0.19010647899215513,-0.00023765368055871794,4.960920497721171e-6,-0.00014250845774369095,6.528776175293576e-6,7.62015477348922e-6,0.21629710032251817,0.00035317981929272634,1.1009910281414006,7.739760431979474e7,1.908441106867413e7,-227860.2920099286,-0.5273640736962103,7.46373955781789e-12,-1.113284690916482e-9,-1.6541628020502838e-9,-3.401081626635178e-20,0.0018121249956111222,1.3053570295889225e-12,2.7113426222488317,2.758351177353118e-6,1.5150765476868056e-12,3.5212599743277585e-6,4.531861081464723e-6,0.0019473901564967203,0.00019328102628908013,0.000154636940160619,6219.244500052581,62671.53263420837,349155.58379483834,40729.3741400179,7.307993743034519e-16,-1.1835643802478818e-18,1.0,10.0,0.0,0.0,-485619.2795088529,-1.062578292984602e-9,1.987028522669575e-11,1.0326936279160495e9,-1.986746800096295e-8,-6.916077376532504e-13,-1.466746566121904e-7,-1.6539433461957903e-12,-3.5228470010314885e-12,-0.05496599592374854,-6.116760450720124e-9,7.866480532444034e-11,-1.2283469575262766e-12,2.3983156024787583e-14,-5.778093446038775e-16,-6.2128273738112355e-9,9.402476562595255e-11,-1.5114403778634215e-12,2.982311034460054e-14,-7.23099531539219e-16,1.1476195999656139e-10,-1.9338488121414083e-12,3.848196841942086e-14,-9.348548603416082e-16,-2.5355216753346372e-12,5.106225315955625e-14,-1.2409078763268886e-15,6.92511509785107e-14,-1.6839308869629502e-15,-2.3279209308430174e-15
0.0017440134215473088,-10.263589263111761,2.116137543234517e6,8491.202171739196,8.564494984346466,0.006347376631055166,-4.645314836515623e8,73.45601620831768,9.676672119556557,120.51207107698457,4.9221830993444495,10.39176357115748,840.5474039476103,254996.21499851893,8.334885864313962e15,6219.244500052581,33.58066890042667,0.02153853596406977,-9.958940923418271e-5,2.1636566361432565e-6,349155.58379483834,38.68739679771426,0.0026782279330437066,-0.00016855555832578592,2.75687000921649e-6,74.56093136232083,-0.057975836530394176,-0.00021721437400375486,3.656586458168579e-6,-0.19010647899215513,-0.00023765368055871794,4.960920497721171e-6,-0.00014250845774369095,6.528776175293576e-6,7.62015477348922e-6,0.21629710032251817,0.00035317981929272634,1.1009910281414006,7.739760431979474e7,1.908441106867413e7,-227860.2920099286,-0.5273640736962103,7.46373955781789e-12,-1.113284690916482e-9,-1.6541628020502838e-9,-3.401081626635178e-20,0.0018121249956111222,1.3053570295889225e-12,2.7113426222488317,2.758351177353118e-6,1.5150765476868056e-12,3.5212599743277585e-6,4.531861081464723e-6,0.0019473901564967203,0.00019328102628908013,0.000154636940160619,6219.244500052581,62671.53263420837,349155.58379483834,40729.3741400179,7.307993743034519e-16,-1.1835643802478818e-18,1.0,10.0,0.0,0.0,-485619.2795088529,-1.062578292984602e-9,1.987028522669575e-11,1.0326936279160495e9,-1.986746800096295e-8,-6.916077376532504e-13,-1.466746566121904e-7,-1.6539433461957903e-12,-3.5228470010314885e-12,-0.05496599592374854,-6.116760450720124e-9,7.866480532444034e-11,-1.2283469575262766e-12,2.3983156024787583e-14,-5.778093446038775e-16,-6.2128273738112355e-9,9.402476562595255e-11,-1.5114403778634215e-12,2.982311034460054e-14,-7.23099531539219e-16,1.1476195999656139e-10,-1.9338488121414083e-12,3.848196841942086e-14,-9.348548603416082e-16,-2.5355216753346372e-12,5.106225315955625e-14,-1.2409078763268886e-15,6.92511509785107e-14,-1.6839308869629502e-15,-2.3279209308430174e-15
0.0017983054923121787,-10.232933456056896,1.976070262937086e6,8352.372974550346,8.564494984313779,0.006544973861752375,-4.336015264731052e8,73.45601620766512,9.67667211903448,120.51207106566535,4.922183099256206,10.391763570879585,790.5601437103747,232590.93822570355,7.373014121390912e15,5849.386723747959,33.58066889788586,0.022900421471949792,-0.00011258168589941306,2.600580049074326e-6,328391.3401927101,38.68739679418855,0.0028475727711733696,-0.00019054504955494064,3.3135854478805295e-6,74.56093135448755,-0.06164165910128977,-0.0002455518172770134,4.39498838755074e-6,-0.20212694585734203,-0.00026865760345899794,5.962716382641382e-6,-0.00016109988574910663,7.847180916567237e-6,9.15894978065685e-6,0.21629710032251817,0.0003590502073764732,1.1009910281411313,7.739760432260498e7,1.9084411069703724e7,-220453.84461713955,-0.5481662328609366,8.516655921878163e-12,-1.2585067528172653e-9,-1.869947777475111e-9,-4.3359964036313403e-20,0.0019389380503463782,1.4969672608407767e-12,2.8093593393331804,2.9538677838232024e-6,1.7250566690764645e-12,3.7708528489729616e-6,4.85308707537059e-6,0.00207050297274069,0.00020550201554016463,0.00016441463356735257,5849.386723747959,58944.46358335427,328391.3401927101,38307.202807348825,9.338851240732943e-16,-1.502184075700846e-18,1.0,10.0,0.0,0.0,-471010.22909725434,-1.209528950509248e-9,2.33248304728762e-11,9.85246853680733e8,-2.2764776095020865e-8,-8.312648375096036e-13,-1.6806442250066972e-7,-1.9879160756846277e-12,-4.234179615094205e-12,-0.055140983230785166,-6.914562373807419e-9,9.45470908063149e-11,-1.5696819681196104e-12,3.2585102947296936e-14,-8.346785466914756e-16,-7.023148427695788e-9,1.1300821235784138e-10,-1.9314429517524797e-12,4.051968189244824e-14,-1.044559437552871e-15,1.3793214858568382e-10,-2.47123309843499e-12,5.228424699796722e-14,-1.3504541130058152e-15,-3.240103079065268e-12,6.937677703407722e-14,-1.792568909637001e-15,9.408962438894838e-14,-2.432547486821356e-15,-3.3628389323940653e-15
0.0018542829218724081,-10.202280228114757,1.844779970143678e6,8210.554161499746,8.564494984276601,0.0067487049943679815,-4.041227940401074e8,73.45601620691819,9.67667211844435,120.51207105280204,4.922183099156468,10.391763570565486,743.5494556460268,212155.94562943967,6.522212653917945e15,5501.552726271103,33.58066889502758,0.024348293651087354,-0.00012726760145045753,3.1256863144684458e-6,308863.53702176426,38.687396790208325,0.0030276096969470683,-0.00021540103279865582,3.98266097970877e-6,74.56093134560682,-0.06553893422596262,-0.00027758325483157926,5.282419612333551e-6,-0.21490636046196274,-0.0003037031158910022,7.1667015209975295e-6,-0.00018211484325340058,9.431675062206035e-6,1.1008314853293694e-5,0.21629710032251817,0.00036525199025736946,1.100991028140824,7.739760432578152e7,1.9084411070867527e7,-213014.9489121814,-0.569228874406371,9.721667561345717e-12,-1.4226564913144851e-9,-2.1138589882499855e-9,-5.520698988460374e-20,0.002070057456522758,1.7176231593084168e-12,2.9079723083167415,3.1640901204783145e-6,1.9646546230839407e-12,4.039218786027866e-6,5.198473997918936e-6,0.002201386141091706,0.0002184945864491255,0.0001748096669445165,5501.552726271103,55439.32888052554,308863.53702176426,36029.26357998493,1.1933804421678548e-15,-1.9058460476235496e-18,1.0,10.0,0.0,0.0,-456267.07850691467,-1.375479320596462e-9,2.735359382761222e-11,9.381987998725635e8,-2.6034159159293163e-8,-9.991072595907416e-13,-1.9220106609858758e-7,-2.3892873425138384e-12,-5.0890603915357814e-12,-0.055318162298332585,-7.816327119018855e-9,1.1363398888394148e-10,-2.0058208954347524e-12,4.427098288105942e-14,-1.2056983429164126e-15,-7.939061395305967e-9,1.3582200498432078e-10,-2.4680993231534065e-12,5.5051155832033334e-14,-1.5088740225209571e-15,1.6577743654333438e-10,-3.1578740885013374e-12,7.103490269666374e-14,-1.9507438949636575e-15,-4.1403804483921875e-12,9.425744332079475e-14,-2.5893872425335323e-15,1.2783327058109085e-13,-3.513850369340464e-15,-4.8576791924999284e-15
0.001911997457697084,-10.171629799438294,1.7217477187985934e6,8065.9193340058655,8.56449498423436,0.006958758365019687,-3.760810048782633e8,73.45601620606492,9.676672117777308,120.51207103819581,4.922183099043741,10.391763570210474,699.3381751384386,193517.95730655405,5.769653159474511e15,5174.431659404467,33.58066889181057,0.025887562175012053,-0.00014386763611582285,3.7567583622448964e-6,290498.5817460313,38.68739678571447,0.003219011380947569,-0.00024349667190997463,4.786755110363026e-6,74.5609313355423,-0.0696822232628747,-0.00031378957589774087,6.348933339464592e-6,-0.22849247043239512,-0.0003433163575110366,8.613649342320821e-6,-0.00020586882864704963,1.1335918128676987e-5,1.3230879465788888e-5,0.21629710032251817,0.000371801542319764,1.1009910281404731,7.739760432937203e7,1.9084411072183006e7,-205560.55125717272,-0.5905086641158384,1.1101301125644897e-11,-1.6081973140632554e-9,-2.3895573559680582e-9,-7.019813400968479e-20,0.0022051778814147415,1.9718685949323876e-12,3.0069632216843596,3.3901888111137543e-6,2.238122639110561e-12,4.3278521821019625e-6,5.569945137335151e-6,0.0023405281598334183,0.00023230727800001814,0.00018586087848386197,5174.431659404467,52142.91906485834,290498.5817460313,33886.97180951128,1.5249433951860287e-15,-2.4170073518915015e-18,1.0,10.0,0.0,0.0,-441421.9062646186,-1.5626981504410029e-9,3.20473468957291e-11,8.91680866198477e8,-2.9715572420589077e-8,-1.2008185119125843e-12,-2.1937955647540002e-7,-2.8716468884328723e-12,-6.116432105854756e-12,-0.055497168668988586,-8.835581337189213e-9,1.3657150249938313e-10,-2.5630770481467313e-12,6.014582446693282e-14,-1.7415724134459882e-15,-8.974304395585515e-9,1.632382860641106e-10,-3.1537874891715145e-12,7.479165266403098e-14,-2.1794970819207143e-15,1.9924025162782341e-10,-4.035199162403446e-12,9.650704736172152e-14,-2.8177613305021482e-15,-5.290671041051135e-12,1.2805706248034891e-13,-3.740259352070988e-15,1.7367305755000955e-13,-5.075616729251636e-15,-7.016738069353393e-15
0.001911997457697084,-10.171629799438294,1.7217477187985934e6,8065.9193340058655,8.56449498423436,0.006958758365019687,-3.760810048782633e8,73.45601620606492,9.676672117777308,120.51207103819581,4.922183099043741,10.391763570210474,699.3381751384386,193517.95730655405,5.769653159474511e15,5174.431659404467,33.58066889181057,0.025887562175012053,-0.00014386763611582285,3.7567583622448964e-6,290498.5817460313,38.68739678571447,0.003219011380947569,-0.00024349667190997463,4.786755110363026e-6,74.5609313355423,-0.0696822232628747,-0.00031378957589774087,6.348933339464592e-6,-0.22849247043239512,-0.0003433163575110366,8.613649342320821e-6,-0.00020586882864704963,1.1335918128676987e-5,1.3230879465788888e-5,0.21629710032251817,0.000371801542319764,1.1009910281404731,7.739760432937203e7,1.9084411072183006e7,-205560.55125717272,-0.5905086641158384,1.1101301125644897e-11,-1.6081973140632554e-9,-2.3895573559680582e-9,-7.019813400968479e-20,0.0022051778814147415,1.9718685949323876e-12,3.0069632216843596,3.3901888111137543e-6,2.238122639110561e-12,4.3278521821019625e-6,5.569945137335151e-6,0.0023405281598334183,0.00023230727800001814,0.00018586087848386197,5174.431659404467,52142.91906485834,290498.5817460313,33886.97180951128,1.5249433951860287e-15,-2.4170073518915015e-18,1.0,10.0,0.0,0.0,-441421.9062646186,-1.5626981504410029e-9,3.20473468957291e-11,8.91680866198477e8,-2.9715572420589077e-8,-1.2008185119125843e-12,-2.1937955647540002e-7,-2.8716468884328723e-12,-6.116432105854756e-12,-0.055497168668988586,-8.835581337189213e-9,1.3657150249938313e-10,-2.5630770481467313e-12,6.014582446693282e-14,-1.7415724134459882e-15,-8.974304395585515e-9,1.632382860641106e-10,-3.1537874891715145e-12,7.479165266403098e-14,-2.1794970819207143e-15,1.9924025162782341e-10,-4.035199162403446e-12,9.650704736172152e-14,-2.8177613305021482e-15,-5.290671041051135e-12,1.2805706248034891e-13,-3.740259352070988e-15,1.7367305755000955e-13,-5.075616729251636e-15,-7.016738069353393e-15
0.0019715023885447463,-10.1409823985387,1.6064844385528474e6,7918.658506973437,8.564494984186414,0.007175327919387109,-3.494578642170573e8,73.45601620509204,9.676672117023344,120.51207102162418,4.922183098916334,10.391763569809228,657.7596703451677,176518.9274044983,5.103988863119226e15,4866.790607352316,33.580668888188214,0.027523974646554383,-0.00016263091165522002,4.515161018730324e-6,273227.2570458906,38.68739678064019,0.003422492513871317,-0.00027525360667183515,5.7530902964596335e-6,74.56093132413997,-0.07408699718352987,-0.00035471413972370413,7.63063619196852e-6,-0.24293600607437035,-0.0003880918162595798,1.0352545994809366e-5,-0.0002327183252065692,1.3624377909242698e-5,1.5901888127829308e-5,0.21629710032251817,0.0003787158198546491,1.1009910281400725,7.739760433343038e7,1.90844110736699e7,-198107.9333691229,-0.6119598947990568,1.268150008422289e-11,-1.8179125125067785e-9,-2.701179255948358e-9,-8.914102748180873e-20,0.002343955662328527,2.2649776475273214e-12,3.1061081371095045,3.63343053218908e-6,2.550332760277697e-12,4.638370052849659e-6,5.969581592538691e-6,0.0024884479959949336,0.00024699166084019654,0.00019760953244603438,4866.790607352316,49042.81000308214,273227.2570458906,31872.253221202875,1.9485745568727708e-15,-3.0639765136291602e-18,1.0,10.0,0.0,0.0,-426508.08351888775,-1.7737029100678368e-9,3.751047272560388e-11,8.458220249055954e8,-3.385224798982355e-8,-1.4432268010423722e-12,-2.499190532257681e-7,-3.4513211981780133e-12,-7.35106581717049e-12,-0.05567761792780082,-9.987607374790646e-9,1.6413568847004436e-10,-3.275060508722083e-12,8.171032920345495e-14,-2.5155129421691754e-15,-1.0144398583819855e-8,1.9618464683314817e-10,-4.029864031560868e-12,1.0160732099132147e-13,-3.14805112090963e-15,2.3945275092719966e-10,-5.156123811421758e-12,1.3110869198057117e-13,-4.069962122812006e-15,-6.760354786939938e-12,1.7397092506802363e-13,-5.402424343217628e-15,2.359425670212747e-13,-7.331227424748788e-15,-1.0135007419008968e-14
0.002032852578856578,-10.110338266482586,1.4985291403725035e6,7768.977176822831,8.564494984132052,0.00739861333788708,-3.2423116465629935e8,73.45601620398494,9.67667211617115,120.51207100283834,4.92218309877234,10.39176356935574,618.6572217009474,161014.70751409125,4.515183533514016e15,4577.469995661757,33.58066888410786,0.029263637204332324,-0.00018383889742817352,5.426561204462543e-6,256984.46306958413,38.687396774910056,0.0036388123688596806,-0.00031114822533606087,6.9143706012124035e-6,74.5609313112258,-0.07876969203948422,-0.00040097085887843545,9.170905345474604e-6,-0.2582908622528415,-0.0004387011722818913,1.244224164432075e-5,-0.00026306610433049607,1.63745036516006e-5,1.911173683985041e-5,0.21629710032251817,0.0003860123643524395,1.100991028139615,7.739760433801743e7,1.9084411075350508e7,-190674.55819237823,-0.6335348329429635,1.4492153403897748e-11,-2.054946627847075e-9,-3.0533980144998653e-9,-1.1304353085580278e-19,0.0024860118887403138,2.6030741672533394e-12,3.2051794140965044,3.8951857454331945e-6,2.9068680308477588e-12,4.9725219042693676e-6,6.399634977503828e-6,0.002645696936961392,0.00026260252207226494,0.00021009946708112288,4577.469995661757,46127.316625064996,256984.46306958413,29977.513847386697,2.4898198791190407e-15,-3.882412653409575e-18,1.0,10.0,0.0,0.0,-411559.9997636897,-2.0112852815424537e-9,4.386290941510258e-11,8.007473848037186e8,-3.849087142310629e-8,-1.7345351667842857e-12,-2.8416420961595034e-7,-4.147923602020533e-12,-8.834732317630019e-12,-0.055859108618212375,-1.1289670152059313e-8,1.9725878854866786e-10,-4.184699049697648e-12,1.1100241924031057e-13,-3.633225344616661e-15,-1.1466878539621318e-8,2.3577536078554845e-10,-5.149150846113271e-12,1.3803235657457132e-13,-4.546823015042629e-15,2.877749419117782e-10,-6.588233442572506e-12,1.7810987897487652e-13,-5.878376007285223e-15,-8.638046158421204e-12,2.363381987024165e-13,-7.80290919638223e-15,3.2052676913058255e-13,-1.0588769727379983e-14,-1.4638408947211584e-14
0.002032852578856578,-10.110338266482586,1.4985291403725035e6,7768.977176822831,8.564494984132052,0.00739861333788708,-3.2423116465629935e8,73.45601620398494,9.67667211617115,120.51207100283834,4.92218309877234,10.39176356935574,618.6572217009474,161014.70751409125,4.515183533514016e15,4577.469995661757,33.58066888410786,0.029263637204332324,-0.00018383889742817352,5.426561204462543e-6,256984.46306958413,38.687396774910056,0.0036388123688596806,-0.00031114822533606087,6.9143706012124035e-6,74.5609313112258,-0.07876969203948422,-0.00040097085887843545,9.170905345474604e-6,-0.2582908622528415,-0.0004387011722818913,1.244224164432075e-5,-0.00026306610433049607,1.63745036516006e-5,1.911173683985041e-5,0.21629710032251817,0.0003860123643524395,1.100991028139615,7.739760433801743e7,1.9084411075350508e7,-190674.55819237823,-0.6335348329429635,1.4492153403897748e-11,-2.054946627847075e-9,-3.0533980144998653e-9,-1.1304353085580278e-19,0.0024860118887403138,2.6030741672533394e-12,3.2051794140965044,3.8951857454331945e-6,2.9068680308477588e-12,4.9725219042693676e-6,6.399634977503828e-6,0.002645696936961392,0.00026260252207226494,0.00021009946708112288,4577.469995661757,46127.316625064996,256984.46306958413,29977.513847386697,2.4898198791190407e-15,-3.882412653409575e-18,1.0,10.0,0.0,0.0,-411559.9997636897,-2.0112852815424537e-9,4.386290941510258e-11,8.007473848037186e8,-3.849087142310629e-8,-1.7345351667842857e-12,-2.8416420961595034e-7,-4.147923602020533e-12,-8.834732317630019e-12,-0.055859108618212375,-1.1289670152059313e-8,1.9725878854866786e-10,-4.184699049697648e-12,1.1100241924031057e-13,-3.633225344616661e-15,-1.1466878539621318e-8,2.3577536078554845e-10,-5.149150846113271e-12,1.3803235657457132e-13,-4.546823015042629e-15,2.877749419117782e-10,-6.588233442572506e-12,1.7810987897487652e-13,-5.878376007285223e-15,-8.638046158421204e-12,2.363381987024165e-13,-7.80290919638223e-15,3.2052676913058255e-13,-1.0588769727379983e-14,-1.4638408947211584e-14
0.002096104530012783,-10.079697648005709,1.3974471910897598e6,7617.095108754484,8.56449498407048,0.0076288202586183435,-3.003749198991485e8,73.45601620272751,9.67667211520795,120.51207098156033,4.922183098609604,10.391763568843219,581.8834215331891,146873.8208122133,3.9943599827090815e15,4305.379148953355,33.58066887951003,0.031113037111952728,-0.00020780960320332002,6.521793041455391e-6,241708.96803907247,38.687396768438845,0.0038687776103724695,-0.0003517187609733095,8.309883989606161e-6,74.5609312966032,-0.08374776976628058,-0.0004532533441841632,1.1021850562183092e-5,-0.2746142977719662,-0.0004959033033748567,1.4953434027704284e-5,-0.0002973672252818157,1.9679336495947743e-5,2.296901990326302e-5,0.21629710032251817,0.0003937093085771991,1.1009910281390918,7.739760434320195e7,1.9084411077250026e7,-183277.906182584,-0.6551841189986005,1.6567708162028968e-11,-2.322852244892274e-9,-3.4514934782881636e-9,-1.431616000646741e-19,0.0026309362473835437,2.9932712578710732e-12,3.303947797088197,4.17693713370883e-6,3.314127294283383e-12,5.332200501770223e-6,6.8625412810472925e-6,0.002812860620295402,0.0002791980678580271,0.00022337725680444826,4305.379148953355,43385.448158918116,241708.96803907247,28195.610935346805,3.1813065207998634e-15,-4.917200891235798e-18,1.0,10.0,0.0,0.0,-396612.7573164691,-2.278539389246748e-9,5.124236521678918e-11,7.565767682601981e8,-4.368176958716545e-8,-2.084597914864269e-12,-3.2248655911585053e-7,-4.985015014885204e-12,-1.0617609166710931e-11,-0.05604122560917449,-1.2761273779660442e-8,2.3706061319338797e-10,-5.346818342756051e-12,1.507893809804693e-13,-5.24731891363718e-15,-1.2961552848601986e-8,2.8334889566320767e-10,-6.579110086155719e-12,1.875079393669067e-13,-6.566798647717914e-15,3.4584046627307653e-10,-8.417845773603645e-12,2.4195100390295303e-13,-8.489923542415096e-15,-1.1036920653351265e-11,3.210510622346672e-13,-1.126948031853117e-14,4.354169197028648e-13,-1.5293040996289367e-14,-2.114186426536905e-14
0.002161316407617052,-10.049060800381346,1.3028287625975802e6,7463.245004769218,8.564494984000813,0.007866160376664717,-2.77859556071892e8,73.45601620130206,9.676672114119308,120.51207095747978,4.92218309842569,10.391763568263995,547.2996320483081,133976.3528928209,3.533666396798914e15,4049.492280539865,33.580668874327536,0.03307906570336465,-0.000234902299874137,7.837895962141858e-6,227343.18310258884,38.687396761130294,0.004113245147347296,-0.00039757328130719306,9.986825057408162e-6,74.56093128005008,-0.08903977994604577,-0.0005123452010650896,1.3246068598204326e-5,-0.2919671378986037,-0.0005605555501953034,1.797104867145702e-5,-0.00033613579034335147,2.3650641940984546e-5,2.760418602307442e-5,0.21629710032251817,0.00040182537846848205,1.1009910281384938,7.739760434906161e7,1.908441107939692e7,-175935.31255802728,-0.676857193659935,1.894787765560867e-11,-2.625642671275639e-9,-3.901430337014916e-9,-1.8105818839965331e-19,0.0027782914164796225,3.4438336450762474e-12,3.4021845075005053,4.480288529841521e-6,3.779445246055129e-12,5.719453268547813e-6,7.360935536536603e-6,0.0029905610935415197,0.000296840129158116,0.00023749237689841882,4049.492280539865,40806.867718250935,227343.18310258884,26519.82668363275,4.064703031228246e-15,-6.22479495793472e-18,1.0,10.0,0.0,0.0,-381701.85467857803,-2.5788928516651576e-9,5.980683620715966e-11,7.13423379968234e8,-4.947910779775732e-8,-2.505252320945392e-12,-3.6528597030611363e-7,-5.9908967450159815e-12,-1.2759968944649463e-11,-0.056223543680886126,-1.442445041052342e-8,2.848861948447534e-10,-6.831434948993291e-12,2.048286325848698e-13,-7.578101933165816e-15,-1.46507974110022e-8,3.405129192072289e-10,-8.405896191193421e-12,2.5470650744233595e-13,-9.483687645767469e-15,4.1561152985438154e-10,-1.075519548859928e-11,3.2866125640769883e-13,-1.2261063332141293e-14,-1.4101512768776655e-11,4.3610996729956195e-13,-1.6275308271150574e-14,5.914636492354867e-13,-2.2086162487375768e-14,-3.053309385408263e-14
0.0022285481111754706,-10.018427982198926,1.2142873176014158e6,7307.67088468478,8.564494983922069,0.0081108516976939,-2.5665212727330112e8,73.45601619968917,9.676672112888918,120.51207093025039,4.92218309821785,10.391763567609406,514.7754517505168,122212.93092123837,3.126157762158642e15,3808.8445444371227,33.58066886848451,0.0351690439491072,-0.00026552286456697375,9.41936174649759e-6,213832.94068996204,38.68739675287568,0.004373125312256265,-0.0004493987353353711,1.2001883970548545e-5,74.56093126131559,-0.0946654286248166,-0.0005791316877575559,1.5918750700170195e-5,-0.3104140000187152,-0.000633626471477372,2.1597098149456116e-5,-0.00037995259345353395,2.8422672745115495e-5,3.317393023198885e-5,0.21629710032251817,0.0004103799002415862,1.1009910281378097,7.739760435568416e7,1.9084411081823338e7,-168663.79962318973,-0.6985027693403933,2.1678462776337388e-11,-2.9678515772962153e-9,-4.409946798857355e-9,-2.2867569553231805e-19,0.0029276180909916854,3.964367194058432e-12,3.4996634258047155,4.806974716782822e-6,4.311230474674669e-12,6.136494796288652e-6,7.89766792316544e-6,0.0031794591097601267,0.00031559439102494456,0.00025249738706297484,3808.8445444371227,38381.85251815438,213832.94068996204,24943.8423869698,5.1932218481100384e-15,-7.876141324377855e-18,1.0,10.0,0.0,0.0,-366862.84625172993,-2.916141304748602e-9,6.97374770050696e-11,6.713925443461314e8,-5.594110493067258e-8,-3.01071708169627e-12,-4.1299223436936407e-7,-7.199562781209662e-12,-1.5334207083489594e-11,-0.0564056314907276,-1.6304087213488066e-8,3.4235101100812726e-10,-8.72796017643735e-12,2.7822164606884786e-13,-1.0943589133946718e-14,-1.655988745315924e-8,4.091983528871811e-10,-1.0739528750923483e-11,3.459718731636074e-13,-1.3695477302662129e-14,4.994448755496875e-10,-1.3741053046267843e-11,4.4642654533842636e-13,-1.77063454465154e-14,-1.8016394419758646e-11,5.923772651991477e-13,-2.3503419897661832e-14,8.033990950226813e-13,-3.189504676760824e-14,-4.409354192411285e-14
0.0022285481111754706,-10.018427982198926,1.2142873176014158e6,7307.67088468478,8.564494983922069,0.0081108516976939,-2.5665212727330112e8,73.45601619968917,9.676672112888918,120.51207093025039,4.92218309821785,10.391763567609406,514.7754517505168,122212.93092123837,3.126157762158642e15,3808.8445444371227,33.58066886848451,0.0351690439491072,-0.00026552286456697375,9.41936174649759e-6,213832.94068996204,38.68739675287568,0.004373125312256265,-0.0004493987353353711,1.2001883970548545e-5,74.56093126131559,-0.0946654286248166,-0.0005791316877575559,1.5918750700170195e-5,-0.3104140000187152,-0.000633626471477372,2.1597098149456116e-5,-0.00037995259345353395,2.8422672745115495e-5,3.317393023198885e-5,0.21629710032251817,0.0004103799002415862,1.1009910281378097,7.739760435568416e7,1.9084411081823338e7,-168663.79962318973,-0.6985027693403933,2.1678462776337388e-11,-2.9678515772962153e-9,-4.409946798857355e-9,-2.2867569553231805e-19,0.0029276180909916854,3.964367194058432e-12,3.4996634258047155,4.806974716782822e-6,4.311230474674669e-12,6.136494796288652e-6,7.89766792316544e-6,0.0031794591097601267,0.00031559439102494456,0.00025249738706297484,3808.8445444371227,38381.85251815438,213832.94068996204,24943.8423869698,5.1932218481100384e-15,-7.876141324377855e-18,1.0,10.0,0.0,0.0,-366862.84625172993,-2.916141304748602e-9,6.97374770050696e-11,6.713925443461314e8,-5.594110493067258e-8,-3.01071708169627e-12,-4.1299223436936407e-7,-7.199562781209662e-12,-1.5334207083489594e-11,-0.0564056314907276,-1.6304087213488066e-8,3.4235101100812726e-10,-8.72796017643735e-12,2.7822164606884786e-13,-1.0943589133946718e-14,-1.655988745315924e-8,4.091983528871811e-10,-1.0739528750923483e-11,3.459718731636074e-13,-1.3695477302662129e-14,4.994448755496875e-10,-1.3741053046267843e-11,4.4642654533842636e-13,-1.77063454465154e-14,-1.8016394419758646e-11,5.923772651991477e-13,-2.3503419897661832e-14,8.033990950226813e-13,-3.189504676760824e-14,-4.409354192411285e-14
0.0022978612973294584,-9.98779946479948,1.131458265472251e6,7150.626414955304,8.564494983833157,0.008363118622515283,-2.367165847662949e8,73.45601619786763,9.676672111498359,120.512070899486,4.922183097982978,10.391763566869667,484.1882390954397,111483.80197330835,2.765691319374266e15,3582.528510857722,33.58066886189526,0.03739074810761632,-0.0003001297934950089,1.1319630505244676e-5,201127.29664275228,38.68739674355221,0.004649385050738981,-0.0005079711301138336,1.4423152604544041e-5,74.56093124011636,-0.10064564735882041,-0.0006546128299402027,1.9130210821492142e-5,-0.33002352004451857,-0.0007162101927151909,2.5954112134443823e-5,-0.000429473724359824,3.415668301578752e-5,3.986646257451252e-5,0.21629710032251817,0.00041939280206207316,1.100991028137027,7.739760436316873e7,1.908441108456561e7,-161479.9177923554,-0.7200693080478933,2.4812301559451626e-11,-3.3546000771618047e-9,-4.984654335107063e-9,-2.8842494162210614e-19,0.0030784403241536917,4.5660394640495996e-12,3.596163183520976,5.158871750488762e-6,4.919123504114189e-12,6.585720023162734e-6,8.475820726028843e-6,0.003380256427947648,0.0003355306225830654,0.0002684481155378837,3582.528510857722,36101.25835863398,201127.29664275228,23461.715354526637,6.634812552117839e-15,-9.96032274892895e-18,1.0,10.0,0.0,0.0,-352131.0057435701,-3.2944863990219176e-9,8.124186184552068e-11,6.305806027564279e8,-6.313026214469048e-8,-3.6180702942362603e-12,-4.660667529525969e-7,-8.651842079411028e-12,-1.84272742570909e-11,-0.05658705559300972,-1.842829408591807e-8,4.113952245709445e-10,-1.1150564058066458e-11,3.778941725226049e-13,-1.5802794421059817e-14,-1.8717370896295285e-8,4.917242036902973e-10,-1.372049291875912e-11,4.699164038816765e-13,-1.977661298685825e-14,6.001709106675307e-10,-1.755517010105378e-11,6.063601027120271e-13,-2.5568461483358172e-14,-2.3017248401720364e-11,8.045997898330052e-13,-3.3939686561961927e-14,1.0912238207515847e-12,-4.605759189808356e-14,-6.367284250574393e-14
0.0023693194476485245,-9.957175523390447,1.053997647828191e6,6992.372997183986,8.564494983732866,0.008623192193814322,-2.180140634834577e8,73.4560161958142,9.676672109926825,120.51207086475621,4.922183097717564,10.391763566033728,455.422642373992,101697.98424614502,2.4468338021277345e15,3369.6906878026584,33.58066885446303,0.039752438280145845,-0.00033924100780471743,1.360288735294711e-5,189178.33493238088,38.68739673302122,0.004943051472287892,-0.0005741670496848152,1.7332413814463337e-5,74.56093121613236,-0.10700267007648803,-0.0007399182649593215,2.2988922005466513e-5,-0.35086860444992457,-0.0008095426471911203,3.118925688359016e-5,-0.00048544030751263316,4.104634962252982e-5,4.7907835786923855e-5,0.21629710032251817,0.00042888462184266567,1.100991028136131,7.739760437162729e7,1.9084411087664764e7,-154399.5883127642,-0.7415055264327162,2.8410371019465424e-11,-3.791672646893471e-9,-5.634150569744055e-9,-3.632944060180575e-19,0.003230271264677672,5.2618371118222354e-12,3.6914692599363113,5.5380082824246036e-6,5.614178462521184e-12,7.069718687919929e-6,9.098726938544052e-6,0.0035936983740843553,0.0003567229330838758,0.00028540386409563206,3369.6906878026584,33956.48457257379,189178.33493238088,22067.856130075317,8.476237733366325e-15,-1.2589094509336974e-17,1.0,10.0,0.0,0.0,-337540.9792871939,-3.718578118829462e-9,9.455770251762575e-11,5.910739363209081e8,-7.111361661009816e-8,-4.3478234904501e-12,-5.250044104911381e-7,-1.0396770311697017e-11,-2.2143597351057128e-11,-0.056767384687304544,-2.082881974067895e-8,4.943488129092438e-10,-1.4245021579220798e-11,5.132478795463493e-13,-2.2818188565216932e-14,-2.1155490833200102e-8,5.908754110003288e-10,-1.752816376613395e-11,6.382313633758237e-13,-2.855616353425188e-14,7.211887189657232e-10,-2.2427058746965744e-11,8.235481553923036e-13,-3.691930533728734e-14,-2.940500195861726e-11,1.092796459229533e-12,-4.9006978357082286e-14,1.482088817004817e-12,-6.65047429037682e-14,-9.194052469348224e-14
0.0023693194476485245,-9.957175523390447,1.053997647828191e6,6992.372997183986,8.564494983732866,0.008623192193814322,-2.180140634834577e8,73.4560161958142,9.676672109926825,120.51207086475621,4.922183097717564,10.391763566033728,455.422642373992,101697.98424614502,2.4468338021277345e15,3369.6906878026584,33.58066885446303,0.039752438280145845,-0.00033924100780471743,1.360288735294711e-5,189178.33493238088,38.68739673302122,0.004943051472287892,-0.0005741670496848152,1.7332413814463337e-5,74.56093121613236,-0.10700267007648803,-0.0007399182649593215,2.2988922005466513e-5,-0.35086860444992457,-0.0008095426471911203,3.118925688359016e-5,-0.00048544030751263316,4.104634962252982e-5,4.7907835786923855e-5,0.21629710032251817,0.00042888462184266567,1.100991028136131,7.739760437162729e7,1.9084411087664764e7,-154399.5883127642,-0.7415055264327162,2.8410371019465424e-11,-3.791672646893471e-9,-5.634150569744055e-9,-3.632944060180575e-19,0.003230271264677672,5.2618371118222354e-12,3.6914692599363113,5.5380082824246036e-6,5.614178462521184e-12,7.069718687919929e-6,9.098726938544052e-6,0.0035936983740843553,0.0003567229330838758,0.00028540386409563206,3369.6906878026584,33956.48457257379,189178.33493238088,22067.856130075317,8.476237733366325e-15,-1.2589094509336974e-17,1.0,10.0,0.0,0.0,-337540.9792871939,-3.718578118829462e-9,9.455770251762575e-11,5.910739363209081e8,-7.111361661009816e-8,-4.3478234904501e-12,-5.250044104911381e-7,-1.0396770311697017e-11,-2.2143597351057128e-11,-0.056767384687304544,-2.082881974067895e-8,4.943488129092438e-10,-1.4245021579220798e-11,5.132478795463493e-13,-2.2818188565216932e-14,-2.1155490833200102e-8,5.908754110003288e-10,-1.752816376613395e-11,6.382313633758237e-13,-2.855616353425188e-14,7.211887189657232e-10,-2.2427058746965744e-11,8.235481553923036e-13,-3.691930533728734e-14,-2.940500195861726e-11,1.092796459229533e-12,-4.9006978357082286e-14,1.482088817004817e-12,-6.65047429037682e-14,-9.194052469348224e-14
0.0024429879127887194,-9.926556439838807,981580.9466829594,6833.177808071868,8.56449498361985,0.008891310256869496,-2.0050320415940684e8,73.4560161935036,9.676672108150813,120.51207082558149,4.922183097417649,10.391763565089107,428.37017008391047,92772.4973903303,2.1647795436565185e15,3169.5283422227762,33.580668846078545,0.04226288790351394,-0.00038344152306478565,1.6346218277220364e-5,177940.98919645455,38.68739672112609,0.005255215517547755,-0.0006489766357236992,2.0827888382404813e-5,74.56093118900212,-0.11376011246483465,-0.0008363239697439023,2.762515981092303e-5,-0.37302669058353255,-0.0009150198779439445,3.747927830359001e-5,-0.0005486894767969288,4.932427747465177e-5,5.75695380254155e-5,0.21629710032251817,0.0004388765129383233,1.1009910281351052,7.739760438118629e7,1.9084411091167144e7,-147437.95851271672,-0.7627608951090381,3.2543063008115924e-11,-4.285602663045137e-9,-6.3681464820983176e-9,-4.5698418730057715e-19,0.003382618999632155,6.0668657205011245e-12,3.785375939063886,5.9465776249327375e-6,6.4090713086515885e-12,7.5912907323109385e-6,9.769990085365153e-6,0.003820576484102414,0.0003792500363356411,0.00030342761975465547,3169.5283422227762,31939.441992475055,177940.98919645455,20757.007674011693,1.0828273643186185e-14,-1.5902522290036802e-17,1.0,10.0,0.0,0.0,-323126.4509661422,-4.19356159500333e-9,1.0995707648057582e-10,5.529481813662899e8,-7.996301780683083e-8,-5.224610410626899e-12,-5.903356129816632e-7,-1.249323568343801e-11,-2.6608583979470847e-11,-0.05694619381861166,-2.3541520440303614e-8,5.940097005245671e-10,-1.819744773158409e-11,6.97044405818853e-13,-3.2945791557138904e-14,-2.3910661447130636e-8,7.099962362773195e-10,-2.2391554887865734e-11,8.667862781012995e-13,-4.1230571588792637e-14,8.665800422988906e-10,-2.8649744769471404e-11,1.1184685632442923e-12,-5.33057498287215e-14,-3.756385988371409e-11,1.4841408116729903e-12,-7.075867790923767e-14,2.0128487942049996e-12,-9.602311206197309e-14,-1.3274909503621892e-13
0.0025189339566604285,-9.895942505461942,913901.970604622,6673.311766670135,8.564494983492626,0.009167717620303458,-1.8414049609066892e8,73.45601619090824,9.676672106143776,120.51207078142777,4.922183097078756,10.391763564021712,402.92878595432387,84631.66000353523,1.915278018170077e15,2981.2865035890436,33.58066883661844,0.04493141494736305,-0.00043339210168780477,1.964219727889079e-5,167372.87451573342,38.687396707690006,0.005587035837563975,-0.0007335182318043679,2.502753147819994e-5,74.56093115831743,-0.1209430559439223,-0.0009452711325943901,3.3195374587110235e-5,-0.39658002202623277,-0.0010342186853436548,4.503643385142158e-5,-0.0006201667568011876,5.926980614748085e-5,6.917760448183627e-5,0.21629710032251817,0.0004493902508327716,1.1009910281339301,7.739760439198858e7,1.908441109512509e7,-140609.26961316154,-0.7837861300351412,3.729166291406867e-11,-4.843768888895748e-9,-7.19760989748848e-9,-5.740701708561723e-19,0.003534992418563787,6.998699215513901e-12,3.8776881257156064,6.386950725357307e-6,7.318338659361663e-12,8.153462863609362e-6,1.049350553834801e-5,0.004061731297921565,0.0004031955304000713,0.0003225862787264514,2981.2865035890436,30042.522755334776,167372.87451573342,19524.225739957943,1.3832345652392519e-14,-2.0075979229660496e-17,1.0,10.0,0.0,0.0,-308919.8220219779,-4.72512904280221e-9,1.2775123821747949e-10,5.162676368986978e8,-8.975543198099862e-8,-6.278013533278792e-12,-6.626285344292101e-7,-1.5011953761489565e-11,-3.19728275224772e-11,-0.05712306851073563,-2.6606888624063202e-8,7.13737499745542e-10,-2.3245441835849765e-11,9.46604608274212e-13,-4.7565111409277404e-14,-2.7024004725566972e-8,8.531023086930131e-10,-2.8603031687138265e-11,1.1771202660292435e-12,-5.952627219887152e-14,1.0412460313107254e-9,-3.659731438741965e-11,1.5189152606408646e-12,-7.695989976471773e-14,-4.7984311683388355e-11,2.015514758172872e-12,-1.0215778618058717e-13,2.7335258695805263e-12,-1.386337596819873e-13,-1.9165771960910684e-13
0.0025189339566604285,-9.895942505461942,913901.970604622,6673.311766670135,8.564494983492626,0.009167717620303458,-1.8414049609066892e8,73.45601619090824,9.676672106143776,120.51207078142777,4.922183097078756,10.391763564021712,402.92878595432387,84631.66000353523,1.915278018170077e15,2981.2865035890436,33.58066883661844,0.04493141494736305,-0.00043339210168780477,1.964219727889079e-5,167372.87451573342,38.687396707690006,0.005587035837563975,-0.0007335182318043679,2.502753147819994e-5,74.56093115831743,-0.1209430559439223,-0.0009452711325943901,3.3195374587110235e-5,-0.39658002202623277,-0.0010342186853436548,4.503643385142158e-5,-0.0006201667568011876,5.926980614748085e-5,6.917760448183627e-5,0.21629710032251817,0.0004493902508327716,1.1009910281339301,7.739760439198858e7,1.908441109512509e7,-140609.26961316154,-0.7837861300351412,3.729166291406867e-11,-4.843768888895748e-9,-7.19760989748848e-9,-5.740701708561723e-19,0.003534992418563787,6.998699215513901e-12,3.8776881257156064,6.386950725357307e-6,7.318338659361663e-12,8.153462863609362e-6,1.049350553834801e-5,0.004061731297921565,0.0004031955304000713,0.0003225862787264514,2981.2865035890436,30042.522755334776,167372.87451573342,19524.225739957943,1.3832345652392519e-14,-2.0075979229660496e-17,1.0,10.0,0.0,0.0,-308919.8220219779,-4.72512904280221e-9,1.2775123821747949e-10,5.162676368986978e8,-8.975543198099862e-8,-6.278013533278792e-12,-6.626285344292101e-7,-1.5011953761489565e-11,-3.19728275224772e-11,-0.05712306851073563,-2.6606888624063202e-8,7.13737499745542e-10,-2.3245441835849765e-11,9.46604608274212e-13,-4.7565111409277404e-14,-2.7024004725566972e-8,8.531023086930131e-10,-2.8603031687138265e-11,1.1771202660292435e-12,-5.952627219887152e-14,1.0412460313107254e-9,-3.659731438741965e-11,1.5189152606408646e-12,-7.695989976471773e-14,-4.7984311683388355e-11,2.015514758172872e-12,-1.0215778618058717e-13,2.7335258695805263e-12,-1.386337596819873e-13,-1.9165771960910684e-13
0.002597226799887909,-9.865334024049618,850671.8146252754,6513.047465403819,8.564494983349544,0.009452666214256632,-1.6888063458450365e8,73.45601618799813,9.676672103875738,120.51207073170039,4.922183096695836,10.391763562815628,379.00252747881655,77206.44855101222,1.6945697360853458e15,2804.2551414031363,33.58066882594344,0.047767914879503895,-0.0004898390123202753,2.3601990657705327e-5,157434.12895630844,38.6873966925133,0.00593974289288419,-0.0008290549012137297,3.0072988052324517e-5,74.56093112361734,-0.12857813640051846,-0.001068387439378917,3.988743772615581e-5,-0.4216159395545104,-0.001168919916263087,5.411561016755599e-5,-0.0007009400281135175,7.121837698144028e-5,8.312355032766988e-5,0.21629710032251817,0.0004604482409586372,1.1009910281325836,7.739760440419546e7,1.908441109959772e7,-133926.73966276372,-0.8045336654153122,4.275006380685091e-11,-5.474504286466247e-9,-8.134927318263411e-9,-7.202050735100506e-19,0.0036869069598669834,8.077787032382581e-12,3.9682229850871655,6.861690112179734e-6,8.358651669962238e-12,8.759506357983806e-6,1.1273483429489364e-5,0.004318055309730826,0.00042864819310794154,0.0003429508830432479,2804.2551414031363,28258.571860326472,157434.12895630844,18364.860390487323,1.766899330102965e-14,-2.5328815706772133e-17,1.0,10.0,0.0,0.0,-294951.91050677316,-5.319577418219543e-9,1.4829609364669899e-10,4.8108487478632414e8,-1.005732785114365e-7,-7.543555783024438e-12,-7.424915986233805e-7,-1.803783676011875e-11,-3.8417152018913264e-11,-0.05729760874424383,-3.007064894915092e-8,8.575659612868481e-10,-2.969230380927259e-11,1.2854351669597385e-12,-6.866652760901587e-14,-3.05419555998435e-8,1.0250150342465722e-9,-3.653580479830006e-11,1.5984648147775283e-12,-8.593420429517166e-14,1.2510712899686284e-9,-4.674729793857623e-11,2.06260850427671e-12,-1.1110229838609625e-13,-6.129248102094779e-11,2.7369724268885684e-12,-1.4747942407712555e-13,3.7120076522966976e-12,-2.0013844178416807e-13,-2.766874421638261e-13
0.002677937681055007,-9.83473130811595,791617.8759437203,6352.65706421633,8.564494983188782,0.009746415313294296,-1.5467688364280948e8,73.4560161847407,9.67667210131284,120.51207067573735,4.922183096263183,10.391763561452885,356.50114162962524,70433.91089876629,1.4993294904451152e15,2637.7664698319245,33.58066881389629,0.050782896189152174,-0.0005536250512386434,2.8359082503374254e-5,148087.2622486622,38.68739667537057,0.006314643370722429,-0.0009370130807175112,3.6134339751043546e-5,74.56093108438132,-0.1366936398068992,-0.0012075111122896171,4.792693775445304e-5,-0.4482271946805685,-0.0013211347648182765,6.502286503413543e-5,-0.0007922152984976528,8.55727746515627e-5,9.987749147304067e-5,0.21629710032251817,0.0004720735305601474,1.10099102813104,7.739760441798909e7,1.9084411104651786e7,-127402.4621832231,-0.8249581028522293,4.902675548022639e-11,-6.1872188775522436e-9,-9.194086660975416e-9,-9.023645330140233e-19,0.003837890142601524,9.327928843742695e-12,4.056811396191698,7.373565004544189e-6,9.549130351975802e-12,9.412956349030698e-6,1.211447347526807e-5,0.00459049614626502,0.0004557023005396833,0.00036459687557699883,2637.7664698319245,26580.860007512685,148087.2622486622,17274.538345373934,2.2568669224687186e-14,-3.1935084736475054e-17,1.0,10.0,0.0,0.0,-281251.67435872287,-5.98387261624263e-9,1.719984339759e-10,4.4744054912414974e8,-1.1250480489309697e-7,-9.063890643499602e-12,-8.305762457072717e-7,-2.1672836574031108e-11,-4.61586657166006e-11,-0.05746943273467268,-3.398443115093049e-8,1.030337891862152e-9,-3.79251687779698e-11,1.7454346549101742e-12,-9.912148435961947e-14,-3.4516945053183256e-8,1.231522859285119e-9,-4.666624519247318e-11,2.170487168216818e-12,-1.240479603514752e-13,1.5031206947976598e-9,-5.970922326971334e-11,2.800735032714328e-12,-1.6037913288333251e-13,-7.828756501892177e-11,3.7164380460062265e-12,-2.12891219395662e-13,5.040419122533308e-12,-2.8890727723031377e-13,-3.9941018636006607e-13
0.0027611398686504356,-9.804134694052713,736482.9713802207,6192.410318209214,8.564494983008327,0.010049231579883822,-1.414814497844209e8,73.45601618110064,9.676672098416855,120.51207061280179,4.922183095774356,10.391763559913194,335.33975578449156,64256.63544093469,1.3266162740105788e15,2481.1925128818334,33.580668800299506,0.05398751608913386,-0.000625701932261558,3.407374099964797e-5,139297.01909373977,38.687396656007344,0.006713124624376241,-0.0010590035505463136,4.341579575453203e-5,74.56093104002171,-0.14531959832138477,-0.0013647179334682685,5.7584728400352875e-5,-0.47651226477207304,-0.0014931343388464322,7.812566789953589e-5,-0.0008953544323605342,0.00010281660412045708,0.00012000387438553888,0.21629710032251817,0.00048428981521817253,1.1009910281292696,7.739760443357517e7,1.9084411110362675e7,-121047.32761482318,-0.845016610398189,5.624712760367135e-11,-6.992537832850364e-9,-1.0390882657827455e-8,-1.1291479950917882e-18,0.003987486636709404,1.0776826926010472e-11,4.143299120433574,7.925567245421808e-6,1.0911703221803302e-11,1.0117632167747442e-5,1.3021391154190467e-5,0.0048800597559619015,0.00048445794699069575,0.0003876043562859347,2481.1925128818334,25003.059062026496,139297.01909373977,16249.147036099028,2.882550926184074e-14,-4.023677989347748e-17,1.0,10.0,0.0,0.0,-267845.97480208543,-6.725720423186922e-9,1.9932301321232027e-10,4.153634311641485e8,-1.2564449463583375e-7,-1.0890228862532236e-11,-9.27579941388424e-7,-2.6039352659444688e-11,-5.545801722260885e-11,-0.05763818028930761,-3.8406526127333e-8,1.237866854205733e-9,-4.84381295737815e-11,2.3698846677315537e-12,-1.4307200383790212e-13,-3.9008167690821686e-8,1.4795745465250524e-9,-5.960233710553853e-11,2.9470099984594936e-12,-1.7905126821383376e-13,1.805875283839017e-9,-7.626102297635182e-11,3.802748085259545e-12,-2.3149252031765327e-13,-9.998957176536214e-11,5.046075734738976e-12,-3.072900122885356e-13,6.8437622296087325e-12,-4.1701428393964946e-13,-5.765187225912562e-13
0.0027611398686504356,-9.804134694052713,736482.9713802207,6192.410318209214,8.564494983008327,0.010049231579883822,-1.414814497844209e8,73.45601618110064,9.676672098416855,120.51207061280179,4.922183095774356,10.391763559913194,335.33975578449156,64256.63544093469,1.3266162740105788e15,2481.1925128818334,33.580668800299506,0.05398751608913386,-0.000625701932261558,3.407374099964797e-5,139297.01909373977,38.687396656007344,0.006713124624376241,-0.0010590035505463136,4.341579575453203e-5,74.56093104002171,-0.14531959832138477,-0.0013647179334682685,5.7584728400352875e-5,-0.47651226477207304,-0.0014931343388464322,7.812566789953589e-5,-0.0008953544323605342,0.00010281660412045708,0.00012000387438553888,0.21629710032251817,0.00048428981521817253,1.1009910281292696,7.739760443357517e7,1.9084411110362675e7,-121047.32761482318,-0.845016610398189,5.624712760367135e-11,-6.992537832850364e-9,-1.0390882657827455e-8,-1.1291479950917882e-18,0.003987486636709404,1.0776826926010472e-11,4.143299120433574,7.925567245421808e-6,1.0911703221803302e-11,1.0117632167747442e-5,1.3021391154190467e-5,0.0048800597559619015,0.00048445794699069575,0.0003876043562859347,2481.1925128818334,25003.059062026496,139297.01909373977,16249.147036099028,2.882550926184074e-14,-4.023677989347748e-17,1.0,10.0,0.0,0.0,-267845.97480208543,-6.725720423186922e-9,1.9932301321232027e-10,4.153634311641485e8,-1.2564449463583375e-7,-1.0890228862532236e-11,-9.27579941388424e-7,-2.6039352659444688e-11,-5.545801722260885e-11,-0.05763818028930761,-3.8406526127333e-8,1.237866854205733e-9,-4.84381295737815e-11,2.3698846677315537e-12,-1.4307200383790212e-13,-3.9008167690821686e-8,1.4795745465250524e-9,-5.960233710553853e-11,2.9470099984594936e-12,-1.7905126821383376e-13,1.805875283839017e-9,-7.626102297635182e-11,3.802748085259545e-12,-2.3149252031765327e-13,-9.998957176536214e-11,5.046075734738976e-12,-3.072900122885356e-13,6.8437622296087325e-12,-4.1701428393964946e-13,-5.765187225912562e-13
0.002846908731499918,-9.773544534408392,685024.4677588117,6032.572554131396,8.564494982805954,0.010361389320736531,-1.2924584055872515e8,73.45601617703963,9.67667209514461,120.51207054207359,4.922183095222086,10.39176355817365,315.4385507496649,58622.26157069277,1.173828826203168e15,2333.9426850827067,33.580668784952756,0.057393620439621935,-0.0007071443019882711,4.093837887809843e-5,131030.24333974074,38.68739663413639,0.007136659637572549,-0.0011968451552539629,5.216252291521046e-5,74.56093098987505,-0.1544878977520791,-0.0015423518136291083,6.918598777760172e-5,-0.506575705432555,-0.0016874831049559027,9.386519054588706e-5,-0.0010118952059960749,0.0001235304656640011,0.00014418035500327,0.21629710032251817,0.0004971214555432075,1.1009910281272386,7.739760445118594e7,1.90844111168155e7,-114870.959526819,-0.8646692917483465,6.455614614387304e-11,-7.902457645414344e-9,-1.1743149174139721e-8,-1.4111466478533273e-18,0.004135262974472381,1.2456730573741918e-11,4.2275477910854065,8.520928804545625e-6,1.2471520433295064e-11,1.0877659686443834e-5,1.3999546463404811e-5,0.005187813975984872,0.0005150214028636221,0.00041205836882358146,2333.9426850827067,23519.217674542724,131030.24333974074,15284.818761927854,3.681489575858015e-14,-5.06601507201681e-17,1.0,10.0,0.0,0.0,-254759.36546823866,-7.553645894686689e-9,2.3080061523968333e-10,3.848706140596204e8,-1.4009352722430146e-7,-1.308405070519402e-11,-1.03424957006401e-6,-3.1284321548092964e-11,-6.662810287595521e-11,-0.05780351591284416,-4.340274084836195e-8,1.4871311814907074e-9,-6.186172651312067e-11,3.2175054441369938e-12,-2.0649216822978902e-13,-4.4082449603149555e-8,1.7775110758993698e-9,-7.611996623659724e-11,4.001054864902047e-12,-2.5842069744260334e-13,2.1695152851174995e-9,-9.739546757720563e-11,5.16287572996383e-12,-3.341090719902196e-13,-1.2770020420070814e-10,6.850926340567287e-12,-4.4350798460550293e-13,9.291630460544043e-12,-6.018742925437974e-13,-8.32089847016581e-13
0.0029353217447049204,-9.742961213729599,637013.5105853536,5873.40287037577,8.564494982579207,0.010683170508424584,-1.179212235513698e8,73.45601617251624,9.676672091447372,120.51207046263994,4.9221830945981635,10.391763556208401,296.7224689863987,53483.03776714847,1.0386664430926542e15,2195.4616326437504,33.58066876762996,0.06101378337616825,-0.0007991654792544905,4.9183977059864236e-5,123255.7567821156,38.68739660943352,0.007586811952042115,-0.0013525914428221637,6.266883058005194e-5,74.56093093319235,-0.1642323842246507,-0.0017430591213705225,8.312107435969506e-5,-0.5385285002717984,-0.0019070764481357958,0.00011277103547735887,-0.0011435738301144229,0.00014841133803814165,0.0001732204220757344,0.21629710032251817,0.0005105934864311508,1.1009910281249076,7.739760447108361e7,1.9084411124106355e7,-108881.67591821465,-0.8838794881646768,7.412145295384152e-11,-8.93052147746273e-9,-1.3271020068792603e-8,-1.761392745406469e-18,0.0042808115895876095,1.4405185542899635e-11,4.309435579781665,9.163140152648402e-6,1.4257426149269482e-11,1.1697494774940221e-5,1.505467410682947e-5,0.005514892066389759,0.0005475054697978715,0.00043804918498087565,2195.4616326437504,22123.739526534966,123255.7567821156,14377.916551798971,4.701584534204371e-14,-6.373575393210084e-17,1.0,10.0,0.0,0.0,-242013.93121017853,-8.477081056768982e-9,2.670372051245519e-10,3.5596792436217344e8,-1.5596027560225548e-7,-1.57191577140873e-11,-1.1513851044571761e-6,-3.7584116661378836e-11,-8.004449924711644e-11,-0.05796513134720976,-4.904735797012888e-8,1.7865063976263096e-9,-7.900053475854796e-11,4.367952865360317e-12,-2.979972791577056e-13,-4.98152224762381e-8,2.1353434513418318e-9,-9.720917249202208e-11,5.431678162359793e-12,-3.7293834352953534e-13,2.60625917045231e-9,-1.243793493074911e-10,7.008942364800885e-12,-4.821692523071271e-13,-1.6308046319600384e-10,9.30061404691789e-12,-6.400508619525975e-13,1.2614087214516053e-11,-8.686019894934609e-13,-1.2008459981151373e-12
0.0029353217447049204,-9.742961213729599,637013.5105853536,5873.40287037577,8.564494982579207,0.010683170508424584,-1.179212235513698e8,73.45601617251624,9.676672091447372,120.51207046263994,4.9221830945981635,10.391763556208401,296.7224689863987,53483.03776714847,1.0386664430926542e15,2195.4616326437504,33.58066876762996,0.06101378337616825,-0.0007991654792544905,4.9183977059864236e-5,123255.7567821156,38.68739660943352,0.007586811952042115,-0.0013525914428221637,6.266883058005194e-5,74.56093093319235,-0.1642323842246507,-0.0017430591213705225,8.312107435969506e-5,-0.5385285002717984,-0.0019070764481357958,0.00011277103547735887,-0.0011435738301144229,0.00014841133803814165,0.0001732204220757344,0.21629710032251817,0.0005105934864311508,1.1009910281249076,7.739760447108361e7,1.9084411124106355e7,-108881.67591821465,-0.8838794881646768,7.412145295384152e-11,-8.93052147746273e-9,-1.3271020068792603e-8,-1.761392745406469e-18,0.0042808115895876095,1.4405185542899635e-11,4.309435579781665,9.163140152648402e-6,1.4257426149269482e-11,1.1697494774940221e-5,1.505467410682947e-5,0.005514892066389759,0.0005475054697978715,0.00043804918498087565,2195.4616326437504,22123.739526534966,123255.7567821156,14377.916551798971,4.701584534204371e-14,-6.373575393210084e-17,1.0,10.0,0.0,0.0,-242013.93121017853,-8.477081056768982e-9,2.670372051245519e-10,3.5596792436217344e8,-1.5596027560225548e-7,-1.57191577140873e-11,-1.1513851044571761e-6,-3.7584116661378836e-11,-8.004449924711644e-11,-0.05796513134720976,-4.904735797012888e-8,1.7865063976263096e-9,-7.900053475854796e-11,4.367952865360317e-12,-2.979972791577056e-13,-4.98152224762381e-8,2.1353434513418318e-9,-9.720917249202208e-11,5.431678162359793e-12,-3.7293834352953534e-13,2.60625917045231e-9,-1.243793493074911e-10,7.008942364800885e-12,-4.821692523071271e-13,-1.6308046319600384e-10,9.30061404691789e-12,-6.400508619525975e-13,1.2614087214516053e-11,-8.686019894934609e-13,-1.2008459981151373e-12
0.0030264585075850535,-9.712385157857266,592234.2857613231,5715.152430040573,8.564494982325378,0.011014864846685951,-1.0745876586992842e8,73.45601616748564,9.676672087270122,120.51207037348493,4.9221830938933255,10.391763553988262,279.12093386448186,48795.41652468646,9.190942548734986e14,2065.2271561989605,33.58066874807602,0.06486134947102289,-0.0009031351910439941,5.908778567614718e-5,115944.24254408994,38.6873965815329,0.008065240910095677,-0.0015285606827761093,7.528798301268884e-5,74.56093086912831,-0.17458897766902765,-0.001969827366954282,9.985854172822584e-5,-0.572488433035862,-0.0021551829955768678,0.00013547889313457988,-0.0012923503292186181,0.0001782958161017177,0.00020810051928822713,0.21629710032251817,0.0005247316297387999,1.1009910281222313,7.739760449356416e7,1.908441113234372e7,-103086.46890513631,-0.9026140288028127,8.513696262644437e-11,-1.0092016703282306e-8,-1.4997223099995992e-8,-2.1959082032822877e-18,0.00442375427074883,1.666590677833955e-11,4.388857626862127,9.855970050678013e-6,1.63024997412814e-11,1.2581948563096853e-5,1.6192966008030343e-5,0.005862496467079886,0.0005820298584672339,0.00046567260730504066,2065.2271561989605,20811.36239771256,115944.24254408994,13525.020560537103,6.003954580958014e-14,-8.012304256311181e-17,1.0,10.0,0.0,0.0,-229629.1648456887,-9.506462506637073e-9,3.0872433107881485e-10,3.286504869714576e8,-1.733608551093729e-7,-1.8884132348319162e-11,-1.2798436544869188e-6,-4.515042144494015e-11,-9.615796780122278e-11,-0.05812274767739488,-5.5424216631585124e-8,2.1460437610326336e-9,-1.0088107155011675e-10,5.92926810363872e-12,-4.300097459709921e-13,-5.6291620665056955e-8,2.5650856383088883e-9,-1.2413310199485272e-10,7.373235383534272e-12,-5.381509745431472e-13,3.1307699924945953e-9,-1.588289159866895e-10,9.514323937524483e-12,-6.957740081605734e-13,-2.0824955860382109e-10,1.2625211721213172e-11,-9.236024755316041e-13,1.712318510608499e-11,-1.2534110749542597e-12,-1.7328549822203296e-12
0.0031204007769627907,-9.68181683668368,550483.3164506534,5558.062871160779,8.564494982041479,0.011356769891568459,-9.780995109611577e7,73.4560161618994,9.676672082550757,120.51207027347779,4.922183093097117,10.3917635514803,262.5675810708451,44519.68367173632,8.133124839291904e14,1942.7482234884485,33.58066872600314,0.06895047877268712,-0.0010205995621488451,7.098255569769585e-5,109068.13350629403,38.68739655002175,0.008573707255093899,-0.0017273696987804078,9.044396207410368e-5,74.56093079672894,-0.18559579305350685,-0.0022260288017334263,0.00011996074005508835,-0.6085804851413441,-0.0024354923186903606,0.00016275170855178218,-0.0014604371460040788,0.00021418796701068592,0.00024999255801794017,0.21629710032251817,0.0005395623112511322,1.1009910281191575,7.739760451896165e7,1.908441114165004e7,-97491.00243094609,-0.9208434257690263,9.782703823558442e-11,-1.1404197500023524e-8,-1.6947411126813645e-8,-2.734374103117682e-18,0.004563744985800223,1.9289794743552953e-11,4.4657262366009105,1.06034869016193e-5,1.8644675895458324e-11,1.3536214698134188e-5,1.7421106390395406e-5,0.006231902808889572,0.0006187215922069222,0.0004950302924185825,1942.7482234884485,19577.138139744493,109068.13350629403,12722.915054049547,7.666572531508836e-14,-1.006404423573838e-16,1.0,10.0,0.0,0.0,-217621.88311935775,-1.0653340156088893e-8,3.5665094854668616e-10,3.029034235259135e8,-1.9241972908147276e-7,-2.2685286325718946e-11,-1.4205439337179123e-6,-5.4237268481437235e-11,-1.1550944184414508e-10,-0.058276116972403126,-6.262792994840374e-8,2.577804049599004e-9,-1.288128467013271e-10,8.047971663813265e-12,-6.204386348443534e-13,-6.36077169614979e-8,3.081153530407029e-9,-1.5850313281959453e-10,1.0007933967529944e-11,-7.764720513611101e-13,3.76064230514664e-9,-2.0280600105813323e-10,1.2914147093610077e-11,-1.0039026330142978e-12,-2.659109584293875e-10,1.7136738411824918e-11,-1.332632846855601e-12,2.3242124812512116e-11,-1.8085111547174775e-12,-2.5003005565226657e-12
0.0032172324355823107,-9.651256786484225,511568.8281243497,5402.364987552286,8.56449498172422,0.01170919093649358,-8.892687840147789e7,73.4560161557052,9.676672077219195,120.51207016135984,4.922183092197741,10.391763548647356,247.0000157918738,40619.62280953867,7.197293178720788e14,1827.5631727404632,33.58066870108669,0.07329619131482312,-0.0011533035319284913,8.526759159562029e-5,102601.51144255041,38.68739651443441,0.009114078665930591,-0.0019519718091115257,0.00010864555020981593,74.56093071491779,-0.19729326019051585,-0.0025154693113228683,0.00014410249513316804,-0.6469372285259742,-0.002752168426996375,0.0001955050233488378,-0.0016503312188378104,0.0002572926813252893,0.0003003028435563044,0.21629710032251817,0.0005551126693170468,1.1009910281156259,7.73976045476531e7,1.908441115216349e7,-92099.63173753035,-0.938541996895554,1.1245132826657308e-10,-1.288653439597433e-8,-1.9150533458954907e-8,-3.400946815889805e-18,0.004700471936749224,2.2336116303104762e-11,4.539970781633964,1.1410081122258968e-5,2.1327452799362924e-11,1.4565897903989234e-5,1.8746308533031317e-5,0.006624463868163706,0.0006577154057314987,0.0005262300704709183,1827.5631727404632,18416.41457168065,102601.51144255041,11968.576643407405,9.788897657668813e-14,-1.263020127391261e-16,1.0,10.0,0.0,0.0,-206006.1918846588,-1.193049740090146e-8,4.117168122836622e-10,2.787026816177329e8,-2.132703582777407e-7,-2.7250190349453975e-11,-1.574471048480745e-6,-6.514946541252926e-11,-1.3874796582680284e-10,-0.05842502331819778,-7.076524951744769e-8,3.096257032916895e-9,-1.64466116491549e-10,1.092273517254346e-11,-8.950984150859994e-13,-7.187190750205173e-8,3.700842431350331e-9,-2.0237455557371073e-10,1.3582835487966939e-11,-1.1202088978314712e-12,4.516984905081217e-9,-2.5894045616716115e-10,1.7527230259864887e-11,-1.4483268592747036e-12,-3.395129277972804e-10,2.3258277092015332e-11,-1.9225943670819565e-12,3.154475027050993e-11,-2.60916006659919e-12,-3.607233282413948e-12
0.0032172324355823107,-9.651256786484225,511568.8281243497,5402.364987552286,8.56449498172422,0.01170919093649358,-8.892687840147789e7,73.4560161557052,9.676672077219195,120.51207016135984,4.922183092197741,10.391763548647356,247.0000157918738,40619.62280953867,7.197293178720788e14,1827.5631727404632,33.58066870108669,0.07329619131482312,-0.0011533035319284913,8.526759159562029e-5,102601.51144255041,38.68739651443441,0.009114078665930591,-0.0019519718091115257,0.00010864555020981593,74.56093071491779,-0.19729326019051585,-0.0025154693113228683,0.00014410249513316804,-0.6469372285259742,-0.002752168426996375,0.0001955050233488378,-0.0016503312188378104,0.0002572926813252893,0.0003003028435563044,0.21629710032251817,0.0005551126693170468,1.1009910281156259,7.73976045476531e7,1.908441115216349e7,-92099.63173753035,-0.938541996895554,1.1245132826657308e-10,-1.288653439597433e-8,-1.9150533458954907e-8,-3.400946815889805e-18,0.004700471936749224,2.2336116303104762e-11,4.539970781633964,1.1410081122258968e-5,2.1327452799362924e-11,1.4565897903989234e-5,1.8746308533031317e-5,0.006624463868163706,0.0006577154057314987,0.0005262300704709183,1827.5631727404632,18416.41457168065,102601.51144255041,11968.576643407405,9.788897657668813e-14,-1.263020127391261e-16,1.0,10.0,0.0,0.0,-206006.1918846588,-1.193049740090146e-8,4.117168122836622e-10,2.787026816177329e8,-2.132703582777407e-7,-2.7250190349453975e-11,-1.574471048480745e-6,-6.514946541252926e-11,-1.3874796582680284e-10,-0.05842502331819778,-7.076524951744769e-8,3.096257032916895e-9,-1.64466116491549e-10,1.092273517254346e-11,-8.950984150859994e-13,-7.187190750205173e-8,3.700842431350331e-9,-2.0237455557371073e-10,1.3582835487966939e-11,-1.1202088978314712e-12,4.516984905081217e-9,-2.5894045616716115e-10,1.7527230259864887e-11,-1.4483268592747036e-12,-3.395129277972804e-10,2.3258277092015332e-11,-1.9225943670819565e-12,3.154475027050993e-11,-2.60916006659919e-12,-3.607233282413948e-12
0.003317039484623552,-9.620705620800946,475310.13094255235,5248.277532178181,8.564494981369979,0.012072440985015753,-8.07625296587761e7,73.45601614884662,9.676672071196354,120.51207003572996,4.922183091181888,10.391763545447507,232.3595762887497,37062.20706832438,6.369368608635532e14,1719.2379633557036,33.580668672960556,0.07791441474742732,-0.0013032160869909698,0.00010242199003262969,96520.00881126642,38.68739647424568,0.0096883356797521,-0.0022056995330919297,0.00013050319881505225,74.56093062248051,-0.20972425194665248,-0.0028424434505745877,0.00017309348180507173,-0.687699246057332,-0.0031099099817438747,0.00023483732994294536,-0.0018648500887072414,0.00030905562040501043,0.00036071870028292713,0.21629710032251817,0.0005714105686106136,1.1009910281115667,7.739760458006383e7,1.9084411164039984e7,-86915.43704805782,-0.9556879361475549,1.2931038117560468e-10,-1.4560995087731005e-8,-2.1639253779779647e-8,-4.22525271209662e-18,0.0048336589955476775,2.5873878667098064e-11,4.611537415668692,1.2280489258774654e-5,2.4400702689612498e-11,1.5677044766800316e-5,2.0176354391689258e-5,0.007041613795884097,0.0006991541718627931,0.0005593862870448948,1719.2379633557036,17324.817852039716,96520.00881126642,11259.162828706018,1.2497775688522153e-13,-1.5836200247779584e-16,1.0,10.0,0.0,0.0,-194793.486136255,-1.335208499019164e-8,4.749476780954699e-10,2.5601593931594974e8,-2.3605591278355268e-7,-3.2731901695802054e-11,-1.7426817471610043e-6,-7.825268516571859e-11,-1.6665217770576738e-10,-0.0585692834101743,-7.995660039826604e-8,3.718759757328446e-9,-2.0997090349013322e-10,1.4822895376520347e-11,-1.2911914016233358e-12,-8.120646961221608e-8,4.444898741234487e-9,-2.583684235504801e-10,1.8432879722478368e-11,-1.6159211595234525e-12,5.4251185405455766e-9,-3.3058607130955617e-10,2.3785796126033955e-11,-2.0892463366221927e-12,-4.334529795858676e-10,3.156340610995451e-11,-2.7734032882291033e-12,4.2809033881530194e-11,-3.7638179750729515e-12,-5.203610179076621e-12
0.0034199099753284843,-9.590164056685593,441537.05301143194,5096.006288038585,8.564494980974768,0.01244684050197991,-7.327101085122457e7,73.4560161412628,9.676672064393022,120.51206989502832,4.922183090034546,10.39176354183347,218.59111761130714,33817.31942950725,5.636898983227306e14,1617.3645755973128,33.580668641212,0.08282203128079794,-0.0014725585199419798,0.00012302047614989162,90800.71891217864,38.687396428863345,0.010298577529220103,-0.002492312419158665,0.0001567492063825954,74.56093051804751,-0.22293421060295515,-0.0032117960787060446,0.00020790498733630123,-0.73101554587601,-0.0035140177307401155,0.0002820663816333684,-0.0021071723363481247,0.0003712110019780696,0.00043326424527695304,0.21629710032251817,0.0005884846052782655,1.1009910281068993,7.739760461667372e7,1.9084411177455407e7,-81940.27447736406,-0.9722633179892822,1.487521480975074e-10,-1.6452358835339977e-8,-2.4450418094950234e-8,-5.24359909844428e-18,0.004963066421236751,2.998342428136239e-11,4.680388548971742,1.321981921550534e-5,2.792159648411881e-11,1.6876175941452118e-5,2.1719636048598003e-5,0.007484872274436795,0.0007431893219382737,0.0005946201400777278,1617.3645755973128,16298.236352432325,90800.71891217864,10592.001518752668,1.5954948338882107e-13,-1.983687724402662e-16,1.0,10.0,0.0,0.0,-183992.49280542322,-1.4933768963423022e-8,5.475124940585024e-10,2.348035803391332e8,-2.609300306601276e-7,-3.9314020973918025e-11,-1.9263100133347943e-6,-9.398553315877215e-11,-2.0015599990813185e-10,-0.05870874659012193,-9.033779900529357e-8,4.466128424233455e-9,-2.680430154561233e-10,2.011351383722143e-11,-1.8623197466297026e-12,-9.174930517251094e-8,5.338203514299197e-9,-3.298266278125837e-10,2.501204915601188e-11,-2.3306936111575934e-12,6.515410147315244e-9,-4.2201901123940534e-10,3.227568968117604e-11,-3.0133994309765283e-12,-5.533380763603519e-10,4.2829573111860734e-11,-4.0002074895686944e-12,5.808947419810012e-11,-5.428761863411752e-12,-7.505501833038078e-12
0.0034199099753284843,-9.590164056685593,441537.05301143194,5096.006288038585,8.564494980974768,0.01244684050197991,-7.327101085122457e7,73.4560161412628,9.676672064393022,120.51206989502832,4.922183090034546,10.39176354183347,218.59111761130714,33817.31942950725,5.636898983227306e14,1617.3645755973128,33.580668641212,0.08282203128079794,-0.0014725585199419798,0.00012302047614989162,90800.71891217864,38.687396428863345,0.010298577529220103,-0.002492312419158665,0.0001567492063825954,74.56093051804751,-0.22293421060295515,-0.0032117960787060446,0.00020790498733630123,-0.73101554587601,-0.0035140177307401155,0.0002820663816333684,-0.0021071723363481247,0.0003712110019780696,0.00043326424527695304,0.21629710032251817,0.0005884846052782655,1.1009910281068993,7.739760461667372e7,1.9084411177455407e7,-81940.27447736406,-0.9722633179892822,1.487521480975074e-10,-1.6452358835339977e-8,-2.4450418094950234e-8,-5.24359909844428e-18,0.004963066421236751,2.998342428136239e-11,4.680388548971742,1.321981921550534e-5,2.792159648411881e-11,1.6876175941452118e-5,2.1719636048598003e-5,0.007484872274436795,0.0007431893219382737,0.0005946201400777278,1617.3645755973128,16298.236352432325,90800.71891217864,10592.001518752668,1.5954948338882107e-13,-1.983687724402662e-16,1.0,10.0,0.0,0.0,-183992.49280542322,-1.4933768963423022e-8,5.475124940585024e-10,2.348035803391332e8,-2.609300306601276e-7,-3.9314020973918025e-11,-1.9263100133347943e-6,-9.398553315877215e-11,-2.0015599990813185e-10,-0.05870874659012193,-9.033779900529357e-8,4.466128424233455e-9,-2.680430154561233e-10,2.011351383722143e-11,-1.8623197466297026e-12,-9.174930517251094e-8,5.338203514299197e-9,-3.298266278125837e-10,2.501204915601188e-11,-2.3306936111575934e-12,6.515410147315244e-9,-4.2201901123940534e-10,3.227568968117604e-11,-3.0133994309765283e-12,-5.533380763603519e-10,4.2829573111860734e-11,-4.0002074895686944e-12,5.808947419810012e-11,-5.428761863411752e-12,-7.505501833038078e-12
0.0035259339504733816,-9.55963293275033,410089.3906072416,4945.743288489076,8.564494980534205,0.012832717200514406,-6.640775931877644e7,73.45601613288817,9.676672056708588,120.51206973751832,4.922183088738786,10.39176353775193,205.64280234139008,30857.49616401035,4.988870806312212e14,1521.5594622924411,33.5806686053758,0.08803692691812495,-0.0016638361529955788,0.00014775234848257439,85422.10896308647,38.68739637761981,0.010947028264347982,-0.002816050737226951,0.00018826185757713222,74.56093040007445,-0.2369712803755201,-0.003628991551634327,0.0002497019283802496,-0.777043995938892,-0.003970470211497842,0.00033877263027656704,-0.002380882977446801,0.00044583876591376876,0.00052036711016613,0.21629710032251817,0.0006063641143518177,1.1009910281015312,7.739760465802388e7,1.908441119260811e7,-77174.83783831482,-0.9882540532212762,1.7117952439976334e-10,-1.858856929118087e-8,-2.7625579948136114e-8,-6.500447860483961e-18,0.005088491004509774,3.47582834941936e-11,4.746502169987967,1.423357720802382e-5,3.1955659905124556e-11,1.817032055932508e-5,2.3385199995250216e-5,0.007955848871642971,0.0007899812867377847,0.0006320600332549044,1521.5594622924411,15332.805055306479,85422.10896308647,9964.580891374178,2.0366609026146886e-13,-2.482297973683012e-16,1.0,10.0,0.0,0.0,-173609.3438263826,-1.6692895094739794e-8,6.307428659558696e-10,2.1501969419997764e8,-2.880576392542263e-7,-4.72167410952347e-11,-2.1265731199831606e-6,-1.1287397963248111e-10,-2.403793651095856e-10,-0.058843294474998475,-1.0206198027815015e-7,5.36332220749485e-9,-3.421443832554391e-10,2.7289285643867157e-11,-2.685696326489918e-12,-1.036558962333808e-7,6.410589817122722e-9,-4.2100920539546807e-10,3.393553848197166e-11,-3.361161071257334e-12,7.824270372307033e-9,-5.386902959709433e-10,4.379079879440471e-11,-4.345732633598982e-12,-7.06315700601594e-10,5.8110318147247516e-11,-5.768878772180884e-12,7.881506221201632e-11,-7.829112626705085e-12,-1.0824166433887417e-11
0.0036352033084917613,-9.529113244179582,380816.40166538046,4797.666310197594,8.564494980043472,0.013230405547510126,-6.012972277131748e7,73.45601612365213,9.676672048029612,120.5120695612666,4.922183087275526,10.391763533142786,193.46590936690555,28157.694100335884,4.4155430980111725e14,1431.4621339436628,33.58066856492778,0.09357803862069226,-0.0018798737571340874,0.00017744410809617686,80363.94066636976,38.68739631976279,0.011636042617257458,-0.0031816954257887047,0.00022609425663921442,74.5609302668206,-0.25188643437128194,-0.0041001909746683895,0.00029988109428735266,-0.8259517403149097,-0.004486008273197494,0.00040685111129262183,-0.0026900241460202437,0.0005354328570310546,0.0006249381383833339,0.21629710032251817,0.0006250791645484784,1.1009910280953548,7.739760470472437e7,1.9084411209721737e7,-72618.73326835403,-1.0036497873372066,1.97059074795178e-10,-2.100112828521811e-8,-3.121158668212247e-8,-8.050206366219518e-18,0.005209765585297573,4.0307321160022166e-11,4.809870983077295,1.5327695664067517e-5,3.6577975429780815e-11,1.956705184605384e-5,2.5182792972474546e-5,0.00845624719583476,0.0008396999187071779,0.0006718419145211944,1431.4621339436628,14424.891296068487,80363.94066636976,9374.540127415834,2.5995552480624024e-13,-3.1028960269743643e-16,1.0,10.0,0.0,0.0,-163647.68445983052,-1.864867017907645e-8,7.26155005075764e-10,1.9661309450403184e8,-3.176158187604566e-7,-5.6704072045722945e-11,-2.3447779938414502e-6,-1.355485939338968e-10,-2.8866490659160386e-10,-0.05897284010218783,-1.15301747635719e-7,6.4402596421914755e-9,-4.3668689730167425e-10,3.7020394977848e-11,-3.872514084416053e-12,-1.1710148653397711e-7,7.69781854928098e-9,-5.373451773881298e-10,4.603678180934329e-11,-4.846486427443202e-12,9.395344479964696e-9,-6.875467821068843e-10,5.94066496929355e-11,-6.2661815951831536e-12,-9.014947512770984e-10,7.88329454583913e-11,-8.318291608203717e-12,1.0692176885182862e-10,-1.1289073556801748e-11,-1.5607860921751158e-11
0.003747811638210184,-9.498606177911158,353576.318746029,4651.938545074124,8.56449497949728,0.013640246162145219,-5.439550537474842e7,73.45601611347871,9.676672038228245,120.51206936412078,4.922183085623261,10.39176352793832,182.0146514131261,25695.07766818849,3.9083002990864306e14,1346.7338086356392,33.58066851927758,0.09946540112138579,-0.002123855112958164,0.00021308647415656845,75607.19441318614,38.68739625444488,0.012368111823192042,-0.0035946350488418265,0.00027150874985858967,74.5609301163246,-0.26773360059713885,-0.004632338488636867,0.00036011680350026617,-0.8779156123765742,-0.005068229482105411,0.00048857338606516,-0.0030391517043819845,0.0006429827438514644,0.0007504665309442855,0.21629710032251817,0.0006446605474100852,1.1009910280882462,7.739760475746273e7,1.9084411229048327e7,-68270.5613630354,-1.0184437571095961,2.2693113046566547e-10,-2.3725535485758576e-8,-3.526123409092724e-8,-9.959402248792735e-18,0.005326758083605443,4.6757223075427564e-11,4.870501432762629,1.650856241646004e-5,4.1874550082356735e-11,2.107452438860576e-5,2.7122909933187842e-5,0.008987869006974106,0.0008925249109575057,0.0007141096120871078,1346.7338086356392,13571.081158147732,75607.19441318614,8819.660569079584,3.317661367051071e-13,-3.87422694888232e-16,1.0,10.0,0.0,0.0,-154108.8058813868,-2.0822362445802237e-8,8.354744677048163e-10,1.7952831939333922e8,-3.497947167389237e-7,-6.809246542202687e-11,-2.5823279537896506e-6,-1.6276511347250078e-10,-3.4662174705816584e-10,-0.05909732672339217,-1.302515723113462e-7,7.732792740462376e-9,-5.572913954998503e-10,5.0214493692095546e-11,-5.582849724831458e-12,-1.3228351586361521e-7,9.242742795564531e-9,-6.857512577686795e-10,6.244453143068718e-11,-6.987013885702697e-12,1.128093333444904e-8,-8.774389975949149e-10,8.057988068864017e-11,-9.033790676640863e-12,-1.150480333991634e-9,1.0693054105585866e-10,-1.1992345021719248e-11,1.450316233381863e-10,-1.627539358816544e-11,-2.2501939063589278e-11
0.003747811638210184,-9.498606177911158,353576.318746029,4651.938545074124,8.56449497949728,0.013640246162145219,-5.439550537474842e7,73.45601611347871,9.676672038228245,120.51206936412078,4.922183085623261,10.39176352793832,182.0146514131261,25695.07766818849,3.9083002990864306e14,1346.7338086356392,33.58066851927758,0.09946540112138579,-0.002123855112958164,0.00021308647415656845,75607.19441318614,38.68739625444488,0.012368111823192042,-0.0035946350488418265,0.00027150874985858967,74.5609301163246,-0.26773360059713885,-0.004632338488636867,0.00036011680350026617,-0.8779156123765742,-0.005068229482105411,0.00048857338606516,-0.0030391517043819845,0.0006429827438514644,0.0007504665309442855,0.21629710032251817,0.0006446605474100852,1.1009910280882462,7.739760475746273e7,1.9084411229048327e7,-68270.5613630354,-1.0184437571095961,2.2693113046566547e-10,-2.3725535485758576e-8,-3.526123409092724e-8,-9.959402248792735e-18,0.005326758083605443,4.6757223075427564e-11,4.870501432762629,1.650856241646004e-5,4.1874550082356735e-11,2.107452438860576e-5,2.7122909933187842e-5,0.008987869006974106,0.0008925249109575057,0.0007141096120871078,1346.7338086356392,13571.081158147732,75607.19441318614,8819.660569079584,3.317661367051071e-13,-3.87422694888232e-16,1.0,10.0,0.0,0.0,-154108.8058813868,-2.0822362445802237e-8,8.354744677048163e-10,1.7952831939333922e8,-3.497947167389237e-7,-6.809246542202687e-11,-2.5823279537896506e-6,-1.6276511347250078e-10,-3.4662174705816584e-10,-0.05909732672339217,-1.302515723113462e-7,7.732792740462376e-9,-5.572913954998503e-10,5.0214493692095546e-11,-5.582849724831458e-12,-1.3228351586361521e-7,9.242742795564531e-9,-6.857512577686795e-10,6.244453143068718e-11,-6.987013885702697e-12,1.128093333444904e-8,-8.774389975949149e-10,8.057988068864017e-11,-9.033790676640863e-12,-1.150480333991634e-9,1.0693054105585866e-10,-1.1992345021719248e-11,1.450316233381863e-10,-1.627539358816544e-11,-2.2501939063589278e-11
0.003863853974441333,-9.468113160067771,328235.8909764951,4508.708497389952,8.56449497888983,0.014062584926369146,-4.916548425919651e7,73.45601610228623,9.676672027160462,120.51206914368497,4.92218308375777,10.391763522062258,171.24600547643553,23448.825051139007,3.459522251521087e14,1267.0561574074823,33.58066846776067,0.10572019027770779,-0.002399367006595328,0.00025586658698947086,71133.99884722363,38.687396180712,0.013145869011218642,-0.004060940259177605,0.00032601795779935047,74.5609299463775,-0.2845697786543892,-0.005233257229316573,0.00043241532682154266,-0.9331225174479488,-0.005725693110522053,0.0005866613784277282,-0.0034333981994899513,0.0007720705904599524,0.0009011332619730644,0.21629710032251817,0.0006651397513826156,1.1009910280800626,7.739760481701341e7,1.9084411250871804e7,-64128.006286338496,-1.032632605973724,2.614214509895681e-10,-2.6801777137029505e-8,-3.9833994261471185e-8,-1.2309320567959735e-17,0.005439370068007459,5.4255369535355995e-11,4.928412619351355,1.77830505808483e-5,4.794386723736284e-11,2.270151227656867e-5,2.921684313026109e-5,0.009552618000885433,0.0009486461850628477,0.0007590151455642785,1267.0561574074823,12768.1668300725,71133.99884722363,8297.857503460104,4.233626804355233e-13,-4.831436003547431e-16,1.0,10.0,0.0,0.0,-144991.801091369,-2.3237521906555288e-8,9.606639398689639e-10,1.6370660161805937e8,-3.847984970303466e-7,-8.176109415939491e-11,-2.8407297006495717e-6,-1.9542895453422304e-10,-4.1617767823050176e-10,-0.05921672625192183,-1.4713045916521276e-7,9.283867487067926e-9,-7.111164111715014e-10,6.810040991459106e-11,-8.04707071217727e-12,-1.4942432454171345e-7,1.1096694958903495e-8,-8.750364113061475e-10,8.46869616102465e-11,-1.0071061869660131e-11,1.3543686250612592e-8,-1.1196388378457602e-9,1.0928259446153136e-10,-1.3021357851860702e-11,-1.4680526173015685e-9,1.4502028206841384e-10,-1.728595888492293e-11,1.966945884263109e-10,-2.345979892709441e-11,-3.243517908867441e-11
0.003983426497297011,-9.437635906531614,304669.94317660463,4368.110044770415,8.564494978214762,0.014497771890554973,-4.440189567580385e7,73.4560160899869,9.676672014664101,120.51206889729278,4.922183081651784,10.391763515428739,161.1195514437503,21399.950911110824,3.062469105260767e14,1192.13011019127,33.58066840962941,0.11236476322858352,-0.0027104480844111285,0.0003072063514487909,66927.56382870684,38.68739609749063,0.013972094197475879,-0.004587446485215582,0.0003914336313322981,74.56092975449299,-0.30245514782987337,-0.005911755884389634,0.0005191796878212965,-0.9917697872417471,-0.006468036720454674,0.00070437528989938,-0.0038785427720341658,0.0009269869565796685,0.0010819461196960917,0.21629710032251817,0.0006865489235158369,1.1009910280706383,7.739760488424836e7,1.9084411275511835e7,-60187.928137184856,-1.0462161701819503,3.0125468364088865e-10,-3.0274868517712806e-8,-4.499682355496687e-8,-1.5199197735000174e-17,0.005547534976593964,6.297315212405422e-11,4.983635155675336,1.91585491315847e-5,5.4898644751092415e-11,2.4457448134661185e-5,3.1476732351396786e-5,0.010152503290601767,0.0010082642501249744,0.0008067190141965622,1192.13011019127,12013.134572872885,66927.56382870684,7807.172342724105,5.40174921754514e-13,-6.017361465250694e-16,1.0,10.0,0.0,0.0,-136293.73596680822,-2.5920222637218685e-8,1.103954386351062e-9,1.4908678542404717e8,-4.228463230774983e-7,-9.816409122626002e-11,-3.1216005579878616e-6,-2.3462438674423456e-10,-4.996412674363677e-10,-0.059331037464089985,-1.6618490390526984e-7,1.114490476099414e-8,-9.07275089525097e-10,9.234111655716124e-11,-1.1596561251105518e-11,-1.6877415323332976e-7,1.3321137370503472e-8,-1.1164149157838148e-9,1.1483216244071176e-10,-1.4513379830665965e-11,1.6258615373466177e-8,-1.4284961169641982e-9,1.4818367612135968e-10,-1.8765162379027814e-11,-1.8730277781194584e-9,1.9664408138782904e-10,-2.4911095801245376e-11,2.6671499775754603e-10,-3.380860720751957e-11,-4.674370014670709e-11
0.003983426497297011,-9.437635906531614,304669.94317660463,4368.110044770415,8.564494978214762,0.014497771890554973,-4.440189567580385e7,73.4560160899869,9.676672014664101,120.51206889729278,4.922183081651784,10.391763515428739,161.1195514437503,21399.950911110824,3.062469105260767e14,1192.13011019127,33.58066840962941,0.11236476322858352,-0.0027104480844111285,0.0003072063514487909,66927.56382870684,38.68739609749063,0.013972094197475879,-0.004587446485215582,0.0003914336313322981,74.56092975449299,-0.30245514782987337,-0.005911755884389634,0.0005191796878212965,-0.9917697872417471,-0.006468036720454674,0.00070437528989938,-0.0038785427720341658,0.0009269869565796685,0.0010819461196960917,0.21629710032251817,0.0006865489235158369,1.1009910280706383,7.739760488424836e7,1.9084411275511835e7,-60187.928137184856,-1.0462161701819503,3.0125468364088865e-10,-3.0274868517712806e-8,-4.499682355496687e-8,-1.5199197735000174e-17,0.005547534976593964,6.297315212405422e-11,4.983635155675336,1.91585491315847e-5,5.4898644751092415e-11,2.4457448134661185e-5,3.1476732351396786e-5,0.010152503290601767,0.0010082642501249744,0.0008067190141965622,1192.13011019127,12013.134572872885,66927.56382870684,7807.172342724105,5.40174921754514e-13,-6.017361465250694e-16,1.0,10.0,0.0,0.0,-136293.73596680822,-2.5920222637218685e-8,1.103954386351062e-9,1.4908678542404717e8,-4.228463230774983e-7,-9.816409122626002e-11,-3.1216005579878616e-6,-2.3462438674423456e-10,-4.996412674363677e-10,-0.059331037464089985,-1.6618490390526984e-7,1.114490476099414e-8,-9.07275089525097e-10,9.234111655716124e-11,-1.1596561251105518e-11,-1.6877415323332976e-7,1.3321137370503472e-8,-1.1164149157838148e-9,1.1483216244071176e-10,-1.4513379830665965e-11,1.6258615373466177e-8,-1.4284961169641982e-9,1.4818367612135968e-10,-1.8765162379027814e-11,-1.8730277781194584e-9,1.9664408138782904e-10,-2.4911095801245376e-11,2.6671499775754603e-10,-3.380860720751957e-11,-4.674370014670709e-11
0.004106626097693442,-9.40717649383023,282760.9635851432,4230.262723004836,8.564494977465118,0.014946159692156907,-4.006889530839471e7,73.45601607648655,9.676672000556703,120.51206862197776,4.922183079274627,10.39176350794118,151.5973238809083,19531.14536370645,2.711179654069063e14,1121.6747591882863,33.580668344043325,0.1194226899745387,-0.003061642732957478,0.0003688079850440445,62972.118868670004,38.68739600357365,0.014849718211931902,-0.005181845123077437,0.0004699246877667299,74.5609295378744,-0.3214531521012089,-0.006677746210939287,0.0006232866393087112,-1.0540654585961207,-0.007306104739181532,0.0008456180342838042,-0.004381088256421536,0.001112868237809461,0.0012989001217758095,0.21629710032251817,0.000708920803606944,1.1009910280597826,7.739760496014854e7,1.908441130332809e7,-56446.458661909244,-1.0591972353406574,3.47269846984836e-10,-3.419545187671479e-8,-5.082505339340112e-8,-1.8750081738936418e-17,0.005651216007392633,7.310978869725913e-11,5.036209962132517,2.0642992992357662e-5,6.286781744959337e-11,2.6352461535759966e-5,3.39156143567416e-5,0.010789642095790508,0.001071590484661945,0.0008573904234566401,1121.6747591882863,11303.153669366888,62972.118868670004,7345.765442402133,6.891125247323679e-13,-7.48403831389731e-16,1.0,10.0,0.0,0.0,-128009.83539738212,-2.8899326815229286e-8,1.267879772416318e-9,1.3560618518358636e8,-4.641733428664069e-7,-1.178450865477944e-10,-3.426675721350199e-6,-2.8164917659663255e-10,-5.997756053102839e-10,-0.05944028395140745,-1.876921507093938e-7,1.3377439640006273e-8,-1.1573631728720696e-9,1.2518602429192203e-10,-1.670778352646087e-11,-1.906144471132414e-7,1.5989621748428738e-8,-1.424156112017989e-9,1.5567754140195815e-10,-2.0910296028983328e-11,1.9515486948495496e-8,-1.8222700434258375e-9,2.0089323352658443e-10,-2.7036276120876698e-11,-2.3893483390000543e-9,2.6659301277008526e-10,-3.5891440383690735e-11,3.6159164926116455e-10,-4.871124165665201e-11,-6.734867196847491e-11
0.0042335498780328926,-9.376737428630847,262398.6999537577,4095.272110218301,8.564494976633288,0.015408101738441487,-3.6132591051741116e7,73.4560160616842,9.676671984633133,120.5120683144412,4.922183076591813,10.391763499491018,142.64366842010796,17826.626196857367,2.4003812431003922e14,1055.4262962738278,33.58066827005832,0.126918778569601,-0.003458060451459176,0.00044270805002919334,59252.85347363292,38.68739589760491,0.015781825830758205,-0.005852784024809607,0.0005640860570048277,74.56092929337858,-0.34163056794657765,-0.007542372532714135,0.0007481779777228017,-1.1202284958262962,-0.008252090141842671,0.0010150591246384242,-0.004948346140341635,0.001335859705981063,0.0015591678101870069,0.21629710032251817,0.0007322886412366951,1.100991028047275,7.739760504581676e7,1.908441133472492e7,-52899.09535400606,-1.0715812807941756,4.0043813162875343e-10,-3.862045494534288e-8,-5.7403371494400324e-8,-2.3109490601680754e-17,0.005750403836338348,8.489670565873693e-11,5.086187068406127,2.224489293504606e-5,7.199876991849783e-11,2.8397417169085466e-5,3.65474720014001e-5,0.011466261840431275,0.0011388473612333955,0.0009112074659052873,1055.4262962738278,10635.565716353507,59252.85347363292,6911.909142530917,8.789634044013451e-13,-9.2944275628132e-16,1.0,10.0,0.0,0.0,-120133.67313126614,-3.220677315697786e-8,1.4553157059974259e-9,1.2320136422606765e8,-5.090316832833164e-7,-1.4145444981234227e-10,-3.75781557285612e-6,-3.3805566742408204e-10,-7.198857533826964e-10,-0.05954451197049808,-2.1196377747995858e-7,1.6055064660760752e-8,-1.4761268220391986e-9,1.696760657513572e-10,-2.4065398978407575e-11,-2.1526149189277828e-7,1.9190111979353384e-8,-1.8164062464968589e-9,2.1100488189408837e-10,-3.011872191138742e-11,2.3421655952426996e-8,-2.324180932246802e-9,2.722917785228798e-10,-3.894272510500201e-11,-3.047462322338991e-9,3.613442123788189e-10,-5.1698040287325974e-11,4.901104864135161e-10,-7.016434855487159e-11,-9.701091766164847e-11
0.004364294404354042,-9.346321756672289,243479.79079124494,3963.23046919758,8.564494975710966,0.01588394948468519,-3.2561056214451015e7,73.45601604547174,9.67667196666299,120.51206797101747,4.922183073564615,10.391763489956347,134.22511439682847,16272.005492772345,2.125410346866631e14,993.1370706325811,33.580668186615064,0.13487908129083287,-0.0039054403823463135,0.0005313412890632197,55755.864240160554,38.68739577806234,0.016771656543315767,-0.0066099767166255055,0.0006770200191285019,74.5609290174765,-0.3630575209515665,-0.00851815248759999,0.0008979684255873473,-1.1904888451782647,-0.009319688442844568,0.0012182810382687166,-0.005588528905261664,0.0016033081315223864,0.0018713240731500224,0.21629710032251817,0.0007566860601267432,1.1009910280328614,7.739760514249156e7,1.9084411370156474e7,-49540.797068513595,-1.0833762018288216,4.6188323483346766e-10,-4.361380615649448e-8,-6.482688787478624e-8,-2.845701505375345e-17,0.005845114100512923,9.860253921440639e-11,5.133624377338153,2.3973362380800347e-5,8.245982842103413e-11,3.0603949053799495e-5,3.938727826840865e-5,0.012184700512257155,0.0012102685000411582,0.0009683571653509585,993.1370706325811,10007.875128373273,55755.864240160554,6503.981596176894,1.1208965378360577e-12,-1.1524373676212463e-15,1.0,10.0,0.0,0.0,-112657.37167093756,-3.587788592635391e-8,1.669521971182772e-9,1.1180884448402283e8,-5.576913727658163e-7,-1.697696594526316e-10,-4.1170124616115924e-6,-4.056992915540661e-10,-8.639220105134823e-10,-0.05964378810629542,-2.393495866517717e-7,1.926572386390229e-8,-1.8823054025755857e-9,2.299194212467105e-10,-3.4652572270086325e-11,-2.430703591275983e-7,2.3027726201251125e-8,-2.31622564109877e-9,2.859232603719783e-10,-4.336918024498257e-11,2.8105412384139227e-8,-2.9637374876328417e-9,3.6897280587496984e-10,-5.607564976081152e-11,-3.886063791561538e-9,4.896482959229864e-10,-7.444336815695754e-11,6.641414764130163e-10,-1.0103521958383546e-10,-1.396951888279127e-10
0.004364294404354042,-9.346321756672289,243479.79079124494,3963.23046919758,8.564494975710966,0.01588394948468519,-3.2561056214451015e7,73.45601604547174,9.67667196666299,120.51206797101747,4.922183073564615,10.391763489956347,134.22511439682847,16272.005492772345,2.125410346866631e14,993.1370706325811,33.580668186615064,0.13487908129083287,-0.0039054403823463135,0.0005313412890632197,55755.864240160554,38.68739577806234,0.016771656543315767,-0.0066099767166255055,0.0006770200191285019,74.5609290174765,-0.3630575209515665,-0.00851815248759999,0.0008979684255873473,-1.1904888451782647,-0.009319688442844568,0.0012182810382687166,-0.005588528905261664,0.0016033081315223864,0.0018713240731500224,0.21629710032251817,0.0007566860601267432,1.1009910280328614,7.739760514249156e7,1.9084411370156474e7,-49540.797068513595,-1.0833762018288216,4.6188323483346766e-10,-4.361380615649448e-8,-6.482688787478624e-8,-2.845701505375345e-17,0.005845114100512923,9.860253921440639e-11,5.133624377338153,2.3973362380800347e-5,8.245982842103413e-11,3.0603949053799495e-5,3.938727826840865e-5,0.012184700512257155,0.0012102685000411582,0.0009683571653509585,993.1370706325811,10007.875128373273,55755.864240160554,6503.981596176894,1.1208965378360577e-12,-1.1524373676212463e-15,1.0,10.0,0.0,0.0,-112657.37167093756,-3.587788592635391e-8,1.669521971182772e-9,1.1180884448402283e8,-5.576913727658163e-7,-1.697696594526316e-10,-4.1170124616115924e-6,-4.056992915540661e-10,-8.639220105134823e-10,-0.05964378810629542,-2.393495866517717e-7,1.926572386390229e-8,-1.8823054025755857e-9,2.299194212467105e-10,-3.4652572270086325e-11,-2.430703591275983e-7,2.3027726201251125e-8,-2.31622564109877e-9,2.859232603719783e-10,-4.336918024498257e-11,2.8105412384139227e-8,-2.9637374876328417e-9,3.6897280587496984e-10,-5.607564976081152e-11,-3.886063791561538e-9,4.896482959229864e-10,-7.444336815695754e-11,6.641414764130163e-10,-1.0103521958383546e-10,-1.396951888279127e-10
0.004498954877653312,-9.315933164018455,225907.3951970394,3834.2174067326805,8.564494974689099,0.016374049418193988,-2.9324318690398317e7,73.45601602773365,9.676671946387797,120.51206758763678,4.92218307014959,10.391763479200435,126.3102478075015,14854.166498521461,1.882142051775426e14,934.5746487672593,33.580668092526366,0.14333088860540244,-0.0044102214996465,0.0006376159143569629,52468.102082660036,38.68739564323979,0.01782260380177152,-0.0074643211931058415,0.0008124321356927173,74.5609287062106,-0.38580746957040124,-0.009619130115443256,0.001077572870389821,-1.265087381579367,-0.010524265188799582,0.001461951842737551,-0.006310850463055588,0.0019239889663966146,0.002245611304927608,0.21629710032251817,0.0007821468975312487,1.1009910280162487,7.739760525156227e7,1.9084411410132214e7,-46366.07367239444,-1.094592036813582,5.32904581626751e-10,-4.924721199735492e-8,-7.320229377169134e-8,-3.5011043717519143e-17,0.005935384879387662,1.1453883599285382e-10,5.178586495948984,2.583814215455929e-5,9.444304023842709e-11,3.29844921399632e-5,4.24510369392601e-5,0.012947405904915246,0.001286098613139327,0.0010290354335627332,934.5746487672593,9417.739665384186,52468.102082660036,6120.460613501986,1.4290955538556757e-12,-1.4264780893829035e-15,1.0,10.0,0.0,0.0,-105571.79496982576,-3.995170834319496e-8,1.9141893000321705e-9,1.0136572148438269e8,-6.104412211168554e-7,-2.0371932329028487e-10,-4.506397162261167e-6,-4.867957595020283e-10,-1.0366016472894348e-9,-0.05973819697666931,-2.70241830356543e-7,2.3114416170724888e-8,-2.399693266118205e-9,3.1146165056892664e-10,-4.9879981516081825e-11,-2.74439189871675e-7,2.7627968170956942e-8,-2.952895380984326e-9,3.8732938012730193e-10,-6.242728130364431e-11,3.371992460452613e-8,-3.7784090143847044e-9,4.998369228141726e-10,-8.071811809491773e-11,-4.9542857437580175e-9,6.633179370810801e-10,-1.0715857517790916e-10,8.997083999138753e-10,-1.454381472983291e-10,-2.0109062200353848e-10
0.004637624010640768,-9.28557611599528,209590.85031362783,3708.300724180938,8.564494973557844,0.01687873897024683,-2.6394334602157936e7,73.45601600834672,9.676671923517992,120.51206715978593,4.922183066298076,10.391763467070149,118.86959717771097,13561.152252962007,1.6669278563981938e14,879.5209700327646,33.58066798646375,0.1523026949030943,-0.004979617591351556,0.0007650019333574285,49377.32482409135,38.68739549122759,0.018938210759810212,-0.00842802682522828,0.0009747437918038892,74.56092835514929,-0.4099571128875864,-0.01086103940200677,0.0012928556352446827,-1.3442756061810501,-0.011883034891477596,0.0017540277125718917,-0.007125633452570841,0.002308372864427487,0.002694250478805156,0.21629710032251817,0.0008087049762727336,1.100991027997099,7.73976053745851e7,1.9084411455222853e7,-43369.07370591802,-1.1052406868683846,6.150036270462955e-10,-5.560098668161502e-8,-8.264909898289933e-8,-4.3036799733072145e-17,0.006021274089103399,1.330664965363511e-10,5.221143577998764,2.7849619242031855e-5,1.0816723741862664e-10,3.555230625311381e-5,4.575581341068798e-5,0.01375693229236966,0.0013665931951412622,0.0010934468242620211,879.5209700327646,8862.961923051565,49377.32482409135,5759.918131419039,1.82155470139838e-12,-1.762396965838779e-15,1.0,10.0,0.0,0.0,-98866.74198585891,-4.4471353580193056e-8,2.193490064562366e-9,9.181020206813139e7,-6.675895455951201e-7,-2.4441135457181836e-10,-4.9282441922622066e-6,-5.839881163271925e-10,-1.2435516406689715e-9,-0.059827838873981416,-3.0507971503729544e-7,2.7726363909916243e-8,-3.058473364977491e-9,4.217814429798078e-10,-7.176977856676559e-11,-3.098137607142976e-7,3.314051464094965e-8,-3.763558553529394e-9,5.245241436045342e-10,-8.982398013051799e-11,4.044786112938688e-8,-4.8157257951516365e-9,6.768876410181391e-10,-1.1614288814527454e-10,-6.314454523670851e-9,8.982841296475451e-10,-1.541888556647039e-10,1.2184218109636476e-9,-2.0927112114086675e-10,-2.8935294456840924e-10
0.004637624010640768,-9.28557611599528,209590.85031362783,3708.300724180938,8.564494973557844,0.01687873897024683,-2.6394334602157936e7,73.45601600834672,9.676671923517992,120.51206715978593,4.922183066298076,10.391763467070149,118.86959717771097,13561.152252962007,1.6669278563981938e14,879.5209700327646,33.58066798646375,0.1523026949030943,-0.004979617591351556,0.0007650019333574285,49377.32482409135,38.68739549122759,0.018938210759810212,-0.00842802682522828,0.0009747437918038892,74.56092835514929,-0.4099571128875864,-0.01086103940200677,0.0012928556352446827,-1.3442756061810501,-0.011883034891477596,0.0017540277125718917,-0.007125633452570841,0.002308372864427487,0.002694250478805156,0.21629710032251817,0.0008087049762727336,1.100991027997099,7.73976053745851e7,1.9084411455222853e7,-43369.07370591802,-1.1052406868683846,6.150036270462955e-10,-5.560098668161502e-8,-8.264909898289933e-8,-4.3036799733072145e-17,0.006021274089103399,1.330664965363511e-10,5.221143577998764,2.7849619242031855e-5,1.0816723741862664e-10,3.555230625311381e-5,4.575581341068798e-5,0.01375693229236966,0.0013665931951412622,0.0010934468242620211,879.5209700327646,8862.961923051565,49377.32482409135,5759.918131419039,1.82155470139838e-12,-1.762396965838779e-15,1.0,10.0,0.0,0.0,-98866.74198585891,-4.4471353580193056e-8,2.193490064562366e-9,9.181020206813139e7,-6.675895455951201e-7,-2.4441135457181836e-10,-4.9282441922622066e-6,-5.839881163271925e-10,-1.2435516406689715e-9,-0.059827838873981416,-3.0507971503729544e-7,2.7726363909916243e-8,-3.058473364977491e-9,4.217814429798078e-10,-7.176977856676559e-11,-3.098137607142976e-7,3.314051464094965e-8,-3.763558553529394e-9,5.245241436045342e-10,-8.982398013051799e-11,4.044786112938688e-8,-4.8157257951516365e-9,6.768876410181391e-10,-1.1614288814527454e-10,-6.314454523670851e-9,8.982841296475451e-10,-1.541888556647039e-10,1.2184218109636476e-9,-2.0927112114086675e-10,-2.8935294456840924e-10
0.004780390636403719,-9.255256018149057,194445.34148454765,3585.5373557394105,8.564494972306521,0.01739834145231225,-2.3744946207145154e7,73.4560159871799,9.676671897729758,120.51206668246762,4.922183061955661,10.39176345339428,111.87552578305764,12382.063814077294,1.4765406215640475e14,827.7715491739832,33.580667866943365,0.16182413258052997,-0.005621696471064838,0.0009176342884638372,46472.05242551639,38.68739531989214,0.020122162075944975,-0.00951474842648139,0.001169223613815639,74.56092795933887,-0.4355862131911598,-0.01226147704740579,0.0015508047853104354,-1.4283150645630929,-0.013415250053217864,0.002103989412175513,-0.008044422588063774,0.002768936902546532,0.0032318043933777917,0.21629710032251817,0.0008363938098106253,1.1009910279750232,7.739760551330024e7,1.9084411506066587e7,-40543.6667282337,-1.1153356411597848,7.099134837618403e-10,-6.276492765357784e-8,-9.330093808015267e-8,-5.2855904212434825e-17,0.006102856906657813,1.5460301295323024e-10,5.2613702254528105,3.0018838005371658e-5,1.238813870744479e-10,3.832149041170228e-5,4.9319753121349016e-5,0.014615934229189761,0.0014520179298475185,0.0011618040599128932,827.7715491739832,8341.481296695018,46472.05242551639,5421.0149910705295,2.3210756835738785e-12,-2.173013960324325e-15,1.0,10.0,0.0,0.0,-92531.13294923896,-4.94843704158452e-8,2.5121326622266804e-9,8.308205737719303e7,-7.294646987858626e-7,-2.9316586877718876e-10,-5.384975658511153e-6,-7.004249993255019e-10,-1.4914752475656087e-9,-0.059912827453739395,-3.4435414876859817e-7,3.325070900010417e-8,-3.896887026064577e-9,5.709529616785708e-10,-1.0321733542229897e-10,-3.496922946608419e-7,3.974363346411665e-8,-4.795275212342437e-9,7.100364308399775e-10,-1.2918320020136575e-10,4.8506782028962084e-8,-6.135908973136454e-9,9.162946224728525e-10,-1.6703608950841585e-10,-8.045538674853355e-9,1.2160074730128945e-9,-2.217560170451857e-10,1.6493936747817093e-9,-3.0097951775304034e-10,-4.1616062052633834e-10
0.004927338039086686,-9.224979393685707,180391.58115945486,3465.974344208097,8.564494970923581,0.0179331599805383,-2.1351826125356946e7,73.45601596409418,9.676671868661725,120.51206615015894,4.922183057061625,10.391763437981814,105.30212816316508,11306.967000518282,1.3081258133453125e14,779.1347106287135,33.580667732311376,0.17192586841865948,-0.006345462362281643,0.0011004326088309274,43741.523998979435,38.68739512685476,0.0213782710280706,-0.010739725688684379,0.0014021400536726005,74.56092751325382,-0.4627773170499475,-0.013840082154372551,0.0018597345086780069,-1.5174764321255372,-0.015142397763282243,0.0025231168675992183,-0.009080102547465078,0.0033205259285393196,0.0038755994246787258,0.21629710032251817,0.0008652462342142011,1.1009910279495747,7.73976056696494e7,1.9084411563375603e7,-37883.51896940422,-1.124891714411148,8.196320550718842e-10,-7.083922493440544e-8,-1.0530692777514757e-7,-6.485769877562165e-17,0.0061802232874184375,1.7963053373011114e-10,5.299344469401545,3.235750154668053e-5,1.4186821644706155e-10,4.130698456737912e-5,5.3162083791742435e-5,0.015527156934802545,0.0015426477586596246,0.0012343272879484014,779.1347106287135,7851.366265333743,43741.523998979435,5102.495923334792,2.9565113622569247e-12,-2.673381221946706e-15,1.0,10.0,0.0,0.0,-86553.184476246,-5.5043118040067414e-8,2.875419075742738e-9,7.512299253667709e7,-7.964153323599965e-7,-3.51553372604925e-10,-5.879163145979412e-6,-8.398514417812112e-10,-1.788345278177383e-9,-0.05999328752571871,-3.8861266429303207e-7,3.986479962014145e-8,-4.963316734777317e-9,7.725281340448158e-10,-1.483627064321783e-10,-3.9463044858788996e-7,4.764930753680067e-8,-6.107585658380698e-9,9.607204454060847e-10,-1.8568679253620977e-10,5.815539155674917e-8,-7.815151018505472e-9,1.2398100443395887e-9,-2.4009851782549225e-10,-1.0247451037968477e-8,1.6453582073686498e-9,-3.187569047565276e-10,2.2317879999076862e-9,-4.3263999196768775e-10,-5.982138568221704e-10
0.005078541849228668,-9.194754101576468,167355.50702412115,3349.6499240305307,8.564494969396575,0.01848346981580352,-1.9192412291531894e7,73.45601593894274,9.67667183591164,120.5120655567707,4.922183051548388,10.391763420620181,99.12513555480912,10326.807736605593,1.1591584497636097e14,733.4308888235611,33.580667580729404,0.18263944489210338,-0.0071609390530925875,0.0013192390811445239,41175.65852530936,38.68739490947051,0.022710459780420942,-0.012119923921764067,0.0016809370599315562,74.56092701074665,-0.49161532816268716,-0.015618717596893572,0.0022295181183684554,-1.6120381134306012,-0.01708839813266795,0.0030248052822113582,-0.010247016962985418,0.0039807685822664425,0.004646211091209119,0.21629710032251817,0.0008952939313801485,1.1009910279202404,7.739760584579375e7,1.9084411627942614e7,-35382.16383794084,-1.1339247927635605,9.464586350698232e-10,-7.993537730537457e-8,-1.1883303539309552e-7,-7.951255504777725e-17,0.006253475552972354,2.0870473381859654e-10,5.335146809516254,3.487795799271804e-5,1.6244806338646004e-10,4.452455209591116e-5,5.730309289022795e-5,0.016493421696239772,0.001638765454815073,0.0013112429416401185,733.4308888235611,7390.807340745133,41175.65852530936,4803.1849665153,3.764309745474511e-12,-3.2810046165145792e-15,1.0,10.0,0.0,0.0,-80920.57625761235,-6.120513600178384e-8,3.2893043343983032e-9,6.787694415245515e7,-8.688102469339518e-7,-4.214387229198538e-10,-6.413526541784545e-6,-1.0067133395408934e-9,-2.143626444163174e-9,-0.060069352914927765,-4.3846436845355246e-7,4.77791191910141e-8,-6.318871091352535e-9,1.0447075033779912e-9,-2.1311611430943333e-10,-4.4524632539800215e-7,5.710912653457507e-8,-7.775691788218927e-9,1.2992119780045521e-9,-2.667322954682029e-10,6.97007275639203e-8,-9.949687265638657e-9,1.676648264175647e-9,-3.448962801285658e-10,-1.3046388371380664e-8,2.2251112779806907e-9,-4.578929533592006e-10,3.018205961139885e-9,-6.21493924598229e-10,-8.593553993949543e-10
0.005078541849228668,-9.194754101576468,167355.50702412115,3349.6499240305307,8.564494969396575,0.01848346981580352,-1.9192412291531894e7,73.45601593894274,9.67667183591164,120.5120655567707,4.922183051548388,10.391763420620181,99.12513555480912,10326.807736605593,1.1591584497636097e14,733.4308888235611,33.580667580729404,0.18263944489210338,-0.0071609390530925875,0.0013192390811445239,41175.65852530936,38.68739490947051,0.022710459780420942,-0.012119923921764067,0.0016809370599315562,74.56092701074665,-0.49161532816268716,-0.015618717596893572,0.0022295181183684554,-1.6120381134306012,-0.01708839813266795,0.0030248052822113582,-0.010247016962985418,0.0039807685822664425,0.004646211091209119,0.21629710032251817,0.0008952939313801485,1.1009910279202404,7.739760584579375e7,1.9084411627942614e7,-35382.16383794084,-1.1339247927635605,9.464586350698232e-10,-7.993537730537457e-8,-1.1883303539309552e-7,-7.951255504777725e-17,0.006253475552972354,2.0870473381859654e-10,5.335146809516254,3.487795799271804e-5,1.6244806338646004e-10,4.452455209591116e-5,5.730309289022795e-5,0.016493421696239772,0.001638765454815073,0.0013112429416401185,733.4308888235611,7390.807340745133,41175.65852530936,4803.1849665153,3.764309745474511e-12,-3.2810046165145792e-15,1.0,10.0,0.0,0.0,-80920.57625761235,-6.120513600178384e-8,3.2893043343983032e-9,6.787694415245515e7,-8.688102469339518e-7,-4.214387229198538e-10,-6.413526541784545e-6,-1.0067133395408934e-9,-2.143626444163174e-9,-0.060069352914927765,-4.3846436845355246e-7,4.77791191910141e-8,-6.318871091352535e-9,1.0447075033779912e-9,-2.1311611430943333e-10,-4.4524632539800215e-7,5.710912653457507e-8,-7.775691788218927e-9,1.2992119780045521e-9,-2.667322954682029e-10,6.97007275639203e-8,-9.949687265638657e-9,1.676648264175647e-9,-3.448962801285658e-10,-1.3046388371380664e-8,2.2251112779806907e-9,-4.578929533592006e-10,3.018205961139885e-9,-6.21493924598229e-10,-8.593553993949543e-10
0.005234067534007491,-9.16458957744184,155267.98804218436,3236.594609486958,8.564494967712143,0.019049509229423497,-1.7245833993321232e7,73.45601591157124,9.676671799033107,120.51206489560914,4.922183045340956,10.391763401073556,93.3218248537774,9433.33443978211,1.0274049642558667e14,690.4919545790627,33.58066741016039,0.19399705962590993,-0.008079251300189076,0.001580975782158997,38765.01703772417,38.68739466480765,0.024122731959293525,-0.013674171830484637,0.0020144345464032493,74.56092644499914,-0.5221869137172468,-0.017621647570408728,0.0026718539447556774,-1.7122842956129807,-0.019279798551136505,0.0036249258750656087,-0.011561084906409067,0.004770552042178906,0.005568018160998602,0.21629710032251817,0.0009265668429605263,1.1009910278864332,7.739760604413125e7,1.9084411700647276e7,-33033.06498320855,-1.142451597815323,1.093033862336174e-9,-9.017708701017744e-8,-1.3406341644898098e-7,-9.738739950718451e-17,0.006322726135156705,2.424644437670423e-10,5.368859346034844,3.759316843047536e-5,1.8598289190173586e-10,4.799073886386431e-5,6.176407495209705e-5,0.01751760568496972,0.0017406596427272842,0.0013927821569698947,690.4919545790627,6958.11027962694,38765.01703772417,4521.981055017308,4.79042008143004e-12,-4.01601190484353e-15,1.0,10.0,0.0,0.0,-75620.6034731821,-6.803349711085466e-8,3.760456416427847e-9,6.129030511764057e7,-9.47037732727351e-7,-5.050312803795993e-10,-6.990929090446616e-6,-1.2062765656453676e-9,-2.5685288764412957e-9,-0.06014116447504657,-4.945847615947173e-7,5.724290305079308e-8,-8.04057506742863e-9,1.4118872680653242e-9,-3.0589854490076467e-10,-5.022253517931156e-7,6.842100069659452e-8,-9.894383454097856e-9,1.7558525871803448e-9,-3.8285996342842023e-10,8.350635384903495e-8,-1.2660821026534693e-8,2.2659695019248448e-9,-4.950596972384332e-10,-1.660142165986901e-8,3.0072432552261456e-9,-6.572622209064876e-10,4.079159042885112e-9,-8.921087865323859e-10,-1.23355984179837e-9
0.0053939674370144875,-9.134497096601125,144064.5387098835,3126.832265934478,8.56449496585602,0.019631468729362292,-1.549283134806282e7,73.45601588181835,9.676671757532565,120.51206415934257,4.922183038356417,10.391763379081265,87.8709308517869,8619.026896758869,9.108894379200045e13,650.1605657471082,33.580667218355664,0.206031270151711,-0.009112700631592786,0.0018938221736596076,36500.76616586507,38.68739438962872,0.02561913593992273,-0.015423289811014412,0.002413054551178373,74.56092580847717,-0.5545797096766754,-0.019875702925084948,0.003200565302533096,-1.8185023424577367,-0.021745954577685658,0.004342232848467304,-0.013039909359017046,0.005714557611344531,0.0066698277683210185,0.21629710032251817,0.0009590924597873841,1.1009910278474826,7.739760626731282e7,1.9084411782462135e7,-30829.67185143342,-1.1504894707271682,1.2623826185190721e-9,-1.0170108985770532e-7,-1.5120165729721897e-7,-1.191636466506019e-16,0.006388095496733012,2.8164191603960424e-10,5.400565006765514,4.051665144378354e-5,2.1288036863547207e-10,5.172280242452709e-5,6.656724045502484e-5,0.018602615039172234,0.001848622147335665,0.001479178653330747,650.1605657471082,6551.689539949103,36500.76616586507,4257.853766720011,6.0926298968136724e-12,-4.9012231902288255e-15,1.0,10.0,0.0,0.0,-70640.31413456597,-7.559712389678922e-8,4.2963143114976105e-9,5.5312083966601804e7,-1.031504253982163e-6,-6.049414766792009e-10,-7.614367594461665e-6,-1.4447612218063256e-9,-3.0762938501520456e-9,-0.06020886827013118,-5.57720189575231e-7,6.855046444942346e-8,-1.0225280272844993e-8,1.906692668362147e-9,-4.386808330111178e-10,-5.663247804412185e-7,8.19367225229755e-8,-1.2582851044874072e-8,2.3712187314747893e-9,-5.490534482528299e-10,1.0000158693087047e-7,-1.6101083058376045e-8,3.0601444554386438e-9,-7.09965480314676e-10,-2.111257426135452e-8,4.061266011770633e-9,-9.425932299225894e-10,5.508948988557065e-9,-1.2794109196016755e-9,-1.7691282942214791e-9
0.0053939674370144875,-9.134497096601125,144064.5387098835,3126.832265934478,8.56449496585602,0.019631468729362292,-1.549283134806282e7,73.45601588181835,9.676671757532565,120.51206415934257,4.922183038356417,10.391763379081265,87.8709308517869,8619.026896758869,9.108894379200045e13,650.1605657471082,33.580667218355664,0.206031270151711,-0.009112700631592786,0.0018938221736596076,36500.76616586507,38.68739438962872,0.02561913593992273,-0.015423289811014412,0.002413054551178373,74.56092580847717,-0.5545797096766754,-0.019875702925084948,0.003200565302533096,-1.8185023424577367,-0.021745954577685658,0.004342232848467304,-0.013039909359017046,0.005714557611344531,0.0066698277683210185,0.21629710032251817,0.0009590924597873841,1.1009910278474826,7.739760626731282e7,1.9084411782462135e7,-30829.67185143342,-1.1504894707271682,1.2623826185190721e-9,-1.0170108985770532e-7,-1.5120165729721897e-7,-1.191636466506019e-16,0.006388095496733012,2.8164191603960424e-10,5.400565006765514,4.051665144378354e-5,2.1288036863547207e-10,5.172280242452709e-5,6.656724045502484e-5,0.018602615039172234,0.001848622147335665,0.001479178653330747,650.1605657471082,6551.689539949103,36500.76616586507,4257.853766720011,6.0926298968136724e-12,-4.9012231902288255e-15,1.0,10.0,0.0,0.0,-70640.31413456597,-7.559712389678922e-8,4.2963143114976105e-9,5.5312083966601804e7,-1.031504253982163e-6,-6.049414766792009e-10,-7.614367594461665e-6,-1.4447612218063256e-9,-3.0762938501520456e-9,-0.06020886827013118,-5.57720189575231e-7,6.855046444942346e-8,-1.0225280272844993e-8,1.906692668362147e-9,-4.386808330111178e-10,-5.663247804412185e-7,8.19367225229755e-8,-1.2582851044874072e-8,2.3712187314747893e-9,-5.490534482528299e-10,1.0000158693087047e-7,-1.6101083058376045e-8,3.0601444554386438e-9,-7.09965480314676e-10,-2.111257426135452e-8,4.061266011770633e-9,-9.425932299225894e-10,5.508948988557065e-9,-1.2794109196016755e-9,-1.7691282942214791e-9
0.005558277257857241,-9.104490069869021,133685.04586931702,3020.3811855315425,8.56449496381307,0.020229478247684132,-1.3915670930967817e7,73.45601584951663,9.676671710866714,120.51206333997591,4.922183030503506,10.391763354356453,82.75256350926281,7877.031403654168,8.078637511523072e13,612.2895551089223,33.58066700284432,0.21877460442869034,-0.010274829865699149,0.0022674123206953122,34374.64377168166,38.6873940803749,0.027203716415431844,-0.017390199149831552,0.0028890725264778504,74.56092509289279,-0.5888812724104284,-0.022410421888272542,0.00383193379004755,-1.930979356727088,-0.024519183904327002,0.005198815577818044,-0.014702869534795404,0.006841855817829883,0.007985569993373241,0.21629710032251817,0.000992894957651342,1.100991027802625,7.739760651825614e7,1.908441187445769e7,-28765.468651051746,-1.1580561745856193,1.457959012198104e-9,-1.1465785723827385e-7,-1.704718285021939e-7,-1.456576544130258e-16,0.006449710217666728,3.270734929996903e-10,5.4303468575627205,4.3662397045466346e-5,2.435978334647211e-10,5.573860214467583e-5,7.173557441256804e-5,0.019751349458764077,0.001962944498024475,0.0015706659376263728,612.2895551089223,6170.062112781484,34374.64377168166,4009.8393143653007,7.743405999286662e-12,-5.96206129854542e-15,1.0,10.0,0.0,0.0,-65966.6328439893,-8.397103932264757e-8,4.905140818050193e-9,4.989400846338679e7,-1.122632265941658e-6,-7.242436496900191e-10,-8.28695620116855e-6,-1.7294906400148842e-9,-3.6825108902222895e-9,-0.060272613909251024,-6.286915798154095e-7,8.204820978808962e-8,-1.2994416734754744e-8,2.5726335712901077e-9,-6.284336801756427e-10,-6.383774624547646e-7,9.80703524058449e-8,-1.5990533869152737e-8,3.1994248509040828e-9,-7.865548977757494e-10,1.1969172788957277e-7,-2.046171690002443e-8,4.129018043984211e-9,-1.0170842639104375e-9,-2.683063914886913e-8,5.479886882455311e-9,-1.3503624595408288e-9,7.43334776887923e-9,-1.8329181482481478e-9,-2.5345427508520455e-9
0.0057270120628947095,-9.074584344680769,124073.49872834272,2917.2550553118217,8.564494961567348,0.020843592621548244,-1.2498057882228022e7,73.4560158144939,9.67667165844063,120.5120624288372,4.922183021682289,10.391763326585112,77.94812536441574,7201.100993305052,7.167811176057478e13,576.7413192815379,33.580666760925915,0.23225907097441192,-0.011580470259048082,0.0027130502492261387,32378.92464193521,38.68739373315509,0.028880453482499006,-0.019600001821708915,0.003456891741221009,74.56092428917728,-0.625177760103421,-0.02525815289852424,0.004585063244273764,-2.0499978564106685,-0.02763487886614573,0.006220592392198265,-0.016571188345785696,0.00818655625017224,0.009555056326705613,0.21629710032251817,0.0010279941905866517,1.1009910277509949,7.739760680015546e7,1.9084411977806058e7,-26834.015082423404,-1.1651697224292377,1.683692283682554e-9,-1.2921210214940936e-7,-1.9211924795374295e-7,-1.7784372261740061e-16,0.0065077013097142875,3.7971035978689566e-10,5.458287521600741,4.70447454629939e-5,2.7864596573326126e-10,6.00564444638912e-5,7.729263722331345e-5,0.02096665777475114,0.002083913531990888,0.0016674737875575717,576.7413192815379,5811.841364284182,32378.92464193521,3777.0365435510143,9.833314368123513e-12,-7.226219103775078e-15,1.0,10.0,0.0,0.0,-61586.46674556714,-9.323652369309098e-8,5.596066187694523e-9,4.499057588815557e7,-1.2208570275068506e-6,-8.665446347108406e-10,-9.011902766124399e-6,-2.069053869673585e-9,-4.405463562048584e-9,-0.06033255309632343,-7.083970892492363e-7,9.814228127403633e-8,-1.6499710623008792e-8,3.4675469636716655e-9,-8.991383497080631e-10,-7.192945122967613e-7,1.173073543084437e-7,-2.0304157546123856e-8,4.312405305181232e-9,-1.1253819434937268e-9,1.431692090050703e-7,-2.5981686257307834e-8,5.565436853265689e-9,-1.455236005007399e-9,-3.406899265541244e-8,7.38634664079154e-9,-1.932117610381618e-9,1.0019554431222945e-8,-2.6226096737156485e-9,-3.626585375793937e-9
0.0059001619238684055,-9.04479848915175,115177.71950060506,2817.463747703681,8.564494959102207,0.021473775719918865,-1.1225045866689935e7,73.45601577657489,9.676671599606907,120.51206141657963,4.922183011784018,10.391763295425639,73.44022713036907,6585.540164882947,6.362726055101969e13,543.3871942175972,33.58066648966794,0.24651556374411152,-0.01304576392506144,0.0032439400442763246,30506.385428036094,38.68739334374186,0.030653188639220355,-0.02208001843374558,0.004133336465515907,74.56092338746954,-0.6635523308574736,-0.028454103503185234,0.005482268607256952,-2.1758305219912515,-0.031131559939560533,0.007437838152518332,-0.01866796448085914,0.009788501871798487,0.011424790047769993,0.21629710032251817,0.0010644045559714218,1.1009910276916155,7.739760711648624e7,1.9084412093782682e7,-25028.978519592405,-1.1718482335167155,1.9440319475535887e-9,-1.4554300730505105e-7,-2.1641083182169762e-7,-2.168794986909225e-16,0.00656220278214432,4.4062893498836055e-10,5.484468713973714,5.067822626498806e-5,3.1859188959456924e-10,6.469487752566543e-5,8.326230036157837e-5,0.02225128407671301,0.0022118060536910314,0.0017698239792419816,543.3871942175972,5475.730742598371,30506.385428036094,3558.6028429248095,1.2475089196571145e-11,-8.722976204979915e-15,1.0,10.0,0.0,0.0,-57486.79249644623,-1.0348114429356393e-7,6.379117800790732e-9,4.0559056560177416e7,-1.32662227147327e-6,-1.0360570201829626e-9,-9.79247677512382e-6,-2.4734789990971035e-9,-5.266498300266917e-9,-0.06038883841682932,-7.97813216125834e-7,1.1730669938803998e-7,-2.092998424240133e-8,4.668020771986866e-9,-1.2845542274914475e-9,-8.100664103062657e-7,1.402143289891038e-7,-2.5756103643689532e-8,5.805417047220565e-9,-1.607792201312042e-9,1.7112546896911194e-7,-3.2958387894839246e-8,7.492352615253533e-9,-2.0790709976947265e-9,-4.321764548417444e-8,9.943850083185598e-9,-2.760428729145018e-9,1.3488991872739143e-8,-3.74700649618489e-9,-5.181515853989523e-9
0.0059001619238684055,-9.04479848915175,115177.71950060506,2817.463747703681,8.564494959102207,0.021473775719918865,-1.1225045866689935e7,73.45601577657489,9.676671599606907,120.51206141657963,4.922183011784018,10.391763295425639,73.44022713036907,6585.540164882947,6.362726055101969e13,543.3871942175972,33.58066648966794,0.24651556374411152,-0.01304576392506144,0.0032439400442763246,30506.385428036094,38.68739334374186,0.030653188639220355,-0.02208001843374558,0.004133336465515907,74.56092338746954,-0.6635523308574736,-0.028454103503185234,0.005482268607256952,-2.1758305219912515,-0.031131559939560533,0.007437838152518332,-0.01866796448085914,0.009788501871798487,0.011424790047769993,0.21629710032251817,0.0010644045559714218,1.1009910276916155,7.739760711648624e7,1.9084412093782682e7,-25028.978519592405,-1.1718482335167155,1.9440319475535887e-9,-1.4554300730505105e-7,-2.1641083182169762e-7,-2.168794986909225e-16,0.00656220278214432,4.4062893498836055e-10,5.484468713973714,5.067822626498806e-5,3.1859188959456924e-10,6.469487752566543e-5,8.326230036157837e-5,0.02225128407671301,0.0022118060536910314,0.0017698239792419816,543.3871942175972,5475.730742598371,30506.385428036094,3558.6028429248095,1.2475089196571145e-11,-8.722976204979915e-15,1.0,10.0,0.0,0.0,-57486.79249644623,-1.0348114429356393e-7,6.379117800790732e-9,4.0559056560177416e7,-1.32662227147327e-6,-1.0360570201829626e-9,-9.79247677512382e-6,-2.4734789990971035e-9,-5.266498300266917e-9,-0.06038883841682932,-7.97813216125834e-7,1.1730669938803998e-7,-2.092998424240133e-8,4.668020771986866e-9,-1.2845542274914475e-9,-8.100664103062657e-7,1.402143289891038e-7,-2.5756103643689532e-8,5.805417047220565e-9,-1.607792201312042e-9,1.7112546896911194e-7,-3.2958387894839246e-8,7.492352615253533e-9,-2.0790709976947265e-9,-4.321764548417444e-8,9.943850083185598e-9,-2.760428729145018e-9,1.3488991872739143e-8,-3.74700649618489e-9,-5.181515853989523e-9
0.006077687214611051,-9.015154053133433,106949.09926224232,2721.013936799184,8.564494956400452,0.022119883325834686,-1.0082947084321475e7,73.45601573558359,9.676671533666127,120.51206029320474,4.922183000691204,10.391763260509126,69.21260308800134,6025.154071417544,5.6512636013694336e13,512.106829193656,33.58066618590977,0.2615731524330622,-0.014688152147269387,0.003875424601825261,28750.269501024377,38.687392907576545,0.03252553653558185,-0.024859768445726276,0.0049379561814818255,74.56092237712585,-0.7040832323838623,-0.03203631486854404,0.006549479417360232,-2.308733932417236,-0.03505084785336967,0.008885731671234126,-0.021018155680487757,0.011693989447701236,0.013648807080603391,0.21629710032251817,0.0011021337336062915,1.1009910276233899,7.739760747100227e7,1.9084412223765343e7,-23344.158874838347,-1.1781098145901514,2.2439897288529483e-9,-1.6384407109616695e-7,-2.4363487816047826e-7,-2.641334112365082e-16,0.006613350433078823,5.110402659455956e-10,5.508970875825099,5.457735190846387e-5,3.6406137732464367e-10,6.967242762280017e-5,8.966840718315913e-5,0.023607803575727962,0.0023468824662879356,0.001877925191813791,512.106829193656,5160.517469505738,28750.269501024377,3353.7500444793072,1.5808405967976354e-11,-1.0482029514397656e-14,1.0,10.0,0.0,0.0,-53654.72666197101,-1.1479861373978758e-7,7.265229689126434e-9,3.655946053262496e7,-1.4403745499760887e-6,-1.237675118133473e-9,-1.0631967481445264e-5,-2.954412612920933e-9,-6.2904062707419865e-9,-0.06044162233405863,-8.979938066982218e-7,1.400917806360105e-7,-2.6519128500789564e-8,6.275020160942025e-9,-1.83199503732581e-9,-9.117619655182073e-7,1.674490764123168e-7,-3.263422268985756e-8,7.804038187335624e-9,-2.2930105323018408e-9,2.0436322905710587e-7,-4.176021243010465e-8,1.0071857060094562e-8,-2.9651843437196515e-9,-5.475971794116871e-8,1.3367561175796904e-8,-3.9370089901422326e-9,1.8133584249655833e-8,-5.344198247017889e-9,-7.39032505919408e-9
0.006259513970407588,-8.985675742822426,99342.32853942688,2627.90937092417,8.564494953444534,0.022781646246695497,-9.059242133656127e6,73.456015691346,9.676671459869032,120.5120590481099,4.922182988277985,10.391763221440526,65.25002022082413,5515.201107351384,5.0226913981416164e13,482.7875144955701,33.58066584627435,0.27745828235209546,-0.016526322288557677,0.004625225144306774,27104.249207051016,38.68739241978553,0.03450078547949194,-0.02797088031413397,0.005893330767021628,74.56092124675513,-0.7468416482924791,-0.03604554598388308,0.007816644590966655,-2.4489415029391695,-0.03943733689599984,0.010604904882801393,-0.023648502763630366,0.013956492275084402,0.016289519538417885,0.21629710032251817,0.0011411813826451508,1.100991027545095,7.739760786772393e7,1.908441236922988e7,-21773.504398557503,-1.1839724737526913,2.589175716835142e-9,-1.8432249058225106e-7,-2.741001626629352e-7,-3.2121354538478283e-16,0.0066612809289131256,5.922977596436485e-10,5.531872935352839,5.87563683024251e-5,4.157398323301832e-10,7.500728077062967e-5,9.653436311063891e-5,0.025038550406153895,0.002489379591796294,0.001991967262260298,482.7875144955701,4865.065765491849,27104.249207051016,3161.74002061278,2.0005393047374166e-11,-1.2531678528061624e-14,1.0,10.0,0.0,0.0,-50077.575249895715,-1.272884503809194e-7,8.266226537573499e-9,3.2954469427098766e7,-1.5625563168135256e-6,-1.4770511246281442e-9,-1.1533632717480696e-5,-3.525299319701372e-9,-7.505805351535541e-9,-0.060491056459185864,-1.0100665176146442e-6,1.6713254158536022e-7,-3.355530354452277e-8,8.420960594684981e-9,-2.6074305837771987e-9,-1.0255246934942775e-6,1.9977064192529333e-7,-4.129315922451865e-8,1.0472966408338505e-8,-3.2636158154032874e-9,2.4380874860805453e-7,-5.284104112379408e-8,1.3516540722343662e-8,-4.220377197091418e-9,-6.929045517884295e-8,1.7939684258768373e-8,-5.603687107097243e-9,2.4336223090239666e-8,-7.60674278372622e-9,-1.0519346963157704e-8
0.0064455297828269345,-8.956391450803633,92315.1205896081,2538.150695514086,8.564494950216806,0.023458655373397905,-8.142490734685322e6,73.45601564369332,9.676671377420568,120.51205767016265,4.922182974410794,10.391763177800811,61.5381789293635,5051.348506504758,4.467499057136776e13,455.3234468002921,33.58066546718864,0.29419392273462697,-0.018580107689903116,0.005513671594580574,25562.384625063776,38.687391875209045,0.036581791530255967,-0.031446922070751074,0.007025364031697214,74.5609199842834,-0.7918894055736878,-0.040525055331049796,0.009318121754918283,-2.5966559677876946,-0.04433835603990327,0.012641971053953694,-0.02658738638394499,0.01663735532946041,0.019418527072231323,0.21629710032251817,0.001181537902652819,1.1009910274553758,7.73976083109162e7,1.9084412531742174e7,-20311.118351452154,-1.1894540683712376,2.985825984727184e-9,-2.0719801980832864e-7,-3.0813425435699614e-7,-3.8999713098631235e-16,0.006706131183341645,6.859025418786417e-10,5.553252198935535,6.322896974408604e-5,4.74371752947783e-10,8.071691879897342e-5,0.00010388266728433681,0.026545540892929816,0.0026395030284463985,0.0021121150692733496,455.3234468002921,4588.309446974196,25562.384625063776,2981.879873168197,2.5276884887518443e-11,-1.489618625415235e-14,1.0,10.0,0.0,0.0,-46742.86196078187,-1.4105542539320804e-7,9.39477754033854e-9,2.97093396495121e7,-1.6935979454781148e-6,-1.7606683036757737e-9,-1.2500639853501106e-5,-4.2015537622862205e-9,-8.945506080898126e-9,-0.060537291107354965,-1.1352264011206765e-6,1.9915672863086551e-7,-4.239137036019509e-8,1.1278485301583666e-8,-3.7023031960910733e-9,-1.1525662720989561e-6,2.380489152437179e-7,-5.216719248484715e-8,1.4026937845920193e-8,-4.63407453609916e-9,2.9052353379662383e-7,-6.675668351418326e-8,1.8103589859301087e-8,-5.992695305566731e-9,-8.753878910989954e-8,2.4028181564375197e-8,-7.95706913859338e-9,3.259616937444979e-8,-1.0801576631099808e-8,-1.4937803877191616e-8
0.0064455297828269345,-8.956391450803633,92315.1205896081,2538.150695514086,8.564494950216806,0.023458655373397905,-8.142490734685322e6,73.45601564369332,9.676671377420568,120.51205767016265,4.922182974410794,10.391763177800811,61.5381789293635,5051.348506504758,4.467499057136776e13,455.3234468002921,33.58066546718864,0.29419392273462697,-0.018580107689903116,0.005513671594580574,25562.384625063776,38.687391875209045,0.036581791530255967,-0.031446922070751074,0.007025364031697214,74.5609199842834,-0.7918894055736878,-0.040525055331049796,0.009318121754918283,-2.5966559677876946,-0.04433835603990327,0.012641971053953694,-0.02658738638394499,0.01663735532946041,0.019418527072231323,0.21629710032251817,0.001181537902652819,1.1009910274553758,7.73976083109162e7,1.9084412531742174e7,-20311.118351452154,-1.1894540683712376,2.985825984727184e-9,-2.0719801980832864e-7,-3.0813425435699614e-7,-3.8999713098631235e-16,0.006706131183341645,6.859025418786417e-10,5.553252198935535,6.322896974408604e-5,4.74371752947783e-10,8.071691879897342e-5,0.00010388266728433681,0.026545540892929816,0.0026395030284463985,0.0021121150692733496,455.3234468002921,4588.309446974196,25562.384625063776,2981.879873168197,2.5276884887518443e-11,-1.489618625415235e-14,1.0,10.0,0.0,0.0,-46742.86196078187,-1.4105542539320804e-7,9.39477754033854e-9,2.97093396495121e7,-1.6935979454781148e-6,-1.7606683036757737e-9,-1.2500639853501106e-5,-4.2015537622862205e-9,-8.945506080898126e-9,-0.060537291107354965,-1.1352264011206765e-6,1.9915672863086551e-7,-4.239137036019509e-8,1.1278485301583666e-8,-3.7023031960910733e-9,-1.1525662720989561e-6,2.380489152437179e-7,-5.216719248484715e-8,1.4026937845920193e-8,-4.63407453609916e-9,2.9052353379662383e-7,-6.675668351418326e-8,1.8103589859301087e-8,-5.992695305566731e-9,-8.753878910989954e-8,2.4028181564375197e-8,-7.95706913859338e-9,3.259616937444979e-8,-1.0801576631099808e-8,-1.4937803877191616e-8
0.006635580851470725,-8.927332076905342,85827.92777800579,2451.7347391126314,8.564494946699812,0.024150350950086965,-7.32224444787977e6,73.45601559246549,9.67667128548586,120.51205614780093,4.922182958949362,10.391763129150169,58.06360434899581,4629.630752020609,3.977252528187095e13,429.61492503224275,33.58066504491295,0.3117987273899672,-0.020870339338889956,0.006563913137231404,24119.078421255104,38.687391268442774,0.038770874127041714,-0.03532315027150966,0.008363552007835465,74.56091857704776,-0.8392767153139932,-0.045520277359273595,0.011093033095418986,-2.752041971826914,-0.04980361497248796,0.015050007566554944,-0.029864614769913114,0.019806430626271878,0.02311735844087017,0.21629710032251817,0.0012231834062505186,1.1009910273527437,7.739760880505633e7,1.9084412712946348e7,-18951.257037876003,-1.1945722862281563,3.440819324220014e-9,-2.3270129086477623e-7,-3.460810319831121e-7,-4.7265964995239445e-16,0.006748038029182578,7.935058435811628e-10,5.573184367541713,6.800799383111434e-5,5.407584834038237e-10,8.681772988185215e-5,0.00011173441131467551,0.028130398062215418,0.002797419618442846,0.002238502504728917,429.61492503224275,4329.243822920201,24119.078421255104,2813.5166671553857,3.1879384579555266e-11,-1.759212847489318e-14,1.0,10.0,0.0,0.0,-43638.33605160377,-1.5620880741807345e-7,1.0664317855962991e-8,2.6791783818634756e7,-1.8339091221278069e-6,-2.0959077857295816e-9,-1.3536002151505354e-5,-5.000716960453256e-9,-1.0646844223897466e-8,-0.06058047513373115,-1.2747265505955368e-6,2.3699208703746893e-7,-5.345649664838891e-8,1.5071207114410864e-8,-5.242525421567487e-9,-1.2941570129600269e-6,2.83273320328629e-7,-6.578452311522886e-8,1.8744089995340235e-8,-6.56200541560436e-9,3.457149359314245e-7,-8.418316708654303e-8,2.4192039533966256e-8,-8.486000844450568e-9,-1.1039133085871081e-7,3.21096826166717e-8,-1.1267894270393262e-8,4.356014624904321e-8,-1.5296301132767815e-8,-2.1154174208791178e-8
0.006829471032260074,-8.898531061519334,79843.65146470342,2368.6531722965133,8.564494942876587,0.02485601911034447,-6.588962282987027e6,73.45601553751456,9.676671183197842,120.51205446915371,4.922182941747991,10.391763075032042,54.81352733895482,4246.41061116947,3.544464886464873e13,405.56746979623887,33.58066457557776,0.33028630829140254,-0.023418656508391148,0.00780210031969203,22769.02641300927,38.687390593890235,0.04106972576012253,-0.03963618950229585,0.00994121497845788,74.56091701191556,-0.889040217402138,-0.05107840947000821,0.013185573109087585,-2.915219659011604,-0.05588475221612615,0.017888973445665597,-0.03351115275228101,0.023542626704393645,0.02747811284670296,0.21629710032251817,0.0012660871099662839,1.100991027235576,7.739760935479264e7,1.908441291454969e7,-17688.31974543255,-1.1993446587650898,3.961682174392259e-9,-2.610716790499125e-7,-3.882975214738447e-7,-5.717026241921351e-16,0.006787138172655326,9.169081739231333e-10,5.591743672573189,7.310512449574372e-5,6.157543021020934e-10,9.332462943546298e-5,0.00012010879137849585,0.029794286467320703,0.00296325092846881,0.0023712272548892595,405.56746979623887,4086.916821343645,22769.02641300927,2656.0316639817524,4.012267767167129e-11,-2.0623553751230586e-14,1.0,10.0,0.0,0.0,-40751.960901779355,-1.7286146372129423e-7,1.2088940275578473e-8,2.4171836432713166e7,-1.9838704227886985e-6,-2.491106220674528e-9,-1.4642516493152314e-5,-5.942590400824962e-9,-1.2651965944478377e-8,-0.06062075604052437,-1.4298662589286243e-6,2.815725578568063e-7,-6.726883691669195e-8,2.0086670454882088e-8,-7.400207280260451e-9,-1.4516138092905702e-6,3.365602239338122e-7,-8.278288293990618e-8,2.4982087030211564e-8,-9.262861738550563e-9,4.107451850244916e-7,-1.0593672190220039e-7,3.224359433549235e-8,-1.1978966177309787e-8,-1.3891858810796035e-7,4.27971325014326e-8,-1.5906265552965632e-8,5.805986562751376e-8,-2.159344904556252e-8,-2.986360423462906e-8
0.007026963806817074,-8.870023562801636,74327.35025990725,2288.890513827634,8.56449493873096,0.02557479904476185,-5.933930380684784e6,73.45601547870767,9.676671069665792,120.51205262216898,4.922182922656979,10.391763014977665,51.775756745121036,3898.3428941758466,3.1624821345021e13,383.09087824474204,33.58066405522451,0.34966475291347143,-0.026247294794950478,0.00925753570199962,21507.164508056972,38.68738984582094,0.04347935195115227,-0.04442367363380802,0.0117956894307418,74.56091527541726,-0.9412016813421595,-0.05724794970847297,0.01564526320103614,-3.0862604122610215,-0.0626348293163034,0.021226054774490143,-0.03755881845069124,0.027934363205646538,0.03260399050235179,0.21629710032251817,0.0013102073827131282,1.1009910271021186,7.739760996489844e7,1.908441313830582e7,-16516.832116554975,-1.2037886013695405,4.556583314214154e-9,-2.925549184876984e-7,-4.3515036096430287e-7,-6.899795267117763e-16,0.006823568387520497,1.0580556622506109e-9,5.60900311059218,7.853064355101246e-5,7.002612620915203e-10,0.00010025074294588363,0.00012902270001890885,0.03153786910935304,0.0031370689169139933,0.0025103473308579747,383.09087824474204,3860.4194651706102,21507.164508056972,2508.8341318472567,5.0378039601558154e-11,-2.3975805353075515e-14,1.0,10.0,0.0,0.0,-38071.886670388296,-1.9112893715181022e-7,1.3683266562450027e-8,2.1821710806557044e7,-2.1438262518865116e-6,-2.9556033332349733e-9,-1.5822711173405673e-5,-7.049345617212041e-9,-1.500806078550807e-8,-0.06065828031343825,-1.6019778255987104e-6,3.339432970455828e-7,-8.444918743003443e-8,2.669179016598699e-8,-1.0408750680890056e-8,-1.6262867143203435e-6,3.9915893650485296e-7,-1.0392634568732002e-7,3.319732713698995e-8,-1.3028829911488072e-8,4.871387045142053e-7,-1.3299530420165922e-7,4.284742988870369e-8,-1.684952306889088e-8,-1.744032031281339e-7,5.6872728388494515e-8,-2.2374129303264735e-8,7.715673540523245e-8,-3.037459845428838e-8,-4.200894866442928e-8
0.007026963806817074,-8.870023562801636,74327.35025990725,2288.890513827634,8.56449493873096,0.02557479904476185,-5.933930380684784e6,73.45601547870767,9.676671069665792,120.51205262216898,4.922182922656979,10.391763014977665,51.775756745121036,3898.3428941758466,3.1624821345021e13,383.09087824474204,33.58066405522451,0.34966475291347143,-0.026247294794950478,0.00925753570199962,21507.164508056972,38.68738984582094,0.04347935195115227,-0.04442367363380802,0.0117956894307418,74.56091527541726,-0.9412016813421595,-0.05724794970847297,0.01564526320103614,-3.0862604122610215,-0.0626348293163034,0.021226054774490143,-0.03755881845069124,0.027934363205646538,0.03260399050235179,0.21629710032251817,0.0013102073827131282,1.1009910271021186,7.739760996489844e7,1.908441313830582e7,-16516.832116554975,-1.2037886013695405,4.556583314214154e-9,-2.925549184876984e-7,-4.3515036096430287e-7,-6.899795267117763e-16,0.006823568387520497,1.0580556622506109e-9,5.60900311059218,7.853064355101246e-5,7.002612620915203e-10,0.00010025074294588363,0.00012902270001890885,0.03153786910935304,0.0031370689169139933,0.0025103473308579747,383.09087824474204,3860.4194651706102,21507.164508056972,2508.8341318472567,5.0378039601558154e-11,-2.3975805353075515e-14,1.0,10.0,0.0,0.0,-38071.886670388296,-1.9112893715181022e-7,1.3683266562450027e-8,2.1821710806557044e7,-2.1438262518865116e-6,-2.9556033332349733e-9,-1.5822711173405673e-5,-7.049345617212041e-9,-1.500806078550807e-8,-0.06065828031343825,-1.6019778255987104e-6,3.339432970455828e-7,-8.444918743003443e-8,2.669179016598699e-8,-1.0408750680890056e-8,-1.6262867143203435e-6,3.9915893650485296e-7,-1.0392634568732002e-7,3.319732713698995e-8,-1.3028829911488072e-8,4.871387045142053e-7,-1.3299530420165922e-7,4.284742988870369e-8,-1.684952306889088e-8,-1.744032031281339e-7,5.6872728388494515e-8,-2.2374129303264735e-8,7.715673540523245e-8,-3.037459845428838e-8,-4.200894866442928e-8
0.007227787857450867,-8.841845262214667,69245.96064955849,2212.421621728656,8.564494934247785,0.02630570329119152,-5.349187646553827e6,73.45601541592897,9.676670943983606,120.51205059473116,4.922182901524,10.391762948510438,48.938550064698056,3582.3415748152424,2.825383203010967e13,362.0982671205435,33.580663479845065,0.36993651660805943,-0.02937888046415008,0.010962798797266757,20328.614979784437,38.68738901842667,0.04600005786779887,-0.04972389775120864,0.013968487251408472,74.56091335387508,-0.9957677165690277,-0.06407824821157306,0.01852716283410463,-3.265185903556115,-0.07010784008038287,0.025135951161876606,-0.042039988984606105,0.03307994787686612,0.03860973265121239,0.21629710032251817,0.001355492651128703,1.1009910269504894,7.739761064022745e7,1.9084413385998353e7,-15431.426496634056,-1.2079214676863397,5.234322908474326e-9,-3.2740079084151954e-7,-4.870123729998946e-7,-8.307199657889192e-16,0.006857465840751889,1.219034705122069e-9,5.62503472596198,8.429327611105576e-5,7.95223589010074e-10,0.00010760720863469685,0.0001384904721765167,0.03336129825042596,0.003318894966382804,0.0026558802915976503,362.0982671205435,3648.876228948894,20328.614979784437,2371.3550787013824,6.308701859653121e-11,-2.7607895999328864e-14,1.0,10.0,0.0,0.0,-35586.41512027173,-2.1112866827304488e-7,1.5462314778442314e-8,1.9715656772810806e7,-2.314080480168528e-6,-3.4997812175047556e-9,-1.7078813635599116e-5,-8.34561366144412e-9,-1.7767551831068027e-8,-0.0606931938789331,-1.7924137819370805e-6,3.9526472659248345e-7,-1.0573558285288616e-7,3.535104701623619e-8,-1.4582054221406774e-8,-1.819545947277554e-6,4.72456556197431e-7,-1.301232980206104e-7,4.396758028509323e-8,-1.825287513232421e-8,5.765880132344256e-7,-1.6652160725064742e-7,5.674942561344509e-8,-2.3605972292581235e-8,-2.1837014399407147e-7,7.532674339005051e-8,-3.1346604912520217e-8,1.0219456170274821e-7,-4.255651107189015e-8,-5.885845465585428e-8
0.007431646434819317,-8.814030857386244,64568.05020839989,2139.208979079651,8.564494929413081,0.027047651828532655,-4.827459347401471e6,73.45601534908005,9.676670805236375,120.51204837474619,4.922182878195199,10.391762875149409,46.29049418261881,3295.551202445615,2.527893590753503e13,342.50519032051375,33.58066284541309,0.39109878934208525,-0.0328362671062926,0.012953861801126102,19228.636926240215,38.68738810586627,0.04863149392308769,-0.05557554169440272,0.016505443185649712,74.56091123350538,-1.0527307596165183,-0.07161915093905603,0.021892065111355906,-3.4519713309165105,-0.07835832078298963,0.02970114109024052,-0.046987366727754276,0.03908792577754043,0.04562202914663028,0.21629710032251817,0.0014018832562832997,1.1009910267786815,7.739761138567829e7,1.908441365942791e7,-14426.824254661344,-1.2117605989130464,6.0043235031338954e-9,-3.658612880455393e-7,-5.442598404808147e-7,-9.975532735891089e-16,0.006888968391508546,1.4020668009718302e-9,5.639909867739218,9.04001708009513e-5,9.016227730620157e-10,0.00011540315219447175,0.00014852385267450705,0.035264249008993075,0.0035087031733008955,0.002807805873502789,342.50519032051375,3451.4361465086695,19228.636926240215,2243.041473233334,7.877086445735483e-11,-3.1443361890445285e-14,1.0,10.0,0.0,0.0,-33283.96809162935,-2.3297955877576714e-7,1.744138415548295e-8,1.782982908273139e7,-2.4948960085966025e-6,-4.135100639124186e-9,-1.8412747195331574e-5,-9.858567036849515e-9,-2.0988269820202314e-8,-0.060725642522755925,-2.0025367275609304e-6,4.668162137825942e-7,-1.3199894966475783e-7,4.664778821564051e-8,-2.0338711285587758e-8,-2.032771552869499e-6,5.579823685560229e-7,-1.6244571267979072e-7,5.8018490138245506e-8,-2.5459040070171898e-8,6.809590842415259e-7,-2.0788774120328029e-7,7.488638940794677e-8,-3.292618523820878e-8,-2.7261908772520297e-7,9.940298333857082e-8,-4.3724068292995456e-8,1.3486125959875673e-7,-5.9361882049442724e-8,-8.210367216338099e-8
0.007638230066096288,-8.786612374812062,60263.62377217057,2069.2001994369393,8.564494924214035,0.027799518328375444,-4.362100068017547e6,73.4560152780785,9.676670652503764,120.51204595017333,4.922182852515746,10.391762794411054,43.82040937271951,3035.3234296464493,2.2653118980851004e13,324.2289285962352,33.58066214790068,0.41314437553641115,-0.0366424518336333,0.015270223355216498,18202.586393104662,38.6873871022892,0.051372765176495375,-0.06201752822301891,0.01945688527448282,74.56090890047187,-1.1120714424138598,-0.07992081689294893,0.025806722836071456,-3.6465531841862,-0.0874411501842025,0.035012188612501424,-0.05243385938236517,0.04607748290422126,0.05377998954358039,0.21629710032251817,0.0014493142085955394,1.100991026584563,7.739761220617616e7,1.9084413960405447e7,-13497.825220761988,-1.2153233478975884,6.876632833354478e-9,-4.081896626481286e-7,-6.072711022769253e-7,-1.194533732395043e-15,0.006918214695415734,1.6095060090681357e-9,5.653699343389046,9.68570414091476e-5,1.0204746685360731e-9,0.00012364586761879845,0.00015913222894743128,0.037245999158335194,0.0037064282437748314,0.00296607230621864,324.2289285962352,3267.2656532522237,18202.586393104662,2123.3515931742577,9.804081053302664e-11,-3.535953257611404e-14,1.0,10.0,0.0,0.0,-31153.071525679752,-2.568020648355384e-7,1.9635981021126545e-8,1.6142174139689276e7,-2.686499085296625e-6,-4.874143038919614e-9,-1.9826162845984852e-5,-1.1618014798667442e-8,-2.4733655288508078e-8,-0.06075577210012812,-2.2337140339538466e-6,5.500003580018254e-7,-1.6426016029321857e-7,6.130911832521257e-8,-2.8232284853124794e-8,-2.2673480029705644e-6,6.574129725341935e-7,-2.02150147225957e-7,7.62545443476823e-8,-3.534035364634945e-8,8.022975891380203e-7,-2.5870212429384074e-7,9.842605521523765e-8,-4.5706654383163105e-8,-3.392597069523486e-7,1.3065191473275981e-7,-6.069732474304473e-8,1.7726098324773565e-7,-8.240787659863343e-8,-1.1398198836088883e-7
0.007638230066096288,-8.786612374812062,60263.62377217057,2069.2001994369393,8.564494924214035,0.027799518328375444,-4.362100068017547e6,73.4560152780785,9.676670652503764,120.51204595017333,4.922182852515746,10.391762794411054,43.82040937271951,3035.3234296464493,2.2653118980851004e13,324.2289285962352,33.58066214790068,0.41314437553641115,-0.0366424518336333,0.015270223355216498,18202.586393104662,38.6873871022892,0.051372765176495375,-0.06201752822301891,0.01945688527448282,74.56090890047187,-1.1120714424138598,-0.07992081689294893,0.025806722836071456,-3.6465531841862,-0.0874411501842025,0.035012188612501424,-0.05243385938236517,0.04607748290422126,0.05377998954358039,0.21629710032251817,0.0014493142085955394,1.100991026584563,7.739761220617616e7,1.9084413960405447e7,-13497.825220761988,-1.2153233478975884,6.876632833354478e-9,-4.081896626481286e-7,-6.072711022769253e-7,-1.194533732395043e-15,0.006918214695415734,1.6095060090681357e-9,5.653699343389046,9.68570414091476e-5,1.0204746685360731e-9,0.00012364586761879845,0.00015913222894743128,0.037245999158335194,0.0037064282437748314,0.00296607230621864,324.2289285962352,3267.2656532522237,18202.586393104662,2123.3515931742577,9.804081053302664e-11,-3.535953257611404e-14,1.0,10.0,0.0,0.0,-31153.071525679752,-2.568020648355384e-7,1.9635981021126545e-8,1.6142174139689276e7,-2.686499085296625e-6,-4.874143038919614e-9,-1.9826162845984852e-5,-1.1618014798667442e-8,-2.4733655288508078e-8,-0.06075577210012812,-2.2337140339538466e-6,5.500003580018254e-7,-1.6426016029321857e-7,6.130911832521257e-8,-2.8232284853124794e-8,-2.2673480029705644e-6,6.574129725341935e-7,-2.02150147225957e-7,7.62545443476823e-8,-3.534035364634945e-8,8.022975891380203e-7,-2.5870212429384074e-7,9.842605521523765e-8,-4.5706654383163105e-8,-3.392597069523486e-7,1.3065191473275981e-7,-6.069732474304473e-8,1.7726098324773565e-7,-8.240787659863343e-8,-1.1398198836088883e-7
0.007847230845347239,-8.759617573404393,56304.00924164773,2002.3264076194903,8.564494918638863,0.028560182165144977,-3.947047568787368e6,73.45601520285484,9.676670484859516,120.51204330899638,4.922182824329744,10.391762705809011,41.51729490509251,2799.1997573652975,2.0334487580257258e13,307.1880871003842,33.58066138327721,0.436062972647574,-0.0408205880905014,0.017955086418392045,17245.893779475176,38.68738600183353,0.054222590316696344,-0.06908904469945813,0.022877861492874525,74.56090634087947,-1.173762033889855,-0.08903374605959842,0.030344149113838377,-3.8488405302616,-0.09741158009847312,0.04116815118080996,-0.058412598301398874,0.0541789829082667,0.06323576953114939,0.21629710032251817,0.0014977184729071738,1.1009910263658733,7.739761310667542e7,1.908441429075321e7,-12639.310813430475,-1.2186270518369207,7.86194576051188e-9,-4.546405540767249e-7,-6.764267496650826e-7,-1.4261698511250122e-15,0.0069453438965793885,1.8438408526697808e-9,5.6664733691113245,0.00010366845208313819,1.1528294124624926e-9,0.00013234118127684392,0.0001703230996057115,0.03930554473066394,0.0039119769686825345,0.0031306054934108736,307.1880871003842,3095.5445306155275,17245.893779475176,2011.7523896588286,1.2160950260582534e-10,-3.9175103498868664e-14,1.0,10.0,0.0,0.0,-29182.370272865573,-2.827188763644411e-7,2.2061798589517727e-8,1.4632343036437195e7,-2.889087899993399e-6,-5.730666551013965e-9,-2.1320502622099e-5,-1.3656530571235273e-8,-2.907303077624348e-8,-0.06078372831623319,-2.4873184338909196e-6,6.463488170234641e-7,-2.0370897576489032e-7,8.023501774448332e-8,-3.898899641845897e-8,-2.5246647724450996e-6,7.725792468289824e-7,-2.507010689746251e-7,9.979530639104954e-8,-4.880602519033517e-8,9.428373872129283e-7,-3.208393544042676e-7,1.288138785072246e-7,-6.312356149792717e-8,-4.2075086916849633e-7,1.709928264315083e-7,-8.382875493231356e-8,2.319985267973433e-7,-1.1381637381098039e-7,-1.574292161276428e-7
0.008058356746951968,-8.733068626226983,52661.820077852404,1938.5017832842893,8.564494912676556,0.029328580510145096,-3.576785581237153e6,73.4560151233481,9.676670301366688,120.51204043913152,4.92218279347941,10.391762608851558,39.37031884278462,2584.8997544177537,1.828575883953197e13,291.30251989183955,33.58066054748871,0.45984271549360434,-0.04539410473496774,0.02105560922731418,16354.059599492133,38.68738479859596,0.0571794936879743,-0.07682974463738812,0.026828459516236167,74.56090354070301,-1.2377705968886603,-0.09900903914085396,0.035584041475804566,-4.058728643870052,-0.10832551956304125,0.048277155057363144,-0.0649571088796511,0.06353472435818823,0.0741554547756048,0.21629710032251817,0.001547030431103603,1.1009910261202127,7.7397614092185e7,1.9084414652314115e7,-11846.261027510904,-1.2216889515516143,8.971652192777629e-9,-5.054712959727654e-7,-7.521115813334353e-7,-1.6974606166585979e-15,0.006970494888369408,2.107702338392723e-9,5.678301310404697,0.00011083821823161537,1.2997747978961015e-9,0.00014149396369644035,0.00018210273310111287,0.04144173938512177,0.004125242085312447,0.003301320104280969,291.30251989183955,2935.4651453037372,16354.059599492133,1907.7189928155767,1.5030400596694236e-10,-4.263582079621762e-14,1.0,10.0,0.0,0.0,-27360.67425999319,-3.1085619954453895e-7,2.47347592494672e-8,1.3281625883810941e7,-3.102844689240785e-6,-6.719685267885033e-9,-2.2897088846172025e-5,-1.6009635362820027e-8,-3.4081989672221454e-8,-0.060809656058914405,-2.764735056652749e-6,7.57530702779308e-7,-2.5172559368138834e-7,1.0453256807709794e-7,-5.355453143485926e-8,-2.806123454630255e-6,9.054763877387822e-7,-3.0979738862786056e-7,1.3001800341599975e-7,-6.704005650911072e-8,1.1050127616508123e-6,-3.9647419099806137e-7,1.6782804392492296e-7,-8.670862449557015e-8,-5.199452311435915e-7,2.2278690478128793e-7,-1.1515310495011445e-7,3.0227854976807334e-7,-1.5635090842216064e-7,-2.162691492736628e-7
0.008271343544364708,-8.706981328549967,49310.993556383284,1877.624602381011,8.564494906316549,0.0301037517101883,-3.2463140823186007e6,73.45601503950071,9.676670101069702,120.51203732829148,4.922182759803729,10.391762503037405,37.36885569739994,2390.31421377443,1.6473834933737832e13,276.49360855077765,33.58065963642299,0.4844717132358683,-0.05038690472550809,0.024623238210823403,15522.670124109298,38.687383486581076,0.060241996402803574,-0.08528008398248556,0.031374230910043974,74.56090048566745,-1.304065125319386,-0.109898830912075,0.041613344503939664,-4.276112573531019,-0.12024000897051988,0.05645715863191694,-0.07210159485466265,0.07429994529455473,0.08672023339303486,0.21629710032251817,0.001597188940586592,1.100991025845028,7.739761516781108e7,1.9084415046967376e7,-11113.78571198208,-1.2245260544467165,1.0217909645237979e-8,-5.609441055843886e-7,-8.347178731512939e-7,-2.0139401151307006e-15,0.006993805117559639,2.403877761279347e-9,5.689251202858121,0.000118369847066475,1.4624425767725957e-9,0.00015110869195041667,0.00019447689151871447,0.04365343289106954,0.004346116072774943,0.0034781306133686856,276.49360855077765,2786.2352569047644,15522.670124109298,1810.736536397444,1.8508075793721072e-10,-4.539794914957554e-14,1.0,10.0,0.0,0.0,-25677.03713948916,-3.4134545121796194e-7,2.7671106344244547e-8,1.2072903811265819e7,-3.3279491442405365e-6,-7.857574558770685e-9,-2.4557222952005696e-5,-1.8716041705929504e-8,-3.984291557625526e-8,-0.06083369825726054,-3.0673732604592346e-6,8.853638483549665e-7,-3.099054094502525e-7,1.3555629389892619e-7,-7.315204518554587e-8,-3.1131497407361075e-6,1.0582773792785393e-6,-3.814029512226476e-7,1.6860772671817164e-7,-9.157388238385946e-8,1.2914748426656682e-6,-4.881206062289886e-7,2.1764430902330907e-7,-1.1844310285134786e-7,-6.401404867974445e-7,2.8892338083230654e-7,-1.5730241473373047e-7,3.920225598959595e-7,-2.1358642114861993e-7,-2.9544854901334574e-7
0.008485963247256072,-8.681364868625144,46226.87319011954,1819.579537210292,8.56449489954836,0.03088486599480877,-2.9511229511026493e6,73.45601495125364,9.676669882984271,120.51203396382384,4.92218272313675,10.391762387850386,35.50255683749366,2213.5010336290225,1.486943138904713e13,262.6847831330321,33.58065864586542,0.5099394038925488,-0.05582361670794657,0.028714127249795825,14747.42662807142,38.687382059637216,0.06340878476448239,-0.09448174692764771,0.03658672533836001,74.5608971610962,-1.372617190153109,-0.12175683896141871,0.04852695838027332,-4.500899096993393,-0.13321382043925392,0.06583691371542799,-0.07988129830369681,0.08664408832915191,0.10112787251813372,0.21629710032251817,0.0016481396873148217,1.1009910255375916,7.739761633881083e7,1.908441547664833e7,-10437.1636924929,-1.2271549651325884,1.161373798801054e-8,-6.21328856221985e-7,-9.246495186891101e-7,-2.381731570314717e-15,0.007015409127790315,2.735329650946384e-9,5.6993891465125355,0.0001262669624142274,1.642017061487349e-9,0.0001611899919612552,0.00020745152852392495,0.045939592954222314,0.004574503308882003,0.003660961030403603,262.6847831330321,2647.0832675636516,14747.42662807142,1720.3035694742248,2.2704285553770276e-10,-4.700908371478391e-14,1.0,10.0,0.0,0.0,-24120.852696582522,-3.7432519756550014e-7,3.0887531108292035e-8,1.0990605009442382e7,-3.5645915046176973e-6,-9.162203816380342e-9,-2.6302281947332363e-5,-2.1817962209694486e-8,-4.644563873657682e-8,-0.06085599446650519,-3.3966816164682426e-6,1.0318290839427552e-6,-3.8008763448104505e-7,1.7495583832178667e-7,-9.935395290811116e-8,-3.4472085908522475e-6,1.233350060260879e-6,-4.6778177715979844e-7,2.1761676027757856e-7,-1.2437627637330965e-7,1.5051124181258066e-6,-5.986769207197676e-7,2.80912642596656e-7,-1.6087415269956516e-7,-7.851386013923755e-7,3.729213531069698e-7,-2.13660658151722e-7,5.060071909959631e-7,-2.9011939569670994e-7,-4.013280596542276e-7
0.00870202851208589,-8.656222123619129,43386.30517291019,1764.2408474158497,8.56449489236127,0.03167124152869077,-2.687165947484883e6,73.45601485854203,9.676669646086607,120.51203033254534,4.922182683305758,10.391762262753762,33.761437336932616,2052.6819305221343,1.3446737894353002e13,249.80216476448823,33.58065757145186,0.5362375874427476,-0.0617298648237786,0.033389635363366574,14024.181465904947,38.68738051138797,0.06667883872298268,-0.10447810256856085,0.042544124700926625,74.56089355174889,-1.4434047202765747,-0.13463895217239638,0.056428579976752886,-4.733015839809212,-0.14730810166599714,0.07655710665249711,-0.08833288571228512,0.1007523023925018,0.11759447107829316,0.2162971003225182,0.0016998366486639517,1.1009910251949793,7.73976176106503e7,1.908441594336969e7,-9811.883329760345,-1.229591708283279,1.3173130509751872e-8,-6.869060458372787e-7,-1.0223264651588878e-6,-2.8076107252175187e-15,0.0070354370441035735,3.1052183663382825e-9,5.708778668708558,0.00013453366355729315,1.8397450199409626e-9,0.00017174309658923224,0.00022103337892301873,0.04829939790358079,0.004810329340660063,0.0038497523214834056,249.80216476448823,2517.264697427616,14024.181465904947,1635.9362647364767,2.7745998553122203e-10,-4.688575622479008e-14,1.0,10.0,0.0,0.0,-22681.95428112908,-4.0994313946283085e-7,3.440131451251831e-8,1.0020654563153004e7,-3.812983851359407e-6,-1.0653094077543318e-8,-2.8133801543047853e-5,-2.5361476242661742e-8,-5.39882161776852e-8,-0.06087667938505332,-3.7541639230505523e-6,1.1990872162185935e-6,-4.6438827514250475e-7,2.2473231858317127e-7,-1.3417062603052043e-7,-3.8098204424662956e-6,1.4332774232151623e-6,-5.715386739951154e-7,2.795347133217758e-7,-1.6796443302736326e-7,1.749076685631534e-6,-7.314778194598285e-7,3.6084782386121265e-7,-2.17258596090214e-7,-9.593140765538565e-7,4.790501661141265e-7,-2.885548300415406e-7,6.500276901197504e-7,-3.918275415031424e-7,-5.420417429139627e-7
0.008919393440404511,-8.631550340085118,40767.7194033809,1711.4759464819122,8.56449488474404,0.032462347317153174,-2.450832727712147e6,73.45601476129191,9.676669389302884,120.51202642058628,4.922182640129487,10.39176212718467,32.13596136386756,1906.2383262217722,1.2183095872881268e13,237.77519743746143,33.58065640862327,0.563361103028856,-0.06813253221660304,0.03871689382997547,13348.973541696385,38.687378835166015,0.07005151607494477,-0.11531465089398057,0.04933196574205104,74.56088964166385,-1.5164138253590478,-0.14860380546214103,0.06543166128995762,-4.972417252603713,-0.1625870047401954,0.08877165863638144,-0.09749482502209762,0.11682715399780691,0.1363564571050914,0.21629710032251823,0.0017522427093856951,1.1009910248140433,7.739761898906064e7,1.9084416449242238e7,-9233.678068984153,-1.2318515691002945,1.491117629715204e-8,-7.579696884415764e-7,-1.1281890382500542e-6,-3.2990782847238627e-15,0.007054013207288838,3.5169270400360823e-9,5.717480152838127,0.00014317479655549196,2.0569460734158925e-9,0.00018277419199411204,0.00023523040443191866,0.050732297184073266,0.005053546958735272,0.004044467273414991,237.77519743746143,2396.068551279119,13348.973541696385,1557.1725560838217,3.377912918114302e-10,-4.428720505938298e-14,1.0,10.0,0.0,0.0,-21350.70238540361,-4.4835802146126936e-7,3.823046868665998e-8,9.150410417184535e6,-4.0733689483075876e-6,-1.2351597621425173e-8,-3.0053541150201207e-5,-2.93969476484373e-8,-6.257782039978233e-8,-0.060895881516871656,-4.141394754315282e-6,1.3894983672289798e-6,-5.652379539324227e-7,2.8730489158647856e-7,-1.8015977336368102e-7,-4.202576937695541e-6,1.6608807341386682e-6,-6.956658122885784e-7,3.573713617170127e-7,-2.2554096094009678e-7,2.026809444021685e-6,-8.903540084119934e-7,4.613364648306359e-7,-2.917402354724433e-7,-1.1676922451394314e-6,6.124716188624592e-7,-3.874906346960734e-7,8.310910644333653e-7,-5.261901122702289e-7,-7.279405971710573e-7
0.008919393440404511,-8.631550340085118,40767.7194033809,1711.4759464819122,8.56449488474404,0.032462347317153174,-2.450832727712147e6,73.45601476129191,9.676669389302884,120.51202642058628,4.922182640129487,10.39176212718467,32.13596136386756,1906.2383262217722,1.2183095872881268e13,237.77519743746143,33.58065640862327,0.563361103028856,-0.06813253221660304,0.03871689382997547,13348.973541696385,38.687378835166015,0.07005151607494477,-0.11531465089398057,0.04933196574205104,74.56088964166385,-1.5164138253590478,-0.14860380546214103,0.06543166128995762,-4.972417252603713,-0.1625870047401954,0.08877165863638144,-0.09749482502209762,0.11682715399780691,0.1363564571050914,0.21629710032251823,0.0017522427093856951,1.1009910248140433,7.739761898906064e7,1.9084416449242238e7,-9233.678068984153,-1.2318515691002945,1.491117629715204e-8,-7.579696884415764e-7,-1.1281890382500542e-6,-3.2990782847238627e-15,0.007054013207288838,3.5169270400360823e-9,5.717480152838127,0.00014317479655549196,2.0569460734158925e-9,0.00018277419199411204,0.00023523040443191866,0.050732297184073266,0.005053546958735272,0.004044467273414991,237.77519743746143,2396.068551279119,13348.973541696385,1557.1725560838217,3.377912918114302e-10,-4.428720505938298e-14,1.0,10.0,0.0,0.0,-21350.70238540361,-4.4835802146126936e-7,3.823046868665998e-8,9.150410417184535e6,-4.0733689483075876e-6,-1.2351597621425173e-8,-3.0053541150201207e-5,-2.93969476484373e-8,-6.257782039978233e-8,-0.060895881516871656,-4.141394754315282e-6,1.3894983672289798e-6,-5.652379539324227e-7,2.8730489158647856e-7,-1.8015977336368102e-7,-4.202576937695541e-6,1.6608807341386682e-6,-6.956658122885784e-7,3.573713617170127e-7,-2.2554096094009678e-7,2.026809444021685e-6,-8.903540084119934e-7,4.613364648306359e-7,-2.917402354724433e-7,-1.1676922451394314e-6,6.124716188624592e-7,-3.874906346960734e-7,8.310910644333653e-7,-5.261901122702289e-7,-7.279405971710573e-7
0.00913795170673815,-8.607342026166277,38351.17559224348,1661.1488717579941,8.564494876684691,0.033257796392592805,-2.23891802239683e6,73.45601465941769,9.676669111499441,120.51202221325104,4.922182593416458,10.391761980548972,30.617112549899073,1772.7054563351735,1.1058685651876285e13,226.53716867496587,33.58065515258418,0.5913081919920508,-0.07506000639269933,0.044769437283214475,12718.057539786148,38.68737702395229,0.07352659759727402,-0.12703943806488313,0.05704394417426313,74.56088541401233,-1.5916397730715375,-0.1637133149426728,0.0756604759931909,-5.219087815409031,-0.17911827165623956,0.10264917270756059,-0.10740773670940866,0.13509053154563463,0.15767281035276545,0.21629710032251825,0.001805329612837207,1.1009910243913867,7.739762048009041e7,1.90844169964941e7,-8698.552613321972,-1.2339489691588112,1.6844191044168467e-8,-8.348299964976128e-7,-1.2427019596332202e-6,-3.86444135750823e-15,0.007071255104563573,3.974088075620739e-9,5.725550400828066,0.00015219614025239182,2.295023153400464e-9,0.0001942906550848293,0.00025005209927540936,0.05323804346657982,0.005304139450535975,0.004245093100955209,226.53716867496587,2282.822565287002,12718.057539786148,1483.575548417087,4.0971150797537777e-10,-3.8284602326863765e-14,1.0,10.0,0.0,0.0,-20118.050236272193,-4.897414220015213e-7,4.23938695314328e-8,8.368582869634246e6,-4.346026682765005e-6,-1.4281097775327329e-8,-3.206353112068952e-5,-3.3979489073376866e-8,-7.233172723088215e-8,-0.0609137221291715,-4.5600338218415655e-6,1.605643455442477e-6,-6.854251072476381e-7,3.655893009847566e-7,-2.405610898245522e-7,-4.627155437304693e-6,1.919245213362023e-6,-8.435959240838114e-7,4.547544040039897e-7,-3.0116252833448017e-7,2.342074406898849e-6,-1.0797003561729983e-6,5.870633075939533e-7,-3.895681494212293e-7,-1.4160387050731652e-6,7.794077957800297e-7,-5.174426667855747e-7,1.0576440430746e-6,-7.026823132809011e-7,-9.72138703877882e-7
0.009357633016338013,-8.583585908770917,36118.367561834355,1613.1233434144133,8.56449486817034,0.034057332922426346,-2.0485883966253884e6,73.45601455282059,9.676668811473847,120.51201769489518,4.922182542963461,10.391761822216573,29.196442580422005,1650.7645156524436,1.0056223347858416e13,216.02556905263404,33.58065379826557,0.620080618459501,-0.0825424031819242,0.05162789698762731,12127.924108744988,38.68737507032145,0.07710430203213471,-0.1397034354755188,0.06578279802978505,74.56088085096674,-1.6690873137056317,-0.1800331664084166,0.08725129107262038,-5.4730431020754775,-0.19697376875900477,0.1183745233204916,-0.11811471423749678,0.1557857372531788,0.18182750390141236,0.21629710032251828,0.0018590774609780068,1.1009910239233336,7.73976220901532e7,1.9084417587488294e7,-8202.798118821667,-1.2358973848433217,1.8989855113680543e-8,-9.178158181052783e-7,-1.3663580032609463e-6,-4.51290411343756e-15,0.007087272656124539,4.480610814114716e-9,5.733042356420983,0.0001616045207276396,2.555472831509214e-9,0.00020630119962434452,0.0002655096782257509,0.05581670287689617,0.005562121676481572,0.004451642312191401,216.02556905263404,2176.896829920816,12127.924108744988,1414.7358721209403,4.951407308577244e-10,-2.7724943001680644e-14,1.0,10.0,0.0,0.0,-18975.5836341849,-5.342794323027518e-7,4.691137708865785e-8,7.66513972052993e6,-4.631278501533354e-6,-1.6467228326065003e-8,-3.416610515845183e-5,-3.91694712543376e-8,-8.337839930764661e-8,-0.06093031456659385,-5.011838952151654e-6,1.8503477321979141e-6,-8.281451719880697e-7,4.630904658986619e-7,-3.194617266518369e-7,-5.085332121055113e-6,2.2117481738944097e-6,-1.0192628785456395e-6,5.760446972473284e-7,-3.999471203199149e-7,2.698991511211855e-6,-1.3045534880863065e-6,7.436601130565979e-7,-5.173649830067907e-7,-1.7109611629397311e-6,9.873389310632273e-7,-6.872110749276934e-7,1.3398418507748228e-6,-9.332601072990421e-7,-1.2911846044693004e-6
0.009578398767358937,-8.560267849679457,34052.58787009948,1567.2652511591334,8.564494859187082,0.034860816421532666,-1.8773476858093853e6,73.45601444138755,9.676668487946706,120.5120128488163,4.922182488554161,10.391761651517111,27.86609666964019,1539.2331454909704,9.160671144647055e12,206.18228068939558,33.580652340291664,0.649683626810112,-0.09061177247468766,0.05938075908297176,11575.31044345898,38.687372966392736,0.08078528078715973,-0.15336088797152872,0.07566127379283705,74.56087593358075,-1.74877056571855,-0.19763326407681953,0.10035364826002567,-5.734329404927375,-0.21622997770114072,0.13615059487209602,-0.1296616184266911,0.1791797751220591,0.2091321745645429,0.2162971003225183,0.001913473961924574,1.1009910234059002,7.739762382607114e7,1.9084418224738806e7,-7742.996850446783,-1.23770930755662,2.1367359313716913e-8,-1.0072768642413066e-6,-1.4996813429752654e-6,-5.254668283052398e-15,0.007102167850896306,5.0407103809961605e-9,5.740004985594134,0.0001714078731978771,2.839895554766814e-9,0.0002188159552480217,0.0002816161783012012,0.05846865051496697,0.005827539681545911,0.004664152401986886,206.18228068939558,2077.7056893776885,11575.31044345898,1350.2729174754397,5.962782882418398e-10,-1.1188692873143593e-14,1.0,10.0,0.0,0.0,-17915.53599883349,-5.821742655402209e-7,5.1803944162014983e-8,7.031201708407427e6,-4.929490400946918e-6,-1.8938113394222918e-8,-3.6363922023520024e-5,-4.503307906562687e-8,-9.585866900728384e-8,-0.06094576391564898,-5.498677872236675e-6,2.1267064490976234e-6,-9.970564999433146e-7,5.840115355013896e-7,-4.2199933063140043e-7,-5.578993869371589e-6,2.542089707639189e-6,-1.2271705454132833e-6,7.264719914228511e-7,-5.283283629163113e-7,3.1020743306576162e-6,-1.5706800003235246e-6,9.37881044375813e-7,-6.834561845458106e-7,-2.0600252209381713e-6,1.2452364981516547e-6,-9.078592778968617e-7,1.689864851923143e-6,-1.2329552399322722e-6,-1.7058853797431512e-6
0.009800237582725942,-8.537371655892317,32138.66000216578,1523.4445280873845,8.56449484971989,0.03566820549042003,-1.7230023800221905e6,73.45601432499058,9.676668139553911,120.51200765715323,4.922182429957768,10.391761467735916,26.618818111837175,1437.0548001699674,8.358965453906365e12,196.95361092253594,33.58065077294923,0.6801258083960244,-0.09930229294178837,0.06812519530771344,11057.202175686652,38.68737070378434,0.08457060135051042,-0.16806964342283962,0.08680318488276864,74.56087064167693,-1.8307126570246646,-0.21658815530100592,0.11513176795534016,-6.003022558490957,-0.2369684601099462,0.15620018641290082,-0.14209735605387838,0.2055658576078527,0.2399290485516237,0.21629710032251834,0.001968513584993983,1.100991022834763,7.739762569511603e7,1.908441891092579e7,-7316.017939991674,-1.2393962399965155,2.399756022285421e-8,-1.1035858059224549e-6,-1.643230710455491e-6,-6.1010445998743914e-15,0.007116034684337334,5.658938052219618e-9,5.746483291890164,0.00018161527092299307,3.150005977127837e-9,0.00023184650436127867,0.0002983865062553835,0.061194557795283544,0.006100469492133322,0.004882684893525303,196.95361092253594,1984.7080809270558,11057.202175686652,1289.835055191445,7.156412585684088e-10,1.3059847666982838e-14,1.0,10.0,0.0,0.0,-16930.782380940833,-6.336458572247897e-7,5.7093716299536616e-8,6.458933549193201e6,-5.241075054308946e-6,-2.1724630130274447e-8,-3.86599808323874e-5,-5.164291966258985e-8,-1.0992703218362021e-7,-0.06096016697196055,-6.022539237704923e-6,2.4381128977254093e-6,-1.1963439104145529e-6,7.3338229110577e-7,-5.546108758370855e-7,-6.1101493668758565e-6,2.9143262081029352e-6,-1.4724710682225812e-6,9.122947507675405e-7,-6.943672189481812e-7,3.5562709454901798e-6,-1.8846767322424867e-6,1.1778091851992727e-6,-8.982735376993286e-7,-2.4718859963725124e-6,1.5638376965347066e-6,-1.1932504941863657e-6,2.1222914574071355e-6,-1.6206046481999575e-6,-2.242316926177169e-6
0.01002316110231418,-8.514879759233814,30362.847722726314,1481.53646061256,8.564494839752554,0.03647954250080941,-1.5836281305376827e6,73.4560142034863,9.676667764839074,120.51200210078903,4.922182366927746,10.39176127011005,25.447936172122816,1343.2875952756349,7.639766831381496e12,188.29020271086435,33.580649090158246,0.7114189280512508,-0.10865046259029283,0.07796797563652315,10570.828343989571,38.68736827356958,0.08846172570394545,-0.1838914752506269,0.09934457450951292,74.56086495373786,-1.914945258050851,-0.2369774462022258,0.13176609158374192,-6.279226408303257,-0.25927631231787296,0.17876810417318023,-0.15547415248715496,0.23526615946011847,0.27459415561207307,0.21629710032251837,0.00202419672364127,1.1009910222052246,7.73976277050494e7,1.908441964891039e7,-6919.006472848794,-1.2409687202529196,2.6903147217157566e-8,-1.2071403170237215e-6,-1.7976024764890891e-6,-7.064576533338228e-15,0.007128959330056342,6.340213549166598e-9,5.7525184349065555,0.00019223693579226755,3.4876435933175963e-9,0.0002454058956497325,0.00031583745596717983,0.06399537616352785,0.006381015552055836,0.005107324091065581,188.29020271086435,1897.4066320404668,10570.828343989571,1233.0990496474703,8.561082936780797e-10,4.7130678257198766e-14,1.0,10.0,0.0,0.0,-16014.817581071733,-6.889335118315161e-7,6.280412623512691e-8,5.941435524617208e6,-5.566493521205279e-6,-2.4860697199539535e-8,-4.105763323151723e-5,-5.9078689463215915e-8,-1.2575306704753002e-7,-0.06097361244131143,-6.585543314234423e-6,2.7882891277267285e-6,-1.4307909432655078e-6,9.172102982063639e-7,-7.253372980564026e-7,-6.680939843850611e-6,3.332907095522173e-6,-1.7610538562661732e-6,1.1409882992697853e-6,-9.081336004639404e-7,4.067008714559021e-6,-2.2540847751186046e-6,1.4730996720725463e-6,-1.1748492401385221e-6,-2.9564377778596642e-6,1.9559686250336924e-6,-1.560704708980416e-6,2.654537206069898e-6,-2.1197436750475265e-6,-2.9330612174972445e-6
0.01024720016700689,-8.492773770577687,28712.7512450668,1441.4225346831442,8.56449482926761,0.037294939707466744,-1.4575382864463597e6,73.45601407671562,9.676667362246013,120.51199615925565,4.922182299200518,10.391761057824388,24.347342281524412,1257.0931836090838,6.993234128878038e12,180.14685850125318,33.58064728544347,0.7435777336439573,-0.11869528810825028,0.08902647041516411,10113.65150539649,38.6873656662341,0.09246048662552707,-0.2008924029062433,0.11343499256387538,74.56085884679877,-2.001508069156607,-0.2588862146627581,0.15045497520319864,-6.563071130073773,-0.28324661720307537,0.20412345929150796,-0.16984782257985528,0.26863484161510537,0.31354085836646856,0.2162971003225184,0.0020805289062504123,1.1009910215121776,7.739762986416225e7,1.908442044174946e7,-6549.368192637077,-1.24243636499486,3.01088225391138e-8,-1.318365095060258e-6,-1.963433703931597e-6,-8.159177549568512e-15,0.007141020472895882,7.089859475189261e-9,5.758147918540149,0.0002032842376104005,3.8547837639854315e-9,0.0002595086431633907,0.00033398770726469077,0.06687231928323192,0.006669309006211437,0.005338175710862477,180.14685850125318,1815.3458854889245,10113.65150539649,1179.7689054045254,1.0209694480104634e-9,9.357613464808611e-14,1.0,10.0,0.0,0.0,-15161.723683308544,-7.482976254139084e-7,6.895998363312546e-8,5.47263955705362e6,-5.906256756841844e-6,-2.8383591427051198e-8,-4.35605940508083e-5,-6.742790525116611e-8,-1.4352298942753638e-7,-0.060986181301221715,-7.1899524855741334e-6,3.181319578877705e-6,-1.705861957444212e-6,1.1426587552240682e-6,-9.441960499710999e-7,-7.293649630711511e-6,3.802715026182438e-6,-2.099646706520872e-6,1.4214662056270612e-6,-1.1821730847984542e-6,4.640243292618889e-6,-2.687519026717665e-6,1.8352657979607174e-6,-1.5294202048586887e-6,-3.5249840953191e-6,2.436924599097365e-6,-2.0318022623439307e-6,3.3073715227711978e-6,-2.7596987206432856e-6,-3.818719951588808e-6
0.010472401588549148,-8.471034907746045,27177.196767805905,1402.9908926172832,8.564494818246294,0.038114567492053816,-1.343254919948843e6,73.45601394450334,9.676666930110912,120.51198981063445,4.922182226494119,10.39176083000752,23.311458049570156,1177.725993631346,6.410823137581898e12,172.48230355246633,33.58064535190504,0.7766197849180891,-0.1294784826172143,0.10142975873517357,9683.354448129585,38.68736287163162,0.09656906638867269,-0.21914302658261087,0.12923890787532616,74.56085229633601,-2.090448359983433,-0.2824054416595944,0.171416562657134,-6.854711719118096,-0.3089789160941643,0.2325622091332847,-0.18527805358697857,0.3060613956603245,0.3572237557872877,0.21629710032251842,0.002137520111720956,1.1009910207500646,7.739763218131647e7,1.908442129271092e7,-6204.751445764085,-1.2438079254615193,3.364149818326648e-8,-1.437713965882466e-6,-2.1414053306081235e-6,-9.400284114793362e-15,0.007152289751189513,7.91363866699328e-9,5.763405825106518,0.00021476969445888527,4.253549481321168e-9,0.00027417072677310194,0.0003528578265156001,0.0698268469466732,0.0069655061574248785,0.005575365650754946,172.48230355246633,1738.1099143493213,9683.354448129585,1129.5743172312075,1.2139829407301489e-9,1.5547049091462492e-13,1.0,10.0,0.0,0.0,-14366.130788133938,-8.120215523448751e-7,7.558756511438096e-8,5.04721199299328e6,-6.260927309908827e-6,-3.233429788454761e-8,-4.6172953297044695e-5,-7.678671153323343e-8,-1.6344137022342064e-7,-0.06099794727043605,-7.838182160431562e-6,3.621688183292623e-6,-2.0277955868271854e-6,1.4182558443447453e-6,-1.2236364629488835e-6,-7.950717104924399e-6,4.3291102508576025e-6,-2.4959309186169066e-6,1.7643408924516025e-6,-1.5320773909821733e-6,5.2825127033427365e-6,-3.1948156801358095e-6,2.278015827112598e-6,-1.982166756895901e-6,-4.1904313408986125e-6,3.024917910286507e-6,-2.6333662288411075e-6,4.1055261586206585e-6,-3.576923111286641e-6,-4.94976528768918e-6
0.01069882539372578,-8.44964432525559,25746.125981507743,1366.1365135815354,8.56449480666847,0.0389386443332946,-1.2394826710000103e6,73.4560138066578,9.676666466654174,120.51198303145296,4.92218214850679,10.391760585727514,22.33519909515391,1104.52313702223,5.885109500883325e12,165.2589183182787,33.5806432821885,0.8105652968725183,-0.1410446713059051,0.1153198515774701,9277.825167283434,38.68735987893851,0.1007899772663875,-0.2387188752670873,0.14693726670484278,74.5608452761519,-2.1818205479439325,-0.3076324597906571,0.19489085268642692,-7.154326608124861,-0.33657969948246247,0.26440996175507897,-0.20182869934885156,0.34797433460675653,0.40614299086481476,0.21629710032251848,0.0021951841706289,1.100991019912835,7.739763466598774e7,1.9084422205289677e7,-5883.028007607935,-1.245091349753547,3.753051062242087e-8,-1.5656720656104548e-6,-2.3322454726423564e-6,-1.0805025955020145e-14,0.007162832254122425,8.817794574016109e-9,5.768323070695292,0.00022670697320454104,4.686223877211952e-9,0.0002894095928143114,0.00037247026745893864,0.07286065028159817,0.007269787053782308,0.005819038864280542,165.2589183182787,1665.3196252203243,9277.825167283434,1082.268917500377,1.4394397743091639e-9,2.3650304290361803e-13,1.0,10.0,0.0,0.0,-13623.174781340487,-8.8041362424048e-7,8.271470336470779e-8,4.660464781343155e6,-6.6311211959459866e-6,-3.675789607619727e-8,-4.8899189387012665e-5,-8.726076999353046e-8,-1.8573302747485575e-7,-0.06100897733157376,-8.532812036808491e-6,4.11431919512837e-6,-2.403711053705009e-6,1.754141071800249e-6,-1.5790958694091948e-6,-8.654745987245279e-6,4.91797943016184e-6,-2.958672252135095e-6,2.1822303044430824e-6,-1.9771811199470236e-6,6.0009968425552276e-6,-3.787200018360701e-6,2.8176493619078556e-6,-2.558114884994728e-6,-4.967509056542098e-6,3.7416047919998254e-6,-3.398662399774976e-6,5.078411315104902e-6,-4.61662901101452e-6,-6.3888009285583655e-6
0.010926542452766278,-8.428583367786482,24410.489580641388,1330.7612009565337,8.564494794512592,0.03976742817554549,-1.1450854584072623e6,73.45601366297049,9.676665969971989,120.51197579657797,4.922182064915525,10.391760323987517,21.413937359015073,1036.8951363580823,5.409634429290459e12,158.44245959600178,33.580641068454234,0.8454369936634788,-0.15344160437529825,0.13085303864901426,8895.141209780897,38.687356676607365,0.105126043341199,-0.259700767172027,0.16672920884364092,74.56083775825601,-2.2756858050465927,-0.3346714177514939,0.22114197508250044,-7.462116377827867,-0.3661629151823562,0.3000250639762821,-0.21956808492501823,0.3948452568962515,0.46084899388439066,0.21629710032251853,0.002253538236144957,1.1009910189938976,7.739763732831004e7,1.9084423183224134e7,-5582.27385527839,-1.246293847104738,4.180785442444114e-8,-1.702758092621031e-6,-2.536732837951574e-6,-1.2392415187115904e-14,0.007172707038130738,9.809094775985596e-9,5.772927665542859,0.00023911088932659891,5.155263473628676e-9,0.00030524415386028463,0.0003928493709168463,0.07597563788827906,0.0075823541701118755,0.006069358310280732,158.44245959600178,1596.6299482268976,8895.141209780897,1037.6284500113145,1.7022372390627632e-9,3.410868783803338e-13,1.0,10.0,0.0,0.0,-12928.45464743969,-9.538093295374398e-7,9.03708739988103e-8,4.3082756156107355e6,-7.017509936259339e-6,-4.1703984997754786e-8,-5.1744183542484594e-5,-9.896623710799264e-8,-2.1064510593710498e-7,-0.06101933227057166,-9.276597679348103e-6,4.664622013367136e-6,-2.8417290096392214e-6,2.162354993284801e-6,-2.0296782283421247e-6,-9.408516941071064e-6,5.575789224454825e-6,-3.4978697845047796e-6,2.6901186021513633e-6,-2.5414120122692886e-6,6.803582798086453e-6,-4.477477154289642e-6,3.473523567440712e-6,-3.2882373662324398e-6,-5.873020356723066e-6,4.612705306642831e-6,-4.368863881083223e-6,6.260958110024106e-6,-5.934779371777709e-6,-8.213322304011155e-6
0.011155632642533657,-8.407833744325469,23162.145919115,1296.773405207284,8.564494781755633,0.040601209743727384,-1.059065861167654e6,73.45601351321555,9.676665438027115,120.51196807909785,4.922181975374469,10.391760043720955,20.543462805184806,974.3174671734233,4.978770751798513e12,152.00177715394028,33.580638702344224,0.8812600049051643,-0.16672039000437774,0.14820138598837918,8533.553765510813,38.68735325231638,0.1095803875838355,-0.2821752040540536,0.18883397581704092,74.56082971273578,-2.3721117788562602,-0.36363378848322014,0.2504607216397223,-7.778302841925469,-0.39785052426836637,0.3398020351385743,-0.23856933986254045,0.4471933653438459,0.5219477566686541,0.2162971003225186,0.0023126023694599236,1.1009910179860694,7.739764017912409e7,1.90844242305142e7,-5300.75028857964,-1.2474219524044223,4.650844060797589e-8,-1.849526769100388e-6,-2.7557004585469943e-6,-1.418355788404785e-14,0.007181967647623367,1.0894878846190662e-8,5.777244973129005,0.00025199741807128436,5.663312684805223e-9,0.00032169480295508103,0.000414021383116468,0.07917392576037523,0.007903431470054297,0.006326504207293017,152.00177715394028,1531.7269814658562,8533.553765510813,995.448914203745,2.0079627679804285e-9,4.744860121341812e-13,1.0,10.0,0.0,0.0,-12277.99030230057,-1.0325737417259106e-6,9.858728696819639e-8,3.987016639182348e6,-7.42082315523295e-6,-4.722715561388106e-8,-5.471323823409758e-5,-1.1203084956396969e-7,-2.3844938595833595e-7,-0.0610290672185843,-1.0072483160344388e-5,5.278540898921501e-6,-3.3511092895016554e-6,2.6571802920385068e-6,-2.59898216628013e-6,-1.0215000234270197e-5,6.309645735811097e-6,-4.1249256098012366e-6,3.3057808057707105e-6,-3.2543284586361827e-6,7.698937299583325e-6,-5.280249485993951e-6,4.268602092067971e-6,-4.210797483423451e-6,-6.9261274383460115e-6,5.668733239437997e-6,-5.594838507929817e-6,7.694610627219849e-6,-7.600519153636593e-6,-1.0519085751262238e-5
0.011386183123401882,-8.387377670803113,21993.76832196065,1264.087986939128,8.564494768373025,0.04144030627203039,-980547.1360605926,73.45601335714922,9.676664868639591,120.51195985020448,4.9221818795133165,10.391759743786697,19.719947192852093,916.3230268556604,4.587607881384054e12,145.90854567797126,33.580636174949326,0.9180617481290047,-0.1809357294800155,0.1675543753294752,8191.472618499025,38.687349592919226,0.11415641720718159,-0.3062347692003866,0.21349299971218638,74.56082110762686,-2.4711722762103223,-0.39463888204557224,0.2831673166788808,-8.103128009861795,-0.4317730621774653,0.38417532589289644,-0.25891073454442814,0.5055904138243078,0.5901066060448633,0.21629710032251864,0.002372399137181669,1.1009910168815185,7.739764323002623e7,1.9084425351439446e7,-5036.886319852331,-1.2484815871366022,5.167037536341158e-8,-2.006571313471597e-6,-2.9900394458971206e-6,-1.6201888070487427e-14,0.007190662608105379,1.2083109378839671e-8,5.781297953628756,0.00026538369772032564,6.2132189359006314e-9,0.0003387834177785847,0.00043601446105485334,0.08245782594343913,0.008233263343335705,0.006590673188238792,145.90854567797126,1470.3252898227302,8191.472618499025,955.544809695665,2.362989153657641e-9,6.429637449793161e-13,1.0,10.0,0.0,0.0,-11668.183114876429,-1.1171041046611676e-6,1.0739697032434116e-7,3.6934918607886992e6,-7.841851160678255e-6,-5.3387507795469935e-8,-5.781209543086918e-5,-1.2659510981528202e-7,-2.694448053193273e-7,-0.06103823216369877,-1.0923613678799889e-5,5.96260919969072e-6,-3.9424071997433215e-6,3.2555425552984892e-6,-3.3161100044558043e-6,-1.1077368361679981e-5,7.1273593404316235e-6,-4.852837377965684e-6,4.050281786608448e-6,-4.152383841600548e-6,8.696585733527486e-6,-6.212163433718035e-6,5.230100138416238e-6,-5.372986635400525e-6,-8.148675552601844e-6,6.945853910587576e-6,-7.139327379927684e-6,9.428491925449736e-6,-9.699138817580047e-6,-1.3424215713819058e-5
0.011618287189999129,-8.367197945744607,20898.75870701794,1232.62587748693,8.564494754338595,0.04228505732122179,-908757.4352090773,73.45601319450908,9.676664259476146,120.51195107905714,4.922181776935465,10.391759422963542,18.939908632352566,862.4953483337151,4.231852452560055e12,140.13700251986972,33.5806334767718,0.9558718753231288,-0.19614618490459068,0.18912073914355726,7867.451423796005,38.68734568438777,0.11885781698400658,-0.33197858055823626,0.24097224133305778,74.56081190876543,-2.5729471194362903,-0.4278144295511322,0.3196145182668447,-8.436853615236698,-0.4680702775538717,0.4336235256440278,-0.28067606313560955,0.5706662444040778,0.6660606664312642,0.21629710032251873,0.0024329533431922566,1.1009910156717024,7.739764649342409e7,1.908442655057981e7,-4789.261917421882,-1.2494781182331696,5.733527177145198e-8,-2.1745262585530357e-6,-3.2407032696075107e-6,-1.84734307177445e-14,0.007198835903633379,1.3382428916206104e-8,5.785107397737428,0.00027928805353593376,6.808049600718915e-9,0.0003565333912058002,0.0004588587118338388,0.08582984090414451,0.008572114118174202,0.006862077915737029,140.13700251986972,1412.1652622530255,7867.451423796005,917.7474188164105,2.7745833896297996e-9,8.539560305659152e-13,1.0,10.0,0.0,0.0,-11095.778197169013,-1.2078327710106481e-6,1.1683486382433594e-7,3.4248818761159275e6,-8.281448424666146e-6,-6.025122878300637e-8,-6.104696140223042e-5,-1.4281361138480573e-7,-3.0396027832082313e-7,-0.06104687244558979,-1.1833349965370262e-5,6.72400991591183e-6,-4.627652033623377e-6,3.977482331388624e-6,-4.216898144824279e-6,-1.1999010458459771e-5,8.03751710207373e-6,-5.696418224973303e-6,4.94856403404691e-6,-5.28046832195547e-6,9.807000394375606e-6,-7.292191292163622e-6,6.390244350212647e-6,-6.832921443529247e-6,-9.565563100860188e-6,8.486894748221123e-6,-9.079601865851522e-6,1.1520777804455408e-5,-1.2335689026236384e-5,-1.7074214958436684e-5
0.012087552713893718,-8.327602062615046,18905.641308255115,1173.0836908237488,8.564494724201126,0.04399296659476526,-782722.3845754829,73.45601284836083,9.676662911658331,120.51193177566363,4.922181549900745,10.391758713332338,17.497877562651894,765.8926831751835,3.6119807161459766e12,129.4673432460788,33.58062752691755,1.0346465501172672,-0.22980760608616163,0.23983698897476874,7268.4442326551625,38.68733705906462,0.1286527900144185,-0.38895081216782934,0.3055934288051596,74.56079158125452,-2.784987833628533,-0.5012334279466588,0.4053250857865895,-9.132147178585534,-0.5483976433560522,0.5499077109635714,-0.32884362049668325,0.7237009197420865,0.844676924791274,0.2162971003225189,0.002556442709925505,1.100991012898141,7.739765371172705e7,1.9084429203451406e7,-4337.717476910981,-1.2513008793648193,7.035997504888588e-8,-2.545928892365579e-6,-3.7951567204990348e-6,-2.389498112213961e-14,0.007213773287503205,1.6352671685024822e-8,5.79206923925871,0.0003087302917745252,8.14595954327834e-9,0.0003941186406378473,0.0005072310129265428,0.09284912604217149,0.009278024734765992,0.007427521727873825,129.4673432460788,1304.6467611321211,7268.4442326551625,847.8726480789721,3.801772111756176e-9,1.440337256909444e-12,1.0,10.0,0.0,0.0,-10051.673598844241,-1.4098088809101518e-6,1.377450784218077e-7,2.952730587939059e6,-9.220109756374036e-6,-7.638781104864841e-8,-6.795201029119547e-5,-1.8091096459883302e-7,-3.850356363178308e-7,-0.06106273978159214,-1.3843245775699434e-5,8.51119009437133e-6,-6.336711013432008e-6,5.8912546103732376e-6,-6.755782990942066e-6,-1.403484154323187e-5,1.017387652506483e-5,-7.800446655346779e-6,7.3298929011841216e-6,-8.46013816944214e-6,1.2413336726969085e-5,-9.98606759973233e-6,9.465946277282086e-6,-1.094823714146778e-5,-1.3099790070232667e-5,1.257268728900416e-5,-1.454935807289584e-5,1.706849575947321e-5,-1.9768951299068176e-5,-2.7365660494628957e-5
0.01232492178824721,-8.308154910282823,17997.324829796562,1144.872752810864,8.564494708037058,0.04485688047640299,-727344.0585949188,73.45601266422821,9.676662167471783,120.5119211703047,4.922181424501952,10.391758321629998,16.83037582631479,722.4878309689242,3.3416599928683135e12,124.5284641232392,33.58062425296366,1.0756809395723386,-0.2483975112031629,0.26951971884828796,6991.169753673017,38.687332309284514,0.13375504134537466,-0.4204143920113183,0.3434143086326084,74.56078037191153,-2.895441720373068,-0.5417799236763265,0.45548895820214147,-9.49433162809026,-0.5927593494429497,0.6179654200577697,-0.35544464821465277,0.8132675987799217,0.9492157137407343,0.216297100322519,0.002619436301699704,1.100991011313117,7.739765769602345e7,1.908443066803772e7,-4131.582703870172,-1.252135530106152,7.782372838176457e-8,-2.7508784749529636e-6,-4.10120503866417e-6,-2.7112776789840698e-14,0.007220606373392818,1.8044851611567412e-8,5.795254188736055,0.0003243108967495463,8.896438602611813e-9,0.00041400845333047727,0.0005328292531981049,0.0965022884078676,0.009645707154858879,0.007722061721051102,124.5284641232392,1254.8775174425186,6991.169753673017,815.5283143246444,4.437571218127144e-9,1.8384536808379542e-12,1.0,10.0,0.0,0.0,-9574.890593086446,-1.5221262219225632e-6,1.4929756736102663e-7,2.745032199317065e6,-9.7212365629103e-6,-8.582950749002011e-8,-7.163716134661453e-5,-2.0318322118835888e-7,-4.324325064914731e-7,-0.06107003813497319,-1.4951337472949796e-5,9.555211255800379e-6,-7.393918396376487e-6,7.144237264949214e-6,-8.514402257640907e-6,-1.5157024874455171e-5,1.1421885944451254e-5,-9.102018642022972e-6,8.889054129223113e-6,-1.0662710485832402e-5,1.3935851702889543e-5,-1.1652592563149701e-5,1.1479860534263747e-5,-1.3799120973790086e-5,-1.528626631022921e-5,1.5248170369860184e-5,-1.83388252486727e-5,2.0701540039375283e-5,-2.4919183740271553e-5,-3.449685802584635e-5
0.01256425826156273,-8.288922147265211,17141.840856363724,1117.6226910044927,8.564494691098949,0.04572795502230035,-676409.7309373626,73.45601247227094,9.676661372419824,120.51190987614308,4.922181290498225,10.391757903237114,16.19528042699483,681.9813151645594,3.0942224144574824e12,119.82936062608405,33.58062076358878,1.1178633190303047,-0.2682610485445638,0.3024866715750072,6727.356553367352,38.687327244262754,0.13900000921666456,-0.4540336164335806,0.3854198497036617,74.56076840708438,-3.0089857758374117,-0.5851043537359898,0.5112031716586419,-9.866648813361266,-0.6401603657624468,0.6935533177481978,-0.38386811958724293,0.912744300449558,1.065321070084024,0.21629710032251911,0.002683303832033869,1.1009910095801005,7.739766195172973e7,1.9084432232598342e7,-3937.2342070740588,-1.2529240043930514,8.599918368596561e-8,-2.969748884708338e-6,-4.428105694141838e-6,-3.072012251122864e-14,0.0072270564883280325,1.989078386213742e-8,5.798261043471288,0.00034049507262888144,9.706684245448578e-9,0.00043466876133934756,0.0005594191277553974,0.10025534102108602,0.010023652917291986,0.008024838718078806,119.82936062608405,1207.5245009838552,6727.356553367352,784.7542540818287,5.170689906859462e-9,2.3251346024891586e-12,1.0,10.0,0.0,0.0,-9125.289224060798,-1.6427895695807098e-6,1.6163875367164396e-7,2.5538666108883265e6,-1.024506736756982e-5,-9.631386704550416e-8,-7.548832331183015e-5,-2.2790022805694693e-7,-4.850312686892392e-7,-0.06107695514481258,-1.613393274856096e-5,1.0713216439754219e-5,-8.612419131401496e-6,8.644765155827137e-6,-1.07026467698967e-5,-1.6354504237397875e-5,1.2806156158864145e-5,-1.0602198486873902e-5,1.0756302342501956e-5,-1.3403451932989917e-5,1.5624564571177435e-5,-1.3573468886925704e-5,1.389181932370665e-5,-1.7346745636928123e-5,-1.7806517161076853e-5,1.8452608618311983e-5,-2.3054681578002648e-5,2.5053070935098973e-5,-3.132885773305221e-5,-4.3372491514898414e-5
0.01280567223901487,-8.269890067970834,16335.222819199082,1091.2795800450529,8.564494673351446,0.04660659098055449,-629500.6209496118,73.45601227212116,9.676660523227842,120.51189784993286,4.9221811473310115,10.391757456441237,15.590406681710606,644.1334937833143,2.8674075191569937e12,115.35386818988576,33.5806170457603,1.1612336570868274,-0.28948051571813327,0.3390774966784778,6476.0971342828625,38.68732184464581,0.14439265908986426,-0.4899477776385101,0.43204282341381595,74.5607556392052,-3.125727599011113,-0.6313862207378564,0.573041734017053,-10.249451541952443,-0.6907970819976565,0.777450164510594,-0.4142317859282578,1.023155902268244,1.1941891813505134,0.21629710032251925,0.0027480778568377577,1.1009910076858451,7.739766649622591e7,1.9084433903556123e7,-3753.805544855859,-1.25366961418675,9.495122521115283e-8,-3.203427479652469e-6,-4.7771943878871855e-6,-3.4761075768492306e-14,0.007233150749465801,2.190353379700364e-8,5.801102581059317,0.00035730737042847214,1.0581157118192019e-8,0.0004561309046473795,0.0005870409719700039,0.10411164792420312,0.010412218229860755,0.008336139369983224,115.35386818988576,1162.4248209222587,6476.0971342828625,755.4446068268439,6.015099075816197e-9,2.9174701680690498e-12,1.0,10.0,0.0,0.0,-8700.878501327003,-1.7724602890859423e-6,1.748143202509363e-7,2.37769122770054e6,-1.0792838448157197e-5,-1.0794842708390753e-7,-7.951445726930465e-5,-2.55311932438567e-7,-5.433636799606105e-7,-0.06108351894162038,-1.7395703847431786e-5,1.1996770678845148e-5,-1.0015266351448418e-5,1.0438993600906108e-5,-1.3420150055650512e-5,-1.763198538002626e-5,1.4340513270482758e-5,-1.2329378876116197e-5,1.2989093319423305e-5,-1.6807193352842448e-5,1.749633399795091e-5,-1.5785068811213907e-5,1.677607849836119e-5,-2.1752770916275042e-5,-2.070828505736287e-5,2.2284716094743933e-5,-2.8911946175438022e-5,3.0257224865730242e-5,-3.929040848301247e-5,-5.439777213944334e-5
0.013049275495329374,-8.251045669782021,15573.874029285478,1065.7934928644324,8.564494654757093,0.04749319517681932,-586244.052627321,73.45601206338665,9.676659616392083,120.51188504542043,4.922180994402212,10.391756979410433,15.013758825260718,608.7287506119329,2.659214358863753e12,111.0872200599598,33.58061308560407,1.2058339129618632,-0.3121439950235929,0.3796667794381814,6236.56247363371,38.68731608980518,0.14993820333257785,-0.5283059590273456,0.4837605152488825,74.56074201746756,-3.2457801492040033,-0.6808176449348669,0.6416376945566048,-10.643110196111863,-0.7448796921230786,0.8705148227022156,-0.4466616738736866,1.1456326984408058,1.3371392708394714,0.2162971003225194,0.0028137920428484794,1.100991005615878,7.739767134810023e7,1.9084435687782202e7,-3580.509185673821,-1.2543753756175788,1.0475081474698771e-7,-3.45286295523966e-6,-5.149899704108117e-6,-3.9284605149003104e-14,0.007238913839712944,2.4097300709747614e-8,5.803790428777449,0.00037477367598226334,1.1524666588874792e-8,0.0004784279270846316,0.00061573731415858,0.10807473584986169,0.010811776993707969,0.008656264600449059,111.0872200599598,1119.4296722032673,6236.56247363371,727.5026661919895,6.986714271825421e-9,3.6355630900320238e-12,1.0,10.0,0.0,0.0,-8299.848026016069,-1.9118588476686925e-6,1.888723049135e-7,2.21513138880035e6,-1.1365878305173112e-5,-1.2085174742628888e-7,-8.372518809426319e-5,-2.856936079072408e-7,-6.080153715413222e-7,-0.061089755182741366,-1.8741639410310238e-5,1.3418599342903485e-5,-1.1628703978925428e-5,1.2581369746535737e-5,-1.6788797709238786e-5,-1.8994491276402705e-5,1.6040170681042043e-5,-1.4315883455243371e-5,1.565520756360595e-5,-2.1026652030518016e-5,1.9569709543479268e-5,-1.832880217117017e-5,2.0220242900828008e-5,-2.7214983321541713e-5,-2.4045927051029287e-5,2.6860960913687084e-5,-3.617370988026791e-5,3.6472274749228386e-5,-4.91616815785842e-5,-6.806859094955567e-5
0.013295181043143318,-8.232376642422283,14854.528670178574,1041.1182015546087,8.564494635276224,0.048388178943412505,-546307.7468321014,73.45601184564956,9.676658648164201,120.51187141314519,4.922180831071458,10.391756470185253,14.463511774556437,575.5727613207833,2.467867989891789e12,107.01591236522235,33.58060886835558,1.251708017445362,-0.3363457464109571,0.4246676778901193,6007.994448376955,38.687309957760306,0.15564209876374227,-0.5692677003873622,0.5410993589401742,74.56072748761821,-3.3692616950564083,-0.7336042214236277,0.7176892905051587,-11.048012565301756,-0.802633132158321,0.9736945955991029,-0.4812926472813921,1.2814213742365075,1.495626405914318,0.21629710032251956,0.0028804810491874755,1.1009910033543857,7.739767652722971e7,1.90844375926261e7,-3416.628437763802,-1.255044038533233,1.1547557193110803e-7,-3.719069394884753e-6,-5.547749306768458e-6,-4.434514217134915e-14,0.007244368249052845,2.648751756702196e-8,5.806335179163917,0.0003929212413745639,1.2542398068038655e-8,0.0005015946164364591,0.0006455529272128683,0.11214829134861576,0.011222720620878916,0.008985529467858942,107.01591236522235,1078.4029758936929,6007.994448376955,700.8399963421941,8.103664149065574e-9,4.503033685276836e-12,1.0,10.0,0.0,0.0,-7920.549619821413,-2.0617702246975324e-6,2.038631448436184e-7,2.064959847951267e6,-1.1965614076749336e-5,-1.3515455273354473e-7,-8.813085003991774e-5,-3.1934844020728025e-7,-6.796313487553976e-7,-0.06109568730101035,-2.017706462289672e-5,1.4992705099322824e-5,-1.3482604122726649e-5,1.5136093603331402e-5,-2.0957578902856935e-5,-2.0447382160797344e-5,1.7921868943178354e-5,-1.6598505881622535e-5,1.8834570134610756e-5,-2.6248513427085376e-5,2.1865102023801786e-5,-2.12518075222305e-5,2.4327620393726537e-5,-3.39751783148448e-5,-2.7881322675095935e-5,3.23186978526006e-5,-4.5161629062304285e-5,4.38848912587821e-5,-6.13802197843942e-5,-8.499133656455665e-5
0.013543502917258615,-8.213871341577633,14174.216708795502,1017.2108812927606,8.564494614866847,0.04929195733417723,-509394.85350730916,73.45601161846484,9.676657614534207,120.51185690021879,4.922180656653108,10.391755926669887,13.93799436905436,544.490074421737,2.2917905521215903e12,103.12758011346645,33.580604378306106,1.2989018887046542,-0.36218664124623384,0.47453596548086185,5789.698873443837,38.68730342509357,0.16151004852188544,-0.6130037321660492,0.604640087490988,74.56071199172722,-3.496295857430171,-0.7899659663745378,0.8019667791248738,-11.46456398652149,-0.8642981153071905,1.0880344965310502,-0.5182690274531331,1.4318972043843572,1.6712557347979033,0.21629710032251975,0.0029481804655210127,1.1009910008840844,7.739768205486906e7,1.9084439625948932e7,-3261.5101392076067,-1.2556781134094428,1.272104165154675e-7,-4.0031307390884096e-6,-5.972376777460179e-6,-5.0003198308509824e-14,0.0072495344944055904,2.9090960858301535e-8,5.80874649509451,0.00041177873033295797,1.3639943039820725e-8,0.0005256675623713328,0.0006765349031649029,0.11633616095604896,0.011645458163981402,0.009324263277792236,103.12758011346645,1039.2201295820119,5789.698873443837,675.3756198772136,9.386596573872928e-9,5.547607838774795e-12,1.0,10.0,0.0,0.0,-7561.480664854263,-2.2230499332566683e-6,2.198397170222864e-7,1.926078865292496e6,-1.2593578972083458e-5,-1.5100100170063812e-7,-9.274253964425966e-5,-3.566103954078866e-7,-7.589220913547923e-7,-0.06110133673149226,-2.1707663435072813e-5,1.673449746435492e-5,-1.5610965299532413e-5,1.8178835726932497e-5,-2.6108483459961953e-5,-2.1996377616776394e-5,2.000403066849914e-5,-1.9219123869511138e-5,2.26213902739198e-5,-3.270082405616384e-5,2.4404972202014357e-5,-2.460773946694339e-5,2.921998979862278e-5,-4.2328742705828816e-5,-3.228490824076305e-5,3.8819852136814055e-5,-5.626868427196782e-5,5.2715154361694934e-5,-7.648063535477202e-5,-0.00010590699584913333
0.01404785518945088,-8.177308555838671,12920.110616294247,971.5443101230543,8.56449457108221,0.051127570606388624,-443603.91010777984,73.4560111338268,9.676655333612374,120.51182500233267,4.922180271565722,10.391754727647832,12.95514629867576,487.92479112271997,1.9799711414341738e12,95.85543142312137,33.58059451191947,1.3974425389212264,-0.4192251373604974,0.590937993762079,5381.431816391569,38.68728905651519,0.1737621542209878,-0.7095421695269667,0.752956176451906,74.56067785028421,-3.761543272805048,-0.9143730949224587,0.998686387696419,-12.334323057069668,-1.0004109730819077,1.3549254559437818,-0.5998864886528228,1.7831361907877916,2.081207459323517,0.2162971003225202,0.0030867570509098717,1.1009909952397225,7.739769424814308e7,1.9084444112242755e7,-2975.2279765927824,-1.2568514840427567,1.540908052317523e-7,-4.629531204568006e-6,-6.9090721844606025e-6,-6.338849556720589e-14,0.007259075839250813,3.5012070019653975e-8,5.813203372683292,0.0004517454305746331,1.6099063219512894e-8,0.0005766878964089619,0.000742198299345862,0.12507102043631074,0.012528039314158485,0.010031526161318105,95.85543142312137,965.9384608199715,5381.431816391569,627.7509060015067,1.2547730894774129e-8,8.303708863662355e-12,1.0,10.0,0.0,0.0,-6898.661956627529,-2.5835288460976855e-6,2.5497385127934586e-7,1.6783542999449165e6,-1.3940907222682288e-5,-1.8797714190010679e-7,-0.0001026325397858521,-4.4346461397839953e-7,-9.437379438726225e-7,-0.06111186445964112,-2.5079049793438586e-5,2.0790678482945353e-5,-2.0851165998383524e-5,2.6100858731530143e-5,-4.0294128702932e-5,-2.5407494599915646e-5,2.485287855848847e-5,-2.5671553590544918e-5,3.2481169357346794e-5,-5.047158048309132e-5,3.031949697360578e-5,-3.287106483902728e-5,4.195923891567502e-5,-6.533781283488809e-5,-4.312838189846028e-5,5.574967262241775e-5,-8.686506276031844e-5,7.571232417148663e-5,-0.00011808206044820209,-0.00016353598816378867
0.014304116553034329,-8.15923091772972,12341.594786750185,949.7141314879851,8.564494547610172,0.05206024614259525,-414273.4714472933,73.45601087533231,9.676654076826344,120.51180749230971,4.922180059269677,10.391754067181571,12.495116879306758,462.1679345409343,1.8418522393867725e12,92.45164677403048,33.580589098937864,1.4488911438929706,-0.4506617670621433,0.6586387392067786,5190.339295613213,38.68728116577615,0.18015895352834194,-0.7627491476946253,0.8392184995626034,74.56065906827574,-3.9000306745284625,-0.982939840940942,1.1131007459353923,-12.788429592971163,-1.0754292512761259,1.5101522635532187,-0.6448695449092015,1.9874207243841726,2.319639804333882,0.21629710032252045,0.00315770940972051,1.1009909920224221,7.739770096403891e7,1.9084446583816957e7,-2843.0208063669043,-1.2573948058325648,1.6944932617612728e-7,-4.974430793158523e-6,-7.425003270690306e-6,-7.127371559877937e-14,0.007263483757598498,3.837112508865844e-8,5.815264399101935,0.00047291941019825896,1.747415159724635e-8,0.0006037179615599971,0.0007769861279060154,0.12962649582406632,0.012988789583532808,0.010400785451243967,92.45164677403048,931.6384181084366,5190.339295613213,605.4597983015947,1.4483201165275912e-8,1.0097938097319784e-11,1.0,10.0,0.0,0.0,-6592.510119118959,-2.7848538078924204e-6,2.742494380035565e-7,1.5678331760904945e6,-1.4663942487368065e-5,-2.0947561296939063e-7,-0.00010793738885777175,-4.939086474362711e-7,-1.0510750563558507e-6,-0.06111677734057084,-2.6933212591062316e-5,2.3144268694574952e-5,-2.4057120250706006e-5,3.120880061559204e-5,-4.993031201486638e-5,-2.7283063907606105e-5,2.7666432452074587e-5,-2.9619302600772953e-5,3.883884228319029e-5,-6.254377353513634e-5,3.375128638173493e-5,-3.7927018410937086e-5,5.017421507211382e-5,-8.096982264921739e-5,-4.976331828998478e-5,6.666788195095074e-5,-0.00010765380925593067,9.054472938388679e-5,-0.00014635124239727111,-0.0002027006779893232
0.014563255877782672,-8.141276648660938,11792.62296286022,928.5096255932507,8.564494523015759,0.05300339653481838,-387055.6168885912,73.4560106053038,9.676652735607787,120.5117888509642,4.922179832624554,10.391753362484184,12.0543968097696,437.9327966138199,1.714213955986185e12,89.19073254951824,33.580583339742205,1.501863209845307,-0.4842166693840044,0.7335523058171771,5007.267682586913,38.68727276456054,0.18674509883400947,-0.8195413768108697,0.9346711871597942,74.56063904675725,-4.042619104828117,-1.0561268196342504,1.23970477749242,-13.255983328873787,-1.155502438768118,1.681916887422338,-0.6928834911587521,2.213469633444479,2.5834744669698155,0.21629710032252075,0.003229822466976024,1.100990988509482,7.739770812918511e7,1.9084449221158255e7,-2717.4797451072436,-1.257911627837939,1.8624565193462358e-7,-5.342317142329465e-6,-7.975455304450986e-6,-8.007420532246966e-14,0.007267669445426868,4.202647794341293e-8,5.8172230613751195,0.000494932950775475,1.8956157042313423e-8,0.0006318197658929707,0.0008131533014442797,0.13431325707621256,0.013463147442141901,0.010780974417054274,89.19073254951824,898.7780859110994,5007.267682586913,584.1043392761774,1.6700153394906874e-8,1.2236670925164654e-11,1.0,10.0,0.0,0.0,-6301.761334988507,-3.0018151400127136e-6,2.947467378951418e-7,1.4652255555794267e6,-1.5422570852479693e-5,-2.3325886574822541e-7,-0.0001135014859072658,-5.496713707717234e-7,-1.1697280110290819e-6,-0.061121477005753315,-2.8909352960523385e-5,2.5744308913067594e-5,-2.7727325434994485e-5,3.726812879620571e-5,-6.177488221403389e-5,-2.92816863072767e-5,3.0774616085354404e-5,-3.413884532616421e-5,4.63809336539911e-5,-7.738322543367307e-5,3.7542347740044876e-5,-4.37154859601728e-5,5.992012428591493e-5,-0.00010018622031894708,-5.735978298217221e-5,7.962157364153434e-5,-0.00013321116853414985,0.00010814344204315016,-0.00018110761648178986,-0.0002508567221577784
0.014825389245028412,-8.12343708388275,11271.304689691631,907.9013544477725,8.564494497243272,0.053957444293169884,-361776.52081991115,73.45601032313296,9.676651304345997,120.51176900448087,4.922179590666513,10.39175261062631,11.631889769747188,415.11131886865473,1.5961530361331519e12,86.06457702207484,33.58057721302312,1.5564147801034702,-0.5200312286688009,0.8164243170057626,4831.7615754262315,38.687263820857055,0.19352754628929256,-0.8801581625440849,1.040264290315708,74.56061770553046,-4.189459459506389,-1.1342424178533714,1.3797585861013,-13.737479017872614,-1.2409679276601835,1.8719289188275827,-0.7441305943476042,2.4635327956778976,2.875337362137075,0.21629710032252109,0.0033031355607670227,1.1009909846738875,7.739771577324468e7,1.9084452035254695e7,-2598.185304304264,-1.2584035747606737,2.046131485032075e-7,-5.734699647146135e-6,-8.562708353347282e-6,-8.98928323592502e-14,0.007271646096616992,4.600362281593847e-8,5.819085586026036,0.0005178224630096906,2.055323362527453e-8,0.0006610397873622836,0.0008507596390360029,0.13913594612826577,0.01395161162572796,0.011172494935770771,86.06457702207484,867.2757221148131,4831.7615754262315,563.6314058469284,1.92381123472845e-8,1.478091415715931e-11,1.0,10.0,0.0,0.0,-6025.449087810168,-3.235732835970984e-6,3.1653068775542887e-7,1.3698852482769806e6,-1.6218991792799302e-5,-2.5956229505857835e-7,-0.00011934070484184055,-6.112947512541521e-7,-1.3008497219081196e-6,-0.061125977524838136,-3.101532311597152e-5,2.8615675609523922e-5,-3.192660490582997e-5,4.445012779357191e-5,-7.63183035453171e-5,-3.141124937203702e-5,3.420717131716792e-5,-3.93100439979797e-5,5.532074149506113e-5,-9.560468234293758e-5,4.1728934177703676e-5,-5.033881524277774e-5,7.147278105244426e-5,-0.00012378358207388787,-6.605216709150521e-5,9.497763806039886e-5,-0.00016459737901587586,0.00012900733049379365,-0.00022379425128656036,-0.00031000528428354215
0.01535910261801038,-8.08806998170408,10304.82782479857,868.3659544961616,8.564494441924873,0.055899922633709596,-316421.2970469652,73.45600971973113,9.676648147281957,120.51172537514736,4.92217905661268,10.391750952687795,10.837544633108436,373.3234892091347,1.3855926759936475e12,80.18716675588144,33.58056376512071,1.6704911614453317,-0.5990547470112569,1.0094208884743652,4501.796714736635,38.68724416763375,0.2077104757345432,-1.013907079427932,1.2861748900595873,74.56057071607476,-4.4965279665415645,-1.306601851730423,1.70592302937096,-14.744368498879284,-1.4295444385058829,2.314438601231335,-0.8572046883337656,3.04589243400236,3.555041583679168,0.21629710032252186,0.0034535223703994213,1.1009909759137564,7.739773262706654e7,1.9084458241505545e7,-2376.8243230144585,-1.2593187089293107,2.4665958071699536e-7,-6.599511243971934e-6,-9.85753058122311e-6,-1.1305497061396655e-13,0.007279019804753409,5.503661356433615e-8,5.822544673630001,0.0005663836619473506,2.4128463504328864e-8,0.0007230313915272625,0.0009305432382557088,0.14920848272087747,0.014972947189329386,0.011991213777949053,80.18716675588144,808.0488839747605,4501.796714736635,525.1407391998167,2.546325865105471e-8,2.1382979468232244e-11,1.0,10.0,0.0,0.0,-5512.649478735374,-3.760331958817444e-6,3.6422910166784815e-7,1.198724101690009e6,-1.7934858858491282e-5,-3.2079532086220906e-7,-0.00013191408344900686,-7.545727350622676e-7,-1.605709569645121e-6,-0.06113443217251699,-3.565079258343879e-5,3.5284645709676005e-5,-4.221744160539477e-5,6.302371971737681e-5,-0.00011601978585452425,-3.6097373351622774e-5,4.21796108014793e-5,-5.198325725047069e-5,7.844158475057498e-5,-0.00014535000265359217,5.145226924850616e-5,-6.657176363341014e-5,0.0001013537349838395,-0.00018821162651313494,-8.735725354898897e-5,0.00013470005102393065,-0.0002503013881521289,0.0001829827283408987,-0.0003403704694807977,-0.00047156022580707003
0.015630914743397978,-8.070527616839891,9856.60519059996,849.3896584679778,8.564494412250543,0.05688919808910449,-296074.1345380141,73.45600939707529,9.676646408209875,120.51170141792808,4.922178762231135,10.39175003968288,10.463906426926606,354.18456684790056,1.2916991388172651e12,77.42259291385307,33.58055639444235,1.7301387168757867,-0.6425984261762682,1.1214564644406244,4346.590211082045,38.68723338342133,0.2151261855759452,-1.087605762449265,1.4289273455918894,74.5605448793244,-4.657086632008577,-1.4015757868789367,1.8952632812551016,-15.27084594472592,-1.533454221107858,2.5713178958158567,-0.9195105050082958,3.3839552861719926,3.9496130156926283,0.2162971003225223,0.0035306778457312193,1.1009909709215215,7.7397741906881e7,1.9084461659632567e7,-2274.075375729155,-1.259744547738768,2.706734667710448e-7,-7.075500376255063e-6,-1.0570484677424699e-5,-1.2666726816660378e-13,0.007282438278469639,6.015540107215095e-8,5.824151371938907,0.0005921369693245466,2.6126325893242995e-8,0.0007559071610809746,0.000972854593495364,0.15446842494741714,0.015506910188758981,0.01241929223068828,77.42259291385307,780.1901926650062,4346.590211082045,507.0357802156878,2.9259968632434928e-8,2.5621132951922637e-11,1.0,10.0,0.0,0.0,-5274.588844601758,-4.054303303037269e-6,3.9028371999541874e-7,1.1218935155061577e6,-1.8859596465443257e-5,-3.5632759172104687e-7,-0.0001386863754292575,-8.376100541717254e-7,-1.7823890389202606e-6,-0.06113840950980745,-3.819872688765218e-5,3.914552843924603e-5,-4.848821974077634e-5,7.49310755521057e-5,-0.00014278854828517117,-3.86724332158343e-5,4.679515233482904e-5,-5.970609668123806e-5,9.326497787483538e-5,-0.00017889301130550748,5.708122673889921e-5,-7.64644233574377e-5,0.00012051282676497538,-0.00023165924257493347,-0.00010034166136157001,0.00016017178380328052,-0.00030810320911616725,0.000217597612571373,-0.00041900342754650746,-0.000580546377800736
0.015906185077060472,-8.053070252267158,9429.88229125673,830.9109687623642,8.564494381140841,0.057891060389628345,-277120.58313754795,73.45600905942113,9.676644552496777,120.51167590607659,4.9221784479547175,10.391749065638843,10.104867645509794,336.1125233669761,1.204577707431906e12,74.76604052158648,33.580548557095554,1.7916113520799317,-0.6890726911997967,1.2452912810518983,4197.448152779254,38.687221907078275,0.22276866347849672,-1.1662646264250058,1.586714043986321,74.56051734507619,-4.822558483731494,-1.5029417886800793,2.1045442570709256,-15.813433422234,-1.6443573791949928,2.85525090961825,-0.9860092568667189,3.7576217640630563,4.385738969194072,0.2162971003225228,0.0036091968481452475,1.1009909654706804,7.739775180601282e7,1.9084465306572642e7,-2176.2027035231376,-1.2601508354331101,2.9693121432628134e-7,-7.583120655493893e-6,-1.1331032670404932e-5,-1.4183833614478713e-13,0.007285690718998795,6.572230949433905e-8,5.825682284052742,0.0006189296228801609,2.827878986953779e-8,0.0007901096913948281,0.0010168735187439542,0.15988448797912105,0.01605716349081132,0.012860463116139377,74.76604052158648,753.4200377877173,4197.448152779254,489.6382466846331,3.3598562125439896e-8,3.0629659078767646e-11,1.0,10.0,0.0,0.0,-5047.80552681006,-4.371837077063963e-6,4.179048152647052e-7,1.0502994831324434e6,-1.983274167085831e-5,-3.955912463354469e-7,-0.0001458102814557816,-9.292864480185523e-7,-1.9774475468875036e-6,-0.061142234295577094,-4.09134323140715e-5,4.340487328968275e-5,-5.56494631268001e-5,8.90060883068708e-5,-0.00017553898605906755,-4.141550191353257e-5,5.1887070031936806e-5,-6.852587849164987e-5,0.00011078757955154282,-0.00021993336369360557,6.329096686148942e-5,-8.776269232894189e-5,0.00014316197757975217,-0.00028482164644163366,-0.00011517153339675695,0.00019028559678951632,-0.00037883515840576014,0.00025852383334059643,-0.0005152350203864488,-0.0007139368698158735
0.01618502931342067,-8.035691585886315,9023.408180928342,812.9092804794469,8.564494348521688,0.05890593064730537,-259454.15102402406,73.45600870593344,9.67664257230973,120.5116487367779,4.922178112430251,10.391748026470806,9.759684348012744,319.03790734021334,1.1236860412587666e12,72.21200511998079,33.580540224433,1.8549760018378483,-0.7386753307126006,1.3821471575535886,4054.061512986612,38.687209695155026,0.23064620845621803,-1.250218457070141,1.7610917906833174,74.56048800277624,-4.993123774518133,-1.6111312855025615,2.3358308321967853,-16.372721910425216,-1.7627259082445126,3.169039073183031,-1.0569838633610644,4.170578628166896,4.86772233564612,0.21629710032252336,0.0036891216788397744,1.1009909595188805,7.739776236574702e7,1.9084469197647315e7,-2082.926764380824,-1.2605386614729555,3.256427897415484e-7,-8.12446730090569e-6,-1.2142348321607987e-5,-1.5874330326212778e-13,0.007288785859618362,7.177612392884935e-8,5.827141561285466,0.000646807220868825,3.059774697175787e-8,0.0008256971867491049,0.0010626749262708612,0.16546213310647223,0.016624301957523607,0.01331520635959577,72.21200511998079,727.6829507724029,4054.061512986612,472.9120903418887,3.855455978337001e-8,3.654056919969969e-11,1.0,10.0,0.0,0.0,-4831.654678958198,-4.714981989597466e-6,4.471661307176618e-7,983544.4764802055,-2.0857482525359767e-5,-4.3897117999133793e-7,-0.00015330874149443424,-1.0304817028228885e-6,-2.192756534183063e-6,-0.061145916200908174,-4.380570476180236e-5,4.810281726305323e-5,-6.38244608662297e-5,0.00010563395282314961,-0.00021557785807413011,-4.4337400666004666e-5,5.75033531237332e-5,-7.859452996098523e-5,0.00013148919820856335,-0.0002701094384569971,7.013996945686431e-5,-0.00010066133226773923,0.00016992187741604695,-0.0003498227490162736,-0.000132102677823216,0.00022586752586340795,-0.0004653256344143724,0.00030688511971621005,-0.0006329171432591586,-0.0008770764861563175
0.01675390136418037,-8.001147135995723,8266.662941075392,778.2612147925631,8.564494278436218,0.060976376189986845,-227602.96183551275,73.45600794783356,9.676638204453942,120.5115889789904,4.922177371743798,10.391745735005928,9.108166823058957,287.63043014889683,9.786674183589067e11,67.39137922703505,33.58052194993261,1.9876607017074412,-0.8481262683315218,1.7004576642950502,3783.425710786467,38.68718287714356,0.24714112327840065,-1.4354676138086644,2.1666736914678455,74.5604234150117,-5.3502870160468055,-1.8498578338280214,2.8737759058875305,-17.543868517871832,-2.0239126334375643,3.898873012897789,-1.2135915014274357,5.13106673490528,5.9887558719466085,0.2162971003225247,0.003853360790113034,1.1009909459226208,7.739778564638683e7,1.908447777880019e7,-1909.1482520115558,-1.2612628969749016,3.913691867354309e-7,-9.31743563939354e-6,-1.3931071517830089e-5,-1.9855610400713161e-13,0.007294535900623703,8.551689673971663e-8,5.829860305283236,0.0007060099476189696,3.5787436852196766e-8,0.000901273040919237,0.0011599417648350766,0.17712486331460064,0.017811716132412392,0.014267412871659878,67.39137922703505,679.1053710777935,3783.425710786467,441.3422362388154,5.067438950100256e-8,5.1710012226353763e-11,1.0,10.0,0.0,0.0,-4428.904156898189,-5.48726687751712e-6,5.109078186788298e-7,863132.9359800972,-2.3075782598617623e-5,-5.398226373895679e-7,-0.00016953021137638166,-1.2654042569662414e-6,-2.6925822440114077e-6,-0.06115288689883293,-5.016969166515531e-5,5.8995558355674454e-5,-8.37955262378199e-5,0.00014843814887632005,-0.0003242138900203093,-5.0764510017061316e-5,7.052549491661436e-5,-0.00010319297584709215,0.00018478379034843887,-0.0004062609538528242,8.601954466053285e-5,-0.0001321757926751088,0.0002388198502709045,-0.0005262216290007153,-0.0001734720773777743,0.00031748989811144655,-0.000700073928399931,0.0004314288916163142,-0.0009523720323507379,-0.0013199971253992043
0.017044159456916633,-7.98397069321226,7914.325465589044,761.5800472628983,8.564494240798329,0.062032789669099815,-213248.69192814882,73.4560075412551,9.676635798281547,120.51155614785276,4.922176963374842,10.391744473065376,8.800589843036326,273.1843976078062,9.136852054917252e11,65.11559353610046,33.58051194189961,2.057126357635958,-0.9084423447218856,1.8850452273974971,3655.66031893505,38.687168170078536,0.25577653207233225,-1.5375547402698655,2.401869734723264,74.56038791027568,-5.5372771285387605,-1.9814152531577927,3.1857290650581747,-18.157012338026043,-2.167847124190918,4.322102092034167,-1.2998935807929448,5.688051380328892,6.638839182283457,0.21629710032252547,0.0039377623669708236,1.100990938171907,7.739779846464843e7,1.9084482505047128e7,-1828.1825413423126,-1.2616011163323115,4.289117478260149e-7,-9.973990631731144e-6,-1.4915963668490446e-5,-2.2192174292614868e-13,0.007297205159685443,9.329962578895522e-8,5.8311266425061135,0.0007374367932225054,3.868690467165193e-8,0.0009413912348751035,0.0012115743025356389,0.1832217223626006,0.01843328485602137,0.01476592009173647,65.11559353610046,656.172218175784,3655.66031893505,426.4383198634645,5.804728379149624e-8,6.135605733076361e-11,1.0,10.0,0.0,0.0,-4241.235574295468,-5.921526778969943e-6,5.455374342372505e-7,808842.507733976,-2.4277064758754055e-5,-5.982798844714667e-7,-0.00017830870834698343,-1.4013754276219176e-6,-2.981871890267901e-6,-0.06115619205316599,-5.3666685169097874e-5,6.529236905936449e-5,-9.593199601725264e-5,0.00017577114714425535,-0.0003970828138767454,-5.4295027018500536e-5,7.805332775159104e-5,-0.00011814229834696547,0.00021881776231715108,-0.0004975931378230092,9.519873243928639e-5,-0.0001513295154382701,0.000282822461897959,-0.0006445653650334544,-0.00019861694520652645,0.00037601240362639295,-0.000857584422529269,0.0005109888903858711,-0.0011667498581685795,-0.0016172745892082657
0.017338451966126787,-7.966851592353039,7578.089381169893,745.3061106308338,8.564494201307147,0.06310388733761645,-199840.88652826726,73.45600711490106,9.676633230548717,120.51152117293621,4.922176527329446,10.391743126672491,8.504374896183721,259.50854359811,8.532134021454447e11,62.92387564667355,33.58050130597728,2.1287753414887156,-0.9728243904361545,2.0889504117136055,3532.6145861691903,38.68715252516013,0.2646830973908582,-1.6465238861525933,2.6616797160814767,74.5603500779634,-5.730145281423266,-2.121841351510902,3.530329020707587,-18.789429478239697,-2.3214844398415497,4.789623307545031,-1.3920125187184846,6.3033258372027685,7.356954268975248,0.21629710032252633,0.0040237443471511074,1.100990929706853,7.739781213862912e7,1.908448754791915e7,-1750.8840913953177,-1.2619245059837705,4.699680020833508e-7,-1.0674158583861518e-5,-1.596662382877152e-5,-2.4794209897202327e-13,0.007299745934564409,1.0176147560526179e-7,5.832335132666539,0.0007701521754485128,4.181049741247305e-8,0.0009831542663261527,0.0012653237961442155,0.18950371499434032,0.019074325636022012,0.015280088302877014,62.92387564667355,634.0862202623092,3532.6145861691903,412.08495843525003,6.645917516764947e-8,7.268826106765022e-11,1.0,10.0,0.0,0.0,-4062.0543036679455,-6.391679079954942e-6,5.821043869161395e-7,758117.3179462048,-2.5545438938657265e-5,-6.628344025098219e-7,-0.00018757309137223352,-1.5513740599521649e-6,-3.3010022203870316e-6,-0.0611593871554401,-5.7391896674260646e-5,7.223272151640349e-5,-0.00010976856533155999,0.00020800013950750932,-0.00048594405369050927,-5.805507765331425e-5,8.63505691054326e-5,-0.00013518638214148483,0.00025894991750560585,-0.0006089757721036558,0.00010531574483262917,-0.00017316818884985176,0.00033471305700559745,-0.0007889009639450166,-0.000227287851073672,0.00044503135401488395,-0.0010497072835475984,0.0006048264859451645,-0.001428263804540373,-0.0019799550755187382
0.017636893420032062,-7.949785359316327,7257.094941163682,729.4246446844392,8.564494159863074,0.06419008607540655,-187311.6091788861,73.45600666761155,9.67663049034601,120.51148391128888,4.922176061710257,10.391741690145109,8.21899920468146,246.55641515569636,7.969124014654943e11,60.8123574920743,33.58049000406464,2.2026866498801323,-1.0415485401226818,2.314176793229496,3414.071354588856,38.68713588389693,0.27387059633469324,-1.7628424733259602,2.948656532215093,74.56030976639691,-5.929104272021663,-2.27173847932403,3.910961820680515,-19.441817563064216,-2.485483545748539,5.306030534965618,-1.4903432115508437,6.982935739997004,8.150156950212676,0.2162971003225273,0.0041113516953429265,1.1009909204609276,7.739782672562037e7,1.908449292872478e7,-1677.0596658636387,-1.2622338230215049,5.148689324437847e-7,-1.14208378663346e-5,-1.7087456733124205e-5,-2.769155400250762e-13,0.007302164147245046,1.1096145969672016e-7,5.833488636323346,0.0008042126984631611,4.51755456941853e-8,0.0010266343855000564,0.0013212832374955084,0.19597716630946033,0.019735539390863824,0.01581048386812908,60.8123574920743,612.8083987645163,3414.071354588856,398.2568203078349,7.605406989799049e-8,8.59885633706342e-11,1.0,10.0,0.0,0.0,-3890.914148564933,-6.9009197390738435e-6,6.206800475408926e-7,710702.9031630624,-2.688559233994263e-5,-7.341157706543792e-7,-0.00019735698704842784,-1.7168270541198034e-6,-3.65300830081595e-6,-0.061162479212704846,-6.136008946111931e-5,7.988124885079768e-5,-0.00012553906204616135,0.0002459867826006616,-0.0005942495624168514,-6.205942088480452e-5,9.549450060036928e-5,-0.0001546134482972703,0.0003062539003081874,-0.00074473834054182,0.00011646472732050832,-0.00019806142518615018,0.0003958811846130661,-0.0009648438301822598,-0.0002599704131217718,0.0005263970297257171,-0.001283925104569659,0.0007154602190759439,-0.0017471110213804542,-0.0024221977717513925
0.01824667954322768,-7.915795163772228,6657.680596211869,698.7845803608984,8.564494070686058,0.06640944798951141,-164644.22083241073,73.45600570517641,9.676624445128997,120.51140190686607,4.922175033490806,10.391738522005841,7.678839910185196,222.65423169414547,6.956063979883214e11,56.81567216967488,33.580465238896856,2.357625082347814,-1.1932237667755974,2.8376705250879226,3189.6924828904557,38.68709936064044,0.2931290697706242,-2.0195603271411335,3.6156767925447575,74.56022104923815,-6.346180674958848,-2.6025648468139475,4.7956667470006185,-20.809410808826883,-2.8474322786688244,6.506315993273326,-1.7073567124245526,8.562552125225753,9.993791809179303,0.21629710032252958,0.004291624820914037,1.1009908993282533,7.739785888731308e7,1.9084504796685483e7,-1539.1238985398322,-1.262813020351245,6.176894942821626e-7,-1.3066299820867328e-5,-1.9558760410875744e-5,-3.45086671177912e-13,0.007306654448905628,1.318381435117921e-7,5.835641163594582,0.0008766078973813853,5.270619851437172e-8,0.0011190506019954213,0.0014402241581705627,0.2095246322171456,0.02112140223346672,0.016922314654021747,56.81567216967488,572.5337055277305,3189.6924828904557,372.08290358210706,9.947055702545044e-8,1.1985720113952347e-10,1.0,10.0,0.0,0.0,-3571.1197192088994,-8.05097274630471e-6,7.041265655049323e-7,624890.226891387,-2.9801942576139395e-5,-8.997094239999044e-7,-0.00021863175227455884,-2.100540854063473e-6,-4.4693556796956485e-6,-0.06116838029479969,-7.008923398180997e-5,9.759416248515658e-5,-0.00016398054568227057,0.0003434550401308139,-0.0008868389529822346,-7.086473321484476e-5,0.00011667078645946353,-0.00020197092223320744,0.0004276385611265692,-0.001111536793963428,0.00014228293098569406,-0.00025874862313545594,0.0005528602061288644,-0.0014402630661748557,-0.0003396529288319805,0.0007352381861862555,-0.0019169110197913039,0.0009994633830945985,-0.002608962722422457,-0.0036178071469093933
0.018558251875949186,-7.898863749206425,6377.814785199708,684.0007335507097,8.564494022720584,0.06754343986919067,-154396.0084214452,73.4560051872802,9.676621114377161,120.51135682703283,4.922174466397073,10.391736776997583,7.4231677490289245,211.62708220274394,6.500558758036733e11,54.923930497290435,33.58045168815316,2.438823324935361,-1.2768271786598246,3.1410755172237987,3083.487742132071,38.68707934335435,0.30322119557910754,-2.1610638630272447,4.002266467530813,74.56017228887333,-6.564759136918496,-2.784917116697618,5.308421506536965,-21.526127366917237,-3.0469386461674413,7.201974018573573,-1.826972263100691,9.478060998478984,11.062316423078528,0.2162971003225309,0.00438438308973943,1.1009908872744918,7.739787659689483e7,1.9084511334069815e7,-1474.686752692168,-1.2630841801552752,6.764411907732425e-7,-1.3971893693844323e-5,-2.0919601709993867e-5,-3.850643934706457e-13,0.007308736357407989,1.436605278051971e-7,5.836644993958946,0.0009150684144242506,5.691365713531547e-8,0.0011681473206187044,0.0015034123723293696,0.21661219736859857,0.02184756821618966,0.01750497668148323,54.923930497290435,553.4705824359354,3083.487742132071,359.69406911755306,1.1369030124265981e-7,1.412483021007531e-10,1.0,10.0,0.0,0.0,-3421.71281488396,-8.699788615436826e-6,7.491199057862295e-7,586078.967369363,-3.13895803989036e-5,-9.95633811665556e-7,-0.0002302045810361822,-2.3224376836982266e-6,-4.941430715399845e-6,-0.06117120151982258,-7.488464933618582e-5,0.00010782257526622154,-0.00018729603206724756,0.00040551732961814624,-0.0010823642063800894,-7.570010252848928e-5,0.00012889927234358892,-0.00023069587733858546,0.0005049354107917948,-0.001356674602492958,0.00015719103728285434,-0.00029556171023832216,0.0006528347207916575,-0.00175803524806731,-0.0003879921102715356,0.0008682595694299044,-0.0023400671288868837,0.0011803841915232452,-0.0031852156779015174,-0.004417359362552727
0.01887442847503759,-7.881970269201834,6110.290203915392,669.5587373729079,8.56449397233605,0.06869419020603634,-144805.2246717163,73.45600464293257,9.676617559571781,120.51130878492785,4.922173860722457,10.391734915006085,7.176552936202367,201.16895305665997,6.075803330520306e11,53.09920410399328,33.58043729623271,2.5226262574663982,-1.3660801748967506,3.476127226706039,2981.045311266854,38.68705805874674,0.3136365715354184,-2.312130140565781,4.42917944903676,74.5601203384162,-6.790350888969441,-2.979592612582061,5.87465927789824,-22.265838815477224,-3.259926993528825,7.970192831171354,-1.9546690572365568,10.489061678923253,12.242290370171826,0.2162971003225324,0.0044789517067852416,1.1009908741044596,7.739789548979774e7,1.908451831005535e7,-1413.0701376169557,-1.2633438335878981,7.407085890877965e-7,-1.4937648233345368e-5,-2.2371399111860077e-5,-4.2956412843053923e-13,0.007310715400070159,1.5651343541657174e-7,5.837603479033108,0.0009551259501603674,6.144651339922636e-8,0.0012192826190104632,0.0015692243251111493,0.22391832634280742,0.022596942048766052,0.018106320602018045,53.09920410399328,535.08277585847,2981.045311266854,347.74411408434275,1.2989589662527316e-7,1.6627109681522687e-10,1.0,10.0,0.0,0.0,-3278.837430916426,-9.403765356550287e-6,7.963638114046516e-7,549749.1705658637,-3.307195976551041e-5,-1.1015248053111038e-6,-0.00024246140959469783,-2.5670943387640313e-6,-5.461920035398251e-6,-0.06117394416463162,-7.99920940166656e-5,0.00011908866133159202,-0.00021384480143119388,0.0004785642709299831,-0.001320232408022922,-8.084868180298775e-5,0.00014236844025844204,-0.00026340569195533003,0.000595918334722903,-0.0016549184609019802,0.00017361098533436367,-0.0003374840308782122,0.0007705202057169563,-0.0021446848437668637,-0.00044304300875103354,0.0010248611901750434,-0.0028550001734121036,0.0013933972028953938,-0.0038865361565399723,-0.005390566815456696
0.019195322702321185,-7.8651116443082065,5854.494512639054,655.4477199487849,8.564493919396156,0.06986211164849614,-135826.99086214346,73.45600407049787,9.676613765556313,120.51125758213333,4.922173213809935,10.391732928147778,6.938615030356854,191.24763613789304,5.679593801660892e11,51.338678074439464,33.58042201311128,2.6091264467705964,-1.461367453741407,3.846111091578861,2882.2071575049063,38.68703542882955,0.3243866209234512,-2.473410405181206,4.900601945899947,74.56006499085773,-7.023205403875479,-3.1874305674955052,6.499932469587116,-23.029362909781174,-3.4873153801717502,8.818505428887391,-2.0909970454419047,11.605467660833082,13.545283198634834,0.21629710032253407,0.004575378261723056,1.1009908597135347,7.739791564527434e7,1.908452575419517e7,-1354.1357450981077,-1.2635925250645967,8.110135492469487e-7,-1.596755775853542e-5,-2.392024637683821e-5,-4.790942529526427e-13,0.007312595649064433,1.7048661141128675e-7,5.83851864943383,0.0009968503561842295,6.632999653016708e-8,0.0012725456519833164,0.0016377747687251114,0.23145026188463289,0.023370343498266496,0.018727010064884114,51.338678074439464,517.3419198862397,2882.2071575049063,336.214603851885,1.4836123229709573e-7,1.9552098187088504e-10,1.0,10.0,0.0,0.0,-3142.1739348814917,-1.0167907893473938e-5,8.45900039176638e-7,515732.26400816056,-3.485607728565115e-5,-1.218411784089765e-6,-0.00025545228957537483,-2.8368206091315974e-6,-6.0357363790148676e-6,-0.06117661361887613,-8.543163420171125e-5,0.00013149616785496614,-0.0002440687654821936,0.0005645134739563894,-0.0016094957904013872,-8.633046650219388e-5,0.0001572023475640355,-0.0003006452502009897,0.000702977617477635,-0.0020176264809492576,0.00019169384440707117,-0.00038521462795050696,0.0009090119819061856,-0.0026149523855685725,-0.0005057244067734338,0.001209167351506934,-0.003481366276899468,0.0016441200536262538,-0.004739732408964624,-0.0065746845040428395
0.01985171699258423,-7.831487782650888,5375.826631565728,628.1781054197357,8.564493805258172,0.07225111665182413,-119545.44834743567,73.45600283421363,9.67660539406828,120.51114483280095,4.922171784705762,10.391728545603682,6.487356017616078,172.89720730735695,4.9648558793236835e11,47.9997653807342,33.580388559505096,2.7906036890849406,-1.671716923022327,4.705760091181208,2694.7563471299873,38.68698579829384,0.3469382156533165,-2.8294435682738164,5.995941269891764,74.5599432098433,-7.5117407416075315,-3.6462416187938174,7.952740533753699,-24.6312514486313,-3.9892825802489664,10.78954055174717,-2.3919366300213323,14.199408913246288,16.572741037021835,0.21629710032253796,0.004773998367145076,1.1009908267999455,7.739796008773598e7,1.9084542175228182e7,-1243.8018792361195,-1.2640590387128396,9.720770542298764e-7,-1.823715027306692e-5,-2.7335524993706855e-5,-5.955714706378584e-13,0.00731607461113086,2.021926485646546e-7,5.840226536398596,0.001085594168261274,7.725973774936142e-8,0.0013858306581363224,0.0017835747469710033,0.24722148865451032,0.024992637860252798,0.020029186560728468,47.9997653807342,483.69563697151716,2694.7563471299873,314.348404893416,1.9335911381046862e-7,2.6957424527766284e-10,1.0,10.0,0.0,0.0,-2886.2997221725104,-1.1899114472561722e-5,9.519562661733996e-7,454025.51796890196,-3.876055727046327e-5,-1.4898335738465652e-6,-0.00028385803447215176,-3.4619087269131345e-6,-7.365526671915768e-6,-0.06118175336410054,-9.739361361342822e-5,0.00016020266261694061,-0.00031761668509891657,0.0007845022832303167,-0.0023883981562549997,-9.837987915543114e-5,0.0001915230754800574,-0.0003912716066743114,0.0009770231098858257,-0.002994397919623386,0.00023352856282212023,-0.0005013827548999164,0.0012635650547957694,-0.0038815784403327678,-0.0006582929605808773,0.0016810842098747552,-0.005168745184339342,0.0022862021859956848,-0.007038643457767916,-0.00976593077157985
0.020187443504210152,-7.814717481984381,5151.90711703592,615.0005958322498,8.564493743738128,0.07347302452221385,-112168.29352952493,73.45600216645005,9.676600780871745,120.51108281865159,4.922170996223247,10.391726131349738,6.273376813371474,164.41376048885286,4.642732376106542e11,46.41650939666007,33.58037027496579,2.8857809843952373,-1.7876872409335707,5.203849283919719,2605.870320864962,38.68695861819233,0.3587644201765016,-3.0257339038541518,6.630591789392436,74.55987629338945,-7.767961417370944,-3.8991959395938802,8.794512134183197,-25.471385334955688,-4.266028618662214,11.931578172860055,-2.5578461135117583,15.702362872732184,18.326870166360084,0.21629710032254024,0.004876289990405707,1.100990808014539,7.739798456105976e7,1.908455122170915e7,-1192.1653267844467,-1.2642777961084681,1.0641474334595735e-6,-1.9486204502754584e-5,-2.9216284565186037e-5,-6.638476237778965e-13,0.007317680082639866,2.2014701225407075e-7,5.841022710504623,0.001132768633035335,8.336690099052341e-8,0.001446050533335783,0.0018610790076668364,0.2554762415007544,0.02584330226528784,0.020712109281388242,46.41650939666007,467.7411419314581,2605.870320864962,303.97982744067707,2.206478009541283e-7,3.1610598986630526e-10,1.0,10.0,0.0,0.0,-2766.5409053458734,-1.2878732670405685e-5,1.0084914275465748e-6,426057.9593645603,-4.0898130724884944e-5,-1.6470034645596579e-6,-0.00029939585577429435,-3.82314963987175e-6,-8.134004599691659e-6,-0.061184233354700926,-0.00010396275679617329,0.00017676444797073707,-0.0003621562263189125,0.0009242698869358034,-0.002907411658582307,-0.0001049939579738662,0.00021132415003821293,-0.00044615751663341447,0.0011511507629872045,-0.0036453272237978,0.0002576630129206302,-0.0005717439787126545,0.0014888772024345873,-0.004725798101711332,-0.0007507090419322779,0.0019810256201236967,-0.006293606229075169,0.0026943633794082496,-0.008571478289076919,-0.011894186010052345
0.020528340634788256,-7.797971883008062,4937.61664788012,602.1161579867701,8.564493679017,0.07471375245721318,-105255.48157688354,73.45600146274786,9.676595856866948,120.51101670660569,4.922170153892745,10.391723555015387,6.066755351002181,156.3581508766571,4.341937474420535e11,44.88769315829815,33.58035087088898,2.98405620219657,-1.9115120040073013,5.753801042617105,2520.0405985180846,38.686929733344186,0.37097463512083767,-3.2353197255006494,7.331324067111012,74.55980501212949,-8.032525063682186,-4.169283704639816,9.723931692721631,-26.3388723841911,-4.561518475187312,13.192528466321352,-2.7349881160421563,17.361807815189554,20.263636091482166,0.21629710032254276,0.004980635729122011,1.1009907874805898,7.73980106703874e7,1.908456087580789e7,-1142.735692933673,-1.264487466404789,1.1648898813775585e-6,-2.081819269951101e-5,-3.1222808318913926e-5,-7.398273838855347e-13,0.0073192003108472166,2.3966619883761e-7,5.841782501813474,0.0011819203390504474,8.994684162708173e-8,0.001508794270287067,0.0019418316274982773,0.2639877302870152,0.02672153881308476,0.021417250232236132,44.88769315829815,452.33523982729105,2520.0405985180846,293.9677734017401,2.517208071064655e-7,3.703585042328266e-10,1.0,10.0,0.0,0.0,-2651.89513921188,-1.3943728563428212e-5,1.0673428455210909e-6,399845.941330778,-4.317199320349957e-5,-1.820464845050867e-6,-0.00031591455279010794,-4.2212717013953224e-6,-8.980931064490353e-6,-0.06118665959630289,-0.00011095756053426531,0.00019499551855871756,-0.0004128213777412557,0.0010885394123079611,-0.0035376404841024377,-0.00011203429425973366,0.00023312118787039815,-0.0005085951589519792,0.0013558170009314652,-0.00443579823361714,0.0002842288537362751,-0.0006517914162029536,0.0017537300849638428,-0.005751108018006211,-0.0008558536967472988,0.002333643889261738,-0.007659935952457671,0.003174262795947229,-0.010433627518925036,-0.014480061731313408
0.021226100940263053,-7.764546683581015,4536.145297029381,577.1937307414864,8.56449353919292,0.0772533218622831,-92702.98230860278,73.45599993794923,9.676584990933888,120.51087106953368,4.922168292551674,10.391717871702426,5.67445365625273,141.43966700851823,3.7985517416147125e11,41.985004170011294,33.580308441967496,3.190336859267152,-2.1849021718875523,7.031397824055064,2357.079840498359,38.686866432014604,0.3966006857294182,-3.6980642598252307,8.959200193066682,74.55964821304042,-8.587858525848324,-4.765610080709231,11.883073364831377,-28.159764108055036,-5.213925845070588,16.121851970089704,-3.126080336309816,21.21687148037646,24.762916735214098,0.21629710032254873,0.005195692693506044,1.1009907404928614,7.739806824171948e7,1.9084582173207954e7,-1050.093883901105,-1.2648811402742224,1.3957597292589466e-6,-2.375327655614227e-5,-3.56473412346356e-5,-9.184598066519552e-13,0.007321995976001557,2.839566451289959e-7,5.843198759297458,0.0012865030520694918,1.0467471200359947e-7,0.0016422969244491113,0.0021136529217594246,0.2818140870509028,0.02856458492898593,0.022897316436744513,41.985004170011294,423.084812203245,2357.079840498359,274.9583835979979,3.273678024603982e-7,5.072001371782182e-10,1.0,10.0,0.0,0.0,-2437.0100165786153,-1.6362043415740858e-5,1.1917821668306332e-6,352237.03160178766,-4.817193587570478e-5,-2.2231636187241277e-6,-0.0003522038440196571,-5.143453438651101e-6,-1.0942657344092801e-5,-0.06119136845420789,-0.00012633425766857235,0.00023714528416037803,-0.0005359669507539748,0.0015082915672139643,-0.0052309874723722605,-0.00012750299741787847,0.00028351605369094713,-0.0006603669893006422,0.0018788476602054679,-0.006559953510542283,0.0003456441035493468,-0.0008463890351270496,0.002430673905019788,-0.008506811352558027,-0.0011114874120674487,0.0032350705427884353,-0.011332970152824189,0.004401296283148511,-0.015440713350163008,-0.0214348362633477
0.021583191885715815,-7.747863426077789,4348.1370403997,565.1403322418707,8.56449346366427,0.07855299247125382,-87008.62037691957,73.45599911159208,9.676579002618704,120.51079093714308,4.922167265307967,10.391714740642438,5.488243131213827,134.5348491916082,3.553335868192462e11,40.60720772841236,33.58028527772258,3.298569245115242,-2.3356498676228554,7.771552880718185,2279.7285237915494,38.686831792263135,0.41004434136179757,-3.9532248207015144,9.902283984186742,74.55956207915925,-8.879240656381782,-5.094428362106433,13.133937620125936,-29.115175335627416,-5.573664962855182,17.81890895210975,-3.3417193241493157,23.45023759290405,27.36948095692615,0.21629710032255223,0.00530650721326994,1.1009907136613992,7.739809994463137e7,1.9084593906709302e7,-1006.6938067582334,-1.2650658875233787,1.527774720359605e-6,-2.5368441626488924e-5,-3.808387531219902e-5,-1.0231479618752652e-12,0.007323276362924414,3.090375280796261e-7,5.84385792338287,0.001342117094756548,1.1290482756037033e-7,0.0017132894354475578,0.0022050222717053787,0.29114607100946027,0.029531398718817593,0.023673869145229672,40.60720772841236,409.20074776773583,2279.7285237915494,265.93535196535043,3.732019698697686e-7,5.928967868207475e-10,1.0,10.0,0.0,0.0,-2336.3360089089106,-1.7733391702186438e-5,1.2571866377039108e-6,330634.15578981815,-5.092212816064838e-5,-2.456303155996355e-6,-0.00037214635363544976,-5.6761319643467855e-6,-1.2075787563060259e-5,-0.06119365956944314,-0.0001347754509414593,0.00026144598761646887,-0.0006104603660194365,0.0017745707493705782,-0.006357129314581838,-0.00013599013887337033,0.00031257071387265974,-0.0007521844883562315,0.0022106779022551416,-0.00797276732039274,0.0003810494544079628,-0.0009641271726585784,0.0028602179690602344,-0.010339997417999057,-0.001266168956037381,0.0038071578521719682,-0.01377690324496067,0.005180171781042769,-0.018773046161610178,-0.026064495498694423
0.021945909170653873,-7.7311975326156706,4168.099540808908,553.3491277430729,8.564493384080432,0.07987314207499578,-81668.91195442027,73.45599823874097,9.676572610525945,120.51070548953058,4.92216616771255,10.3917113992389,5.30832770958019,127.97377605998041,3.324180805920225e11,39.275988457788344,33.580260714912995,3.4103536832078265,-2.4966216947925823,8.588712811370723,2204.9920960724785,38.686795000689855,0.4239276703443122,-4.225693224304026,10.943485176231754,74.55947034623263,-9.180191047371963,-5.445550587286715,14.514940712398856,-30.101954978532017,-5.957803296189423,19.692526443856885,-3.5719755984938093,25.915958288419827,30.247211164105803,0.2162971003225561,0.005419582500803924,1.1009906843229107,7.739813376633209e7,1.9084606428601626e7,-965.1240609261241,-1.2652430380460606,1.6722525132469657e-6,-2.709072610986042e-5,-4.0683297962605805e-5,-1.139633848013208e-12,0.007324481427789603,3.3630464995892345e-7,5.844486111872019,0.0014000747652447628,1.217725526322422e-7,0.0017872733973829003,0.002300241849158275,0.3007690312429081,0.03052979511861465,0.024475896717415086,39.275988457788344,395.78604535358784,2204.9920960724785,257.217352523564,4.2536111452613585e-7,6.925943291262069e-10,1.0,10.0,0.0,0.0,-2239.903945482951,-1.9226325785628226e-5,1.3245295759356426e-6,310373.5863273961,-5.3857022305714455e-5,-2.713575951544612e-6,-0.00039341490305600077,-6.263006895055337e-6,-1.3324192042459693e-5,-0.06119591396583441,-0.0001437610977052037,0.00028818323823992964,-0.0006951368248365757,0.0020872123990593036,-0.007722803692235908,-0.0001450212695926859,0.0003445388836985717,-0.0008565591960308812,0.002600312409983341,-0.009686235517921745,0.00042000278945588635,-0.0010979774149975793,0.003364642894341757,-0.012563572975576157,-0.0014420298830352144,0.004479059993441968,-0.016741731552893685,0.006095061377360347,-0.022816288482947124,-0.03168278603971765
0.022688683259653453,-7.697912019049753,3830.5157707778226,530.5261541724087,8.564493211704695,0.08257655460895869,-71963.83102641345,73.45599634057544,9.676558504042683,120.51051719488723,4.922163741654302,10.391704027844744,4.96645753551834,115.81201844078377,2.9097908778660034e11,36.74643989773093,33.58020707575957,3.645073595693644,-2.852071441799607,10.486872150951111,2062.9798151342757,38.6867144455598,0.45307375084480656,-4.827352142995079,13.362064345098556,74.55926862951087,-9.812132784524678,-6.220890494640835,17.72283810799566,-32.17399735022485,-6.806040607819225,24.044706181626076,-4.080385502587587,31.643507456346917,36.93174344748826,0.21629710032256527,0.005652730267803746,1.1009906171555601,7.739820834047632e7,1.908463405304117e7,-887.1521720856662,-1.2655758315012786,2.003442141999164e-6,-3.088534522728075e-5,-4.6414976623978506e-5,-1.4134542329328489e-12,0.00732667342255035,3.981769859247524e-7,5.845654134577528,0.0015234312410863323,1.4162275407716447e-7,0.0019447392157801232,0.0025029055931868865,0.3209245376485607,0.03262570068576336,0.026159926127863043,36.74643989773093,370.2957848490757,2062.9798151342757,240.6516457381894,5.522286130462975e-7,9.432561725919634e-10,1.0,10.0,0.0,0.0,-2059.0173256255202,-2.2623216608783603e-5,1.4641971908858788e-6,273541.3425707368,-6.034200718920123e-5,-3.310738436250759e-6,-0.0004403651441465727,-7.62174012697003e-6,-1.6214450016953173e-5,-0.06120032856618772,-0.00016350517475706362,0.0003499535011622734,-0.0009007205461099665,0.0028848722826328417,-0.011385004493902905,-0.00016485330878078291,0.0004183950701187811,-0.0011099911154084368,0.003594525658635255,-0.014281716852367624,0.0005099881097484665,-0.0014230172807800897,0.004651987708226889,-0.018528355737470623,-0.0018691331150075905,0.006194172775528869,-0.02469686237725272,0.00843092190088791,-0.03366786200430533,-0.046765743004802594
0.02306897190281733,-7.681289777464826,3672.3048151683784,519.4815230781551,8.56449311833946,0.08396066149315025,-67557.43514175541,73.45599530810453,9.676550729459313,120.51041355897779,4.92216240241351,10.391699966645502,4.804067136526844,110.17845350996903,2.722613457535905e11,35.54488720260143,33.58017783108347,3.768266482256362,-3.048087903165527,11.586447318330631,1995.5229956953874,38.68667040640743,0.46836784600171383,-5.15914819705824,14.763111088205186,74.55915786235174,-10.14381941817414,-6.6484657550831425,19.581125901917336,-33.26153789239171,-7.27381158528203,26.565860404097773,-4.360734979112114,34.96138525674564,40.80394729739577,0.21629710032257063,0.005772912252551685,1.1009905787836787,7.739824940398552e7,1.9084649272399258e7,-850.5986314878401,-1.2657320754123935,2.192868603701342e-6,-3.297319635744223e-5,-4.9571152405405824e-5,-1.5739061790846967e-12,0.007327663838689672,4.332149619457557e-7,5.846196091169419,0.0015890461021775928,1.5271611627832648e-7,0.0020284967833674905,0.002610704662019821,0.3314759852080363,0.03372547897059236,0.027043774608308497,35.54488720260143,358.18774471667217,1995.5229956953874,232.78282865770598,6.290323019211951e-7,1.099773604391025e-9,1.0,10.0,0.0,0.0,-1974.212382911809,-2.4553093405481714e-5,1.5359615919012853e-6,256814.8756609968,-6.392616350608604e-5,-3.656404160274106e-6,-0.00046628928168090093,-8.406211053047848e-6,-1.7883126806955146e-5,-0.06120249658967712,-0.00017433859721896396,0.0003855401398727617,-0.001024950589445441,0.0033901623139076147,-0.013816119072630646,-0.00017572824079532676,0.0004609451904117382,-0.001263148956932934,0.004224399012768321,-0.017332793095026326,0.0005618254439352067,-0.0016194735669516132,0.005467713206848424,-0.02248933655674172,-0.002127304473337403,0.007281172019072917,-0.029980808603387366,0.009911645680346626,-0.04087755273994978,-0.056789425987366735
0.023455350733604396,-7.664679639273133,3520.7328256418173,508.673321219827,8.564493019768323,0.08536693589710176,-63423.41635072661,73.45599421477756,9.676542430459847,120.51030302670938,4.922160971215863,10.391695632555905,4.647099148163167,104.82273216634545,2.5475998896848865e11,34.38345451094764,33.58014685098616,3.8955265167888493,-3.2574122058174084,12.800360269160722,1930.3185514005625,38.686623663663646,0.4841643249653857,-5.513474427141056,16.309843894843908,74.55903992678692,-10.486465656867015,-7.105074617609894,21.632646088769967,-34.385004968482605,-7.773341605095059,29.349175031213466,-4.6601027739383305,38.62426356935487,45.07875881618604,0.2162971003225766,0.005895574083501583,1.1009905368142539,7.739829320965543e7,1.9084665514250353e7,-815.5720897251481,-1.2658819266230896,2.4002093542571886e-6,-3.519925888830291e-5,-5.293815157829325e-5,-1.7524262019717715e-12,0.007328585917774118,4.7130773402515067e-7,5.846711324575131,0.0016574370780751205,1.646694812900155e-7,0.002115797702370417,0.002723064379068502,0.3423562199877155,0.034861380424477076,0.027956793233208047,34.38345451094764,346.4839981637713,1930.3185514005625,225.17675647293933,7.163850331322215e-7,1.2815120271972346e-9,1.0,10.0,0.0,0.0,-1892.9473739304262,-2.6656610946630702e-5,1.6085256529759277e-6,241120.2731174,-6.776342846391484e-5,-4.03781056292657e-6,-0.00049402629729852,-9.270215827214767e-6,-1.9720963008729642e-5,-0.06120464355951104,-0.00018586669063179874,0.00042467518627360777,-0.0011660603520126402,0.003982853606002703,-0.016760725007704216,-0.00018729542614849497,0.0005077385402945907,-0.0014371284608679508,0.00496328477730331,-0.021028666443617762,0.0006188281405964854,-0.0018426566332373114,0.0064247354605217934,-0.027288092315877012,-0.0024206205621995114,0.008556640414851456,-0.036383437510284236,0.011649363355446415,-0.04961526455501387,-0.06893987807920063
0.023847937694707718,-7.648080540638239,3375.508011437274,498.0957389646555,8.56449291564305,0.08679580715814895,-59544.55245640891,73.45599305623557,9.676533571652769,120.51018513381688,4.922159441686533,10.391691007241606,4.4953593585803695,99.73065085506325,2.3839417177970975e11,33.26070482039888,33.58011404146662,4.026993014438744,-3.4809506455032566,14.14048709767015,1867.2858070095979,38.68657406088022,0.5004800561115641,-5.8918658953374035,18.01739501125018,74.55891436857522,-10.840448151297192,-7.592695194199339,23.897469661660786,-35.545632226655115,-8.306793791007072,32.42188070035849,-4.9797815029634895,42.6679762707871,49.79798838005169,0.21629710032258323,0.006020772744986841,1.100990490906949,7.739833993976279e7,1.9084682847180225e7,-782.0059726444485,-1.2660256498255074,2.627165396375342e-6,-3.757259778283846e-5,-5.652999010414658e-5,-1.9510460745125725e-12,0.007329441000321589,5.127218213512879e-7,5.847200748786915,0.0017287239960900138,1.7754965957429528e-7,0.0022067948757837513,0.0028401815710193084,0.35357528533160165,0.03603463171553264,0.028899981814319114,33.26070482039888,335.17006465740496,1867.2858070095979,217.8240184191459,8.157217084148029e-7,1.4924402381979681e-9,1.0,10.0,0.0,0.0,-1815.0681785766546,-2.8950018259385786e-5,1.6814225772751398e-6,226392.49437988776,-7.18749998284252e-5,-4.45864272177607e-6,-0.0005237269026742061,-1.0221738372454473e-5,-2.174493768330552e-5,-0.06120677328117663,-0.0001981327673203955,0.00046770676041001395,-0.0013263139767611463,0.004677896019348301,-0.020326201674290403,-0.0001995974929224859,0.0005591914662116783,-0.0016347245031996548,0.005829842521462161,-0.025504265578897727,0.0006815024443771871,-0.0020961572416995098,0.007547265485660572,-0.033100107266889334,-0.0027538068703829976,0.010052911035084348,-0.04413935060438537,0.013688219012231646,-0.060201856541036255,-0.08366428198641929
0.024652212621454818,-7.614911626430443,3103.0038380654137,477.610271835284,8.564492689189075,0.08972307521030308,-52489.03357424682,73.4559905242101,9.67651402101179,120.50992525001492,4.922156059877304,10.39168080340031,4.206828998793531,90.28448706829569,2.0877347882586172e11,31.1258132713373,33.58004253771322,4.303125326491459,-3.9746071903779896,17.253181100739297,1747.4299431939849,38.68646560915405,0.5347392530122413,-6.727514006545803,21.98350132619907,74.55863842746848,-11.58399067823833,-8.669565847375534,29.15794885687372,-37.983504780787186,-9.484862239343359,39.558820480186284,-5.685685010803114,52.060231474433095,60.75909396242766,0.21629710032259883,0.006279013301010184,1.1009903857525898,7.739844296294267e7,1.908472108372314e7,-719.0047402914773,-1.2662957079317616,3.1475489618262662e-6,-4.280031150737097e-5,-6.444890302472178e-5,-2.417880856733892e-12,0.007330954777506117,6.066984092050836e-7,5.848105562443919,0.0018804906237888446,2.0638407685827722e-7,0.0024005223115437626,0.0030895178124406837,0.37707130525546484,0.03849828712691536,0.03088103180489051,31.1258132713373,313.65680672808185,1747.4299431939849,203.84291111270397,1.0570781108854256e-6,2.020889952248419e-9,1.0,10.0,0.0,0.0,-1668.8877671144771,-3.417937680061213e-5,1.8258555819856315e-6,199598.4246007952,-8.101586829283264e-5,-5.435258947252351e-6,-0.0005896926060239242,-1.2423308923991412e-5,-2.6427802048978488e-5,-0.0612109961147232,-0.00022506503265754278,0.0005670222541087695,-0.001714844887681209,0.006447890218643362,-0.0298649566950889,-0.00022658919552397713,0.0006779451243432199,-0.0021138429679214412,0.008036923690816718,-0.037479830065896905,0.0008261380799099845,-0.0027109146304318383,0.010406886174552682,-0.04865528995499529,-0.0035619072180650365,0.013865538803992529,-0.06490307315222583,0.018884686135127608,-0.08855258250546491,-0.12310876081652272
0.025064141651866132,-7.59834007916983,2975.209373571953,467.69180000095645,8.56449256600689,0.09122234950638998,-49283.323753581695,73.45598914004235,9.676503245869448,120.5097821649264,4.922154192495094,10.391675181754085,4.06968996240789,85.9057396182559,1.953833725915222e11,30.11109305213289,33.580003634855935,4.448092932536956,-4.246862774545529,19.056192284013516,1690.4620710511394,38.68640640616814,0.5527189961283248,-7.1883917848757095,24.280847664016648,74.55848699148278,-11.974367605854663,-9.263482142325286,32.20505619981084,-39.26342487061385,-10.134580456257517,43.69286011848582,-6.074955749355579,57.500632028779265,67.10813924935884,0.216297100322608,0.006412174105996457,1.100990325650594,7.7398499683479e7,1.908474214853306e7,-689.4519187626554,-1.2664225114160144,3.4452470242897212e-6,-4.56758744433979e-5,-6.880884471495624e-5,-2.6914078299554477e-12,0.007331615402657092,6.599186267648552e-7,5.848522524772799,0.0019612363288721906,2.2249956340545976e-7,0.0025035919650505025,0.003222173764518566,0.38936958482518863,0.03979134549143277,0.03192106022811616,30.11109305213289,303.4315005129202,1690.4620710511394,197.19765648812572,1.2030396924919552e-6,2.349787896458122e-9,1.0,10.0,0.0,0.0,-1600.313987224607,-3.715616045213663e-5,1.895921836402945e-6,187422.32084137606,-8.609817270799359e-5,-6.000468205759512e-6,-0.0006263342128570763,-1.369360051370291e-5,-2.9129742003896997e-5,-0.061213096785807934,-0.00023983117579535066,0.0006241823244054472,-0.0019493074857937186,0.007567131353999926,-0.0361832270492238,-0.00024137688103900116,0.0007462937621812637,-0.00240300274745923,0.009432745028323405,-0.04541345893349426,0.0009093730714230248,-0.0030819871306450677,0.012215762157626604,-0.05896277315435559,-0.004049742878675764,0.016277817965126257,-0.07866579313022515,0.022173336467223366,-0.10734992034817778,-0.1492698672567832
0.025482761144726446,-7.581776094399755,2852.73030314187,457.98274770176,8.564492435556927,0.09274597640365823,-46274.51287836946,73.45598766921249,9.676491743952534,120.5096295261302,4.922152196506942,10.391669182465783,3.9370812916920244,81.74121147003562,1.8285759905661093e11,29.12989244794046,33.57996248524837,4.597870921365068,-4.537616664460905,21.046602698418567,1635.3760192108464,38.68634363446265,0.5712905684009794,-7.68059274736824,26.81697346062645,74.55832582325927,-12.377715557612639,-9.897762782698024,35.56887292383482,-40.585857879371645,-10.828446760431179,48.256583697011834,-6.490642205785823,63.506480090628855,74.11698647791579,0.21629710032261817,0.006548109649549673,1.100990259893797,7.73985601850714e7,1.908476462747619e7,-661.123759594167,-1.2665441253947511,3.7711361479836193e-6,-4.8741169167340536e-5,-7.345949004543334e-5,-2.995719296066295e-12,0.007332212897229231,7.177802173148156e-7,5.848916828447239,0.002045410444546542,2.3986526627850086e-7,0.002611037263090114,0.0033604617801724947,0.4020493536377145,0.04112706508433405,0.032995595150196566,29.12989244794046,293.5439766007232,1635.3760192108464,190.77192160399088,1.368930830584997e-6,2.730855547658663e-9,1.0,10.0,0.0,0.0,-1534.5800869658008,-4.0404836179590116e-5,1.963347506275153e-6,175992.86824303132,-9.156124237918263e-5,-6.624043762829411e-6,-0.0006656955617850418,-1.5092074446274992e-5,-3.2104298176733985e-5,-0.06121519535024075,-0.00025553550271531695,0.0006869983137331459,-0.0022153776859784027,0.008878363266739013,-0.04382438451601777,-0.00025709581188271545,0.0008214062702387226,-0.0027311690055632654,0.011068161466466789,-0.05500929265837042,0.001000837251262072,-0.00350315710719923,0.014335444662458504,-0.07143191508014582,-0.004603487937940252,0.019105060361442903,-0.09531814626973953,0.026028378747816314,-0.13009897690916905,-0.18093797719514243
0.026340567751856624,-7.548668033587258,2622.816807330463,439.1736355720403,8.564492150705524,0.09586809425420503,-40799.287282607474,73.45598444074727,9.676466360642493,120.50929296738087,4.922147782340905,10.391655947988577,3.684833439045476,74.01244502429287,1.6017636019846027e11,27.263450681967583,33.57987298213353,4.912517292459091,-5.1797401058281665,25.669492418951453,1530.5911594351287,38.68620657797502,0.6102876477136164,-8.767641746859168,32.70733399765217,74.55797181743257,-13.225111947773321,-11.298598847895216,43.38162157915578,-43.36411287589802,-12.360847253549393,58.85622273071803,-7.408550706487157,77.45550870684592,90.39521266436456,0.2162971003226421,0.006828554828085829,1.1009901092218524,7.739869354879157e7,1.9084814212406263e7,-607.9350942496081,-1.2667726069974927,4.518435461774183e-6,-5.549118328697678e-5,-8.371110739220758e-5,-3.710935443288646e-12,0.007333220772172591,8.49083301735346e-7,5.849640111074304,0.0022246405935742505,2.787435422175373e-7,0.0028398160449649617,0.0036549140188986565,0.42859885055858693,0.04393227905892059,0.03525292201672057,27.263450681967583,274.73592836889827,1530.5911594351287,178.54889016719602,1.7716358806706828e-6,3.6831002919291366e-9,1.0,10.0,0.0,0.0,-1411.154003322507,-4.782269070788233e-5,2.085671095378794e-6,155191.22029882343,-0.00010376539898138623,-8.070956953828953e-6,-0.0007535405756301877,-1.8326001149878946e-5,-3.8982759025519724e-5,-0.06121940148923352,-0.00028999206870837047,0.000831847448608375,-0.0028596972950792107,0.012212427989497362,-0.06422795127236294,-0.00029155539378093514,0.000994613374693817,-0.0035259590560123683,0.015227186689205731,-0.08063703923036603,0.001211721668723078,-0.004523353830717813,0.01972727464544663,-0.10474252905010835,-0.00594500568859691,0.02629866540961675,-0.13981847240320278,0.03583986588680668,-0.19091330074966786,-0.2656265496013387
0.026780006683519385,-7.532122694575989,2514.957523973962,430.06432237319655,8.564491995108394,0.09746750176897946,-38310.64325115112,73.45598266821591,9.676452371248054,120.50910762532132,4.9221453443682845,10.391648656982897,3.5648986776413345,70.4284121754303,1.4991884335723575e11,26.376022464761856,33.57982438628663,5.077728861978228,-5.533889398942234,28.347168882796986,1480.7695670480887,38.68613186582756,0.6307537654567782,-9.367200994652805,36.11915830756048,74.55777765051093,-13.670091713994076,-12.071225032803152,47.90693975949472,-44.822982432976225,-13.206017174384778,64.99577332820084,-7.914726597909264,85.53505842935454,99.82366227530035,0.21629710032265612,0.006973192365748543,1.1009900230777425,7.739876696145853e7,1.9084841526801165e7,-582.9772862710332,-1.266879862409676,4.945974451854451e-6,-5.920303155394343e-5,-8.93544022557749e-5,-4.129978243764772e-12,0.007333631937030298,9.234442880963127e-7,5.849970313094573,0.0023200110144858768,3.004737245955385e-7,0.0029615506037165146,0.003811594588423107,0.4424919904931151,0.045404786604457105,0.03643818134233853,26.376022464761856,265.79336556496474,1480.7695670480887,172.73727088255941,2.0149638726901053e-6,4.274332011221251e-9,1.0,10.0,0.0,0.0,-1353.2364184815901,-5.205059944294761e-5,2.1377742557707445e-6,145734.91533007124,-0.0001105825026134354,-8.908233623005185e-6,-0.0008025634351609392,-2.0190939369099967e-5,-4.294936597885666e-5,-0.061221516835097675,-0.0003088694024393631,0.0009151401272895433,-0.0032480685116452225,0.01431758149597967,-0.07771839239648201,-0.0003104180086419123,0.001094214514020928,-0.004005087043470383,0.01785363814388448,-0.0975847000499043,0.001332971660347221,-0.005138461322149967,0.02313304444809924,-0.12677677509614835,-0.006753958814332656,0.03084375841433023,-0.16926388637470197,0.042040726574931436,-0.23116760855388271,-0.32170401746178356
0.027226639882964716,-7.51558238295295,2411.562785425356,421.14590454506924,8.564491829842142,0.09909309562283831,-35974.3350245918,73.455980779116,9.676437438624271,120.50890987918253,4.922142738108653,10.391640876471095,3.4489024870945686,67.01894382695286,1.4032102830738428e11,25.517735046881942,33.579773059116505,5.248437560253227,-5.912108396550049,31.30307995595939,1432.5839619250714,38.68605272970021,0.6518929480559063,-10.007526175065786,39.885503233557294,74.55757108858023,-14.129906278729042,-12.896383267034132,52.90248533167574,-46.330463621251965,-14.108635139869365,71.77328964077154,-8.455242363101036,94.4541244765714,110.23160461448929,0.21629710032267171,0.007120860531205245,1.1009899288108316,7.739884525841181e7,1.908487067299298e7,-559.0492840118271,-1.2669827048569016,5.414011398307388e-6,-6.315896868135272e-5,-9.537321120344568e-5,-4.596174614955261e-12,0.007333981540479958,1.0042921058080463e-6,5.850280305841146,0.0024194391862418442,3.2389056950185646e-7,0.003088463675231954,0.003974940840867299,0.45681345004377966,0.046925984940368884,0.03766288476969036,25.517735046881942,257.14446068619816,1432.5839619250714,167.11649506279645,2.2913504913928487e-6,4.958233923131991e-9,1.0,10.0,0.0,0.0,-1297.7073267754217,-5.666834222063861e-5,2.181592866582518e-6,136856.65051365495,-0.00011793305522368813,-9.831887706670937e-6,-0.0008553890117540641,-2.22432855258176e-5,-4.7314535267803634e-5,-0.061223645639826726,-0.0003289354491009069,0.001006617709973501,-0.0036884402853144134,0.016781304130042286,-0.09401275035913739,-0.0003304560959398454,0.0012036044779011779,-0.004548414854631045,0.020927795427387035,-0.11805753011190215,0.0014661246790621796,-0.005836066379418353,0.02712002744564696,-0.15339934054225296,-0.007671497305847392,0.036165521376744766,-0.20484907554453174,0.049302640614047634,-0.2798277395950912,-0.3895090959224137
0.028142010993786486,-7.482514771390238,2217.4194107650833,403.8647361918982,8.564491467262116,0.10242474176901724,-31721.634510743555,73.45597661357682,9.676404485556409,120.50847376825604,4.922136973032828,10.391623713667187,3.228195009067922,60.689540812521805,1.229358175496814e11,23.884655017698492,33.57966168136134,5.607096538500435,-6.747413540958075,38.1681773188515,1340.9002125913132,38.68588022000973,0.6962779783983372,-11.421763071864707,48.63283753470186,74.55711766605508,-15.096080496360688,-14.718841994236659,64.50465480077251,-49.49793476049677,-16.102110777713772,87.51410293394551,-9.648747433332407,115.16855174610988,134.40319763840924,0.21629710032270835,0.007425558561589704,1.1009897127556862,7.739901781444855e7,1.9084934957838766e7,-514.1112592213854,-1.2671758340029897,6.487276397847825e-6,-7.186733667517635e-5,-0.00010863800199531533,-5.691847693810426e-12,0.007334496069606339,1.1877634581494953e-6,5.850841691947274,0.0026311744387810788,3.763190769265256e-7,0.003358725469794403,0.004322789277718987,0.486791157524056,0.05012103389917617,0.040236024326995856,23.884655017698492,240.6880475096185,1340.9002125913132,156.42175259166558,2.96165957141553e-6,6.66302862611473e-9,1.0,10.0,0.0,0.0,-1193.4173906518035,-6.722404623087616e-5,2.235996274745206e-6,120693.80214742731,-0.00013442982614100764,-1.1974793995009859e-5,-0.0009738325347539601,-2.698644683746774e-5,-5.740269712488503e-5,-0.06122795988581319,-0.00037292464026182886,0.0012173519552910862,-0.004753500502013144,0.023035651971633184,-0.13743548757460905,-0.00037434097825925667,0.001455607761217829,-0.005862662854564814,0.028733185396450193,-0.1726270492975192,0.0017728213616496863,-0.007523792485884997,0.03724582834286154,-0.2243828563598705,-0.00989165602635583,0.04968547168432616,-0.299764902422289,0.06775744872512642,-0.4096710378165006,-0.570514349930271
0.028611014456748587,-7.465986519859147,2126.3177860552764,395.49377815928193,8.564491268248986,0.10413176043601999,-29788.14786977529,73.45597431617708,9.676386325138724,120.50823355423618,4.92213378825378,10.391614259150348,3.1232306723024785,57.753618509937006,1.1507100867141335e11,23.10799002725147,33.57960135655477,5.795437439406548,-7.208113488381606,42.144458413508985,1297.2969501493435,38.685786337369564,0.7195690013063114,-12.201803325554664,53.699318703292136,74.55686913351047,-15.60350409926286,-15.72403932775219,71.22467561379909,-51.16140315719097,-17.2015966266037,96.63124924043807,-10.306863219119014,127.16634460770327,148.402917344185,0.21629710032272983,0.0075827267460733695,1.100989589201602,7.739911278176783e7,1.9084970365756776e7,-493.02023593191683,-1.2672664433443033,7.101287832500559e-6,-7.665443428871025e-5,-0.00011593841256252524,-6.3337957802375125e-12,0.007334660637880141,1.2916728087001076e-6,5.851094011266425,0.0027438534172431147,4.056245066887951e-7,0.0035025485419167396,0.004507902199462674,0.5024730184960492,0.051798309242372685,0.0415872743928562,23.10799002725147,232.861671868215,1297.2969501493435,151.33552401082363,3.366312482296411e-6,7.71905452281368e-9,1.0,10.0,0.0,0.0,-1144.468843246254,-7.324642510181494e-5,2.241575907027299e-6,113344.47600423507,-0.00014368559916970883,-1.3214653549999859e-5,-0.0010402266016475122,-2.972010568557873e-5,-6.321679661393065e-5,-0.06123015368040008,-0.00039700346713222043,0.0013384115495798283,-0.005394676851774314,0.026978478640322344,-0.16609083694577467,-0.0003983384457883762,0.0016003777324177433,-0.006653963330602492,0.03365469024018977,-0.20864585519638584,0.0019489820361816492,-0.008540141738380084,0.04363211186121031,-0.2712501286712381,-0.011228843061623823,0.058215044621176285,-0.36245655101494234,0.07940405155569065,-0.4954664942442192,-0.6901650404373265
0.029087743447786633,-7.449461386318431,2038.9738835514183,387.29728858659956,8.564491056153182,0.10586689875331587,-27972.73195585842,73.45597186012067,9.67636694095999,120.50797722962892,4.922130383141372,10.391604170380818,3.0216983426923525,54.960236486336754,1.0771069365346606e11,22.356717636278024,33.57953775240385,5.990057124411914,-7.700126133911756,46.533817906031295,1255.119245295099,38.68568701222985,0.7436234390826134,-13.03489293338274,59.292137669482486,74.55660485707499,-16.127891706826002,-16.797596323584376,78.6428234476278,-52.880444206391516,-18.375823712519228,106.69556024230248,-11.009592772787054,140.41049010821,163.8565634536828,0.21629710032275373,0.007743202283956858,1.1009894539786134,7.739921405258055e7,1.9085008145087637e7,-472.7968275310184,-1.267353285720883,7.773433811389104e-6,-8.17550784176916e-5,-0.00012372340358015905,-7.047982770421812e-12,0.00733476292599553,1.4046496977662375e-6,5.851327975429433,0.0028613346155021593,4.3720579601991335e-7,0.003652499680190901,0.004700903382329401,0.518634429589536,0.05353112847880307,0.04298359969543095,22.356717636278024,225.29118478590604,1255.119245295099,146.4155924973328,3.82564865237912e-6,8.938685906782488e-9,1.0,10.0,0.0,0.0,-1097.5329461566166,-7.982815983813715e-5,2.2287739854472306e-6,106443.41801602562,-0.00015369488369878048,-1.4582301548038677e-5,-0.0011119823424281619,-3.272722419073826e-5,-6.961244695843598e-5,-0.061232377665033075,-0.00042258275998476204,0.0014712756792361705,-0.006121067393108205,0.03158778724723048,-0.20065542663630467,-0.0004238130593190473,0.0017592663069666658,-0.007550519028376388,0.03940884476523794,-0.2520988999706194,0.002142299606501966,-0.009691825745026673,0.051100284428548984,-0.32780320555361175,-0.012744252414818547,0.06819178628665616,-0.4381242484627936,0.09302975420913227,-0.599049855668808,-0.8346656779295772
0.03006493165840444,-7.416418853049409,1874.9357622049906,371.41249529477864,8.564490588356579,0.10942354871243187,-24667.513364764218,73.45596641878076,9.676324166819134,120.5074118172652,4.922122849327671,10.391581917688155,2.828473003730735,49.773410190685844,9.437523874091406e10,20.92697137806269,33.579400120905696,6.398987179955949,-8.786742829643805,56.72778087805899,1174.8507904551977,38.685470896727175,0.7941192436857925,-14.874903333148048,72.28105961776784,74.55602516657262,-17.22989381279893,-19.168708463581414,95.87097757175528,-56.49287161943344,-20.9691649661687,130.0692755245172,-12.5611382524226,171.16885619163634,199.74474046067957,0.2162971003228099,0.008074368222786819,1.1009891439975064,7.739943718763943e7,1.9085091459919166e7,-434.809612428612,-1.267516239131003,9.314600179501483e-6,-9.297896159571521e-5,-0.00014087642262392792,-8.726520742553945e-12,0.007334778311912465,1.661044576090671e-6,5.851742324707661,0.003111538981068544,5.079181869015164e-7,0.003971851400017796,0.005111942172098918,0.5524502662323499,0.05717088358936906,0.045917642126938274,20.92697137806269,210.88382482497138,1174.8507904551977,137.05249035322333,4.938542972815256e-6,1.1971636326900454e-8,1.0,10.0,0.0,0.0,-1009.3670977647764,-9.48861776452608e-5,2.133432294121219e-6,93877.72874338066,-0.00017625629114629041,-1.7754862088771554e-5,-0.0012735772186762391,-3.967243284130233e-5,-8.438357148316886e-5,-0.061236934165355195,-0.00047860329474369893,0.0017770181641085766,-0.007875456738901141,0.04326844655055927,-0.2925696506634023,-0.0004795406029745941,0.002124902733384495,-0.00971623793165215,0.05399370911109819,-0.36767740942097077,0.0025870788938420434,-0.012474389549376096,0.07003540288191465,-0.47827947471827215,-0.016406242808294214,0.09349616392723661,-0.639546432334321,0.12760168789705562,-0.8749099674784248,-1.2196801971999685
0.03056567315906656,-7.399900697319128,1797.9467184037517,363.71683029778944,8.564490330212182,0.11124608728038832,-23164.517565491322,73.45596340376395,9.676300595487891,120.50710032340757,4.922118686549563,10.391569660342862,2.7365618817611495,47.366993629357445,8.834115798413815e10,20.246883622480137,33.57932579436803,6.61374242787256,-9.386042783797423,62.63197654496502,1136.669434134363,38.68535350980508,0.8206103559046543,-15.88979466619361,79.80406346984549,74.55570765775235,-17.80872639524257,-20.476533457730284,105.84930887860382,-58.39023535181082,-22.399493444936727,143.60705342024883,-13.416590221105526,188.98353957643448,220.52953076897012,0.2162971003228428,0.008245208909081224,1.1009889667037807,7.739955996189383e7,1.908513734307335e7,-416.9780366644204,-1.267592619268895,1.019618674691204e-5,-9.914640467127222e-5,-0.0001503143509313223,-9.709991815917055e-12,0.007334689847209419,1.8062613705146551e-6,5.8519233743425945,0.0032447024909047838,5.474460487125021e-7,0.004141813488196027,0.00533070282124851,0.5701325926868662,0.059081716257207983,0.04745857353881596,20.246883622480137,204.0306895906931,1136.669434134363,132.59875064088945,5.609715002814289e-6,1.3846105954867372e-8,1.0,10.0,0.0,0.0,-967.9800593446001,-0.00010348366226208855,2.0422682036470322e-6,88163.0890199296,-0.00018896694425288074,-1.9590230621346883e-5,-0.001364538176419297,-4.367261412287667e-5,-9.289107937962679e-5,-0.061239276012790216,-0.000509237042817502,0.001952464955184416,-0.008930176932587994,0.050619550975652156,-0.35310031479776877,-0.0005099781832777004,0.0023347231236910213,-0.01101845227230245,0.06317441838355753,-0.44381051850219577,0.0028422649992300925,-0.014147838344992877,0.08195807546028575,-0.5774349692133471,-0.018608964386971863,0.109434875252439,-0.7723280357648574,0.1493856856781108,-1.0568457345451263,-1.4737253577796432
0.031074705067557093,-7.383384138046252,1724.1250733664085,356.18090042600284,8.564490054075778,0.11309880049001103,-21753.148990813133,73.45596017037805,9.676275436893437,120.50676789612861,4.922114235124077,10.391556581513374,2.6476461606075468,45.07713465309466,8.269340702384464e10,19.58895786983756,33.57924759100545,6.835666744067708,-10.026067271029442,69.14940692465572,1099.7322644206063,38.68522948717822,0.8479643560660677,-16.97371087331882,88.10844539209198,74.55537020946834,-18.40696088798948,-21.87330215393263,116.86406027172795,-60.35113192508204,-23.927039767293465,158.5509724927348,-14.329954679325573,208.64843186945762,243.47217162288794,0.2162971003228794,0.008419657668244677,1.1009887726493295,7.739969086317134e7,1.9085186294357985e7,-399.87838617177795,-1.2676657712198438,1.1161139054041905e-5,-0.00010571595893200424,-0.00016037692768573232,-1.0804161550662303e-11,0.007334535969251899,1.9641561050658654e-6,5.85208739935051,0.0033835497564376343,5.900455595614022e-7,0.004319027734797364,0.00555879920905393,0.5883502783577341,0.061055891215146256,0.04905101304564914,19.58895786983756,197.40088979066914,1099.7322644206063,128.29015136546047,6.371062597848868e-6,1.600761769621993e-8,1.0,10.0,0.0,0.0,-928.2911471692321,-0.0001128838828136223,1.9153373193226065e-6,82796.48513187445,-0.000202749571374358,-2.161458992327915e-5,-0.0014631143257952482,-4.807095775658008e-5,-0.00010224531213960778,-0.061241666742173004,-0.0005417567111851006,0.002144872152940296,-0.010123930194276622,0.059202954627916984,-0.4260070996756721,-0.0005422625639970617,0.0025648299298503185,-0.012492490869890004,0.07389569495515345,-0.5355255857602563,0.0031220840868178812,-0.016042363545263637,0.09588444864703752,-0.6969144845821924,-0.021102988138009728,0.12805686804793415,-0.9323742295643036,0.17484356048374378,-1.276211213502504,-1.7801390543148379
0.03159217459518353,-7.366868833878041,1653.338869715948,348.80125171768,8.564489758408667,0.11498222373075793,-20427.792443963786,73.45595670007742,9.676248584472946,120.50641311745159,4.9221094748601875,10.391542626372928,2.561626206822992,42.898133280668496,7.740711183738293e10,18.952456893720516,33.57916535679693,7.065001438185902,-10.709579583269601,76.34373035390972,1063.9978921561258,38.685098502792805,0.8762074670704484,-18.13134551178338,97.27531969437395,74.55501161874,-19.0252608395136,-23.365061852291475,129.02282549207058,-62.37772579219006,-25.55840416426965,175.04701030832098,-15.305124267483777,230.3555765355724,268.7964665104956,0.21629710032292013,0.00859779382896642,1.1009885602469356,7.739983042307924e7,1.908523851753268e7,-383.4803001544484,-1.267735815095616,1.221730098694922e-5,-0.0001127133116455972,-0.00017110496961913666,-1.2021502373833199e-11,0.007334315490027338,2.1358375012667022e-6,5.85223465645537,0.003528325559924372,6.359560001713497e-7,0.00450380621580039,0.0057966332270272805,0.6071180047554526,0.06309552175714858,0.05069670850686132,18.952456893720516,190.98699685614798,1063.9978921561258,124.12186456570282,7.2345450704128965e-6,1.8499156281470057e-8,1.0,10.0,0.0,0.0,-890.2299741280398,-0.00012316267602048483,1.7466781001355912e-6,77756.62296785126,-0.00021770409268425495,-2.3847353500240914e-5,-0.0015700122854330394,-5.290651647318709e-5,-0.00011252931254963233,-0.061244111434991214,-0.0005762717809133141,0.0023558361810636923,-0.011474701505054419,0.0692220570867923,-0.5137866680819109,-0.0005764980729428195,0.0028171329730975617,-0.014160608919416843,0.08641214653747507,-0.6459699003684081,0.0034288493456182552,-0.0181866449440825,0.11214630228558639,-0.8408306107226498,-0.023926154448146046,0.14980742089756588,-1.1252140112584144,0.20458633834293571,-1.5406147056840194,-2.1495919461636257
0.03265302841596175,-7.333840679054713,1520.373018093342,334.497400164525,8.564489101557731,0.11884338895997551,-18014.373047996647,73.45594896569001,9.676189335799195,120.50563034321202,4.922098939825215,10.39151184942209,2.3978923766664146,38.851312556783625,6.782738631101249e10,17.74090843109007,33.57898817733496,7.546907439618535,-12.219065028851956,93.05139294942603,995.9791730460981,38.68481428995052,0.9354683873958498,-20.688156712281177,118.56394917959227,74.55422585396835,-20.324829062470478,-26.659820286847935,157.25974209174257,-66.63704182497332,-29.16124640888889,213.35664732169485,-17.457747054870442,280.7664449256689,327.6035034353681,0.21629710032301588,0.008965454583738998,1.1009880732865975,7.740013781817563e7,1.908535366243937e7,-352.67378459441807,-1.267867032563975,1.4638341819617295e-5,-0.0001281022015843692,-0.00019473394923427462,-1.4882790716857252e-11,0.007333669110050006,2.525490215834628e-6,5.852479748224661,0.0038366956387655177,7.38761886713648e-7,0.004897372539034393,0.006303209834614728,0.6463637724077186,0.06737995578473588,0.05415516131000192,17.74090843109007,178.77850796429644,995.9791730460981,116.187755247079,9.323757470225627e-6,2.4676557888529655e-8,1.0,10.0,0.0,0.0,-818.7241289620663,-0.00014669565701756708,1.2561638081448347e-6,68578.44755967226,-0.000251578381850802,-2.902590050916994e-5,-0.0018119518649474908,-6.406463230586824e-5,-0.00013625949021435122,-0.061249184018174994,-0.0006517547718721684,0.0028405566105173283,-0.014730873688901662,0.09455092016696141,-0.7465263462398358,-0.000651265522048076,0.0033968479124674125,-0.01818252775475925,0.11806212222266475,-0.9388873830053028,0.004133533474106766,-0.023357822854651634,0.15328198504875445,-1.2226824684008808,-0.030735896537097164,0.20485005891990682,-1.6371328148443536,0.27988644566521437,-2.2428950907891183,-3.1314489937648955
0.03319672058921576,-7.3173271907999125,1457.9567315303027,327.56669698791166,8.56448873647836,0.12082225021946885,-16916.73312709459,73.45594465512082,9.676156688853206,120.50519900028002,4.9220931171313405,10.391494898788833,2.319996110952832,36.97345802286645,6.349188409856614e10,17.164511364367396,33.578892924067546,7.800002439029381,-13.051546967162492,102.72787645661568,963.6190583241802,38.68466035545171,0.9665410230309555,-22.098398620988995,130.89358667112427,74.55379591920692,-21.007545158364582,-28.477075180462823,173.61364216380136,-68.87448068676834,-31.148274301608218,235.54436939869666,-18.64433219297911,309.9623068506956,361.65955053504155,0.21629710032307198,0.009155146958252368,1.1009877947480273,7.740030689613414e7,1.9085417062216695e7,-338.2108626962879,-1.2679284205280323,1.602282638491988e-5,-0.0001365534410801619,-0.00020773025344592082,-1.6559384869085988e-11,0.007333239948858892,2.7462006137447237e-6,5.852577951992515,0.004000834705837442,7.962355493804864e-7,0.005106854783811788,0.0065728467728615216,0.6668726463721445,0.0696293467309061,0.05597172411005535,17.164511364367396,172.97031335224395,963.6190583241802,112.4130945933258,1.0582036129064865e-5,2.8483496285385845e-8,1.0,10.0,0.0,0.0,-785.1531056544804,-0.00016013988800871637,9.179068513371516e-7,64403.80104403183,-0.0002707509086772856,-3.2021296180754575e-5,-0.0019487798333844668,-7.048552809656923e-5,-0.0001499147755753736,-0.06125182310152146,-0.0006929710846964082,0.0031182803486387773,-0.016684747121959283,0.11045389360475386,-0.8993635903909347,-0.0006920323699136652,0.0037290061391163486,-0.020596340010341364,0.13793865073023037,-1.1312970944632932,0.004537195916324208,-0.026462101789225288,0.17912488280366154,-1.4736151329126992,-0.03482462192944935,0.23944404207357917,-1.973705456085102,0.32723212905405274,-2.704875056412171,-3.7777017070927785
0.03374946630098198,-7.3008136805210135,1398.1021331682193,320.77926925885794,8.564488344041136,0.12283406060023727,-15885.911315862577,73.4559400142762,9.676121845649389,120.50473859639601,4.922086889528445,10.391476813671071,2.244630581660484,35.186363585425056,5.9433500397101006e10,16.606838047191324,33.57879302586149,8.061555720556404,-13.940561431565785,113.40912840771584,932.31010050757,38.68449804777741,0.9986123361484964,-23.6045366517855,144.50350314194543,74.55333931315143,-21.713224326200685,-30.417893867344045,191.6657359495287,-71.18705623293951,-33.27028539735779,260.03609550251576,-19.911020776442125,342.18947925074724,399.2494042716005,0.2162971003231344,0.009348862401495838,1.100987489868295,7.740048712294213e7,1.908548469188205e7,-324.34041319201924,-1.2679871295515626,1.753788274794022e-5,-0.0001455520859826327,-0.0002215831098620987,-1.842481988277707e-11,0.007332737651647415,2.9861953802037975e-6,5.852660126733462,0.004171992917829527,8.581798930014539e-7,0.005325291362537206,0.006854011711848051,0.6879932233613323,0.07195337320133799,0.05784915842620446,16.606838047191324,167.35080948938432,932.31010050757,108.7610579214134,1.2008024496240754e-5,3.286478077844173e-8,1.0,10.0,0.0,0.0,-752.9568710456009,-0.00017484427893446923,5.048796824950954e-7,60483.07976645012,-0.0002916031078322466,-3.5324792338732524e-5,-0.0020975182073861703,-7.754112004651091e-5,-0.0001649197537861801,-0.06125453856781181,-0.0007366800510624892,0.0034225234295500212,-0.018893241256411286,0.12899194536840153,-1.0830797239552514,-0.0007352204895619718,0.004092886574202197,-0.0233250720581255,0.16111264900331856,-1.3626279043648015,0.004979331489380644,-0.029971960931344774,0.20926275760550023,-1.7753973100099079,-0.03944819267050928,0.27979925842722025,-2.378626295495756,0.3824793445287725,-3.2608859428193675,-4.555802822087951
0.034882767239503495,-7.267785352521498,1285.657910601884,307.6220493766991,8.564487466984541,0.12695888635873506,-14008.645355044826,73.45592962245284,9.676044971455738,120.50372257374818,4.922073103939169,10.391436932607546,2.1011603655620523,31.86700223791442,5.207811146959032e10,15.545210705233766,33.57857870633202,8.611182825037918,-15.903753906967188,138.21381308957544,872.7079980404045,38.684146791663316,1.0658647044353031,-26.930996293353882,176.10938684345822,74.55233967907118,-23.196662656023918,-34.704355596456736,233.587724886622,-76.04799436538157,-37.956456641674144,316.9127938778569,-22.706426438998538,417.0283491157809,486.53318569632523,0.21629710032328112,0.009748720079166186,1.100986790892587,7.740088397063792e7,1.9085633779425547e7,-298.28011144570996,-1.2680968882778876,2.1009700606584827e-5,-0.00016533221387548852,-0.0002520844901666981,-2.2809862503911328e-11,0.00733150498325841,3.5309438094976458e-6,5.85277681922987,0.0045365927860877,9.96903796825006e-7,0.005790589757920461,0.007452937937332087,0.7321343875176597,0.07683537804838218,0.06179500417149037,15.545210705233766,156.6531681245352,872.7079980404045,101.8087991874359,1.5454086614359604e-5,4.370105928475568e-8,1.0,10.0,0.0,0.0,-692.4642389028295,-0.00020851952781550856,-5.915638948961141e-7,53342.39668474777,-0.0003390008911856019,-4.298580593953e-5,-0.002435347813492054,-9.380908978021482e-5,-0.00019951612208600082,-0.06126022378350261,-0.0008321441803231155,0.004120603898370358,-0.02420799372924825,0.17575735799640135,-1.568922810607262,-0.0008293928046043395,0.004927821337717431,-0.02989317100958766,0.21958920174772398,-1.9745910791877257,0.00599353569009343,-0.03842246186323152,0.2853430018472126,-2.574119477824492,-0.05058258038629318,0.38172038205273573,-3.4509430456877777,0.5220792461761399,-4.73424790696485,-6.619009666061307
0.035463654900063445,-7.2512699180079,1232.8692605321908,301.2463352678368,8.564486976669583,0.12907310916131845,-13154.775434910633,73.4559238045776,9.676002615681504,120.50316259091879,4.922065482951104,10.391414970117165,2.0328970244233586,30.326543394136493,4.874891774434499e10,15.040082707791637,33.5784640037362,8.899853242470769,-16.986373299579295,152.57932256227943,844.3489442322674,38.683957060728595,1.1011032106435406,-28.765695627593722,194.41381805266965,74.55179322469462,-23.97608993613342,-37.06852029304608,257.86679774154163,-78.60177697067658,-40.540793138650834,349.85292111552667,-24.246885458927547,460.37017689939876,537.0769691161094,0.2162971003233671,0.009955046413713814,1.1009863910936963,7.740110218392433e7,1.908571585364308e7,-286.04437249482453,-1.268148115953116,2.2994371503077796e-5,-0.00017618941106101952,-0.0002688550648313558,-2.5379603765289005e-11,0.007330769748498091,3.8395353585953845e-6,5.852811482961341,0.004730681372630037,1.074465646425649e-6,0.006038275796353589,0.007771760995277155,0.7551881473341918,0.07939859096570981,0.0638677808476789,15.040082707791637,151.563201823596,844.3489442322674,98.50088903995376,1.7527101421110537e-5,5.0363429629464786e-8,1.0,10.0,0.0,0.0,-664.0614218062517,-0.00022776208728499545,-1.3018140071084872e-6,50094.2468338729,-0.0003659146519435878,-4.7416613596372234e-5,-0.0026270386207945338,-0.00010316303803662352,-0.00021940854545415947,-0.061263206818936586,-0.0008842009067420231,0.004520020958939458,-0.027391750965352304,0.2050581500420366,-1.887166586348676,-0.0008806580857312241,0.005405551177059868,-0.033828569939407985,0.25623765559591294,-2.375577868065307,0.006573668623940375,-0.043487064123341954,0.3330435128041267,-3.097729158782963,-0.057257171257950566,0.4456524879357621,-4.154309948621362,0.6096881547124735,-5.7012714765950125,-7.97403107184612
0.036054261425458936,-7.234753218914834,1182.2438386502672,295.0020459636966,8.564486447552163,0.131222697554044,-12352.841356852769,73.45591752204845,9.675957412702491,120.50256479921606,4.922057330749994,10.391391539360288,1.9668468755418285,28.860438552985332,4.563231832606238e10,14.551328772046231,33.57834409678394,9.198175833043186,-18.142442992280117,168.43611034911532,816.9091311860712,38.68375739315239,1.1374551434711122,-30.725107856179182,214.6184590198351,74.55121323729234,-24.781819315372395,-39.59337095085364,284.6664035957603,-81.24154474578769,-43.300549750848084,386.21276720121335,-25.890973985028623,508.21067162196675,592.8624720641799,0.21629710032346278,0.010165764239889784,1.1009859535022237,7.740133473688835e7,1.9085803392913524e7,-274.30923997206185,-1.2681970209647648,2.5165644869233195e-5,-0.00018774569672781434,-0.00028672674651596266,-2.8239036042448447e-11,0.007329951630730399,4.175114789503455e-6,5.852830409802509,0.004933084301955204,1.1580673218725487e-6,0.006296566300779641,0.008104237781167646,0.7789199587222321,0.08204691556833717,0.06601016605150617,14.551328772046231,146.638251117302,816.9091311860712,95.30021529171543,1.9874469732652894e-5,5.8018499025814455e-8,1.0,10.0,0.0,0.0,-636.8203402762049,-0.00024881032858662245,-2.140870133998868e-6,47043.53011670302,-0.00039524777268440424,-5.230280127058698e-5,-0.0028358624186680488,-0.00011343596202166193,-0.00024125514935228396,-0.061266292850751004,-0.0009393539067350659,0.00495715426866432,-0.03098614545653198,0.23916366360167662,-2.269024399304586,-0.0009349070988066567,0.005928399181314761,-0.03827222113636572,0.29890406699549416,-2.8568305083284757,0.00720845673004731,-0.04920681400538675,0.3885930038450051,-3.726365851731061,-0.064796339854162,0.5201293642079019,-4.999105340143657,0.7117819371548714,-6.86325464656229,-9.602978284998064
0.03726533463503222,-7.201714756242204,1087.1289524263211,282.89660629703167,8.564485258090205,0.13563052423722097,-10892.305788510876,73.45590339071849,9.67585768902801,120.50124530916412,4.922039280590837,10.391339875695953,1.841097466945412,26.137029256453882,3.99833193149374e10,13.620806895782163,33.57808820019384,9.82508215135306,-20.695100510903057,205.25828770832942,764.6672971257515,38.68332660546966,1.2136149161329108,-35.052479069540965,261.5372235367754,74.54994473420723,-26.475869662064863,-45.169450635222326,346.90018007105243,-86.79098170973083,-49.39454567791267,470.6473675027345,-29.51786961716231,619.301886203224,722.3850954831113,0.21629710032368774,0.010600767852273901,1.1009849503517972,7.74018466353071e7,1.9085996333933886e7,-252.2591803288984,-1.268288174867267,3.0139029746227126e-5,-0.00021313353646982772,-0.0003260623365378572,-3.496167323115755e-11,0.0073280544626623595,4.9369202105209316e-6,5.852821042022799,0.005364290667464775,1.345317063912891e-6,0.00684681690724144,0.008812544136849964,0.8284872306663322,0.08761037280140879,0.0705133688361384,13.620806895782163,137.2618731562752,764.6672971257515,89.20658760276919,2.5539742342503326e-5,7.69040825825622e-8,1.0,10.0,0.0,0.0,-585.6340826444091,-0.00029701747510094806,-4.279980319286301e-6,41487.02499654218,-0.0004621266915312366,-6.363294068995547e-5,-0.0033116448071474538,-0.00013710170718893294,-0.0002915827088812682,-0.061272804088787255,-0.0010596337787728235,0.005958620239434909,-0.03961991092410408,0.3249994458543041,-3.275982960357321,-0.0010529871441784106,0.007126260006323829,-0.04894847589368556,0.40631956395959723,-4.126372310543124,0.008662277536515602,-0.06295305976629978,0.5285080587497069,-5.385627465512175,-0.0829196143105203,0.7078186253631044,-7.230385391404955,0.9692099144733965,-9.93450283048206,-13.911639124711666
0.03788616277710378,-7.185192337215939,1042.4718049121077,277.0300378930912,8.564484589387497,0.13789007355717176,-10227.940105776253,73.45589544515416,9.675802747479315,120.5005179139816,4.922029299747605,10.391311427480334,1.7812598732293254,24.873027404123693,3.742626287547795e10,13.17801532402538,33.57795200726578,10.154345201382178,-22.102619554836874,226.58277699486402,739.807807195997,38.683094652255306,1.253480149892243,-37.439105299479515,288.7089327270801,74.54925198432392,-27.366120132335844,-48.244723236943344,382.94135592536566,-89.70689753830779,-52.754928348223366,519.5456766544806,-31.515695843691955,683.6354200277123,797.3811426600932,0.2162971003238196,0.010825256612452929,1.100984376633105,7.740212801869248e7,1.9086102529911514e7,-241.90555253325215,-1.2683305703826429,3.298076373687848e-5,-0.0002270608534926577,-0.0003476821825784333,-3.8901954789825284e-11,0.007326968629808508,5.368529647068349e-6,5.8527926729108435,0.005593863720635014,1.4500247789413714e-6,0.007139756978656461,0.00918963645249574,0.8543581424122302,0.09053148818142677,0.07287920601609117,13.17801532402538,132.8001323955506,739.807807195997,86.30693015829341,2.8943356990084545e-5,8.848692840171463e-8,1.0,10.0,0.0,0.0,-561.5991365756165,-0.0003245638480961018,-5.623274312039682e-6,38959.34504133731,-0.0005002099425566983,-7.018516182117206e-5,-0.0035823946730214285,-0.00015069766797878989,-0.0003204956147125146,-0.06127624532357458,-0.0011251229767329975,0.006530747385222786,-0.04478231715397623,0.3786563459301536,-3.933750337045046,-0.0011171497324997358,0.007810598247912846,-0.055333690989296046,0.4734872448440335,-4.9559734147160395,0.00949255184342505,-0.07117678472204901,0.6160386931016983,-6.470490704712782,-0.09376453555908112,0.825299441216902,-8.690198878059284,1.1304302058368503,-11.945288921384055,-16.73462169104773
0.038517432883553346,-7.168667343430295,999.642212843344,271.2840560621292,8.564483865087764,0.14018761111464842,-9603.958737901025,73.45588684054907,9.675744115253012,120.49974129042828,4.922018621528722,10.391281079498366,1.7233586445264368,23.669967761556695,3.503237727075009e10,12.749549373219123,33.57781020836702,10.49461965575283,-23.605494851953605,250.120220111243,715.7525540471695,38.68285109920671,1.294573291367543,-39.987856272387944,318.70045257916087,74.54851722266426,-28.286534711721007,-51.52886831429737,422.7229520866355,-92.72130055640062,-56.34312280641643,573.5187865631258,-33.64723769047043,754.6437035138015,880.1487977813957,0.21629710032396635,0.011054542950591498,1.1009837487380003,7.740242782511951e7,1.9086215782538507e7,-231.97506026868794,-1.2683709367180391,3.6088638824615586e-5,-0.0002418790908454537,-0.00037071556948141133,-4.3286981904826004e-11,0.0073257863223375064,5.837932946121472e-6,5.852748417593341,0.0058332918707665144,1.562897823286464e-6,0.007445263366865239,0.009582910465655452,0.8809779938075673,0.09354968754299327,0.07532469749584286,12.749549373219123,128.4827683469338,715.7525540471695,83.50109438892173,3.2793950392862224e-5,1.0177303198734576e-7,1.0,10.0,0.0,0.0,-538.5462252833979,-0.0003546937910540567,-7.182419055589938e-6,36585.22764103788,-0.0005417923476151958,-7.741033288354243e-5,-0.0038778943960813914,-0.00016562047735957115,-0.0003522299901797986,-0.06127982165971229,-0.001194433521415357,0.007156229260149501,-0.050602987935821644,0.4410107860781167,-4.721450551181965,-0.0011849592926621954,0.008558764703787265,-0.06253432327767312,0.5515599872015445,-5.949716523346386,0.010400034427914599,-0.08045264113197031,0.7178142651080117,-7.770513132678108,-0.10599902094117589,0.9619514144158303,-10.440355127278316,1.3180320783049086,-14.357228475804897,-20.12255515932934
0.039812067455309325,-7.135608215681741,919.1674258134914,260.14364346559705,8.564482227917516,0.1448994345597656,-8467.460112147723,73.45586740420967,9.675614772887444,120.49802666372379,4.921994972746545,10.39121417051463,1.6131132862092408,21.435006788684667,3.0693048255427296e10,11.93372960754054,33.57750958131518,11.209687132518967,-26.92339234135563,304.77533159801334,669.9500678735191,38.68232751026053,1.3805527262872173,-45.61637139332909,388.3424736554314,74.54691189408527,-30.2221322029101,-58.781262283414186,515.0986843546849,-99.05936709431484,-64.2653486302758,698.8483504239103,-38.3468914138432,919.522347880303,1072.2948732174345,0.21629710032431143,0.011527943599145194,1.1009823095644673,7.740308753227253e7,1.9086465347922552e7,-213.3145997201286,-1.2684458366497475,4.320344714620017e-5,-0.000274413016534436,-0.00042139162027241526,-5.359856491069e-11,0.00732311559958048,6.903715999325049e-6,5.852611791029761,0.006343449779229949,1.8157525484808696e-6,0.008096184915001005,0.010420851705001458,0.936538390745492,0.09989046670964172,0.08046571021521069,11.93372960754054,120.26238325441572,669.9500678735191,78.1586762861101,4.20740208234525e-5,1.3446382474963268e-7,1.0,10.0,0.0,0.0,-495.22670979744527,-0.0004236916083213264,-1.1067384720576825e-5,32260.87280699426,-0.0006368498940625118,-9.416263010122156e-5,-0.004552979663981509,-0.00019996623109921002,-0.00042526798719727966,-0.061287416345899376,-0.0013453349440504985,0.00858678582947296,-0.06455560815236866,0.597539958759102,-6.792117837300967,-0.0013322546665421853,0.010269946205280347,-0.07979953425057511,0.7476176072050775,-8.563150408500928,0.012474739608154126,-0.10270104533432595,0.9735314599353271,-11.19160845842368,-0.1353516547161885,1.3055078282215782,-15.049503640634438,1.7899751678976803,-20.714458709560347,-29.059762971848095
0.04047582741225725,-7.119073342504394,881.3808030496871,254.74424301449505,8.564481302758438,0.14731515200750264,-7950.46524244625,73.45585643189675,9.675543517236106,120.49708121273517,4.9219818930703045,10.391177331140748,1.56064836646269,20.39762465436219,2.8728702067022606e10,11.545481958973475,33.57735070776213,11.585252618213035,-28.75253819836926,336.42546207262865,648.152652810723,38.682046639032286,1.4254914775119645,-48.72034230493607,428.6714757519538,74.54603611699542,-31.239557207660845,-62.78068212174497,568.5929020324356,-102.3902537123125,-68.63318517864823,771.4259632438005,-40.93406824704292,1014.9976296145478,1183.536244568629,0.21629710032451374,0.011772282717987559,1.100981486628535,7.740345003788412e7,1.9086602683625326e7,-204.55196139867,-1.2684804894479642,4.7266460897526156e-5,-0.0002922494676775235,-0.00044923314269790997,-5.964379474686905e-11,0.007321618053103049,7.507657647958169e-6,5.852519119476255,0.006615096988615042,1.9571716727497227e-6,0.008442767429508238,0.010867023646066593,0.9655165197039448,0.10321989593931329,0.08316701858408428,11.545481958973475,116.3503570234011,648.152652810723,75.61624048746184,4.764156429910701e-5,1.5446181017232205e-7,1.0,10.0,0.0,0.0,-474.8843126187471,-0.00046311043265109716,-1.3462016397958272e-5,30293.622905972323,-0.0006911110162841684,-0.00010384972329127408,-0.0049381045105987825,-0.000219679640883916,-0.0004671892444767403,-0.06129145424569428,-0.0014273557649044746,0.009402667343044263,-0.07288137227179145,0.6951417732165455,-8.140611907101814,-0.0014121246160173576,0.011245890266042495,-0.09010479544420313,0.8699106744884116,-10.265840910407,0.013657506339365006,-0.11598505646569554,1.1331225868321022,-13.421905025361578,-0.15288209193886587,1.520049073750847,-18.0565706288342,2.0848721943147703,-24.86536264913445,-34.9000773132646
0.041150820656358736,-7.102534414439679,845.1386208623443,249.45548726401412,8.564480297310457,0.14977172192146676,-7464.881535981148,73.45584451811243,9.675467477569002,120.49607160323427,4.92196789727259,10.391138034104294,1.5098780894916763,19.41020923714195,2.6889637323742123e10,11.169771213467168,33.577186144866786,11.973375087707641,-30.705342058769517,371.3586087807917,627.0590514761955,38.68175250229392,1.471762536322703,-52.03495017708575,473.18383746987024,74.54510789540582,-32.291634506179655,-67.05144288066226,627.6363888418919,-105.83408508343963,-73.29657555406067,851.5324738443627,-43.69314244772198,1120.3729265459012,1306.292781789636,0.21629710032473892,0.012021869241830248,1.1009805861100574,7.740383618585528e7,1.9086749125923652e7,-196.14705947929997,-1.2685133516558529,5.170818414385299e-5,-0.00031121874030662345,-0.0004788866249811367,-6.637252005211766e-11,0.007320005733933668,8.164572607310348e-6,5.852409960261766,0.006898436117490294,2.1096395731553246e-6,0.008804253377527353,0.01133238983895148,0.9953187387812515,0.1066601166033552,0.08595956394083051,11.169771213467168,112.56468654730287,627.0590514761955,73.15591255360314,5.393411408435275e-5,1.7735917163162774e-7,1.0,10.0,0.0,0.0,-455.37222757577376,-0.0005062188436858281,-1.6210981471503884e-5,28445.842783869575,-0.0007504504640150059,-0.00011453122922205328,-0.005359108372734425,-0.00024130306123484172,-0.0005131719871083333,-0.0612956664045576,-0.0015140581337986531,0.01029358190037986,-0.08225538472883646,0.8083631484691798,-9.75200320002159,-0.001496409704222839,0.012311597863532399,-0.1017097818263709,1.0118110053769058,-12.301106214782344,0.01494865997761326,-0.13094796203719344,1.318371210683834,-16.089036668020164,-0.17263177479713873,1.7691901258113363,-21.65454918111713,2.4274788549741206,-29.834846655528015,-41.89628953192582
0.042535351707429184,-7.069442749357183,777.0358760124328,239.20053335625596,8.564478013511138,0.15481047092541672,-6580.418609615323,73.45581750192855,9.675299741899199,120.49384198292856,4.921936893631634,10.391051402738725,1.4132012662377802,17.575725112992227,2.3555852949067245e10,10.454330960336804,33.57684020985727,12.788976436470248,-35.0155486111571,452.46922118449,586.8918070724732,38.68112284667371,1.5683906151057854,-59.35389573775425,576.5365941969168,74.54308213006645,-34.50473348239662,-76.48142298649861,764.7297856489934,-113.0765808175509,-83.59055270640219,1037.532061775594,-49.771628682372466,1365.0274162577348,1591.2239592357755,0.2162971003252686,0.012537268238759879,1.1009785225648672,7.740468557138179e7,1.908707176413045e7,-180.35229016871546,-1.2685739085859986,6.186987491620777e-5,-0.00035283848680630703,-0.0005440989480000773,-8.22000184326988e-11,0.007316414641043691,9.656440881451447e-6,5.852141253064631,0.00750226344249917,2.451270147570206e-6,0.009574572004442197,0.01232410429580909,1.0574732879022466,0.1138879830881494,0.09183115137674056,10.454330960336804,105.35599716200461,586.8918070724732,68.4709093656118,6.907612754974351e-5,2.3353942321296463e-7,1.0,10.0,0.0,0.0,-418.7040187449535,-0.0006049051089193464,-2.2960072009023087e-5,25080.07856315538,-0.0008864071208474565,-0.00013929585950859461,-0.006323140577696275,-0.00029102102690882004,-0.0006188977635020034,-0.06130465850325048,-0.0017024665116312648,0.012327433884419058,-0.10467516887801237,1.0917854164655314,-13.9734160343871,-0.0016790644668767487,0.014744512702054569,-0.1294739642744122,1.3671700790947394,-17.635605292728016,0.017894765475588326,-0.16675897537782816,1.7825695536030421,-23.084802232111002,-0.21991288250587146,2.3939254829853143,-31.1001041784258,3.287190110844125,-42.893235758777664,-60.29800547459538
0.043245325138703286,-7.052889146152999,745.0559439433757,234.229768543974,8.564476717083654,0.15739422223818525,-6178.059470125019,73.45580219449783,9.67520733841433,120.49261221709739,4.921919742065313,10.391003708402025,1.3671891459211853,16.724168213566017,2.2046633392708447e10,10.113820192684674,33.57665907005704,13.217331679343419,-37.39114162567862,499.43571736415055,567.7743018673058,38.68078657066783,1.6187867976574537,-63.38956727485655,636.3824269027143,74.54197820058508,-35.66837521879805,-81.6809761157704,844.1135016435954,-116.88363075976899,-89.26472197527755,1145.2346377968152,-53.11497458481793,1506.6833455121982,1756.1512574301366,0.21629710032557925,0.012803330969337792,1.1009773429106477,7.740515213454616e7,1.9087249277039878e7,-172.93482736418068,-1.2686016981002401,6.766895372171388e-5,-0.00037564076423699335,-0.0005799108656053247,-9.148185553810467e-11,0.007314423811447491,1.0502034781555468e-5,5.851981165334246,0.007823848050289045,2.6423863236744995e-6,0.009984798443810053,0.012852249885607405,1.0898650988845742,0.11768348634822245,0.09491688617034241,10.113820192684674,101.92510786644088,567.7743018673058,66.24111788308576,7.81467961465461e-5,2.678114550589963e-7,1.0,10.0,0.0,0.0,-401.483866400239,-0.0006612638334239579,-2.7068541690574082e-5,23548.867944493475,-0.0009641756318406857,-0.00015361541976720454,-0.006874275125623937,-0.00031952937840579594,-0.0006795207005257388,-0.06130946245210474,-0.0018046750778664368,0.013485229970801905,-0.11802366237114695,1.2680226694289392,-16.7133881309424,-0.001777869066007368,0.016129494738265242,-0.14600958085762805,1.5882293449491196,-21.09974223705934,0.019571015122619665,-0.18809492725708382,2.071509805471134,-27.631027094988372,-0.24809075623414073,2.783060892580669,-37.24361103691159,3.823061713569757,-51.39447265384656,-72.2891725436907
0.0439674035833372,-7.036329752691858,714.3814955901923,229.3605126613439,8.56447530404734,0.16002197200160004,-5800.137765963161,73.45578553364311,9.675108732914218,120.49129873656128,4.921901386243247,10.39095283488455,1.322660396215763,15.913590327908514,2.0633631379111607e10,9.784282889812411,33.57647271633988,13.659997294643244,-39.92683989796981,551.270867682911,549.2728345677843,38.6804355226095,1.6705927639320792,-67.69866779665736,702.4321477330463,74.54080904024548,-36.871914644183995,-87.23269673598429,931.7269022164977,-120.82041119893879,-95.32177182183035,1264.102464516853,-56.67813410002669,1663.0154374692481,1938.1247902582197,0.21629710032592508,0.013075141901019783,1.1009760522901617,7.740564900340623e7,1.9087438535775144e7,-165.8198603277925,-1.2686278867459984,7.400552653987224e-5,-0.0003998799268307387,-0.0006180417733070418,-1.0181550601449398e-10,0.0073122940497176965,1.1421962733076358e-5,5.851803509025395,0.00815931982072401,2.848470130945899e-6,0.010412718858952967,0.013403188307006078,1.1231599412690014,0.12160550654723075,0.09810725399914162,9.784282889812411,98.60482430285614,549.2728345677843,64.08319579484932,8.838783876805931e-5,3.0697627137958367e-7,1.0,10.0,0.0,0.0,-384.9658537494331,-0.0007228795935313455,-3.174933751199123e-5,22110.6214579325,-0.0010493357193598841,-0.0001694045346114584,-0.007477575655621857,-0.0003507784606017653,-0.0007459715377598397,-0.06131448874857438,-0.0019125704090157737,0.014747859348187604,-0.13302936056687703,1.472066978179687,-19.979804727606293,-0.001881958157323656,0.01763988889248511,-0.16460216537166525,1.8442424770083141,-25.23091800991817,0.021398361406890276,-0.21209121375195955,2.406281966550748,-33.0554749808844,-0.27978843571076273,3.234143466731491,-44.578427617199765,4.444548689176411,-61.55099360235341,-86.62487338694599
0.04470181918362627,-7.019764085998611,684.9588474682071,224.59059879752326,8.564473762914636,0.16269455603716898,-5445.167641318649,73.4557673894924,9.675003509309114,120.48989576483831,4.921881740830581,10.390898570857788,1.2795664823293706,15.142010966286279,1.9310706229247967e10,9.465359880587659,33.57628139296716,14.11744654833476,-42.63326895733369,608.4783047400804,531.3672402065247,38.68006937769903,1.7238207282814988,-72.29957425694003,775.3275134651667,74.5395710307004,-38.11680022684143,-93.16023279856,1028.4213331389424,-124.89153450985943,-101.78717893597563,1395.290441494396,-60.474791527999116,1835.5398834703722,2138.897389260176,0.21629710032631014,0.013352835183626338,1.1009746403427727,7.740617811300594e7,1.908764031097816e7,-158.9949735069989,-1.2686525148666912,8.092850730580158e-5,-0.0004256433565187175,-0.000658638559584435,-1.1332094105727054e-10,0.00731001822999403,1.2422811979003097e-5,5.8516079340809934,0.008509292266157395,3.0707051423660456e-6,0.010859112600108316,0.01397792489620891,1.1573780664121385,0.1256583285500669,0.10140592527732037,9.465359880587659,95.39152842398784,531.3672402065247,61.99479100737988,9.994707344435689e-5,3.517094980921897e-7,1.0,10.0,0.0,0.0,-369.12117135084657,-0.0007902366155312446,-3.7073954534784014e-5,20759.690528916264,-0.001142617857423026,-0.0001868139828307548,-0.008138182185924964,-0.0003850256603978141,-0.0008187975740871484,-0.06131975106557782,-0.0020264269992818417,0.016124339048736724,-0.14989105934909525,1.7081846450538927,-23.871381772904304,-0.0019915633052217077,0.019286480695145054,-0.18549913500129203,2.1405872370850214,-30.15455869208037,0.023389694555949695,-0.23906880938563796,2.79396640341373,-39.52395590038984,-0.31543153484649555,3.7567875483765336,-53.33055782032642,5.165000138247389,-73.67844210871941,-103.7545006758179
0.046208621272815685,-6.986611896094926,629.665244127081,215.3403537032599,8.564470244489295,0.16817767634764527,-4798.58633263167,73.45572606545329,9.674771401288723,120.4867961755457,4.9218382089770865,10.39077895470518,1.1974969792531704,13.708402692416984,1.6912464752598202e10,8.857978921300797,33.5758851357466,15.07866200415717,-48.60424599571098,741.28923238664,497.2663149754599,38.67929065345237,1.8345712509521221,-82.45642639356488,944.55942348624,74.53687305815237,-40.73671020605635,-106.24519031848003,1252.9059808103987,-133.45617829266578,-116.05322793857236,1699.853012562017,-68.82697373596615,2236.0248624657415,2604.760684249627,0.21629710032721636,0.013926424833786527,1.1009714061604667,7.740734140729207e7,1.9088084747355256e7,-146.1683193770304,-1.2686972373512857,9.675138176962977e-5,-0.00048211800249800606,-0.0007478628999259753,-1.4039781517431473e-10,0.007304997441718605,1.4696637977370168e-5,5.851161459029361,0.009255337239733648,3.5688470319810603e-6,0.011810619075175718,0.015203048976629297,1.228666047481191,0.13417428560251465,0.10834356515019283,8.857978921300797,89.27202097291676,497.2663149754599,58.01751044394461,0.00012770447864971524,4.610415345227677e-7,1.0,10.0,0.0,0.0,-339.3424522317621,-0.0009443327195428509,-4.9983378299382365e-5,18298.880848897476,-0.001356845234336996,-0.0002271761066064858,-0.00965450477706294,-0.0004636633737724275,-0.0009860183561447903,-0.0613310421744084,-0.002273167915829541,0.01925856024972443,-0.19009407186206773,2.296955066455455,-34.01789775196129,-0.0022282721892928838,0.023035752935812153,-0.23534136816176265,2.8798949353369503,-42.999565636904336,0.027921001430854513,-0.3034413367333871,3.7618383712817116,-56.4139409488332,-0.40050842123166575,5.062657771009474,-76.20708937707934,6.966587331981457,-105.41287840572583,-148.62913769074402
0.04698150395824101,-6.970024292957962,603.697664323401,210.85590835939686,8.564468237940519,0.1709899938007941,-4504.434652473159,73.4557025553062,9.674643536626762,120.4850858465605,4.921814119598622,10.390713105744044,1.158432104213372,13.04287548867297,1.5826733388353954e10,8.568860214078725,33.575681034448834,15.583448673386826,-51.893587670936334,818.1810994742923,481.0338869876845,38.67887759653073,1.8920959768328283,-88.05546923497974,1042.53764684649,74.53540489879605,-42.114948581199634,-113.45804750923445,1382.8739748400733,-137.9598710263659,-123.91336760331143,1876.181593106426,-73.41355027790672,2467.8610352460278,2874.3216847065755,0.21629710032774807,0.01422260951974102,1.1009695580716692,7.740798009763885e7,1.9088329213842466e7,-140.14419704941167,-1.2687173989915004,0.00010577227861521075,-0.000513030261360171,-0.0007968314303656758,-1.5628502126995528e-10,0.007302235655547384,1.598597283231697e-5,5.850909686641038,0.009652785398508909,3.847629430450718e-6,0.012317477838350814,0.015855689638546354,1.2657772499750883,0.13864677860050864,0.11199060024585886,8.568860214078725,86.35915387634587,481.0338869876845,56.12430759640623,0.00014429812111572003,5.274840555815606e-7,1.0,10.0,0.0,0.0,-325.3565387671792,-0.001032273280191507,-5.775681654455087e-5,17179.342546554435,-0.0014796497236095317,-0.00025051443619075124,-0.010523294887854343,-0.0005086944516893366,-0.0010817751760369594,-0.061337102160868365,-0.002406646858169568,0.02103813327582168,-0.21395703096775393,2.6616709601531765,-40.57328233453657,-0.002355861608055805,0.025164542404935774,-0.26493651534109847,3.338082750014226,-51.3032226492321,0.03049208337654505,-0.3416802780848802,4.362107886759935,-67.34190251669892,-0.4510621457793254,5.873209327025314,-91.02354215947992,8.085740493604968,-125.9889980467929,-177.7576372231428
0.04776771667585801,-6.953428256437201,578.7884657399305,206.4625755346616,8.564466044515676,0.17385070929546684,-4228.143518404818,73.45567689824156,9.674507089123003,120.48325853711148,4.921788333785219,10.390642870517834,1.1206233975951156,12.409341596476711,1.4810203231258238e10,8.289033578131765,33.57547364525847,16.105060347334877,-55.403328698665845,903.034246900009,465.323097951024,38.6784485000819,1.951045485178609,-94.03267291362107,1150.6604607322727,74.5338514787118,-43.540968257621294,-121.15779578385151,1526.2992158306902,-142.61827003381208,-132.30105830648367,2070.7662736218413,-78.29574790746469,2723.6772365780776,3171.663100159484,0.21629710032834026,0.014525253507838063,1.1009675367511278,7.740866005617993e7,1.908858981454452e7,-134.36540600676545,-1.2687361347333121,0.00011562242091128972,-0.0005458694388522775,-0.0008489489254155254,-1.7397939210479506e-10,0.007299294108536478,1.738907011202748e-5,5.850638248813922,0.010067488644218808,4.148331922284724e-6,0.012846305891532466,0.016536639903251753,1.303894391624732,0.14326880193252184,0.11576208504923681,8.289033578131765,83.53995628256138,465.323097951024,54.2919632689789,0.00016300599888785375,6.032085053548687e-7,1.0,10.0,0.0,0.0,-311.9401119686555,-0.0011283665593298448,-6.655350957759693e-5,16127.762628681809,-0.0016143121092590626,-0.0002762481334872022,-0.011475660308389448,-0.0005580094342338245,-0.001186641248251935,-0.06134346064460032,-0.0025472758689905127,0.022975328845397935,-0.2407249454931134,3.0828029635464933,-48.36270064477313,-0.0024899371037658134,0.02748187756193716,-0.2981429385073302,3.8673275981794193,-61.1741670852629,0.033289514589558936,-0.3845978881771962,5.055821973065322,-80.34054558597802,-0.507813623673459,6.810481615278333,-108.660445745294,9.380610123720373,-150.50136491090484,-212.48623860249347
0.049381202251129235,-6.920208453865183,531.9731803926705,197.94147998003305,8.564461020878811,0.1797211598549063,-3724.8694373454223,73.45561828319327,9.674206098833748,120.47921985679189,4.92173118217198,10.39048805467851,1.0486116528652591,11.232153163007686,1.2967382167700819e10,7.756051413901315,33.575051662899874,17.200968550637832,-63.14253925553902,1099.9949125124335,435.3987776079177,38.67754179017021,2.0731519504620017,-107.22399250327216,1401.634445961398,74.53047008423565,-46.543580269585235,-138.1496431776799,1859.2181149314506,-152.42188735865693,-150.79969282928863,2522.4297852942773,-89.01746003291103,3317.3772552185574,3861.3327786503296,0.2162971003297347,0.01515054474592912,1.1009629085980275,7.741015441711904e7,1.908916371153167e7,-123.50400177104223,-1.268769434623482,0.00013811529770384981,-0.0006177964909230301,-0.0009634327136942003,-2.1564329672070534e-10,0.007292831486925954,2.0578060676863936e-5,5.85003422146309,0.010951783620674801,4.822621809510984e-6,0.013973829858602923,0.017988581870045026,1.3832305435262722,0.1529820716360902,0.1236963239277281,7.756051413901315,78.17043225244113,435.3987776079177,50.80195836107589,0.00020784826028254167,7.876482140914232e-7,1.0,10.0,0.0,0.0,-286.72331567620563,-0.001348048229635605,-8.772545668121417e-5,14212.226452901916,-0.0019240539678460641,-0.0003359113827557461,-0.01366514931564378,-0.0006711155055557189,-0.0014271551942879896,-0.06135714520446396,-0.002851267474869526,0.02737615496804585,-0.30437290399839684,4.12932771446643,-68.58699634320007,-0.0027785478946389264,0.03274623154282319,-0.3771324470763914,5.183243250917975,-86.82032520565076,0.039639431289604996,-0.4867353735491178,6.782084408338584,-114.1468733648543,-0.6429192311287326,9.144983725017308,-154.58435103105109,12.608781770938942,-214.40964707465858,-303.1470963229034
0.05020902944608575,-6.903583404443229,509.9854951050332,193.80993328247436,8.564458147735936,0.18273287237282182,-3495.910960336931,73.45558483982403,9.67404028223824,120.47699043026687,4.921699548869354,10.390402830732876,1.0143305297277843,10.685632027127337,1.2133096211458344e10,7.502317992750698,33.57483867645348,17.776409270323065,-67.40352771407427,1214.0067935549655,421.1528011517961,38.677064142520166,2.1362541689503987,-114.49346806714468,1546.9119906063354,74.528632128466,-48.1239909058795,-147.51288586610755,2051.930170150563,-157.5790480317672,-160.98638818180132,2783.8729833371603,-94.89407489890993,3660.979429668503,4260.2256498234,0.21629710033055333,0.01547351675281066,1.1009602650418946,7.741097455610341e7,1.9089479330298692e7,-118.40250003291372,-1.268784045487707,0.00015092726578741316,-0.0006571348921926279,-0.0010262304637790847,-2.401028473472573e-10,0.007289288584724694,2.238709860249126e-5,5.849700453976348,0.011423030764838612,5.200138676378523e-6,0.014574623561924413,0.018762282627876374,1.4244917917000286,0.15808410659208674,0.12786848357430478,7.502317992750698,75.61428579317462,421.1528011517961,49.14051336604591,0.0002346076616197874,8.993510537484369e-7,1.0,10.0,0.0,0.0,-274.8791094795192,-0.0014733250523086298,-0.0001003919475681161,13340.756910722166,-0.00210186602217904,-0.0003704119090775926,-0.014921466369913004,-0.000735811028019844,-0.0015647262164059234,-0.06136450978539572,-0.003015291221180743,0.02986913069608153,-0.3420497858180366,4.775430026563855,-81.60016950996463,-0.0029335860530754734,0.03572833097810422,-0.4239100238774758,5.996109645557016,-103.33326648732594,0.043233461240580515,-0.5472491850068412,7.849297896770923,-135.93562085941562,-0.7229921626190186,10.589553654539575,-184.21792722146193,14.60818137343291,-255.70023483195675,-361.7968887387205
0.05105129587029641,-6.88694735578689,488.89285197178214,189.7619302953925,8.564455001468529,0.18579693920369347,-3280.8541804842816,73.45554827413513,9.673863329622705,120.4746078225869,4.9216656828560925,10.390311931144803,0.9811493235691949,10.165363982520052,1.1351986471674374e10,7.256720254999353,33.574625638445816,18.370963441680676,-71.94804253642194,1339.8065537079979,407.3635395423537,38.676570404482796,2.2006692472019833,-122.25201455713153,1707.2096159074372,74.52668892595017,-49.759828830651315,-157.50554737193897,2264.566384617136,-162.91482329213736,-171.85235630228647,3072.341729577594,-101.14046838120213,4040.05103629888,4700.086121922068,0.21629710033146546,0.015803597933648397,1.100957374530745,7.74118474566516e7,1.90898157373399e7,-113.50851990401807,-1.2687973239110235,0.00016490807417188612,-0.0006989019243214976,-0.0010930414646487458,-2.673556680519482e-10,0.0072855221771384255,2.4356368451336283e-5,5.849344662097516,0.011914847744516522,5.607459475548834e-6,0.015201586960103514,0.019569717413560728,1.4668434028867923,0.16335726364396064,0.13218392010250238,7.256720254999353,73.14016272349947,407.3635395423537,47.53235411788341,0.0002647391358506714,1.0263499352619502e-6,1.0,10.0,0.0,0.0,-263.5166410317852,-0.0016101430500133466,-0.00011466740458224644,12522.189633672915,-0.0022970268066515743,-0.0004084553033657838,-0.016299924712863973,-0.0008066057170221478,-0.0017152663825324111,-0.061372249976202234,-0.0031877862129650663,0.032578550654430466,-0.3842334342230202,5.519720082475642,-97.01858511507486,-0.003096113594852804,0.038969293105687586,-0.476298127237636,6.932874898589205,-122.90778464477614,0.047137098356891886,-0.6150430392635927,9.079891800467045,-161.7825918395459,-0.8127184705529609,12.256365520878518,-219.4005853425872,16.91668575902174,-304.7672304339758,-431.556008664108
0.052780346398122124,-6.853639390300141,449.24741408807927,181.90941424444114,8.564447777961487,0.19208639241229403,-2889.1222442096428,73.45546450885524,9.673472964450927,120.46933936516012,4.921590605939579,10.390111567812003,0.9179442698080897,9.198587795087711,9.93596384297019e9,6.788877971372329,33.574204096583195,19.61987370355855,-81.96157530069338,1631.7456145069777,381.0959927041643,38.67553551184126,2.3332068235547183,-139.36738202338967,2079.20427500128,74.52246393807017,-53.206426740766155,-179.5474058401122,2758.0185488159386,-174.14897420218796,-195.79998035972048,3741.7533963376422,-114.82442886773222,4919.517370005686,5719.758841507948,0.21629710033361463,0.016485794657428585,1.1009507592878789,7.741376507540786e7,1.9090556437349595e7,-104.3094846718003,-1.2688199492121757,0.00019680131131953924,-0.0007903030512276471,-0.00123971557799183,-3.3156900452265225e-10,0.007277266684113692,2.8834457905115943e-5,5.848564173847053,0.012963958733694523,6.521268908588294e-6,0.016538790776890973,0.021291949993553466,1.5549025694519478,0.1744407648425139,0.14126557585360996,6.788877971372329,68.427374499024,381.0959927041643,44.46899151433383,0.0003368232696871849,1.3344796961711876e-6,1.0,10.0,0.0,0.0,-242.15884117685545,-0.0019226577607592034,-0.00014882668052534047,11031.120268659472,-0.0027465201548564433,-0.0004966668032089451,-0.019473272285837777,-0.0009687793717813361,-0.002060116607327625,-0.06138894613768404,-0.003559584528265698,0.03871813428990105,-0.48423893152368447,7.362440023215212,-136.86818633500422,-0.0034446237291337915,0.046313137559560416,-0.6005527476946795,9.253590156074495,-173.53863871475465,0.05597371693289101,-0.7759193213907769,12.131366587946566,-228.71505944715398,-1.0257151077779094,16.39385902775234,-310.63312723096766,22.65300918082284,-432.18992859818934,-612.9810012009555
0.05366775290783391,-6.836965967780122,430.62571786781945,178.10142442959847,8.564443637860503,0.19531397994499053,-2710.9106992294073,73.45541659365055,9.673257894803095,120.46642967133303,4.921549042487787,10.390001270465158,0.8878521560670735,8.749730583986736,9.294912394442152e9,6.566128172966819,33.57399834130058,20.27549946367177,-87.47025943044049,1800.6944385056104,368.58934030491764,38.67499504714393,2.401178106290711,-148.79488420223493,2294.4803156032194,74.5201700086089,-55.02176334676225,-191.68730938475576,3043.5806917993796,-180.06145093644676,-208.97712861880524,4129.1295085925985,-122.3043792734723,5428.324809684159,6309.165372635344,0.2162971003348772,0.016838277734628104,1.10094698250315,7.741481708671503e7,1.909096371664214e7,-99.98847302113876,-1.268829322690343,0.00021494938291139227,-0.0008402477549988499,-0.0013201227155519996,-3.692926297530917e-10,0.0072727493169878095,3.137612704147062e-5,5.84813794464539,0.013523251769521698,7.033143553870642e-6,0.017251559297141346,0.022210015489271987,1.6006524935962674,0.18026357111255753,0.14604280450597928,6.566128172966819,66.18362180319896,368.58934030491764,43.01047943372884,0.0003797569931210888,1.5203700906866394e-6,1.0,10.0,0.0,0.0,-232.12647451683,-0.0021007167932043016,-0.00016915677298506523,10352.773797934498,-0.003004874659239618,-0.0005476812089903504,-0.021296375588221,-0.0010614297835864895,-0.002257130172271582,-0.0613979495854184,-0.003759597356931011,0.04218725951422931,-0.5432640843953965,8.495959059955213,-162.3955151764132,-0.0036310872836292536,0.05046256533466911,-0.6739240855563805,10.682038539270028,-205.99753150313484,0.06096137655148453,-0.8709635624795318,14.01135372814882,-271.674051918421,-1.1515939564538877,18.945593771155874,-369.26790845347483,26.19445056431879,-514.2026727431637,-729.9206498963335
0.05457084398539581,-6.820278537225899,412.76114158604537,174.3700242941197,8.5644390983557,0.19859832519150586,-2543.5220230100126,73.45536411797464,9.673028367682946,120.46331898772215,4.9215045395746415,10.389883626752285,0.8587233573345424,8.322422581440378,8.694733294387281e9,6.350503037401095,33.57379806221375,20.952777404182175,-93.34188963566606,1987.0761156903461,356.48263947074116,38.674439895473284,2.470156027711151,-158.85303539028126,2531.9674016628724,74.51774651471834,-56.90169276112396,-204.63831282432005,3358.602939496174,-186.18077381768975,-223.02474908518752,4556.456278028303,-130.23870020035145,5989.502520444772,6958.808983727904,0.21629710033628466,0.017198605446143038,1.100942854272292,7.741593647082531e7,1.9091397768395834e7,-95.84304247061203,-1.2688374169020473,0.00023473909595169546,-0.0008932430476103018,-0.0014056327783401271,-4.1134538274883747e-10,0.007267951763317414,3.414398830363328e-5,5.847686621438825,0.014107117557911055,7.585628993998866e-6,0.017995559645530974,0.02316835820379316,1.6475774451626937,0.18628244013009768,0.15098534807031194,6.350503037401095,64.01171221831338,356.48263947074116,41.59863227249331,0.0004280367265714985,1.7311309674923307e-6,1.0,10.0,0.0,0.0,-222.50171155198655,-0.002295057308017266,-0.000191993172176719,9715.617855289136,-0.0032886597968561724,-0.000603939365799261,-0.02329831289856245,-0.0011627309622174909,-0.0024725384041244347,-0.06140742371613641,-0.0039694982361111976,0.04595090308293544,-0.6092140514977306,9.798406696097619,-192.54656454513338,-0.003825998135338891,0.0549641246255983,-0.7559300892299172,12.324105086757715,-244.3570366250836,0.06636818156097674,-0.9772305914895896,16.173911219976617,-322.48438214810324,-1.2923687241044228,21.88304374381737,-438.68651190892695,30.274193585760326,-611.3997448432137,-868.6552705093522
0.05642543012369994,-6.786858338807959,379.1807067299503,167.13044218020218,8.564428658022475,0.20534202721087408,-2238.628479883146,73.45524361349882,9.67252196812413,120.45643682754908,4.921405863378229,10.389624307585219,0.8032312870711493,7.52835770206201,7.606755090474182e9,5.939705873936195,33.57342155057327,22.374993231472274,-106.26615075101226,2419.4664671395103,333.41738957903635,38.67328833000125,2.6106292725838225,-181.0276733985334,3082.908343681191,74.5124830323636,-60.86575193808898,-233.18685660824048,4089.4018516366928,-199.07167522503244,-253.95353522387774,5547.725887539221,-147.55949968544772,7290.851875537556,8463.6156680737,0.21629710033960367,0.01794359669205531,1.1009334113626563,7.74183945401749e7,1.90923532844195e7,-88.05051499814616,-1.2688497927072477,0.0002798333781791509,-0.0010091028702082848,-0.001593234246920077,-5.10511824214768e-10,0.007257448523318096,4.0442015569179663e-5,5.8467050670577585,0.015353127423349707,8.825833958337454e-6,0.019583012982254424,0.025213322255669805,1.7450361464380022,0.1989359056407923,0.16139096414942328,5.939705873936195,59.87415108083466,333.41738957903635,38.90890214412464,0.0005432969383988595,2.2402122787489178e-6,1.0,10.0,0.0,0.0,-204.4090540991841,-0.0027385164773828597,-0.0002463764050304074,8555.04381433519,-0.00394301955847585,-0.0007344063396242523,-0.02791225933339827,-0.001394490039712307,-0.0029653523573731425,-0.0614278935084257,-0.00442041135748562,0.05445565189296939,-0.7650593326384727,13.01005369998331,-270.0876129813257,-0.004242022806363564,0.06513574763775266,-0.9498176770637494,16.37611684356132,-343.0972620815692,0.07856998895234885,-1.2286180811378147,21.515947927450224,-453.4488811950862,-1.6255041096862017,29.147866863337377,-617.895942247669,40.375886286197336,-862.7427482409004,-1228.0117755356375
0.05737762574901635,-6.770123852388007,363.40669433022526,163.61907474149433,8.564422665402118,0.20880383217605225,-2099.928714015601,73.45517452655004,9.672242937974193,120.45263377176067,4.921351225842843,10.389481551462609,0.7768083923272512,7.159676172463853,7.114242314109892e9,5.744092535361716,33.57324969957718,23.121317196856968,-113.36797776597254,2669.6091124143763,322.4340629875246,38.67269370773978,2.6818155978448694,-193.23361156650427,3401.626628527176,74.50962825735192,-62.9554177491926,-248.89894513212832,4512.1566510765315,-205.8599968500766,-270.95333168764404,6121.119750858998,-156.9907099008487,8043.348294460596,9332.705906543963,0.21629710034155517,0.018328677473400952,1.1009280230832563,7.741974247862296e7,1.9092878584895927e7,-84.3899454221276,-1.268854080374826,0.0003054644190079969,-0.00107234998270551,-0.001696008364766531,-5.688187020170039e-10,0.00725170619724809,4.401896609630592e-5,5.846172883907431,0.01601769329920577,9.520959536102662e-6,0.02042952089033055,0.026303896678474655,1.7956113058725902,0.20558491105421836,0.1668669663813676,5.744092535361716,57.904056784021556,322.4340629875246,37.6281291582209,0.0006118058418021152,2.545952675608365e-6,1.0,10.0,0.0,0.0,-195.90988705741756,-0.00299092386394793,-0.00027860213873817056,8027.079540785786,-0.004319521693850902,-0.0008098710796062763,-0.030565790280030224,-0.0015267268070632827,-0.003246540394938661,-0.061438947538993025,-0.0046621459127254095,0.05924774759608725,-0.8567487447548379,14.977855378367323,-319.52066445884515,-0.0044635310128131635,0.07086666238951131,-1.0639480781816322,18.860599577014934,-406.1013883442831,0.0854356948097156,-1.3766764110681549,24.794860487889927,-537.1256429061394,-1.8217739799404828,33.6122395262886,-732.5765085676287,46.59074985070373,-1023.850624024929,-1458.7358795691537
0.058346907847299324,-6.753371920273007,348.2733885199533,160.17792468187727,8.564416088996564,0.21232729280191878,-1969.6572678490047,73.45509875244508,9.671945125380617,120.44856640423767,4.921292718195044,10.389329283053156,0.7512294974641165,6.808689718581263,6.653153854452636e9,5.554720730224895,33.57309212753062,23.892063970724415,-120.93120983024477,2945.4899060774665,311.80110437075956,38.672088011848174,2.7533848162632375,-206.2493284646272,3753.1321887476306,74.50661430550052,-65.1207651546089,-265.6515035192625,4978.390259492215,-212.88868924355447,-289.06102479099644,6753.45011855065,-166.96532746704958,8872.970916610357,10289.997497154103,0.21629710034373192,0.018722437910057354,1.1009221356213814,7.7421176327256e7,1.909343834487239e7,-80.87798729854603,-1.2688571008403238,0.00033339206353431714,-0.0011394136503019878,-0.0018052527143072878,-6.338564895856469e-10,0.007245610248797594,4.7916058642560344e-5,5.845611697605647,0.01671168171899394,1.027155706711049e-5,0.021313377937773246,0.027442664344970103,1.847444226121008,0.2124588168056269,0.17253416721021206,5.554720730224895,55.99691498478752,311.80110437075956,36.38823772544826,0.0006887352696604779,2.891476365706546e-6,1.0,10.0,0.0,0.0,-187.75572216314396,-0.0032662111902395136,-0.00031469902247424067,7531.19539956107,-0.004733365886856165,-0.0008931038010837546,-0.033481590281233854,-0.00167118385364481,-0.003553712753070113,-0.06145058912725985,-0.004915209407341348,0.06443650592039826,-0.9589668695147091,17.232668042341537,-377.709348452291,-0.004694269054160207,0.07707160072920854,-1.1912307752815015,21.708909256824438,-480.3126352605479,0.09286212635940216,-1.5418597043168791,28.55675578174761,-635.7808369586842,-2.040793459228304,38.738506152120586,-867.936903561782,53.73287806618539,-1214.2368425102081,-1731.7122084348148
0.059333653430224134,-6.736601627909442,333.7546523328388,156.80548773943565,8.564408870817871,0.2159137139721772,-1847.3038118646778,73.45501561550574,9.67162725831109,120.44421589077346,4.921230065126209,10.389166867169582,0.7264672354176063,6.474549110222922,6.22149254277254e9,5.37138788922464,33.572951689178694,24.687956856700595,-128.98369715435004,3249.7325723654503,301.5071402930133,38.67147260012422,2.825111173690353,-220.12630932281965,4140.765135149281,74.5034328079653,-67.36492485196865,-283.5103375060308,5492.528113158791,-220.16709356405542,-308.3438303855574,7450.706355472362,-177.50488147443986,9787.512341538228,11344.230996605203,0.21629710034616037,0.019125103927389482,1.1009157033901862,7.74227014448574e7,1.9094034804467026e7,-77.50858415052286,-1.2688588504195915,0.0003638157092516048,-0.001210510784606341,-0.0019213593081794733,-7.064145221542607e-10,0.007239139146236561,5.216249408851153e-5,5.8450203814564405,0.01743645927640119,1.1082148624182509e-5,0.02223630466217442,0.028631853496668396,1.9005549402613804,0.21956550828690174,0.1783997219831507,5.37138788922464,54.150686686117645,301.5071402930133,35.18790126079153,0.0007750878148882938,3.281606234075271e-6,1.0,10.0,0.0,0.0,-179.93250054159685,-0.003566393157595714,-0.0003551060932996789,7065.449574075157,-0.005188326439445343,-0.000984907661454993,-0.03668607168846218,-0.0018289544832790308,-0.0038891939784588426,-0.06146285139099997,-0.005179952744326694,0.07005182472094319,-1.0728557465114625,19.814473494902188,-446.1432550235995,-0.0049343832176474605,0.08378620846089128,-1.33309951291232,24.972004287660855,-567.6484579543144,0.10089033731816634,-1.7260434723742386,32.86981415789592,-751.9985420386133,-2.285058853143373,44.620909162114444,-1027.5792674101513,61.935378688528544,-1439.052629313076,-2054.447319348218
0.06136109941509677,-6.703002210055853,306.4617456204986,150.2609092737199,8.564392248213215,0.22328082159309376,-1624.4630240928086,73.45482419298196,9.67092583188182,120.43458304844457,4.921091122996871,10.388808836570549,0.679287726915391,5.853613136498098,5.439092163276332e9,5.022062749497052,33.5727351843422,26.35812208597816,-146.67453549664404,3955.136816852026,281.8926066412827,38.67021915434746,2.967954062994708,-250.68459522907176,5039.474191563781,74.49653152376419,-72.10302295370202,-322.8283679532428,6684.465440940613,-235.5125488106915,-350.71989787269354,9066.982373267301,-200.36003046093256,11906.412670291069,13782.672923715003,0.21629710035189423,0.019958093318199817,1.1009010015396692,7.742604855524378e7,1.909534750821271e7,-71.17446708174316,-1.2688585081433552,0.000433032528905956,-0.001365728233690638,-0.002175838328696983,-8.777329761424303e-10,0.007224978034835279,6.183413395617939e-5,5.84374252275944,0.01898419328066038,1.2903332557041551e-5,0.02420667574010074,0.031170965956574946,2.0106879746873783,0.23451024637793474,0.19075602138806394,5.022062749497052,50.633156688905416,281.8926066412827,32.90080903259991,0.0009806578244964683,4.217598891686492e-6,1.0,10.0,0.0,0.0,-165.22555249655593,-0.004250361640988517,-0.00045084901764795847,6217.189249406143,-0.006238661251138124,-0.0011978682394798892,-0.04408043021403314,-0.0021892858246182504,-0.004655393248392197,-0.06148937898426293,-0.005745837536404344,0.0826913447792391,-1.340795294604024,26.145840966560066,-620.9458003270349,-0.005443184007198132,0.09889837981276167,-1.6670655015056701,32.980878593247795,-790.9736435636345,0.11892846170677568,-2.159882139829965,43.46881626948699,-1049.6532564178453,-2.8606010920369753,59.09639299700619,-1437.2203270166005,82.14718377387446,-2017.0751461977477,-2885.860273184844
0.06240261016129005,-6.686171180401877,293.640582907098,147.08593370914338,8.56438269717503,0.22706427911845678,-1523.1030002245318,73.45471417580066,9.67053926982657,120.4292556904894,4.921014180860708,10.388611727328094,0.6568202626808799,5.565318221862345,5.084964491933307e9,4.8556987291896165,33.57266645272722,27.23388321328761,-156.37528692170767,4362.96227570821,272.5511661939372,38.66958498557363,3.0384281073181505,-267.4837438822991,5559.029719142245,74.49279274858608,-74.60407135039101,-344.4377999699677,7373.492290418045,-243.60048976712534,-373.96384290924874,10001.181779536937,-212.71248689913736,13130.462611603634,15188.759456204978,0.2162971003552699,0.020388905816579036,1.1008926189356207,7.742788295177042e7,1.9096068983860366e7,-68.19886209663326,-1.2688563946542049,0.00047231230089083917,-0.0014503385630093104,-0.0023151087088846426,-9.785926039837196e-10,0.007217237351363936,6.733249058915034e-5,5.8430533878345345,0.019810238389418137,1.392500010236633e-5,0.02525799986641938,0.032525918776882476,2.0677482165186336,0.2423655426361987,0.19726261844894089,4.8556987291896165,48.958113925945334,272.5511661939372,31.811618892012838,0.0011025038793952978,4.775852496873237e-6,1.0,10.0,0.0,0.0,-158.3165435265557,-0.004639079867921814,-0.000507320051556395,5831.353847166398,-0.006843673818282894,-0.001321085182145872,-0.048337679954737034,-0.0023945322498046314,-0.005091821235128823,-0.061503719322271735,-0.006047626588160172,0.08978517812020526,-1.497742154897934,30.004178037654732,-731.6485050585322,-0.005712007949449297,0.10737885570506045,-1.862805012229198,37.86561789371641,-932.5578000644277,0.12903280281606325,-2.4143078467634114,49.941301212910645,-1238.6617311930595,-3.1982280372526573,67.94824675274424,-1697.8243814650887,94.52319159713083,-2385.523664817566,-3416.8553423081544
0.06346320520075209,-6.669317992112599,281.3399232502948,143.97400325491012,8.564372209917048,0.23091623766064648,-1427.9121344496696,73.45459331549363,9.670126635064067,120.42355489597635,4.92093178432917,10.388401475485473,0.6350689446899711,5.290866359119276,4.753471976276293e9,4.694629853019925,33.57262957627191,28.137763617962218,-166.69006764274036,4812.534834490862,263.50695738484364,38.668948870260735,3.107764815099494,-285.3800114926432,6131.744003359886,74.48884839631286,-77.19817359421948,-367.45415361990524,8132.973076826246,-251.97996710037765,-398.68418940683136,11030.79247980588,-225.70253865964085,14478.96981379304,16735.69320514416,0.21629710035903865,0.020829602438738652,1.100883464806497,7.742983346176249e7,1.9096837640491053e7,-65.3440110087671,-1.2688529668412563,0.0005150640452447134,-0.0015399630554714782,-0.0024630391656913146,-1.0911986247555488e-9,0.007209019952689719,7.332710007148608e-5,5.842328931943067,0.02067325734383985,1.502888597428693e-5,0.026356161890252864,0.03394136366857718,2.1261619333186403,0.2504881395563303,0.20399929935524028,4.694629853019925,47.33649872396055,263.50695738484364,30.757112494927437,0.0012390586248579127,5.403573686972577e-6,1.0,10.0,0.0,0.0,-151.68786878327066,-0.005062585258122391,-0.0005703827716357064,5469.001852474086,-0.007509170614864544,-0.0014570139948740274,-0.0530189868494966,-0.0026184802762401517,-0.005568013198208467,-0.06151883049077384,-0.006362383750606965,0.0974449789688173,-1.6721742200952119,34.408525478406624,-861.3529281714077,-0.005990472070838777,0.11653498432963216,-2.080443407401397,43.4449746034489,-1098.572412304757,0.13992786323992515,-2.6973131631472937,57.34066962923957,-1460.5375008284395,-3.5738506380806854,78.07754824712696,-2004.1550622461637,108.69845068175971,-2819.232282270291,-4042.7666982717005
0.06564339274880156,-6.6355413323089945,258.21661388127643,137.93399916261157,8.56434804867514,0.23883152450096173,-1254.5698615030553,73.45431452086694,9.669215951094674,120.41092344150648,4.920749056564001,10.387937975847871,0.5936235640043724,4.7808788967850075,4.1527412327359567e9,4.387702556777401,33.572670367006424,30.032887683083036,-189.3007833942354,5854.185304437928,246.2723366165479,38.667681608224804,3.2411850015037116,-324.7345772138169,7458.600770278909,74.48029926103612,-82.68192955416043,-418.05139007019653,9892.333374326763,-269.66078485804957,-452.8898652289169,13415.446967106933,-253.64003168945285,17599.99582452707,20307.64157833158,0.21629710036794775,0.021741711742271384,1.1008625568203099,7.743411185974619e7,1.909852887168871e7,-59.97721496515766,-1.2688420911556615,0.0006121892028848226,-0.001735367286241984,-0.002786953627557754,-1.357392574021276e-9,0.007191033914891355,8.69924935969422e-5,5.8407680375346755,0.02251727954921229,1.7510986146355293e-5,0.02870184550715442,0.03696521102762498,2.2471185230678534,0.2675731947345468,0.21819835319380737,4.387702556777401,44.24675902959007,246.2723366165479,28.747730407680884,0.0015633287590189177,6.899341167255571e-6,1.0,10.0,0.0,0.0,-139.2265875942859,-0.00602621924461557,-0.0007192784401056845,4809.161283135723,-0.00904679681490473,-0.0017724167186244611,-0.06382954386666892,-0.003129186401904312,-0.006653943420100511,-0.06155153655334725,-0.007031878552532437,0.11462535671110738,-2.0809464276648244,45.157189145703555,-1190.6887491118932,-0.00657610215037081,0.137067769830896,-2.590808202355572,57.07433262619932,-1520.6305941916407,0.1643071886951426,-3.3613806925865544,75.44133207732708,-2025.6560927624155,-4.4554726800212645,102.89465789568435,-2786.06749604743,143.4796926808636,-3928.7945819827673,-5647.607921523684
0.0667638844322481,-6.618616002284645,247.3544122856405,135.00337716139748,8.564334162644865,0.2428978485112733,-1175.7398880087594,73.45415401414236,9.668713996496953,120.40393288816978,4.92064787134878,10.387682795233108,0.5738859029029271,4.544116309538697,3.880900964760539e9,4.241521401645809,33.57275864576493,31.025623847102665,-201.6692075341572,6455.965366010768,238.06380386168362,38.66705667060447,3.3041914924896054,-346.33639251537943,8225.074779028975,74.47567116887932,-85.58033088438434,-445.81414053060007,10908.514760816899,-278.987109097773,-482.55014087086306,14792.478667649026,-268.59922413852803,19400.855114063896,22363.517894556167,0.216297100373199,0.022213675778131336,1.1008506445866353,7.743645532516502e7,1.9099458118270792e7,-57.456100991144254,-1.268834596517261,0.0006672263256748315,-0.0018417347446076941,-0.002964041741452441,-1.514295115558734e-9,0.007181199635661427,9.476822294774589e-5,5.839928382568571,0.023502034763118893,1.890451726345296e-5,0.029954059186625977,0.0385797073434258,2.309693592329668,0.27655544395863685,0.2256793530204443,4.241521401645809,42.77538721837952,238.06380386168362,27.79074102914577,0.0017550537166315888,7.785133314934754e-6,1.0,10.0,0.0,0.0,-133.37269454012687,-0.006573107830275532,-0.0008068081937603007,4509.090207579187,-0.009933144900260062,-0.0019549525562214797,-0.07005798255590802,-0.003419648704171249,-0.007271555801729191,-0.06156922220360907,-0.007387081680152481,0.12423301196492223,-2.319453748407062,51.67627731284813,-1398.0455903037696,-0.006883012973295039,0.14854780363758163,-2.8887911316930537,65.34852813023195,-1786.6979666516515,0.17790636601398416,-3.7493415846388545,86.44535129250423,-2382.566737089116,-4.970648002876723,118.00503932236117,-3280.959363092129,164.68788693100362,-4632.645970302028,-6667.876217269327
0.06790525759493832,-6.6016648214009015,236.93354350749217,132.130705100982,8.564318914630745,0.24703865759499566,-1101.7192727252532,73.45397749434125,9.668178142974776,120.3964488138854,4.920539520483852,10.387410599208899,0.554777153533311,4.318739824056049,3.6264804703797994e9,4.099989642727671,33.572900061713,32.049455764222124,-214.79643602385238,7118.975468160665,230.11624556261881,38.66644224730323,3.363892918921879,-369.32236017133454,9069.469188523033,74.47079081266493,-88.58930556871071,-475.34747116321444,12027.881582975013,-288.6549794664509,-514.0361734917781,16309.064819521373,-284.2174969951708,21383.053122494555,24622.133505649843,0.2162971003790667,0.022696626396443615,1.1008376430402362,7.743894609674555e7,1.910044791004132e7,-55.0373875400743,-1.2688256937849383,0.0007270662375716224,-0.001954292018709344,-0.0031519995829815987,-1.689617582756711e-9,0.007170757105038584,0.00010325096242621121,5.839046967180792,0.024531275251010946,2.0411000853715466e-5,0.03126250336123548,0.04026689485847305,2.373686258320636,0.2858445785457977,0.23342770939589177,4.099989642727671,41.35094550691859,230.11624556261881,26.86420619395099,0.0019695466132112743,8.775921295993982e-6,1.0,10.0,0.0,0.0,-127.75652691390957,-0.007168339492105729,-0.0009043388680946838,4227.327398868167,-0.010908546426118085,-0.002156353771223105,-0.07690976234451322,-0.003736241907901935,-0.007944724708300578,-0.061587860301444,-0.007756173086575226,0.13458085798721542,-2.5838077212840744,59.09303612753866,-1639.9984175585978,-0.007199038131233624,0.16091030132871137,-3.2192210434303363,74.76851155644728,-2097.4340154671245,0.19252597976311447,-4.179725806145954,98.9855881623887,-2799.9494845566273,-5.542231031460742,135.24362338406115,-3860.5933266016095,188.9079801987487,-5458.348059494423,-7866.647157032681
0.06906798580129767,-6.584686963435819,226.936281345555,129.31480316157288,8.56430217172545,0.2512554940811823,-1032.2183060767318,73.45378331643526,9.667606095367404,120.38843547174046,4.920423501274851,10.387120256291599,0.5362774252471579,4.104208816378732,3.3883774506632595e9,3.9629600411417,33.573101176269375,33.10509918425596,-228.72115508775187,7849.318943489721,222.42139451350323,38.665842343736735,3.4195623880449353,-393.7723569074489,9999.533445887837,74.4656449203241,-91.71383519662895,-506.75204064085125,13260.663346442441,-298.6783383181738,-547.4411344941234,17978.973474710634,-300.48534932291466,23564.24064811723,27102.390889390786,0.2162971003856246,0.023190858090573356,1.1008234548070506,7.744159310628836e7,1.9101502113021825e7,-52.716964713294004,-1.268815350803728,0.0007921093936162233,-0.002073364625242672,-0.00335144967107784,-1.885565035735034e-9,0.007159667825474884,0.00011250644138877889,5.838121961871361,0.025607114371254854,2.2039808228162294e-5,0.03262981195535107,0.04203019914890091,2.4391098162238336,0.29545130775456063,0.2414536829889862,3.9629600411417,39.97195255388584,222.42139451350323,25.96716153230177,0.0022093976898132093,9.88242202935187e-6,1.0,10.0,0.0,0.0,-122.36854276580337,-0.007816005577637702,-0.0010129543686055935,3962.7702006738846,-0.011982046846356951,-0.0023785777425231413,-0.08444789316472145,-0.004081217614531228,-0.00867823575280398,-0.06160750158652903,-0.008139287603785865,0.1457181970484711,-2.8765947347338874,67.52357813185981,-1922.0123251819657,-0.0075238679659943054,0.1742136352816097,-3.585367132864435,85.48365714551316,-2459.955343424157,0.2082295686126126,-4.656828250373769,113.26455017738854,-3287.5596178198894,-6.175928023647683,154.894284753393,-4538.834853124107,216.54603070266967,-6426.12694236621,-9273.954509164225
0.07145943744650923,-6.550648304131071,208.14547732622077,123.84879220732293,8.564263606184758,0.2599234444207781,-905.7039722361566,73.45333453613082,9.666343470971619,120.37066474859587,4.920166278727477,10.38648023646115,0.5010291355525107,3.7056532453767645,2.957062986529993e9,3.701845502892511,33.5737115555064,35.31456352008147,-259.1208930204919,9539.378353474327,207.75826951443244,38.66470412857236,3.5154389584371106,-447.39931027155006,12151.403304577321,74.45449982998927,-98.33082020296946,-575.5953440039643,16112.274853334613,-319.85036044880565,-620.3871764497102,21840.320576887334,-334.8872060586174,28602.244991591524,32811.20070830612,0.2162971004011524,0.024214376220990305,1.100791086582211,7.744739402326901e7,1.910382037474005e7,-48.35543264963157,-1.2687901966080644,0.0009395626405967183,-0.0023324197837224624,-0.0037874613388504735,-2.3495333291765504e-9,0.007135382322839762,0.00013363022414315752,5.836133391699221,0.027907549968143583,2.5705885300126846e-5,0.03555216917150321,0.04579966667917658,2.574295378289184,0.3156619562929686,0.2583814671426104,3.701845502892511,37.344660858781936,207.75826951443244,24.25786291176801,0.0027769419145761455,1.2488964424395684e-5,1.0,10.0,0.0,0.0,-112.2410022603631,-0.009286622575297195,-0.0012683381448277634,3481.1948869002017,-0.014464188510103346,-0.0028943553870590544,-0.10186749618588953,-0.004866236178770523,-0.01034736575630073,-0.06165000769458537,-0.00894786196284027,0.170570013719968,-3.5589633636099807,87.96044620931448,-2632.1963456768535,-0.008198244626700008,0.20388942646968283,-4.439354204816938,111.48805517570666,-3374.2445541804764,0.24315355930672122,-5.770306168248654,147.9742723663262,-4520.057589228899,-7.65504269310547,202.74640418694787,-6257.591694304502,283.9601049856508,-8885.178471897354,-12859.05801700227
0.07268913854745367,-6.5335863120301365,199.3202048117835,121.19652969519547,8.564241451087494,0.26437764282028425,-848.1955244445377,73.45307572053305,9.665647512753715,120.36082209770129,4.920023896666951,10.386127918015758,0.4842444156111522,3.5206762540651884,2.7619820969708295e9,3.577492918203478,33.57413683757689,36.46967360723548,-275.67557828662854,10514.411482139805,200.77496744862236,38.66417589716632,3.553705245065963,-476.7508355353156,13392.629629425945,74.44847036016031,-101.83460716915155,-613.2523022751437,17756.68787948885,-331.0300137602351,-660.1191662601028,24066.09052257534,-352.9523456974971,31502.76523825779,36085.53693294087,0.2162971004103194,0.024744283161426076,1.1007726677408027,7.745056829373984e7,1.9105093350722108e7,-46.3069656410978,-1.2687753018006656,0.0010229346490687593,-0.0024731139778903367,-0.004025412524602518,-2.6234453503582257e-9,0.007122095984846705,0.0001456634563057868,5.835065688773014,0.02913688944269903,2.7766096752230856e-5,0.0371131047040873,0.047813498916527086,2.644075905515461,0.32628882366831574,0.2673057410875563,3.577492918203478,36.09366946332603,200.77496744862236,23.443855778218293,0.0031113016721998187,1.4013794844212092e-5,1.0,10.0,0.0,0.0,-107.48436241098871,-0.010119432564828213,-0.0014178678642824249,3262.2923449971395,-0.015895855260590286,-0.0031929178799250738,-0.11190909831195725,-0.005311731614157114,-0.011294571431035067,-0.06167298502245423,-0.009373304201210853,0.1843943846701852,-3.9549119685832275,100.27323313198144,-3075.735078794694,-0.008546681142358042,0.22039150211518727,-4.935261079698078,127.17283071426932,-3946.108569906546,0.2625110514704081,-6.4172863191039236,168.9436409296876,-5292.660768734873,-8.514522251354453,231.70638512933363,-7337.7702836351855,324.8254488174384,-10434.707661595083,-15123.908183058702
0.07394214316838957,-6.516495346085324,190.85503956946565,118.59673819166986,8.564217133940634,0.2689140079790817,-794.2147015478372,73.45279078204759,9.664904582706178,120.35027929629797,4.919871485907131,10.385752163096322,0.4679964015833098,3.344637869717812,2.5794719547278438e9,3.4571072113044843,33.574653905540124,37.6591539934869,-293.18638757700063,11587.517688421367,194.01431734473803,38.663682381653025,3.5840375866736456,-507.91493076888446,14758.49704942511,74.44211474198539,-105.47662600072854,-653.2160260191002,19565.846191740315,-342.62712732853396,-702.1500619085883,26514.05224301429,-371.5251762192268,34689.906636361346,39673.19842236986,0.21629710042057348,0.025286709353191477,1.1007525832299816,7.745393954395103e7,1.9106448585945465e7,-44.34206494607744,-1.2687587993113336,0.001113437305187177,-0.0026217451528558013,-0.00427763384282772,-2.92984214121502e-9,0.007107982423147277,0.00015880055429170402,5.833946118176494,0.030422315351255433,2.9994648412927803e-5,0.0387446789013298,0.04991878737060939,2.7153237377821626,0.33727912130460663,0.2765525316127526,3.4571072113044843,34.88274163570008,194.01431734473803,22.655832569493455,0.0034844089755783542,1.570370277092157e-5,1.0,10.0,0.0,0.0,-102.9217187184954,-0.011024433667117296,-0.0015840271310025742,3056.8194786464474,-0.017471866948423533,-0.003522365586534614,-0.12295864108579585,-0.005796538301506452,-0.012325342508585333,-0.06169719045667693,-0.009812715750909695,0.19922781705342374,-4.392055950387599,114.21574512192277,-3590.3146253118143,-0.008901677290901739,0.23809334437443624,-5.483053237333517,144.94784755742972,-4610.278106308053,0.28322601419538296,-7.132242846446609,192.73469302977497,-6191.396486991953,-9.464299511630422,264.6039339828594,-8596.597769429409,371.2999372545493,-12243.929093893974,-17773.12173065391
0.07521894271642718,-6.49937518735059,182.73580833460346,116.04845096425203,8.564190448346075,0.27353402133358623,-743.5501882357543,73.45247703549568,9.664111545568824,120.33898573066536,4.919708360814828,10.385351439914208,0.452268726535965,3.177119101084232,2.408740686796274e9,3.3405672466025,33.57527237436168,38.883526815020176,-311.6922959980261,12768.23292553799,187.46951754675845,38.663229759543114,3.605161235721945,-540.9846690751356,16261.073908424109,74.43541573114733,-109.26329019961042,-695.6015304755533,21555.604761834762,-354.658794990071,-746.5722976964362,29205.40081043527,-390.5339191352582,38190.41156102589,43601.428102566584,0.2162971004320458,0.025841975691117614,1.100730687610782,7.745751927177645e7,1.910789118008414e7,-42.457443688427986,-1.2687406368634317,0.001211643276826298,-0.0027786953795943467,-0.004544889841774379,-3.2726447462972884e-9,0.007092989202385672,0.00017314460874499852,5.8327723597109475,0.031766470537259284,3.240552278549188e-5,0.04045015589317232,0.05211979254153204,2.788042653827435,0.3486449743579474,0.2861340160584906,3.3405672466025,33.710658606303944,187.46951754675845,21.89299970308717,0.0039005107029568293,1.757211120293359e-5,1.0,10.0,0.0,0.0,-98.54543913764701,-0.01200751420272843,-0.0017685599385327908,2863.971913400651,-0.01920679856696894,-0.003885886515991371,-0.13511730217144244,-0.006323930696445811,-0.013446635318856025,-0.06172268563364981,-0.010265891121511411,0.21513032728023215,-4.874263118158412,129.98746410134348,-4186.570024084125,-0.009262361404434247,0.2570653748844814,-6.087642006751837,165.0714491510069,-5380.722255058612,0.30537005153367186,-7.921635334308679,219.7008869019608,-7235.656735174872,-10.512914322373284,301.93922248866306,-10062.029751969583,424.1047453997212,-14354.201890238546,-20868.91046335608
0.07784583550532445,-6.465047881391251,167.48176067801074,111.10281451611213,8.564129054177876,0.2830305438691982,-651.3896872370325,73.45175100035856,9.662361665864394,120.31392633176209,4.919347023315754,10.384468518186459,0.42231255287162534,2.8660717434387233,2.0997007834153168e9,3.1185668946251925,33.576855372225126,41.43865391972561,-351.8382534256635,15494.9426882655,175.0017723153034,38.66247430142816,3.6139599928675676,-613.21947275857,19730.017852112745,74.4209141000769,-117.29768795569602,-788.1016838646158,26147.298086944123,-380.09702094005223,-842.9404321796525,35412.10355741394,-429.46985425648813,46249.255320424636,52597.40909682399,0.21629710045925132,0.026992306735732028,1.1006808229246547,7.7465352721851e7,1.9111060141273875e7,-38.91665808016586,-1.2686991011657178,0.0014336542294501211,-0.0031191172413071325,-0.005127683308630761,-4.085582612387523e-9,0.007060138422990309,0.00020591429844984252,5.830252520114374,0.03464205523862496,3.783588139765124e-5,0.04409646972839992,0.05682679247129105,2.9378931326075173,0.37255253442543246,0.3063512787116378,3.1185668946251925,31.478421913916673,175.0017723153034,20.439906558063818,0.0048808150314755255,2.189786864288358e-5,1.0,10.0,0.0,0.0,-90.3232220185046,-0.014233549951874425,-0.0022005667598696257,2513.181995495459,-0.023218940960151653,-0.004729522460675865,-0.16321633692628326,-0.007520773935189931,-0.015991162798302684,-0.06177780108478511,-0.011212201666620347,0.2503904785809429,-5.990826643491543,167.92541463599505,-5674.001364211361,-0.009996528975512868,0.29910985298793774,-7.488771807914295,213.54114473381813,-7306.135633106414,0.3542322314264251,-9.75208687010122,284.77282186791183,-9852.295691148684,-12.944068021681739,392.2130571886512,-13745.221158126025,552.0141323318866,-19674.740387294725,-28697.365141483904
0.07919686064047719,-6.447841624753337,160.32170817415937,108.70379071181617,8.564093836558207,0.28790965269249974,-609.5328128288999,73.4513318836655,9.661397580782685,120.30004106553238,4.919147232842536,10.383982800050493,0.40805466884389824,2.721806928553035,1.9600496879862938e9,3.0128890692114565,33.577842570896685,42.77004569325273,-373.5475141552858,17064.515088917753,169.06661798320624,38.66218621894875,3.598325593020936,-652.5752247735155,21726.14839291527,74.41307233249796,-121.55979167258191,-838.4477065265389,28788.18821138296,-393.5407281072139,-895.0465637771705,38979.25753054646,-449.14164747523256,50872.17483755457,57728.47094626482,0.2162971004753342,0.027588009846512728,1.1006525022691278,7.74696320357983e7,1.9112798028699685e7,-37.25464078424108,-1.268675600956759,0.0015588087483782219,-0.003303385443135606,-0.005444865525886288,-4.566170026306343e-9,0.007042159865661368,0.00022459712221564797,5.8289013078944105,0.03617929988358372,4.0889309371926874e-5,0.046044443958304725,0.059342125763593774,3.01501651590144,0.3851191904949908,0.3170129650935103,3.0128890692114565,30.416079930731048,169.06661798320624,19.74822150508785,0.005455745825901687,2.438072231871223e-5,1.0,10.0,0.0,0.0,-86.46369313315415,-0.015490428038895936,-0.0024524147881681223,2353.865853479706,-0.02553291962623788,-0.005217728858213795,-0.17941141001563654,-0.008198017626606258,-0.017430946428925176,-0.061807553862817194,-0.011704386764898492,0.26987532179626306,-6.634445821272008,190.60511325809978,-6594.30983285107,-0.010367451524407614,0.32233040565282306,-8.297104565875962,242.55480201984875,-8499.56941260616,0.38109224360380484,-10.808650705795364,323.79665495806296,-11478.474733229112,-14.347008530891062,446.4575579083792,-16041.187989921433,629.0095365766571,-23001.655832505763,-33606.77230194156
0.08057350888697325,-6.430608362781684,153.45720174020107,106.35296957104916,8.564055230549686,0.29287747349736615,-570.2697837292844,73.45087025689705,9.660368913551906,120.2851661154451,4.918933574804184,10.383465080900402,0.3942585868034919,2.5845900108717283,1.829489152134967e9,2.910623846931666,33.57897649488273,44.13754968229455,-396.38833499633665,18788.941830966465,163.32299375740737,38.661968533097905,3.5668386320886403,-694.2155349515476,23918.618408551258,74.40480896453649,-125.99519808906207,-891.6748080535983,31687.70482902422,-407.4929603727967,-949.8593796350535,42893.51544081448,-468.73065087431263,55937.67044399072,63326.47593446245,0.21629710049333875,0.028197813944281995,1.1006216665879034,7.74741708922631e7,1.9114646276789572e7,-35.66121662436504,-1.268650187151633,0.0016943655846623621,-0.003497557359900417,-0.005780359059486912,-5.104187850589401e-9,0.007023059853101908,0.0002450026357595456,5.827485677716919,0.037786867633540895,4.4193043560566756e-5,0.04808054666409762,0.06197179073625602,3.0935923759349615,0.3981109329281718,0.32806087860095184,2.910623846931666,29.38822348529194,163.32299375740737,19.078888605271583,0.006095182149380026,2.7092027526044348e-5,1.0,10.0,0.0,0.0,-82.76339117621745,-0.016853233827073287,-0.0027314056581395326,2204.4248077094862,-0.02807956982549889,-0.005756243607676227,-0.1972264386399463,-0.008933438894413222,-0.01899436202175662,-0.061838860400384776,-0.012208400504411836,0.29068250902214227,-7.341657189224575,216.14407898729297,-7654.90053594125,-0.010738901933028884,0.34711591243009143,-9.185823820271661,275.25649506938964,-9876.68237723205,0.409662830358571,-11.970665761222826,367.8382235031966,-13358.494609739477,-15.889583232535164,507.761464980712,-18701.295886574862,716.1317043427732,-26864.713375425243,-39319.10816350524
0.08197615345407136,-6.41334989097562,146.87718055731824,104.04970669440799,8.564012927233545,0.2979348611868957,-533.4474031646732,73.45036183109431,9.659271563651664,120.26923217349963,4.918705160732812,10.382913380485823,0.38091150256741163,2.4541007986821772,1.7074531747660832e9,2.811676526843282,33.580270167962055,45.541153678920644,-420.385616820219,20682.565411716583,157.7655824510844,38.661829790172675,3.5173911879028137,-738.2316197533582,26325.472709934325,74.39610215271155,-130.61172975548703,-947.8902511561212,34869.347707889305,-421.9731593151504,-1007.4326306416591,47185.90513681593,-488.03012067801194,61483.82405824262,69426.84987279786,0.21629710051349585,0.02882200578474161,1.1005881069039423,7.747898313532901e7,1.9116611231603835e7,-34.13382011142742,-1.2686227853710106,0.0018411041443857513,-0.0037020267666746055,-0.006135013447178216,-5.706538096195488e-9,0.007002769984424902,0.0002672894098912224,5.826002879463642,0.03946786215043142,4.776740183507323e-5,0.050208555459497456,0.06472074572337388,3.173604278679954,0.4115398332318489,0.3395081938630197,2.811676526843282,28.393898859439393,157.7655824510844,18.4312871154924,0.006805779975578918,3.0040699157586647e-5,1.0,10.0,0.0,0.0,-79.21635826109687,-0.018330036930404164,-0.0030402380276347172,2064.275654153276,-0.030881779279888385,-0.0063501371099877165,-0.21681959105096776,-0.00973158938006361,-0.020691070424616202,-0.061871789358616404,-0.01272340760681891,0.3128762772665922,-8.117878543197751,244.86604213656437,-8875.307798114774,-0.011109087957005742,0.3735402792384209,-10.161845103684044,312.0688847905826,-11463.413493275184,0.4400081899966841,-13.247214752828578,417.4820138849306,-15528.93478255839,-17.583660873038752,576.9606904314023,-21779.19769574463,814.5958586292784,-31344.631620383545,-45957.59846675571
0.08486068407676058,-6.378767383429372,134.52898360335874,99.58361157901183,8.563915874318779,0.30832063447177244,-466.55813343010067,73.44918540747595,9.656853475895266,120.23389011907115,4.918200322667822,10.381699691640078,0.3555162714931576,2.2121062850588133,1.4868694339669065e9,2.623380285642393,33.583391960749935,48.45577928817319,-471.9192753575091,25040.35741302195,147.18944963518754,38.66182537455133,3.3551635576083734,-833.7349705550033,31861.369136288362,74.37726621051384,-140.42060432723636,-1069.6801636149253,42181.6051010637,-452.59625028125583,-1130.9947069123743,57039.91420902317,-524.7298847151197,74181.92256969895,83281.79534173991,0.2162971005613283,0.03011460621245399,1.1005119092139168,7.7489484767837e7,1.9120917662755128e7,-31.267458423324577,-1.268561698986944,0.002171452535357182,-0.004143385503345422,-0.006905198040597726,-7.135942408226044e-9,0.006958331604468996,0.00031820921840590357,5.8228244912695235,0.043062847070805384,5.581656892501884e-5,0.054755687769215494,0.07059677358616202,3.3378419765872374,0.4397556695042424,0.3636535100669518,2.623380285642393,26.502264873600595,147.18944963518754,17.19894890062699,0.008469941542971123,3.666968563373516e-5,1.0,10.0,0.0,0.0,-72.55968453806311,-0.021660136358488763,-0.0037593563773349508,1809.6965400168233,-0.037354674742178184,-0.007726695108608329,-0.26204279244999223,-0.011535626633367243,-0.024525843221927256,-0.061942790266315904,-0.013782204614512942,0.3616757325593961,-9.900571263058286,313.30305077851966,-11885.530280634124,-0.011837322391716578,0.4315931780317388,-12.405475208460954,399.91554726474953,-15385.568244238759,0.5062542590335334,-16.18285334296174,536.1973840161212,-20910.85440740933,-21.476960921190788,742.8044568100993,-29438.65252256511,1051.026504955575,-42533.362040034146,-62592.93449937448
0.08634303222348888,-6.361450175331771,128.74129473288036,97.41984638625813,8.563860386868054,0.3136494386682043,-436.2296497791704,73.44850674282442,9.655523641684907,120.21432370417948,4.917921945270516,10.381033343076096,0.34344572123132355,2.100040459778282,1.3873618945569794e9,2.5338657958830093,33.585249045095324,49.965862315805914,-499.47133210045246,27538.865588315683,142.16143255239723,38.661978701769755,3.2371200072965935,-885.3780090620546,35033.41577867633,74.36708897378611,-145.62958336127664,-1135.4262236611485,46367.831677526665,-468.77848912141667,-1196.9990728304774,62674.229594625634,-541.4972686232836,81421.14680685192,91111.42094986179,0.21629710058961052,0.030783473377999325,1.1004687829407283,7.749520314653723e7,1.9123272734094318e7,-29.923966998392473,-1.2685278451217903,0.002356823344923659,-0.004380996104321887,-0.007322392024146701,-7.981138248568406e-9,0.006934031563173549,0.00034722952923114497,5.8211231776157515,0.0449832744310045,6.033939309445744e-5,0.057182556994230666,0.073734056251562,3.4220038433989344,0.454564440527055,0.3763771744176055,2.5338657958830093,25.60328595793578,142.16143255239723,16.613126382614194,0.009439724257020565,4.034804711368475e-5,1.0,10.0,0.0,0.0,-69.43953147369587,-0.023531734781901383,-0.00417619515321784,1694.270668177971,-0.04108167864538427,-0.008521930334231959,-0.2880609228140708,-0.012551935825164865,-0.026686012490584082,-0.06198099852770206,-0.014323418259008174,0.38840237740930517,-10.919376415181496,353.8177565521598,-13726.780285107452,-0.012190562505185215,0.46335802520036623,-13.688873091590246,451.99883720365483,-17789.743215752565,0.5422524980194228,-17.86262384222087,606.7283921380523,-24220.206649088595,-23.70291700150048,841.548246043539,-34165.229174744476,1192.0570583534573,-49462.466123577426,-72928.85041005116
0.08785215118133302,-6.344122983095384,123.19945477565099,95.30194652408495,8.563799731289697,0.3190681033018486,-407.81971649506283,73.44775996626838,9.654107087674713,120.19338376234313,4.917624939698512,10.380324372265937,0.33178025093560537,1.9935879549002722,1.2944621196929204e9,2.4473446718928638,33.58732345772213,51.509990877957776,-528.2057653130702,30275.036877943276,137.30140809484982,38.6622488052148,3.0905886204797746,-939.6996544401784,38505.56126046487,74.35637312529005,-151.05239930023833,-1204.492229334492,50946.973243532,-485.56560939020903,-1265.7810875882997,68831.39815772168,-556.6970472018425,89314.51982712885,99591.77578317732,0.21629710062126184,0.03146757602420174,1.1004219606012757,7.75012521445624e7,1.912577140158527e7,-28.637541241161685,-1.2684916685093863,0.0025568747991127527,-0.0046303122868544145,-0.007762014882859818,-8.927036900798237e-9,0.00690824139570272,0.0003789041067412776,5.819343442351188,0.04698978433081266,6.522847543421738e-5,0.0597165446551737,0.07701068892481291,3.5074654701932406,0.4698523877312436,0.3895501599673612,2.4473446718928638,24.734565882009647,137.30140809484982,16.0469068729179,0.010513032687193795,4.425649306292242e-5,1.0,10.0,0.0,0.0,-66.4518332158674,-0.025553703749340316,-0.004635950525186638,1586.149017984666,-0.04517669656897086,-0.009397657083617008,-0.31663195525798193,-0.013651700217127097,-0.02902342989472912,-0.06202109696619192,-0.014870398194026876,0.4167530903353558,-12.031713730061455,399.11213487670324,-15830.876811713904,-0.012532867434442287,0.49702896093066534,-15.090969030566674,510.2879085900479,-20541.308900556607,0.5802136470066921,-19.698041110905205,685.7772423830826,-28016.22162380663,-26.133479857821236,952.3823242322417,-39600.56316378812,1350.5535037524564,-57450.66196733811,-84871.92261935318
0.08938819794466984,-6.32678962498716,117.894301386542,93.22942084614083,8.563733472551478,0.3245764182616776,-381.21361582383787,73.44693850707746,9.652598798668487,120.17098032707712,4.917308243076524,10.379570393858002,0.3205089641785589,1.8924923806648382,1.2077532614022167e9,2.363736445847464,33.589630801187404,53.08723710844202,-558.1069207509834,33269.165113255076,132.60485882745954,38.66264573188631,2.912362492740137,-996.7570126717297,42303.06969929287,74.34509185965048,-156.69804391408982,-1276.9315426722148,55951.40193800164,-502.9779392737321,-1337.2846401756547,75553.18097890953,-569.871679581775,97910.732243043,108760.13951885623,0.21629710065667773,0.032167112270332046,1.1003711602779076,7.75076467469669e7,1.912842087025594e7,-27.406055629569423,-1.2684530730858858,0.002772587978890827,-0.004891643890687835,-0.008224853316606037,-9.985462230047127e-9,0.006880877494685221,0.0004134678588329897,5.81748228256982,0.049085744375127215,7.051199843691109e-5,0.06236165146251846,0.08043196903555774,3.594183467490277,0.48562957642243393,0.40318526067297167,2.363736445847464,23.89529199630505,132.60485882745954,15.499762455358805,0.011699574893276773,4.8375313406055994e-5,1.0,10.0,0.0,0.0,-63.59165287446516,-0.027736276215690147,-0.005142542228007158,1484.8948317018576,-0.0496740153234698,-0.01036158891253621,-0.347991415394186,-0.014840811057606425,-0.031550577577324344,-0.062063152407290816,-0.015421368301792075,0.446781064073131,-13.244444188981523,449.66960878203963,-18230.913681954775,-0.012861176920827305,0.5326637791923718,-16.62057058735713,575.4201153810154,-23684.818616211935,0.6201633509466269,-21.700584917669993,774.2360600107486,-32362.96793478242,-28.783255804867117,1076.5971185924745,-45840.61324563845,1528.40583354096,-66645.16791705551,-98650.62044951302
0.09253972396180164,-6.292140283842712,107.96420202883274,89.22075765262714,8.563582354890622,0.3358537342807451,-333.0108222363061,73.44504357033615,9.649287998379503,120.12142980604632,4.916611780762112,10.377918456493786,0.29911813124249786,1.7054979773333094,1.0514440029096048e9,2.205031720597547,33.59500498170456,56.33447391716569,-621.249387270026,40115.06771547661,123.6894480079473,38.66385979069571,2.4470484230407714,-1119.177363784421,50977.971284321,74.32073411300333,-168.68811423339287,-1431.9637520327258,67368.12488739123,-539.7391240654233,-1487.978595336932,90859.01128535216,-587.9625755248677,117403.12487217177,129291.44491938505,0.21629710074055786,0.0336123714433249,1.1002564877784957,7.752152494429171e7,1.9134198246499017e7,-25.100979981884247,-1.2683682670480665,0.0032548293682603474,-0.005451118093915025,-0.009222574893318267,-1.2492359527826413e-8,0.006821113918895096,0.0004922491141626604,5.813505758961988,0.053557124369961184,8.237712981390165e-5,0.06799810829749955,0.08772568866167467,3.7710901716400214,0.5186705412483861,0.4318758972041007,2.205031720597547,22.302781939017297,123.6894480079473,14.461207888751405,0.014452935155755527,5.7101449974803574e-5,1.0,10.0,0.0,0.0,-58.23776112709395,-0.03262333711831067,-0.006312598734695482,1301.457921111412,-0.060020245315657555,-0.012586824662743596,-0.42006710742772135,-0.017510403711174214,-0.03722345362255003,-0.06215334279758103,-0.01652647840248305,0.5120211162058459,-15.998105233997563,568.6132162953069,-24064.470289759323,-0.013461828868698011,0.6099802944537183,-20.097060875305004,728.9121114683542,-31344.684283041846,0.7060186058723,-26.252177220496073,983.1760166770837,-42993.80319400389,-34.7970596634618,1370.674859360524,-61164.84696928112,1950.2594862484902,-89316.86288494087,-132750.11569955235
0.09415337769784039,-6.27485315424336,103.32717213692916,87.28578948326125,8.563496601801402,0.3416143385585773,-311.2364066940623,73.44395554525944,9.647476966597745,120.0941165713817,4.91623024837236,10.377016541307622,0.2889887090409182,1.619224533337419,9.811950041882198e8,2.1298628576771157,33.59809992230528,57.99951839235551,-654.3525717605705,44008.8291864292,119.46652828370127,38.66469569152903,2.152739894420282,-1184.5065382652338,55907.061755497045,74.30761494088213,-175.04370123016483,-1514.4602305472501,73845.51475026649,-559.1049325197391,-1566.7796411789925,99524.88294631202,-591.6044031328396,128389.06773329568,140704.78925446165,0.21629710078997882,0.03435749695439,1.100192061021119,7.752902886334585e7,1.9137336969520234e7,-24.024587002575633,-1.2683219007860087,0.003523143297988279,-0.005749333805415631,-0.009758147075068314,-1.3969442449993137e-8,0.00678857490253559,0.0005369716084881581,5.811386886378377,0.05593645763584547,8.901534560313613e-5,0.07099376375447143,0.09160399873344206,3.861060157575818,0.5359304204797904,0.44693749388631115,2.1298628576771157,21.548805903226672,119.46652828370127,13.969321086593528,0.016040369041824275,6.1596745051088e-5,1.0,10.0,0.0,0.0,-55.737539122742504,-0.0353466248093466,-0.00698437268125995,1218.5984890769512,-0.06594362927936537,-0.01386511526501974,-0.46129215449602506,-0.01900197940256283,-0.040392636592164584,-0.06220154205389933,-0.0170753375803092,0.5472689108877027,-17.551767086686553,638.0465487825992,-27576.459742684114,-0.013726368579366183,0.6516893947481769,-22.060382353693218,818.6630667960466,-35967.73234927347,0.7518490798541311,-28.822414042343233,1105.621762393781,-49433.4320546579,-38.187123520169685,1543.401897349072,-70485.33422745691,2198.473565416854,-103161.27530656313,-153646.69678944547
0.09579430577605222,-6.257575039863354,98.89154786562196,85.39383269939135,8.563403239334287,0.34746205653078593,-290.8585608318745,73.44276091602403,9.645552615614257,120.06493867057641,4.915824536785964,10.376059445703023,0.2792093059632763,1.537352844412036,9.156724957161834e8,2.057280991264952,33.60149166589139,59.69190782944981,-688.4260015578185,48254.43591080402,115.3887890076545,38.66569794246676,1.8115284673918186,-1252.6637925846294,61277.41221562933,74.29381197717822,-181.66030398892343,-1600.3384341197452,80894.71755135783,-579.1781102071433,-1647.7120495045567,108940.69962568999,-590.6658259887927,140284.4620870297,152933.95962642258,0.2162971008452129,0.03511870999521782,1.1001223842553491,7.753693772490728e7,1.914065595618472e7,-22.994948610568024,-1.2682726873496175,0.0038113634686261586,-0.006060447746046228,-0.010319638824747061,-1.5620311602424804e-8,0.006754101913204312,0.0005857086598882004,5.809174278416588,0.0584190086553903,9.617809367966038e-5,0.07411662279988875,0.09564837511154385,3.952072628270741,0.5537147534770144,0.462510890333266,2.057280991264952,20.820979325993648,115.3887890076545,13.494370524782529,0.017786307310843266,6.60831686690882e-5,1.0,10.0,0.0,0.0,-53.34582174021615,-0.038274947493257445,-0.0077213163573886245,1141.0559253765837,-0.0724335344330237,-0.015268897164195501,-0.5064293610181387,-0.020608842795754485,-0.04380643061035383,-0.06225194696341001,-0.017618971011959444,0.5843523444463399,-19.23515775650192,715.0144114980314,-31550.65258679239,-0.01396193530547113,0.6955198465768246,-24.188967964903952,918.2688517428114,-41208.478824919264,0.7996294950889764,-31.608534652432795,1241.7203026359484,-56752.30259749348,-41.85682025597666,1735.680942879448,-81108.7016312208,2475.1055043662877,-118984.87870755863,-177589.0698252374
0.09914575941083278,-6.223187199790959,90.6220608357809,81.74973169859133,8.56319214393871,0.35937076746693375,-254.0788646518831,73.44002283500242,9.641356087588116,120.00077429463914,4.91493910769028,10.37397650365025,0.26072538133454254,1.386508468701837,7.979990468429888e8,1.9200647432950788,33.60920068109991,63.1379607597141,-758.8486800082865,57874.78827204937,107.67934677312182,38.6682287286582,0.9735051753308229,-1396.836986775268,73430.25565020807,74.26413075914019,-195.66601857608217,-1781.3007516498233,96815.23975114616,-621.3751134364041,-1814.2735014931216,130147.52850485171,-571.605375033198,166917.91299773718,179824.34285255722,0.21629710097532423,0.036684172323716034,1.0999664157541877,7.755396529807338e7,1.9147838137376983e7,-21.07536867496922,-1.2681656261741765,0.004449752770130917,-0.00671934332360514,-0.011518038404697412,-1.950933530899053e-8,0.0066792399869784295,0.000696182059060176,5.804472418986759,0.0636885641523946,0.00011216970408132876,0.08073583218903167,0.10422553383774197,4.1362951613186505,0.5907503586720214,0.4951215501993324,1.9200647432950788,19.445608071152957,107.67934677312182,12.59649127663675,0.021791628014115053,7.454509533350529e-5,1.0,10.0,0.0,0.0,-48.88658461332295,-0.0447708963619092,-0.009405987835920004,1001.1073649762296,-0.08725627990940127,-0.018486484213798175,-0.6094096962911939,-0.02418385061805198,-0.05140023222264551,-0.06235920384277853,-0.01867506375571125,0.6638170557492873,-23.008147811542518,893.5543124522096,-41059.00424117208,-0.01432672882616794,0.7892558691093766,-28.96422744395251,1149.737898978455,-53782.315195635194,0.9004397111865801,-37.85612693842377,1558.7344150451597,-74383.61488813744,-50.06513641791898,2184.588846240393,-106815.74600695264,3122.041809307016,-157442.18467561842,-235997.70062851012
0.10083551981589026,-6.2062876117180625,86.81521185622134,80.01639338895673,8.563074746582645,0.3653559027580712,-237.69301823481308,73.43847885736169,9.639101179737805,119.9660056738977,4.9144631701657415,10.372859561573467,0.25209812440664925,1.31788965458313,7.458384715760607e8,1.8560054351449635,33.61349170350375,64.86592736344303,-794.5215256318212,63235.898791871245,104.07996799250664,38.669752722690404,0.474083002529383,-1471.8062797774687,80192.8555771393,74.24838461241018,-202.98342514058896,-1874.9911596697839,105655.23877371017,-643.2651582878892,-1898.195663301737,141887.1610991486,-551.8336206402454,181566.96009836617,194322.2045352792,0.2162971010506791,0.03747883549248338,1.0998805053967686,7.75629960672494e7,1.915166679703591e7,-20.1916989301234,-1.2681082635626355,0.004797703778893448,-0.007062838969966229,-0.012147764227918863,-2.1761796017106808e-8,0.006639169041736138,0.0007578343768477475,5.80200805328687,0.06644768462346158,0.00012096302504277849,0.08419638795498884,0.10871227434520224,4.22825103576632,0.6097772424597093,0.511970911615002,1.8560054351449635,18.803801861568484,104.07996799250664,12.177321709644506,0.024048568460489472,7.818028168762262e-5,1.0,10.0,0.0,0.0,-46.833638208119105,-0.04831663729440488,-0.010352450154196443,938.761785307936,-0.09558435276717715,-0.02030054422206956,-0.6672051381721098,-0.026141030352585568,-0.05555673850274242,-0.06241544582524371,-0.019175390100378567,0.7056842562173047,-25.085851769093352,995.1612373493484,-46630.44087964606,-0.014445498307018632,0.8385329505726696,-31.596182430520088,1281.6989744882035,-61170.43518533133,0.9526458691691114,-41.29737986166384,1739.8722487673044,-84784.90919426749,-54.57346679524679,2441.6492022203793,-122047.85774277145,3493.0670062277422,-180325.07769889987,-270877.3509117344
0.10258018567378271,-6.189133492411973,83.11452996176995,78.29461088343335,8.56294541083291,0.37152106103267374,-222.10365291994339,73.43676105352567,9.63667273291728,119.9283419068885,4.913950612932535,10.371658349623566,0.24363481596950542,1.2517057627883892,6.963779701511956e8,1.7931539567043113,33.61820964358485,66.6404051022979,-831.272273531112,69150.13023597562,100.54829585610874,38.67150056209858,-0.09926892492135142,-1550.6161733039987,87644.9954123484,74.23156038081824,-210.7224832443354,-1973.1494661975319,115380.52112495783,-666.3018852748737,-1984.261828139949,154772.63894460982,-523.1795123711686,197567.59398682788,209916.64176474046,0.21629710113607176,0.03830303529319165,1.0997864623560611,7.757263332243757e7,1.9155766999090753e7,-19.332678926251305,-1.2680466153298706,0.005175826073800063,-0.007424912241345713,-0.012815259194334044,-2.4314389282547225e-8,0.006596118840406872,0.0008259649248916379,5.799397188495989,0.06936900486262501,0.00013058280410729864,0.08785638595903703,0.11345952025156257,4.322491210638332,0.6296652470548014,0.5296534177695345,1.7931539567043113,18.174286596182405,100.54829585610874,11.7660562533609,0.026555706739361862,8.125320994385588e-5,1.0,10.0,0.0,0.0,-44.837844570565906,-0.052173535726956335,-0.011402019205295622,879.4489493863673,-0.10482570878339861,-0.022318333771633607,-0.7312887461800277,-0.028274412439673997,-0.06008677257919782,-0.06247501365766586,-0.019666136111042686,0.7501034561563134,-27.35758555566325,1108.7362563807426,-52980.77782493346,-0.014518090091227231,0.8907256059998898,-34.47558631045332,1429.381862649279,-69607.83141777758,1.0073132619980756,-45.05994835596897,1942.898607643973,-96696.64677971152,-59.491646124242806,2730.1895300826363,-139545.2094048956,3909.928139861068,-206687.23752199922,-311158.8431211611
0.10440427397376428,-6.171507671353682,79.4763286438158,76.56415347658957,8.56280101677414,0.3779502848767249,-207.11095596667653,73.43482312608992,9.634022816171797,119.88699112801109,4.913391437584307,10.370349511191419,0.2352367282332598,1.1871585064867278,6.489718161970887e8,1.7307771211961256,33.62345618807768,68.48270744555961,-869.4277013680264,75761.93532516283,97.04312539734981,38.673516106945826,-0.7644384336475897,-1634.3559220609397,95965.90672538376,74.21334010185461,-219.0168508467052,-2077.045229714751,126219.48097843358,-690.862663829704,-2073.117872857293,169096.4403693837,-483.2918854094379,215257.4582123187,226859.71603120715,0.2162971012342569,0.03916873768050608,1.0996821481470214,7.758304831052454e7,1.9160214426771417e7,-18.488168812682325,-1.2679794902487846,0.005592066592816284,-0.0078110395396903485,-0.013531331448889829,-2.7249491144569253e-8,0.0065492537276810705,0.0009023102235532553,5.796594905155042,0.07250261726188911,0.0001412509360521027,0.09177773205081328,0.11854794802386537,4.420218820636023,0.6507175950670657,0.5484505968150475,1.7307771211961256,17.54972077235162,97.04312539734981,11.357895156136617,0.029377282132336587,8.3489123124106e-5,1.0,10.0,0.0,0.0,-42.87563732656551,-0.056423345703317175,-0.01258140969580401,822.4085878154962,-0.11522188771566677,-0.02459387330837824,-0.8033209156719894,-0.030630329512386242,-0.06508849419424291,-0.06253889830752835,-0.02014845065371743,0.7977682394991708,-29.872466632065738,1237.3257576032101,-60314.03381475737,-0.014536119556387998,0.946625286868328,-37.664996723481565,1596.7967254021908,-79371.05880138419,1.0651126091437586,-49.22450411469009,2173.4060809919342,-110520.38391973142,-64.92117084114807,3058.260213774987,-159915.53924984374,4384.331031140166,-237469.7295942317,-358312.1343756828
0.10629293537626051,-6.153579460572304,75.93903904696269,74.84333303708891,8.562641249077297,0.38458821647449964,-192.85822819124596,73.43265498704434,9.631157465765867,119.84199105341624,4.912787076012876,10.368936433132143,0.2269936409721842,1.124913536085573,6.04061761063326e8,1.6695418095180596,33.62922711320328,70.37350665549928,-908.4315813472635,83087.8706436575,93.60192363901248,38.67580320353502,-1.5273099035449949,-1722.2850618774848,105172.93304924635,74.19377908025274,-227.82706623479606,-2185.6531432899187,138187.78286680547,-716.8073749747216,-2163.3169405964454,184866.52866925378,-430.15194537067526,234614.48859190647,245034.1865153602,0.2162971013462941,0.04006931707587264,1.0995674821029269,7.759419528931585e7,1.9164992798872743e7,-17.667090247602886,-1.2679070645114714,0.0060459924115757735,-0.008218407021704042,-0.014291591291879444,-3.059881679434537e-8,0.006498695791053535,0.0009871561398290389,5.79361481560227,0.07583311145103745,0.00015298023560767106,0.09594013940087752,0.12395167331426951,4.5204988623157885,0.6727882363510004,0.568245776061503,1.6695418095180596,16.936783220531073,93.60192363901248,10.957199535487241,0.03252350773316856,8.44463152133332e-5,1.0,10.0,0.0,0.0,-40.9677366851003,-0.06106241521136839,-0.013894764004717888,768.1858516110857,-0.1268178612289359,-0.02713853033059877,-0.8835956661189812,-0.03320807790672442,-0.07056012912834662,-0.06260674589524214,-0.02061169571802879,0.8483524973268248,-32.6290944056975,1381.5449799545863,-68704.98173113646,-0.014488577552670925,1.0058209220306247,-41.16295196753137,1784.8014625654378,-90566.31662298668,1.12542773832049,-53.78770963483143,2432.6663173519637,-126419.9387992482,-70.85267177397762,3427.78443293058,-183421.8427629365,4919.128933661394,-273100.51064247737,-413030.6994542234
0.11023902840173654,-6.117127290665844,69.22493652060221,71.46315128372729,8.562271988520573,0.3983904149965012,-166.71099308433432,73.42755255515928,9.624761929502688,119.7405146262445,4.911439722438152,10.36579008242253,0.21112004951060478,1.008225657088993,5.221045036900554e8,1.5515937005590268,33.64239294623642,74.25654592831293,-987.222435650638,100056.79285932674,86.97311595921812,38.68122151749346,-3.3800405315670052,-1908.9146270314925,126447.88532036872,74.15054413877027,-246.98042098247623,-2414.304166990734,165741.99105998734,-772.7147082887616,-2342.9479244685235,220986.1331086417,-274.66019142750565,278471.9990161227,284750.26991083886,0.21629710161835689,0.04196458156017476,1.0993051038462707,7.761866543697426e7,1.9175547089067873e7,-16.10863354416545,-1.267745896485024,0.007071595033624135,-0.009091462403721665,-0.015937983755147607,-3.87326395116927e-8,0.00638622987700964,0.0011848584719664423,5.787128251616776,0.08307623758057409,0.0001798525264060882,0.1049732812518177,0.13568751881707491,4.726865371819083,0.7197711721278156,0.6106923033325854,1.5515937005590268,15.756761029488334,86.97311595921812,10.185377068343204,0.0398756934834855,8.031216269441192e-5,1.0,10.0,0.0,0.0,-37.34598079940839,-0.07155924170226319,-0.016959241118706753,668.7189840050992,-0.15397069816393233,-0.03312133495052771,-1.0712948496333343,-0.03906316263331811,-0.08298415317636629,-0.06275395132115907,-0.0214472790657115,0.9576553972710251,-38.89816794911219,1721.3852814741279,-89097.76354776557,-0.01415429651433252,1.1332407950724452,-49.124337497351696,2228.707873239033,-117868.04319197548,1.2518821941584886,-64.1545301891572,3046.26577707505,-165382.5646149934,-84.25472804437004,4304.208207127029,-241326.45194054442,6188.934093406847,-361297.04520308104,-549004.876029623
0.11229523580859413,-6.09864684735392,66.05120646394586,69.80839406680457,8.562059618916356,0.4055438413543345,-154.77713892931644,73.42456305714444,9.621205322563322,119.68348848382433,4.910691697606383,10.364044709580027,0.20350488461774074,0.9537673902634304,4.8490160459490305e8,1.4949960764811234,33.64984175210268,76.23683773807983,-1026.208989066369,109837.44510479369,83.7919813363769,38.68437456596377,-4.492512184009108,-2007.0618486158864,138677.96515128808,74.12670229624263,-257.3689650062866,-2533.381904262551,181517.06025854696,-802.7625505296841,-2430.098555153864,241545.2820101695,-166.54812675637334,303132.77308567124,306153.3284215059,0.21629710178281322,0.04295932143323065,1.0991556596026566,7.76320393228793e7,1.918135200424864e7,-15.371972112666395,-1.2676564935670875,0.007648303837083959,-0.009556372684518793,-0.01682452068360367,-4.36497309238311e-8,0.006323885165470955,0.001299625767774454,5.783607787886343,0.08700416323164932,0.00019519071747926844,0.10986073622987083,0.14204232707524062,4.832620325169301,0.7447040240100987,0.6333903147388771,1.4949960764811234,15.190810402814906,83.7919813363769,9.814997014286517,0.0441458459599339,7.377602959760854e-5,1.0,10.0,0.0,0.0,-35.63378083810473,-0.07746995285908916,-0.018737472608262293,623.3248743116241,-0.16979643940074185,-0.03662262026781214,-1.1805308138019992,-0.042373351535205904,-0.09000541585471217,-0.06283349304271174,-0.021804367222522887,1.0162898560852258,-42.44112657874488,1920.2668196294708,-101394.1226628033,-0.013844690696568178,1.2012906932943883,-53.62692124177566,2489.001179312417,-134386.87256286197,1.317352568403443,-70.00419213911144,3406.865485185309,-189070.28510453453,-91.76936705527558,4820.261493325705,-276710.8855782696,6937.228615274302,-415444.9932074286,-632794.4382252085
0.1143800557252535,-6.0802515587291985,63.036612953786594,68.19943052680304,8.561829659886024,0.4127678524092622,-143.7028438688349,73.42128283609553,9.617439168401516,119.62265735798177,4.909900768916618,10.36219969953489,0.19619984470395252,0.9024776009641617,4.5050304614591795e8,1.440695183546498,33.657799152845335,78.20973641945294,-1063.817522304495,120444.65449014808,80.73974062215616,38.687790163901525,-5.7291740623223095,-2106.692838659256,151914.69620960913,74.10157680865325,-268.19349265635344,-2653.3051779221464,198536.81794581967,-833.8722750659263,-2512.637954982786,263627.007846198,-35.52865113242302,329369.5402588741,328152.72263215936,0.21629710196724206,0.04397281934776299,1.0989948822304916,7.764602663134821e7,1.9187450217540722e7,-14.672259155602097,-1.2675619413670813,0.008263211079856458,-0.010033368230829606,-0.017741522353961522,-4.916428452147094e-8,0.006258003514595871,0.0014248048943791745,5.7799393258845075,0.09109508581707207,0.00021172566936389475,0.11494251063928095,0.1486535307391293,4.938545809588581,0.7702883953427824,0.6568077405439624,1.440695183546498,14.648005117276657,80.73974062215616,9.459628582499946,0.04879763759797358,6.316298493456135e-5,1.0,10.0,0.0,0.0,-34.00728349743443,-0.08377789650002414,-0.02067419634612337,581.2026832539417,-0.18709558668224788,-0.040460843449456614,-1.2998092473650793,-0.045916195160993836,-0.0975179248718224,-0.06291606198526013,-0.02210645602517954,1.0767168601413215,-46.22804557181579,2137.9689835147783,-115130.47695236409,-0.013429430443793897,1.2711764630545277,-58.44157006648403,2774.3061993703022,-152884.6550554411,1.382939658379514,-76.24736822719075,3802.689165463451,-215684.5919955023,-99.74917745643722,5387.405232530551,-316607.95087505225,7759.898272424096,-476693.61219474964,-727804.4461589265
0.1165137577530032,-6.061768926076418,60.14626814524943,66.62029467060535,8.561578517571158,0.42012940556043327,-133.32956550892908,73.41765110965908,9.613415324015987,119.55717301179843,4.9090571945459045,10.36023193099298,0.18912640745446696,0.8537180477643747,4.1839849182003564e8,1.388108387006709,33.66635782831993,80.1886421607039,-1099.9005249568045,132047.7134314609,77.78364967285397,38.69150220651499,-7.1127685727283385,-2208.340687906018,166362.07713043768,74.07484252656344,-279.5801742919291,-2774.5335218212153,217048.9828316895,-866.3845747841776,-2589.916184656258,287525.8321952074,122.95682480743753,357466.9551423471,350789.3517881212,0.21629710217601816,0.04501513017251469,1.098820411434551,7.766077901211405e7,1.919391151712961e7,-14.001396964542561,-1.2674610036001885,0.008924413006419704,-0.01052621338232126,-0.01869723503846197,-5.5407206056465824e-8,0.006187756202794209,0.0015626103939658407,5.776081042871001,0.09539549531724194,0.0002297134046588505,0.12027506220144792,0.15559506445855759,5.0455600791097455,0.796781798640526,0.6811934307440499,1.388108387006709,14.122503003300146,77.78364967285397,9.11545502654605,0.05390610117020757,4.727624637311585e-5,1.0,10.0,0.0,0.0,-32.44766544702104,-0.090566720401424,-0.022801233209962073,541.7491488453683,-0.20617287869969586,-0.04470597755988253,-1.4312016051798526,-0.049740640661517864,-0.10562488970396681,-0.06300251415432283,-0.02234901410164105,1.1394082937139194,-50.3070654592917,2378.1419185792365,-130595.37967208591,-0.012893579070242078,1.3433965365243883,-63.629469479933036,3089.4753473644296,-173761.21058561443,1.4488091352741415,-82.95960676357254,4240.549777701499,-245822.8997228059,-108.27974678737675,6015.466975155736,-361948.398178858,8671.091705856059,-546519.2567445845,-836376.8087054642
0.11868998288357886,-6.0432633765530275,57.38511854154855,65.07595828800734,8.561305359638203,0.42760271914623527,-123.64885994843513,73.41364467335967,9.609132276346553,119.48692943243348,4.908161092272818,10.358141193458142,0.1823018586196233,0.8075335536636777,3.8854621101547575e8,1.3373652385337615,33.675509468429006,82.16108900077062,-1133.7452273697813,144689.33590493866,74.93099503917676,38.69549971083594,-8.651582182645775,-2311.1879160146977,182064.480854362,74.04648383187609,-291.51966484344183,-2895.8710590014425,237092.67813103643,-900.2479041937157,-2659.9889056629363,313259.50822519604,312.30558310200246,387366.36031245656,373773.38769236853,0.2162971024116153,0.04608339721750178,1.0986318379442206,7.767627063676915e7,1.9200728837826006e7,-13.360533720189197,-1.2673536020942158,0.009632402528924566,-0.011032407540325622,-0.01968800692735457,-6.245258399577862e-8,0.0061131333579854,0.0017138096694587354,5.772037100211077,0.09990056504745848,0.00024921196305528233,0.1258508963981729,0.16285772752616115,5.153215697907979,0.8241161978902053,0.7064999968923203,1.3373652385337615,13.615581170648422,74.93099503917676,8.783320067649544,0.05949045589607127,2.4794604670931954e-5,1.0,10.0,0.0,0.0,-30.95759439841251,-0.09784211658076974,-0.025127361255820956,504.93194737208,-0.22713156278562308,-0.04938376154257178,-1.5753838834116074,-0.05385220332698141,-0.11433729302711315,-0.0630926575194705,-0.022522751444046238,1.204042873581796,-54.67894870443308,2641.8459164596616,-147924.70639304782,-0.012226177786167924,1.4175241661386413,-69.19148055939078,3435.975136922818,-197212.98108852748,1.5142102563198523,-90.13731081950195,4722.564519038622,-279794.23598714557,-117.34307242172017,6707.534357628443,-413237.3501856,9675.114668052527,-625753.4394632718,-959860.6071584825
0.12315197897203602,-6.006359090366387,52.25147508866348,62.102648649389145,8.56068924270342,0.4428073502549025,-106.26320467400132,73.40440299090284,9.599775340972315,119.33160763712802,4.906210498351583,10.353586513517973,0.1694247164194935,0.7227465577319026,3.352226591586776e8,1.2416027058347439,33.69555576244717,86.04379153969224,-1191.754431383657,173281.73267912742,69.54686020045939,38.70429490762473,-12.229538569573178,-2517.1826439426277,217433.16510519915,73.98476594324717,-317.0471529552123,-3133.9932185510243,281944.745449651,-971.9038558919887,-2770.3683997846492,370294.94697954314,798.3221466490869,452270.3569053365,419403.67413953,0.21629710297466526,0.048289747642236515,1.0982104583954377,7.770938798919632e7,1.921541216191534e7,-12.169051767484646,-1.2671188363379178,0.011191583319768869,-0.012075244893120875,-0.021760984775695255,-7.929198567539407e-8,0.005950603687786598,0.0020599133962933298,5.763399700687843,0.10951559272683738,0.00029301384135068347,0.13771480537902311,0.17832571953105086,5.369096037244368,0.8811102302455192,0.7597516274030923,1.2416027058347439,12.659322665134427,69.54686020045939,8.15641130565689,0.07216993983009912,-4.636681493998325e-5,1.0,10.0,0.0,0.0,-28.18667222548515,-0.11388396455104073,-0.030415709546512588,438.8178442318946,-0.2751563868317187,-0.06015298668288974,-1.9051466591328619,-0.06296450872993489,-0.13363405163920664,-0.06328342192220726,-0.022628620056207322,1.3378936450393837,-64.30603100788072,3244.4135074775295,-188773.73060227546,-0.0104537963970508,1.5698202091530749,-81.44266579927685,4229.260210678936,-252707.81908397502,1.6405326867014518,-105.8724674723012,5828.053251290606,-360600.9014330449,-136.98344053448295,8296.62926102361,-535896.0425566824,11979.276973481872,-816128.4301509126,-1.2575207171024117e6
0.1254268331442011,-5.98805569868573,49.87839224531703,60.67897250225835,8.560344945137873,0.45049379501826564,-98.50447657743963,73.39912068755491,9.594702555208574,119.24637262753016,4.905157314487797,10.351124193513352,0.16338253415995735,0.6840530759982711,3.115567169423538e8,1.1966633449444375,33.706407566732814,87.93140950976085,-1214.3136616153454,189305.82094635392,67.01989604118874,38.709048534171494,-14.282392716642434,-2618.4249784233084,237166.24752265462,73.9513863154286,-330.61263808625756,-3248.01163146231,306789.4876815363,-1009.5879684225837,-2806.2977494641796,401553.10476386076,1102.3083321608638,487007.6404722837,441184.14268104715,0.2162971033079217,0.04942274242979392,1.0979770568777598,7.772694172542287e7,1.9223255162947573e7,-11.618295535058088,-1.2669913391740875,0.012042751804546732,-0.012606039771833659,-0.02283426311431633,-8.925992810060725e-8,0.005862757538029689,0.002256390355677996,5.758815873262895,0.11461442692718356,0.0003174200705272853,0.14398584129968744,0.1865099191611774,5.476586588097232,0.9106382790096659,0.7876020806779085,1.1966633449444375,12.210739916306775,67.01989604118874,7.862153237788717,0.0792941716807802,-9.879283077079761e-5,1.0,10.0,0.0,0.0,-26.905507413528877,-0.12265104740760947,-0.03339273613677894,409.3159400715204,-0.30242068179545717,-0.06629555653078986,-2.0920003965218545,-0.06797108146649614,-0.1442288285111679,-0.06338360206469847,-0.022544082594810482,1.4063480043815415,-69.55285960121824,3584.9883117325735,-212569.5946277914,-0.009329975362779696,1.6469825685141823,-88.12015850158758,4678.433673413341,-285156.7314340177,1.69973692307934,-114.4013053550632,6454.9197546762225,-408085.1016240468,-147.48770838611432,9198.428883287754,-608341.1011684845,13285.487996664211,-929052.6805722613,-1.4345848508959974e6
0.12772187188354822,-5.969923260520552,47.633780954687865,59.30091776526667,8.559976150049925,0.45820082039768883,-91.33264511289042,73.39337307463454,9.589374929507565,119.15610601345023,4.904054640143551,10.348543163895902,0.1576111171205662,0.6477608038279203,2.8975960932019264e8,1.1537354676697107,33.71776269712677,89.7673643103135,-1231.4578069735703,206505.86787985195,64.60583830553276,38.713998262442,-16.516491376479607,-2717.0651063703235,258276.7991947695,73.91635614074612,-344.6809910899184,-3356.633911600671,333224.9084722713,-1048.3941423455738,-2826.3720638179716,434542.69137270213,1451.4601300715092,522996.75575571053,461579.290493884,0.2162971036793608,0.05057124475172327,1.097728483210378,7.774508504540893e7,1.9231405368709926e7,-11.097368635865184,-1.2668571676793186,0.012940283215041249,-0.013138421652732806,-0.023924528116621782,-1.0037082330160824e-7,0.005770694772276743,0.002469283275890666,5.7540672194555125,0.11989393405745116,0.0003435293332468448,0.15046403355441781,0.19497027476941964,5.583235733640472,0.9407366982939337,0.8161760238248833,1.1537354676697107,11.782323958670322,64.60583830553276,7.581016531122672,0.0869482615611021,-0.00016525771618047084,1.0,10.0,0.0,0.0,-25.693507896927954,-0.1319020067252619,-0.03659668064832125,382.04751986382337,-0.33194516580003114,-0.0729689874572729,-2.2940717501809433,-0.07327405327266856,-0.15544487503694032,-0.06348656385472885,-0.022358036664620072,1.4752146006642342,-75.0735560432484,3952.308619430285,-238764.9430183972,-0.00803810686383241,1.7240361080229136,-95.14549294028313,5163.4326394925465,-320968.32821323385,1.7550613687800576,-123.3347973634591,7132.318467214438,-460663.0897815549,-158.3752698693066,10173.172149913396,-688826.349197793,14695.766940759477,-1.0548564607343748e6,-1.6321791375721586e6
0.13002900397194936,-5.952020751362939,45.51677239056341,57.97118669729918,8.559583126190471,0.46589797425601703,-84.72060950301059,73.38714948438087,9.583804843916104,119.0609328468561,4.902905623082067,10.34584991822931,0.15211462892285402,0.613815255395052,2.6973543526091653e8,1.1128514318613862,33.7295680389747,91.53969964334556,-1242.3555152855508,224876.05177580277,62.306519516523885,38.719104539726345,-18.93212203292563,-2811.946004797186,280742.8881080944,73.87973699584747,-359.21447134149895,-3458.2539861576306,361193.47021814913,-1088.2008792362553,-2828.382708181653,469135.51777014113,1848.6141342682888,559960.700930323,479990.9912618156,0.21629710409142897,0.051731237435451535,1.0974650503209649,7.776374220838772e7,1.9239832994681098e7,-10.60606850224933,-1.266716516038062,0.013881997788168447,-0.013668399519288508,-0.025025008285654536,-1.1269808848429872e-7,0.00567465626111867,0.002698926196494954,5.749167265666795,0.12533887452703785,0.00037133185493302593,0.15712905040657274,0.20368068352430935,5.688607796422462,0.9712954241732165,0.8453799354198536,1.1128514318613862,11.374372883814972,62.306519516523885,7.313210009802822,0.09512562567119623,-0.00024803035488471655,1.0,10.0,0.0,0.0,-24.55021142360409,-0.141614519442767,-0.0400266428143328,356.9092717165581,-0.3637582268513456,-0.08018344095296012,-2.5115051005786357,-0.07886359480749734,-0.167260211274757,-0.06359189937840151,-0.022064618350897208,1.5439748628887688,-80.84901480327036,4346.227377161254,-267437.6449471774,-0.00657402739715314,1.8003231400563386,-102.49333793595801,5684.1073573031945,-360265.13299637823,1.8055428950490597,-132.6319108832379,7859.991541019768,-518543.4489887756,-169.57285943443608,11220.28141237449,-777714.9131468256,16208.527650301392,-1.1941580317739586e6,-1.8513009236413315e6
0.13233964940738535,-5.934406565010887,43.525732598854795,56.69211890657184,8.559166550108493,0.47355381005936215,-78.63981017669876,73.3804458159002,9.578009086625425,118.96106066711732,4.901714300457475,10.343053024502057,0.14689533013340317,0.582150353479478,2.513848077628856e8,1.0740294078076507,33.741760049664926,93.23719325358773,-1246.2244944680367,244391.6655830304,60.12297621837342,38.72432281171421,-21.526523823556644,-2901.9055530196174,304518.7838140839,73.8416182822771,-374.1663741330421,-3551.286701217226,390606.63454219676,-1128.86609579444,-2810.280000485813,505162.56521649845,2296.0178551266226,597573.6350974316,495781.7365182773,0.21629710454622444,0.05289837949508616,1.097187325043716,7.778282515217245e7,1.924850220228295e7,-10.144014804421484,-1.266569679961143,0.014864896823133134,-0.0141918013149821,-0.026128399314242982,-1.2630475237729867e-7,0.005574960922781969,0.002945427479733593,5.744132389378677,0.13093085885443773,0.00040079078945079,0.16395684460695623,0.21261009909934117,5.792274546619544,1.0021934904667695,0.8751070609108369,1.0740294078076507,10.987043371362857,60.12297621837342,7.058850341945981,0.10381047457543284,-0.0003494411319424376,1.0,10.0,0.0,0.0,-23.474744767216123,-0.15175766648264774,-0.043678001510046534,333.79234039698724,-0.39785405460612777,-0.08794137612968761,-2.744210065606489,-0.08472485097471277,-0.17964218943432636,-0.06369914839697782,-0.02165958356026926,1.61208776455053,-86.8547384256681,4766.150623076696,-298633.2549820917,-0.00493633454285412,1.8751663433233805,-110.13130841850486,6239.702664453278,-403125.14396920765,1.8502441972796047,-142.2422816092281,8636.794713405248,-581867.9152357548,-180.99532327172508,12337.832486202704,-875264.926356826,17820.104552184068,-1.3474058160456687e6,-2.0926667043242482e6
0.13693691615372083,-5.900257930660431,39.91048607884442,54.29264569776337,8.558267325403119,0.4886188188135789,-67.95007989867048,73.36561547344091,9.56582563249411,118.74841075053561,4.899224342906494,10.337190833117416,0.13728522995621173,0.5253327601183898,2.1928896311755815e8,1.0025535495932165,33.76701340422038,96.36930890472998,-1230.1796634373661,286671.8502981111,56.10227843917379,38.73490328145283,-27.225963561075023,-3062.6688328094665,355708.29080198775,73.76135759729819,-405.1053786326189,-3705.7411997192116,453276.49230350554,-1212.1360839851848,-2706.833703387302,580674.1682100381,3347.062232411045,673265.4711812951,516882.87318335054,0.21629710559026713,0.05523623272583943,1.0965923960297381,7.782187571065393e7,1.926640036537409e7,-9.305071617909771,-1.266259069430708,0.016938894060423017,-0.015202291741862958,-0.02831380339918328,-1.5754499413986873e-7,0.005366191420924699,0.00348829673929104,5.733733552235652,0.1424712360845222,0.0004644039183502177,0.17799197286038082,0.23098474702587,5.992926297870814,1.0644997205573388,0.9356644841994389,1.0025535495932165,10.273977949858972,56.10227843917379,6.590349776946932,0.12259713455525757,-0.0006173942936747261,1.0,10.0,0.0,0.0,-21.521367680595866,-0.17317676658309228,-0.051608927905665083,293.1581503269185,-0.472701288525163,-0.10505857461580595,-3.2539205192924925,-0.09718164715947791,-0.2059301842138046,-0.06391739906657953,-0.020506865799043192,1.7442278655439893,-99.4378940841924,5679.542702100391,-368605.80985534925,-0.0011486963825473302,2.0178797181601595,-126.12046363522671,7449.779025923943,-499609.12141544983,1.918914295541962,-162.16625988582012,10329.014296860118,-725051.6994994596,-204.13391508428893,14770.177868534729,-1.0967976857829636e6,21315.255423754224,-1.696574358479449e6,-2.6433994359581196e6
0.13920772167622414,-5.883811066236513,38.27806339205235,53.17371065301229,8.557787627082565,0.49597357612361753,-63.27615873632396,73.35751113347109,9.559485102282554,118.63634124603121,4.897936291036131,10.334148814895855,0.13288532349800436,0.49997810434284273,2.0532680256571844e8,0.9698341639532063,33.7799235645322,97.78941152963466,-1209.199342674989,309310.8927652523,54.26147230290653,38.74016990147419,-30.312574795025395,-3131.5460164704223,382938.19686614856,73.7194866073674,-420.9766887292517,-3764.663062215586,486243.4497535041,-1254.419240700371,-2618.85130788582,619686.0716641822,3951.731869476219,710565.1495210436,520919.1085685397,0.21629710618163928,0.05639856937074389,1.0962772623103099,7.784164360496739e7,1.9275543358729452e7,-8.926272556987335,-1.2660962235842226,0.01802140668059198,-0.015681735936007527,-0.029381466269228607,-1.7524275570279712e-7,0.005257994767061828,0.003783855916328409,5.728408826831975,0.1483758017309373,0.000498376031850457,0.18514375630416124,0.24035757505630137,6.089269435475933,1.0956649137906307,0.9662636705098754,0.9698341639532063,9.94754630517465,54.26147230290653,6.3757793282512845,0.13263123293217838,-0.0007883340235782693,1.0,10.0,0.0,0.0,-20.639047460669772,-0.18436344992503295,-0.05586413382397025,275.3933188088082,-0.5132898886580779,-0.11438761857353673,-3.5297221600542095,-0.10373038686973676,-0.21973491458129124,-0.06402742133094275,-0.0197597651943769,1.8072714997331405,-105.95062784903644,6170.016056346773,-407317.4379295013,0.0009908639999978656,2.084555682080347,-134.38624699475062,8100.267155257763,-553167.8683204231,1.941464815000866,-172.35379756245823,11238.469809691094,-804851.167003833,-215.65340742624073,16075.520510949847,-1.2207399792155798e6,23182.91562673771,-1.8924692304572468e6,-2.952654635493529e6
0.14145298133317524,-5.867810909944736,36.754109558294594,52.107437948724346,8.557289654472559,0.503186406565094,-59.00112353917121,73.34896143624186,9.553005099225615,118.52084663232945,4.896625427612832,10.331045802321748,0.12874117623333878,0.4764851428504787,1.9259744693731225e8,0.939021701780843,33.79293620159731,99.10705607316714,-1179.0443103367252,332873.325966116,52.527787410584224,38.74536578967291,-33.54521161816271,-3191.7532799844785,411146.10907365504,73.67660576004751,-437.05453391358276,-3810.097876513377,520120.14148943144,-1296.9694718058247,-2505.4056265645945,659242.5638187494,4609.416614060405,747015.8335740488,519818.7902681361,0.2162971068206392,0.05755265126420509,1.0959515677286924,7.786146374040034e7,1.9284767969663512e7,-8.57265309337711,-1.2659288496684218,0.019129352173253074,-0.01613996565511709,-0.030424774702183757,-1.9436774495912895e-7,0.005147756603564494,0.0040950163624193054,5.723021062764709,0.15434706283305888,0.0005336834126117362,0.19235608234049495,0.24981622956629104,6.182723912156446,1.1267207030582844,0.9969608943385749,0.939021701780843,9.640106411724469,52.527787410584224,6.173639065065894,0.1430507113432561,-0.0009868101557945163,1.0,10.0,0.0,0.0,-19.81515876375979,-0.19581694143343284,-0.060297534743578685,259.14566294427755,-0.5558865905665591,-0.12421126755263433,-3.8187360654535314,-0.11046575810658135,-0.23392172507520625,-0.06413753629810373,-0.01890104624688957,1.8677861632944306,-112.57312608952819,6681.147531029793,-448468.8837205294,0.003286256910990754,2.1474917803749176,-142.78273569448095,8778.545828803755,-610224.5026749934,1.9554410908020565,-182.61696355164105,12186.339551436156,-890070.8971176604,-227.02211979025225,17434.154094156394,-1.353409870423921e6,25120.127841539033,-2.102488883994746e6,-3.284293176734184e6
0.1458462818607896,-5.837225081319756,34.0078278907961,50.12868613824088,8.556245730585971,0.5171213353778407,-51.51824963179759,73.3306029417872,9.539717443985351,118.28107509655369,4.893954855596727,10.324700737826914,0.12117747282622178,0.43459985012512786,1.7041879864299652e8,0.8828026514925755,33.819004112223865,101.42661730957306,-1090.309761764246,382465.8358394528,49.364136560895325,38.755391042992464,-40.40097739821637,-3283.830770774922,470075.4074236652,73.58835807189978,-469.625130910801,-3857.723936040626,589978.4557635937,-1382.3419577549992,-2200.3018211537333,739030.1640437162,6080.265247444008,815906.5965975891,500084.93910726527,0.21629710824265802,0.05982445233865065,1.0952730043288759,7.790092365135273e7,1.9303310861953016e7,-7.935428622215905,-1.2655823704605693,0.02140478111825685,-0.016982262404109646,-0.03241704342119034,-2.369346865990467e-7,0.004922852671989803,0.004761513954688187,5.712123844179328,0.16641461643010075,0.0006078688424112761,0.20686927571504415,0.26886869180463324,6.360396152255858,1.188149453701345,1.0582851198730825,0.8828026514925755,9.079005555130356,49.364136560895325,5.804593409374268,0.16488852839047163,-0.0014737876053798353,1.0,10.0,0.0,0.0,-18.329891424191807,-0.21934908785091325,-0.06963959748691576,230.70896635484837,-0.6466372794682768,-0.14524639333789888,-4.433073040323972,-0.12440096002800805,-0.26323604390152966,-0.06435651215199797,-0.016863902217390883,1.979900330901111,-126.02518586907355,7758.134038477293,-537780.9806819947,0.008308444977786631,2.260588643041449,-159.80585579746275,10208.639911428618,-734432.4036821013,1.956202457719914,-203.13609437302034,14182.499791080441,-1.076204158256384e6,-248.95713534500578,20287.796657503357,-1.6440788415123792e6,29164.35279337351,-2.5635054118648656e6,-4.012168205787331e6
0.14798540574798175,-5.822664625319369,32.77357082641884,49.21346424716016,8.55570349192614,0.5238170046425359,-48.2502620830229,73.32084235909016,9.532955745512162,118.15758755470219,4.89260483706468,10.32148072998851,0.11773523449149381,0.4159725730308781,1.6077680598863176e8,0.8572282447920142,33.831935208015146,102.42782674701452,-1031.5811106731715,408328.5959975144,47.924762877892825,38.76015289663396,-43.997638885087106,-3314.886206405692,500570.9275241228,73.5432743373278,-486.0169713903698,-3859.0406299698943,625637.0659231514,-1424.9114761439387,-2008.5787387331309,778784.5865640353,6890.168328486322,847659.0824977207,480549.0552711857,0.21629710902516702,0.060937006470233056,1.0949225287642275,7.792040553864527e7,1.9312556657834407e7,-7.649052590710296,-1.265404242570833,0.022563798064777874,-0.017362083097070866,-0.033356885009199526,-2.603620205329854e-7,0.0048090417594656605,0.00511521180372773,5.706647274378003,0.17247438537498247,0.0006465056746776213,0.21412546025699594,0.27840355140111617,6.444425030010821,1.2183621555657724,1.0887409274051953,0.8572282447920142,8.823649894825392,47.924762877892825,5.636593681443996,0.1762223311657916,-0.0017653535128533677,1.0,10.0,0.0,0.0,-17.662099278630436,-0.23133911382771746,-0.07451552623090087,218.29094705773576,-0.6945161872619663,-0.1563992983803992,-4.756463903572642,-0.13155145775494095,-0.2782577112852511,-0.06446466974708125,-0.01569586065150057,2.030968714468127,-132.79486021962475,8320.014876049478,-585733.4003114885,0.01101386733891517,2.310149991748613,-168.35324453665447,10955.043594707488,-801305.1465887661,1.9425708505236536,-213.27988306128773,15222.654489124618,-1.176704630660119e6,-259.3616974191058,21769.994999346403,-1.8014306256760694e6,31250.48962550867,-2.8134270099474955e6,-4.406495035954133e6
0.1521334959590595,-5.795019886122642,30.552213150746432,47.521888899196306,8.554587387452703,0.5366255387941437,-42.521792708429736,73.30028711404364,9.519299213778286,117.9052499073379,4.889896464558941,10.314994486044824,0.11146728460190901,0.38277234337221056,1.4394598833038297e8,0.8106844491717083,33.85733423964277,104.12149580252054,-885.7693859066605,461778.3683885897,45.30482158975108,38.76904627579973,-51.463050999624265,-3346.0507741967444,563082.7986061844,73.45183612080773,-518.7971678680142,-3815.968262450945,697660.7047043581,-1509.2977240990035,-1548.6425087545422,856939.6133272606,8648.247073741066,904304.3839733569,420403.8806633995,0.2162971107300663,0.06310610219627776,1.0942048187205442,7.795854936103837e7,1.9330843979558233e7,-7.133663337816113,-1.2650404585586195,0.02490549293754826,-0.018032098514520197,-0.035107452694663185,-3.114126243867464e-7,0.0045806149535355415,0.005859170789031997,5.695707760765869,0.1845688656316573,0.0007262781587847095,0.22854423181149477,0.2973674659457943,6.602766595395472,1.2774831307515426,1.1488974755502057,0.8106844491717083,8.358654672276145,45.30482158975108,5.330607976317254,0.199517422854488,-0.0024505509836084257,1.0,10.0,0.0,0.0,-16.459733851826172,-0.25556838804876303,-0.08459727656689733,196.52503205309694,-0.7945754938651624,-0.17982209298082277,-5.430781701007431,-0.14610540976408037,-0.3087886558278009,-0.06467694412378625,-0.013091319891417428,2.122274425033686,-146.29072116720596,9480.873224688245,-687653.317355678,0.01675728660613067,2.3944002937495905,-185.34650141879666,12497.310551398898,-943797.2846916985,1.8871099783604408,-233.09491004326782,17367.13782029188,-1.3913676248899125e6,-278.70930886005686,24813.71791704329,-2.1382303075794233e6,35499.95636939187,-3.3488305023178477e6,-5.2501535003142e6
0.1560897249510124,-5.769347282559443,28.624512139371703,46.0035341190155,8.553442185645382,0.5486158727935035,-37.714729580750635,73.27856890391351,9.505606562998581,117.6484311474422,4.887205117180055,10.308513014811625,0.1059459990354897,0.3543154233549059,1.2989776706857224e8,0.7697200146784245,33.88180971316274,105.42351212542961,-703.9080233948472,516914.02134481305,42.998501067119946,38.77697220994312,-59.194502328988484,-3336.061910209871,626844.0707352569,73.35963370785929,-551.2787251677556,-3713.1083159032964,769605.9272068737,-1591.9978415770402,-992.6963087996751,931937.6833302442,10570.189330768111,950176.2728932603,330836.63472404494,0.21629711261141468,0.0651889299772521,1.0934728689808726,7.799520710229658e7,1.9348665870876383e7,-6.686423581326165,-1.26466997868335,0.027252970779694994,-0.01857728436314488,-0.036669739167398636,-3.677585006474576e-7,0.004353700112320037,0.0066445366468319755,5.684880268351176,0.19652634509353936,0.0008084918869686258,0.2427161075476503,0.316027640827152,6.748171667608927,1.3344917380901282,1.207602004221867,0.7697200146784245,7.949004373061194,42.998501067119946,5.060992456116055,0.22335887436216975,-0.003275337524073222,1.0,10.0,0.0,0.0,-15.415698736969428,-0.27985997132059615,-0.0950000458215988,178.26174067618913,-0.8992493373216134,-0.20448199979256787,-6.134128338269693,-0.16083822756411842,-0.3396331782779003,-0.06488214424302816,-0.010178307912254492,2.198497719370594,-159.56138109585856,10676.949368231459,-796574.0711387554,0.022858430110376585,2.458305720448088,-201.98475403071728,14086.021345234782,-1.096527360876271e6,1.7950996999736206,-251.9891466983509,19568.12659215821,-1.6220417641185012e6,-295.7402103412445,27918.258793678287,-2.5009060935266484e6,39781.6016475353,-3.9256209257972334e6,-6.15674643368455e6
0.15800946186380632,-5.7571233679624,27.749922193932882,45.297876057742684,8.552857705643207,0.5543512260110304,-35.58549594242445,73.26724775295585,9.498728352631957,117.51802487579153,4.8858621799701645,10.3052650825677,0.1034139074766992,0.3415183971529877,1.2369910888289903e8,0.7509475964789621,33.89372351787787,105.94251268809231,-599.3725981352559,545164.1641894177,41.94145120494709,38.78057600870489,-63.16331434700583,-3315.8608650047818,659229.7791676419,73.31312166701719,-567.4661562978573,-3639.5042231329044,805547.2901774768,-1632.8916980782487,-678.6266014441097,968164.1345029387,11593.988182560552,968779.2836805452,274254.9073387298,0.21629711362330828,0.06620445412391894,1.0931008227180548,7.801303102407597e7,1.9357425692480914e7,-6.483517264579584,-1.2644815984002644,0.02843154902367511,-0.018804585382987574,-0.037383439502252105,-3.9806914297310764e-7,0.004240588785782568,0.007053857247527248,5.679487402281886,0.20247712039042143,0.0008505962955935469,0.24973786684048738,0.32528043789498623,6.816774567345511,1.3623628381614532,1.2365491720339803,0.7509475964789621,7.761112372316254,41.94145120494709,4.937321051987069,0.2354990114334229,-0.003744850388758633,1.0,10.0,0.0,0.0,-14.94180273000594,-0.29205562398970053,-0.10033031946402376,170.17267942814775,-0.9534186558508883,-0.21730332344371908,-6.497328810029384,-0.16828886018721495,-0.35520749695268616,-0.06498255436923071,-0.008610234146159402,2.2311945458704354,-166.12142833293439,11288.974109171624,-853808.7680273385,0.02604198798774922,2.482883787067067,-210.1790488027654,14898.606126067949,-1.176938209436201e6,1.7355087979670634,-261.08865514910985,20690.209512932426,-1.743666802984811e6,-303.3558098122667,29492.519159481402,-2.692336353046966e6,41930.398711844486,-4.23001606179315e6,-6.634031719017888e6
0.16169102743605182,-5.734091008321325,26.174067378799144,43.99783531397165,8.55168367296329,0.5651926972834554,-31.832596823509338,73.24403814851111,9.485112591987656,117.25719459309487,4.8832212353840925,10.298850525135485,0.09880563204382874,0.31864758644870894,1.1281199103748997e8,0.716811204509622,33.91654931557147,106.72793096457056,-366.9559054727167,602127.2905811853,40.01900685830714,38.78696531956535,-71.1739993749663,-3246.6340313581118,723946.4892862496,73.22067153499952,-599.282247595866,-3451.648744625743,876124.7020241502,-1712.6821856052538,9.873620736045703,1.036695717136807e6,13732.419104776698,996266.9702051632,138394.98405260668,0.21629711576205293,0.06816065202182459,1.0923562261938853,7.804716494833891e7,1.937438849361075e7,-6.11792190365974,-1.2641040073866725,0.0307626366160939,-0.01916488849944859,-0.038659194340010014,-4.6214388433563304e-7,0.004018558821556737,0.007893200238048102,5.6688910142629805,0.2141601902219816,0.0009354672152872438,0.26346350735449153,0.34337999299911964,6.944805050078234,1.416174460323292,1.2928921248682066,0.716811204509622,7.4191033882510755,40.01900685830714,4.712208489360875,0.2598217123027724,-0.004789241205207447,1.0,10.0,0.0,0.0,-14.087523685220404,-0.3161748287807729,-0.11107716732102492,155.91583337800265,-1.0636864523128504,-0.24352233255051384,-7.235094001871538,-0.18313146368242095,-0.38618367815611665,-0.06517643198335712,-0.00531479621286968,2.28523950133821,-178.88524052505522,12520.961335031025,-972047.115835343,0.032560474167358175,2.517138241574487,-226.05609850993883,16533.20085857247,-1.343338005396374e6,1.5918526954796821,-278.2871667427189,22938.92117264103,-1.9956209264212963e6,-316.49811029459784,32628.409361923,-3.0891522926267628e6,46161.62325446835,-4.860603273531185e6,-7.619852380988302e6
0.1652090888712997,-5.712566407456057,24.782489791104044,42.81699702727491,8.550495995427628,0.5753523853080023,-28.61011154521628,73.21993894146368,9.471583206524922,116.99457337790675,4.880619636500662,10.292495439897039,0.0946837082297798,0.2986595489277111,1.0350544639175493e8,0.6863154533864925,33.9382290693447,107.2171704720376,-103.06949106016299,660037.5953224968,38.30126882918882,38.792340318846165,-79.32133810593412,-3140.204870306365,788936.2217581682,73.12833056256774,-630.6256151810278,-3210.8417187649243,945284.1939710559,-1790.5690522599318,779.6452234133407,1.1002015528068691e6,16000.335604487074,1.0105642787897817e6,-29246.426575991707,0.21629711807096855,0.07004043568568082,1.091606243684211,7.807958506193097e7,1.9390748578854237e7,-5.795082132588401,-1.2637224275008845,0.033075590197939916,-0.019407403348192298,-0.039750109460984534,-5.313308276142556e-7,0.0038006219713987224,0.008765360642771452,5.658452714826791,0.2256565257453427,0.0010217228765131443,0.2768920197346414,0.36110291944042644,7.062861596185602,1.4680202702975975,1.3477348726069276,0.6863154533864925,7.113110211461022,38.30126882918882,4.5108167035235995,0.284335899914244,-0.005986234411779841,1.0,10.0,0.0,0.0,-13.332650075606475,-0.34010118722998034,-0.12200026380132664,143.67444622227868,-1.1771389503897534,-0.27065892440415845,-7.992073798184423,-0.19799846945347183,-0.4171427188053076,-0.06536307279984971,-0.0018055623805235265,2.3252958102077343,-191.26130249094012,13770.136321514583,-1.0960066497846749e6,0.039302567168243985,2.532741251453513,-241.35487472219205,18188.582299348476,-1.5181298229229986e6,1.416092510128628,-294.2545171017914,25203.474398297996,-2.260522281464163e6,-326.9157219200614,35758.324320752145,-3.5064940137012983e6,50313.347259908245,-5.522894836406976e6,-8.650518599581786e6
0.16935951572117086,-5.687754517051798,23.270091687859864,41.495526933566715,8.549011580928788,0.5870759752212602,-25.20811754634624,73.18897019145601,9.454977869564074,116.66768838948826,4.877456629245403,10.284719800085282,0.09014310951794145,0.27716882501368467,9.372609745185262e7,0.6527744016508804,33.96347520835447,107.46179613630663,264.77441562365385,732800.7841662121,36.41160445104113,38.79762930506617,-89.5527164266682,-2959.625749774657,869443.5970279417,73.01438741984197,-668.7677885437448,-2843.6712385495016,1.0284818659420045e6,-1884.4524363864239,1837.431229941813,1.1712148980175608e6,18972.143215628927,1.0091614807936397e6,-281577.2915456461,0.21629712116461364,0.07227094886390206,1.0906728387552678,7.811735722728735e7,1.9410155750348344e7,-5.444211957562535,-1.2632450517273466,0.03590879831632759,-0.019551482302323262,-0.04085384489416627,-6.240529578091347e-7,0.0035371763737798156,0.009887646662095207,5.645745365661902,0.23963515467945354,0.0011300751769128315,0.2931161531098096,0.382533357209771,7.196854619872626,1.529693131652557,1.4136701913528376,0.6527744016508804,6.775920932284053,36.41160445104113,4.288934002189609,0.3148390058360292,-0.007686080512065185,1.0,10.0,0.0,0.0,-12.511621627475169,-0.36939908581465286,-0.13572063869676487,130.75136738940833,-1.3215005475671147,-0.30541185432679646,-8.952393042930902,-0.21640083136885657,-0.4553668609538439,-0.06558462265191112,0.002795551690929123,2.3565102584273325,-206.01093861619216,15334.354552487777,-1.25692914140102e6,0.04790854132329812,2.527587050659422,-259.44209728234864,20257.74404782558,-1.7454487052182127e6,1.1566466485139166,-312.2424938194247,28013.896972602648,-2.6051595904989988e6,-335.94480251704283,39599.0671545372,-4.049277625134836e6,55298.28701676397,-6.382297242385931e6,-9.979929374772847e6
0.17385698934074603,-5.661545223481563,21.772840979928898,40.14444157300155,8.54730083261863,0.5994457291259884,-21.94628665104306,73.15214814207792,9.436208324360123,116.29233738037622,4.873920230645159,10.275961265864773,0.08557972473795768,0.2561447481829299,8.439764492896578e7,0.6191345149740618,33.99021584572092,107.31679753632083,737.7067877102772,817159.3094240862,34.51590346195937,38.80190977753468,-101.39501814612898,-2690.9937593381937,961168.4611980268,72.88486039321361,-711.4968566816599,-2336.5281851365635,1.119778955797099e6,-1988.5355757944046,3178.0059919882697,1.2413369565727485e6,22571.99755942099,980711.7458441223,-631570.4077408531,0.21629712502075743,0.07470327051157814,1.0896017355917358,7.815739624451447e7,1.9431201174155463e7,-5.096848307173216,-1.262693013650313,0.039102675335728414,-0.019515344046895564,-0.04179652028173728,-7.396582250551416e-7,0.0032453428964842076,0.01122490806753966,5.631495800364455,0.2552882944960065,0.0012556617446012,0.31114868009926794,0.40637222984409255,7.335730248586794,1.5971115778886393,1.4865909978237861,0.6191345149740618,6.436881146695188,34.51590346195937,4.0659095669048995,0.3497999386257822,-0.009933886849995441,1.0,10.0,0.0,0.0,-11.698071615912923,-0.40240935810596823,-0.15162176041016368,118.36051210483305,-1.4912338157188456,-0.3465762220682652,-10.077593224603312,-0.23740142607776532,-0.4988533173098596,-0.06582590853715385,0.008354670636392269,2.3688114837698837,-222.0702223359272,17139.60096686572,-1.45043786527703e6,0.058038314888676085,2.4905667583234634,-278.9194899707169,22639.403417334437,-2.0192535181686552e6,0.8070029267981295,-330.32923844684217,31217.83144143762,-3.0201497064323723e6,-340.94762676757637,43911.516192016774,-4.702076937005888e6,60730.60060919257,-7.412203207248284e6,-1.156002810021162e7
0.17617813612190533,-5.648282664181205,21.05238829901477,39.47783654384196,8.546376243316434,0.6056888923610221,-20.415411811283338,73.13175685362889,9.426210436499051,116.08992758198242,4.872052922402882,10.271308491339699,0.08335763112173492,0.2461216504451431,8.003701861347483e7,0.6027845866529236,34.00368907862027,107.07429889235618,1013.9594413261283,862963.5353155062,33.59434977150694,38.80347206343808,-107.81272482406071,-2520.594580650958,1.0102432924867348e6,72.81558037198162,-734.1072205499169,-2027.5597078068981,1.1670270649431061e6,-2043.1740459289126,3952.9915777053143,1.2739274187117876e6,24590.39097987358,953256.5687322125,-847210.7517825542,0.21629712723650985,0.0759646760194996,1.0890246227971834,7.817757935107219e7,1.944202511065523e7,-4.929696816062492,-1.2623934107661179,0.04079987164151333,-0.01941153994555437,-0.042169080570213804,-8.060988443429417e-7,0.0030927123789507155,0.011966988694852637,5.6239466744159685,0.26357154441562275,0.0013238345874326746,0.32063340494414183,0.4189180230124581,7.404884615807064,1.6321354736703226,1.5248103177481498,0.6027845866529236,6.271718528640513,33.59434977150694,3.957303454780482,0.36860774811764724,-0.011280741132947773,1.0,10.0,0.0,0.0,-11.306299163023727,-0.4199420528195854,-0.16025355902050678,112.5448568829765,-1.5844025856647395,-0.36930543820810635,-10.693533354678639,-0.24867266291163875,-0.522132468298407,-0.06595077257956551,0.011460182876972584,2.3657047541296983,-230.3487024840888,18115.807788759732,-1.5585317620092859e6,0.06359563898667102,2.457709417712353,-288.8563152883265,23924.009621929108,-2.1723615269553345e6,0.5969168660010906,-338.94933216648934,32930.913222364434,-3.2520341177103403e6,-341.2758628021983,46185.32689920639,-5.066283234070563e6,63514.95957636899,-7.984775545149218e6,-1.2431856086507188e7
0.18087605929548967,-5.621966242969967,19.692820687904398,38.18817803626416,8.54441811989149,0.6180208551248112,-17.596878853781543,73.08746642375166,9.405338871614296,115.66198204251636,4.8681904860985155,10.261622189477212,0.0791136883817175,0.2273802188261878,7.204014805226104e7,0.5716258577881751,34.03011195495849,106.23363521265514,1644.3048085557332,960432.6196580244,31.83771873297253,38.80517319457323,-121.43406527191937,-2105.0967645123005,1.1129514332579465e6,72.67039579789434,-781.0056897598251,-1297.9705198717456,1.2621111304769316e6,-2155.59943373333,5703.064172751363,1.3304368270378439e6,29022.2481379969,866817.5624771455,-1.3655423936681647e6,0.21629713223987906,0.07853008921951084,1.0878059127812285,7.821715894702595e7,1.9463753795732602e7,-4.614247217900035,-1.2617551730147738,0.04433318419574994,-0.019008815438223442,-0.04266184951831124,-9.561601343800114e-7,0.0027810086582812105,0.013582936002388817,5.608262316442517,0.28076012444863935,0.0014688474809210223,0.34018827174923905,0.4447962036570652,7.539724594690589,1.7034811662975173,1.603350880672077,0.5716258577881751,5.956121203387267,31.83771873297253,3.7498746854783813,0.4082376464798457,-0.014447319991959324,1.0,10.0,0.0,0.0,-10.566358187189358,-0.4564210173539892,-0.17861882039221585,101.83662526223284,-1.7849009564892184,-0.41852618902993766,-12.015170519283604,-0.272390751722052,-0.5709778424209522,-0.06620387625800672,0.018244291778415647,2.3382120440183956,-246.9901239895779,20183.120208491102,-1.7954029097316195e6,0.07553290025406305,2.3604859902996793,-308.57544975861606,26635.61195803342,-2.508152797289066e6,0.10617065367448937,-354.57729006067143,36509.0599463754,-3.7599114226045413e6,-336.5336732613733,50854.40317665755,-5.862159166501848e6,69031.2955308002,-9.230279028160036e6,-1.4310781661912113e7
0.18551223265377437,-5.596657460311819,18.468447405648476,36.988271754271814,8.54237215099822,0.6297781608690314,-15.139566625213206,73.03962742449148,9.3839237472591,115.21550049358834,4.864276263364536,10.251719442815196,0.07523006250952648,0.21070533099153846,6.510415973466099e7,0.5432063204680112,34.05486546202811,104.94562412711194,2365.3484853915566,1.0629079705746626e6,30.235010878931003,38.804799864416744,-135.6966388986785,-1596.6170098974876,1.218386775006047e6,72.52077694157762,-828.7397161506901,-433.7291859308312,1.3540377458148682e6,-2268.8494393393107,7678.782431423502,1.3709892690832159e6,33865.762971037104,734949.8413778762,-1.9970799087810782e6,0.21629713792841881,0.08107761857072468,1.0865368936796598,7.82541830827123e7,1.948482402579847e7,-4.330134776402559,-1.261081870963847,0.047944147010107754,-0.018338301759116833,-0.042773498679186825,-1.12681952903668e-6,0.002471855438541924,0.015335080097083283,5.592254108276851,0.2982742711020668,0.0016211903514841554,0.3599380487008553,0.470944499124287,7.666234629214194,1.7744699241069408,1.68236961965536,0.5432063204680112,5.667105635391789,30.235010878931003,3.5600646374890217,0.4493556126409487,-0.018224780220353485,1.0,10.0,0.0,0.0,-9.899187299789926,-0.49366926120677,-0.197927061322997,92.49916108000605,-1.9988216470781275,-0.47148700516842046,-13.419778787999203,-0.29699057865581846,-0.6214330890304869,-0.0664537686884768,0.025600536751021405,2.281283208297231,-263.13293329554796,22340.937012365095,-2.0541578258550721e6,0.08822070620466671,2.221513274261176,-327.3068729453457,29451.43706948419,-2.875236825011232e6,-0.46910004208166867,-367.1496910646062,40165.12424399836,-4.313712281434117e6,-323.764707540889,55498.915783293916,-6.7265962609129455e6,74200.08277988473,-1.0573282579471607e7,-1.630790396503545e7
0.1877859486515071,-5.5844755412473335,17.906648796736228,36.42446171062393,8.541327695892972,0.6353896751906106,-14.038435199517433,73.0146058859343,9.3731307699868,114.98771004572583,4.862321726935782,10.24674164275289,0.0734267402659632,0.20312152659524946,6.200783627036081e7,0.5300463275892242,34.06645128194451,104.14817085559142,2756.884108680819,1.1154562606524073e6,29.492673380063177,38.80382798178855,-142.98520778536408,-1309.464757090332,1.2714291826970177e6,72.44517055725133,-852.6621159793533,45.06637230501533,1.3979629264540568e6,-2325.1851566564833,8741.550835667213,1.3842716568933662e6,36416.722489530846,651063.5341104192,-2.355125763317171e6,0.21629714101801956,0.08233260909357812,1.0858905410518866,7.827146531954649e7,1.9494970503199786e7,-4.199756681723588,-1.2607352864272972,0.049758325747361526,-0.017902965178171804,-0.04268075562143044,-1.2195284616688006e-6,0.0023205122658833295,0.016254393427410935,5.584211565491386,0.30706219322437184,0.0016992445508672344,0.3697812884285052,0.483979541941723,7.725960191351509,1.809489330585099,1.721653527908731,0.5300463275892242,5.532823267714081,29.492673380063177,3.4719353301560965,0.47023393450751716,-0.0203430155758944,1.0,10.0,0.0,0.0,-9.592763468058731,-0.5123701126344749,-0.20782959704336057,88.31425891987735,-2.109702502327489,-0.49911225083221433,-14.145701630929823,-0.30949039440565157,-0.6469889201661576,-0.06657623660113836,0.029450544138997177,2.2418426642924363,-270.89933511567324,23440.803945276966,-2.190576605084828e6,0.09477316997362259,2.136768730074217,-336.148306859391,30880.323012443616,-3.0688229785042107e6,-0.7860295672554488,-372.105736746556,41995.019176999645,-4.605059485658672e6,-314.19106146783895,57769.42666192395,-7.179738050712201e6,76587.75619948542,-1.1272860213904377e7,-1.7335500664075773e7
0.19228354132229875,-5.560807224026046,16.8637006987166,35.35392636042826,8.539182602494424,0.6461810028571947,-12.039455080212457,72.96197480790099,9.351231912252706,114.51995194533194,4.858392339463289,10.2366673380419,0.07004025046873724,0.18916009375926113,5.6406674832930595e7,0.5054063306535058,34.08815957827007,102.25134832835482,3608.5871759405168,1.2238500764691255e6,28.102405347916566,38.80030462103796,-157.96308156789297,-664.4594880602998,1.3786240390776205e6,72.29146026909045,-900.9451454154582,1103.3241254929908,1.4816432783039934e6,-2438.081150663809,11031.889337088174,1.3955356250756963e6,41811.473693435015,443227.23594582005,-3.166515061394409e6,0.21629714776640382,0.08482568216352275,1.0845657636252666,7.83036866061947e7,1.951457710053351e7,-3.9576839015542062,-1.2600168179875793,0.053427258630687174,-0.016821371712112385,-0.042189546558856234,-1.4220670884662257e-6,0.0020234361115797684,0.01819465599810318,5.567933097659622,0.32482638854430423,0.0018600605175730246,0.38954385496039856,0.5101523122825091,7.839731459916544,1.8791486493895653,1.8003548104738623,0.5054063306535058,5.280492800414147,28.102405347916566,3.3064567995878993,0.5128817134154462,-0.02510707882090657,1.0,10.0,0.0,0.0,-9.023342218162263,-0.5501628899789542,-0.22826262692656005,80.71531516291262,-2.3408471187937683,-0.5570701945432668,-15.654541341350047,-0.3350642469687636,-0.6991001656339122,-0.06681810058475786,0.03753943922029252,2.1401760112130743,-285.87327817520634,25694.40224360366,-2.4796802699901615e6,0.10837431913616982,1.935169992415421,-352.8078411323512,33793.134802295564,-3.4790912361790948e6,-1.4837164736142223,-379.2140937933947,45667.49810753025,-5.220683843964258e6,-288.088444688329,62202.160871306274,-8.133149282272062e6,80924.8562353508,-1.2734045972541168e7,-1.9451643221142836e7
0.19657529522168904,-5.538732744706595,15.946034582839651,34.38440609352341,8.537038476740323,0.6560855271193161,-10.330436944059077,72.90773455590181,9.329671604843195,114.0522843695386,4.854569880370167,10.226780700849286,0.06701539864067285,0.17700741305926235,5.163963936395627e7,0.48349184631727893,34.10722077923798,100.04869237465836,4521.354750831916,1.3327943341042057e6,26.865472393330215,38.79488700720679,-172.93763263893973,50.76501311194779,1.483314352648026e6,72.13986600147548,-948.1724918342219,2256.1105172038883,1.5562806603912846e6,-2547.5190580064846,13457.272710130352,1.3848797524984204e6,47400.29412172136,187114.2993550791,-4.0804012814468313e6,0.2162971550669796,0.08721746892806126,1.0832447444059874,7.833167140643321e7,1.953258639609207e7,-3.744642198382475,-1.2592891012541296,0.05702350319739463,-0.015499340953455018,-0.04131345265631794,-1.6412348210257727e-6,0.0017451117923218214,0.020203544240713054,5.551944324938815,0.3422445375459578,0.0020213567205771073,0.4087471731796555,0.5355820779073628,7.943029891203704,1.9460932940478364,1.8766418665359224,0.48349184631727893,5.054909840409427,26.865472393330215,3.158683523805793,0.5552075257623936,-0.03044020344119803,1.0,10.0,0.0,0.0,-8.521637001683162,-0.5871715745404003,-0.24881275547836496,74.2161799548709,-2.5763202198425423,-0.6166119453543162,-17.185756882432223,-0.3605242703521964,-0.750743697955054,-0.06704818309916845,0.04584814520830575,2.012310198560737,-299.5600247077742,27937.527248762533,-2.7803161569029675e6,0.12214498262466753,1.698582058828614,-367.47585401620904,36670.414495512385,-3.9056098293112265e6,-2.2410602979998204,-382.2195005303858,49211.937678581715,-5.857796485775198e6,-253.37105323060817,66300.09920650299,-9.113484026915919e6,84452.39723067076,-1.4220239377317168e7,-2.155888891865316e7
0.200846666036502,-5.517236523013351,15.100649324255151,33.46637848307004,8.534811260666938,0.6655501813068273,-8.798559883997253,72.8497066941048,9.307590343104843,113.5661459707561,4.850700892114353,10.216686154284355,0.06418758954476225,0.16592646979889106,4.738495131535341e7,0.4631003850960048,34.124418335564194,97.47965971304616,5531.756227227676,1.446558964445482e6,25.71406255851187,38.78743455882046,-188.48745737338,864.128058806545,1.589322241382578e6,71.98451332184183,-996.249084498751,3547.716598730672,1.6239958332001606e6,-2657.979401544647,16110.915674080488,1.3501216608515757e6,53399.20570928193,-130871.30006684929,-5.13944369646011e6,0.21629716325638615,0.08960995928545165,1.0818754087073659,7.83564612084516e7,1.954968450486452e7,-3.548327209078479,-1.2585224077687567,0.06069003183136079,-0.01388312735286838,-0.04001665098327258,-1.8871449666021942e-6,0.0014759891031728913,0.0223630565177905,5.535593383646893,0.36002659905958717,0.0021893155264836187,0.4281749597611907,0.5613007629422962,8.040898078828493,2.0131729266721266,1.953663878427487,0.4631003850960048,4.843828700249912,25.71406255851187,3.02057799155943,0.5988656198944502,-0.03660418362689757,1.0,10.0,0.0,0.0,-8.058794788598298,-0.6248683782366613,-0.27029132206008083,68.38793083042204,-2.825423178704746,-0.6801299324341431,-18.79948305296587,-0.38689574167352947,-0.8039848177905846,-0.06727625171858506,0.054693370639291916,1.8533786126083354,-312.4557431995894,30254.569336719655,-3.1044975312947845e6,0.13661690283235012,1.4178280504776353,-380.6423631225192,39616.740619288095,-4.36524708656095e6,-3.088040962553448,-381.02359361969627,52745.85767704308,-6.540773365666536e6,-208.19546736421017,70175.47355027855,-1.015657719681841e7,87204.0088945518,-1.5781973852840953e7,-2.3719284744705774e7
0.20578415944926826,-5.492950434578805,14.199628523595662,32.45933112846905,8.53212217134277,0.6759876656520906,-7.212143897606014,72.77741350570535,9.281317524970081,112.97849238976893,4.846155665607543,10.20471383734528,0.06112559266052083,0.15424328814718336,4.2998289753086336e7,0.44114334871999206,34.1418887400947,94.04691032575016,6832.7388912075085,1.584687969539568e6,24.47369032483778,38.77619537351398,-207.2450278110231,1936.4772415545044,1.7134018752817821e6,71.79978430142732,-1053.0973655471184,5226.865037525771,1.6920287415344443e6,-2787.434628008308,19484.705709609847,1.2752917465503023e6,60886.293068519386,-586396.6860511292,-6.568342204875944e6,0.21629717399437423,0.09239009661012655,1.080225507568168,7.838080609275363e7,1.95682291147492e7,-3.3390160712529253,-1.2575813746790787,0.06503050955306852,-0.01161647579738041,-0.037951193851060425,-2.2096624077523227e-6,0.0011787453173433458,0.025068064576225964,5.516152886244296,0.38112838356057865,0.002392405021995639,0.45099987686891063,0.5914975322912746,8.148115576835435,2.0912797718629217,2.0439928767083124,0.44114334871999206,4.615029716295695,24.47369032483778,2.8710965614214823,0.6511783212737835,-0.044922331084952555,1.0,10.0,0.0,0.0,-7.564695715582997,-0.6694510127628974,-0.296401678777775,62.348314905720216,-3.1320559554808654,-0.7590421391978988,-20.77770831380822,-0.4186750804644651,-0.8678006990587459,-0.0675385008408228,0.06563850722231163,1.628066707641277,-326.27069353563047,33030.0489238429,-3.5113631326315408e6,0.15429643824264708,1.0339355515398176,-393.7599234116017,43107.34435575624,-4.941497136952454e6,-4.188611219702888,-373.7310131407487,56791.50722753875,-7.39133651382977e6,-141.27791538526236,74294.93421350616,-1.1443384020038068e7,89204.40676547427,-1.7678282638801463e7,-2.6259303089337714e7
0.21099985458942652,-5.4679208400840915,13.327581464540254,31.45393969300844,8.529150052586685,0.6864091430552736,-5.723686643672775,72.6947456810364,9.252727727922723,112.32787928881655,4.841278558538357,10.191730056079152,0.05810947354008346,0.14306719923821634,3.8901856082794264e7,0.4196638948997235,34.157300353161325,89.88808887904113,8369.536782937997,1.7382996615711157e6,23.259621815299727,38.76121847361159,-227.94391618066322,3230.148273430888,1.8453099103827577e6,71.59922442702057,-1114.5556850103253,7225.070260119012,1.7492160705822853e6,-2926.058514051587,23414.34047703275,1.1498112186671635e6,69449.03113871205,-1.1824301298935888e6,-8.340498083001806e6,0.21629718698486827,0.09534324406015791,1.0784058009751256,7.840086174621397e7,1.9586151386337698e7,-3.1363344369621835,-1.2565210284690695,0.06972644501306001,-0.00872706116091716,-0.03506219268228228,-2.59993028155348e-6,0.0008863865860922458,0.028180415005773937,5.494995600590647,0.40404409074195885,0.0026168773544483267,0.4755068909148432,0.623885380798236,8.254756394956178,2.174453211573009,2.1408260461796416,0.4196638948997235,4.389389377045146,23.259621815299727,2.7239371343040655,0.7085162692284801,-0.05527045440446128,1.0,10.0,0.0,0.0,-7.085577777436144,-0.717637377461323,-0.32548444879662575,56.67660421657344,-3.4781241802726046,-0.8490351909797307,-23.00008134939621,-0.45377090592438196,-0.9378372719399305,-0.0678136815999377,0.07804468242851169,1.3388945837941348,-339.3491106855371,36063.31918731529,-3.979678811316669e6,0.17407603954313333,0.5555417068402247,-404.74945829157525,46867.594596509545,-5.603668528413883e6,-5.4995821333806845,-358.2256363290418,60953.04504206875,-8.360361739233267e6,-51.53641800364173,78077.60821526457,-1.2891475168579433e7,89618.16402005778,-1.9768119209874548e7,-2.8937041213727668e7
0.2162899464928624,-5.443158431991194,12.517914258940866,30.490761062441834,8.525999697946935,0.6963254328823312,-4.384473315027324,72.60403862715272,9.222891637745896,111.63682106620844,4.836262135895223,10.178226073326611,0.05525716000790196,0.13281272600478738,3.523332371710336e7,0.399512537446851,34.16949280022416,85.1177444582424,10107.137858550877,1.902183953273954e6,22.119880113305726,38.742752160512296,-249.8348081310539,4718.565574037316,1.9788382922138728e6,71.39081890026036,-1178.279530012448,9495.161537968397,1.788543423978377e6,-3068.4200769695904,27792.624305044843,966622.1758831107,78829.27327032416,-1.922056776041534e6,-1.0441989129425094e7,0.21629720209337477,0.09835505705889891,1.0764810227164443,7.841452970408873e7,1.9602296944680467e7,-2.948030959086082,-1.2553732141336646,0.07459664189072407,-0.0052417799958099365,-0.03133652379855846,-3.053929106623123e-6,0.0006192926646200954,0.03161779215168669,5.472893257961522,0.42792836493176595,0.002854335139606155,0.500742738999619,0.6571854046196843,8.356272202987181,2.2595270668534044,2.240413910588177,0.399512537446851,4.175730799548532,22.119880113305726,2.5848671119318345,0.768775633952892,-0.06761251279138761,1.0,10.0,0.0,0.0,-6.639801332978455,-0.7675691375727909,-0.3565663960957176,51.56771154009789,-3.852799236108175,-0.9475494892258415,-25.394563608927328,-0.490991720973901,-1.0116086582374095,-0.06809067930109222,0.09151969205464809,0.9888870246903547,-350.7423566568802,39231.129400914826,-4.496011855451365e6,0.1952925928559645,-0.010302521028425644,-412.39573526559445,50724.924466258,-6.332051038159903e6,-6.992640477369898,-333.2301465679635,64972.770572238354,-9.415253352917396e6,61.75459069870369,81130.66279999149,-1.4444187094267484e7,87852.07815202435,-2.1950642435341187e7,-3.1571509341347545e7
0.21891585725208043,-5.431090841883505,12.141489884216131,30.032434669385204,8.524385795738239,0.7009969657320296,-3.7762946511639526,72.55637110905437,9.207780626628931,111.28220369550185,4.833748953516192,10.171403459522889,0.05391228887443642,0.12808722217742796,3.3572993228955194e7,0.39007392848791084,34.17418701932122,82.54507715066724,11039.145425337829,1.9865646051550463e6,21.58574870487761,38.732365304955245,-261.0264076654955,5525.5670210656035,2.0446437122169156e6,71.28574654547884,-1210.4024377198464,10715.29689559663,1.7999909805056825e6,-3139.679200432097,30115.1926228414,852391.6158562775,83747.94295956446,-2.34452526128453e6,-1.1608117371720565e7,0.2162972103856865,0.09985605628028334,1.0754965368931897,7.841858154395913e7,1.9609459792996053e7,-2.8604361569878165,-1.2547755324158145,0.07705135091095562,-0.0032930397202694753,-0.02917267185451051,-3.3031412775754893e-6,0.000500020796525217,0.033433087061757565,5.461684548605454,0.44001929854765787,0.002975622316371347,0.5133995201684248,0.6738624369208933,8.404270640487587,2.3020304750137006,2.290324309710253,0.39007392848791084,4.074891213757232,21.58574870487761,2.5193351626093223,0.7994513254827991,-0.07449987362646754,1.0,10.0,0.0,0.0,-6.432207688791481,-0.7927234360029948,-0.3725904125149251,49.245178127685776,-4.047758913846511,-0.9992459255698212,-26.635962119924354,-0.5100834411213376,-1.0492461650517315,-0.0682273580119698,0.09854392633491159,0.7929901692382169,-355.6057750389705,40832.290010782155,-4.767946650429301e6,0.20625501485141368,-0.3226414593781164,-414.7200359828706,52644.0862666348,-6.714854531889958e6,-7.79730290264429,-316.997806181906,66863.47568227029,-9.964767991954206e6,127.07125162765574,82288.02643599972,-1.5242460820292309e7,86018.52633424183,-2.3046542495338924e7,-3.282022265924234e7
0.22404172580043807,-5.407945974007631,11.451179242584425,29.173192998537797,8.52114083922203,0.7096250838194509,-2.685482957051195,72.4581313455431,9.17773250229903,110.5679867906155,4.828804291596118,10.157867958095412,0.05141181149441417,0.11949357824952817,3.06043605141472e7,0.37264741697697423,34.180630918035305,77.13403210922066,12996.088121465817,2.157114547742258e6,20.598998263341144,38.709785239243224,-283.4758196913328,7235.210213589328,2.171448809443645e6,71.0780256655647,-1273.9941078491183,13279.319985425838,1.8047516618445984e6,-3279.7919884410167,34938.26743809949,580170.5970439849,93854.86758263817,-3.2843918269731407e6,-1.4137565847868811e7,0.2162972282306458,0.10279712484752335,1.0735203275067302,7.842081180949244e7,1.962163812046399e7,-2.6996952390901328,-1.2535538358490657,0.08190869113718505,0.0009506589562042391,-0.024315202630021168,-3.839501138105978e-6,0.0002973058684601786,0.03719257910538008,5.439357218677248,0.46406107081286097,0.003218381831886229,0.5383323042289179,0.7066576306788931,8.49356532025081,2.3855401553853666,2.3885885567823952,0.37264741697697423,3.8872237240133263,20.598998263341144,2.3975744966555115,0.860752410009396,-0.08954105010607029,1.0,10.0,0.0,0.0,-6.050863492093983,-0.8424828102216608,-0.40501398040017117,45.07460516180525,-4.445711985240417,-1.1056749946643374,-29.16065458681514,-0.5485467119054226,-1.124657607882976,-0.06849258765282683,0.11290063706999268,0.3664483329027487,-363.406779569465,44001.22177698015,-5.328748818206161e6,0.22847631442747382,-0.9949513313134271,-416.1257728077068,56373.948078056965,-7.502316668616001e6,-9.494085130559352,-277.29155091931716,70292.82897917865,-1.1083981345160518e7,273.41443778734,83727.65624023521,-1.6843999047909595e7,80322.50428004749,-2.518454783405056e7,-3.508157854190524e7
0.2289504159035093,-5.386272828739668,10.840718785399968,28.39164761108742,8.517917508899108,0.717265390172405,-1.7480118117797798,72.35745432205123,9.14830367632129,109.85699169315915,4.824027037598346,10.14464900619252,0.04916009178331357,0.1119752655531099,2.8062942061999314e7,0.3571089713134622,34.18329665335903,71.47087125594764,15046.368171943217,2.3277642412596755e6,19.71840039704187,38.685361973247836,-305.69961061591437,9043.55856704211,2.2899303288156753e6,70.87648207408367,-1335.92782580887,15964.996630977903,1.7848321206861092e6,-3415.080312991395,39919.95724120943,252590.7773003684,104164.16661522962,-4.338920103317314e6,-1.6895830175128326e7,0.21629724755948218,0.10562684737271619,1.0715617330007046,7.841535265567484e7,1.9630849803011864e7,-2.5574086331346946,-1.2523138133565568,0.08663501908630417,0.005586050625582961,-0.0188388389029316,-4.420515353586935e-6,0.00014646864416121977,0.041069298182904675,5.417429411432273,0.4876171018067517,0.0034575766788747797,0.5624620354358151,0.7383117350413858,8.57382560855055,2.466208793240904,2.4836351074437983,0.3571089713134622,3.718016973184193,19.71840039704187,2.288032279846521,0.9211759676943732,-0.10610580424389629,1.0,10.0,0.0,0.0,-5.712848908657648,-0.8908942724547888,-0.4374897678362816,41.4838176439027,-4.848616877804995,-1.2146450708976047,-31.704610263465618,-0.5868870447263541,-1.1992786257375356,-0.06874467904295042,0.1274540902124574,-0.09888565741404853,-368.5596582626582,47074.47735745166,-5.902732762287211e6,0.2507747718920994,-1.7193641379434823,-413.19252020917975,59892.36816633088,-8.305226400710497e6,-11.28081877763028,-228.43817557714905,73172.03798268485,-1.2208724781575238e7,438.77194995137756,83913.44684728305,-1.8417461781973794e7,71868.52971715695,-2.7194501806118842e7,-3.694045395542753e7
0.2337147096262802,-5.365677102500172,10.29109921766481,27.669080761291838,8.514681890545875,0.7240838991559011,-0.9265084582470953,72.25338913884217,9.119160416329448,109.14188589848298,4.819357143030586,10.131591988712119,0.04709648081283352,0.10527477540067028,2.5843704021647222e7,0.3430165680537911,34.18247376236747,65.52263229413924,17207.271879719374,2.5004051999945105e6,18.918999035114442,38.659123490258956,-327.9256424370767,10963.624674952083,2.4011690010218397e6,70.67912254011398,-1396.9421056272247,18791.520446508683,1.7395829481478755e6,-3547.2767693851147,45098.97029270345,-134532.3628490212,114764.25348884179,-5.52008146568246e6,-1.9912077625318877e7,0.21629726863141038,0.108385244478109,1.0696005015330008,7.840233432865344e7,1.9637260336847607e7,-2.429160622705915,-1.2510426575802942,0.09128506077798745,0.010649273987212514,-0.012708404393435152,-5.0539444702371165e-6,4.745481031613136e-5,0.04509993455665397,5.395645077419206,0.5109645458684583,0.0036951467725022807,0.5860890713991435,0.7692107873757441,8.647023247307102,2.5451874265305885,2.5766628388662545,0.3430165680537911,3.5627650074228407,18.918999035114442,2.1877448735169667,0.9813916653429446,-0.12441457784053712,1.0,10.0,0.0,0.0,-5.407805909728217,-0.9385373289437617,-0.470353536528506,38.33069809326206,-5.260360626295852,-1.3272465004848977,-34.292304128249576,-0.6255392525221724,-1.2739567087408576,-0.06898768999241017,0.14233917840623328,-0.6060757482345798,-371.14818998021417,50075.264766471686,-6.493783909810953e6,0.2733710165409968,-2.5011281417235955,-405.89217667107147,63217.74360965997,-9.128387022781026e6,-13.172600481624258,-169.88095249162575,75491.59426226502,-1.3343321655684115e7,624.9654296968229,82768.21049924582,-1.9963637692120768e7,60414.2305410609,-2.9064425487850755e7,-3.83473508012689e7
0.23928851787833574,-5.34210827276859,9.696631162680259,26.86564108889327,8.51076384690512,0.7312954691624605,-0.06283781975336934,72.12348367122074,9.084380050080219,108.27437116732477,4.81385966269492,10.116049301048799,0.044821085396627124,0.09810429749165267,2.3518602273985967e7,0.3276663547815747,34.17710301161832,57.99299354498782,19956.65785377685,2.711457797052496e6,18.047241613192842,38.62540469439098,-354.72147348339354,13421.998005529127,2.5253375799243553e6,70.44700906234817,-1469.3681757812697,22378.456965743506,1.6502529610236331e6,-3702.8556949413596,51593.096494784004,-682694.0218690262,127913.68669226325,-7.116438145726989e6,-2.3897441656250123e7,0.21629729647465296,0.11162658951088321,1.0672328761837282,7.83766505652762e7,1.964128716666565e7,-2.290254520777908,-1.2494684403895615,0.09679433403623938,0.017317346410053523,-0.0044597612990013805,-5.890880951501035e-6,2.5673867154468306e-7,0.05016176275889581,5.369545565350391,0.5388652713797053,0.003978587194783726,0.6139509912036867,0.805506010227261,8.727053424144788,2.638492030990822,2.686330263755425,0.3276663547815747,3.3913760601677083,18.047241613192842,2.077299972867753,1.0537608804638006,-0.14891144175840662,1.0,10.0,0.0,0.0,-5.076999035859531,-0.995029825127292,-0.5104939158623625,35.00705989113065,-5.76830386020489,-1.4678536185595301,-37.46849949399892,-0.6726025564422132,-1.3641503487096451,-0.06927014853363878,0.160713374300904,-1.2719259424959777,-370.8387978603902,53582.639369371944,-7.226313510155132e6,0.3010026017394829,-3.518326750238738,-391.18155882463304,66939.86219416039,-1.0142861898285914e7,-15.591043038318258,-86.0836215786176,77475.19224507894,-1.471355627119161e7,877.772964934843,79475.2980021211,-2.1767778875217117e7,42328.35805840537,-3.1081060784733165e7,-3.933163284918921e7
0.2451995148361624,-5.317706058995525,9.117755375344498,26.059428960075863,8.5064534387171,0.7380177991470737,0.7524220432488449,71.97584096511582,9.046737461172839,107.3184939664833,4.807997831996018,10.099271447929207,0.04255645073837821,0.09120260184334811,2.1331457027076013e7,0.3126147967261823,34.166066040188035,49.321165805864545,23142.413621641183,2.9465429111436396e6,17.191169651187078,38.586314415474284,-384.04347063468634,16285.968650278093,2.6484306206693244e6,70.20068104195761,-1547.306230868291,26518.741160764235,1.5075247348122199e6,-3868.7034472572623,58999.28286473147,-1.3875666760203398e6,142748.37304562534,-9.084480375846524e6,-2.870361831419132e7,0.21629733016946298,0.11508002192930471,1.0646387035293758,7.833607856355195e7,1.964107330341811e7,-2.1547441014846074,-1.2476933362272595,0.10270657221882692,0.02531693139378359,0.005630345550831511,-6.9035401063229614e-6,4.349713293198349e-5,0.055951087734957716,5.341162001237722,0.5691189143680392,0.004283903044969503,0.6437095248524047,0.8440740147545819,8.805640896247148,2.7385782399038407,2.803425886453999,0.3126147967261823,3.22058780945306,17.191169651187078,1.967541593690526,1.1327360690314272,-0.1788995621217971,1.0,10.0,0.0,0.0,-4.753867877926539,-1.0557545745721502,-0.5550747026502315,31.858862963426752,-6.338368727205081,-1.6278525064448615,-41.01289020425072,-0.724745894552684,-1.4631550259987747,-0.06956794325539342,0.1813450637901315,-2.0672995279612163,-366.16821178316707,57262.98940094548,-8.048895981742334e6,0.33172316329168083,-4.723378771570864,-367.5264616451132,70610.87672892667,-1.12734887449332e7,-18.4081646029249,22.589933613156077,78530.52052094098,-1.6200209180659175e7,1190.8299709064606,73274.83702229396,-2.3632398770443924e7,16772.04267175225,-3.291492299739685e7,-3.935616801160157e7
0.25122871835305033,-5.293414531696942,8.576314821064742,25.282039688478484,8.501892213176896,0.7438661742542779,1.491012964359393,71.81447251620168,9.007592619246436,106.30608817753559,4.80199369309977,10.081866568996098,0.04038847798643535,0.08482335431458055,1.935627642029215e7,0.298450080928918,34.14901621749423,39.721643772264784,26688.64260232337,3.199194368563703e6,16.38406451202975,38.54322559538826,-414.8845014767775,19487.38926123076,2.7632009271635776e6,69.95075527488666,-1627.894379075638,31105.655163570285,1.305097558127773e6,-4038.5305873472175,67112.38877655895,-2.2508398532232763e6,158835.71109741685,-1.1409895400978493e7,-3.426936604690194e7,0.2162973694619549,0.1186185695755443,1.0619077216107757,7.827937347139923e7,1.963564587809558e7,-2.027709338207017,-1.2457673421176865,0.10879735546605154,0.03452178264720586,0.01743399959959253,-8.08404746670979e-6,0.00020144557413203786,0.06231681962594852,5.311484744510193,0.6006519762331836,0.004598131020133514,0.6742317404235194,0.883384669904604,8.879483173658434,2.841960907697946,2.923480736451978,0.298450080928918,3.056903660446297,16.38406451202975,1.862647413501707,1.215629326172229,-0.21420696871145484,1.0,10.0,0.0,0.0,-4.450597931022939,-1.1184836167717953,-0.6027029819794113,28.994449540998204,-6.953714322423801,-1.803123849673435,-44.815788617724344,-0.780377433389445,-1.5677388193089479,-0.06987046239175318,0.20362526128300826,-2.977700460496029,-356.32250899041327,60931.232254485985,-8.93230647075289e6,0.3645765535113073,-6.092881960718524,-333.9203992331355,73963.8601940319,-1.2476097130553436e7,-21.561936794996598,156.60042529236796,78258.16666252242,-1.7728281434673853e7,1562.3406848808395,63565.476022028626,-2.542373803784962e7,-17134.15076101163,-3.4323310213855185e7,-3.79825004624301e7
0.25721120775137546,-5.2698807169799915,8.082929161038239,24.552165104082988,8.49720089028255,0.7486351860096924,2.1430249363273073,71.64330304413014,8.96805647471705,105.26486004927166,4.796018803411101,10.064325673233707,0.03836501721193035,0.07907799079484254,1.76173017074929e7,0.2854781868389805,34.126233539118566,29.404601511031085,30514.00993889755,3.464023166674681e6,15.643313722990404,38.497642558380505,-446.3982808978511,22951.458827349386,2.864757916230478e6,69.70570510667598,-1708.8471776128083,36027.82539982013,1.0413542622957382e6,-4207.468916277222,75730.47585731593,-3.2653816381974244e6,175770.309973372,-1.4062259744566485e7,-4.050501705162409e7,0.21629741392414414,0.12214479101361131,1.0591167555887158,7.820658788928966e7,1.9624591509968024e7,-1.9116343429228562,-1.2437378426341685,0.11488704452576941,0.04476486977107687,0.030750071007016835,-9.41918499696086e-6,0.0004877157759965026,0.0691057018610881,5.281336029184865,0.6325807630511613,0.0049102621538122775,0.7046295916409439,0.9222477965909366,8.946782297999958,2.945935920819235,3.042981635816084,0.2854781868389805,2.9039852610522576,15.643313722990404,1.7649286267185218,1.3002098436321101,-0.25446245275606294,1.0,10.0,0.0,0.0,-4.1732338782722325,-1.181450905348798,-0.6521383752259933,26.452737073625272,-7.598777730816639,-1.989674876548846,-48.77767921651479,-0.8381068608873115,-1.6751632020735898,-0.07017020728893032,0.22699216127422706,-3.9847017257204307,-340.9857556832263,64436.255626925005,-9.847660677151056e6,0.39871409366395705,-7.5986803896208865,-290.11304014076325,76788.86072287473,-1.3707340029748015e7,-24.98483812108846,315.0311479825453,76373.49359834996,-1.9226459960019227e7,1987.972593032459,49972.77861221971,-2.701887101189883e7,-59820.069435699304,-3.5092311164209165e7,-3.484596596795526e7
0.26302556507110414,-5.247527051363124,7.641057705054226,23.87951236112649,8.492481066632262,0.7522570381347551,2.709187481250841,71.4661170234736,8.929016959237572,104.21855733511293,4.79020179789198,10.047036755615974,0.03650854184577654,0.07399034076954548,1.6110428708509836e7,0.2738184992950242,34.098463526847496,18.570842926117475,34534.1754302303,3.7365411091852733e6,14.975801415191905,38.451064183742574,-477.88807749223736,26599.93250295966,2.950421141171733e6,69.47194538209399,-1788.3838696612222,41173.54390483127,719146.4212662767,-4371.861925436055,84660.36535788515,-4.415688531549519e6,193179.96108745507,-1.6996128277102318e7,-4.729519778095908e7,0.21629746293627,0.1255854261362728,1.0563303484978088,7.811889545187055e7,1.960798589232205e7,-1.8073486987863685,-1.2416494401646538,0.12083585180038912,0.05584640834553735,0.04531863370302106,-1.0889877437737888e-5,0.0009052479294406856,0.07616518677514436,5.251388374857996,0.6641901110896339,0.005211416096135284,0.7342272964582859,0.9597724681370612,9.006788178131236,3.0484231511446036,3.1592442646846894,0.2738184992950242,2.763588864388218,14.975801415191905,1.6754524312651693,1.3846505197625207,-0.29908812588994493,1.0,10.0,0.0,0.0,-3.9238832087202375,-1.2432898050159773,-0.7022848764325031,24.232408502380473,-8.25934275451028,-2.1836556194942807,-52.80950781034862,-0.8967196135803515,-1.7831240659594576,-0.07046202915519148,0.2509337019566569,-5.066980380693173,-320.2892792378638,67663.15100002871,-1.076776058972389e7,0.4333905912915339,-9.20918101777232,-236.5548113083114,78938.6056509916,-1.4926908981087495e7,-28.6057733674504,495.66735667856335,72719.15019529214,-2.0631366982332572e7,2461.0079881574793,32373.646588974036,-2.831417479278571e7,-111220.38129354053,-3.505381500363861e7,-2.968947215088451e7
0.2686158190473709,-5.226496107612426,7.247841660546211,23.264525489705196,8.487790510216978,0.754773873546564,3.1982539236352197,71.28544557581138,8.890952699547958,103.18127229393328,4.784604771736073,10.030204760883144,0.03481644070089681,0.06951132165030759,1.4810598406913769e7,0.2634197678776211,34.06655576014504,7.344601061387304,38688.90743163584,4.0145504937052834e6,14.378743238582814,38.4046048422593,-508.967557184907,30376.487306941082,3.0197429862218495e6,69.25279842245877,-1865.586983093599,46465.55090969581,342838.2968556512,-4529.938465260088,93774.97163160029,-5.686841048513786e6,210831.21969403545,-2.0172698384541452e7,-5.454749536937865e7,0.21629751601093647,0.12890520243755102,1.0535860140616131,7.801773181968106e7,1.9586157740574185e7,-1.7142099335705567,-1.239531306242586,0.12657061713393036,0.06761349446599849,0.06093093718550034,-1.2480946138665286e-5,0.0014507583335966446,0.08338930892446637,5.222016250591459,0.6950869345400024,0.005496465905868267,0.7626871347340715,0.9955216283215346,9.05971237463597,3.148395427167967,3.2709111342779167,0.2634197678776211,2.63557220489139,14.378743238582814,1.5940667560021426,1.4679443210599035,-0.34760719509079363,1.0,10.0,0.0,0.0,-3.701123482720064,-1.3033054727005178,-0.7524714306367792,22.301324862933853,-8.926444887506065,-2.3825471176198123,-56.85603546639627,-0.9554932462231174,-1.8903070496165495,-0.07074403563991621,0.27512858744550805,-6.208213126480285,-294.5700341794443,70548.46940129533,-1.1673532074646875e7,0.4681580353742808,-10.900800116851,-173.90474114092964,80335.05829976716,-1.6106249355315652e7,-32.37439103407857,696.3963099168993,67229.38031707081,-2.18980915066204e7,2975.7962079098907,10761.267804294683,-2.9236355298731245e7,-171146.16576339773,-3.409002497582848e7,-2.233796559342607e7
0.2739513443249306,-5.206827769247059,6.898828400824591,22.704671454372217,8.48316958571114,0.7562723594929007,3.6201808989218103,71.10335362790939,8.854173483131289,102.16315735944954,4.779262854919559,10.01395992084403,0.03327878101310098,0.06557594873285762,1.369005531043864e7,0.25418263631183696,34.03140761728183,-4.177682999853458,42926.32796593012,4.296666334238892e6,13.84663292578118,38.35916845019488,-539.3777302988738,34232.856821205154,3.0734275029997933e6,69.05014475017866,-1939.893562824,51840.05362218084,-81751.19993905142,-4680.69811904579,102973.59625872286,-7.062293220667347e6,228545.96321899054,-2.355219860584099e7,-6.217208196485516e7,0.21629757263837715,0.13208374238434448,1.0509100319575058,7.790478657188022e7,1.955959424341903e7,-1.6312047758650285,-1.237406885599161,0.13204617314238448,0.07992454261922174,0.07738827294173498,-1.4176482205611286e-5,0.002116228914924669,0.09068905215379557,5.193473269523154,0.7250095962455458,0.00576214141829163,0.7898116055091544,1.0292521036369213,9.10606844095711,3.24521837697328,3.377174727636298,0.25418263631183696,2.519230159638034,13.84663292578118,1.5202647981065165,1.549407560787722,-0.3995157010245052,1.0,10.0,0.0,0.0,-3.5026231830433305,-1.3610751293266938,-0.8021915074873074,20.62265741192503,-9.593149500188705,-2.5842931160537144,-60.87544766089289,-1.013888157461962,-1.9957812344543757,-0.07101547505414632,0.29932905712876196,-7.393554311800534,-264.3100483083146,73055.65725788161,-1.2549920136350863e7,0.5026845736271213,-12.652410865142732,-103.0307410205652,80942.05768056809,-1.7222947416012228e7,-36.24711271408531,914.8547776870819,59908.87225880209,-2.2992694199139513e7,3526.506260754631,-14752.607182005377,-2.97327818027066e7,-239210.08388537687,-3.212306412570154e7,-1.2694242856095191e7
0.2802679911768451,-5.184032027634174,6.515786813333632,22.073828949028005,8.477509143475556,0.7568782045955069,4.06944643508529,70.87529789716275,8.810106037886415,100.92304036298425,4.772943256538537,9.99451466927929,0.03154721300657608,0.06130259587024568,1.2496976223431287e7,0.2440525604033429,33.984030089188614,-18.946162475933708,48295.453191750836,4.655335468884963e6,13.260652938959067,38.30464091988669,-576.3541849821851,39124.8730409313,3.1209170202282616e6,68.8203220770316,-2028.6019893198738,58624.737315721366,-672905.0799648282,-4858.888921693585,114520.3431201201,-8.910274632897357e6,250670.0682435538,-2.8021867672820292e7,-7.21404190481676e7,0.2162976479537313,0.13585850738040342,1.0476744510563971,7.774906734590428e7,1.9520423380335562e7,-1.5396419173788887,-1.2347595933238993,0.13851503340399174,0.09595244173455625,0.09896263551406889,-1.6427824859233204e-5,0.0031041124839109877,0.09984725454049191,5.159065347815484,0.7609431588706776,0.0060655150097701435,0.8218223620648883,1.0685774586591372,9.155954664545199,3.3617552912981394,3.5023028159328216,0.2440525604033429,2.3882554324943905,13.260652938959067,1.4373533196078663,1.6483956381986047,-0.46868689232579175,1.0,10.0,0.0,0.0,-3.283796944850466,-1.4300641707261654,-0.8633701535213505,18.818364762681057,-10.421437849666763,-2.8390363154453606,-65.83529833260937,-1.0860456826940181,-2.1247826690353513,-0.07134114248232987,0.32942825635791356,-8.923801197598644,-220.75774186180212,75644.19917288022,-1.3591305110849284e7,0.5453165017539603,-14.907784729259166,-3.930616784278354,80582.55645716825,-1.8510798233633116e7,-41.19903037280066,1210.398059408314,48221.03856073387,-2.4087182774789166e7,4259.799405754553,-51988.9429942859,-2.9702713685462732e7,-335342.6762026419,-2.8172139029994342e7,2.694795920175758e6
0.28364995748591537,-5.172037350519913,6.323077243943147,21.74950177581773,8.474390124520367,0.7566714228094729,4.289773182121191,70.74751851916474,8.786293557148326,100.24383594310821,4.769563368584517,9.984013476212287,0.03065660045929999,0.059171564843768884,1.191154388643857e7,0.2389659702310021,33.956185827005626,-27.405652454181286,51330.53978409971,4.860008010380684e6,12.965218609450678,38.27539803188161,-596.6039603464324,41893.06000738717,3.1392320949254017e6,68.70253356538427,-2076.414025729932,62451.39795611744,-1.0310765722217095e6,-4954.115465781317,121007.71323519609,-1.0003381412494889e7,263055.8591541623,-3.0635645969549242e7,-7.79187900346785e7,0.21629769226812742,0.13788440658972795,1.0459136303031717,7.765536699580155e7,1.949581684462446e7,-1.4933489363059178,-1.2332824225396752,0.14196578840328453,0.10521913985969666,0.11149840396268877,-1.77502504181808e-5,0.003728876075624417,0.1049818247634977,5.140379069644904,0.7803931114783194,0.00622173035866922,0.8388956443118621,1.0893167908364165,9.180528461284903,3.4250540158928775,3.5688823343474785,0.2389659702310021,2.320928414271515,12.965218609450678,1.3947977429570066,1.7025581356187236,-0.5094261090243831,1.0,10.0,0.0,0.0,-3.173270115791789,-1.4672623545083425,-0.897162252572069,17.92551085419035,-10.88276881829507,-2.9828769575193643,-68.58181011692041,-1.1260774313028084,-2.1957461161508194,-0.07151804528303565,0.3462110987832545,-9.801968528517008,-193.79271049356961,76832.08168514768,-1.4145718885282043e7,0.5689522114360727,-16.19987152479448,56.392367218852975,79840.9564522752,-1.917492489297508e7,-44.02186133618338,1386.3196414520787,40449.221943752586,-2.4558151289144434e7,4691.288638190334,-75427.01302987579,-2.9352222397493623e7,-394529.1749682308,-2.5201191975426584e7,1.29921420121423e7
0.2907293062944392,-5.147385669080358,5.9452210367125025,21.099036635902685,8.467649819756362,0.755012831521299,4.7101339628095005,70.46692456928609,8.73599062202688,98.78832294403473,4.762500410573523,9.961839635205648,0.02886756132903687,0.05503172333652168,1.0793037803916454e7,0.22903036578220043,33.892627933942975,-46.51099243713182,58053.67586406448,5.3220110571674425e6,12.385176933953943,38.21486703856656,-640.0777923737825,48033.23853256428,3.1621836834493265e6,68.46985558808873,-2177.202754373743,70918.27890722714,-1.8803215469844523e6,-5152.956096954928,135315.8755867342,-1.2540528464949625e7,290287.6459802607,-3.6635729428148136e7,-9.106661711389434e7,0.21629779484564768,0.14213523046694004,1.0421676771283663,7.7434558128192e7,1.94356083007515e7,-1.4020198058899842,-1.2300532917084501,0.14914247163687852,0.12626876086324104,0.14010924313140047,-2.0804235958562814e-5,0.00526985224079187,0.11625276996240733,5.100694542884957,0.8215421359900542,0.00653149696061872,0.8744367113548908,1.1319042139329731,9.227355546443208,3.5597361752963503,3.7070172019909013,0.22903036578220043,2.1858253967528545,12.385176933953943,1.3095139976868437,1.8186470717598806,-0.6037775148579396,1.0,10.0,0.0,0.0,-2.9555868642667016,-1.545713830154507,-0.9702427742675945,16.20318728890664,-11.890178560840443,-3.3018144399285703,-74.54012146739805,-1.2131667267471302,-2.3487235177158503,-0.07189580152453458,0.38291287930129525,-11.779280274016447,-128.59270304522784,78791.35056021044,-1.5285536196796723e7,0.6203392776841208,-19.10526193689259,200.38640032727773,76857.75664553455,-2.047855791611371e7,-50.340267839034,1797.8560503775182,20294.576843642208,-2.5210997612006586e7,5689.499329602146,-133426.66245068033,-2.76920901323492e7,-538056.4750347679,-1.666650745804504e7,4.002298297597155e7
0.29812945053656303,-5.122250494454575,5.583899083803768,20.457587064710246,8.460276002805493,0.7514654189260936,5.096841002553164,70.15415578922848,8.682798343586883,97.21898798378515,4.755140549643988,9.93839923139766,0.027096450905907097,0.05112338733281867,9.760665453221725e6,0.21960813229364504,33.819243545600564,-68.78124347491037,65626.62636694199,5.863038177636578e6,11.830326793244183,38.153969146293385,-687.2267780369093,54966.923145902496,3.166042488171184e6,68.24999414541574,-2283.601145175357,80464.03067397235,-2.919927062706403e6,-5360.006166945514,151402.16315167127,-1.557609968480385e7,320804.7815744404,-4.372088472463476e7,-1.0642114783908962e8,0.21629791758736705,0.14659185242603534,1.0381717285348844,7.716589570272541e7,1.935930269827972e7,-1.313793906379225,-1.2264768116466473,0.15654674299631458,0.1508424807104651,0.17369773692810955,-2.4443815224006478e-5,0.007243405710640556,0.12878853641809782,5.058430492564945,0.8651193647203705,0.006825350686697517,0.9112266230768334,1.1750546524986918,9.26992548253994,3.7038996753995996,3.849149726579474,0.21960813229364504,2.0523710771102075,11.830326793244183,1.2253753015601674,1.9440640966804872,-0.7166961367244022,1.0,10.0,0.0,0.0,-2.7460442846456443,-1.6285746051868846,-1.0500149896803261,14.590136259293516,-13.00606053801829,-3.6627850364645944,-81.07765461439107,-1.3091886138102111,-2.515309197355035,-0.07230440235125347,0.4236635780830462,-14.057641351475828,-46.94800723378448,79937.4651878084,-1.6424065181119809e7,0.6769681778193481,-22.44932063112609,378.73078891777243,71339.84618723311,-2.1664443559209615e7,-57.575518360397474,2296.2939261088823,-7203.371780094141,-2.5280173737138607e7,6882.524746233656,-208776.26112078226,-2.4308062876972638e7,-720354.8403459924,-3.706002598169865e6,7.768179188887969e7
0.30576741062895496,-5.096953567461126,5.243173419739685,19.83357414839996,8.452277728602322,0.7458076888043267,5.446779576320097,69.80980356176462,8.627305106733838,95.54917438459192,4.747577051747393,9.913945035954209,0.02536277144658214,0.047485984104992836,8.821331934539478e6,0.21083955499443166,33.73727481072425,-94.67239504505572,74036.74523903971,6.499303315850121e6,11.308043491646266,38.095784631321685,-737.9538844802136,62697.137969482785,3.153121391094887e6,68.05274421074476,-2394.627487846093,91117.70396023332,-4.165480198896408e6,-5572.828869823607,169342.74154173734,-1.915147839933111e7,354771.4170235027,-5.197125963399134e7,-1.241177184332976e8,0.21629806274413946,0.1512039411184195,1.033970566771952,7.684504413605288e7,1.9265147793297276e7,-1.2295032483620916,-1.2225666603618939,0.16404015920927753,0.17923133473979158,0.21268896786555003,-2.8724180529997887e-5,0.009701827320385093,0.14252654401699213,5.01402743077948,0.9106096638865544,0.007089872904864525,0.9487134370778443,1.2179001278080297,9.307377338953156,3.856620469169661,3.9927645195981296,0.21083955499443166,1.9221811355042955,11.308043491646266,1.143327758347962,2.0780695309841657,-0.8502167320180785,1.0,10.0,0.0,0.0,-2.5469605837478007,-1.7150373689232021,-1.1359231720610108,13.097410618861042,-14.228880478094238,-4.067584829997274,-88.16685073371575,-1.413958050091344,-2.694795763052281,-0.07274519853927668,0.4684550395734025,-16.650647432403723,52.91656753170089,79940.904904558,-1.751006456940475e7,0.7387705566108278,-26.25446604324646,595.7867004487001,62576.42342044422,-2.2620573729285516e7,-65.77621252075494,2892.1352345519026,-43693.21842477582,-2.448948022712143e7,8292.078946361164,-305038.68668674934,-1.856553674137246e7,-948977.1414642157,1.5076850901759678e7,1.289342681038253e8
0.3096551974443703,-5.0843188722668025,5.081162309821904,19.529814533656097,8.448041113379016,0.7421322859522957,5.60780039638034,69.62588702073646,8.598846596834507,94.68011609584462,4.743743058984772,9.901402547634937,0.0245135942354589,0.04577380077664249,8.386590747136701e6,0.2067276085541064,33.693659282893115,-109.15891855916716,78550.49832359137,6.859914028725015e6,11.060445811940859,38.068810363158114,-764.6794492568008,66863.11615002694,3.1422562340250933e6,67.96558408325404,-2451.6675022698046,96875.69597530707,-4.869701881364138e6,-5680.843080857581,179048.57501940095,-2.115443713811317e7,373134.6800984815,-5.655917695971028e7,-1.3388880571247455e8,0.21629814447761217,0.15355568307769873,1.031805394693271,7.666369183054142e7,1.9210847555602327e7,-1.1889373797597576,-1.2204900907419798,0.16777986824884475,0.19496426279265813,0.23436525320452456,-3.112154708004698e-5,0.01112795714634676,0.14982617307999804,4.991140309837232,0.9339326926720466,0.007207193665380053,0.9675734508005899,1.238974370477665,9.324015120059553,3.9359902292010966,4.064431638890861,0.2067276085541064,1.858632992491396,11.060445811940859,1.1032636371048778,2.148122543011663,-0.9253921835126423,1.0,10.0,0.0,0.0,-2.4517076274029987,-1.759425624937117,-1.181012706023174,12.39647328682138,-14.88045240383666,-4.287216239603842,-91.9123424061665,-1.4696083671825573,-2.789244793223357,-0.07297861629208352,0.4923866134447106,-18.070076616028526,110.23268020257805,79399.36975913186,-1.801717167480538e7,0.7716265547271071,-28.33841460117725,720.2909461218544,56729.46938628181,-2.297311912813051e7,-70.25790871881043,3230.21463836564,-65893.0988120398,-2.3670457082445752e7,9085.70024799597,-362288.55913841753,-1.4574481405614331e7,-1.0833964280921577e6,2.7170616391677037e7,1.60757914653992e8
0.3175306816997289,-5.0592038354716875,4.774444106335014,18.94127715727998,8.439081271179278,0.7330088051104852,5.902423983776549,69.23492766784013,8.540795726194647,92.88103601751217,4.7360173117095865,9.875812859911967,0.02285552023515648,0.04256482624455908,7.585010091800653e6,0.199085812316481,33.60287796665416,-141.64324121486652,88172.28200508266,7.682938547936926e6,10.593982050627263,38.0216612626479,-820.9552590014252,75795.98391853622,3.1182312957849265e6,67.82023183227362,-2568.4834867973373,109290.51534927827,-6.44665990432706e6,-5899.158431470959,200032.5432826462,-2.5612753828007665e7,412840.9661179549,-6.6705488998041846e7,-1.5535353660204566e8,0.21629832767581944,0.15832684967329685,1.0273712733557505,7.625670195429233e7,1.9086862766048055e7,-1.1110077863401489,-1.2161035656582722,0.1751619279632615,0.22973531111447268,0.28240308188921004,-3.645728235987283e-5,0.014398604254459267,0.16523232537403326,4.944227796122547,0.981454775758974,0.007404544322794548,1.0052558835067278,1.2799912623161342,9.352899383112897,4.1003638509231255,4.206132453463601,0.199085812316481,1.735108326969197,10.593982050627263,1.0252922371435473,2.293963513706993,-1.0939284064781658,1.0,10.0,0.0,0.0,-2.270152615089486,-1.850153812271146,-1.2750544947296079,11.083027273186575,-16.263992467884123,-4.762662513651589,-99.7916430826626,-1.5873951492892178,-2.987292619651778,-0.0734739479669989,0.543369074566525,-21.163798248303266,240.66123059349815,76968.08397454984,-1.892909254080692e7,0.841294127868405,-32.885795793389335,1004.2092585727921,41554.32831631438,-2.3339585045652404e7,-80.0241360119555,3994.2030489685453,-119492.80609062177,-2.0949379646498203e7,10866.553517637447,-497867.7449639129,-3.8005571824230053e6,-1.3985883788224496e6,5.797728962519269e7,2.3935776570164478e8
0.3254831349403138,-5.034467636883361,4.4912735406999875,18.38101483100212,8.429462812722937,0.7214740433547997,6.161545537656092,68.8143430710947,8.481674730930068,91.01312497073567,4.728285393915249,9.849746801055511,0.021257329260282808,0.03964239858144489,6.870446856113759e6,0.19226072524263607,33.51056383495,-179.4124689821371,98521.08460438636,8.66772556379298e6,10.167460201184813,37.98753251480729,-881.1408023102068,85507.65252912685,3.104023518533961e6,67.72166718381904,-2688.5259920251997,122942.512652309,-8.248910933156323e6,-6119.336907305542,223249.1615547412,-3.0690380513653543e7,456825.30769834097,-7.81799770278005e7,-1.7943345625094828e8,0.21629853859572093,0.16315264997625317,1.0228388738312848,7.578846888086152e7,1.894149235772839e7,-1.037323712922194,-1.2114277260357396,0.18229097760414364,0.2691839709379496,0.33706904512267966,-4.252707401721679e-5,0.01824526715395941,0.1816029705345806,4.89616481745376,1.0297145657289382,0.007543249625927623,1.0425101325377726,1.3189279880133715,9.375753195342215,4.271520429924494,4.343759102392663,0.19226072524263607,1.616950903517151,10.167460201184813,0.9504867334623811,2.4467079310355837,-1.288182735888975,1.0,10.0,0.0,0.0,-2.1008681320790568,-1.9429120414294827,-1.3734585783859017,9.882963660527995,-17.75277942676132,-5.288139795234869,-108.15760118251788,-1.7135795155450686,-3.1969163225879766,-0.07401049330558838,0.5985116779855149,-24.60361425675028,393.24843049153276,72344.09759012714,-1.9673982434781827e7,0.9162222242349377,-37.95459056854709,1338.2344378310077,20952.24536768114,-2.3130658615851842e7,-90.9021945172818,4884.442238554055,-187164.96115318252,-1.6430102930776738e7,12924.857345829947,-665533.4755227495,1.153068017827607e7,-1.784211671507534e6,9.943322685539356e7,3.4169493392810893e8
0.33342605297626476,-5.010357173846484,4.2322561709629785,17.852940943918583,8.419201818317037,0.7075803062393207,6.386514841462717,68.36732720700235,8.42216799051085,89.097636110693,4.720654344715595,9.823515493870534,0.019728402919357464,0.03700576329151682,6.238796506571968e6,0.18629809076708445,33.42184137458312,-223.10031563790457,109450.43752074029,9.846755770316623e6,9.782744715716804,37.97169665746901,-945.293012388345,95921.77630046356,3.1202667733226046e6,67.67935812373157,-2811.1097730493125,137834.12726739378,-1.026349000820744e7,-6339.715830794827,248808.95234838626,-3.637648609081354e7,505362.46004679654,-9.096139940097232e7,-2.060671446632057e8,0.21629877764762637,0.1679784653499333,1.018270287219163,7.52589234364402e7,1.877457986198829e7,-0.9678822186772531,-1.2065086037736141,0.18899825774093276,0.313492177178447,0.39861523684625416,-4.9295997161438044e-5,0.022659534869322276,0.19872876787275223,4.847531879370863,1.0780601119482907,0.007614696720854045,1.0788198692958137,1.3550874366124455,9.392489059668916,4.447999813621416,4.474811318815482,0.18629809076708445,1.5050171966563397,9.782744715716804,0.8792782453379364,2.604844173249986,-1.508922590411235,1.0,10.0,0.0,0.0,-1.944323635800516,-2.0367470314933116,-1.4747988508793517,8.791411869041148,-19.33878264403612,-5.863926760802773,-116.94018594404149,-1.847366159302835,-3.4166184432122213,-0.07459065972649026,0.6576208107594791,-28.381866469070808,568.6218408526254,65017.73183962831,-2.024411448180358e7,0.9961443763052569,-43.54276039298105,1725.2356904485264,-5998.600662927622,-2.2205183730881583e7,-102.90047083717243,5908.288776580552,-270944.90479690896,-9.66712938302354e6,15275.63656473107,-869740.8960283846,3.2476392069448538e7,-2.249917890319844e6,1.538199325175827e8,4.7244239119953394e8
0.3412555710535092,-4.987146612612843,3.9978295977335847,17.360930481401667,8.408354431773056,0.6915321936257022,6.57898251571089,67.89922477475386,8.363105500429079,87.16250625258262,4.713251093889142,9.797504069107072,0.018279495024958105,0.03465210553951016,5.685647693700905e6,0.18123101951600384,33.34307625208259,-273.10512164353963,120728.96921976698,1.1249895350942101e7,9.441169729841555,37.97954746121786,-1013.2770486893445,106896.34538259915,3.1923603797980994e6,67.70117204276185,-2935.3617269087463,153899.89562774036,-1.24591167765063e7,-6558.479131517429,276726.1324217657,-4.261751519591176e7,558549.7430139818,-1.0494019445023285e8,-2.3502049033307394e8,0.21629904325755592,0.1727388853760316,1.0137405094987497,7.46717218264042e7,1.858727698300753e7,-0.9026875283207554,-1.201415246372684,0.19510467791688202,0.3626102738625738,0.4669615593300124,-5.665611888520539e-5,0.02759073477510576,0.21631770291341795,4.799043509485063,1.125720853231456,0.007614361603755447,1.1136374884325186,1.3878368050671022,9.403218444784658,4.627660639466788,4.596762908429872,0.18123101951600384,1.4002202124494887,9.441169729841555,0.8121483077808082,2.766121153115092,-1.75534781564436,1.0,10.0,0.0,0.0,-1.8009529421192871,-2.1304201324226115,-1.5771199438650678,7.803624862903298,-21.006452251275576,-6.4875156916339485,-126.02924652420667,-1.9873320448836371,-3.6439770296182052,-0.07521434904436325,0.7202378375556029,-32.46974764135707,766.4541710228414,54487.40285125612,-2.0694605288266398e7,1.0804546508397546,-49.61850133462131,2165.7771009232347,-40081.63737319822,-2.046140706095717e7,-115.96555747297518,7066.997285664834,-372444.1123897756,-242684.66366259375,17920.27522740402,-1.1139669568618285e6,6.005041506889075e7,-2.8032125824533245e6,2.232922201558002e8,6.359025337166212e8
0.34510214848026605,-4.975937828651216,3.889613671832483,17.128950008146845,8.402726700022242,0.6827862764994276,6.663869338189783,67.6588958734719,8.333952562918652,86.19530622458214,4.709668581969749,9.7846829115367,0.01758677560382295,0.03357686506446965,5.436361064091084e6,0.17903256605290724,33.309528318466796,-300.56690621377754,126419.20606074475,1.2044680393912213e7,9.28635165302274,37.99393335111101,-1048.683721499433,112545.11145652791,3.2580541670266427e6,67.73789515497332,-2997.9524388731834,162351.41240712957,-1.3612846607973082e7,-6666.951163396,291574.39510100114,-4.592497588128975e7,586919.848609009,-1.1233652630237079e8,-2.502811049806483e8,0.21629918525193623,0.17507826192918802,1.0115101126924053,7.435799205488822e7,1.8486487851858273e7,-0.8716053530394208,-1.1988238749610902,0.19788559822895915,0.38894525338764707,0.5036396421407577,-6.0511719160704035e-5,0.03022869797313737,0.22519873593725265,4.7750406467369695,1.149095345857059,0.0075872633095959265,1.1303622294129545,1.4028111398646148,9.406437021394666,4.718075706297852,4.65374499525498,0.17903256605290724,1.3506469660650302,9.28635165302274,0.7801837708647986,2.8472535737567766,-1.8877635958604668,1.0,10.0,0.0,0.0,-1.734140924246304,-2.1768629812294815,-1.628048562737996,7.345976417153343,-21.866078183871068,-6.816390630300457,-130.65544808396714,-2.0591980721007266,-3.759817776239055,-0.0755424203107776,0.7527224377974164,-34.61995378644774,873.68472310377,47869.55643420217,-2.0918794672304362e7,1.1240760543332378,-52.82817045850905,2406.1272961591008,-60018.436750757,-1.9268502983253174e7,-122.87917988648826,7696.792933732015,-430292.07548635855,5.587610855556928e6,19352.1245299856,-1.2520770804576003e6,7.663289138513568e7,-3.114856324675653e6,2.6434880624010384e8,7.312192213351401e8
0.3563542230960681,-4.9438530395544635,3.5968646181902586,16.484654560414103,8.384972670988324,0.6539410701602755,6.879251156461474,66.91497960232167,8.248206831801255,83.30695311219512,4.6994628724039735,9.747103480907565,0.015624956155033815,0.030707072314952802,4.781578672103075e6,0.17370567623060673,33.242035111072056,-393.6387566515488,143394.4636025833,1.4862360022607867e7,8.880144161330277,38.086490577046526,-1161.2834552807253,130005.52860412617,3.6194754154544263e6,67.95837419685084,-3188.6150854239622,189456.34889825102,-1.725798382956918e7,-6990.661030315959,340038.4402228564,-5.655179442633693e7,679929.5635241049,-1.3608980997595596e8,-2.990860375330958e8,0.21629964622990955,0.18192092466783508,1.0049896834274252,7.333742207976842e7,1.815620335094677e7,-0.7832348000851734,-1.1909070530344976,0.2050043558629232,0.47548731482519463,0.6242529506838885,-7.257988192026102e-5,0.03876924345853962,0.2519939178539833,4.704225416952716,1.2171153097155145,0.007402964209908919,1.1777348001491406,1.4421474725690788,9.408223939351025,4.990937890814167,4.807934513023352,0.17370567623060673,1.2125163584597978,8.880144161330277,0.6901527911565964,3.091144803400483,-2.32205053346875,1.0,10.0,0.0,0.0,-1.5510476231104922,-2.314199046051094,-1.7781815528688645,6.094479435876446,-24.543896555499302,-7.87453652127367,-144.80675241429586,-2.2818935595884478,-4.115308574382496,-0.07659780541652397,0.8549568075994627,-41.49556940569669,1231.142785952692,21768.31940552166,-2.2003189036214948e7,1.2609564050378417,-63.16186212634097,3212.864703881374,-132855.40524425067,-1.443179405067141e7,-145.20327828892286,9800.393141490422,-635671.7164764315,2.8213336073564768e7,24112.227049442346,-1.7382550629761969e6,1.3945686831921536e8,-4.207100429125253e6,4.1703984070554376e8,1.080274874203621e9
0.3636748318566726,-4.9235181350958905,3.423714924789518,16.091106231545584,8.372243210811112,0.6325861310957523,6.9954324373472065,66.39680687703641,8.192083905385298,81.38376504219681,4.693111021784896,9.722681822208669,0.014395145063196207,0.029039172929862165,4.408044380250047e6,0.17114382035361747,33.233511384957794,-465.8522058298716,154437.96818345,1.7175148228102602e7,8.651712852202753,38.19704944669751,-1243.0288031591413,142050.89781864616,4.042049902577797e6,68.20541414425828,-3320.3941830234007,209226.77129334153,-1.9827626131538067e7,-7209.104086523168,376266.03653372964,-6.4251966141260095e7,749865.2313411171,-1.533265141027908e8,-3.34362851176852e8,0.21629998360300137,0.1863701114480231,1.0007704167602585,7.258484546704766e7,1.791105002788925e7,-0.726974387374453,-1.1854881591043485,0.20864777973385434,0.5404741580892599,0.7148400662691823,-8.089515520976795e-5,0.04498397948119666,0.2699995657132121,4.657735342382226,1.260917510061056,0.007198505421994053,1.2072349150910746,1.4639990046952795,9.403336040430023,5.175278146423113,4.897095702582125,0.17114382035361747,1.1279462550453176,8.651712852202753,0.6341145198162174,3.2542501938218527,-2.6454085458813936,1.0,10.0,0.0,0.0,-1.4408796102547423,-2.4045454136147626,-1.875401962301133,5.3379243269569185,-26.424779640847436,-8.649752902619392,-154.50856643102998,-2.437350157211908,-4.360628631814752,-0.07737283636550993,0.9278553846351533,-46.48266177680914,1505.08340500879,-1724.76649581736,-2.3664826030232135e7,1.3582753432489612,-70.72740172736923,3833.4483976313386,-194118.11803811078,-1.0263037888320733e7,-161.61381170889743,11408.21987187539,-803930.5275256265,4.832437485925658e7,27731.342947704215,-2.1334031860086685e6,1.945217356714419e8,-5.090980088298664e6,5.48701629025115e8,1.3767240561311119e9
0.37093163633205495,-4.903760507429153,3.2641555042484844,15.719437840384087,8.358560967947787,0.6094498071163539,7.093789265209115,65.8552019304749,8.136223671089548,79.44686416365245,4.687117830631731,9.69859774130499,0.013208628984532619,0.027524075659909542,4.0730847200914104e6,0.16934363368947714,33.264421823783024,-547.8024215345282,165058.8387759944,1.992640844470431e7,8.452205679546402,38.3562985768944,-1331.889162811562,154424.5273931689,4.661356914742715e6,68.54425026443978,-3458.855384371973,230700.7776958871,-2.2505062631656025e7,-7434.828356984265,416507.54593113036,-7.251143110720336e7,827945.8747931349,-1.7187180985836008e8,-3.7223873993504566e8,0.21630034712601634,0.19077646237151305,0.9966255717860013,7.176375989927116e7,1.7642690774939343e7,-0.6714328783105445,-1.1799096746581115,0.21130428806725243,0.612768585177879,0.8155675216931715,-8.925410694675861e-5,0.05164729723898972,0.28821338996284984,4.611382247684231,1.3038274827525076,0.006931591967611866,1.235386525872265,1.4826336811823295,9.393777949015359,5.363326292210243,4.975718017140818,0.16934363368947714,1.0480984462001568,8.452205679546402,0.5803626835290236,3.4182680268667083,-3.000615515896828,1.0,10.0,0.0,0.0,-1.3379226017026715,-2.4945879847834673,-1.9698177875415306,4.623047191777723,-28.403430022754158,-9.495770617956499,-164.49948952796274,-2.6001968287964505,-4.615309472515515,-0.07822129381127838,1.00569693973054,-51.873993616272,1816.6975673791571,-31057.412479555132,-2.69964462432459e7,1.4620068365755046,-78.9724947892114,4537.256220028503,-267950.8969117745,-5.56478142922589e6,-179.5590704520525,13220.238958087139,-1.0038593998813264e6,7.338831846146077e7,31793.377068200185,-2.600772627300243e6,2.6313695607949522e8,-6.13329817336402e6,7.112926041470896e8,1.7392059005066755e9
0.37819622446667983,-4.884365111137184,3.115439901941058,15.364627102983924,8.343662921276751,0.5843969658689521,7.176746292324677,65.28397946493475,8.080112365260758,77.48176958227862,4.681507529705665,9.674729200854879,0.012051222643228068,0.02613309949829047,3.769035161167315e6,0.16832955260949645,33.34664930519489,-641.1454369216301,174994.49426268024,2.321555335766833e7,8.278905878677797,38.575619863443684,-1429.7167249692352,167108.0484789031,5.533663785861013e6,68.98996498781408,-3607.1010093424266,254246.33502164582,-2.5287141912055768e7,-7673.243343116995,461735.1084172157,-8.140713452524512e7,916174.7509687372,-1.9194003808872303e8,-4.1317540950704634e8,0.21630073877016162,0.1951818294438918,0.9925328699461738,7.086127218367007e7,1.734718705983134e7,-0.6154364040222995,-1.1741215333517003,0.2128217802747135,0.6940922077188674,0.9287660873155761,-9.74124540091915e-5,0.058802600261244176,0.30673563100920614,4.564759707437399,1.3461311466720318,0.006603737123122785,1.262433971023129,1.4982124538753032,9.379442779224574,5.556793240615665,5.043733493927249,0.16832955260949645,0.9720653429745968,8.278905878677797,0.5282415494434443,3.58341792522772,-3.3931119569497796,1.0,10.0,0.0,0.0,-1.240594118242775,-2.584812670007581,-2.0606139782556956,3.9350782845196246,-30.501466340578503,-10.429600922604342,-174.84845730979393,-2.7723412207683857,-4.882078445815349,-0.07916083456221026,1.0897515859615392,-57.76755586451838,2177.9219536822397,-67023.14117607262,-3.3342216926776156e7,1.5738548604712215,-88.05939759134284,5345.2766675317625,-357066.5648915184,-761745.837615467,-199.3987824342953,15284.522118863593,-1.2434221096934318e6,1.0443893874102184e8,36401.417786853155,-3.1590954112169724e6,3.489136688369025e8,-7.375082253303738e6,9.13405006067949e8,2.186171469809334e9
0.3855330132480971,-4.8651514575947274,2.975489367393865,15.022745016922174,8.327238917677613,0.5572810889183148,7.245855176206604,64.67643695481173,8.023291923196277,75.47628451043235,4.676346862328212,9.651021350673135,0.010912032156965708,0.024845177826280575,3.49021880352369e6,0.16817997868177795,33.49575448786916,-747.6314579723052,183852.93379551018,2.7158918631442662e7,8.1306151602601,38.869812807803065,-1538.5627023900372,180027.50513873564,6.727414396057857e6,69.56266386325932,-3768.703856223661,280270.34171905724,-2.8164856467395622e7,-7930.652766759459,513092.69051229267,-9.101990218665525e7,1.0169342652268441e6,-2.1376519958786872e8,-4.5767947218912554e8,0.21630115959290974,0.19962351128683364,0.9884788053519803,6.9861879885899e7,1.7019824304449636e7,-0.5578489673202974,-1.1680728063354582,0.212970035052403,0.7865708728830239,1.0572996626705489,-0.0001049644979237085,0.06649632531042943,0.3256529599399914,4.517499692369703,1.3880387488674881,0.006216531679501995,1.2885602438053236,1.5108107022708899,9.359981405055889,5.757306058257175,5.100562439055608,0.16817997868177795,0.8991934788686914,8.1306151602601,0.4772534392050338,3.749320552995508,-3.8290594162980844,1.0,10.0,0.0,0.0,-1.1477217394147468,-2.675439143740403,-2.1462800533782715,3.2617793639819137,-32.739949031698636,-11.47151180997135,-185.6069267227635,-2.955791999939605,-5.163629184074596,-0.08021185423411799,1.1814785931326868,-64.28627589674787,2605.2327890002152,-110033.37596101584,-4.484386373370094e7,1.695757679941493,-98.18714206771156,6285.006922855837,-464677.6394735137,3.3400581310414486e6,-221.56664070592024,17662.614873705315,-1.5329982018651855e6,1.4269476024981964e8,41685.93780168766,-3.833095580703286e6,4.566028382411629e8,-8.870318882310463e6,1.1665682980064511e9,2.7424928650257435e9
0.3967853250414961,-4.836382892945822,2.778913644849601,14.528282017810875,8.298953943069053,0.5125149172026855,7.325224421364694,63.68243821818019,7.93597990529333,72.377380875548,4.669740374712263,9.615899885069256,0.00922339724505823,0.023076587180497724,3.1108318593628677e6,0.1699069430828266,33.88912515054715,-935.4063116420394,193855.64815716783,3.4575626843346246e7,7.956102515739581,39.49286175809472,-1727.0959150660033,199472.77567624458,9.2940407359413e6,70.71618416634044,-4045.0330641806427,324855.6238020959,-3.2616902161289394e7,-8368.615913703043,604434.6942066265,-1.0693575856611796e8,1.1975178500375873e6,-2.502800158162033e8,-5.321850079820987e8,0.21630184199628222,0.2064172746103995,0.9824740370663096,6.81423570020041e7,1.6457511612386517e7,-0.4660990484675923,-1.1584121319937126,0.2098878441615129,0.951804963771772,1.2863241700945522,-0.00011361634766889,0.07912816645001443,0.3548753907384658,4.444794550894852,1.450340174551675,0.005531414314545445,1.3262466115286107,1.5241441082000082,9.319795327177298,6.074149052145664,5.162177048097589,0.1699069430828266,0.795052670184807,7.956102515739581,0.4022595659634952,3.996341925020655,-4.57802090175516,1.0,10.0,0.0,0.0,-1.0152073260584673,-2.8115287258983885,-2.2592750467215668,2.258361734414852,-36.39511334415809,-13.287768411057936,-202.52528873431515,-3.256254071693101,-5.6184694048754835,-0.08204641614119015,1.3369635040012309,-75.57427480815537,3419.8702841956274,-185987.95994192542,-7.9503248242429e7,1.9020450957172468,-115.85410312186727,8019.929153694222,-668320.2056906333,4.748915289241293e6,-260.2909656548616,21988.929874778267,-2.0904800095362298e6,2.164150311438439e8,51237.562116439534,-5.132536117206874e6,6.728552374028599e8,-1.1744254401407044e7,1.676242329757762e9,3.8564126461739864e9
0.4044952164016333,-4.817138373935599,2.6556214052491454,14.208901867883082,8.277095619668792,0.47998004932300575,7.362182675165644,62.95660064730743,7.876159709710119,70.25454948732576,4.666412122008196,9.593122328611056,0.008110299819142184,0.021996055710030656,2.8803508012268376e6,0.17270756393398845,34.29983312191015,-1080.4913579460992,197221.51399153617,4.068006745077835e7,7.8747595221424325,40.06155576669325,-1872.22843962855,212047.97006089793,1.1634620479578067e7,71.72480040676348,-4258.058619407969,358780.0075269469,-3.562822903196903e7,-8707.207735294432,676718.8301924097,-1.1859557678137815e8,1.3415387589508782e6,-2.773539300483102e8,-5.875040192583427e8,0.2163023210578668,0.21105677875985004,0.9785557928652487,6.682269100404225e7,1.6027641445436364e7,-0.3999449849798233,-1.1515371587475776,0.20497569684016112,1.0837355159509552,1.4685291224082473,-0.00011592442133954771,0.08829165945280514,0.37489442562662606,4.394909677615155,1.491368167329985,0.005015050335924338,1.3503860794640465,1.529337640044815,9.284310437567074,6.296979301378629,5.184845456084356,0.17270756393398845,0.7290714246644584,7.8747595221424325,0.35321007930388615,4.155299062604509,-5.147463051593261,1.0,10.0,0.0,0.0,-0.931073146489493,-2.9008508237342365,-2.3180235804187532,1.5843615240051907,-39.03276881865992,-14.701920038267527,-214.21129276324547,-3.475258260059502,-5.944663683346782,-0.08347256624226478,1.454839315976873,-84.37567369401843,4121.3797727417905,-239454.822657243,-1.2230019791529346e8,2.058072684757127,-129.6704751008778,9456.937521984673,-836469.5843024103,-1.5875185655964504e6,-290.53439749691813,25513.8101206989,-2.567649171293833e6,2.779247360834522e8,58963.61504017036,-6.250320070987005e6,8.64574712226985e8,-1.4209698746526498e7,2.1318573988759232e9,4.849616420476841e9
0.41233260827062446,-4.79794795912571,2.538857351085167,13.899286572180683,8.252527609400536,0.44576540982790297,7.386073716001384,62.18099010441758,7.815491944982482,68.11544379160841,4.664320063353622,9.571488153723326,0.007020690343118417,0.020997444803231177,2.6675232837880785e6,0.17719911204165678,34.85515994064871,-1239.9518399249653,196980.06452468137,4.7722799318783e7,7.825649264347344,40.77444992460235,-2033.0749877096875,223787.9441353077,1.451353558656992e7,72.95175628333452,-4497.191898340112,396067.34877971874,-3.861865370292129e7,-9090.477303603666,758789.8857142491,-1.3100327913034776e8,1.5060650088628023e6,-3.0644553419236314e8,-6.470135092203726e8,0.2163027991737955,0.2157579619648487,0.9747818967621807,6.535441609762568e7,1.5551817388181552e7,-0.3294009412370915,-1.1443501379147831,0.19720793860151783,1.2352936234330958,1.6770554806541043,-0.00011347454339319938,0.09795536808215499,0.39511330583876786,4.344222868955781,1.531443754426683,0.004468274135380857,1.373534962927752,1.5316963224030973,9.24060808390454,6.52711408973367,5.190206182990163,0.17719911204165678,0.6666136816479774,7.825649264347344,0.30548261646014907,4.303075710183707,-5.7702583586076,1.0,10.0,0.0,0.0,-0.8510473823197292,-2.986252898225276,-2.356285766000093,0.9071630849317978,-41.78933730671219,-16.291975862358232,-225.92576754851487,-3.707979083493182,-6.285641952928678,-0.08506934052944089,1.5848126630193358,-94.38205851532837,4984.189141900482,-286589.8740787264,-1.898838052378736e8,2.2295797717748345,-145.33387258910022,11164.10938218826,-1.0307337603872318e6,-1.9070634826560125e7,-324.67839085095545,29641.673384762602,-3.14586027074489e6,3.4899879153829986e8,67950.81567032161,-7.61455727703608e6,1.102510141159792e9,-1.721279751879868e7,2.7041049801823726e9,6.097187185192789e9
0.42286956132267983,-4.7727145185858975,2.3942003234896,13.505332315556316,8.215325623178984,0.39878465086054343,7.397626086477539,61.07920245908445,7.734438990072326,65.30601277857836,4.664092633319407,9.545663976858778,0.005635816257825875,0.019800659804683148,2.4114221320960564e6,0.18650318445293634,35.84175880961061,-1468.8275547826406,190217.47838384067,5.829269070623112e7,7.816732268588128,41.96351567154617,-2268.9588321352508,237481.27988956842,1.9056408793610428e7,74.9400458591927,-4857.250392183462,450459.07036367955,-4.255481953753691e7,-9676.217866864765,882809.2202073411,-1.484486487461067e8,1.7561677417497803e6,-3.476658334468972e8,-7.313260137808183e8,0.2163033861446106,0.22205137974800757,0.9701195127648637,6.316784297520223e7,1.4849155101097686e7,-0.22911635828784604,-1.1344034765085107,0.18171952763265226,1.4685927723646535,1.9962890862747413,-9.904726015624162e-5,0.11136852726843416,0.42189905495671914,4.276251263247486,1.5823488258880194,0.0037284603894171047,1.402523999773799,1.5311080308670937,9.167245931974911,6.8387830317761455,5.1674493647751065,0.18650318445293634,0.5904983184694909,7.816732268588128,0.24520038959275264,4.470639384257297,-6.6644806440665665,1.0,10.0,0.0,0.0,-0.7523997642569829,-3.0882729869418313,-2.3634092034978824,0.01014020039406141,-45.52066362935835,-18.675277142164916,-240.89919671957404,-4.033891537900653,-6.751194808198822,-0.08744189550793724,1.7761475621315852,-109.8104223017659,6429.085657676406,-319904.00243912113,-3.3539063194133073e8,2.4805010954082927,-169.21595431936868,13908.911704372702,-1.3242466658985459e6,-7.107869928424323e7,-376.25666982601973,36165.61352120622,-4.089838134709256e6,4.5447388053238356e8,82028.0923954593,-9.867283198628914e6,1.4995355069776573e9,-2.216086325798921e7,3.6781923223546e9,8.225830126967472e9
0.43205248484282494,-4.751231210854088,2.2785117203208167,13.181413797158804,8.17860756533571,0.357934353704411,7.389631942158185,60.06711692611441,7.664638450765107,62.96288382774632,4.666887610731736,9.52716554180578,0.004522445983745448,0.01888282222516541,2.2128547808208815e6,0.19854786086928,36.92885520913126,-1676.2536506085403,178779.10958336113,6.799968079246911e7,7.866966269770998,43.21447606976844,-2489.804305103162,247570.66963944453,2.3288989268349882e7,76.98290435794256,-5206.668429460733,501555.9816530004,-4.609938407425432e7,-10255.059486128936,1.0026516929357821e6,-1.6430024085392278e8,1.9985807408143594e6,-3.8502334930399257e8,-8.074127734597317e8,0.2163037900100714,0.22750783194707103,0.9665239719829479,6.105778856213167e7,1.4178949397793053e7,-0.1374684263721258,-1.1255089381061087,0.16308041733440615,1.6991126633956646,2.3094384417840246,-7.210127502296407e-5,0.12331205350028905,0.4447064640871639,4.217328036476947,1.623574177019603,0.0031097119412884637,1.4259251942057,1.5282626763838438,9.086004269130536,7.105806852403006,5.118273502122384,0.19854786086928,0.5325653667189856,7.866966269770998,0.19699629960875645,4.578485573525358,-7.472505402868512,1.0,10.0,0.0,0.0,-0.6751986445903175,-3.1602607295040945,-2.3183718354396716,-0.7506985374132517,-48.65789651024653,-20.96000185451229,-252.60376764097768,-4.324934656105524,-7.151203454459155,-0.08968569196758343,1.957704142246991,-125.35944806620648,7997.001678798244,-302015.2735736056,-5.315477992897628e8,2.7160384398357635,-192.77354799437407,16763.811008369514,-1.6031733372344617e6,-1.5621200733349735e8,-426.3576895442932,42825.59659957451,-5.079805270530708e6,5.492507006026406e8,96240.53188181628,-1.2260193647981793e7,1.9221631441229079e9,-2.7401589012147464e7,4.741984109915225e9,1.0559713767925945e10
0.4406600147593755,-4.731504647880446,2.1779438545992407,12.893045709506136,8.140309605643244,0.3207350657987889,7.368057751086197,59.080217649527114,7.600288790548469,60.89662735782605,4.6725253595931235,9.514092622559952,0.0035785190908218414,0.018119260110456736,2.0449578645684975e6,0.21417747410839988,38.119056716780634,-1872.6834618941277,165286.70874506453,7.666866343998355e7,7.967500699263207,44.54365358628961,-2705.737830831936,256384.17753454793,2.6875041666332554e7,79.11668630791208,-5559.708378912807,552318.0034253024,-4.991419309656093e7,-10848.472863903511,1.12278185824736e6,-1.7975785751982623e8,2.2408826061393893e6,-4.206884505079229e8,-8.792430445040444e8,0.21630401680633488,0.2325961894796309,0.9636196444273304,5.891028662090817e7,1.350574135748043e7,-0.050056741631786,-1.1170232569630683,0.14130511610665197,1.9343523199735742,2.626347570630789,-3.13536050150728e-5,0.13460386114454112,0.46552154142261204,4.162506843575708,1.6593032423553162,0.0025759462885458595,1.4464522622220808,1.524885225331551,8.990736803000884,7.341282474423301,5.047007683713266,0.21417747410839988,0.48699701847863996,7.967500699263207,0.15625598769082177,4.641009820019067,-8.219084627021473,1.0,10.0,0.0,0.0,-0.6106671732629658,-3.2087753375848793,-2.2268159058674777,-1.43069753265216,-51.340297707652226,-23.222399120819315,-261.86435398395406,-4.59678347981525,-7.505454935672429,-0.09187162261568363,2.137974211763063,-141.80814196172054,9758.586680527893,-238389.57776525244,-7.869713532047453e8,2.9464004169728613,-216.99951979697082,19840.186695332482,-1.880173021566993e6,-2.794454440035813e8,-476.8857232492946,49863.03435520375,-6.149171411237132e6,6.343866420864477e8,111071.84026541302,-1.4865268225635951e7,2.381400769004984e9,-3.3079948389122628e7,5.924568458563097e9,1.3161967454145592e10
0.4521843472610777,-4.705688339802671,2.053946157301906,12.528404147094859,8.083091225819327,0.27423156414913336,7.320288077130809,57.71545821666051,7.5163769501296365,58.38662500153278,4.685204369314653,9.50429081724757,0.002501104135747959,0.017229215244683974,1.8443224080334487e6,0.2436041101936355,39.89044425106634,-2133.933375041848,149095.63866041845,8.556485276884419e7,8.189219021676958,46.467981259051406,-3000.5018193441233,270381.8512293611,2.956633643881811e7,82.14855854941823,-6054.272994696885,624276.2866787177,-5.6825949880580425e7,-11686.78388441477,1.28959667228153e6,-2.0170919284339058e8,2.5726876276320163e6,-4.685432978097189e8,-9.731052643737036e8,0.21630398051495733,0.23936596546400285,0.9605253564147817,5.580457187301547e7,1.2549484665594442e7,0.0631392323503479,-1.1055157243293325,0.10692259090973152,2.2637133651252412,3.0645305164443455,4.9888374103692497e-5,0.1497139789390185,0.49244704082456014,4.0899713824757935,1.7024866715436362,0.0019595829026698157,1.4721289866195186,1.5213955159668762,8.825718423120376,7.605511179280254,4.9150769469069076,0.2436041101936355,0.4431444203799664,8.189219021676958,0.10980417398795128,4.66384069700961,-9.122899437660472,1.0,10.0,0.0,0.0,-0.5365293743529898,-3.2386703027077934,-2.030621442480984,-2.252728486196873,-54.24294956017947,-26.267780150372865,-270.9488736339705,-4.9445992209355705,-7.915762321992799,-0.09474384680555183,2.3861587303175282,-166.34176854954018,12593.564958183353,-114458.89166056557,-1.2311118119033332e9,3.255673671559303,-251.65632894107173,24501.40365819932,-2.287508349913081e6,-5.0527235378146183e8,-547.0790199555886,60203.6876528512,-7.773752594324615e6,7.440637450158305e8,132446.32002883666,-1.880198429868379e7,3.0806446975614676e9,-4.1563270757585615e7,7.746773338975908e9,1.7163375134793041e10
0.46169915231197506,-4.6848647909138075,1.9597588006051685,12.244510756452115,8.031088105724573,0.23991709919915175,7.267333834418554,56.56841286288021,7.449482477169616,56.568893319793894,4.700215110552913,9.50352851136224,0.0017964926094408394,0.016594866841666025,1.6969249408172832e6,0.27685097457625113,41.40219108472751,-2347.088873988676,144151.42483794512,8.848966076990391e7,8.450179038765468,48.06352015528292,-3241.376982706709,287410.77149053494,2.8440626151093867e7,84.60173686268693,-6459.792940821031,686651.580531765,-6.5145276143424e7,-12370.53343761303,1.4258017565072253e6,-2.2134526627573207e8,2.835732174737983e6,-5.0756025508605117e8,-1.0462611230330572e9,0.21630356207728235,0.2449159884530738,0.9586919124426487,5.308745621657758e7,1.1730885432333915e7,0.14619222674623727,-1.0959611951322459,0.07640941904582829,2.528394379323305,3.4104209657358897,0.00013931054085486357,0.16209566308010445,0.5138678993891445,4.031036118970728,1.734133772229965,0.0015475910840003935,1.4920590846221762,1.5209379553567757,8.651104287918141,7.74852772416547,4.778557899508312,0.27685097457625113,0.4256084351729919,8.450179038765468,0.07937630880830106,4.63770819318287,-9.70981505187022,1.0,10.0,0.0,0.0,-0.48564528852043853,-3.230697875510227,-1.8199337205650374,-2.8171799695030026,-55.81313890364415,-28.59527447617988,-275.3777525343332,-5.203932946919489,-8.17077196140368,-0.09686369191048516,2.5856420184889473,-187.90396706030384,15347.949886984714,-61152.96421050826,-1.6329646936786978e9,3.495376428945863,-280.58011119951846,28678.384938691714,-2.694016490826338e6,-7.03144302221004e8,-603.4300325036334,69052.77106842416,-9.24628427190425e6,8.553153927025143e8,150227.1028485584,-2.2258631010031518e7,3.7206815036777496e9,-4.884490417202625e7,9.376120450046013e9,2.068842281546396e10
0.47161974005421337,-4.663605259001756,1.8685536210956692,11.963802255588051,7.9731263792505604,0.2088047740254933,7.202449974490737,55.372927578901326,7.382275953525991,54.92138965428784,4.719856754412189,9.509833494615092,0.0012441803432596036,0.016015196811430665,1.5585869753508454e6,0.32105217353932386,42.919253009220995,-2567.33147946388,152429.24654507372,8.575074716845703e7,8.795508748363003,49.61580805124662,-3483.405864508593,312999.4993393631,2.300900269077697e7,86.91432273873973,-6857.6580110022205,753484.4550163359,-7.698292436147752e7,-13027.655817912291,1.559921969649885e6,-2.4351541946751037e8,3.084151823050254e6,-5.474480644803146e8,-1.1171468282766337e9,0.2163026743689069,0.25066300367372474,0.957451895961634,5.01738601701697e7,1.0872810665249305e7,0.21631742097098763,-1.0860158659108685,0.04566104235023531,2.776684082441954,3.727525383901295,0.00024957813657245753,0.1748886879826601,0.5355027142695656,3.9706866512571914,1.7635365276989021,0.0012095059564693126,1.5118465534253986,1.5235919908684303,8.431584462988592,7.800962541269096,4.616236785963683,0.32105217353932386,0.42785075542224055,8.795508748363003,0.055433329912862615,4.583157651589246,-10.114051446379793,1.0,10.0,0.0,0.0,-0.44147537552170135,-3.1938513182477424,-1.5807911322288373,-3.268221319953225,-56.54530819640164,-30.651246771362178,-277.393774770752,-5.437238153056294,-8.339768406783833,-0.09864489575452903,2.776273206869714,-210.35038694245384,18564.492617949443,-167596.38568645468,-1.9833677193150434e9,3.7145200748784433,-309.13188631179537,33144.70584570733,-3.2393004747202005e6,-8.439849528465e8,-656.6786755734324,77985.43625595649,-1.0861433855200784e7,1.0375983971149964e9,167549.02158087556,-2.5831468646917388e7,4.443100309965902e9,-5.611765587894224e7,1.1092303226536108e10,2.428549981844693e10
0.480039957970772,-4.645908938200642,1.7961931070416963,11.736972453508232,7.921784169261018,0.1862010350221949,7.1421388557964125,54.37250982402788,7.327262718853223,53.701372758012226,4.739150001084581,9.52041647140194,0.0009056538629684526,0.015577566668478255,1.4520761229910334e6,0.3660188893413389,44.10937433076372,-2752.1321944305832,170921.45570132413,7.866812885568197e7,9.1426520111599,50.794811907678806,-3678.2190211443535,340969.5447790841,1.5024900733869065e7,88.6066775332071,-7165.705553658,810500.7712570932,-8.942887890002508e7,-13521.344850745803,1.6647616960243024e6,-2.6354053641751766e8,3.269372162184001e6,-5.805984129136202e8,-1.1731562747807364e9,0.21630152475496153,0.2555080187795004,0.9568803595477812,4.7690332597762346e7,1.0158094225327635e7,0.2605915411007281,-1.0776277746523353,0.02226375863252577,2.956193296106486,3.9503469386213936,0.00035253554943377003,0.18567149418393822,0.5533949539978689,3.9204430165827353,1.785948727943165,0.0009867046085778436,1.527940709301603,1.5282991192086233,8.220829051162701,7.766604152603909,4.468162072962972,0.3660188893413389,0.44591453985289425,9.1426520111599,0.04068114327289446,4.527410945002784,-10.28708228942272,1.0,10.0,0.0,0.0,-0.4099159197190279,-3.14544270212975,-1.3834636185844644,-3.538853931887714,-56.49135442402625,-32.03164655786176,-277.5669180359331,-5.603907341489376,-8.409405996293154,-0.09975069380728928,2.9186271171846165,-228.51390322278573,21485.05158346936,-446283.4094997132,-2.1520755213374267e9,3.8700690975731913,-331.0850110623718,36877.901815284604,-3.821405826452401e6,-8.60341486865596e8,-695.7659421693648,85002.83160615937,-1.225983283162897e7,1.273205875030653e9,180620.17183258286,-2.870528991125595e7,5.095654966981804e9,-6.17262067940243e7,1.2502568499084816e10,2.7113566179696564e10
0.49116042988704534,-4.62300746886987,1.7070257745046604,11.452348815839263,7.8522599021613955,0.16124281676556085,7.0584092582352715,53.08772497868277,7.257265359417962,52.29420619714681,4.76731909537102,9.540646589326267,0.0006004856368610312,0.015061183415693489,1.3249682041588193e6,0.43460306782008223,45.52357941394592,-2990.631784968443,208214.7305981497,6.386577397265945e7,9.66785709964763,52.15123367449891,-3918.831554103979,384340.63934859843,812780.2014190032,90.47549854149732,-7529.650474038291,884617.2689315376,-1.0832133507094301e8,-14084.506530354836,1.7903883175963985e6,-2.910957239238461e8,3.4807157879735907e6,-6.234393712169023e8,-1.242561697203892e9,0.21629942502811256,0.26185939514424056,0.9566859465217902,4.446676170990151e7,9.253926533602925e6,0.29910331483693786,-1.0666658037497632,-0.00365132193160445,3.1485474644513514,4.1804505296785255,0.0004971785100606175,0.199860346099778,0.5765002085716627,3.8555547953705083,1.8125378186551706,0.0007642905638224275,1.548259493004778,1.5372741349065449,7.9211302456968316,7.630344340871225,4.266269776797642,0.43460306782008223,0.4892755789732363,9.66785709964763,0.02729487208822674,4.4529093217696,-10.31793762270252,1.0,10.0,0.0,0.0,-0.37475373562911396,-3.0677200568657135,-1.1517523654111883,-3.760148201253912,-55.679152086673795,-33.36960474755025,-276.4706248572677,-5.785664341906987,-8.42117908549489,-0.10067453257939901,3.0783930497792262,-250.5893577343662,25457.238488499945,-1.0823881821318285e6,-2.148430603007187e9,4.03449557193312,-356.4669016072634,41586.71985127019,-4.741616352846517e6,-7.142776348051978e8,-738.7550761462458,93306.46756972883,-1.4098633970383313e7,1.7013524843626463e9,195411.564033302,-3.2193884228375547e7,5.996438774211458e9,-6.82129256937378e7,1.4257705640726742e10,3.0450327069785698e10
0.5025670401827173,-4.600049240076875,1.6223794189555965,11.176794562135594,7.780255966518972,0.14052045914284064,6.970819037173328,51.82615403418538,7.188282406110051,51.03445355523901,4.798298890990384,9.567329636709816,0.0004030271721278636,0.014589524711247548,1.2087122603301688e6,0.5138767661811439,46.80740884992405,-3225.4310229984453,255762.7348791129,4.456928884595245e7,10.274736840076603,53.34813354721491,-4147.047365143014,432812.3490143674,-1.6327924380093342e7,92.06130331883536,-7861.281438165545,958114.6375642259,-1.2925795333790128e8,-14580.743112010021,1.906878492504359e6,-3.199071794039934e8,3.668140650737173e6,-6.66478000063077e8,-1.310316826929565e9,0.21629657207514313,0.26831708276884136,0.9570046316382911,4.129026000031958e7,8.38940382526917e6,0.31998011119653763,-1.0555898819427014,-0.024561131140471277,3.302311892556514,4.355691291697965,0.0006538339346699979,0.21442290214000798,0.5997193503563949,3.7907849249913523,1.8368867385765295,0.0005992026542928152,1.5679957094870816,1.5486671174655777,7.604217988072821,7.419313289080711,4.059244707690993,0.5138767661811439,0.5516060814279791,10.274736840076603,0.018558331035639697,4.382127588907917,-10.18848309820321,1.0,10.0,0.0,0.0,-0.34455786039287534,-2.982305635236573,-0.9568653065121302,-3.8658620151974903,-54.263243790981896,-34.293986697414724,-274.53236249645875,-5.938414827881353,-8.372973638484055,-0.10111940314586254,3.214058909719103,-270.9190254822658,29516.22995815829,-1.9773236674179046e6,-1.9085079843561077e9,4.164617791495662,-378.75938810829723,46098.70015883584,-5.805992341738556e6,-4.013301166446763e8,-774.5943094421564,100797.15577591782,-1.5939362014816368e7,2.243558391880234e9,208151.84057455728,-3.5430381580638826e7,6.940504127430419e9,-7.393638066297284e7,1.5931023091567616e10,3.3460466636128986e10
0.5117916500875914,-4.581860675613322,1.5584812156119794,10.965201743863098,7.722246038167849,0.12666281042865282,6.900361677472018,50.85294173961423,7.134347563648388,50.116531781395885,4.824276236270595,9.592338270869448,0.00029804868071756384,0.01424264559534968,1.1238960733531492e6,0.5833538493573034,47.74702148201419,-3406.6500056567347,297301.9312505606,2.7545932664168622e7,10.809944937099402,54.21116015520635,-4319.845748424819,472849.1274066443,-3.0940747277998395e7,93.18010675729492,-8107.150823072632,1.0154527603721948e6,-1.4654277088394693e8,-14941.845663369832,1.9945652460717743e6,-3.432153282565755e8,3.805695196292841e6,-7.008365713363082e8,-1.3638772717520068e9,0.21629374087218076,0.27349652190644025,0.9575527795312178,3.884663553032853e7,7.742420560410209e6,0.32700303674559417,-1.0467699192549969,-0.03798264983717656,3.403175618205836,4.465565889608172,0.000786880793804806,0.22624924932500556,0.6182181505509416,3.739737818394355,1.8547918218915573,0.0004990064317551336,1.583129455109549,1.5587946698532484,7.349491133683893,7.219711164512307,3.8955773230875126,0.5833538493573034,0.6118157228791185,10.809944937099402,0.01387335611259998,4.330371055054364,-10.012274101609648,1.0,10.0,0.0,0.0,-0.3234842930450761,-2.9142919260372784,-0.8292077170987562,-3.8890512686142538,-52.867067439839346,-34.81137677517916,-272.7023904988123,-6.045297389700874,-8.310426720714855,-0.10121242080892177,3.307985915399512,-285.8925061111907,32719.502264530787,-2.810947635822244e6,-1.5928422240648146e9,4.249572216970893,-394.67138277467774,49525.34590951569,-6.711094135802877e6,-7.057894445760635e7,-799.2448895804351,106272.97181707236,-1.738399347680901e7,2.7253562010564957e9,217172.8877110787,-3.785113018389417e7,7.703616307274242e9,-7.8073162476677e7,1.7209496522743614e10,3.567754364631971e10
0.5244204413139562,-4.557484552895335,1.4769665083137822,10.69061140478642,7.643844026356755,0.1109728795495294,6.806010355159288,49.59154182624078,7.0629080764798395,48.9688319100973,4.860558157095774,9.63042216989302,0.00020319616910128462,0.013808857275778076,1.019484179034131e6,0.6849911888532805,48.92422338693126,-3641.9223157420306,355007.61233905377,3.9208555935375723e6,11.601560264253122,55.287245345854686,-4542.655094412783,527058.5926728495,-5.0906530122545354e7,94.56503973664704,-8421.987275900305,1.0911635092485084e6,-1.7000836165246013e8,-15401.153983589329,2.1085060689945095e6,-3.748680634407069e8,3.9824093522759536e6,-7.475974331514676e8,-1.4368847841808677e9,0.21628909226685733,0.2805243454012481,0.9586158303585202,3.570267619226487e7,6.933371619852071e6,0.32692023634059153,-1.0349024725473006,-0.05245137777312102,3.518072006856019,4.5856219396720155,0.0009793633917004273,0.24255763180649417,0.643216946578731,3.6717667836354098,1.877126906360563,0.00039564320587002995,1.6026441753307414,1.5732210406901528,7.010440693527997,6.928684249762526,3.6799097522600492,0.6849911888532805,0.7048736183902403,11.601560264253122,0.00960102939307414,4.267104529594564,-9.71635798390629,1.0,10.0,0.0,0.0,-0.29846672959939,-2.826880946794121,-0.6901741183360927,-3.8607853063736037,-50.772770502281176,-35.30404912889189,-270.07651716591147,-6.176623255272042,-8.210930604567704,-0.10107703887255917,3.4202118138455715,-304.72702743583733,36948.951508670805,-4.027317903760479e6,-1.0627107428612703e9,4.346262043262399,-414.28726317682776,53949.05982955523,-7.9672790272952905e6,4.3827443548416746e8,-828.8936637514678,113186.05554418275,-1.930046295361148e7,3.410100316649974e9,228334.52423344745,-4.097137533753769e7,8.736898697436125e9,-8.329183884095986e7,1.888770157494186e10,3.852484387012259e10
0.5376177715569793,-4.532630438536078,1.398423717189768,10.42085079024444,7.563681947947925,0.0976969737145304,6.711212442788391,48.36034946133333,6.990925083183462,47.8720747106721,4.898856501995193,9.67389303299343,0.00014083770831179273,0.013398039205985498,923005.8859715897,0.7983011807417247,50.051693613412276,-3873.047961683523,413895.945657419,-1.9864265044295695e7,12.498166190062195,56.3216248002887,-4762.156664831806,581936.7051129504,-7.095837632358664e7,95.90349038723963,-8733.522993290766,1.167468378562077e6,-1.9388071173019338e8,-15857.12191219652,2.223104331571582e6,-4.0757924441111815e8,4.1600043693761174e6,-7.965704743920017e8,-1.5140826873372161e9,0.2162832589740256,0.2877900536612439,0.960009081722324,3.2671549790823553e7,6.17851723854825e6,0.3188429746912001,-1.0227597726850917,-0.06393590612748126,3.6191198529039124,4.687238169039772,0.0011941304257378385,0.2597851839564713,0.6690025085595352,3.603052422762283,1.8981509337006257,0.0003166842379100049,1.621561864287334,1.58835098061723,6.672646878993264,6.620741300225496,3.4665660998654744,0.7983011807417247,0.8123995123929987,12.498166190062195,0.006759870587733854,4.209178474777964,-9.37717785286996,1.0,10.0,0.0,0.0,-0.27615616476674437,-2.7448167737040117,-0.5788401100143066,-3.7827451598891333,-48.49820678352541,-35.65274361980223,-267.3418801935055,-6.302852374482717,-8.104324601916385,-0.10071916319759334,3.5232311366519933,-322.856524746818,41169.62366493244,-5.321962618907933e6,-4.6008871296110034e8,4.4315425972339995,-432.9565538475117,58315.38222345931,-9.267921141282987e6,9.915764345682288e8,-856.7289263241996,119943.08762201449,-2.1241446294841636e7,4.1291706729968276e9,239135.04064256343,-4.4086890580725886e7,9.800730452462008e9,-8.844572790466666e7,2.0593791477779762e10,4.139074421754582e10
0.5492110282384063,-4.511295530167448,1.334458969293407,10.197203005962228,7.4949981782439545,0.08803760314959733,6.631757425767479,47.34956838634139,6.929737442787382,46.97614099323196,4.932540347072059,9.714460288696817,0.0001046232958394793,0.01306756845803225,847504.3530323782,0.9033698410777697,50.97542867910633,-4065.145535337783,463481.6889063119,-3.9441313343869545e7,13.343514645228241,57.17686294294899,-4946.304921096228,628391.5794119627,-8.761164402308184e7,97.02518865792162,-8997.910661045535,1.2327157056738557e6,-2.1421461292157975e8,-16247.782673332216,2.32184574795476e6,-4.3609735957413554e8,4.314020094539641e6,-8.400252342412243e8,-1.5834331646499448e9,0.2162772933062814,0.29410599824867656,0.9614023676025648,3.0218218615521643e7,5.585888631069992e6,0.3072953970374723,-1.012310206585184,-0.0717344794326854,3.6973866259998363,4.764088991761394,0.0013939095195826727,0.2750987805739644,0.6914068378274061,3.5445901108893914,1.9149037696611693,0.00026420456143147025,1.6369576776289494,1.6013314315645615,6.391306193961039,6.355688829700627,3.2896842199166003,0.9033698410777697,0.9140362757882465,13.343514645228241,0.005090960007851973,4.164126747811991,-9.072818851243293,1.0,10.0,0.0,0.0,-0.259209372796916,-2.6810643594155232,-0.5022228793988516,-3.6878683284682103,-46.499386504420485,-35.87463449669045,-265.0126196305249,-6.4084964023748565,-8.015032262421919,-0.10028488294574403,3.605249650435521,-337.80931026923776,44722.64640469845,-6.44468347777234e6,7.082275477580836e7,4.497978003292975,-448.3272220068964,61990.86350125288,-1.0387393089812504e7,1.4721729931943493e9,-879.6158184544859,125641.54139352453,-2.2909380422723293e7,4.752726138411818e9,248244.81517735292,-4.67623688554149e7,1.072596778315599e10,-9.286882279648595e7,2.2081389834381958e10,4.389126663619976e10
0.5576568225750443,-4.496034524533605,1.2905611367257215,10.04156477576676,7.446039705107728,0.08193560007675625,6.576296424676904,46.65300415575805,6.88627710089955,46.356464833643265,4.95700926934908,9.745131563855047,8.533152519574132e-5,0.012842574593690542,797316.6889772842,0.9830652507405225,51.61631024218061,-4199.477307130227,498203.85887290956,-5.283574496000017e7,13.993734232938568,57.77585258298388,-5076.379657893162,661238.6588944898,-9.915636169887266e7,97.821673045772,-9186.869082075844,1.279475505209214e6,-2.2868096244993666e8,-16529.721005579613,2.3932816417276273e6,-4.5682155122194993e8,4.426294192206139e6,-8.720840748173106e8,-1.635127178598782e9,0.2162724448515641,0.2986678125424365,0.9624902847646172,2.8548783664737716e7,5.192135618810801e6,0.2970206601626034,-1.0048238864148913,-0.0763571851549331,3.750053543953173,4.8152468254083916,0.0015450931036993366,0.2863698114885255,0.7075969869543588,3.503087912229401,1.9261892001222205,0.00023323489415895152,1.6474689462813223,1.6104919454554134,6.195469948480296,6.168070485506143,3.16693098123345,0.9830652507405225,0.9918742476964062,13.993734232938568,0.004193522387421014,4.134241818895243,-8.852604622679753,1.0,10.0,0.0,0.0,-0.2481961672193287,-2.639408964196204,-0.45593319773424373,-3.608101264203416,-45.063681895016266,-36.00432609100068,-263.3731593140652,-6.483593823575582,-7.954097298396053,-0.0999190109224008,3.6612280138110993,-348.2565612036166,47230.862457355644,-7.245475939114761e6,4.474758728287389e8,4.542960538034423,-459.09647546435616,64597.593418036646,-1.11877246178766e7,1.8133292982082434e9,-895.7221779524382,129708.3393189656,-2.411013229160523e7,5.200641071210564e9,254774.34849934938,-4.869779390365201e7,1.1397953156047523e10,-9.607987254527363e7,2.317005882499353e10,4.5729333577225876e10
0.5713894639705094,-4.471707233757168,1.223622486999608,9.800701976686375,7.368400685552549,0.07336346450739714,6.490624319688799,45.58821833844733,6.8174793710286625,45.399663212941896,4.9965564096019985,9.796609451822341,6.249278504100074e-5,0.01250200028496466,723385.8687530602,1.1182774481270101,52.60993237465407,-4409.198703571656,552216.5553187113,-7.308872817702562e7,15.114503457242014,58.71508921686125,-5281.959789797714,713055.0708823453,-1.1694696739338402e8,99.09092485564977,-9489.655109581905,1.3545344860989652e6,-2.5168839614695635e8,-16986.662224393356,2.5093075300142416e6,-4.9057367461121666e8,4.610335580657673e6,-9.251422205319289e8,-1.721608870004944e9,0.21626365613271856,0.3060141133270328,0.964353212923408,2.6034038675521374e7,4.613811803461545e6,0.277855878598533,-0.9928746385556664,-0.0823505141049714,3.8299871785817228,4.892544466996231,0.0017978869812112855,0.30491578623319676,0.7337035847256211,3.4375058433520227,1.9430122883100678,0.00019261439596777677,1.6633235774220347,1.6247319086965717,5.8929262960283015,5.874690160215678,2.977889475472146,1.1182774481270101,1.1248529305168318,15.114503457242014,0.0031203367430780444,4.090137718722983,-8.502227948380868,1.0,10.0,0.0,0.0,-0.23235817892671948,-2.5797613300606077,-0.3938587175495186,-3.464991332022839,-42.786612736928284,-36.17751952125317,-260.81980645754095,-6.603589420772334,-7.863417113581243,-0.0992604340204859,3.7469459616748386,-364.60834481498455,51186.20130477524,-8.511447465572283e6,1.032806371414558e9,4.611775328461972,-476.0519080114901,68741.74935648433,-1.246357054292632e7,2.3485121516010094e9,-921.2936586572876,136236.32811021878,-2.60487420459784e7,5.918638526566158e9,265331.3002826433,-5.184882340955229e7,1.2493520810655298e10,-1.0134011396163112e8,2.4964795731440273e10,4.878004823084438e10
0.58638674101502,-4.445798744913695,1.156216688410641,9.553621711561727,7.286360735994075,0.06552365978073897,6.403497363286505,44.51525396944762,6.744798094133133,44.416797619088435,5.039288494950009,9.85459917621333,4.5566126631456694e-5,0.012161900419196469,652172.3227623941,1.2739881513877418,53.63687970576777,-4627.820768432895,608095.1013909876,-9.326001742856562e7,16.43202790282355,59.70035320686933,-5499.75851579487,767762.3553502751,-1.3518336046554002e8,100.45024088579883,-9816.105100059096,1.435652367516493e6,-2.7628376849953395e8,-17486.422564378325,2.636623554897475e6,-5.277219488167904e8,4.814659314619352e6,-9.84648034942725e8,-1.819807952639313e9,0.21625280505647768,0.3139362704891358,0.9664764202134435,2.354974375626942e7,4.0603505381130357e6,0.2543569074116587,-0.9801341158401198,-0.0871768047779764,3.9113481151654153,4.971356596822235,0.0020759962561832475,0.3254973049147556,0.7619284416090103,3.368478770478077,1.9593818025144787,0.00015845065043178398,1.6789417938165045,1.6392491847841515,5.583711883951527,5.571735099618358,2.785511199405355,1.2739881513877418,1.2788762010933203,16.43202790282355,0.0023142514927491516,4.047249525263476,-8.134103895443012,1.0,10.0,0.0,0.0,-0.21757513624424507,-2.525047982272265,-0.34026692728703956,-3.2956532387493005,-40.39699215933154,-36.33229905125059,-258.1907705094951,-6.73266027127994,-7.776329220182507,-0.0984777630153572,3.834632662945756,-381.7563761819283,55363.2581726153,-9.8436998927427e6,1.6302451087433586e9,4.682622151923924,-494.00840726714114,73173.86878567064,-1.382729523188198e7,2.90605379866383e9,-948.7375328060723,143316.74214939465,-2.816205936836004e7,6.692743859040165e9,276904.9862888049,-5.5327077683467686e7,1.3703736634001541e10,-1.0719992998528843e8,2.6977806800871223e10,5.223388558039694e10
0.5970548042290432,-4.427769375852354,1.111541249439338,9.38721564888692,7.2296994358818765,0.06071546173994325,6.345580257079569,43.80514465510238,6.694541098467714,43.75207307983866,5.069337230708921,9.896696037485272,3.68820611296614e-5,0.011938023504685848,606795.2057999644,1.3899841247819669,54.33552786443344,-4777.786707430451,646155.5641449966,-1.0655503748054941e8,17.431668465638882,60.37932801519213,-5651.256575380958,805726.2382095562,-1.4754230169336048e8,101.40354270164597,-10046.52169712076,1.4930838141052949e6,-2.935698746565792e8,-17843.372359736848,2.727915721316082e6,-5.544494512950889e8,4.962585233532609e6,-1.0280882385139691e9,-1.8921746560372734e9,0.2162443355568606,0.31950763845234664,0.9680199205359079,2.1935315227906346e7,3.7104533526549647e6,0.23642083662903496,-0.9712630844927918,-0.08973896921178001,3.966402020384716,5.025023102047513,0.002267618791014417,0.34035654697092865,0.7818368122298964,3.320963908538505,1.969840449231447,0.00013892780382458795,1.6890098809254408,1.648880575509263,5.376261873677357,5.367260923247461,2.6569986384730155,1.3899841247819669,1.3939921373023838,17.431668465638882,0.0018956036883120552,4.0194684144518895,-7.882445542144374,1.0,10.0,0.0,0.0,-0.20842551875787563,-2.492061206951714,-0.3089633612386901,-3.1696293444398798,-38.76355882914943,-36.42854050875894,-256.4177597015297,-6.82353145580695,-7.721527333027996,-0.0978932582061828,3.893987058748532,-393.5974874093564,58262.82120497495,-1.0762949674623977e7,2.0300505528874967e9,4.7310842538361,-506.5288397992591,76287.66159983899,-1.478363186774932e7,3.287936631979225e9,-968.1179913637467,148354.7610129671,-2.9671532155834943e7,7.240717342946794e9,285220.8083919888,-5.783972025843452e7,1.4578995026462107e10,-1.1146772491437536e8,2.8452627429210346e10,5.478441128720293e10
0.608197268214411,-4.409279000768012,1.067528578987963,9.221112821676876,7.171968174656438,0.05625095425519749,6.288626421242296,43.10745520925601,6.643244893910821,43.08512014817376,5.100377917782745,9.94122368092322,2.9879541783782666e-5,0.011718688011888282,563535.2253396396,1.5159226003706017,55.04006166681617,-4930.213859492206,684648.887131653,-1.1966380870311366e8,18.534038745110664,61.07112754106091,-5806.950242870963,844713.088067584,-1.600214479316109e8,102.38833467813389,-10286.012113462353,1.5529951227812597e6,-3.1153212642663527e8,-18217.78903692613,2.824083675713685e6,-5.827125581896031e8,5.11955991442063e6,-1.0745127264976888e9,-1.9700433136689196e9,0.21623489140073837,0.3252701337152392,0.9696466595665175,2.0373664384201173e7,3.379523770447994e6,0.21683289375999854,-0.9621638538072398,-0.09178125695760406,4.0219167718701225,5.079552232767854,0.0024537357284921736,0.35607965768836725,0.8024897218663303,3.2726931388278944,1.9797726577997992,0.00012178629071035439,1.6986313662968673,1.6583107762037834,5.169883495207219,5.163133559991484,2.529668940233399,1.5159226003706017,1.5192117440153128,18.534038745110664,0.0015545641291349564,3.992424931648248,-7.62875026965344,1.0,10.0,0.0,0.0,-0.19992159538111348,-2.4623264825574953,-0.2809915341374125,-3.0345963117480723,-37.11711309679582,-36.520778490065666,-254.6465817299053,-6.917674328907463,-7.670071243268241,-0.09726544010129365,3.953734783780546,-405.7054958349575,61240.9799464072,-1.170193264183379e7,2.4280363233966274e9,4.780415464972975,-519.4393188230177,79518.21568926121,-1.5774506112170663e7,3.676404278732011e9,-988.3172500713847,153635.85657964094,-3.125926870349364e7,7.81373342220992e9,294007.14772773907,-6.05067143631617e7,1.5509845856017426e10,-1.160273373293089e8,3.0036743267342216e10,5.754057898015315e10
0.6255593411945396,-4.3811320889879415,1.003856325990777,8.976814206222716,7.0848260388065025,0.05022526420965751,6.206893757249762,42.103508488534864,6.565582045315154,42.09599108754594,5.14798447680935,10.01138983904982,2.1920868414389647e-5,0.011403648302153697,503529.4449441954,1.7222648554392843,56.09138995880044,-5160.356505689714,742525.2658242089,-1.38820284815794e8,20.377305907260276,62.116444204350934,-6045.12468915042,904424.368226805,-1.7880953093568653e8,103.90097625418927,-10657.230752904423,1.6464422170037425e6,-3.3949681087083554e8,-18804.367399756808,2.9757730793146463e6,-6.275811807271229e8,5.369257194609132e6,-1.1490719040132005e9,-2.0960432005663655e9,0.21621919884793914,0.3341342899295212,0.9721864412459195,1.817168548717242e7,2.925886311135143e6,0.18490405571414664,-0.948315972429966,-0.0939036432467804,4.105105119978467,5.162213498066391,0.002690249612787279,0.38101232065193813,0.8344018594556721,3.200133007633684,1.9933425534850666,0.0001001769987004501,1.7118670060747332,1.6717229122259298,4.867629915738149,4.8632367453150955,2.344294485279106,1.7222648554392843,1.7247239993962185,20.377305907260276,0.0011618824935569086,3.9534808073004077,-7.25151303378529,1.0,10.0,0.0,0.0,-0.18852384377361414,-2.4245283484443974,-0.24494160672114512,-2.8195256594912754,-34.670616772140555,-36.65276404021901,-252.03705712424255,-7.062690752498544,-7.600320757614805,-0.09626320061740144,4.042925497778304,-424.13264456027457,65802.45610933029,-1.3131289325298253e7,3.015407354342538e9,4.855259851520423,-539.2982023525694,84528.05729445544,-1.731031816349177e7,4.2664675230232863e9,-1019.8036911413749,161927.53581195202,-3.376512514724557e7,8.713869664153702e9,307934.28305503074,-6.476120685385443e7,1.7000912881699318e10,-1.2335711870042562e8,3.260280975857722e10,6.203590032413814e10
0.6372946778684024,-4.362546133186568,0.9638974395880842,8.820955212007322,7.027763945464999,0.046681455012693156,6.156327269255442,41.47807017198924,6.514541981802305,41.458725161054176,5.179602395931231,10.059137519512996,1.7978966932998642e-5,0.011207427588320698,467452.79206329625,1.8689968821319656,56.77242275332671,-5311.480082016966,780470.7887457277,-1.5108599324217793e8,21.715138005692594,62.801624148298316,-6203.410359346433,944244.815059614,-1.9118488771866187e8,104.90764279304517,-10906.874810962934,1.709778853501762e6,-3.584733102179583e8,-19202.647753459256,3.0796057834823052e6,-6.585387091240481e8,5.541452921856924e6,-1.2010177443673592e9,-2.1843844143215203e9,0.2162081669375774,0.34004684192862505,0.9738928515911194,1.6828301712337326e7,2.656860692963413e6,0.16251602384381672,-0.9391783568138081,-0.09473660072080214,4.15940136743466,5.216849334523635,0.0027903780252406573,0.39817787248343606,0.855797611643995,3.15284460424994,2.0012698992734603,8.829987733034008e-5,1.7196462079872556,1.6799148750491966,4.675586488261076,4.672261981246608,2.227318176079356,1.8689968821319656,1.8710383011547422,21.715138005692594,0.0009646895532149512,3.9288631162751675,-7.008355216168886,1.0,10.0,0.0,0.0,-0.18192205422074476,-2.4041860336149874,-0.2246662796714793,-2.6720776903709296,-33.095920237117696,-36.736038995014866,-250.36653032321647,-7.159381050228727,-7.559423766554525,-0.09557516792453363,4.100862799114667,-436.33117745286984,68844.39474576799,-1.408028612276223e7,3.3948351758552723e9,4.904729431502029,-552.5809333021565,87908.08201631246,-1.8347635165706567e7,4.658658315681853e9,-1041.1308287719985,167585.40324893448,-3.548562564107664e7,9.330841055843979e9,317520.8343982203,-6.771038973458523e7,1.804043460298358e10,-1.28473096537127e8,3.440899051616893e10,6.5218656726249504e10
0.6488275800617587,-4.344611273169545,0.9268290882504691,8.674523210037329,6.973048414760842,0.04354389012745759,6.110171028468346,40.90204712007271,6.465443756762081,40.85484875890979,5.210210057012305,10.106159117633942,1.4911102966511016e-5,0.011026537151319167,435092.61663229705,2.0191531583885918,57.4198533378205,-5456.888160070872,817016.6491811352,-1.6273183408985937e8,23.106655444482417,63.45863947708876,-6357.00621529571,983057.6957848177,-2.0317484395944995e8,105.88352017843478,-11151.134910384953,1.7722020995016252e6,-3.772341027484757e8,-19594.97820841604,3.182635768836446e6,-6.894817182566127e8,5.713196101772334e6,-1.2532722086662016e9,-2.273623792831628e9,0.21619726594846275,0.34579578723189414,0.9755532457214086,1.561132691626702e7,2.4184038968350613e6,0.13997033641052697,-0.9303689238196846,-0.095164759747109,4.211433542797239,5.269739813624529,0.002818808850562791,0.41530512197732733,0.8766955309488644,3.1076934236308786,2.008132214402098,7.830714547206837e-5,1.726408709128352,1.6872931722128561,4.4957095934811715,4.493161203974003,2.1184134413539466,2.0191531583885918,2.0208655450794764,23.106655444482417,0.0008095622160498642,3.9056738928703325,-6.77810139057841,1.0,10.0,0.0,0.0,-0.17617987294205734,-2.387807320617518,-0.20729229830242177,-2.526179955174454,-31.60730210942502,-36.814154483110684,-248.7898062251037,-7.253178880436907,-7.523434488170693,-0.09489419563399544,4.156159074211023,-448.14394111348656,71809.57739825608,-1.5003721681341946e7,3.757533221576667e9,4.9526050786708025,-565.5426003982659,91230.45370900378,-1.9369548190478478e7,5.04152948560453e9,-1062.1350821990686,173191.39225084643,-3.720001707328998e7,9.946151944628773e9,327078.5684666349,-7.066860244713517e7,1.908902820033112e10,-1.3362929653629069e8,3.6242545574862175e10,6.846236631636487e10
0.6649206756928622,-4.320110535541799,0.8784409022836933,8.480563202157397,6.898822581169882,0.03964906472905524,6.051391822430855,40.157588858112184,6.398569580892033,40.046267520565486,5.252113972101966,10.17171237988897,1.161700529247608e-5,0.01079223858753812,394475.0777902786,2.2389760417559534,58.288514645893024,-5655.037646594537,866992.6816002921,-1.7846871490708238e8,25.18332860341573,64.34846973536341,-6568.182339077304,1.0367937303697462e6,-2.1972085905612493e8,107.22073911817394,-11489.867171412008,1.859605835376287e6,-4.0365204843761235e8,-20142.914110673883,3.3278949527967204e6,-7.335252093257017e8,5.956613687815557e6,-1.3281185812269537e9,-2.4019795229154534e9,0.21618256355965748,0.3537165527330841,0.9778323072296574,1.406863044861476e7,2.123586986540836e6,0.10770469048299652,-0.918352329902867,-0.09522033482722397,4.282039673194026,5.342354665443681,0.002695352363288918,0.4396510100989667,0.905654798418616,3.0467862709311135,2.0162415123264794,6.65975870770291e-5,1.7344364576204767,1.696503046896453,4.25826428286061,4.25648458163791,1.9757731635365043,2.2389760417559534,2.240330317722217,25.18332860341573,0.0006409032391047341,3.874528745942783,-6.4702914558745865,1.0,10.0,0.0,0.0,-0.16923748962653745,-2.370270316831532,-0.18648053233337622,-2.3216496706536542,-29.622208072651777,-36.91762349390851,-246.6840903475151,-7.381708960080557,-7.479142309797204,-0.09394011975983504,4.230835744705663,-464.3650981949326,75916.26695372874,-1.628263453194708e7,4.2517442294264913e9,5.018309046284288,-583.4911302737383,95872.63761521637,-2.0803292838564508e7,5.575038882991804e9,-1091.5108797703626,181090.03864917433,-3.9633533157317325e7,1.0822331646735165e10,340633.23703657696,-7.489617708110824e7,2.059909107829146e10,-1.410343481194517e8,3.8899602556552216e10,7.318133540126843e10
0.6789494088557717,-4.299231667940029,0.8391530363820461,8.320613690726269,6.836006587543568,0.036641926038719054,6.005259467869035,39.56064018369581,6.341716498992544,39.37109710572853,5.287841408923211,10.228592931962787,9.436462769051357e-6,0.010603721339387067,362868.4923313969,2.440836521778037,59.013557585934635,-5823.484492948859,909742.7327361538,-1.918255834717133e8,27.13015479602742,65.09818048062046,-6749.235458106996,1.083293337604131e6,-2.340419834845124e8,108.36038995835573,-11782.664348602717,1.936026692111765e6,-4.269364872284981e8,-20619.764052938317,3.4557157098835865e6,-7.727162433022429e8,6.171870062638671e6,-1.3950924212670083e9,-2.517268192596582e9,0.2161710341026272,0.36052576003141273,0.9797749623476477,1.285739017342781e7,1.8982174454193176e6,0.0788762806673767,-0.9081335609405405,-0.09483967081505337,4.3418184181221555,5.404585318203324,0.002373727479143671,0.4613176634788909,0.9307171356283013,2.995594231496506,2.021981662391837,5.809367556697974e-5,1.7401469081612262,1.7035299932555628,4.063162783350497,4.061848020212476,1.859654447497002,2.440836521778037,2.4419502802560946,27.13015479602742,0.0005277109056242911,3.8481520827285856,-6.21389067049927,1.0,10.0,0.0,0.0,-0.1640587558033365,-2.3594504447029845,-0.1709828466923881,-2.1429488944009503,-27.973721837217127,-37.00265558789994,-244.9252443494829,-7.49116925723928,-7.445228666928002,-0.093107834099584,4.293745042333689,-478.2734910814954,79472.9685232619,-1.73926724263326e7,4.675373155933577e9,5.074597337332434,-599.0089499056771,99927.17607419509,-2.206297004746113e7,6.042150077793964e9,-1117.1565876576708,188043.53449377004,-4.179468849924058e7,1.160468637348616e10,352640.4366228309,-7.867411916417438e7,2.1960989174520546e10,-1.476822217478146e8,4.130930372460086e10,7.747605393134145e10
0.69496001923307,-4.275923966783544,0.797295096424937,8.147621193856672,6.766304067468047,0.03357990720762897,5.958111090877822,38.93341290148565,6.278338074811034,38.63130535828302,5.327660601403292,10.29296796469825,7.5170575947457605e-6,0.010404803594894237,330567.1043888215,2.68345891236138,59.80482229112472,-6010.955932525959,957725.8127036372,-2.0677487841778752e8,29.518494305427016,65.92333198543454,-6952.213270638964,1.1359874240226417e6,-2.503295859886664e8,109.6275325882982,-12113.218940118497,2.0233686375182958e6,-4.538041848129071e8,-21161.26480337689,3.602583247066901e6,-8.182810289150909e8,6.420236813458517e6,-1.4733080618829584e9,-2.652323109524684e9,0.21616066780464174,0.36818936868933083,0.9819342972940173,1.1610935866433106e7,1.6721897680490215e6,0.04522409073128945,-0.8967557434990463,-0.0940041266179995,4.4081232784290725,5.474389106652652,0.0016705888379211727,0.4865742935114855,0.9591219557409947,2.939222103654952,2.027093436313648,4.992634000016915e-5,1.745260028353719,1.7104490014169327,3.852904205010513,3.8519639667434764,1.7357606292378158,2.68345891236138,2.684358024948592,29.518494305427016,0.00042672783668540245,3.818534517294715,-5.933812602540602,1.0,10.0,0.0,0.0,-0.15898553391316908,-2.3515461655337884,-0.15570874706986748,-1.9389430669083896,-26.178692756288978,-37.09343644272551,-242.98922831406816,-7.612720180077009,-7.410824286435768,-0.0921599616118904,4.363202323469934,-493.892828335535,83509.83543747125,-1.8657905139839508e7,5.154720044397799e9,5.137722960454644,-616.5647916367316,104562.37746545306,-2.3513434480904214e7,6.58008978030625e9,-1146.4196153786447,196046.3615194409,-4.430521426509167e7,1.2519987961761915e10,366533.57042036246,-8.308555616054472e7,2.356696173432373e10,-1.554747131307783e8,4.416344425532915e10,8.257732575372385e10
0.7119605427643432,-4.251755791999722,0.7559978404153384,7.9741745887566715,6.694423254170007,0.03069278734252271,5.914089756743496,38.324761139976644,6.212645803617831,37.878429820917106,5.368773457189361,10.360422018146082,5.9655122577192485e-6,0.010210778753713736,300106.367907021,2.9561059596470933,60.60258782115712,-6204.363684032487,1.0077960083321601e6,-2.2239557281653664e8,32.26275427894622,66.76235177479549,-7163.069401336899,1.1914540822441147e6,-2.6759270058069345e8,110.92883201185803,-12458.870547222477,2.116015180999213e6,-4.8264169118318087e8,-21730.656682801076,3.759132934431832e6,-8.675081696321449e8,6.686005238744088e6,-1.5581445519115841e9,-2.7992148521754665e9,0.21615499068612493,0.37620281127059324,0.9841532296397911,1.0428951262848204e7,1.4636756942791785e6,0.008639640103653035,-0.8849985148727925,-0.09273108441290678,4.476336558989402,5.547013827863509,0.00039421550832101056,0.5140365811577503,0.9890577215855965,2.8816261626112687,2.0309184862459806,4.2691244896775475e-5,1.7491189582558873,1.7165565935811484,3.6429471820437715,3.642281491209423,1.613495689043257,2.9561059596470933,2.956829010608087,32.26275427894622,0.00034389661057980487,3.7872743006982295,-5.649980689401529,1.0,10.0,0.0,0.0,-0.15441673247803456,-2.3476864996904947,-0.14176783561983108,-1.7225331384388154,-24.365508893475425,-37.18159975151187,-240.99798364149592,-7.737345868372702,-7.378228359647796,-0.09115771566911225,4.434335607755438,-510.1806251932419,87770.8698206385,-2.000209864642095e7,5.662337355038012e9,5.203395476610997,-635.0034877920457,109487.97044705105,-2.5068678842803463e7,7.158801136250045e9,-1177.4078743161947,204603.6941104685,-4.701845589324164e7,1.3518273187619558e10,381463.92743102217,-8.787557676748069e7,2.5330527667082817e10,-1.639657959058627e8,4.730972303224507e10,8.821483397976717e10
0.7266531414425734,-4.231329030162183,0.7226732846782359,7.832074205923692,6.633913679111356,0.028454172480925605,5.880734186323917,37.84177869565042,6.157079273136531,37.25235807251233,5.40328851281482,10.417753263632022,4.922787386218592e-6,0.010056048567542785,276560.5868895927,3.2048434855087935,61.25625172725044,-6366.603477346838,1.0503313112477863e6,-2.3572886359074005e8,34.819688671169814,67.45496220376413,-7340.957709429147,1.2388980414732422e6,-2.824891260096568e8,112.01220158627805,-12752.061485302867,2.1957407688801056e6,-5.0776273306185496e8,-22215.864381821964,3.8943755586667513e6,-9.106042175106295e8,6.916322006253846e6,-1.632640116724508e9,-2.9284795528996854e9,0.21615673526882997,0.3830268601850354,0.9860057307558054,9.512096902079808e6,1.3060614876020506e6,-0.02368356180948597,-0.875099979565201,-0.09136563379821419,4.533470521946705,5.608433574109098,-0.001290233942643868,0.5383249127386902,1.0147424766837716,2.833614749606022,2.0329507124478545,3.7400648858003386e-5,1.7512038675977293,1.7208419558723864,3.471658066535457,3.4711601978216104,1.5149459626703985,3.2048434855087935,3.2054465885154535,34.819688671169814,0.0002874467416645614,3.760158821999391,-5.415145552259691,1.0,10.0,0.0,0.0,-0.1510326696428016,-2.3476384669169956,-0.13125921941868363,-1.535790779647844,-22.869196673741566,-37.24991239773917,-239.31495579966145,-7.840959957712348,-7.352529698895188,-0.0902957501036982,4.493687934756886,-524.0007022614616,91429.70544959375,-2.1165143718020998e7,6.1018097512439995e9,5.258937367617309,-650.7427452564987,113740.44961965227,-2.6424051900501374e7,7.66590726631782e9,-1204.0409220538156,212028.73461123067,-4.939754507014057e7,1.440210298281388e10,394471.5387461829,-9.209113046049985e7,2.6899878225838093e10,-1.7145944709730142e8,5.011762439627994e10,9.325564923362004e10
0.7445274896413607,-4.207028509339457,0.6848064216335394,7.668120347575531,6.562117167803248,0.026003904981480145,5.845584992513499,37.302366867724395,6.090832544452261,36.51843819881167,5.443941611103896,10.486017197923408,3.930647600423478e-6,0.009882491071060777,250943.5029980914,3.5246774352001067,62.00542602181947,-6557.376899746727,1.1010744659664247e6,-2.5175796994269472e8,38.17891202090632,68.25434623699255,-7551.183094126054,1.295821926107377e6,-3.005548428507015e8,113.27222470645694,-13100.192821542056,2.2918784922140264e6,-5.384594992716086e8,-22794.336795582894,4.057998333609567e6,-9.634754880185611e8,7.195717931057322e6,-1.7242585210489988e9,-3.0877383639715075e9,0.21617085722105064,0.39120366740398005,0.9881745361981906,8.512882448719967e6,1.1386490647645358e6,-0.06390737515797425,-0.8633784313195805,-0.08942822276610277,4.600656278603572,5.681287755883317,-0.004290800539252014,0.5685858758381022,1.0457467094728208,2.777269133460265,2.0338929356326974,3.1938702400653996e-5,1.7522394183711814,1.7248539294210237,3.27498732091347,3.2746345457917094,1.4032638258890704,3.5246774352001067,3.5251648781581184,38.17891202090632,0.00023298127730399687,3.726786121060748,-5.141658252071334,1.0,10.0,0.0,0.0,-0.14749578791213433,-2.3511596571923974,-0.12004898681761303,-1.308999659923785,-21.129616676223645,-37.32149662803291,-237.29455654435787,-7.961391554553826,-7.3234656806313865,-0.08925220318967925,4.563248742974575,-540.4689416101791,95843.84367687057,-2.2580780606780738e7,6.638653890769131e9,5.3248210812592145,-669.5972126620867,118894.48345390975,-2.8083581185737193e7,8.291403400386673e9,-1236.1368494342094,221066.2779464756,-5.232518112036374e7,1.5501213768750637e10,410359.20121148997,-9.729444852486746e7,2.8859361801809654e10,-1.8073055118612647e8,5.3631618279480125e10,9.957369517777243e10
0.7601452419182414,-4.1862687616015135,0.6539019510369014,7.532208754184744,6.500843118980702,0.02407462308474215,5.819359714217966,36.869554364382516,6.034029955571086,35.89960001103065,5.478199268303094,10.544092106722657,3.2518522439519217e-6,0.009742850344926203,230947.13407802038,3.8203718093426895,62.617164032236204,-6717.601956030964,1.1443844026044148e6,-2.655771959825238e8,41.35300423497151,68.9114499281263,-7728.532389975876,1.3446412402104668e6,-3.1624021027294976e8,114.31526076023802,-13395.106706374167,2.3746764967570263e6,-5.652735086356139e8,-23286.13437444498,4.199312645642531e6,-1.0098073386066743e9,7.437572790370013e6,-1.8047058447128668e9,-3.227781697499396e9,0.2161979988854928,0.3982375682407386,0.9899914119412984,7.732899591874163e6,1.0113220191229942e6,-0.09989326277518572,-0.8534183523267194,-0.08752394249911016,4.657200019394703,5.74307250793551,-0.008002150188933004,0.5956775928470466,1.072601760230275,2.7297638133258806,2.0333856187016046,2.78868441411352e-5,1.7518434762216604,1.727308802433932,3.112901409027754,3.1126384418555797,1.312515954095671,3.8203718093426895,3.8207790528734256,41.35300423497151,0.0001951805111047523,3.6971011918122594,-4.913003732729104,1.0,10.0,0.0,0.0,-0.14483405079359996,-2.35704933167417,-0.11142874716095538,-1.111145600662287,-19.676033961502462,-37.3720123478612,-235.53565130500277,-8.061152003525223,-7.299372883193591,-0.0883438986323827,4.621621935035442,-554.5188101615504,99657.83924037618,-2.3816018110438377e7,7.109835486862419e9,5.3806883460810955,-685.7570550739996,123365.14544319978,-2.9538670545322333e7,8.844663683799896e9,-1263.7888331607214,228933.6468704959,-5.490269670358923e7,1.6479696941698984e10,424230.45171218674,-1.0188690708315521e8,3.0609323077776726e10,-1.8892891894996446e8,5.677552315283673e10,1.0523306551971863e11
0.777845855079347,-4.16324990958024,0.621098499298688,7.385703467998345,6.432831261392462,0.02209350248069121,5.794201654425515,36.41679554042377,5.9707082592663605,35.22064938978716,5.515519947342323,10.60785389697677,2.6422341683996286e-6,0.00959684202032577,210632.18436460293,4.174723298381866,63.26006019003026,-6891.132624970665,1.1921040841196424e6,-2.8098226294762605e8,45.23935104954267,69.60626169092708,-7921.33330455832,1.3986374796651301e6,-3.338198608330638e8,115.42485203684893,-13716.830482982317,2.4665611513626995e6,-5.954641316912491e8,-23824.231880270356,4.356486413887317e6,-1.0621005354668162e9,7.70706035253373e6,-1.8956418108206673e9,-3.3862566886387734e9,0.21625138054669651,0.40608701136723846,0.991961199190468,6.941862073859847e6,885395.492170641,-0.14167545018004737,-0.8424399943469272,-0.08515963281380015,4.718724336726407,5.810717427195091,-0.013767749791548115,0.6271178121880627,1.1027398176143057,2.677715707580047,2.03135137074731,2.396127216943522e-5,1.7499773782150083,1.7289327118975857,2.9393816640792436,2.9391917876211324,1.2167844548277096,4.174723298381866,4.175057594166924,45.23935104954267,0.00016075860142505447,3.662696523547555,-4.664795543344482,1.0,10.0,0.0,0.0,-0.14220797571097735,-2.3664695203440624,-0.10275637887954217,-0.8871351213189218,-18.09659333313864,-37.4134507340434,-233.52744496826057,-8.167582006009734,-7.272831290276965,-0.08731608189303802,4.68499055989629,-570.0146073157728,103917.06256618336,-2.5209584205383033e7,7.645354975098953e9,5.441829338805769,-703.6463855779062,128373.01084038752,-3.1186395421213195e7,9.477141204798557e9,-1294.5285152747067,237771.11409768445,-5.783059869952242e7,1.760368472004773e10,439847.9212786426,-1.071135124452864e8,3.262418351231617e10,-1.9827278479570866e8,6.040001093272293e10,1.1176294659889278e11
0.7935641871037149,-4.143243856595336,0.5937664961966828,7.261717049520712,6.37353085500784,0.020493923279588516,5.775480186852663,36.04359042388135,5.915278763888619,34.63532384140764,5.547243403889483,10.662392804610686,2.2105016072482546e-6,0.009477111287412583,194433.30312731396,4.5072906596438145,63.78403294645875,-7037.286036425848,1.2330403802384837e6,-2.9436979607979834e8,48.96511942723023,70.17581470116967,-8084.240833305713,1.4451009008855596e6,-3.491606238499224e8,116.339214859879,-13989.464213120626,2.5458383817200693e6,-6.219026499496529e8,-24281.33808673038,4.492334617044042e6,-1.1079789566170347e9,7.940313625623077e6,-1.9755122885721376e9,-3.5255565940374656e9,0.21632507814918914,0.41295017337163786,0.9936301952883042,6.313200764429376e6,787770.0176231861,-0.1797168437290645,-0.8329606841383701,-0.08289555216594643,4.770943062632439,5.868408853106487,-0.020602236441546275,0.6556804786887245,1.1291946090586027,2.632958952465327,2.028269351728486,2.0970831714427467e-5,1.747092402480213,1.7293571574327815,2.7937439786298723,2.7936009382185825,1.137660513787076,4.5072906596438145,4.507572649058504,48.96511942723023,0.00013604271029399683,3.6313537229497426,-4.45362907666553,1.0,10.0,0.0,0.0,-0.140158935295777,-2.376953133709099,-0.09587861073377218,-0.6882913448319493,-16.749258315098018,-37.43404997400601,-231.7116887275856,-8.255802560827089,-7.24941756877902,-0.08640197426061404,4.738679165762245,-583.3472724373905,107626.9379048631,-2.6436104555027552e7,8.120647342893841e9,5.493927625115492,-719.0835876456466,132745.29362827045,-3.2640732941779133e7,1.0040953543798397e10,-1321.1418770707517,245503.4872414176,-6.042097933171e7,1.8609254935035446e10,453536.05926342076,-1.1174398298020017e8,3.4429777069378845e10,-2.06559347803309e8,6.365088577876294e10,1.176227205805347e11
0.8122424448488041,-4.119979411413961,0.5632735429125391,7.12112667409586,6.304159843330767,0.018763257868716497,5.757038999857166,35.62908771732734,5.850204703779165,33.95824939114467,5.583097453727034,10.724323678886524,1.8002147544844254e-6,0.009345802264305784,177156.12363796213,4.925376476361679,64.34649235068643,-7200.147832785533,1.2795851506214112e6,-3.0981205868793255e8,53.751593451276925,70.79059072149681,-8266.27146691681,1.4980592784272993e6,-3.6691186407030606e8,117.33063207554936,-14294.830001730294,2.636385380691003e6,-6.52576684972996e8,-24794.308268192777,4.647700828564149e6,-1.1612778738187554e9,8.2073500684852805e6,-2.0683709610049784e9,-3.6875845331727443e9,0.2164543782446718,0.42097713826300626,0.9955151014481778,5.646075277116076e6,686713.9338218621,-0.22614053935736733,-0.8220167354280133,-0.08001901308656438,4.82983080793602,5.933685373745352,-0.03129807289345412,0.6903725982210933,1.1601786858782568,2.581383802598729,2.023063853852875,1.7921388417563406e-5,1.7421970879189552,1.7286236544624978,2.6302958241104615,2.630192986835977,1.0502997633305138,4.925376476361679,4.925608151371537,53.751593451276925,0.00011222890605439356,3.593020701077602,-4.2134383757812754,1.0,10.0,0.0,0.0,-0.13800189156713474,-2.391611649519764,-0.08855175018800526,-0.4519306756807506,-15.209471731191085,-37.435732533052914,-229.48828764306955,-8.352469581009732,-7.221181289000338,-0.08530926022930523,4.79914988060864,-598.5966381478436,111922.52529850115,-2.787152402709736e7,8.682038771252697e9,5.552777523616006,-736.7774523350554,137816.4601027778,-3.434629304728576e7,1.0709050417107094e10,-1351.7180388822571,254485.25244608487,-6.34639292302628e7,1.980392397159847e10,469454.1163393189,-1.1718827248981035e8,3.65772678648392e10,-2.1630805121781573e8,6.7519149600271576e10,1.2459662568024799e11
0.8289543301310209,-4.0996132211049146,0.5376453595792188,7.000919363856373,6.242875644598921,0.017352449116525292,5.743439778273484,35.27908707293,5.792539002169571,33.36674245999913,5.613371951852485,10.77677664404635,1.5066813680181338e-6,0.009237443659313678,163296.3465089871,5.321402335499243,64.79175503803035,-7334.843755920912,1.3189501392120542e6,-3.2308007997706294e8,58.38618713528588,71.27990795056961,-8417.165608566112,1.5429322556051123e6,-3.821994133633081e8,118.1226363761865,-14548.432159549508,2.713225052323204e6,-6.790441082504042e8,-25220.90023664822,4.779662533519006e6,-1.2073065172654715e9,8.434290362372834e6,-2.1485931318428974e9,-3.827580708539031e9,0.21661866699678745,0.428042996027849,0.9971109617624309,5.11454131069743e6,608202.3712691484,-0.268862980123177,-0.8125100714629633,-0.0772804210259016,4.879387233763529,5.988707904160573,-0.04371058560269097,0.7220474417868966,1.1873947116547108,2.536553957536555,2.016988036055521,1.5583159403861133e-5,1.7364884033865482,1.7268227567234093,2.4923229472746518,2.492245972502566,0.9778280493824925,5.321402335499243,5.321597576559476,58.38618713528588,9.495089308267304e-5,3.5576264745181287,-4.007968678421662,1.0,10.0,0.0,0.0,-0.136279158182339,-2.4064189823139754,-0.08265741587680941,-0.24025431839410516,-13.883152822060758,-37.413359327614884,-227.41410236267114,-8.431027769720677,-7.195047490138495,-0.08432043418296514,4.850005209362241,-611.621111948343,115636.62513705481,-2.9126151136335e7,9.177517977068808e9,5.602244945168788,-751.908510370459,142205.60650994314,-3.583905134140214e7,1.1300031399840166e10,-1377.9017153104169,262265.4956630897,-6.612995318588885e7,2.086254999018226e10,483249.9276907728,-1.219600001867151e8,3.8481285392070114e10,-2.2485354748486787e8,7.094906715977744e10,1.3077919528623769e11
0.847764120162755,-4.07717584749753,0.5104811369748334,6.871214381576547,6.1745058947488785,0.015901015080615307,5.730632400364363,34.90157052847678,5.728051585002021,32.713889115309634,5.645266926691426,10.832091448619309,1.2405349805932471e-6,0.00912472100652901,149279.01225898002,5.792954123734375,65.2243749595671,-7472.66879619393,1.360229494460575e6,-3.372297790732246e8,64.0263113108751,71.75778580884261,-8571.824219205044,1.590044266094295e6,-3.9852724339422876e8,118.89803150881944,-14808.658400063516,2.7939691142049846e6,-7.073450226915509e8,-25658.89234676919,4.918372214925068e6,-1.256539162812024e9,8.672838363855995e6,-2.2343926882582474e9,-3.9772649484425654e9,0.2168726538145418,0.4358675271207653,0.998804824058414,4.581466777354973e6,531383.6802712095,-0.3183569742366156,-0.8021175534139062,-0.07401262033177443,4.93133245511483,6.046350558237551,-0.06149231559767139,0.7583144284590115,1.2173192614233745,2.487378220275777,2.0085342832124717,1.3320622745329418e-5,1.7285767636596647,1.723483012468903,2.34574270304515,2.3456868225642284,0.9022058906436098,5.792954123734375,5.793115949971824,64.0263113108751,7.906931454494986e-5,3.5164392074388493,-3.786875142185508,1.0,10.0,0.0,0.0,-0.13452950207588626,-2.424603231824512,-0.07665506894768392,-0.0016899918127324283,-12.44317691790134,-37.357533303623185,-224.95364569398626,-8.509993132427084,-7.164111418691325,-0.08318776635772605,4.903315003754736,-625.4838394111175,119636.8427918643,-3.0491754414030716e7,9.72209251367751e9,5.653842926228846,-768.0158154943352,146933.8922284231,-3.7464777177460216e7,1.1950396999587166e10,-1405.77923698391,270647.1704200886,-6.903434234117967e7,2.2028594168550797e10,498108.60558028857,-1.271572603234148e8,4.057847767724671e10,-2.3415714590662146e8,7.472545822076637e10,1.375822610257185e11
0.8669658891187358,-4.054778651980726,0.4844005190499871,6.744166055928284,6.105062148497508,0.014550867658145897,5.719365684526935,34.52602878023194,5.662436594660562,32.05800581862513,5.675277773052098,10.88406032945757,1.023482162855207e-6,0.009018647258498678,136486.8571459529,6.30356541384139,65.58803107338193,-7596.83580415373,1.3985367729605983e6,-3.5061832971116304e8,70.27564771574987,72.1616423366976,-8711.300380017381,1.6337878362415743e6,-4.139884220521809e8,119.55389958160077,-15043.407352715138,2.8689520560600585e6,-7.341551529297609e8,-26053.835587947648,5.047133426706073e6,-1.303164792252171e9,8.894113304712702e6,-2.315595421617237e9,-4.118803813869367e9,0.2172252625274906,0.4437179417523163,1.0004221890031955,4.100143514337e6,463800.8496900092,-0.37047438199501426,-0.7918234756863266,-0.07046963907439834,4.97981895675537,6.099969127894611,-0.0844753594758972,0.7958524801689857,1.2469084530598398,2.4383472164522675,1.9981091893279332,1.1350547748698405e-5,1.718880728618816,1.7186029060971773,2.2050041070515927,2.2049635747500234,0.8310187617692563,6.30356541384139,6.303699670201191,70.27564771574987,6.593021913399293e-5,3.4727850147312056,-3.571787857829414,1.0,10.0,0.0,0.0,-0.13291313292612278,-2.444380181590838,-0.07111435781368305,0.2421570002247439,-11.026297063356171,-37.2628661106795,-222.2707886638268,-8.579717845260525,-7.1303069939761485,-0.08200141370779984,4.953122173364319,-638.6484357928379,123482.23964360461,-3.1818820572623562e7,1.0256687985018185e10,5.701502513164236,-783.2936597721969,151475.900849658,-3.904423887757196e7,1.2589102376862457e10,-1432.1853215945816,278691.15332364687,-7.18546972718136e7,2.3173831354452217e10,512351.37437318393,-1.3219937657518268e8,4.263688962382311e10,-2.431726061658376e8,7.842834120862946e10,1.4424510733603232e11
0.8854531641261109,-4.033678720595136,0.46069956469250184,6.626259791452796,6.038226335062785,0.013361971517258155,5.709277399342367,34.16573607011421,5.5992323384773295,31.433228707812507,5.701564431756926,10.92936819669763,8.551076469423216e-7,0.008924104537571921,125440.12921164732,6.824003738147043,65.86106854927529,-7699.196463544721,1.4312354117307349e6,-3.622930735637408e8,76.78982373278299,72.46648549315447,-8826.281009675677,1.6711127097253483e6,-4.2746838926908624e8,120.04798639480853,-15236.731392070422,2.93288007948067e6,-7.575187152876983e8,-26378.448561010002,5.1567593091482725e6,-1.3437530175908883e9,9.082167502608208e6,-2.3861835636285896e9,-4.2416368160799217e9,0.21767349890502696,0.4511481409403802,1.0018725199681664,3.689530115010024e6,407586.30090722145,-0.4221871078426864,-0.7821858928663168,-0.06685380663450392,5.021795479167055,6.146054574186515,-0.11183453076382896,0.8322805127061875,1.2742631320250493,2.392027422214817,1.9863144959234829,9.726807466041887e-6,1.7079935004951672,1.7124512963210137,2.07744290231639,2.0774129952862275,0.7677811276480686,6.824003738147043,6.824116374753748,76.78982373278299,5.5595399956305914e-5,3.4290614608784833,-3.3743761011502142,1.0,10.0,0.0,0.0,-0.13149077303009055,-2.464112983423469,-0.0662555876182415,0.4769989793391932,-9.709529279911019,-37.13157337554369,-219.49164844553752,-8.635872961706095,-7.095094355205751,-0.08082185323072955,4.9963301529324555,-650.2587570255662,126913.41864458946,-3.301512951467444e7,1.0743255021128107e10,5.7420392804369875,-796.7289060504945,155521.11427959122,-4.046636148842231e7,1.3170095695367481e10,-1455.330710154509,285840.2128921393,-7.439046139362873e7,2.421472541081334e10,524979.1206063158,-1.3672444854139572e8,4.4505131469974106e10,-2.5124713139214545e8,8.178347666188289e10,1.5027108448363596e11
0.905242613157508,-4.011575295800578,0.4366980903124976,6.504118103028278,5.9663704996988205,0.012196529756912534,5.698185574518884,33.772470227145746,5.531285999887046,30.768146993897076,5.726668933144129,10.9722504128332,7.093783604380956e-7,0.008830106847771546,114825.64790291563,7.413307124716405,66.06731030603801,-7788.665638444668,1.4611280377412406e6,-3.732374486522106e8,84.33352242419414,72.69810829495283,-8926.617009424068,1.7051775130946878e6,-4.400887912951992e8,120.4203874565734,-15404.896928219403,2.991092802592566e6,-7.793564451947953e8,-26659.5219607225,5.256292680699518e6,-1.3816071181182892e9,9.252314115495563e6,-2.451847217891238e9,-4.355570620986595e9,0.2182952146335173,0.458965333611898,1.0033085531430674,3.300441714255677e6,355640.88438327855,-0.4791609871709329,-0.7721268386682032,-0.06275379182623565,5.0611936752787985,6.188758729113446,-0.1473845349502366,0.8712981067897251,1.3020328289161085,2.34315737732033,1.9717191698957575,8.239430236370154e-6,1.6946376490871238,1.7042211988990774,1.9489804208837243,1.9489587073546548,0.7054103753405614,7.413307124716405,7.4134008581569315,84.33352242419414,4.65277536272004e-5,3.3801980468392294,-3.173086454534923,1.0,10.0,0.0,0.0,-0.13008741229660636,-2.485418579113924,-0.06149466106870933,0.7278970476651458,-8.34953670041152,-36.94290546629537,-216.2691733456062,-8.683348012727832,-7.0538909570740795,-0.07950953901952579,5.03702969823804,-661.3901816087662,130241.09177140392,-3.418681928905094e7,1.1224181895226517e10,5.779000210562437,-809.542684650641,159430.9839903218,-4.185585212787166e7,1.3743392118267403e10,-1477.273651965731,292724.30814523174,-7.686142553064257e7,2.5239861433519066e10,537088.8717468779,-1.4112044550496775e8,4.6340683933200516e10,-2.590654791796776e8,8.507115395597781e10,1.5615915805753165e11
0.924490929337002,-3.9905350450568693,0.4145683050460421,6.3886828133620845,5.895850803602324,0.011158052188265126,5.685974286055699,33.373759577864135,5.464670365744476,30.12165047898556,5.747880705117044,11.00792800546647,5.945949494660344e-7,0.008744855182951107,105557.29168581829,8.019125606374345,66.18129227667704,-7854.565247833853,1.4846282147124012e6,-3.8212408541122127e8,92.26516869502652,72.82719316434411,-9000.170164878022,1.7318548623143644e6,-4.503057618764938e8,120.6222766588743,-15527.255134594156,3.036465274516228e6,-7.969740568706445e8,-26861.990926351402,5.3334301314636115e6,-1.412021625632623e9,9.383304955373345e6,-2.504364501323199e9,-4.4462339693099e9,0.21906550884379075,0.4664360201775181,1.0045894310838634,2.9660109671206195e6,312103.9128296609,-0.5360419484378544,-0.7625468755352764,-0.058536095232888455,5.093618186203939,6.22314473438201,-0.1885645447430062,0.9089252108279444,1.3272337689253513,2.296089784753404,1.9555061360073691,7.003949235680466e-6,1.6799414778543111,1.6945132839169867,1.831559864887918,1.8315438825861379,0.6496235610685611,8.019125606374345,8.019204308498619,92.26516869502652,3.928861356780368e-5,3.330356771397363,-2.9867770276394614,1.0,10.0,0.0,0.0,-0.12881416415571578,-2.5056889662630626,-0.0572366908151445,0.970508461918692,-7.075746748576921,-36.707589810381805,-212.85876316588778,-8.716216216726215,-7.009694555434088,-0.07817622083389175,5.0707240733896155,-670.7934645050497,133085.13528661832,-3.519783060679336e7,1.1642767433412613e10,5.807996938819551,-820.2726732411887,162753.81955284928,-4.304986872268978e7,1.4240817833677742e10,-1495.4626657959188,298538.8444997533,-7.897533547867344e7,2.61263177095999e10,547248.4456182246,-1.4486286408935267e8,4.792184667830113e10,-2.6568658256301045e8,8.789152192110483e10,1.611882692269404e11
0.9451352083979674,-3.968450289481367,0.39202579050881486,6.267879309668894,5.819201990517946,0.010137773666628581,5.670050746474444,32.91921990452178,5.3924058191518895,29.42547001915214,5.766904516094622,11.039096660545859,4.947280673994013e-7,0.008659150421993849,96632.4702251191,8.705165080070957,66.20846179620634,-7901.113727352401,1.503244861395586e6,-3.8950980308685064e8,101.4525523245035,72.85917534941436,-9051.459969920043,1.7528111718502934e6,-4.587447360720959e8,120.66011699707452,-15610.963082930919,3.071747621337191e6,-8.114240212266403e8,-26997.027873312505,5.392700942533271e6,-1.4367716300400715e9,9.482565951682625e6,-2.54672771680699e9,-4.518661946901619e9,0.22010179729317406,0.47430531394331105,1.0058358597704173,2.649596267324836e6,271937.207365751,-0.5983576430870353,-0.752422676020944,-0.05376845909420917,5.121510910137115,6.251599055284261,-0.2401054835376408,0.948466907235005,1.3519016799492747,2.245867368473043,1.9358411565419904,5.875272798445759e-6,1.6622945909076385,1.6821559766642753,1.7133758980512566,1.7133643327531791,0.5947225036159378,8.705165080070957,8.705230590439657,101.4525523245035,3.290652839369653e-5,3.2739946554794326,-2.7968204953274682,1.0,10.0,0.0,0.0,-0.12751293466757874,-2.526121328119215,-0.05301804058416036,1.227547253554245,-5.765504230308994,-36.394588279787314,-208.87063736236576,-8.735909444458466,-6.957007801998144,-0.0766779512856039,5.099999686541602,-679.171222540233,135650.6649086437,-3.611848673754169e7,1.2027068445694866e10,5.830907145622053,-829.6922391567145,165723.3587792614,-4.412974748836598e7,1.4695064201265001e10,-1511.153446160657,303681.8540796301,-8.08730760298934e7,2.6931196988015488e10,556133.1972423033,-1.4819566602508977e8,4.934857733561673e10,-2.7153210227331847e8,9.041954358595667e10,1.6566435957292786e11
0.9658435583086316,-3.946776411233417,0.3705294665986041,6.149199944131782,5.740977572499803,0.009202127340011638,5.6498843543240715,32.426882115610525,5.31886627005202,28.721526439187652,5.781915612362092,11.062540057261023,4.1362742103512243e-7,0.008578107710148828,88607.74637522706,9.431306007928452,66.13834069493291,-7922.183305214611,1.5147151629455653e6,-3.9450893823028976e8,111.40303994364378,72.78142566860015,-9073.483522156315,1.765438574077319e6,-4.64375338893246e8,120.51266568212107,-15644.072433254092,3.092435126304111e6,-8.209084751661272e8,-27044.326611404886,5.426328645072144e6,-1.4527199433120592e9,9.536681060747907e6,-2.573462683364913e9,-4.56330300645765e9,0.2213890934848624,0.4820517730905159,1.0069537645737319,2.3706651029586783e6,237424.7651481577,-0.6617405791264414,-0.7423307263344514,-0.048756004932777104,5.141967249187507,6.270875533240126,-0.29920558416198967,0.986743151385628,1.373784379506795,2.1955280384793006,1.913698247443857,4.916751242093895e-6,1.6426305700196178,1.6676667730778778,1.6024145138141288,1.602406109030843,0.544379466646971,9.431306007928452,9.431360721191039,111.40303994364378,2.765558282888965e-5,3.2139908154694705,-2.6160029472514426,1.0,10.0,0.0,0.0,-0.12622506913728954,-2.5443025569011937,-0.04909552089876814,1.4797729053250814,-4.514221212228533,-36.014776338071286,-204.5075079397161,-8.738380833974311,-6.8978053454543,-0.075102052948865,5.121873834258377,-685.664596858129,137669.1359855341,-3.6850230040403366e7,1.2334981011989365e10,5.8449125692217905,-836.7977816811602,168020.9791080639,-4.497768480297924e7,1.5055567717894665e10,-1522.5997953544963,307586.7834307414,-8.234354763838072e7,2.756345360198844e10,562736.8326588159,-1.507407261143542e8,5.045697019721562e10,-2.7592508643707037e8,9.23602331707345e10,1.6905671510032318e11
0.9872236009124326,-3.924881724623904,0.34940098170474354,6.028749601919554,5.658595031041509,0.008319839720265808,5.62346410325895,31.87321484187767,5.241697384854608,27.986940491014213,5.792968804306886,11.078154765753165,3.4569462285689003e-7,0.00849856943045945,81177.69514072516,10.220791214427638,65.9672080024127,-7917.081576114437,1.5188109677024055e6,-3.9702082798293704e8,122.47232207944147,72.58904730326918,-9065.275563172585,1.7694319965214527e6,-4.670681243818491e8,120.17028778197844,-15624.608196719537,3.0979253849728825e6,-8.251798347044692e8,-26999.93297057292,5.433141957051654e6,-1.459398781968123e9,9.543394179666305e6,-2.5836909554438767e9,-4.57851375955581e9,0.22300747789360592,0.48989550077904964,1.007969614891624,2.117917768510855e6,206939.72396056892,-0.7273569340065112,-0.7318630584254191,-0.04338556221294351,5.154912198499963,6.280669957480211,-0.3671835123558185,1.0241767794046854,1.3929449800057887,2.143401877088478,1.8882797768740867,4.082056709305218e-6,1.6202909386541229,1.6504582335253724,1.4953710142724534,1.4953649360800665,0.4969758929378517,10.220791214427638,10.220836823445822,122.47232207944147,2.3201977406708534e-5,3.1478890359127005,-2.4390047438519233,1.0,10.0,0.0,0.0,-0.12484495696823286,-2.559519667345408,-0.04532398470406812,1.731098832742546,-3.2963878100025235,-35.55222350210197,-199.61541922440458,-8.721546563596995,-6.829058247471966,-0.07340198730419181,5.13631464241646,-690.2493247406492,139126.14365824233,-3.738525882927324e7,1.2562089404708836e10,5.849646861063781,-841.5311233327592,169623.74768591078,-4.5582781083836995e7,1.5316482431335993e10,-1529.645616583002,310202.13734969695,-8.336437663993883e7,2.8011594038582294e10,566948.5297984233,-1.5245297471763846e8,5.122472069487851e10,-2.787758163555486e8,9.367060899278998e10,1.7128289604542343e11
1.0085208388048705,-3.903538264061554,0.32934707580613565,5.910461273684781,5.574793273187487,0.007518246707205974,5.590532060426483,31.271287854712458,5.1635271671870955,27.246574669324847,5.799389718211064,11.084810170345913,2.906532180021659e-7,0.008422529629556483,74534.83924096107,11.046888786015032,65.70273916174695,-7885.678268964143,1.5151343441724062e6,-3.9682280803768677e8,134.32112196330507,72.29005628233182,-9026.68373025221,1.764342660156907e6,-4.6656847485771906e8,119.64648276103732,-15552.3676465499,3.0874679265982667e6,-8.238031772087764e8,-26863.69721022427,5.411902298154674e6,-1.456069202519618e9,9.500688720154611e6,-2.576163188879367e9,-4.562192546555337e9,0.22493633527568857,0.49755285942714855,1.0088438566156235,1.8971408246655639e6,180976.24922108353,-0.7919319005673396,-0.7212611716347046,-0.03790783225201398,5.159446309045356,6.280072976706405,-0.44054589287474655,1.0587203650442945,1.4081831200773094,2.091194864075411,1.8604126594116472,3.3836458163437428e-6,1.5960433539621302,1.6310364388155743,1.395917505964333,1.3959130803649735,0.4540054024301257,11.046888786015032,11.046926979440169,134.32112196330507,1.955103349920219e-5,3.077363171856553,-2.271981676867968,1.0,10.0,0.0,0.0,-0.12333530172241364,-2.5699082554194668,-0.0418104277936021,1.9684713081504537,-2.167910388439196,-35.02132453322071,-194.36169298142823,-8.684035419643344,-6.751951114530392,-0.07164515735959875,5.142361252427847,-692.6103858116046,139916.34080069672,-3.768287064709251e7,1.2690202530271317e10,5.844500754745372,-843.5372887049614,170409.6759659046,-4.589728567600323e7,1.5456293867019806e10,-1531.7014447634754,311316.7552269893,-8.385171151076433e7,2.823750965939727e10,568404.3237951073,-1.5318553954103333e8,5.1584465287506e10,-2.798276655361321e8,9.423180414707976e10,1.721335165301272e11
1.030984730576419,-3.881508610807149,0.30920422685545945,5.78726478616805,5.484559646453872,0.006749537805637371,5.547950237319591,30.580277696529944,5.07974479133985,26.45699277426733,5.801185908286557,11.082167775639059,2.434053889727709e-7,0.008344782522355668,68247.99265851242,11.96010329030336,65.33067860288877,-7825.803037329429,1.503234381587636e6,-3.937834523941356e8,147.7210519256631,71.86777744946295,-8954.996528923966,1.749589726694374e6,-4.6270588968076247e8,118.91149414792986,-15422.241379362491,3.0599452878967365e6,-8.164490489554063e8,-26625.992687037,5.360471730408017e6,-1.4421003001198845e9,9.40449105498554e6,-2.5496777816450853e9,-4.512060041167498e9,0.22733280319546037,0.5054590809763868,1.0096211025646884,1.693364605625939e6,157610.59623962818,-0.8579283553381154,-0.7097516124274722,-0.03209022334829848,5.155297472886851,6.268386181165418,-0.5219480721665866,1.0915234077195184,1.419765972650989,2.0357734381772605,1.8283791707565038,2.769050050752019e-6,1.5684349979543315,1.6081376354416876,1.2983601771750666,1.2983569910484518,0.4129021136931993,11.96010329030336,11.960135093981835,147.7210519256631,1.6383012084780614e-5,2.997493814705914,-2.1053958520812386,1.0,10.0,0.0,0.0,-0.12149573169320366,-2.5744464721660396,-0.03833616717355367,2.2002431457589946,-1.080940900468958,-34.38936334344304,-188.44100385056228,-8.621022228566392,-6.660413467068327,-0.06974265500386692,5.1398114297685975,-692.7088337844207,140026.7040190846,-3.773745147361736e7,1.271642746329168e10,5.828687196242791,-842.7196914736476,170353.6188829256,-4.5912004550168075e7,1.5470731903638737e10,-1528.506356340822,310868.0045961547,-8.378453637663889e7,2.823206802036473e10,566960.2765380142,-1.5289258176284885e8,5.151723007735031e10,-2.789835903974097e8,9.400510777470721e10,1.715306250068933e11
1.0527689548412904,-3.8605992124566804,0.29062167936317884,5.66926146649377,5.395443502898348,0.006073662699366459,5.498699353381214,29.857214764585237,4.9973937325307585,25.684916289959265,5.798146815108037,11.070325814025933,2.06011410560724e-7,0.008270928993711037,62772.08113113903,12.88527395919217,64.88886728090422,-7743.941193297424,1.4844639019882886e6,-3.882617248817569e8,161.60443231833287,71.36479941396499,-8857.87272797726,1.7268223769877607e6,-4.559281276184779e8,118.03888123201745,-15247.946082910577,3.0183879565048837e6,-8.039563910227388e8,-26311.57224329562,5.2844396000503665e6,-1.4190651030070753e9,9.26513689087294e6,-2.507185030676976e9,-4.433649330790489e9,0.23002134790125683,0.5129556893071815,1.0102386901493323,1.520501737752703e6,138278.56111742754,-0.9185048849177126,-0.6981494064123366,-0.026521332806492208,5.142864308108143,6.246661371599071,-0.6023835581655215,1.1192142161453065,1.426400610794424,1.9817284959259798,1.7949215782462502,2.2745344524181184e-6,1.5398496392962218,1.5836869377808738,1.2105816671477945,1.2105793362120858,0.37684139788708243,12.88527395919217,12.885300694886327,161.60443231833287,1.3851591885713056e-5,2.9144667233407056,-1.9528961168494767,1.0,10.0,0.0,0.0,-0.11937322583522436,-2.571470297696308,-0.03517256453038409,2.4023418898295943,-0.13898245824207422,-33.712484582688965,-182.3789386804054,-8.53639902831009,-6.561041456631688,-0.06787433774792292,5.128905448756676,-690.5248879149741,139441.85082021542,-3.754156158269824e7,1.2637113230654266e10,5.803766135813245,-839.137517076439,169454.56969124632,-4.5622895421924606e7,1.5357112560396175e10,-1520.3246596309718,308886.4474836062,-8.316464142709306e7,2.799359103643662e10,562731.143763771,-1.5159413460300994e8,5.102584348808407e10,-2.763107829294004e8,9.300645762410028e10,1.6952301482179434e11
1.0759589368203921,-3.838810707223099,0.27184642216784877,5.545331613189826,5.299207617181097,0.005423850349703277,5.437846025123303,29.036302945764827,4.908885492475389,24.85987508890396,5.789978402695463,11.048162041197768,1.7344414834299e-7,0.00819314400046055,57532.86567447903,13.910917148769368,64.34384324284082,-7634.419118474688,1.4576221083351525e6,-3.7993043070032626e8,177.34141823495816,70.74275727045686,-8728.496490666363,1.6945619879070467e6,-4.4582701558356404e8,116.9616708216513,-15017.09971820173,2.9600596047045e6,-7.855619571008507e8,-25897.848748876724,5.178738431603136e6,-1.38553912455531e9,9.073237321433991e6,-2.446029370423574e9,-4.322014419149057e9,0.23327703202421307,0.5207471446933587,1.0107576123360176,1.3596231923893746e6,120724.7289408945,-0.9778071554695221,-0.6852208360340564,-0.020800547946344415,5.121172464184401,6.213122289662444,-0.686725991028612,1.143773237569548,1.428440350636171,1.9240241010981884,1.7570225422154968,1.8406484949196594e-6,1.50772198155006,1.5554440913951708,1.1241384676816244,1.1241367849630486,0.3422143771799304,13.910917148769368,13.910939468895553,177.34141823495816,1.162903119144398e-5,2.8201518394854723,-1.8000633321686395,1.0,10.0,0.0,0.0,-0.11666020841272184,-2.55942670475058,-0.03201207979268461,2.588680959473215,0.7332566672160745,-32.93258908105449,-175.6538810548572,-8.42102744295403,-6.4435516041054335,-0.06589274248388655,5.108780495461554,-685.8871674362626,138117.68844514864,-3.7081244687393606e7,1.2446951005597178e10,5.767850686861205,-832.5033759574175,167643.8405787585,-4.500914500725725e7,1.5107764481832859e10,-1506.4970840346805,305219.543096752,-8.194712471334746e7,2.75058922061026e10,555390.1554004896,-1.4919585742641804e8,5.0076890989119934e10,-2.716147542695743e8,9.11679183180799e10,1.659741624991403e11
1.099603946043144,-3.817072939508731,0.2537629013839897,5.421043764650816,5.20018247597682,0.004829767320400161,5.367545981193715,28.15504912256515,4.81823856482691,24.020574574203575,5.776805387000589,11.016207614391863,1.4635495419254754e-7,0.008113974893762437,52741.639399208216,14.997364530252261,63.72367873577569,-7503.1050289009,1.424206425383003e6,-3.692752510163623e8,194.3906146314144,70.03343808265481,-8573.763664848168,1.6546043151779894e6,-4.3299151710336083e8,115.73472877512519,-14741.9542340844,2.8882024704619925e6,-7.623390341296499e8,-25406.713338444155,5.049240349486669e6,-1.3434813283671088e9,8.839453941333743e6,-2.369790884679122e9,-4.18370485279874e9,0.23700060692206767,0.5284851246926139,1.0111515327928164,1.2167710424361655e6,105521.79823441936,-1.0313600372753313,-0.6713677078682503,-0.015317802841180176,5.091011208086627,6.169072202963026,-0.7683516556581315,1.163309937432482,1.4253305553685685,1.8652650284050054,1.7163738447165597,1.480563839561345e-6,1.4735040019393586,1.5246077129782334,1.0430316815412017,1.0430304653920763,0.3105497667056336,14.997364530252261,14.997383182804425,194.3906146314144,9.768162993764753e-6,2.7182111586748468,-1.6541329909806257,1.0,10.0,0.0,0.0,-0.11335569306625523,-2.537223554314159,-0.029001201845997235,2.744742008476977,1.4790301156090595,-32.087337582275225,-168.6027922976224,-8.277688502552,-6.311656931269837,-0.0639168204189895,5.080119440010931,-678.9460935649555,136100.40061288717,-3.637425697262982e7,1.2154075721568985e10,5.722600810791279,-823.0529364324149,164989.31316072028,-4.409578172702259e7,1.4733825339513384e10,-1487.5526977063225,300012.56707339396,-8.018392626568647e7,2.679156522252323e10,545241.3410127118,-1.4580399509987867e8,4.871575345978612e10,-2.6511030900779152e8,8.857988806039944e10,1.6106288223091315e11
1.124197581910936,-3.794953484786682,0.2360905303925692,5.294464427914258,5.0969603436694655,0.004279454647388329,5.286856292334595,27.205402206513284,4.724172323644299,23.156474408082293,5.758484264381059,10.974091954944331,1.2337382050290727e-7,0.008031138226711582,48275.65607157882,16.167787636132417,63.026262803443316,-7350.272875502308,1.3844532712502335e6,-3.5642190170583695e8,213.1752981923928,69.23432450113864,-8393.956770964103,1.6072213118492276e6,-4.175699346790872e8,114.35351664753817,-14422.936692135901,2.8032870305723115e6,-7.345506087450849e8,-24838.79885067489,4.896762230226953e6,-1.2933594846527963e9,8.565209360654589e6,-2.279303469600429e9,-4.020210059173939e9,0.24127554577620192,0.5363048470773853,1.011433056568775,1.0876366671177142e6,92116.35740708651,-1.0784885348367097,-0.6562483407258665,-0.010110091767328529,5.0522686512777035,6.114293963345163,-0.8457192995765616,1.1776990075064808,1.416918035187198,1.8046123539794652,1.6724855178899145,1.179007894315113e-6,1.4367834560081254,1.4907756657017683,0.9657666448141828,0.9657657699673692,0.28114997319699697,16.167787636132417,16.167803187714085,213.1752981923928,8.18218657287605e-6,2.6070496195341537,-1.5128232196532942,1.0,10.0,0.0,0.0,-0.10933312305992458,-2.5035723207453007,-0.026093111351882414,2.868953517541155,2.102183563924121,-31.17048963280816,-161.17405771857506,-8.103526062613517,-6.162595462218494,-0.06194797619077731,5.042800356668193,-669.6959804641637,133397.46283791552,-3.54266263404514e7,1.1762401792732769e10,5.667972451655174,-810.7732590171256,161499.95992804656,-4.289037755227928e7,1.4240224502098598e10,-1463.4626791694523,293281.8025494646,-7.788933045698385e7,2.5859919101287212e10,532314.6460159428,-1.4144554833144754e8,4.696002656600193e10,-2.5684852346076638e8,8.52756212591688e10,1.548519898121966e11
1.1485577496622699,-3.773515980861527,0.21972699706018897,5.172321705028332,4.995288442043512,0.003796607000463428,5.200899402458746,26.247179153538838,4.631897095359619,22.3164574318089,5.736363325661994,10.924787739703378,1.0475774793631694e-7,0.007948113306502838,44308.53732089289,17.364247808888322,62.29897618980671,-7187.321491405934,1.3415498230225805e6,-3.424643455390472e8,232.80709116068996,68.39974178103962,-8202.448873078436,1.5561976584187073e6,-4.0086979558109623e8,112.91175716482671,-14083.691167137695,2.7120694144738195e6,-7.045437179859257e8,-24236.035001861663,4.733388095950142e6,-1.2393912696860218e9,8.27215216190654e6,-2.1821538782559e9,-3.8451890578426538e9,0.24587201690464802,0.5438139315487411,1.0116005247285211,976447.2903303113,80852.37084530253,-1.115904654919802,-0.6406369666418315,-0.005529517208592411,5.007850452263493,6.052766745897026,-0.9126669793204524,1.1862033160087069,1.403936608398348,1.745414411817506,1.6279784093203646,9.404133547559982e-7,1.399733330439348,1.4559710989150894,0.8959221116880315,0.895921474901575,0.2552339714053108,17.364247808888322,17.36426086148921,232.80709116068996,6.894288455818599e-6,2.4932438858624613,-1.3832702120763636,1.0,10.0,0.0,0.0,-0.1048074041918953,-2.460309465661048,-0.023436938456222495,2.954005943763001,2.574277852566449,-30.240736883229435,-153.83237023579977,-7.909364911424445,-6.004769247515265,-0.06011723453061696,4.999632893322812,-658.876337475376,130237.06386182943,-3.432250129802741e7,1.1308362465943195e10,5.608014786380897,-796.6274624764142,157466.60834678047,-4.14989463988648e7,1.367252775062368e10,-1436.089244643138,285581.90283281857,-7.526338542290199e7,2.479635093259554e10,517664.75409320294,-1.364974980407221e8,4.496961227682392e10,-2.4753883689862674e8,8.15542632601171e10,1.479006522465041e11
1.1738238683296498,-3.751756322253862,0.20394272199866553,5.049570320240119,4.891255459284981,0.003355205646437704,5.107193057063615,25.250918419487668,4.537819044228017,21.468684849067007,5.7100035763375585,10.867182989691948,8.891418053022088e-8,0.007860634205520807,40615.05089926119,18.640479248993195,61.52191781290958,-7010.833943756004,1.2948225980341637e6,-3.272471712215554e8,254.20703248877507,67.50694630323149,-7995.196936077013,1.5007201047436383e6,-3.8270050454409033e8,111.37001626777237,-13716.988876721254,2.6130721406304287e6,-6.719673877233652e8,-23585.43866969442,4.556428010420086e6,-1.1809303084056907e9,7.955376796945924e6,-2.0771513453461251e9,-3.65644764551363e9,0.2509682371375682,0.5513490182364823,1.011675169366977,876115.0328588663,70928.01949747915,-1.1448333777752686,-0.6239127257113561,-0.0014289896262387868,4.95689584542584,5.983166398425712,-0.9705922486560228,1.1894254005395741,1.3862950207645985,1.6853618516439701,1.5813390715101536,7.44085083219036e-7,1.361064344824595,1.4190240336927267,0.830024201406049,0.8300237390577524,0.23137233687335385,18.640479248993195,18.640490189335008,254.20703248877507,5.79794092967892e-6,2.3731128945735644,-1.2596784846869349,1.0,10.0,0.0,0.0,-0.09964258103287348,-2.4062540387564417,-0.020917032987851945,3.0046736991217124,2.926069929710856,-29.269928772686164,-146.34220833237777,-7.6897940743528235,-5.832757102802418,-0.05836931323426095,4.949797271847589,-646.3312733485084,126586.84600928029,-3.305496275264275e7,1.0790823551727615e10,5.54147607144637,-780.3925209399364,152844.04790065347,-3.9911690514785856e7,1.3028945473401878e10,-1404.9706625532372,276819.8401505352,-7.22857220334346e7,2.3596853248129456e10,501103.23987339926,-1.309182045966451e8,4.273587257789668e10,-2.3709721501537317e8,7.739766100665271e10,1.4017141570555872e11
1.199990244273015,-3.7297095784397256,0.18884444866277228,4.9271848095668895,4.785851275869717,0.0029553757434108902,5.007209283840676,24.232475922449503,4.4428043817012695,20.622234596843747,5.67986951494288,10.802225303730655,7.546483956249767e-8,0.007768374298622002,37186.71975894918,19.995985740057456,60.70748877727217,-6824.467295208432,1.2454359878454483e6,-3.112070693651269e8,277.4355101109146,66.57024574935154,-7776.486691864503,1.44216636205157e6,-3.63581567632569e8,109.75290353063825,-13330.386885945469,2.508744259500791e6,-6.377495085032088e8,-22900.358661062364,4.370241932886385e6,-1.1196354252942393e9,7.622654747412639e6,-1.9672637731582422e9,-3.4592996283490496e9,0.25653683007956374,0.5588775906144663,1.0116656158008248,785900.1024863218,62214.605142454515,-1.164646900665494,-0.6062175684633828,0.0021201501531723445,4.900401230224378,5.9067840099893125,-1.0178193080559341,1.1874259096063537,1.36438789460524,1.6250353250692349,1.53314594500044,5.846426722960924e-7,1.3212332204177335,1.3803868863500877,0.7682640617958784,0.7682637265288224,0.20954241539060198,19.995985740057456,19.99599490261926,277.4355101109146,4.869129957761804e-6,2.248492995218335,-1.1429635038382941,1.0,10.0,0.0,0.0,-0.09393242365722176,-2.3422200994493236,-0.018556247697434185,3.0212829149875944,3.1630891494485205,-28.27310420353018,-138.81680337746405,-7.448329443098091,-5.648627884087871,-0.056736836957579355,4.894271789476782,-632.3564157240647,122546.82175135292,-3.1663410754007123e7,1.022768303204774e10,5.469660797637602,-762.4418860342143,147757.14744019049,-3.817745960942607e7,1.23315632604099e10,-1370.8088887927777,267229.25748817454,-6.904713152706665e7,2.2302285864583183e10,483066.55814142094,-1.248763149813287e8,4.0334371199769684e10,-2.2583671429948586e8,7.2945496202992e10,1.3192236798298853e11
1.224887359794631,-3.7091741168472816,0.17561805349067636,4.815593400152427,4.688408495463756,0.002623134802918405,4.910986779860911,23.288492777593476,4.35519884968576,19.851233854767127,5.64926065375985,10.736867098500403,6.49002422638682e-8,0.007678967810332464,34254.22186353009,21.313986690526722,59.934861593918626,-6647.194084225929,1.1985809059134973e6,-2.960699208477321e8,300.49647458418985,65.68088230895385,-7568.562672778086,1.386677920139248e6,-3.4556470527661663e8,108.21779796121349,-12963.14540409605,2.4100025446442356e6,-6.055519425929651e8,-22250.22757299055,4.194262591113512e6,-1.0620474652353351e9,7.308619101814132e6,-1.8641830089577768e9,-3.2746581429990044e9,0.2620505050797511,0.565780661444767,1.0115915179242414,711068.2884887354,55150.0678837646,-1.1747816536383369,-0.5892309673015312,0.00487442401646984,4.844415576376167,5.831648667057458,-1.0511295902179845,1.1812149251866637,1.3409081319742413,1.5697247662678624,1.4879035422019713,4.657631318581377e-7,1.2839256254120417,1.343728086293983,0.715115407245596,0.7151151579271163,0.19118025714583708,21.313986690526722,21.3139944701008,300.49647458418985,4.142471605537557e-6,2.1315313820038804,-1.0421661866160064,1.0,10.0,0.0,0.0,-0.08830688950230924,-2.275580966776818,-0.016538133354510758,3.008442577889348,3.289703352047476,-27.344755666132265,-131.946543980942,-7.210418251995941,-5.470595535255535,-0.055355838202291605,4.839040467434091,-618.5022585370691,118574.16848632366,-3.0307843579963263e7,9.684539959896122e9,5.4000050078244275,-744.7438955336779,142776.6147469029,-3.6494250973816454e7,1.1661120355949873e10,-1337.3084799796475,257877.46402841905,-6.591487152345782e7,2.106163522495815e10,465546.72804407025,-1.1905255578020887e8,3.80398968182095e10,-2.150181421307962e8,6.870435006309744e10,1.2408698304000716e11
1.2528871148040939,-3.6865724255088153,0.16200641991042528,4.69605085358585,4.582729457929899,0.002298856689202007,4.80322683969021,22.267382322709164,4.260401457514672,19.02791725819943,5.613376093172448,10.66077836245904,5.50931208672051e-8,0.007576601920400528,31293.26880001062,22.82499991552481,59.079317687416335,-6451.084203551924,1.1470238823389322e6,-2.795386733453415e8,327.49055095139016,64.69538710749053,-7338.661915720613,1.325684170835695e6,-3.2591379233751625e8,106.51695783827023,-12557.379533862499,2.301586516400985e6,-5.70481040281391e8,-21532.522453394202,4.001274455810651e6,-9.994063353362328e8,6.964668662616483e6,-1.7522149331651418e9,-3.0743857203886776e9,0.2684338860095099,0.5732432501332179,1.0114505020878137,637783.5690703746,48386.349855253546,-1.1773942284443881,-0.5701931795876447,0.007319240394945476,4.780165120628855,5.745911938249541,-1.0762725065145833,1.1701209315695664,1.312327552186985,1.5102442503235207,1.4382356423617468,3.6191401793757447e-7,1.243032997857273,1.303085351550584,0.6612801451699801,0.6612799644879582,0.17299165065174943,22.82499991552481,22.82500642525279,327.49055095139016,3.471967503379519e-6,2.0037265310916546,-0.9401187153208184,1.0,10.0,0.0,0.0,-0.08192712956523006,-2.1962449367226773,-0.01452101749462957,2.9673554573060814,3.342017511933993,-26.335072405082478,-124.6168766818003,-6.939008258503465,-5.270225233475411,-0.05399818232539186,4.775464434435664,-602.6487676285765,114072.2854432402,-2.8788082272192832e7,9.08237547625388e9,5.321497645711677,-724.5798621299979,137152.33132513758,-3.4612884906576775e7,1.0919851945594475e10,-1299.3043888067689,247352.2132126266,-6.242414920184229e7,1.9693581834743683e10,445891.38823668833,-1.1258079668294315e8,3.551638859860019e10,-2.0302904451763672e8,6.405173449961609e10,1.1551287236854677e11
1.279762131611476,-3.665348779444558,0.15012173210911692,4.587376273580879,4.485588406804668,0.002030448675653669,4.701617439821587,21.33531872445928,4.173425949457901,18.283214760145892,5.5781543387495045,10.586485184231273,4.7333942027296186e-8,0.0074767071952685695,28746.28087594074,24.30015467246281,58.279320874785306,-6268.406466422095,1.0993591652001722e6,-2.6439696266159713e8,354.3975577865364,63.773334733143145,-7124.6116054548565,1.2693490700407412e6,-3.0793605339357626e8,104.92569628731069,-12179.84054290982,2.2015554365400975e6,-5.384358828698442e8,-20865.274936251997,3.8234099914393374e6,-9.422423415655372e8,6.648043039611678e6,-1.650170322398185e9,-2.892106614643765e9,0.27468077940281516,0.5801120820243382,1.0112730463134565,576630.5473888821,42868.59882199728,-1.1726600354418424,-0.5521993377216807,0.009103709922530491,4.718275119458731,5.663692495946735,-1.0897716015349863,1.1562540956036103,1.2835170779924687,1.4560458615715517,1.3921472297607846,2.852530906241451e-7,1.2051240413075133,1.2650243550096876,0.6149333299893884,0.6149331958917342,0.15767377805423638,24.30015467246281,24.300160189642803,354.3975577865364,2.9456674982871184e-6,1.8862064456547225,-0.8526653834777396,1.0,10.0,0.0,0.0,-0.07589722947431105,-2.1177818671409745,-0.012818878185776279,2.907865319680789,3.325253612367087,-25.40770427116376,-118.01095498777873,-6.679494201032115,-5.080462969283153,-0.052876890095634795,4.714073806167958,-587.4610175394524,109806.81647546076,-2.7365079507609904e7,8.525386527078154e9,5.247021118803538,-705.3309641756002,131839.04801110667,-3.285588478844605e7,1.0235831319339561e10,-1263.1531891964944,237437.08975374847,-5.917245281452484e7,1.843414199583441e10,427425.7392683625,-1.0656711745174713e8,3.319857153416608e10,-1.9191549101270145e8,5.978801636443168e10,1.076729318747958e11
1.3076294307943386,-3.6438071023232004,0.13892748131665703,4.480957102920922,4.389549482986855,0.0017903092770129084,4.599229962789578,20.423297392181446,4.08756312123957,17.558626490127878,5.541415181911579,10.50928181943833,4.0655690429634504e-8,0.007371677769965636,26373.023446608004,25.851793303557834,57.477489233232156,-6086.389050864667,1.0522903318719068e6,-2.4959805954852584e8,383.2701728727226,62.848728827069706,-6911.431746874243,1.2137664722605245e6,-2.9038426261274767e8,103.33002217463724,-11804.064106155005,2.1029532802736633e6,-5.0718495317085564e8,-20201.61369141911,3.6482618188032173e6,-8.865592941766903e8,6.336581038464941e6,-1.5508868364054406e9,-2.714974079023564e9,0.2812246987102675,0.5869388999401615,1.0110589469309421,521258.45983199653,37979.249813571114,-1.1618452084660196,-0.5340171810410449,0.010469894312649062,4.654749266254101,5.579582835521903,-1.094667409462537,1.1393893854208896,1.252921474394499,1.4029288185110118,1.3462755608789654,2.2394954681866e-7,1.167408922184415,1.2268306128575976,0.5717923607027237,0.5717922611822421,0.14370771839766414,25.851793303557834,25.851797977131852,383.2701728727226,2.4968515196068874e-6,1.770736333605616,-0.7719259049211697,1.0,10.0,0.0,0.0,-0.06986309902307286,-2.0358913392016005,-0.011274245880652768,2.8316058403506035,3.2591138576981535,-24.49421191356159,-111.61986920151446,-6.415535974515862,-4.888654455225543,-0.05188387957562397,4.6509400038706925,-571.9852355104454,105510.76894336837,-2.594933914298549e7,7.978144059684397e9,5.171513713617525,-685.7722285420773,126500.59098077359,-3.1111682438678883e7,9.56515517577312e9,-1226.5233439033989,227498.33913040362,-5.5951379791799925e7,1.7201765201325943e10,408958.0073614543,-1.0062263415292862e8,3.093507166684404e10,-1.8095255045287442e8,5.563239365041819e10,1.0004657865222897e11
1.334304357840095,-3.623612929655029,0.1291997565282803,4.384943539784294,4.302177093629175,0.001591732985803219,4.5047537568075455,19.604022249009383,4.009536607875008,16.909713556396216,5.506469826149836,10.436046155548567,3.53159400913381e-8,0.007270036001834482,24326.46656895091,27.354965915699893,56.73978517138783,-5920.154158143992,1.0097253066945625e6,-2.3636087849321172e8,411.78145263349285,61.99773982096844,-6716.820161350175,1.163542521085079e6,-2.7470029569398683e8,101.86132573844152,-11461.209946038207,2.0139341630675946e6,-4.7928842913213825e8,-19596.487482021785,3.490281281539935e6,-8.369058165249432e8,6.0559186573553905e6,-1.4624504748322723e9,-2.557369729701588e9,0.2875068100966589,0.5932016308122936,1.0108352327184538,474778.85979797656,33959.211521338955,-1.147212707431188,-0.5171985977616764,0.011402123833606632,4.59516357425541,5.500891762732392,-1.0923997012846165,1.121553308275519,1.2234712573042998,1.3550251989999713,1.3043553604754698,1.7854997463324888e-7,1.132942128084139,1.1916689156233844,0.5346719998867487,0.534671924317315,0.1319234283505427,27.354965915699893,27.3549699233376,411.78145263349285,2.1416440679207327e-6,1.66688062461348,-0.7032294140968253,1.0,10.0,0.0,0.0,-0.06437498120099477,-1.9583754676876648,-0.009984274830902086,2.749533995955021,3.164646500661873,-23.667879489193382,-105.93732685632061,-6.170615903658668,-4.711376489622725,-0.05107609249837081,4.591633314656779,-557.5929748860298,101563.00364470496,-2.466446076997015e7,7.4877338172250595e9,5.101392774325403,-667.6245413474508,121604.90557709683,-2.9531697012382723e7,8.965209924311945e9,-1192.6135728804936,218402.0435595007,-5.303901092147364e7,1.6101318551325115e10,392088.34087984904,-9.525774091727343e7,2.891744364886583e10,-1.710764251538257e8,5.1934630459540146e10,9.32722084600605e10
1.365727276446754,-3.6003359154227863,0.11886183525083667,4.278896353461431,4.204928290082644,0.0013911512509958296,4.398439010459643,18.70595918169634,3.922766839993769,16.199200320151544,5.466002849328844,10.351410277038372,3.008713581449188e-8,0.00714929652559446,22163.722023535745,29.14458591487199,55.91057391930824,-5734.958986486703,962832.0910309152,-2.2195234096837822e8,446.39799189633436,61.04086938182475,-6500.10641185095,1.1082554202351726e6,-2.5764522627477333e8,100.2097486109777,-11079.629457967236,1.9160244197589075e6,-4.489840358428121e8,-18923.436129855236,3.316679858338273e6,-7.830230122565233e8,5.747797239165592e6,-1.3665845541601484e9,-2.3867130128916354e9,0.2948822573589006,0.6002529762896907,1.0105579849932365,426956.27671195386,29909.100835316203,-1.1261262402268302,-0.4982370765033105,0.012129302834218042,4.527056083568335,5.411132042022753,-1.0830437262560768,1.099152378805764,1.1890967660338283,1.3021985560318263,1.2575662211163345,1.3764561389141124e-7,1.0944569078387136,1.1521452979535813,0.49556474273649415,0.49556468742754217,0.11974987667133022,29.14458591487199,29.144589279250052,446.39799189633436,1.797837975006149e-6,1.5532164845964196,-0.6319061566357438,1.0,10.0,0.0,0.0,-0.05833459464448856,-1.869487814117241,-0.008672812117481202,2.6464804650242835,3.029622462397131,-22.755205235773566,-99.77059370935247,-5.894350869326921,-4.511872315659483,-0.05027858464053425,4.523760627772487,-541.3071271632249,97153.01541310457,-2.324807327047587e7,6.954353011327921e9,5.021921169557323,-647.1303279208948,116146.12555205515,-2.7793064028258666e7,8.3138055420292e9,-1154.3949505341243,208277.97600183918,-4.983979502912484e7,1.4908500525301796e10,373345.9496664259,-8.937461496201086e7,2.673412019951503e10,-1.602647904359677e8,4.793985313306795e10,8.596581108143277e10
1.394379657134877,-3.5795733792847324,0.11038535179266344,4.188509623206932,4.121459790201844,0.001234854037147549,4.306449763643315,17.94821001179472,3.8483406706015617,15.599417198439703,5.430045701052153,10.276314390395859,2.612707525629003e-8,0.007038617380112551,20397.38315217884,30.791224601125446,55.19277350721379,-5576.242104419195,923121.7186353861,-2.0990469163621455e8,478.87497101910435,60.21232531323173,-6314.458152863999,1.0614730643982606e6,-2.4339834042199305e8,98.77949837549569,-10752.925156813708,1.833244664540652e6,-4.2369445987976617e8,-18347.529868893642,3.170033885720121e6,-7.381026615940373e8,5.487757731738936e6,-1.2867478888285577e9,-2.2447432270068183e9,0.3015484185765447,0.6063904667334009,1.0102992854357533,388895.55458221614,26752.63829461514,-1.1044524217292666,-0.48181363391730025,0.012522588908667118,4.467256628317244,5.332448871800834,-1.069859535397792,1.0779726319321363,1.1584140883655518,1.2572899590399658,1.2173586508962806,1.0928175575440621e-7,1.061361752351263,1.1179561908287812,0.46373483186904274,0.4637347897997634,0.11003141745468481,30.791224601125446,30.79122748517694,478.87497101910435,1.5407343369939927e-6,1.4577130597796082,-0.5748589826507768,1.0,10.0,0.0,0.0,-0.05325534030898136,-1.7915918215948998,-0.007647520023293147,2.5500959686854836,2.8947303421153956,-21.979037812869002,-94.61779253677253,-5.6554395189312086,-4.33951617276394,-0.04967451397619082,4.464107862629598,-527.1651854537216,93374.30458235626,-2.2050904403891377e7,6.509708584577469e9,4.952629633874173,-629.3648443996299,111476.54013083546,-2.6325909120660946e7,7.771637174339849e9,-1121.3209836122755,199631.86606517917,-4.71444747334231e7,1.3917284422731586e10,357365.513379104,-8.442606496672417e7,2.4922670957176544e10,-1.511851439678278e8,4.463069729812254e10,7.992289012107874e10
1.425762626149301,-3.557316158618142,0.10202560662288018,4.09597384993728,4.03548489208037,0.0010880532997113953,4.211182712316441,17.181487104203896,3.7717115896309847,14.991493839576139,5.391909605592516,10.196740592871036,2.2499705929562846e-8,0.006917151285317967,18659.915681577877,32.60797695952194,54.44814013412427,-5413.303750084023,882845.7844264439,-1.978391454058559e8,515.382631228057,59.35261011154487,-6123.9518989415565,1.0140589537874701e6,-2.291431310301796e8,97.29524054281423,-10417.843872032241,1.749412340649432e6,-3.984136588730345e8,-17757.194179788432,3.0216454963434264e6,-6.932408925680718e8,5.224855043517174e6,-1.20709370154672e9,-2.103240438334733e9,0.3087543079111764,0.612811239403145,1.0100153515150292,352335.1863887017,23780.570796381107,-1.0791052376084669,-0.4648039764164879,0.012732751260874378,4.404500984481335,5.249974820361631,-1.051871122503084,1.0544433393111818,1.1258162544962564,1.211470381178721,1.1759528299819781,8.548674690172635e-8,1.0272482323732413,1.0825385247680244,0.4325266117702822,0.43252658023766966,0.10067488624931631,32.60797695952194,32.607979409656224,515.382631228057,1.308253914932796e-6,1.3616967222193304,-0.5199858431696249,1.0,10.0,0.0,0.0,-0.04816585507952893,-1.7103407052876753,-0.006684146954474451,2.4448466871225767,2.7425881762690683,-21.18755630115112,-89.45152507037648,-5.408770593939173,-4.161556094093776,-0.049124990121135956,4.401458387509994,-512.4924575109353,89504.97402591829,-2.0841330418762345e7,6.06648132308795e9,4.880306801727455,-610.9593054020768,106701.92066469238,-2.484570020166052e7,7.231976525702047e9,-1087.1032117440325,190804.09293673915,-4.442910685411067e7,1.2932074721586422e10,341072.5627498354,-7.944790318445584e7,2.312478704847175e10,-1.4206430033626884e8,4.135103761861183e10,7.394241849464877e10
1.4589052428223603,-3.5343366846571027,0.09412550801587641,4.005054553270678,3.9505251019971492,0.0009561606120548249,4.116691995597246,16.438481527523738,3.6960061135039735,14.400740071435498,5.353200126706686,10.11601607593155,1.93186892962692e-8,0.006789031869195202,17021.201564220628,34.538543606893896,53.70754582156008,-5253.098553613017,843757.0046948656,-1.862857649779515e8,554.9316573986772,58.49738761129714,-5936.722864812089,968076.6031335751,-2.155055619571039e8,95.81851203756625,-10088.70051544808,1.668175981966291e6,-3.742511462675826e8,-17177.656751350904,2.877972567043039e6,-6.504054005187664e8,4.970529671282735e6,-1.1311134172115018e9,-1.9684025493380334e9,0.31623003074411193,0.6192705383089797,1.0097195332070308,318651.317221787,21098.094987070366,-1.05143801753126,-0.4479483798539595,0.01277150919335167,4.341447660931648,5.167187935745972,-1.0302341874512817,1.0296401200822543,1.0927417785734175,1.1666480646157902,1.1350961332350753,6.649434184665621e-8,0.9935468589040755,1.0473885078809604,0.403178463520131,0.40317843997830033,0.09203809984006667,34.538543606893896,34.538545682012675,554.9316573986772,1.1072217606691002e-6,1.2694714630430994,-0.46950264530212604,1.0,10.0,0.0,0.0,-0.04331164925831535,-1.629508305071033,-0.005820363565523064,2.336359666469635,2.583330145653707,-20.414289655212187,-84.4919217476496,-5.165443090193527,-3.985858365114995,-0.048649580275967774,4.338472319049577,-497.9319491506328,85718.02409813629,-1.9674018266735934e7,5.644744928206584e9,4.807967587544978,-592.7187575518826,102035.43517358066,-2.341922713544473e7,6.719214282979683e9,-1053.234729328918,182188.24988313962,-4.181601730658245e7,1.19973063327098e10,325192.5842056764,-7.466403578838648e7,2.1421385599896164e10,-1.333118414171327e8,3.8248165785023636e10,6.829240006084401e10
1.4888593642643955,-3.514012705975791,0.08770875549025095,3.9284220880816454,3.878559693557916,0.0008540237543290151,4.036490450781082,15.821095651192849,3.6318850903791082,13.908220998190044,5.319664639238358,10.046098681484024,1.6908083012699328e-8,0.00667372369706532,15692.199516942632,36.29159357892805,53.07687862940815,-5118.204610295383,811255.5956915533,-1.7680281651174712e8,591.498674962852,57.768993916016306,-5779.1400681499645,929869.9330653822,-2.0432151454345065e8,94.56058992071567,-9811.811877384673,1.6007267903068264e6,-3.5445322688125074e8,-16690.391275407328,2.7587765033501983e6,-6.153394443492199e8,4.759704598889451e6,-1.0689726036352332e9,-1.8582302380647626e9,0.3228519714409419,0.6248424758807473,1.0094585721328102,291900.88898701046,19008.567391685476,-1.026244225341889,-0.43366679958056537,0.012690766199587667,4.287312105878717,5.096157483096112,-1.0092884405983176,1.0075349533664801,1.0641465549574594,1.129051624859255,1.1005720299192794,5.3360195584040555e-8,0.9650319905674225,1.0175343860676869,0.37942640692905905,0.37942638866716333,0.08516821090285329,36.29159357892805,36.29159537378459,591.498674962852,9.56957996974775e-7,1.193618872857672,-0.4295509931154343,1.0,10.0,0.0,0.0,-0.03935715745854925,-1.5609441603775254,-0.005154039346184858,2.2419764617464484,2.444225819032919,-19.766799296730948,-80.40723096009931,-4.960358791513294,-3.8375694179651143,-0.048295904395947525,4.284369328071279,-485.5813735707841,82547.94705157587,-1.8709812587478288e7,5.301034259090252e9,4.746067718968447,-577.2640018976904,98133.85831384505,-2.224244709027412e7,6.301859379703954e9,-1024.5687061153371,174993.53942678793,-3.966307451940585e7,1.1237453725407951e10,311948.0699330483,-7.0727613478284e7,2.003852923853189e10,-1.2611907567161453e8,3.573247484121444e10,6.371756475109763e10
1.5233704349839243,-3.4910977339174187,0.08106308103924738,3.846098983450308,3.8009046074845068,0.0007530618995586415,3.9498745832999123,15.16769608066804,3.5626915733155204,13.384977815964398,5.282755626248036,9.96914927953334,1.4572984458428357e-8,0.006541815180201154,14317.8037592384,38.318546014098104,52.393243801505335,-4973.6402461604,776858.6454386105,-1.668945657797782e8,634.5344790385553,56.97932924662696,-5610.329901586224,889462.3964301478,-1.926456062354276e8,93.19664979267367,-9515.340364097634,1.5294436633504995e6,-3.3380239585687566e8,-16168.940977552167,2.6329007945722057e6,-5.787951646884719e8,4.537241544003464e6,-1.0042708004508096e9,-1.7436239744090476e9,0.33031044992040104,0.6309701242187935,1.009167617793825,264767.2386426936,16928.59060378514,-0.9975112042492866,-0.4182822618448453,0.012503282166203762,4.228225818512227,5.018668845756507,-0.9843583648246507,0.982660818034656,1.0327796729730625,1.0888799823825015,1.0634401182196018,4.174461410312033e-8,0.9343198009707532,0.9852733942862103,0.35488984412610625,0.35488983034293087,0.07818926217425393,38.318546014098104,38.31854754114996,634.5344790385553,8.133913317629358e-7,1.1142727634061442,-0.38923152134533134,1.0,10.0,0.0,0.0,-0.03526919159576751,-1.487160124887997,-0.00449892409704436,2.1384641648273854,2.2921174252699568,-19.076397796105653,-76.12190539284667,-4.740750064603658,-3.6784904842739152,-0.047961241913097974,4.225297493999278,-472.26454236822576,79174.01584589912,-1.7696975520982385e7,4.944712113137891e9,4.678679623466607,-560.6167031771778,93986.06363922484,-2.1007786020201225e7,5.869721869067987e9,-993.7188028265145,167353.52399743343,-3.7406946768286765e7,1.0451657477473385e10,297899.76057416864,-6.660750830418212e7,1.8610227894352726e10,-1.1859980440656477e8,3.3137338521734604e10,5.900414032137498e10
1.5553400809458833,-3.470328782135736,0.07553470694805514,3.7750488269827485,3.7336079305317638,0.0006728901238411422,3.8748148896628942,14.612501253486665,3.5027188200623627,12.93850901335263,5.250197229387815,9.901259807756416,1.2754838295865543e-8,0.006420821186401588,13176.407258691625,40.20111503727253,51.79844929009374,-4849.311991794368,747648.1145113958,-1.5858770882281363e8,675.2118276139572,56.292220174048374,-5465.210307370471,855170.7225752289,-1.828648815110941e8,92.00967652286434,-9260.600019590762,1.4689929063050128e6,-3.165182885467791e8,-15721.12725339779,2.5262340009556008e6,-5.48235579923049e8,4.348875153147366e6,-9.502136488105239e8,-1.64796082738519e9,0.3370496944884361,0.636386367964192,1.008908564387126,242638.98958721658,15263.71949772064,-0.9715027005006199,-0.40499392255404043,0.012268435045984783,4.176514466585172,4.950875901680205,-0.9610679535640968,0.9603261778398143,1.005230919891174,1.0544132458470998,1.0313905010205788,3.3500710262659157e-8,0.9077709032994982,0.9573041448180654,0.3345124113912612,0.3345124006631274,0.07248834679199251,40.20111503727253,40.201116358634216,675.2118276139572,7.031632902598244e-7,1.04772532505274,-0.3565540936822287,1.0,10.0,0.0,0.0,-0.03188793623383693,-1.4236002378121813,-0.003982178709461423,2.0479855484364666,2.1601516955801427,-18.485442541373477,-72.51258542495432,-4.5523054058080685,-3.5416926252360823,-0.04770807047973895,4.173584415557469,-460.7525594971131,76294.93650442433,-1.684390678013263e7,4.648506963609385e9,4.619817840147609,-546.238759414056,90450.4082669521,-1.9969078696813155e7,5.51092152493268e9,-967.0962409532796,160848.130629431,-3.551109119514752e7,9.80000096964022e9,285950.75617505494,-6.314937554734585e7,1.7427175830414375e10,-1.1229607209017855e8,3.099041431070935e10,5.510953822578881e10
1.5880535155629456,-3.4495139431943675,0.07042616921158018,3.7070690682524727,3.6689906633537066,0.0006019550444276362,3.8027933423839864,14.089275166223775,3.4451207970702993,12.515982558871473,5.218461864039526,9.835068602344625,1.1174945413376948e-8,0.006298469210859076,12123.775806905422,42.13056736019318,51.22550621101052,-4730.860451022642,720147.376711178,-1.5086070608875397e8,717.5910657021388,55.630313522647974,-5327.005136369386,822906.674662726,-1.737739203000663e8,90.86609592876954,-9018.109512257526,1.4121546678561163e6,-3.004659059897961e8,-15295.06075923783,2.426012304986791e6,-5.1987702485693574e8,4.172020468297571e6,-9.000920698883803e8,-1.5593386022931464e9,0.3437733807898302,0.6416875451649617,1.00865453019514,222552.81915434424,13778.549046397608,-0.9457125876837912,-0.3922906702337322,0.011988992627493342,4.126465425966927,4.885277534880963,-0.937446018820735,0.9382648179836156,0.9785101865389859,1.021632672123673,1.0007523790277377,2.693776342320029e-8,0.8823529186315807,0.9304614130293228,0.31569653509603307,0.3156965267160081,0.0673043349691348,42.13056736019318,42.130568505077655,717.5910657021388,6.086399204174014e-7,0.9858429070678789,-0.3270880277218625,1.0,10.0,0.0,0.0,-0.02878978067610647,-1.3630708208890592,-0.003528281138619884,1.9609093390391497,2.0344185529675243,-17.92476057375152,-69.13938818574285,-4.373348899817341,-3.411488101847696,-0.04749509220757952,4.123523643520214,-449.7395786170781,73573.80923394993,-1.604739812489374e7,4.375298136822887e9,4.562926041690149,-532.4949902765286,87111.94075372907,-1.9000253850552928e7,5.180339479058096e9,-941.6659220876122,154711.59332048942,-3.374465654726648e7,9.200256933597593e9,274690.3396954295,-5.993075752490401e7,1.6339576758082302e10,-1.064352661672598e8,2.901891575061778e10,5.153718135896762e10
1.6199401909739726,-3.429633776017251,0.06591763714738322,3.6450031927833093,3.609806977182599,0.0005419162051454346,3.7369027957988292,13.618656880019028,3.392350836549262,12.134338217097977,5.189008829650743,9.773616231640478,9.860664315021742e-9,0.006180834151562008,11197.020517893481,44.01280071762166,50.69935192853639,-4623.236934242355,695445.9632255266,-1.4400027412050694e8,759.5894839974902,55.02243891133919,-5201.482779623301,793944.5403536179,-1.6570850628615752e8,89.81575142842256,-8797.971513767667,1.3611663304193865e6,-2.862353240050919e8,-14908.45676121218,2.336166829771272e6,-4.947567555408313e8,4.013588483590479e6,-8.557298582761286e8,-1.480964755088256e9,0.3501591313704523,0.6466358357238318,1.0084178365197278,205118.9851407392,12510.85324024341,-0.9214994204390796,-0.38071663362114117,0.011693402948324166,4.080319336888703,4.824804314518094,-0.9148857045300797,0.9175775796888578,0.9538434843671664,0.9918872638445557,0.9728243840121633,2.1924553816866785e-8,0.859148050299169,0.9059048471927146,0.2990905796087099,0.29909057296510005,0.0627957612996635,44.01280071762166,44.01280171748024,759.5894839974902,5.310127995899044e-7,0.9309486141000521,-0.3016879414990612,1.0,10.0,0.0,0.0,-0.02608430927360646,-1.3081804246170323,-0.0031470870181886006,1.8813186656084795,1.9208348935829882,-17.41725988635311,-66.1300562318514,-4.211399881745081,-3.2933787113316635,-0.047324358645392195,4.077359832131348,-439.69920615626575,71121.66762631875,-1.5337957015376065e7,4.1347860753024855e9,4.510521574163903,-519.9741003531011,84106.19170881642,-1.8138185411329992e7,4.889623127030699e9,-918.5131015486983,149191.73756835284,-3.217444226753185e7,8.673390618938652e9,264570.88919693755,-5.7072571664396554e7,1.5385146244890297e10,-1.012360965070109e8,2.729065324637943e10,4.840892150080894e10
1.6552881970381295,-3.4080478745760794,0.0613978618636693,3.5806047953519577,3.5482170996871414,0.0004841930318535548,3.668435728959956,13.137745499179594,3.3374159275898374,11.742661143117525,5.15798608415564,9.708861693841543,8.618778418108658e-9,0.00605250566009083,10270.790747342917,46.0996203361129,50.150592310425075,-4512.18771340042,670249.6238523336,-1.370829179153773e8,806.8931823259555,54.388439627599325,-5072.01674790573,764420.3009167656,-1.5758224158764946e8,88.72016181467357,-8571.021672458262,1.3092222563075693e6,-2.719084149215319e8,-14510.086567886468,2.2446998754037395e6,-4.6948645190591025e8,3.8524120882841656e6,-8.111388845815198e8,-1.4022521315042865e9,0.35704634425343146,0.651886107585578,1.008167891741799,187923.80800795823,11281.172453835632,-0.8958023985728071,-0.36874583376905223,0.01135165382488608,4.032021222025893,4.761517985807535,-0.8906137361699761,0.8956067125762373,0.92801407623024,0.9612242206006412,0.9439137154393146,1.7577171808245668e-8,0.8350886788271771,0.8803968017698582,0.28243133317913827,0.2824313279953639,0.058338165434153044,46.0996203361129,46.09962120058658,806.8931823259555,4.586021045267229e-7,0.8756759662317805,-0.2768140265735022,1.0,10.0,0.0,0.0,-0.023406421136356517,-1.2517239026447116,-0.0027836744747406095,1.7989538305290464,1.8048458046281042,-16.895475610806848,-63.08043057266965,-4.045084881015648,-3.171779536507346,-0.04716995713238584,4.029037681615173,-429.3087139033024,68613.21670217112,-1.4620602596737413e7,3.894403934798606e9,4.455710617745533,-507.0256286897656,81034.13025838908,-1.7267350649747647e7,4.599362980691333e9,-894.5841630426645,143555.216559098,-3.058982899954447e7,8.147897630936204e9,254246.95869150385,-5.419106552980788e7,1.4434200503070965e10,-9.599981119552003e7,2.5570518163693504e10,4.529868206839578e10
1.6962252688525052,-3.383617653262846,0.056712268579164414,3.5112545707515452,3.4816931535343203,0.0004270174244882924,3.594624251580633,12.62851364244521,3.2780528691060855,11.32594377814462,5.124074535715725,9.638041156990223,7.4119131114160835e-9,0.0059068402939602615,9314.599555155972,48.51489225410691,49.55673514534909,-4393.411740763892,643634.8140535188,-1.2986728181577662e8,862.5912489455493,53.70234575288213,-4933.60429356132,733255.0166384222,-1.4911248416566145e8,87.53445042696563,-8328.512937836958,1.254430128563899e6,-2.569884722251796e8,-14084.638085959132,2.1482901350120166e6,-4.4319286907529384e8,3.6826583252585786e6,-7.647833629729629e8,-1.3204988315062444e9,0.3647762760316391,0.6576802495084021,1.0078941681980949,170404.984172804,10050.824911301424,-0.8675817731817718,-0.35591326114162813,0.010949853919511735,3.9795777639521885,4.692805771621138,-0.863640556535185,0.8714187233404264,0.8999717441281643,0.9284489328893069,0.9128814312931495,1.3731708638882668e-8,0.8092175512181323,0.8529189974752203,0.2651337423050313,0.26513373837142123,0.053782299360377595,48.51489225410691,48.51489298872734,862.5912489455493,3.892164543827616e-7,0.8181368846539574,-0.25167113573894084,1.0,10.0,0.0,0.0,-0.020674511430304736,-1.1916207330062734,-0.002427217955887468,1.710822535991082,1.6826866479165616,-16.33941580588384,-59.88105952138447,-3.868231159045763,-3.0421026813106935,-0.047028320224111915,3.976563388832541,-418.16438952866406,65956.25376835701,-1.3870253883375302e7,3.6461059153910446e9,4.396223928688678,-493.1479659312555,77783.26128846826,-1.6357419005889807e7,4.299878162028931e9,-868.9543950778504,137596.4305976361,-2.8935839540058114e7,7.606313455550455e9,243343.44642764854,-5.1186657627883576e7,1.345524668858085e10,-9.054616109496357e7,2.3801744035847855e10,4.210417966504817e10
1.731402389580628,-3.3630912954859626,0.05309646055777865,3.4557089934745875,3.4282693685594814,0.00038479306228817736,3.535468779159692,12.227279187816233,3.230355849993338,10.996093261174824,5.096554583139561,9.580538277695446,6.537194380714651e-9,0.00578435583713357,8580.373764720372,50.58762662529814,49.079167019728544,-4298.963437230136,622723.2208071318,-1.2426557372544546e8,911.1833362119125,53.15062302131232,-4823.589914395138,708784.1229250508,-1.4254235351867625e8,86.58090442155893,-8135.856349785604,1.2114372983396146e6,-2.454242355232504e8,-13746.829315798057,2.0726968179233018e6,-4.228301016148373e8,3.5496576451773294e6,-7.289145776093992e8,-1.2572954670115445e9,0.37121366614351664,0.6624319467803959,1.0076718136864642,157107.11152883805,9133.0531490615,-0.8446416054122051,-0.3456894578786826,0.01060684860860927,3.937283762250811,4.637394701746423,-0.8415138406882726,0.8516863552753514,0.8773717736599839,0.902394229246012,0.8881204278435617,1.1188618072951618e-8,0.7885381596484413,0.830922267219715,0.25175481465358,0.2517548115220962,0.05031155199954612,50.58762662529814,50.58762726697825,911.1833362119125,3.396055303508216e-7,0.7735747910203246,-0.23272962588776144,1.0,10.0,0.0,0.0,-0.01860251118270345,-1.1440885647449486,-0.002166579925936233,1.6408711371233844,1.587288928451839,-15.898693163670782,-57.38312862315602,-3.728461568309699,-2.939323012849992,-0.04693243002161292,3.9342419445415064,-409.28218618023413,63863.76121319865,-1.3286350271880377e7,3.455190131119516e9,4.348261997040032,-482.09489025469713,75225.33553351274,-1.565004208511579e7,4.069850523304228e9,-848.5533208408724,132912.14255548915,-2.7651346813340656e7,7.190782845280938e9,234780.04003045417,-4.8855841793083034e7,1.2704960775293562e10,-8.631965921082127e7,2.244761403674372e10,3.966125128047511e10
1.7731133600631481,-3.3392860435141016,0.049236363116609304,3.394207366197219,3.368975445187223,0.00034158221960801417,3.469955910540368,11.790051188526945,3.177389662919421,10.635054139338871,5.065729757430871,9.516095038348423,5.658388921245284e-9,0.00564247739574374,7801.034323679052,53.04060055202457,48.54864792361676,-4195.172311045392,600005.4862132105,-1.1824959660248347e8,969.6142865812653,52.537765217891355,-4702.745806494503,682216.6700909304,-1.3549173012459883e8,85.52166429795531,-7924.33961114183,1.1647924964899232e6,-2.330240439162963e8,-13376.146344370562,1.9907402148724627e6,-4.010130020678676e8,3.4055670343878833e6,-6.905158312613809e8,-1.18969142259683e9,0.3786098241650868,0.6678148915412806,1.0074227745838866,143131.51035754863,8184.521704822686,-0.8189651468942316,-0.33443621343640373,0.010209056650028954,3.89018773413202,4.5756947320010815,-0.8165729228768365,0.8295031680980425,0.8522345953058234,0.8737627898328998,0.860820287685948,8.849267331191017e-9,0.7656984345330352,0.8065968240454466,0.23742904688148278,0.2374290444676171,0.0466488435303797,53.04060055202457,53.04060110143883,969.6142865812653,2.9040682970556617e-7,0.7258483971213124,-0.21296290366542714,1.0,10.0,0.0,0.0,-0.016430367152323294,-1.0921741976071457,-0.0019024972631827364,1.5642826702745078,1.484540957633905,-15.415806348182464,-54.68542689572253,-3.5758436226236983,-2.826775402756329,-0.04684358500659627,3.887113585996427,-399.50281877211734,61586.05898501821,-1.2657985563408485e7,3.2520733367239704e9,4.294858575815163,-469.9333413836529,72443.39057287328,-1.4889533561186453e7,3.8253725316279573e9,-826.1189114718862,127822.12740582437,-2.6271724729714908e7,6.749604931526247e9,225483.24059119754,-4.6354891241677955e7,1.1909196902743792e10,-8.17892084471789e7,2.101291650200006e10,3.70757219936514e10
1.8117330139271737,-3.3177391519707493,0.0460239248452295,3.341076211340064,3.3176360019858717,0.000307123094007624,3.4133640544120056,11.418381245834276,3.1315025188433006,10.326778830796613,5.0388153824818,9.45979573078247,4.970847746244215e-9,0.005514449358466626,7156.8406192379625,55.3059586162014,48.08907054625648,-4106.228875925913,580759.9596876304,-1.1321131898683815e8,1024.4473568800402,52.006906414061184,-4599.235881923642,659724.4944193123,-1.2959153404352175e8,84.6041421799502,-7743.255967883432,1.1253298137329784e6,-2.22655435812245e8,-13058.969736244955,1.921452636363694e6,-3.8278525056258273e8,3.283841080207672e6,-6.584613656098903e8,-1.1333053905460129e9,0.3852374032564198,0.6725735818944031,1.0072055251133514,131681.39776405902,7420.401105056104,-0.7966034299807294,-0.32477888990001513,0.009853051332800572,3.8493024750960845,4.522133361210663,-0.7947264430448558,0.8100848377979185,0.8304460804383438,0.8492220898511447,0.8373480022236109,7.175851896203194e-9,0.7460261465694803,0.785621560893651,0.2254615669173254,0.2254615650029612,0.04363351131510678,55.3059586162014,55.3059590942883,1024.4473568800402,2.524162729384195e-7,0.686003900375604,-0.19687809367672024,1.0,10.0,0.0,0.0,-0.014657754310308425,-1.0479912727614098,-0.0016940749478385631,1.4989917812208688,1.3984341906598576,-15.003154656797253,-52.413209723388434,-3.445942874348648,-2.730700149736389,-0.04678084111827089,3.846199384214109,-391.1086282918334,59653.099428787624,-1.2130767970104054e7,3.083584675422401e9,4.248495491548521,-459.5012107908683,70084.53757317964,-1.4252059095712187e7,3.622782683519028e9,-806.8855550813118,123510.06679399713,-2.5116432352840535e7,6.384397331700116e9,217614.4362380081,-4.426269183632605e7,1.1251154446615261e10,-7.800304029161522e7,1.9827777124155693e10,3.4942215642135185e10
1.8486563516358345,-3.297563926631993,0.043237296046672084,3.293378477693326,3.271458787538373,0.00027836063524229227,3.362574401388493,11.089566296938772,3.0902064062506542,10.052957986436938,5.014439956253523,9.40878165220647,4.407084089678856e-9,0.005395091818117331,6601.966707715609,57.46563020850567,47.675668185578004,-4026.99500234638,563790.9263003959,-1.0881443632317723e8,1077.4850626807056,51.529433995351,-4507.064679522056,639904.6788438713,-1.244460922803457e8,83.77890756345096,-7582.085051579713,1.0905776164142643e6,-2.1361974573518237e8,-12776.813038033857,1.8604755936812286e6,-3.669125626064094e8,3.176788096570552e6,-6.305696802729664e8,-1.0842801865350811e9,0.39138397218871773,0.6769354357222531,1.0070090456714156,121887.4857315784,6776.681117322752,-0.7764251297808951,-0.31616561750947886,0.009525719206576931,3.8124619493956535,4.473872638216276,-0.7749292518794902,0.7924732772338381,0.8108462041003847,0.8273519927112767,0.816375454162355,5.910478869035059e-9,0.7284202459160692,0.7668331846932964,0.21503751023181214,0.21503750868623273,0.04104144660711754,57.46563020850567,57.46563062872703,1077.4850626807056,2.216288043759563e-7,0.6513410037324555,-0.18319904714364005,1.0,10.0,0.0,0.0,-0.01314859787605377,-1.008895651134795,-0.0015217691525995286,1.4411661137294556,1.3233698239254599,-14.636418251883983,-50.419895012247586,-3.3309590292699234,-2.6454296563237936,-0.04673511293394337,3.809332505888824,-383.6211744737876,57946.382275216085,-1.1669971387195585e7,2.937815137833663e9,4.206713802207743,-450.2014484920549,68003.39175510392,-1.3695381679638337e7,3.447672907669097e9,-789.7486047035001,119708.72093021999,-2.410846310352881e7,6.069024242309092e9,210683.2378318432,-4.243893580758012e7,1.0683444179867592e10,-7.470567825371993e7,1.880630535935248e10,3.3105121761430138e10
1.889055284129821,-3.2759461509898458,0.0404690790484833,3.2443420765090276,3.2239017898681808,0.00025084860730094046,3.310383183324185,10.75635873024516,3.0476518709953258,9.77440013555496,4.98918090874109,9.355892478190087,3.87745388601321e-9,0.005267934096372378,6055.072365582169,59.82077216088755,47.25002400240912,-3946.183599459383,546656.8043682642,-1.0441899760003076e8,1136.1553373997479,51.0378841475439,-4413.098715254095,619903.9398388517,-1.1930593587888259e8,82.9293801359578,-7417.854399309879,1.0555300787561429e6,-2.0459982355629152e8,-12489.44525682986,1.799020398827779e6,-3.5107924715872383e8,3.068968508565936e6,-6.027681543006397e8,-1.035451073722769e9,0.3979056647842314,0.681512318364816,1.0068058151931918,112291.07740227989,6155.298915013448,-0.7556120314599432,-0.30737125573861324,0.009183287996180543,3.774472634216063,4.42410959831294,-0.7544388036578874,0.7742106398394624,0.7906732703645541,0.8050340239956324,0.7949220877020351,4.8126507462807314e-9,0.7103815460503304,0.7475686345020034,0.20463342074472013,0.20463341951189082,0.03848758521180848,59.82077216088755,59.82077252730713,1136.1553373997479,1.930345914849302e-7,0.6168054431056071,-0.16986586062177603,1.0,10.0,0.0,0.0,-0.011677971032702603,-0.9693008591325496,-0.0013585264806049472,1.382576823388025,1.2485086050187386,-14.263190921241968,-48.41691932660077,-3.2144409018876985,-2.5587917008148704,-0.046698156775407104,3.7713160858957377,-375.97620202111875,56220.91410578932,-1.1208698732333863e7,2.793332343372988e9,4.163621575828967,-440.71159379008634,65900.99117234166,-1.313860709855625e7,3.2742673670885835e9,-772.2701709736102,115871.594278276,-2.3101198351634756e7,5.757008863229994e9,203692.4049738777,-4.061807196319693e7,1.0122302067478756e10,-7.141650623458517e7,1.7797602177927925e10,3.1292714822480377e10
1.9332253642503083,-3.252833224180759,0.037737343501966315,3.1941426362054464,3.1751319051358813,0.00022475737353365357,3.256987753250377,10.420377966725162,3.00398440694057,9.492391456415067,4.963125193532295,9.301308121757389,3.384913100058086e-9,0.005133010570460831,5520.367501179471,62.38546247757945,46.81380662359444,-3864.176999815521,529449.9939271944,-1.00050660826943e8,1201.0141506878058,50.53420342670573,-4317.787485970342,599831.0993450154,-1.1420126076579839e8,82.05895333154648,-7251.358697960795,1.0203795971347088e6,-1.9564898640926084e8,-12198.273181932522,1.7374274264410443e6,-3.3537946314669853e8,2.960984775117518e6,-5.752230945015488e8,-9.87111811509811e8,0.4048042157679778,0.686299355290188,1.0065966581438253,102956.72002262341,5560.306006751791,-0.734266315758606,-0.2984369580945807,0.00882817654293903,3.7354827441782565,4.373039796219945,-0.7333611964602952,0.7553705541007404,0.7700141700309411,0.7823684027854961,0.7730831981822358,3.873741064051851e-9,0.6919871641140917,0.727911080540618,0.19430804811765956,0.19430804714613836,0.03598723627001155,62.38546247757945,62.38546279450079,1201.0141506878058,1.667584999737401e-7,0.5826121592866367,-0.1569611078157648,1.0,10.0,0.0,0.0,-0.010256952876274494,-0.9294307136781772,-0.0012052878511921153,1.323577417666499,1.1743843296648406,-13.885243876692225,-46.41538525415119,-3.097016872979489,-2.4712347827194625,-0.04667049413524722,3.732298761187929,-368.21025247960966,54486.0757503808,-1.074966595669317e7,2.651022710571288e9,4.119384490836982,-431.07757533708957,63788.88418330185,-1.2585037511254102e7,3.103634363248797e9,-754.5357667035447,112019.98105036077,-2.2100654316809572e7,5.450280924013895e9,196681.1253824688,-3.881105040589406e7,9.571211174279583e9,-6.815543463116333e7,1.6807949534982742e10,2.9516316255398148e10
1.9727560336476622,-3.232591438517979,0.035522130768366016,3.151957727233081,3.1340841728044824,0.00020438788630581132,3.212149296895322,10.142085593058592,2.9672081322049673,9.257920152626392,4.941084318601257,9.255113757022404,3.0077656192586826e-9,0.005015867616040532,5091.014451233395,64.67092494525285,46.44701792655819,-3795.860459498311,515256.3931479196,-9.648256522234966e7,1259.6462228717621,50.11076328650304,-4238.423935450329,583283.5486847415,-1.1003469585454866e8,81.3272670094344,-7112.791827665344,991421.0737327676,-1.8834844382729715e8,-11956.073376245873,1.686718413385817e6,-3.225839128327135e8,2.872144231889421e6,-5.527907000804816e8,-9.477756627934573e8,0.410782719699079,0.6904050238452237,1.0064201714990433,95490.79510257096,5091.499989151077,-0.7163218000244695,-0.29098638448561,0.008527358188582801,3.702656371102866,4.330047414770594,-0.715600435155292,0.7394408281445322,0.752659655912878,0.7634691969531926,0.7548350596683946,3.2102662711397213e-9,0.6765918658011868,0.7114496693311889,0.18588373506178857,0.1858837342709283,0.03397350134924669,64.67092494525285,64.67092522465634,1259.6462228717621,1.4686506999891763e-7,0.5547892369200651,-0.1466825772458703,1.0,10.0,0.0,0.0,-0.009128369928917947,-0.896470492006183,-0.0010868290750280685,1.2748169919772716,1.114111910151001,-13.570975181307759,-44.77191754272633,-2.9998499746407647,-2.3985877909100903,-0.0466549240147668,3.6994497995021627,-361.73518969536144,53053.5683725025,-1.0374286962951368e7,2.535771259783044e9,4.082131854764027,-423.0498254582077,62046.21301256736,-1.2132742907007992e7,2.9655721900181966e9,-739.7659557095135,108844.6258059975,-2.1283880841475062e7,5.202333158114956e9,190905.58046658663,-3.733724922763459e7,9.12614838255351e9,-6.5498132456784606e7,1.6009461803266224e10,2.808442591142461e10
2.016772210973987,-3.2105246874028284,0.033279863402356086,3.107748988089482,3.091006482122406,0.00018450408346963205,3.1651962911583915,9.854438330457931,2.9285891714234538,9.014705098411417,4.917853446612602,9.206405845623301,2.6465995764250235e-9,0.004889391275018687,4660.906222783378,67.2040855567957,46.06258559765229,-3724.8839003344324,500647.20598230825,-9.284400582807593e7,1325.5350628572678,49.667040048263196,-4156.007875003382,566261.6857906008,-1.0578877978777748e8,80.56062918054523,-6968.967422564837,961651.1254595395,-1.809141286516141e8,-11704.816208094286,1.6346223987956706e6,-3.095633350307549e8,2.780934977221845e6,-5.2998067949273807e8,-9.078074820064886e8,0.417233312663464,0.6947922867414323,1.0062346446245707,88032.54246682033,4629.843498203261,-0.6975313812489012,-0.2832378888356195,0.00821078699758438,3.6682113453709784,4.284940873561963,-0.6969679157762264,0.7226658536274742,0.7344903261420814,0.7438134675834166,0.7358207008757549,2.621706887383285e-9,0.6605247182693761,0.6942624780297332,0.17730083018724718,0.1773008295534262,0.03194710513047782,67.2040855567957,67.20408580061414,1325.5350628572678,1.2801751695879208e-7,0.5265254765884411,-0.1364495686150195,1.0,10.0,0.0,0.0,-0.008009223383504169,-0.8624850376989788,-0.0009722872969602668,1.224566503316225,1.05296314373261,-13.244999203352858,-43.08752336351226,-2.8995516639516783,-2.323406712272061,-0.04664587584028744,3.664981745807826,-355.0030988247945,51577.7907416279,-9.99109696709248e6,2.4191950240523076e9,4.043033733121725,-414.70836386108874,60252.254666515015,-1.1671422450592589e7,2.826046568722758e9,-724.4268856030883,105578.36181367688,-2.045151584360072e7,4.951981184841157e9,184969.35820798477,-3.583661003584748e7,8.677175680398422e9,-6.279480429970158e7,1.5204692867285412e10,2.664259691866472e10
2.0611548601631586,-3.1887565679810175,0.03123004845211973,3.0658522726382884,3.0501262765331165,0.00016698692427327013,3.1207374478741374,9.585632342317728,2.891916383808853,8.786612283270202,4.895721327943047,9.15998440746986,2.3348012693521107e-9,0.004766010911790537,4272.235353847288,69.74532046793732,45.69837276375849,-3658.2317691275744,487056.6539272033,-8.949074132645753e7,1392.5703981605916,49.246747990699106,-4078.6505242931266,550436.5161581925,-1.018785613525876e8,79.83458971242285,-6834.042000589406,933992.0230697582,-1.740725832328311e8,-11469.235203504673,1.5862527784735432e6,-2.975898642610683e8,2.696308547452506e6,-5.090209641057096e8,-8.711098724261444e8,0.4235286592454717,0.6990331696482284,1.0060583979822952,81305.53685146659,4219.498414282783,-0.6797562183122396,-0.2759537273033361,0.007910383816332694,3.635541544923222,4.2421662012836645,-0.6793144531646175,0.7067046080699486,0.7172982729062484,0.7253323141523912,0.7179103527058672,2.151788131822377e-9,0.6453659384743685,0.6780411315658764,0.16939697697289127,0.1693969764619296,0.03010444111393496,69.74532046793732,69.74532068133055,1392.5703981605916,1.1192144140144904e-7,0.5005836972354945,-0.12724613923715908,1.0,10.0,0.0,0.0,-0.007007925196612674,-0.8308208148215834,-0.0008723562116132746,1.1777835674940866,0.9969404948880771,-12.939341668581186,-41.527162659004844,-2.8059861344644945,-2.2530888310797916,-0.04664395032921429,3.6322908791606494,-348.6769394311899,50203.74716685657,-9.637600398564646e6,2.312640601724331e9,4.005942897146852,-406.8747409923817,58583.26250800368,-1.1246214791712131e7,2.6986312479487123e9,-710.029489981242,102542.0601539248,-1.968497846728817e7,4.7235681370052185e9,179455.54925415234,-3.445587177309133e7,8.26792601387322e9,-6.030969964818454e7,1.4471809905821419e10,2.533079288359362e10
2.106125995755721,-3.1671727664614266,0.029343482335747764,3.0258929374181154,3.011087947103322,0.00015143386413128129,3.078372779868381,9.332718611837599,2.856873173444655,8.571277383756398,4.8745159224425585,9.115492464988668,2.0635548927490322e-9,0.004645149360134494,3918.8637030744517,72.30638878379975,45.3512598869401,-3595.2440493167373,474328.8675620449,-8.637850586230668e7,1461.061457479031,48.846285284929216,-4005.5816498631057,535625.0808620838,-9.82519389528649e7,79.14293300179288,-6706.66369790315,908121.2753676313,-1.6773176916104275e8,-11246.954092093705,1.541040564091043e6,-2.8650083119987315e8,2.6172602310235957e6,-4.8962392005529433e8,-8.371740285789715e8,0.4297047120759804,0.7031561740591281,1.0058900242454158,75194.91371253497,3852.017584281163,-0.66284832619416,-0.2690624969039328,0.007624240790069264,3.6043729319579185,4.201365393847653,-0.6625011315594405,0.6914353820176371,0.700934876510133,0.7078429849857981,0.7009333080013039,1.7728656511028457e-9,0.6309743994247922,0.6626365191243527,0.16206571793827854,0.1620657175244843,0.028416112095778365,72.30638878379975,72.30638897096938,1461.061457479031,9.806386551115103e-8,0.47660503135758736,-0.11890366809794764,1.0,10.0,0.0,0.0,-0.006105948505918094,-0.8011295328759227,-0.0007844677468688622,1.1339557360452068,0.945271735388745,-12.65086195762587,-40.0716350498584,-2.718131127460907,-2.186895348746193,-0.04664795661443388,3.601102979380615,-342.6950335815168,48915.941868585134,-9.309212134516118e6,2.2145277477240973e9,3.970550169338071,-399.4720094786602,57020.21880450454,-1.0851541027832404e7,2.5814140476515923e9,-696.4314491301736,99700.7481639192,-1.8974093188692838e7,4.513624796863955e9,174299.94628411662,-3.3176486581347667e7,7.892108009725765e9,-5.8009031234524116e7,1.3799408397218456e10,2.4128349022425053e10
2.1518720310513584,-3.1456848300215623,0.027597961493707825,2.987587252883958,2.9736222035252826,0.00013753964721587814,3.0377990542465865,9.093459179942911,2.8232198167419753,8.366907462356854,4.854107485032455,9.072661203469309,1.8261908047837845e-9,0.0045263849615990405,3596.0992891657856,74.89682601949201,45.018895556602104,-3535.421108889894,462345.5531001023,-8.347366245878328e7,1531.274398520904,48.462937503643,-3936.218223378305,521688.5231835155,-9.486932020977056e7,78.48097647913067,-6585.809252766298,883794.1169169039,-1.6182174347226283e8,-11036.17421717227,1.4985538782199312e6,-2.761726136520932e8,2.5430273718154146e6,-4.715709485592633e8,-8.056132478524907e8,0.4357888442781206,0.7071829120896016,1.0057284571060006,69613.31304465499,3520.985257357589,-0.6466949865184847,-0.26251000888513487,0.007350870265189451,3.57449852330946,4.162268329147069,-0.6464217216230036,0.6767659794839254,0.6852874673996451,0.691206951890139,0.6847601584005544,1.4649497029397775e-9,0.617243164917437,0.6479356377327309,0.15522624815659675,0.15522624782030803,0.026859804966331356,74.89682601949201,74.8968261839182,1531.274398520904,8.605872842906872e-8,0.45431619863197936,-0.11129412496247396,1.0,10.0,0.0,0.0,-0.005289137176425704,-0.7731460493311623,-0.0007066783896709535,1.0926917738469801,0.897365025744874,-12.377178905341548,-38.706353655280196,-2.635209251364358,-2.124264941101172,-0.046656994435595164,3.571210912062006,-337.0106382610803,47702.60479566602,-9.00244542361518e6,2.1236546378564153e9,3.9366224916851946,-392.44186669873636,55548.678638638536,-1.0483158672437746e7,2.4729407475110435e9,-683.5249488710729,97027.862110478,-1.8311121911988854e7,4.319512901973731e9,169453.77860956665,-3.1984349242730968e7,7.544937387856985e9,-5.586710396814333e7,1.3178816083248472e10,2.3019551981399296e10
2.198556909376788,-3.124221810576666,0.02597610850451734,2.9507139876623047,2.9375190850888147,0.0001250661225151623,2.9987795958767562,8.866105959012561,2.790769420447677,8.172102965421198,4.834395365041078,9.031282467149355,1.6175184677156829e-9,0.004409402663809861,3300.2471467795813,77.52470786620502,44.69945735231471,-3478.3738285770005,451014.33161272726,-8.074990982463527e7,1603.4491071636955,48.09460129377017,-3870.106216287571,508518.4039327822,-9.169974649282643e7,77.845093187164,-6470.681848456045,860819.3927240893,-1.562878138278804e8,-10835.494983438093,1.4584554185746373e6,-2.6650854131795087e8,2.47301428441928e6,-4.5469110326668286e8,-7.761251136955969e8,0.4418025775283148,0.7111302812793543,1.0055728648866404,64492.33956550773,3221.386450062184,-0.6312078070876892,-0.25625393021179194,0.007089078368787961,3.545757483642306,4.12466537671132,-0.6309925876854096,0.6626244967375506,0.6702681113865913,0.6753161240464038,0.6692899167288655,1.2131996019766558e-9,0.6040888218081457,0.6338503263485075,0.14881544195020424,0.1488154416761586,0.02541809034715126,77.52470786620502,77.52470801080942,1603.4491071636955,7.560727282673987e-8,0.4335030214212159,-0.10431749087730899,1.0,10.0,0.0,0.0,-0.0045463610620432495,-0.7466625917921306,-0.0006374754750810875,1.0536842348576774,0.8527536852307631,-12.11643442031519,-37.41991279236948,-2.5566119794434243,-2.064758611268232,-0.046670363459368286,3.5424537135493592,-331.5873022545117,46554.53610385177,-8.714571835116573e6,2.0390808250784798e9,3.9039791994516992,-385.7388592792378,54157.35183346449,-1.0137747939498264e7,2.3720734459999905e9,-671.2259559674955,94502.63979578885,-1.769000947085525e7,4.1391681476114593e9,164878.92618401116,-3.0868422077230457e7,7.222670857399028e9,-5.3863810399517044e7,1.2603247966568668e10,2.1992108536230766e10
2.2463304805556175,-3.1027250181037713,0.024463999109411987,2.9150965044035093,2.902610957687,0.00011382317292371704,2.9611252533022268,8.649261159425837,2.759372776283018,7.985745455260798,4.815299699154068,8.99119145478827,1.4334053060299282e-9,0.004293963403735208,3028.3256354572654,80.19713193629585,44.39150131709596,-3423.7921621179466,440261.3797067478,-7.818620226309298e7,1677.8099492700082,47.73961041588528,-3806.8839044636566,496028.06435955194,-8.87184449389599e7,77.23241120015689,-6360.646704904875,839044.3370433085,-1.5108621472676325e8,-10643.800645573463,1.4204756086937878e6,-2.57431255059766e8,2.40674485676356e6,-4.388475819590018e8,-7.484676041929733e8,0.4477632952701674,0.7150118318782999,1.0054225834856145,59777.16917877323,2949.2086416789093,-0.6163158159286262,-0.25026040342192135,0.006837884577926015,3.518021960434786,4.088390151596057,-0.6161463106513982,0.6489535134267032,0.6558065406978572,0.6600841551450759,0.6544418979641093,1.0063633454655988e-9,0.591444755499397,0.6203101644290456,0.1427828196702906,0.14278281944650412,0.024077033133840815,80.19713193629585,80.19713206355787,1677.8099492700082,6.647305643016757e-8,0.41399368482307153,-0.09789380802170089,1.0,10.0,0.0,0.0,-0.0038686644512321553,-0.7215124772393281,-0.0005756547437570833,1.016685797571835,0.8110611692745509,-11.86714439775038,-36.203183650647865,-2.481851665958551,-2.008024885582712,-0.046687506002828706,3.514703420461972,-326.39593832202,45464.37672188971,-8.443406420582179e6,1.9600532517734253e9,3.872477085452503,-379.32672852261663,52837.20774044698,-9.812650354785576e6,2.2779010215124474e9,-659.4674552508595,92108.47446617117,-1.7105906911203023e7,3.970937720615676e9,160544.89798173276,-2.981986607189608e7,6.9223114525284e9,-5.198304814167012e7,1.2067272099565947e10,2.1036177480815025e10
2.300307424782887,-3.078980228476057,0.02291391479503938,2.8771968333985583,2.865430073852075,0.00010269347990750451,2.921099037274369,8.421515305362844,2.7259092220438705,7.789425808251742,4.794929821115618,8.948420924521342,1.2552639889872528e-9,0.004168545301108953,2753.9337072974427,83.1959131126256,44.06462861426473,-3366.301145944527,429029.60999121837,-7.553058521835938e7,1762.3896479404402,47.362938672630634,-3740.328209197221,482989.99354001286,-8.563246516950959e7,76.58250963177721,-6244.8776464935045,816329.5864157272,-1.4570589203369847e8,-10442.238830252121,1.3808840188187736e6,-2.4804902054640338e8,2.3377116978436555e6,-4.2248410265612596e8,-7.199241889862614e8,0.4542759276446077,0.7192187064012897,1.005262765632534,55005.93920419355,2677.5956343390963,-0.6005530303167237,-0.24393796993603323,0.006572836733812674,3.4885512854507237,4.049861200060427,-0.6004227629567919,0.6344033095947479,0.6404750340588927,0.6440064201274912,0.6387496555242528,8.204210430695e-10,0.5780612097011694,0.6059774939513115,0.13653484401518262,0.13653484383578884,0.022704635632890182,83.1959131126256,83.19591322325108,1762.3896479404402,5.772043242090839e-8,0.39387240352137354,-0.09138901536476501,1.0,10.0,0.0,0.0,-0.003189637444346013,-0.695225373507441,-0.0005150180301115139,0.978067020047247,0.7682027255217234,-11.60471974307455,-34.93644911761303,-2.4035736429661796,-1.9484792839871192,-0.04671018320401958,3.485217987216215,-320.92526846779117,44324.95911917895,-8.162303691432236e6,1.8787986904322193e9,3.839005559937913,-372.57433692901026,51458.519399483775,-9.475926862238493e6,2.181160597560662e9,-647.0926875033971,89610.18076921106,-1.6501438655716961e7,3.7982739716536293e9,156026.089815284,-2.873569722193517e7,6.614313574904591e9,-5.004011903927554e7,1.151816225399774e10,2.005771114981923e10
2.3457046831595654,-3.059437144126694,0.02172543252298994,2.8470784203336814,2.8358572678549074,9.443714307764392e-5,2.8893217870796253,8.24273464386735,2.6992757746385516,7.634883212962207,4.778711247265882,8.91436568232092,1.1260369900872066e-9,0.00406702437298421,2546.8508783706798,85.70091299720343,43.805590923580645,-3321.0633345108504,420260.21495669475,-7.347322016259904e7,1833.9512884783876,47.06453636673949,-3687.9858170036773,472816.65083461476,-8.324331862596838e7,76.0678171798698,-6153.88346528986,798617.1154868009,-1.415433700496088e8,-10283.904629032715,1.3500317097729116e6,-2.4079551224699345e8,2.2839528785558664e6,-4.098423723191893e8,-6.978887553075466e8,0.4595808951532953,0.7226200330372003,1.0051358840750964,51392.573206709756,2474.5844665454442,-0.5880947598320052,-0.23895530690323596,0.006364132290018571,3.4651718425117917,4.019309224597291,-0.5879898358718215,0.6228440918930398,0.6283375975881565,0.631327622258591,0.6263609427426593,6.946109297535176e-10,0.5674798511690958,0.594645765189429,0.13169458175374363,0.13169458160389383,0.021653413334690095,85.70091299720343,85.70091309585686,1833.9512884783876,5.1428544245315694e-8,0.37834827662842274,-0.08645593617402735,1.0,10.0,0.0,0.0,-0.0026803559898564977,-0.6746899774063949,-0.0004704251624416178,0.9479387560142098,0.7352452120004753,-11.398303533467754,-33.95034135663821,-2.342315992226503,-1.9017766592238627,-0.04673137919571836,3.4618275518905115,-316.6186501587439,43434.821702594985,-7.944372181880029e6,1.8162838878782525e9,3.8124551426637856,-367.26237002334256,50382.28987047992,-9.215087132802648e6,2.1067941900005598e9,-637.3636706464047,87661.49930986954,-1.6033578957489688e7,3.6656563130438757e9,152504.17643412467,-2.7897246275591344e7,6.377951847300909e9,-4.853879773326497e7,1.1097129483052147e10,1.930811397733316e10
2.397577511333256,-3.0375641481092863,0.02048156713969698,2.8144588883986237,2.8038039246678332,8.605910852587913e-5,2.8549376993445783,8.051316165399163,2.67039048122423,7.468990471919728,4.761121665039369,8.877432701636941,9.977130844277489e-10,0.003955276570556736,2333.4905640635034,88.543977067495,43.52589767133585,-3272.5357298138265,410920.60776293295,-7.129779321573855e7,1916.1585712099013,46.74244689872403,-3631.8663432896155,461988.2899151373,-8.071870836423838e7,75.512451147604,-6056.376898298229,779775.8030390425,-1.3714773280365485e8,-10114.334757637538,1.3172337963682204e6,-2.331409056292302e8,2.2268406277831313e6,-3.965106351162165e8,-6.746665441182531e8,0.46546028421979607,0.7263637896745864,1.0049986437230352,47654.538830164674,2267.1446829782026,-0.574676575195823,-0.2336016364441943,0.006140275799591579,3.439901387385947,3.9863017506583995,-0.5745941853456742,0.6103344911205992,0.6152430099141764,0.6176960011913509,0.6130279135824892,5.77535463815562e-10,0.5560764641379273,0.5824342113518862,0.12657623686573083,0.12657623674295893,0.020553545881481703,88.543977067495,88.54397715434771,1916.1585712099013,4.523287813580255e-8,0.3619970820993275,-0.08134257097480511,1.0,10.0,0.0,0.0,-0.002158454350069555,-0.6528087649084746,-0.0004255402268095372,0.9158783235530504,0.7006442501548873,-11.17691519546199,-32.90286249638433,-2.2769314257504343,-1.8518240719437675,-0.04675742271652249,3.4365459524278315,-311.9968634620377,42486.29024542391,-7.713782661974268e6,1.7506046830341172e9,3.783762406544799,-361.5654879871745,49236.30740676322,-8.939311331896737e6,2.0287257680404809e9,-626.935931645574,85588.07897807089,-1.5539316008130185e7,3.526548459468283e9,148759.63975488945,-2.7012176553036258e7,6.130222518492806e9,-4.695525867891659e7,1.0656204676767641e10,1.8523739518181313e10
2.4510887078551624,-3.0154907090217375,0.019311873516016893,2.7826475139744034,2.772520744451849,7.843123892135078e-5,2.821438404310934,7.866856055171568,2.642180815659336,7.308707252955534,4.743950452436811,8.841381654155596,8.835795760201666e-10,0.003844559468816046,2136.2907351627714,91.45527310364227,43.25412743996405,-3225.6957148546157,401972.4491089787,-6.922896282201988e7,2001.4125855168663,46.42959597057447,-3577.7291572156796,451620.40077816,-7.83194529772698e7,74.97321546170507,-5962.370509375776,761747.5206817619,-1.3297326434707643e8,-9950.951602150997,1.285872158923207e6,-2.2587658108091763e8,2.1722666342415996e6,-3.838676904471747e8,-6.526600637220321e8,0.47133259555515794,0.7300766795680294,1.0048650328949327,44182.123119810436,2076.919983872514,-0.5616715459625192,-0.22842446522844737,0.00592437586603739,3.415317585869471,3.9542091060283076,-0.5616069683579619,0.5981498987034176,0.602527916213248,0.6045043714412166,0.6001124840481775,4.802431770447133e-10,0.545014582711251,0.5705892951619692,0.12170785374978466,0.12170785364916335,0.01951896230638903,91.45527310364227,91.4552731800792,2001.4125855168663,3.977003316393002e-8,0.3465102470202336,-0.07657942192171643,1.0,10.0,0.0,0.0,-0.0016785796996434364,-0.6318342826755456,-0.0003850178002001092,0.8851902572412338,0.667987522064172,-10.963224764192468,-31.901867082180086,-2.214139042459131,-1.803748820146717,-0.04678583401959301,3.4119520648072976,-307.53372546297385,41576.99635187923,-7.494341683002301e6,1.6885560800179944e9,3.755856943740178,-356.06817837749924,48138.59911917401,-8.677084461115342e6,1.9550348004100237e9,-616.8800810198925,83603.59125080575,-1.5069725350942262e7,3.3953515544217896e9,145178.58194629604,-2.6171987636293508e7,5.896779473150652e9,-4.545327742623037e7,1.024106121614936e10,1.7785859145602116e10
2.5063770763549984,-2.993184690858254,0.018210501216646014,2.7515714038798187,2.7419385338671,7.147580167146118e-5,2.7887455100994987,7.688775553905703,2.614585182059699,7.153571430225266,4.727166590295812,8.80614979974301,7.819757067195509e-10,0.003734813001513174,1953.9372509954485,94.4402729361262,42.98973016464756,-3180.4191800678614,393385.53344280523,-6.725803943691058e7,2089.9376163854467,46.125348159000886,-3525.4295644709096,441677.52245422243,-7.603532242964181e7,74.4490170959061,-5871.610470768579,744469.7400279974,-1.2900188792625493e8,-9793.309045258235,1.2558364134108133e6,-2.189705788152366e8,2.1200358422346036e6,-3.718570054637469e8,-6.317692713532884e8,0.4772058510531941,0.7337645783946347,1.004734778609036,40952.2473940224,1902.243171453871,-0.5490496396468016,-0.22340974922293028,0.005715972554741317,3.3913700382117966,3.9229665761459107,-0.548999133079711,0.586266648527928,0.5901632686865009,0.5917171255444836,0.587581338403345,3.992736357018524e-10,0.5342667604133168,0.5590819641522558,0.11706852426765148,0.11706852418518145,0.018543900056618153,94.4402729361262,94.44027300336006,2089.9376163854467,3.494822089250608e-8,0.33181553794429,-0.07213354320134097,1.0,10.0,0.0,0.0,-0.0012369173353052672,-0.6116963239110291,-0.0003483746231569586,0.8557690904140047,0.6371128665065846,-10.756623251540777,-30.943561617855366,-2.153734690243077,-1.7574044616538296,-0.04681638504005653,3.387995425420325,-303.2174513870423,40703.90969283956,-7.285143109519413e6,1.6298259055156708e9,3.728683686680745,-350.7557912490482,47085.448119068955,-8.427304102130163e6,1.8853436935038161e9,-607.16910320849,81701.20208452916,-1.4622796195618618e7,3.271380806256729e9,141748.4540506579,-2.537301379569405e7,5.676381331662642e9,-4.4026174996649034e7,9.849449713539625e9,1.7090398705201725e10
2.5635857419345025,-2.970616046531322,0.01717235901979642,2.721167378069726,2.71199731313643,6.512565050538512e-5,2.7567910213848297,7.516573102438201,2.587550178788351,7.003182625518542,4.71074377189766,8.771684286428517,6.914733748219145e-10,0.0036259946030207796,1785.2729140678314,97.50444719270673,42.73224308434266,-3136.5998651939212,385133.82033853687,-6.537751046313662e7,2181.9667953455914,45.82916813672212,-3474.843687310757,432129.08101682423,-7.385747156430376e7,73.93893511471258,-5783.879465160516,727888.5429592457,-1.2521797245801036e8,-9641.025099294835,1.2270313600501765e6,-2.1239526020729423e8,2.0699799945869965e6,-3.6042968568401635e8,-6.119076318693475e8,0.48308724381119666,0.7374326621733203,1.0046076447048862,37944.822992918314,1741.6681007772643,-0.5367847151867204,-0.21854531241413133,0.0055146580458065,3.3680157862965587,3.8925192369268897,-0.5367453120746845,0.5746642458470261,0.5781238970400642,0.579303427152484,0.5754056153477529,3.3181784198024267e-10,0.5238092303177224,0.5478870529379284,0.11264012633340606,0.11264012626582917,0.017623366403556332,97.50444719270673,97.50444725180316,2181.9667953455914,3.068911913688017e-8,0.31785017303212637,-0.06797642724677536,1.0,10.0,0.0,0.0,-0.0008301441734923113,-0.5923338303722132,-0.00031519519454285014,0.8275228980057552,0.6078787896337431,-10.556584454256246,-30.024657187504037,-2.0955410677425665,-1.7126639466665738,-0.046848878028376006,3.3646330174415544,-299.0379117651885,39864.4131920169,-7.085402719517211e6,1.5741439418801703e9,3.70219608176456,-345.615744230812,46073.64472185244,-8.189016149311151e6,1.8193256132202635e9,-597.7798098861323,79875.0100572934,-1.4196788208342783e7,3.1540434978366117e9,138458.41894542292,-2.461208217205637e7,5.467953658602375e9,-4.266817001041558e7,9.479423347838972e9,1.6433832185544441e10
2.616838349565052,-2.95005615315552,0.0162883881388881,2.694332601395069,2.6855547887470776,5.9879563645758085e-5,2.7286140105639936,7.366253327404179,2.5636593028156947,6.871601448424725,4.696253356356032,8.74128352771036,6.184872174421297e-10,0.0035288281856053413,1644.3269647769819,100.33446784984005,42.506089558871295,-3098.332546491422,377975.13659384707,-6.3756897210599616e7,2267.990619304377,45.56912913899029,-3430.6931850972073,423850.7213616562,-7.198188761905389e7,73.49128545781272,-5707.356214133966,713522.2292098912,-1.219614386616326e8,-9508.278357348032,1.2020905048404383e6,-2.067402443214336e8,2.0266681244744854e6,-3.506085532672196e8,-5.948495594440348e8,0.48839286416295546,0.7407208153348784,1.0044957213585601,35413.71772493398,1608.15904663968,-0.5260324857416929,-0.2142869843905496,0.005339234005716705,3.3474737173542235,3.865757700121121,-0.5260010474659175,0.5644473716838833,0.5675483420441659,0.568428159897067,0.5647304514542865,2.807568921318603e-10,0.5146284492727095,0.53806052998254,0.10882178563431903,0.10882178557785521,0.01683789242467097,100.33446784984005,100.334467902419,2267.990619304377,2.7281218307822693e-8,0.30585933035867086,-0.06446130044806954,1.0,10.0,0.0,0.0,-0.0004914597374092132,-0.5755262266715825,-0.00028799672730537174,0.8030389714546562,0.5828676722816015,-10.381780807616614,-29.228948094465586,-2.044928290878114,-1.6736766488384718,-0.04687963861492632,3.3440843630286254,-295.38596936736906,39135.698822614046,-6.9131562497755475e6,1.5264410062694666e9,3.6789107211938523,-341.12803627932897,45196.05963077226,-7.983693311925089e6,1.762813456005248e9,-589.5878804229271,78292.33068188654,-1.3830010519314677e7,3.05368294352722e9,135609.3520320412,-2.3957475936146587e7,5.289826637084362e9,-4.150086368803034e7,9.163447292146347e9,1.5873627244595985e10
2.6718804767462165,-2.929240482510897,0.015449109325228744,2.667961733135082,2.6595550472804947,5.503873312732779e-5,2.700948413339213,7.2200564100595415,2.540154478192119,6.74335590623116,4.682023206987899,8.711439628632665,5.526980824934052e-10,0.0034323789846383494,1512.9597911579522,103.23720960463145,42.28497624909015,-3061.1133409357585,371055.1587026527,-6.219999013220044e7,2357.2373569288848,45.314978142501914,-3387.7766118337017,415853.3261201731,-7.018118736974874e7,73.05395590045228,-5633.015931752515,699652.1794129906,-1.1883694664502507e8,-9379.3963647166,1.1780264594014983e6,-2.0131806187869275e8,1.984905695428651e6,-3.411979799100192e8,-5.785154056699939e8,0.4937147626329094,0.7439996947639806,1.0043860257235793,33037.052583524666,1484.2293479672956,-0.515535931261224,-0.21013487502420614,0.005169016289730572,3.327359176994574,3.8395729488847983,-0.5155109100152008,0.554431920265679,0.5572042248525635,0.5578162545518798,0.5543064606257609,2.37393503895384e-10,0.5056525836380298,0.528455052867095,0.10515122815602912,0.10515122810887764,0.016090234187009337,103.23720960463145,103.23720965137309,2357.2373569288848,2.423176661629569e-8,0.2943790270506561,-0.06114387991310813,1.0,10.0,0.0,0.0,-0.00017677639279009083,-0.5592686410645167,-0.00026308149733899407,0.7793888322108985,0.5590036978817572,-10.211626728562539,-28.460966419772042,-1.9958798797976722,-1.6358265313934355,-0.04691171974319824,3.3239639139510913,-291.83208675410646,38430.88538782997,-6.747576200849658e6,1.4808641787580204e9,3.6561240935543795,-336.76417365489874,44347.910552186135,-7.786469057558477e6,1.7088616596546023e9,-581.6275168814693,76763.9139779257,-1.3477971162356284e7,2.957943255795807e9,132860.0643019763,-2.3329658213880002e7,5.120032138932467e9,-4.038218980571163e7,8.862484539563156e9,1.5340451707951956e10
2.7352822253265416,-2.9057883846305845,0.014565827801423825,2.639166068148292,2.6311489166945847,5.009464225805279e-5,2.6707668441514865,7.062143598717521,2.514457955354802,6.60452787045898,4.66650251280949,8.678904198569521,4.871881932937014e-10,0.003326048991152658,1377.4840798099076,106.55289813751364,42.044958294500425,-3020.926218585464,363630.69031668664,-6.054026559620017e7,2460.420024360312,45.03920381100809,-3341.4667302653656,407278.5667067041,-6.826288212344296e7,72.57963693466512,-5552.849462418993,684790.767867147,-1.1551068656908067e8,-9240.504406668484,1.1522599355654176e6,-1.9554974406839305e8,1.940219305476803e6,-3.3119366447078174e8,-5.611628947152103e8,0.49965205479246005,0.7476353926699283,1.004266610568801,30564.956296380333,1356.8762911563813,-0.5041567406000712,-0.20563852860592416,0.0049857257221167664,3.305486612676537,3.8111244541569196,-0.5041373866749774,0.5435273428357137,0.5459667809126797,0.5463152744613882,0.5430011671604666,1.9683053118913649e-10,0.49590519935254535,0.5180261490028575,0.101235048096466,0.10123504805790491,0.015300797853439973,106.55289813751364,106.55289817848126,2460.420024360312,2.121825960061004e-8,0.28218314029686026,-0.05767236523793101,1.0,10.0,0.0,0.0,0.00014678665709271952,-0.541811944956293,-0.00023782774246656574,0.7540315643103268,0.5337453445052803,-10.027701358077904,-27.63815773988553,-1.9431071500827377,-1.5950265401900625,-0.04694879197407409,3.3020855356377394,-287.99235470282457,37674.2161588005,-6.570940873766359e6,1.432552498876648e9,3.6313648958195754,-332.0532763758664,43438.114776456045,-7.576249926977011e6,1.6517193277119393e9,-573.0406259786132,75125.76227905019,-1.3103044829788242e7,2.856624849629635e9,129915.79878352735,-2.2661573492992215e7,4.940490768269413e9,-3.919274217914553e7,8.544505486286142e9,1.4777590823161657e10
2.794500922178682,-2.8843694757028455,0.013812625845418472,2.6136733504860135,2.605987804902718,4.6003353746971704e-5,2.6440717571641845,6.923849164503419,2.491682459294029,6.482684841384127,4.652784086189154,8.65016248818664,4.343780467298884e-10,0.00323110634697419,1264.380534836167,109.62316091416699,41.83385204861276,-2985.759982319654,357174.1938050213,-5.9106019123456635e7,2557.130265444285,44.79674010003106,-3300.968750089186,399826.7821143406,-6.660633274920219e7,72.16280914221059,-5482.790340390599,671884.472134061,-1.1264030484827432e8,-9119.205178092026,1.1298986098419486e6,-1.9057549489837357e8,1.9014654632365743e6,-3.2257263888398546e8,-5.462203158731254e8,0.5050214993632345,0.7509035663464911,1.0041612428996822,28481.697817387307,1250.8517873703865,-0.494157592067354,-0.20169117567539047,0.004825801341260717,3.28621140346789,3.786078025126801,-0.4941422793874787,0.5339044293161077,0.5360710363142815,0.5362101862464662,0.5330613545096602,1.6611598593441506e-10,0.4873240336136061,0.5088471531673842,0.0978475010225462,0.09784750099040004,0.014625000634894088,109.62316091416699,109.6231609505104,2557.130265444285,1.8807179198806943e-8,0.2716794311876084,-0.05472705011532017,1.0,10.0,0.0,0.0,0.00041619209110942005,-0.5266168293889523,-0.00021708760654583944,0.7319921299164915,0.512072597427117,-9.866533773943143,-26.923455308863637,-1.8970762133541468,-1.5593735716914017,-0.04698334149584688,3.282805733729823,-284.6299697742394,37015.76348628811,-6.418194469601948e6,1.3910359981048403e9,3.6095652429027707,-327.93164356785826,42647.08430363607,-7.394613755231189e6,1.6026548828379455e9,-565.5337769421369,73702.66002390107,-1.2779366362253122e7,2.769701130504338e9,127360.17845570945,-2.208528736178098e7,4.7865845491815e9,-3.816758173454563e7,8.272152316285579e9,1.4295889478996954e10
2.855901339070171,-2.862635506691003,0.013096763561682068,2.588554860027059,2.581184282945157,4.2223720499237724e-5,2.6177913481019925,6.788968208399887,2.4692170742094874,6.3636114337125,4.639293542235298,8.62191517121093,3.86816992543997e-10,0.0031368862410069884,1159.1020219338602,112.77971674197151,41.62725054404354,-2951.502901541466,350920.8839357228,-5.7725052486621514e7,2657.7133596532453,44.559532437660366,-3261.5424507727625,392614.20842469967,-6.501238128078946e7,71.75520490319025,-5414.6290403258035,659400.706897723,-1.0988023521635659e8,-9001.268473514723,1.1082837157355796e6,-1.8579562410860798e8,1.864030269538319e6,-3.1429408443480176e8,-5.318810488806321e8,0.5104192536899642,0.7541704512472417,1.0040577714086054,26523.887895307944,1152.3534637247622,-0.484376530195471,-0.19783278881497754,0.004670458206799575,3.2673090281519865,3.7615400649484965,-0.48436445255298294,0.5244540072554075,0.5263711222425411,0.5263249466556531,0.5233319286448184,1.400400329075565e-10,0.4789142402833866,0.4998536428202613,0.09458207998184529,0.09458207995507475,0.013979962050476932,112.77971674197151,112.77971677417577,2657.7133596532453,1.6650958742709466e-8,0.2615965214166433,-0.05193941280205591,1.0,10.0,0.0,0.0,0.0006663811163707275,-0.5118841884737937,-0.0001980629884202947,0.7106537029757105,0.4913422747360397,-9.709284281502011,-26.231827886107034,-1.85235702055809,-1.5246775143057925,-0.04701892766753772,3.2638993392308158,-281.35207168793767,36377.60760995092,-6.27102069233102e6,1.3512676142872787e9,3.58820790536,-323.9170511724911,41881.06943272131,-7.219744872869195e6,1.5556935524037876e9,-558.2276014259913,72325.68917840457,-1.2467996613623794e7,2.686568949341243e9,124889.39366266492,-2.1531357584041197e7,4.639507324020496e9,-3.718297249240172e7,8.012087854982985e9,1.3836282486420666e10
2.9196249928267597,-2.840567824509547,0.01241629280586417,2.563787081567532,2.5567160021140123,3.8731502898366036e-5,2.5919002286693615,6.657315400008831,2.4470418556412437,6.2471597614185415,4.626023444621602,8.594148422339108,3.440078052572682e-10,0.0030434013434171695,1061.1719613946045,116.02727215026425,41.42503938483585,-2918.12113856147,344861.7814169041,-5.63946900244758e7,2762.4047607650514,44.32744128865998,-3223.14819517152,385630.2727704022,-6.347787178322298e7,71.35657787189167,-5348.295678291927,647320.7698281087,-1.072248904455165e8,-8886.570822888985,1.087382127041125e6,-1.812002346965712e8,1.8278549858939687e6,-3.063404617341204e8,-5.181139984091859e8,0.5158488108476884,0.7574382597525423,1.0039561098633214,24683.85750994954,1060.8438109757242,-0.474803650745412,-0.19405885601669437,0.0045195266029745594,3.248766488435204,3.737494624918213,-0.47479415614558396,0.5151685223668139,0.5168577319153146,0.5166481993453685,0.5138022356248033,1.179124623620515e-10,0.4706670611830503,0.4910363273387195,0.09143207605792199,0.09143207603565442,0.013363838472491119,116.02727215026425,116.02727217876533,2762.4047607650514,1.4723597988671288e-8,0.25191084188036283,-0.04929904194863273,1.0,10.0,0.0,0.0,0.0008986141688377882,-0.4975909853657811,-0.00018060856977850407,0.6899812244331052,0.471500341611125,-9.555764389724194,-25.56206118004902,-1.808883362606167,-1.4908912297512749,-0.047055475137448954,3.2453533236324907,-278.15528162625753,35758.83038545225,-6.129137859256293e6,1.3131496447344599e9,3.567280052071685,-320.0053214813998,41138.94336446425,-7.051300208613717e6,1.510717106600431e9,-551.1144268006769,70992.77519458356,-1.2168309040894512e7,2.607013795839153e9,122499.62779020512,-2.0998640382092677e7,4.498870075699212e9,-3.623682747027336e7,7.763606951656654e9,1.3397492284738205e10
2.9783400725959597,-2.8206568827243714,0.01183969129343806,2.5420482995738203,2.5352313118314234,3.585076769661644e-5,2.569193914249605,6.542863846136277,2.4275593713544037,6.145738887386468,4.6144078346258475,8.569861177277598,3.0958145950238223e-10,0.002960934628577912,979.9333055685993,118.99435235690805,41.24890878721051,-2889.1594145727086,339632.45630361466,-5.5252674227258846e7,2859.1150827931956,44.125341420173655,-3189.8583191179273,379606.61585503956,-6.216145893162931e7,71.00961402384758,-5290.817651990843,636908.502011564,-1.0494841521144195e8,-8787.248694092119,1.069377709306899e6,-1.7726307481061164e8,1.796714179953986e6,-2.995305136658046e8,-5.0633421572986495e8,0.5207045040778994,0.7603454387972122,1.0038671999678621,23141.45042494174,984.9714634452803,-0.46646185171182747,-0.19077181474401925,0.004388941178074666,3.2325772932669166,3.716523416431948,-0.4664542079300293,0.5070476461633198,0.5085510977139583,0.508213293178492,0.5054912060699123,1.0108235336204073e-10,0.46346628341266455,0.48333976779923576,0.08872400762441503,0.08872400760553088,0.01283908534464613,118.99435235690805,118.99435238244784,2859.1150827931956,1.3183687227387902e-8,0.24361737413276238,-0.04706800224977687,1.0,10.0,0.0,0.0,0.0010909038919001204,-0.48523775349712284,-0.0001663054391302125,0.6721387346164968,0.4545687856281995,-9.422295199726909,-24.984168992744085,-1.7712367831298197,-1.4615879159784833,-0.04708871256628072,3.229161471315457,-275.37936159663707,35224.40748408552,-6.007255450804966e6,1.2805808539207525e9,3.5490294182798063,-316.61159127649296,40498.5111805155,-6.906713619459178e6,1.4723175952156777e9,-544.9481374050805,69843.43908807472,-1.191126839295666e7,2.539143561780832e9,120440.62762958714,-2.0542083782967143e7,4.378979922550698e9,-3.54265702511079e7,7.551941567681944e9,1.3023993789791605e10
3.046870802558706,-2.797907907846778,0.011221300412887105,2.5178858161337336,2.511341921316177,3.284302414637868e-5,2.5439763765421253,6.416859430280844,2.4058836981696294,6.033880863788555,4.601538168330567,8.542973476981178,2.7456175878142726e-10,0.0028688884436448266,894.6991078220009,122.4274035875187,41.05476452002083,-2857.354010456186,333919.04624931014,-5.401151324952896e7,2972.264499234714,43.90262607912872,-3153.322872442822,373029.6091775269,-6.073169081248028e7,70.62742140191747,-5227.77666935692,625547.1492830398,-1.0247752584675306e8,-8678.384811673834,1.049745043809117e6,-1.729924656151732e8,1.7627794154237434e6,-2.9214863957470566e8,-4.93573474126633e8,0.5262032281498347,0.7636205807737533,1.0037687488376834,21505.144551506506,905.357943272488,-0.4572580765886892,-0.187146462989337,0.0042459217842531795,3.2146855329164294,3.6933732993102453,-0.4572521081942073,0.498055404545567,0.4993674649031325,0.49890285549177094,0.4963129641770222,8.488485402713674e-11,0.45550503917938284,0.474832741906959,0.0857757391000993,0.08577573908443227,0.01227310900718865,122.4274035875187,122.42740361006284,2972.264499234714,1.1627225659354694e-8,0.23462470391525247,-0.04468063469837909,1.0,10.0,0.0,0.0,0.0012922900366814818,-0.4717185101525946,-0.000151469316944155,0.6526386358358363,0.4362731851190297,-9.275368277319128,-24.35275464538415,-1.729955070984901,-1.4294058211845029,-0.047126890665950244,3.2112671825124273,-272.327927843501,34640.05839598566,-5.874692669386221e6,1.245345694819396e9,3.528885389626656,-312.88445569380406,39798.83533345019,-6.749582128914485e6,1.4308063162589083e9,-538.1817002022358,68588.81682339808,-1.1632145789395174e7,2.46582942123615e9,118194.8228465693,-2.0046691915672526e7,4.2495716822080817e9,-3.454807144930468e7,7.323644591999076e9,1.2621450262893501e10
3.1101204811405894,-2.7773615400707863,0.010697341785206878,2.4966548514162237,2.4903430580496093,3.0362304622870638e-5,2.521836144617206,6.307191874549727,2.386819548277044,5.9363541992196245,4.590271213307146,8.519455068459077,2.4644354649340537e-10,0.002787736473561988,824.1074071246331,125.56771590032504,40.88571368208566,-2829.7556679724216,328986.2067481958,-5.2945480023035355e7,3076.9296475569618,43.708734682146535,-3121.6405031305612,367354.8999901932,-5.950447116052324e7,70.2948293808347,-5173.145517968201,615750.946960561,-1.003580732867356e8,-8584.10623173054,1.0328282347811662e6,-1.6933168479454467e8,1.7335584130560372e6,-2.858250464647577e8,-4.82649351357306e8,0.5311255231504227,0.7665373421685742,1.0036825830944855,20133.867624953167,839.3715454052114,-0.44923159307762256,-0.18398572177213532,0.004122143393340034,3.199060999707428,3.6731814513847914,-0.449226818490789,0.4901855397495449,0.49134204847562035,0.4907790639166429,0.4883007234319572,7.258359571714945e-11,0.448547235851747,0.46740011855642233,0.08323840601794867,0.08323840600469551,0.011790574484735236,125.56771590032504,125.56771592047708,3076.9296475569618,1.0385421759814337e-8,0.2269169512673802,-0.042661256352860846,1.0,10.0,0.0,0.0,0.0014587846708643938,-0.46002356032411884,-0.00013931253961330315,0.6357929324685222,0.4206463796345832,-9.147524032705714,-23.807405719915412,-1.6941720725913567,-1.401468228925288,-0.04716147863571822,3.1956407899362484,-269.677267069841,34135.11929744859,-5.760744570860493e6,1.2152169644553533e9,3.5113190035024324,-309.64992708052216,39194.76021843085,-6.614624462360382e6,1.3953386454292455e9,-532.3146483608434,67506.53273745629,-1.1392603544019386e7,2.403237424159004e9,116259.10168929525,-1.962188424220288e7,4.139174020158183e9,-3.379533235467935e7,7.12903367611371e9,1.2278563238921738e10
3.1840666976212324,-2.7538637899200484,0.010135517392614023,2.473032238990603,2.466970329902527,2.7772981824710113e-5,2.4972214862853868,6.186323972368239,2.3655877334371835,5.828681133471937,4.577787446389208,8.493422004823579,2.1789098544741967e-10,0.0026972158415348724,750.1764598868974,129.2055212294865,40.6994703169062,-2799.44783280024,323595.52745824796,-5.178643291979542e7,3199.5528196319465,43.49515147125057,-3086.870267196446,361157.63271107944,-5.817105969707474e7,69.9285992566013,-5113.229755039527,605059.8228719452,-9.805675316570623e7,-8480.777293727455,1.0143784013711425e6,-1.653594166002286e8,1.7017107645231031e6,-2.789679477859941e8,-4.708114441176263e8,0.5367048077858327,0.7698265575976465,1.0035871058454497,18679.686384307155,770.1654419283784,-0.44036924946588696,-0.18049647068910438,0.003986543708253309,3.1817917021013287,3.6508930747571418,-0.44036554919023624,0.4814656822850533,0.4824624441513202,0.4818036106374258,0.4794445066319184,6.076528151502348e-11,0.4408477346068089,0.45917770344965053,0.08047330775085423,0.08047330773989249,0.011269650025453862,129.2055212294865,129.20552124722258,3199.5528196319465,9.13230707828802e-9,0.21855173069183037,-0.04049832357439559,1.0,10.0,0.0,0.0,0.0016328407985341932,-0.4472140059425438,-0.0001267054426133258,0.617367001199422,0.4037460086981166,-9.006683869352575,-23.211000318906656,-1.6548989019807365,-1.3707601590146548,-0.04720107218042105,3.178369812525397,-266.76286407609064,33582.809942234584,-5.636750408803574e6,1.1826012817603357e9,3.4919338625967993,-306.097078385092,38534.59417403173,-6.467888868528362e6,1.3569734579800255e9,-525.8759898012663,66324.7702752075,-1.113236697533186e7,2.335584679051261e9,114147.22990001389,-1.9160746135512732e7,4.0199424662727313e9,-3.2978863650715828e7,6.91901118821841e9,1.1908803751044292e10
3.2524277808835587,-2.7326212784565933,0.009659630601141023,2.4522551942674773,2.4464060135918695,2.5638292306653746e-5,2.475589076459016,6.081019993146155,2.3468959675519927,5.734712898665678,4.566859419947164,8.470657223450166,1.9501025186782993e-10,0.0026174660118588006,689.0659723428246,132.53705967588948,40.53741807326575,-2773.153589589658,318941.0040497337,-5.079067545138051e7,3313.136696243479,43.30931834003133,-3056.724283202852,355810.2834718835,-5.7026270827874005e7,69.61006116699234,-5061.317353523083,595841.1721744655,-9.608229878855768e7,-8391.311466536836,998480.4317994369,-1.6195362753522962e8,1.6742866963479775e6,-2.730926612693614e8,-4.6067528347265846e8,0.5417036367340267,0.772758643494129,1.003503490461379,17461.672915108014,712.8412392239075,-0.4326352641847381,-0.17745177371086307,0.0038691613138227892,3.166711364664007,3.6314566790856215,-0.4326323246087518,0.4738296954531407,0.47469710485682,0.4739652157977996,0.4717068848556702,5.18075832137657e-11,0.4341130298821165,0.4519879162109697,0.0780914492454862,0.07809144923624038,0.010825147459329994,132.53705967588948,132.5370596916999,3313.136696243479,8.134347565121857e-9,0.21137572011096648,-0.038667196219175484,1.0,10.0,0.0,0.0,0.001776437925170315,-0.4361243687751652,-0.00011637877565808544,0.601437039419703,0.3892993709129322,-8.884053835335571,-22.695452833789567,-1.6208287672393555,-1.3440814299226926,-0.04723683149891501,3.163288327316012,-264.2309991234155,33105.448869731496,-5.5301296438722005e6,1.1546987729054413e9,3.4750349267941245,-303.01373168568364,37964.52499888338,-6.341818207292706e6,1.3241783284596772e9,-520.2933936772552,65305.18586996464,-1.0908963464673148e7,2.277799559876272e9,112326.7364068575,-1.8765196964099742e7,3.9181809762347975e9,-3.227908410071385e7,6.73990004668356e9,1.1593707394248238e10
3.32341679677786,-2.711029596061382,0.009204947152939293,2.4316752233754206,2.426030448625613,2.3650112470949175e-5,2.4541777610728324,5.9776412057008494,2.3283652965740953,5.642316710796655,4.556089294908512,8.448245355389798,1.7427592761488163e-10,0.002538411513696532,632.0501492859598,135.9653764985533,40.37866878044036,-2747.4583404956925,314412.34274456755,-4.982632003433065e7,3431.2901633974493,43.12726152496894,-3027.283137606638,350610.86199654953,-5.591828748472428e7,69.29807983383584,-5010.650808852019,586883.2991008925,-9.417253560691908e7,-8304.04873259081,983042.1140214094,-1.5866151129123634e8,1.6476726345007292e6,-2.6741705873653585e8,-4.5088979525647706e8,0.5467418404094856,0.7756998103872058,1.0034210163847643,16310.264423614171,659.2195381373028,-0.42503191857541156,-0.17445855433157853,0.0037546600576946194,3.1518826107980846,3.612370699265124,-0.4250295914840175,0.4662985407624628,0.4670477007096193,0.4662532850041989,0.46409112126825813,4.4103919424497686e-11,0.4274772437546863,0.4449059616417063,0.07577809182954315,0.07577809182175647,0.010397263833823047,135.9653764985533,135.96537651262736,3431.2901633974493,7.235221865867407e-9,0.20443340991438647,-0.036917543417890206,1.0,10.0,0.0,0.0,0.0019101481497550985,-0.42530333040638335,-0.00010681867785512195,0.5859130952237326,0.3753698642981766,-8.763755246437558,-22.1930957704513,-1.5875186934833858,-1.3179625496855873,-0.047273085928755953,3.1484587312971835,-261.7533004805282,32640.51955103771,-5.426778330058398e6,1.1277801900931253e9,3.458447168798512,-299.9993561035792,37409.78114678864,-6.219710529140782e6,1.2925634741179714e9,-514.8406245669864,64313.84644519121,-1.0692751850901447e7,2.2221355844379673e9,110558.12379129202,-1.8382676663434643e7,3.8202271781363597e9,-3.160286899258564e7,6.567616793581555e9,1.129084223630481e10
3.397189385341471,-2.6890745670408447,0.008770628543468606,2.4112826482393492,2.4058344172828585,2.1799004570581312e-5,2.432977072453762,5.876112930149904,2.3099874138645426,5.551432835340697,4.545476935045287,8.426186994108754,1.5550679710304635e-10,0.002460077408196143,578.9099322246966,139.4951430666921,40.22324771872763,-2722.355487544244,310006.8205286334,-4.889243716121598e7,3554.2741309772587,42.948988428676095,-2998.538258008284,345556.06834702945,-5.4845998620325826e7,68.99264306251251,-4961.213658406329,578180.2110455851,-9.232547229913858e7,-8218.957858485946,968052.5763495291,-1.554795003056555e8,1.6218488758436374e6,-2.61934751506511e8,-4.4144354412097025e8,0.5518215472478838,0.7786512084433493,1.0033396494623197,15222.21412441116,609.0824976354498,-0.4175551112263627,-0.17151498781711758,0.0036429634208516304,3.13730381688352,3.593633385264604,-0.41755327571653533,0.4588691725826244,0.45951047084748586,0.45866325530317154,0.45659292128891715,3.748616669299296e-11,0.420936838015934,0.4379280839405683,0.07353051581249323,0.07353051580594593,0.009985254010668205,139.4951430666921,139.49514307920208,3554.2741309772587,6.425964011139629e-9,0.1977151443250193,-0.035245235965578554,1.0,10.0,0.0,0.0,0.002034490620284884,-0.4147413816724519,-9.797089662280325e-5,0.5707805681337084,0.3619351191356117,-8.64571852980982,-21.70344516870599,-1.5549419132721303,-1.2923845893940824,-0.04730980203574284,3.133879382210495,-259.32889237562097,32187.72464175185,-5.326596221577289e6,1.1018093282177854e9,3.4421701074816737,-297.0528409548196,36869.991082933986,-6.101442430047343e6,1.2620848192325099e9,-509.5155960531398,63350.05592340024,-1.0483504495963376e7,2.1685123427719784e9,108840.08997433458,-1.8012765773116e7,3.7259345149303703e9,-3.0949446302575063e7,6.401894564481443e9,1.0999722806115734e10
3.4641542937247145,-2.66955447365159,0.008406679934357906,2.393585701087952,2.3883033348729126,2.028480495590911e-5,2.4145914970743942,5.788738609039914,2.294025931452351,5.4731059262653465,4.536320926808309,8.407177305391883,1.4056448177392745e-10,0.002392146884616679,535.4271688146174,142.6707838511778,40.0900153429635,-2700.8727931581493,306251.150537326,-4.809962761148482e7,3666.0666560317745,42.79611866219886,-2973.9525461260164,341249.4943091614,-5.3936235056813896e7,68.73075723229033,-4918.954338949027,570769.8481687506,-9.07593009961792e7,-8146.2646700270825,955297.248803327,-1.5278300000202882e8,1.5998874621553556e6,-2.572916930336061e8,-4.334480925750163e8,0.5563020051654981,0.7812429580399293,1.0032693364889032,14319.731436806183,567.9103891101416,-0.41111366922591325,-0.16897875141559468,0.0035474722813970986,3.1247518403155805,3.5775236813476603,-0.41111218250142195,0.45244972459771315,0.4530046370971903,0.4521186120074317,0.4501252672293497,3.247103221056444e-11,0.4152896118694123,0.4319050436513266,0.07161583979197547,0.07161583978635747,0.0096372169183454,142.6707838511778,142.67078386244825,3666.0666560317745,5.785130160484989e-9,0.1920133120402064,-0.03384237611619161,1.0,10.0,0.0,0.0,0.0021359895245001773,-0.40570517434296266,-9.077385959842054e-5,0.5578498764247881,0.35056902834241266,-8.544241498685013,-21.285068166530433,-1.5270190354136495,-1.2704336557465328,-0.0473422822609164,3.1213271405792664,-257.25068886694305,31801.276742869384,-5.241465078938948e6,1.0798361057002711e9,3.4281829154875325,-294.5295820182348,36409.68170683882,-6.001019097140815e6,1.236316139677572e9,-504.9596010480016,62528.8477014932,-1.0305962296497941e7,2.1232077497368321e9,107377.37810966794,-1.7699134947462503e7,3.646325281294583e9,-3.039584014014934e7,6.262075622426499e9,1.0754274937741703e10
3.5436035941065125,-2.6468788316200382,0.008008436493733607,2.3735203833228797,2.3684209546903072,1.8667494601624088e-5,2.393759653070126,5.690495014583048,2.275913751340728,5.3849094929299115,4.526006298158145,8.38578759313513,1.2504115243491562e-10,0.002315236325000858,488.9988838604381,146.4043045799505,39.940953612002964,-2676.8699489478677,302070.49464895757,-4.72206999148409e7,3798.876140198169,42.6250035925155,-2946.497546414999,336458.45680417656,-5.292824935433436e7,68.43761421277873,-4871.789928262741,562530.8061827833,-8.902506930882573e7,-8065.181183751168,941124.0480126513,-1.4979891664482242e8,1.5754994869303142e6,-2.52156486127957e8,-4.24610359465412e8,0.5614652521337459,0.784216548523488,1.0031899611334625,13342.35422112188,523.767142317247,-0.40386390787721466,-0.16612375955790837,0.003440841109555889,3.1106405562257673,3.5594390729718084,-0.4038627436844487,0.4452036543334079,0.44566840785432754,0.4447458460594495,0.44283685601180306,2.7510471757255094e-11,0.4089192624650061,0.4251129915555994,0.06948485397351219,0.0694848539688037,0.009253122269846844,146.4043045799505,146.40430458993902,3798.876140198169,5.1228692460257945e-9,0.18569113850792798,-0.032304891980376976,1.0,10.0,0.0,0.0,0.002244057482513746,-0.3956053537508576,-8.312930258779646e-5,0.5434148737568724,0.33800631603927256,-8.430277812689337,-20.818047352385634,-1.4957509433523524,-1.2458231079936932,-0.047379779221686014,3.1072157888574212,-254.92442061055417,31370.556821183513,-5.146987915540496e6,1.0555550777523606e9,3.4124905183678016,-291.7079854700391,35897.0746039783,-5.889656479663784e6,1.2078614636654534e9,-499.8696311230297,61615.092822117396,-1.0109228454669882e7,2.0732162749969532e9,105751.12521737698,-1.735185904655105e7,3.55854171975779e9,-2.9783291407804154e7,6.108006589769787e9,1.0483996420007309e10
3.6263469783115223,-2.6237972059164743,0.007628380113652585,2.353617691376304,2.3486944986342015,1.7163560581850564e-5,2.3731116392912743,5.5939123692023225,2.257932965211405,5.298073512115526,4.515852755851262,8.364759847307404,1.1103849052269757e-10,0.002239126393202447,445.8717525258625,150.25427478047007,39.795375535863386,-2653.4518697624935,298007.2482606547,-4.6370083948584214e7,3937.374411033101,42.45776329082256,-2919.7261194503817,331804.89268037915,-5.1953346553939596e7,68.15106720683117,-4825.826587970737,554533.2242762636,-8.734881059986867e7,-7986.210143294278,927374.9285433545,-1.4691639590666145e8,1.551856224118859e6,-2.4719915774065652e8,-4.160840779541381e8,0.5666761101558005,0.7872035397538084,1.0031116066655765,12419.970591160374,482.55525492185484,-0.3967301955345066,-0.1633137835526986,0.0033368148032821053,3.096779749749513,3.5417039457474244,-0.39672928762376364,0.4380516310428082,0.438434794379706,0.4374834060262931,0.43565510357096665,2.3265078353968068e-11,0.40263528656295305,0.41841546196938034,0.06741272704215708,0.06741272703821823,0.008883006495006432,150.25427478047007,150.25427478930771,3937.374411033101,4.528799465752344e-9,0.17956839367419541,-0.030834318530041448,1.0,10.0,0.0,0.0,0.0023440812381798947,-0.3857403237042802,-7.606247044161222e-5,0.5293339076071126,0.32588124462570145,-8.31840638796982,-20.3625112426508,-1.4651483503161356,-1.2217055723856731,-0.04741764989722462,3.0933551474077348,-252.64985350406977,30951.313647747444,-5.055443490545855e6,1.032134019230927e9,3.3971128646583826,-288.952126264695,35398.58358053738,-5.781839674384037e6,1.18043564199286e9,-494.90324629130816,60727.29053301607,-9.91891254538424e6,2.025068850076327e9,104172.42039198946,-1.7016178549166545e7,3.474059427121991e9,-2.919165676279314e7,5.959841048460418e9,1.02242638078452e10
3.701608679055435,-2.603255502143498,0.007310208095975502,2.3363301780585193,2.3315559734280003,1.593494553933246e-5,2.3551888665909595,5.510719094892638,2.2423022819233305,5.223171132312866,4.507102517099096,8.346661622347405,9.992988593675037e-11,0.0021732108464646814,410.6996905580337,153.72311285820274,39.67091899431862,-2633.4417937478543,294547.2094430575,-4.5648559260584936e7,4063.4953338176874,42.314650262860255,-2896.86160231087,327844.4451681262,-5.11268778205863e7,67.90578397631798,-4786.591105558343,547730.764472014,-8.592859646976656e7,-7918.83470002287,915687.2143711692,-1.4447558975256193e8,1.5317695120333168e6,-2.4300391467247123e8,-4.088726987822421e8,0.5712763481545544,0.7898289889173239,1.0030438631496856,11655.936326311641,448.7652946777995,-0.3905808305579505,-0.16089085607658085,0.003247878751983861,3.084858613221799,3.5264741583835972,-0.3905801026984885,0.43186887957809394,0.4321872389498243,0.4312164682891175,0.4294559190104405,2.005986786199975e-11,0.3972054681887947,0.4126303385199488,0.06564621442084725,0.06564621441748329,0.008570161641023791,153.72311285820274,153.72311286613137,4063.4953338176874,4.0599460295386815e-9,0.17436859022863066,-0.029599935944703115,1.0,10.0,0.0,0.0,0.0024253254985005628,-0.3772950910016608,-7.03210710069262e-5,0.5172943386371058,0.3156168779383819,-8.222196128019794,-19.97304393636663,-1.4389006284463912,-1.2009955817608722,-0.047451071096979366,3.0814343308198526,-250.70183514331006,30593.762085320348,-4.977696333532244e6,1.0123260827838758e9,3.383918157107778,-286.5943749733334,34973.813536232,-5.690343587307196e6,1.157257429287734e9,-490.65837082129156,59971.418137567845,-9.757528189181477e6,1.9844071642693107e9,102829.40535728548,-1.6731739636964295e7,3.402761947514105e9,-2.8690701502734903e7,5.834885440791103e9,1.0005367359173847e10
3.7796926562577395,-2.5823803069706366,0.007004991566500637,2.3191563772832713,2.314526524974465,1.4783075463602202e-5,2.3373951554362544,5.428715818026615,2.2267627695343517,5.1492447486610855,4.498479712176221,8.328848866201312,8.980301905964212e-11,0.002107952626055214,377.7977390237824,157.28973468149084,39.5492628668843,-2613.8828053467514,291175.46325922513,-4.494792621399257e7,4194.478840373967,42.17459204546376,-2874.521402586959,323987.04844441783,-5.032476444705871e7,67.66562165542965,-4748.272174137744,541108.758172358,-8.45509650627372e7,-7853.0639145104005,904315.5272861703,-1.4210922044504407e8,1.5122362523503518e6,-2.389387636500861e8,-4.018886281063979e8,0.57591611910439,0.7924662215610067,1.0029768643292216,10930.330880851858,416.9811987808589,-0.38451575231446233,-0.15850039316160458,0.0031608478963168363,3.0731328527572943,3.511515836546796,-0.3845151707590742,0.4257547924662187,0.42601412338367356,0.4250290160083868,0.4233336949354855,1.726983150783936e-11,0.3918378778221015,0.40691345216895874,0.06392176967876013,0.06392176967589165,0.008267200236617407,157.28973468149084,157.28973468859414,4194.478840373967,3.634565211178994e-9,0.16931080816399952,-0.028412310850173532,1.0,10.0,0.0,0.0,0.00250098404972352,-0.36901905867811,-6.496574912698568e-5,0.5055095450502499,0.3056627895753429,-8.12751929396397,-19.591847599663375,-1.4131333801653865,-1.1806425125436966,-0.04748473856138114,3.069709040142028,-248.79317973924645,30244.785640705188,-4.902105974499329e6,9.931417867229959e8,3.3709697176003592,-284.2865293348382,34559.56592430435,-5.6014498264674265e6,1.1348239456648793e9,-486.50709405764314,59234.84715012896,-9.600844573786825e6,1.945077835502394e9,101521.67444179328,-1.6455776830207296e7,3.333845373736352e9,-2.8205004411729544e7,5.714179871381474e9,9.79404968809618e9
3.8607536021426783,-2.5611606072913085,0.006712305437111764,2.3020916118945163,2.2976016875656673,1.3703669164359533e-5,2.319725444843618,5.347867444993207,2.211310309309045,5.076266109093659,4.4899869956702485,8.311326603805135,8.058189061186493e-11,0.0020433734037754426,347.05295874956767,160.95853562361066,39.430486481295816,-2594.7785898511797,287891.61574937386,-4.426789723192276e7,4330.587124870113,42.03764165426274,-2852.7080175753213,320232.0466822504,-4.954663843630543e7,67.43062312047023,-4710.871353744038,534665.735229518,-8.321521807646042e7,-7788.896123096399,893256.7632505754,-1.3981597511778936e8,1.4932501360418245e6,-2.350012551187383e8,-3.951273246022847e8,0.58059687912804,0.7951159385858257,1.0029105943971373,10241.55586054646,387.10054205993646,-0.37853298794179024,-0.15614153420097227,0.003075683114140003,3.0616051467722256,3.496831739989396,-0.37853252489505296,0.41970793193916717,0.419913672551565,0.4189189088032221,0.4172864108140767,1.484425784250004e-11,0.38653083067835037,0.40126302189249824,0.06223810115557416,0.06223810115313213,0.007973769422621138,160.95853562361066,160.9585356299654,4330.587124870113,3.249059125349715e-9,0.16439044839593603,-0.02726952831501768,1.0,10.0,0.0,0.0,0.0025713037790177423,-0.36090766403745955,-5.997279387560859e-5,0.49397248302704055,0.2960082830680898,-8.034347842772554,-19.218699189922955,-1.387834187584105,-1.1606375675114589,-0.04751863460448843,3.0581819400631978,-246.92394815560328,29904.317477398632,-4.828638854817166e6,9.745672093421229e8,3.358270908901244,-282.0285648389862,34155.74310230948,-5.515114774610138e6,1.1131177994944744e9,-482.4492131442499,58517.37130394064,-9.448777461975269e6,1.9070484122802858e9,100248.80364529943,-1.6188128734317083e7,3.2672493835530605e9,-2.773425838166204e7,5.597612594114241e9,9.590104428478191e9
3.9449564483922743,-2.5395850908890223,0.006431739992090788,2.2851314135924965,2.280777193078313,1.269268183096865e-5,2.302174899658359,5.268140621632046,2.1959409407181245,5.004208317279627,4.481627532471098,8.294100585585696,7.21957451874793e-11,0.0019794954032167377,318.35663085130403,164.7341722502867,39.31468107509616,-2576.1342606211506,284695.50437213416,-4.360823481175643e7,4472.100481947642,41.90385972845359,-2831.425290112922,316579.02330902003,-4.87921860584109e7,67.20083614510344,-4674.392074091226,528400.5961636208,-8.192074561721693e7,-7726.332198225467,882508.3919236787,-1.375946852816752e8,1.4748057411621562e6,-2.3118917592919514e8,-3.885846351692495e8,0.5853200988447939,0.7977788361715124,1.0028450383693965,9588.080009245317,359.02599023811774,-0.37263065521955774,-0.15381346075275437,0.0029923467252597766,3.0502788542601476,3.4824252248628618,-0.37263028785394026,0.41372693028650076,0.41388419805726695,0.41288411304049344,0.4113121459670551,1.2738333022281334e-11,0.3812827195145794,0.39567735113505426,0.06059397803530741,0.06059397803323196,0.007689533128286112,164.7341722502867,164.7341722559634,4472.100481947642,2.9001009673733466e-9,0.15960312924632453,-0.026169771470600654,1.0,10.0,0.0,0.0,0.002636519739151207,-0.3529565550985436,-5.531993881541078e-5,0.48267642884523465,0.28664316394246225,-7.942656029442059,-18.8533874983625,-1.3629912987612158,-1.1409724042074205,-0.04755274204652167,3.046856375416246,-245.09431057741216,29572.31154142147,-4.757266336278068e6,9.565898523896252e8,3.3458256615613218,-279.82056875760634,33762.269935693934,-5.431300324996781e6,1.0921232279985256e9,-478.48469421517666,57818.820917057776,-9.30125189832587e6,1.8702892463307793e9,99010.42846611261,-1.592864963456317e7,3.2029184919797316e9,-2.7278182875751823e7,5.4850802326556e9,9.393339735410511e9
4.032477223087568,-2.517642122762254,0.0061628996838915,2.2682715047541957,2.2640489535615935,1.1746289156475815e-5,2.284738891124978,5.189503600522318,2.180650843547337,4.933045721117263,4.473405031981713,8.27717728736675,6.457871434124838e-11,0.0019163413299323022,291.6040635806683,168.6215864638889,39.20195067735346,-2557.9564394897075,281587.2061542833,-4.2968752219779514e7,4619.3189584657375,41.77331457731187,-2810.678448501587,313027.80521178787,-4.80611479144804e7,66.97631213867992,-4638.839622543653,522312.6111933518,-8.066702511934598e7,-7665.375402842465,872068.441887966,-1.354443230300909e8,1.4568984864706506e6,-2.2750053965869212e8,-3.822567731450724e8,0.5900872669248973,0.8004556077520816,1.002780182014614,8968.434741613093,332.6649714519006,-0.36680695527416485,-0.15151539322490842,0.0029108023812463336,3.039158056143265,3.4683002391193574,-0.3668066648983252,0.40781048376322765,0.40792409110338756,0.4069226934069952,0.4054090716242861,1.0912473740848357e-11,0.3760920073999156,0.3901548204872184,0.05898822569107485,0.05898822568931404,0.007414170836566168,168.6215864638889,168.6215864689521,4619.3189584657375,2.5846148437122235e-9,0.154944671009381,-0.025111314584048874,1.0,10.0,0.0,0.0,0.002696855911550636,-0.34516157492695854,-5.098626048563044e-5,0.4716149554921773,0.27755770517915207,-7.852420262852213,-18.49571227487226,-1.3385935865842329,-1.1216391001110013,-0.04758704417995478,3.0357364124503805,-243.3045513903636,29248.743106428592,-4.687964737059453e6,9.39198626443418e8,3.3336384717592846,-277.6627417197901,33379.09395052213,-5.3499738469846e6,1.0718260648499471e9,-474.61366840570867,57139.06235844629,-9.158202021816298e6,1.8347734102262921e9,97806.24164039099,-1.5677208956330556e7,3.140801864117491e9,-2.6836522631346684e7,5.376487380855986e9,9.203577465093903e9
4.123503965462608,-2.495319726463367,0.005905402112508778,2.251507786034346,2.2474130495037814,1.0860873121143117e-5,2.2674129834930583,5.111926139911969,2.165436324834483,4.862753828204936,4.465323790249399,8.260563913079162,5.766949113883434e-11,0.0018539343181244218,266.6944279693007,172.6260313361913,39.092413152862925,-2540.25335820954,278567.049173899,-4.234931486148723e7,4772.5641441420885,41.64608225045973,-2790.4741613407746,309578.46987670247,-4.7353319655958004e7,66.7571046967998,-4604.221143568282,516401.4229078114,-7.945362120073345e7,-7606.031242706738,861935.4899124175,-1.3336399854755196e8,1.4395245884717107e6,-2.239335786820932e8,-3.761402987438689e8,0.5948998923701959,0.803146945220531,1.0027160118060985,8381.210261233819,307.92938450723386,-0.36106016739344093,-0.14924658843323763,0.002831014985348655,3.028247607184179,3.4544613205893366,-0.3610599387505866,0.40195734852300635,0.4020318174884584,0.40103280673132263,0.39957544517290017,9.331736688638995e-12,0.3709572222980006,0.38469388233352486,0.0574197218316367,0.05741972183014557,0.007147376526937089,172.6260313361913,172.62603134070017,4772.5641441420885,2.2997574105966542e-9,0.15041108307962425,-0.024092517015510732,1.0,10.0,0.0,0.0,0.002752525885440915,-0.3375187493420977,-4.695208700072671e-5,0.460781914160715,0.26874261802070887,-7.763618990578135,-18.145483503928006,-1.314630518475251,-1.1026301251901518,-0.04762152473094719,3.0248268906564864,-241.55507572088925,28933.60961898997,-4.620715433562638e6,9.223838536899507e8,3.3217144011397686,-275.5554005123315,33006.1857578144,-5.271108216993227e6,1.0522137260104687e9,-470.83642882866116,56477.997860474876,-9.0195709740443e6,1.8004766435436668e9,96635.9912761922,-1.5433690861956637e7,3.080853172409292e9,-2.6409046551395003e7,5.271746271888654e9,9.020652460370869e9
4.218237716411371,-2.472605567346656,0.005658877118012013,2.234836326746845,2.2308657208112184,1.0033009047083338e-5,2.2501929235360714,5.035379418971678,2.1502938078905207,4.7933092345955135,4.457388739105977,8.244268395724658,5.141103076174491e-11,0.001792297882318815,243.53061279735647,176.75309947776105,38.98620140085295,-2523.0349790333967,275635.6269753744,-4.17498422312254e7,4932.181138046632,41.5222465930777,-2770.820603307095,306231.3548235819,-4.66685532236679e7,66.54326785600625,-4570.545640126153,510667.0511972979,-7.82801861802242e7,-7548.307296007217,852108.6514258094,-1.313529583845726e8,1.422681016295556e6,-2.2048673696382272e8,-3.702320997759125e8,0.5997595062436285,0.8058535397859348,1.0026525148843317,7825.052074743126,284.73533415740144,-0.35538864484482957,-0.14700633759263157,0.0027529506260833806,3.0175531971559457,3.4409135939366977,-0.3553884655221084,0.3961663374850894,0.39620591362056923,0.3952126969222445,0.39380960548122823,7.965294767785122e-12,0.3658769524790296,0.3792930564289063,0.055887393095675225,0.05588739309441487,0.00688885772792393,176.75309947776105,176.7530994817697,4932.181138046632,2.042901042675312e-9,0.14599855257616945,-0.02311181776916842,1.0,10.0,0.0,0.0,0.0028037334764758736,-0.3300242763917922,-4.319891468705089e-5,0.45017141832135676,0.260189025976428,-7.676232592955401,-17.80252075245336,-1.291092132043656,-1.083938317854348,-0.047656167820972636,3.014133483842186,-239.84641740172435,28626.93179666744,-4.555505016849159e6,9.061372849578502e8,3.3100590752163965,-273.4989816628746,32643.539675593987,-5.194681898940323e6,1.0332752096205251e9,-467.15342746896494,55835.565517740055,-8.885310870666001e6,1.7673773193887548e9,95499.47905155778,-1.5197993919910977e7,3.0230304826174455e9,-2.5995546659829542e7,5.170776486347315e9,8.844411885996374e9
4.302551229381812,-2.45281484950836,0.005456030985453866,2.2206170704730375,2.2167500529404145,9.3667547006e-6,2.2355140182402606,4.970567453534239,2.137369179097837,4.734442675560928,4.4507078640254605,8.2305603384315,4.6524266836682764e-11,0.0017400980245251799,224.994453685042,180.39269515399894,38.89792247405556,-2508.671064358058,273194.260757651,-4.125187903214925e7,5074.347487641015,41.418874458876694,-2754.4203791264085,303444.21156717115,-4.609989590881261e7,66.36429343194605,-4542.4396298138445,505892.90150024375,-7.730599781885867e7,-7500.126287292426,843929.002814065,-1.2968388166088931e8,1.4086639784903172e6,-2.1762687587529197e8,-3.6533156449844515e8,0.6039634671570975,0.808186145818753,1.0025986155384854,7372.08263144381,266.02096069771113,-0.3505860470897218,-0.14510833542191026,0.002687384819515074,3.008563480662347,3.4295373283180517,-0.3505859019532882,0.3912511982768532,0.3912640453357897,0.3902782963817924,0.3889202063705908,6.9439301953877495e-12,0.36156479529544544,0.37471054495651107,0.054601980565879366,0.05460198056478987,0.006673644359459141,180.39269515399894,180.39269515761833,5074.347487641015,1.8431798395063092e-9,0.14230996695012227,-0.02230041280339433,1.0,10.0,0.0,0.0,0.0028442217701401956,-0.32371575492916826,-4.019233659311101e-5,0.4412495532051809,0.2530590588534689,-7.602442540800941,-17.514205572277987,-1.2712472305958409,-1.0681640296771366,-0.047685979499160494,3.005144675091577,-238.41484548069292,28370.82872377392,-4.50122694529314e6,8.926587086090748e8,3.300287365363622,-271.77728799002193,32340.88149827588,-5.131102953621466e6,1.0175713256008883e9,-464.07203048358895,55299.718148747976,-8.773679950052798e6,1.7399450503922863e9,94552.06577994883,-1.5002126363457724e7,2.975131649371947e9,-2.5652100519024126e7,5.087176824409767e9,8.69856146281623e9
4.404751790838899,-2.429339094769697,0.005228939747398443,2.2041070484534635,2.2003577430857497,8.637297252387207e-6,2.2184798187430763,4.895862970340549,2.1223512312937594,4.666512932937537,4.443059794031396,8.214878624801878,4.1336424705878447e-11,0.0016799560831206534,204.82736738274446,184.76362549015175,38.798296700135566,-2492.3857606642723,270430.18362805666,-4.068946503410471e7,5246.802934425445,41.30159583863759,-2735.816729607189,300288.76303659234,-4.545776466544599e7,66.16056604100334,-4510.545545113736,500488.26610650483,-7.620617124722168e7,-7445.437532688113,834670.1001866313,-1.2779997197453521e8,1.3927995908414735e6,-2.143996737336013e8,-3.598029331421832e8,0.6089144933369831,0.810922911890582,1.0025363369753328,6870.200640600705,245.48052166900254,-0.34505016638573965,-0.14291934097740677,0.0026124341449110895,2.998288518908431,3.4165459406910834,-0.3450500534295087,0.3855725887959009,0.38555773800602394,0.384583386764112,0.3832761052825795,5.905829231257523e-12,0.3565822065457524,0.3694176375711479,0.05313413928540107,0.05313413928448361,0.006429760857142106,184.76362549015175,184.7636254933593,5246.802934425445,1.6320265597686502e-9,0.1381127015715246,-0.021386576579665702,1.0,10.0,0.0,0.0,0.002887651843657987,-0.31648724929059235,-3.691560155137933e-5,0.4310375652588434,0.24496885232182827,-7.517637781163708,-17.184287985985158,-1.2484729488078252,-1.0500433949235344,-0.04772088355428443,2.994870812619895,-236.78388455810529,28079.994117043458,-4.439786094759661e6,8.774504863335449e8,3.289147948344297,-269.8170215986561,31997.36249674084,-5.059169189966744e6,9.99860446683008e8,-460.56576394797736,54691.84637455837,-8.64744088280957e6,1.7090210679434433e9,93477.85744387159,-1.4780733051376408e7,2.9211605582636156e9,-2.526407873028658e7,4.993021438715063e9,8.534368543836075e9
4.495815387067864,-2.4088759552750325,0.0050422419551913785,2.190020881431959,2.1863698859304437,8.050939451483395e-6,2.2039545036380495,4.83259192980793,2.1095284173935562,4.608913588431918,4.436634786314948,8.201710909512515,3.729638596908387e-11,0.0016290729367213195,188.72859662574723,188.62191763467953,38.7159209614398,-2478.8433407314096,268134.17987115314,-4.022335429837745e7,5400.58072582881,41.20399510931155,-2720.3342721759764,297667.3922820145,-4.492564224683743e7,65.99032346218898,-4483.9862286006855,495998.14136472763,-7.529487723972008e7,-7399.87510938967,826977.7636032478,-1.2623922155476105e8,1.3796196629879267e6,-2.1172647152160794e8,-3.5522415791192746e8,0.6131991641403605,0.813282406269773,1.002483465007292,6461.927017490551,228.930024418962,-0.3403616307736397,-0.14106433308001304,0.0025494908086513327,2.9896701254407683,3.405656101713891,-0.3403615399710385,0.3807522159166371,0.38071643857585485,0.3797539780842928,0.37848885374392266,5.1321452745617455e-12,0.35235186996214507,0.3649256465356849,0.05190256713748488,0.0519025671366944,0.0062267019964197525,188.62191763467953,188.62191763756746,5400.58072582881,1.4682638505399203e-9,0.1346035524802389,-0.020630425347211552,1.0,10.0,0.0,0.0,0.002921743946694963,-0.3104016214874583,-3.4293707914094734e-5,0.42244940312138257,0.23822425362124078,-7.44603757786421,-16.90691724680309,-1.2292701299030289,-1.0347492355287715,-0.047750896673980886,2.986253382526959,-235.42021220046473,27837.592112065227,-4.388738981368107e6,8.648549669903901e8,3.2798286803471166,-268.17883529790754,31711.17889533672,-4.999429640499983e6,9.851982227165143e8,-457.63704919377017,54185.65706954873,-8.54264603201089e6,1.6834305875412257e9,92583.72878739916,-1.459702450786423e7,2.8765159914290504e9,-2.4942237800492465e7,4.915167960875484e9,8.398657967985907e9
4.590248852404419,-2.388088766615225,0.004862664025244876,2.175992717092324,2.172437737616422,7.49862094743001e-6,2.189496372826363,4.770007581685127,2.09674932737972,4.551878947852945,4.43033545234425,8.18880289400223,3.3602919150368586e-11,0.001578821775267998,173.66979139357866,192.58816990924663,38.636465625957086,-2465.6971697731365,265906.92426002864,-3.977207349188779e7,5560.161408252731,41.10916797484804,-2705.289347009409,295123.86244429956,-4.441044390919094e7,65.82414604422682,-4458.156009569956,491640.4736295314,-7.441257656631714e7,-7355.533885528527,819511.207298313,-1.2472817563325618e8,1.3668251770371601e6,-2.091385339948792e8,-3.507917325254114e8,0.6175227078773565,0.8156550070776736,1.0024310563581456,6073.098477149253,213.30728646553501,-0.335724316927015,-0.13922856423087515,0.00248772755963185,2.981232257216573,3.3949977835567093,-0.33572424417200536,0.37597456502772314,0.3759203054896574,0.37497153509575837,0.3737473331871685,4.452933682623849e-12,0.3481580574482,0.36047415275871547,0.05069491759586351,0.05069491759518353,0.006029001248731188,192.58816990924663,192.58816991184324,5560.161408252731,1.3191076066249008e-9,0.13117394892157286,-0.01989845603872279,1.0,10.0,0.0,0.0,0.002953057720836278,-0.30441559010754654,-3.1834375325569256e-5,0.41401017156517844,0.2316499013415919,-7.375434147554682,-16.634445646416893,-1.210355511515873,-1.0196706028340814,-0.04778098809317401,2.9778164841601447,-234.08893390030505,27601.626217989062,-4.339189566357741e6,8.526640154052619e8,3.270725680726572,-266.580070627824,31432.68160378856,-4.941461031740083e6,9.710113971121373e8,-454.7797561814102,53693.217990670106,-8.4409896769718e6,1.6586775948753777e9,91714.16086808243,-1.4418873755636495e7,2.833346014040869e9,-2.4630231472602434e7,4.839909523750497e9,8.267512019946679e9
4.688226999734086,-2.3669685328807306,0.004690002187019039,2.1620204867072492,2.158559314085197,6.978660559424769e-6,2.175103188310064,4.70809525408258,2.0840119418102527,4.495396859441093,4.424167290543724,8.176161558464525,3.023047055025417e-11,0.0015292180025114693,159.59969044017973,196.66720722018363,38.560071329008395,-2452.959945641738,263749.7405330895,-3.933575666383935e7,5725.851846170925,41.01718913459957,-2690.69218735932,292659.2591559428,-4.391225943901195e7,65.66204552995703,-4433.065805621988,487416.4352086525,-7.35593189630786e7,-7312.422276190938,812271.3281009577,-1.2326674810012998e8,1.3544158689650246e6,-2.0663543132099646e8,-3.4650445485869914e8,0.6218861738864057,0.8180411575195586,1.0023791045419155,5702.999436700305,198.56993392257135,-0.3311373681677301,-0.1374116720573439,0.0024271259400904747,2.972981612027326,3.3845757837250656,-0.33113731006931213,0.3712390257702258,0.3711685888613312,0.3702351645430877,0.3690506965049936,3.85746687285924e-12,0.3440000152962371,0.3560623823181288,0.04951063188758293,0.04951063188699898,0.005836507135621852,196.66720722018363,196.667207222515,5725.851846170925,1.183417491143163e-9,0.12782192545179022,-0.01918987972037397,1.0,10.0,0.0,0.0,0.0029816972642930204,-0.298527182521541,-2.952879073397202e-5,0.40571680716579356,0.22524122045305645,-7.305819671004332,-16.366782053259918,-1.191724311947874,-1.004803854745486,-0.047811148759980965,2.9695668022435107,-232.79085342205855,27372.191033169787,-4.291146885303249e6,8.408769951065545e8,3.2618440082334095,-265.0213885214756,31161.944086355215,-4.885267518415076e6,9.572978772789317e8,-451.99458106155237,53214.595272724095,-8.342468290698531e6,1.6347561477440052e9,90869.16403434842,-1.4246256372684538e7,2.7916363774390616e9,-2.4327986177559145e7,4.767214694432645e9,8.140864729187904e9
4.807263678683471,-2.3418949649556935,0.004497038910011722,2.1457875736081014,2.1424331581770995,6.410797324140441e-6,2.1583903341408854,4.636694748432982,2.06920170880398,4.430183781158789,4.4171450194080215,8.161760114653685,2.666979643377458e-11,0.0014721857326601465,144.3681406929003,201.57550491867403,38.47502004680682,-2438.635778896498,261323.6624726775,-3.88458698376118e7,5927.318422596688,40.913584934698456,-2674.243269436581,289885.35599745426,-4.33527220859475e7,65.47808164524395,-4404.74498361932,482659.1633701809,-7.260069991742308e7,-7263.690665665914,804112.8180308406,-1.2162444431725426e8,1.3404250228056028e6,-2.0382191242780608e8,-3.4168460424378926e8,0.6270287679420378,0.8208427202385417,1.0023190631715209,5293.964814829103,182.4411506151087,-0.32584848019044355,-0.13531535738348288,0.0023578682257588716,2.963602454360095,3.372722186138528,-0.32584843569877336,0.3657666698750503,0.3656800939090165,0.3647664839771817,0.36362692854822104,3.2558588519550026e-12,0.3391931959203708,0.3509645226739838,0.04815777361168871,0.04815777361120083,0.005618316118595683,201.57550491867403,201.57550492072627,5927.318422596688,1.0407178707026307e-9,0.12400675631548773,-0.018391762607262246,1.0,10.0,0.0,0.0,0.0030118637043088743,-0.2917782191990998,-2.7022111590838166e-5,0.3962216283754918,0.2179679333900088,-7.225843098176961,-16.060467468620836,-1.1703400984055774,-0.9877224273036025,-0.04784641184796003,2.9601887415475225,-231.3196091751161,27112.92288976074,-4.237018872634968e6,8.27636495377229e8,3.2517688494076196,-263.2545780693393,30856.01178167024,-4.821962626634194e6,9.418955487554054e8,-448.83736977572556,52673.77973178209,-8.231491346601978e6,1.6078928892404342e9,89914.4300591447,-1.4051839814666335e7,2.744804846597847e9,-2.3987616823838726e7,4.685606594230987e9,7.998713468409751e9
4.895573235988272,-2.3236916298693533,0.004364633822321066,2.1342358631905225,2.130955997796195,6.029457023241011e-6,2.146503042452664,4.5862306628010545,2.058654322234881,4.384043635008369,4.412249379879917,8.151708302718005,2.435428955982754e-11,0.001432014273942917,134.2289561237851,205.18453125565858,38.417097638872704,-2428.7708868923155,259652.00452805284,-3.850876185248492e7,6076.897612810955,40.84209230555329,-2662.8876235493744,287972.1360620714,-4.296748895045642e7,65.35006543964658,-4385.153448446087,479375.0763376087,-7.194040152589652e7,-7229.921060793789,798476.338717107,-1.2049275453719321e8,1.33075242289542e6,-2.0188243342649475e8,-3.383609701241359e8,0.6307371673261959,0.822855895571098,1.0022765466958954,5016.23550621921,171.59009115052407,-0.32211127821876134,-0.1338331330647503,0.002309335988583495,2.9570725431200344,3.364461055517708,-0.32211124155703835,0.3618919457553764,0.36179553777505724,0.36089723195707274,0.35978884012511625,2.88041545275483e-12,0.3357883164994638,0.34735503010830737,0.04721000403754503,0.04721000403711658,0.005466557549206264,205.18453125565858,205.1845312575298,6076.897612810955,9.48255919371288e-10,0.12134309313415342,-0.01783989868317847,1.0,10.0,0.0,0.0,0.0030313511021220238,-0.28703567369832267,-2.5345776763279798e-5,0.3895559240735122,0.21290335880198175,-7.16952915033731,-15.845529847049363,-1.155294313601628,-0.9756920503205604,-0.04787164234374267,2.953659583857642,-230.2980566810743,26933.385750432622,-4.199637462487071e6,8.185171034806042e8,3.2447659669616353,-262.0273146370378,30644.12428307769,-4.778241037742615e6,9.312873246915572e8,-446.64365566637275,52299.16058481521,-8.154842011382377e6,1.5893914921432977e9,89253.0186869656,-1.3917557639873639e7,2.712551945745098e9,-2.3752524650835507e7,4.629405644933591e9,7.900823836016021e9
5.005350262872425,-2.3015156125177363,0.004211541145185987,2.1204196307142507,2.1172274179025057,5.597208643742562e-6,2.1322919283527377,4.526251657676652,2.046030144382717,4.329150010727614,4.406513691581178,8.139911658051854,2.1807072686506122e-11,0.0013844450546523618,122.83409542921763,209.63415435025806,38.3508726194972,-2417.3526411206326,257715.28044354808,-3.811857294412328e7,6262.980577624326,40.75913966621876,-2649.7063837051737,285752.7850463617,-4.252128745175688e7,65.20014265179711,-4362.357260054282,475561.2523675603,-7.117511597592519e7,-7190.546661900697,791924.1106123668,-1.1918036435258658e8,1.3194982147277477e6,-1.9963207739754748e8,-3.345027245299308e8,0.6352268949139211,0.8252853868589406,1.0022259288780555,4698.244687459611,159.27084142574634,-0.31767055779446085,-0.13207082411809262,0.0022521128933949237,2.9494314835149114,3.3547789343308843,-0.31767052882938324,0.3572792852576916,0.3571728311472661,0.35629404207211374,0.35522207475206197,2.4826066819148096e-12,0.3317332347289578,0.34305800887724364,0.04609262805879002,0.046092628058424,0.005288822906133623,209.63415435025806,209.6341543519307,6262.980577624326,8.468716888957615e-10,0.1182126792374488,-0.017197059809336862,1.0,10.0,0.0,0.0,0.003052555149920335,-0.2814289422529861,-2.345281760366853e-5,0.38168276081822294,0.20696579073148863,-7.102839972987916,-15.59177337548513,-1.1374872098007875,-0.9614402761840812,-0.04790195785721575,2.9460193810899185,-229.105533312786,26724.30416635182,-4.1562092770495433e6,8.079480512806375e8,3.2365806908570836,-260.5936514860167,30397.273498480852,-4.727435602861118e6,9.189911834959965e8,-444.0795541171325,51862.57745446424,-8.065756027780612e6,1.5679438670213795e9,88481.97541433893,-1.3761460295706857e7,2.675159402604283e9,-2.34791981600625e7,4.564243578344739e9,7.787318386946117e9
5.119491746161039,-2.2789678396320783,0.004064591906580702,2.10665165402974,2.103545189312015,5.19130169204536e-6,2.1181374552560723,4.466891171076038,2.033439776142372,4.2747639375953295,4.400937422339723,8.128412125512819,1.9493748392950344e-11,0.0013375846518036748,112.23942702659383,214.2193024476499,38.28842034797749,-2406.4108615442187,255856.332379573,-3.774433449998636e7,6456.632729965487,40.67936493950327,-2637.025367257704,283618.72679560934,-4.209287476456407e7,65.05420226654967,-4340.35283798138,471888.05876113434,-7.043962636989626e7,-7152.431371311348,785604.2727568941,-1.1791794228414191e8,1.3086288538476243e6,-1.9746561622432378e8,-3.307854939561392e8,0.6397609452854995,0.8277302348983193,1.002175744316943,4396.330021027308,147.68333373166,-0.31327704354520103,-0.1303260672595687,0.002195981886007557,2.942012537920183,3.3453542494431296,-0.31327702074689495,0.3527064970873976,0.35259179640475447,0.35173366816129215,0.3506971013235439,2.135900518239802e-12,0.32771107076683265,0.33879783068904973,0.044996546698025316,0.04499654669771322,0.005115736121957357,214.2193024476499,214.21930244914267,6456.632729965487,7.551195922397366e-10,0.11515263078863905,-0.016574743105633463,1.0,10.0,0.0,0.0,0.003071464774885855,-0.27591257099830446,-2.168250653361304e-5,0.3739441705000214,0.20117710845134323,-7.037113248787023,-15.342488561052638,-1.119946919602246,-0.9473869309107823,-0.04793230778560609,2.938601224715889,-227.95061711943004,26522.334145203793,-4.114365667950633e6,7.977907292708149e8,3.2286388313623973,-259.203534115053,30158.647520099417,-4.678460812076004e6,9.071702490172961e8,-441.59084307381664,51440.26792230358,-7.979843074486043e6,1.5473190458672948e9,87735.70639023758,-1.3610863765856817e7,2.6391916766026964e9,-2.3215409568164926e7,4.501549069720737e9,7.678086770502789e9
5.238237649504432,-2.2560378900960654,0.0039236024841796426,2.0929301477259106,2.0899075950567862,4.810392881490729e-6,2.1040376922331987,4.408137004695767,2.020881256620001,4.220874940133936,4.395529506317641,8.117217622780323,1.7395912044334624e-11,0.0012914482056366364,102.40179828690385,218.94669494169273,38.22996340541096,-2395.967455709446,254077.80653155586,-3.738642624221351e7,6658.287574296722,40.602855366982205,-2624.860875977482,281572.12788793957,-4.168256286969583e7,64.91216465550414,-4319.154654103972,468357.838524359,-6.973426920121406e7,-7115.579134807744,779518.6462351878,-1.1670574246446866e8,1.2981439415957192e6,-1.953829600563106e8,-3.2720826801473254e8,0.6443404751331379,0.8301909023080505,1.0021259876501543,4109.876296235346,136.79279361047463,-0.30893000630208967,-0.1285985596401863,0.002140926546899345,2.9348268539633797,3.3361925043527414,-0.30892998842690234,0.3481730669132271,0.34805180506985867,0.34721536787707896,0.34621321410216277,1.834216380411292e-12,0.3237211414436078,0.33457382077318476,0.04392127892210696,0.043921278921841354,0.004947167981626492,218.94669494169273,218.9466949430228,6658.287574296722,6.722016873400394e-10,0.11216129078482417,-0.01597229503506126,1.0,10.0,0.0,0.0,0.0030881665632746056,-0.2704848860915763,-2.0028003264237254e-5,0.3663375472775713,0.19553345956462514,-6.972342872616437,-15.097596458549559,-1.1026699130487856,-0.9335288608640302,-0.04796268373580681,2.931416244390012,-226.83476684887012,26327.680893221797,-4.0741383063658695e6,7.880500655585208e8,3.2209461196223206,-257.8580461862083,29928.410180473344,-4.631341437859285e6,8.958278457784104e8,-439.1783961907058,51032.39273441299,-7.897126199199259e6,1.5275188031486723e9,87014.28325198113,-1.3465774546216972e7,2.604645134351208e9,-2.2961113885113917e7,4.441304536167731e9,7.573079531157907e9
5.3408942005253275,-2.236629913192882,0.003810533833455544,2.081529800854817,2.0785758197987376,4.511136086236247e-6,2.0923283234221177,4.35962984904575,2.010438729911178,4.176339768889959,4.391158577372087,8.108127544659975,1.5799881778134853e-11,0.0012535649981654982,94.751996138787,223.00003992879357,38.18447661647757,-2387.6627977277703,252659.28350762825,-3.71009616456327e7,6832.781615746557,40.54165466182503,-2615.131096659551,279935.18215407,-4.1354725836451195e7,64.79670071835261,-4302.116030560332,465527.0589540125,-6.91697760405116e7,-7085.834755856085,774627.5670446673,-1.1573416605644763e8,1.2896996244806827e6,-1.9371138660578308e8,-3.243334162745723e8,0.6481923436619207,0.8322538804204382,1.0020848468818697,3882.5437503987723,128.2255863775054,-0.3053424670918916,-0.12717193485463396,0.002095857176549502,2.929025814710889,3.3287624994521243,-0.3053424525409884,0.3444249132613338,0.34429939201403964,0.3434817391081751,0.34250753389312477,1.6132818366489323e-12,0.3204203359076975,0.33108096391045655,0.04304078322313273,0.043040783222900884,0.004810055602562752,223.00003992879357,223.00003993000018,6832.781615746557,6.093152882187483e-10,0.10971983410795771,-0.015484976850575377,1.0,10.0,0.0,0.0,0.0031004585242402835,-0.2660283892614027,-1.8733013056000588e-5,0.36009767662411374,0.19093851487153435,-6.919093589196413,-14.89681907705414,-1.0884711504117879,-0.9221273975401447,-0.047988010935455475,2.925615712226544,-225.9359039069231,26171.22685705062,-4.0418769792177244e6,7.802556436973488e8,3.21472993469618,-256.7717431310208,29743.086552516572,-4.593513888471218e6,8.867446718090007e8,-437.22689982756503,50703.650750917666,-7.8306574057391e6,1.5116509289281995e9,86432.1264930078,-1.334908187597213e7,2.5769407509879403e9,-2.2756420186867904e7,4.392960985068467e9,7.4887655280102825e9
5.468759754366649,-2.2129711506503336,0.003680005151937545,2.0678890088893076,2.065015742323477,4.172761000320861e-6,2.078324016183959,4.301956985046433,1.997933467622659,4.123335706941116,4.386085559348698,8.097512493189031,1.405326627090484e-11,0.0012087945696377313,86.19526875152242,228.00735940624074,38.13399513788118,-2378.198216164473,251036.24927489317,-3.677419442311055e7,7050.34383931979,40.471357314617926,-2603.960611675376,278055.4378129176,-4.097859254503584e7,64.6614945449416,-4282.434378561823,462265.83044799394,-6.852074839207302e7,-7051.298703271774,768976.255403105,-1.1461490167574798e8,1.2799170098941852e6,-1.9178222225423428e8,-3.210099618707111e8,0.6528583415854202,0.8347447697104414,1.0020358613779519,3622.8958744377856,118.52690663977324,-0.3010788151181527,-0.1254752977068527,0.0020427323826552584,2.9223006791891084,3.320096803413645,-0.30107880379325624,0.33996235654640267,0.33983308241284615,0.3390387306045852,0.3380972179116223,1.3805174004084164e-12,0.3164877517809391,0.32692155687989927,0.04200246512050813,0.04200246512031154,0.004649448187175957,228.00735940624074,228.00735940731255,7050.34383931979,5.407063489869106e-10,0.10685033047248539,-0.014917333081643929,1.0,10.0,0.0,0.0,0.003113327404514794,-0.26075911715076994,-1.7274164888400288e-5,0.3527264839231955,0.18555116559713464,-6.85605997271357,-14.659778665084374,-1.0716684884489798,-0.9086193003741045,-0.048018413186839914,2.9188910721916663,-224.89604343783589,25990.617944493,-4.0047146347849607e6,7.712963802516369e8,3.2075085627304234,-255.51119522842055,29528.725260820098,-4.549877028163746e6,8.762925397694329e8,-434.95646226280707,50322.71178541707,-7.753878485121562e6,1.4933726535920298e9,85756.42451847703,-1.3214121819946874e7,2.544996944615205e9,-2.251941068739858e7,4.337168863379395e9,7.391377315045264e9
5.5794091084130475,-2.192940129191783,0.0035754076774374838,2.056553577250522,2.0537463045062054,3.907255472203088e-6,2.0666916563293958,4.254335202674921,1.9875325250330862,4.079524114142033,4.382009418926249,8.088915791116836,1.2727983249416427e-11,0.0011720703019456164,79.5574642968791,232.3051653363625,38.09554238833393,-2370.7485893604226,249752.2476938591,-3.6515439628321074e7,7238.815660510669,40.41545275004829,-2595.0867994373175,276561.48753237753,-4.067986515066836e7,64.55148214449873,-4266.680213014633,459663.2710508278,-6.800388368574324e7,-7023.478712029005,764449.7405959811,-1.1372131999219353e8,1.272055548759764e6,-1.9023847824156317e8,-3.18344792505418e8,0.6567839725622103,0.8368335990150568,1.001995356343474,3417.0973885546405,110.90851969663663,-0.2975598125296417,-0.12407400703703382,0.0019992499137882584,2.916903186099165,3.313087375886645,-0.2975598033688142,0.33627259607145127,0.33614125739775047,0.33536688876507365,0.33445193690759145,1.2105528141315254e-12,0.3132337964829101,0.32348163539145636,0.041152126402495125,0.041152126402324074,0.0045188005513120836,232.3051653363625,232.30516533733226,7238.815660510669,4.888056353850149e-10,0.10450825391879623,-0.014458177018346266,1.0,10.0,0.0,0.0,0.003122536684882474,-0.25643245181125457,-1.613371654941996e-5,0.346679409344236,0.18116480968294785,-6.804248332181551,-14.465436298498002,-1.0578609008101472,-0.8975051925613015,-0.04804375093132809,2.9134938827680976,-224.06315748212165,25846.257050014923,-3.975072437977871e6,7.641649732910573e8,3.201692668799031,-254.49749928212722,29356.93443091686,-4.515003395752809e6,8.679603921642979e8,-433.1244023949272,50016.69491941581,-7.6924089316410115e6,1.478781287158082e9,85212.43898702454,-1.310589336628892e7,2.5194629525059495e9,-2.232905361391067e7,4.292516787872668e9,7.313344042865634e9
5.7173688110290515,-2.168514303939853,0.0034547540128497638,2.0429879354012637,2.0402583839863815,3.607433540619636e-6,2.052776788444073,4.197706544108903,1.9750737605358708,4.027372026524835,4.377310790552826,8.078904648975474,1.1281622608831077e-11,0.0011287149193742597,72.15097369638144,237.6202694004925,38.054009860757674,-2362.362167779579,248297.27696672198,-3.6221763683010824e7,7474.0804102234415,40.35164816270223,-2584.979093876201,274858.57104961056,-4.033952042232982e7,64.42244273214783,-4248.564151983653,456681.1351077236,-6.741294411991037e7,-6991.236664376549,759238.9061115383,-1.1269638446564026e8,1.2629679930616955e6,-1.8846256795526642e8,-3.1527044484122306e8,0.6615405767177703,0.8393563192565653,1.001947125705702,3182.351465640921,102.29708784843538,-0.29337729430134685,-0.12240731592269655,0.0019480036272448967,2.910688345777034,3.3049344074193323,-0.2933772872266649,0.33187933263559716,0.3317467070324623,0.3309969142812179,0.33011304264047614,1.0320221508660839e-12,0.3093563106501742,0.31938468731557945,0.04014925182680695,0.040149251826662485,0.00436575289915991,237.6202694004925,237.62026940135112,7474.0804102234415,4.3233095164800867e-10,0.10175550207623368,-0.013923350652991547,1.0,10.0,0.0,0.0,0.0031318356152487785,-0.2513164359232116,-1.4850589895021695e-5,0.3395356096268654,0.17602195270647464,-6.742927017661128,-14.235987826929609,-1.0415231238332867,-0.8843367822073112,-0.048074152365805624,2.907279255120833,-223.1059957704793,25680.68499918808,-3.9411425891782325e6,7.560183164273698e8,3.1949600415164676,-253.32641706667846,29159.21443659351,-4.474982634753177e6,8.584228721500624e8,-430.998450111445,49663.38076008766,-7.621699283771534e6,1.4620475674263551e9,84582.58653587814,-1.298112255130029e7,2.4901282566048756e9,-2.2109154468674496e7,4.2411333323848605e9,7.223407457343499e9
5.836875153589774,-2.1478274282326018,0.003358147469290818,2.03171289135859,2.02904691991892,3.372495235989591e-6,2.041216542210825,4.150940199528306,1.964708683839735,3.984257042748225,4.3735653890374255,8.070820231936004,1.0187270404158163e-11,0.001093189775352319,66.42004568032252,242.18745654701553,38.02347471820186,-2355.8586916600893,247159.47005815658,-3.5991562939269066e7,7678.132383594848,40.30126159314379,-2577.0226126651596,273516.75234507123,-4.007141917121305e7,64.3171766046927,-4234.133924158254,454315.7735329326,-6.6945352508102216e7,-6965.307399944403,755081.7058846651,-1.1188207307321344e8,1.2556805744322052e6,-1.870463432573072e8,-3.128103861528321e8,0.6655434913757781,0.8414723569582047,1.0019072432543745,2996.542044166931,95.54343140207888,-0.28992500194471893,-0.12103061242242444,0.0019060654752634412,2.905739808704262,3.2983582533362323,-0.2899249962598018,0.32824668569211035,0.32811391559500996,0.3273850374459592,0.32652642545520477,9.02062946871743e-13,0.3061473353642929,0.3159959404831987,0.039327840653648076,0.03932784065352279,0.004241243921794311,242.18745654701553,242.18745654779025,7678.132383594848,3.8972572862068864e-10,0.09950868918051473,-0.013490752637496141,1.0,10.0,0.0,0.0,0.0031381743120515284,-0.24711542207524073,-1.3848826079061904e-5,0.33367481327150256,0.1718346305898195,-6.692530146815713,-14.047862529514077,-1.0280995001042745,-0.8735014411294811,-0.048099478336672497,2.902330751405435,-222.34526097949023,25549.34225079508,-3.9142787815596033e6,7.495806298276969e8,3.1895577328741638,-252.38933928968498,29001.65827187842,-4.443189656837521e6,8.508660943926808e8,-429.2875885291981,49380.69328156196,-7.565353020612708e6,1.44875630723458e9,84076.7988897764,-1.2881413777558515e7,2.466774519489267e9,-2.1932964028095115e7,4.200138036617174e9,7.151508384953012e9
5.9607239788615285,-2.126831058764787,0.0032650184677798905,2.020463854848946,2.0178604170978915,3.15046708471433e-6,2.029687516633969,4.104553296293391,1.9543579565798677,3.941450010847174,4.3699840538683485,8.0629736956827,9.186070911761737e-12,0.0010582225426121721,61.06858394930727,246.88636993863784,37.99687445923852,-2349.820509111489,246092.70867178918,-3.577508553048932e7,7889.859577887744,40.25344594894471,-2569.505659336232,272247.58949424006,-3.9817844450772874e7,64.21373274324824,-4220.317027942817,452061.47185459896,-6.650080115485351e7,-6940.215598112931,751093.543424358,-1.111042603631315e8,1.2486491064642523e6,-1.8568785595843154e8,-3.1044151697983855e8,0.6695827406627376,0.8436012203935974,1.0018676396656852,2819.3295012134167,89.15663643391804,-0.28650245410637254,-0.11966484996607606,0.0018648156041654593,2.9010127594128763,3.2919822449683345,-0.2865024495525013,0.32463959528896935,0.3245074680307499,0.32379984562227343,0.3229659285718253,7.872711911472413e-13,0.30295818395252866,0.3126298837439622,0.03851918433097981,0.038519184330871335,0.004119421485250555,246.88636993863784,246.88636993933594,7889.859577887744,3.508483946837809e-10,0.09730387905485594,-0.01306972255841057,1.0,10.0,0.0,0.0,0.0031432746751210473,-0.24297020074294923,-1.2905244331328603e-5,0.32789662656139695,0.16773476590061126,-6.642766781944568,-13.862489006186912,-1.0148483958682917,-0.862789919133765,-0.04812479172836395,2.8976035876325446,-221.6197191819698,25424.282474866646,-3.8887425671082777e6,7.434712904667485e8,3.184346816133598,-251.48854080099372,28850.841451311207,-4.412847956197905e6,8.436722141057816e8,-427.6321511186569,49108.82111429966,-7.5113843281371e6,1.436066490229088e9,83588.31534115272,-1.2785596359659359e7,2.4444172699152527e9,-2.1763136061550997e7,4.1607932334634886e9,7.082342172964546e9
6.08912988271064,-2.1055178103163397,0.003175272201134077,2.009239950206556,2.0066980301777946,2.940765542304203e-6,2.018188765117853,4.05854019373013,1.94402031707714,3.8989455867491207,4.366576395424723,8.055367270258394,8.271245616393797e-12,0.001023821010294799,56.07707189393844,251.72339536500294,37.97444350243444,-2344.2725087692515,245100.2791176754,-3.5572872858857036e7,8109.66756239502,40.20823225387196,-2562.4434727228,271053.5328909028,-3.957923165896388e7,64.11183803376947,-4207.119386324966,449920.3656108175,-6.607974174778921e7,-6915.940399725705,747274.8088752435,-1.1036324674557763e8,1.2418690726332683e6,-1.843868586870993e8,-3.0816218650643307e8,0.6736590996133773,0.8457432010687268,1.0018283124572953,2650.4182961708266,83.1210704412664,-0.2831093009768153,-0.11830988720656768,0.0018242456428601793,2.8965194275250856,3.2858076512308,-0.2831092973406445,0.3210578174252405,0.32092706947984423,0.3202409954122963,0.3194312244526713,6.860158019210195e-13,0.29978846361335226,0.3092861637308365,0.037723041768749965,0.03772304176865619,0.004000222533351085,251.72339536500294,251.72339536563115,8109.66756239502,3.1541550526770586e-10,0.09514028825734519,-0.01265995745237341,1.0,10.0,0.0,0.0,0.003147176573255753,-0.2388799732929549,-1.2016985211463045e-5,0.32219980294345885,0.16372054291394209,-6.593629496910788,-13.679818982795634,-1.0017687455015207,-0.8522003520243719,-0.048150088096285924,2.8931099762064862,-220.9310682986417,25305.76788819255,-3.8645811662765355e6,7.377000528448924e8,3.1793286820064273,-250.624987718925,28706.95148223131,-4.383994286185182e6,8.368490785453913e8,-426.03216385069305,48847.89758996571,-7.459827337496907e6,1.4239860303471153e9,83117.04911034611,-1.269368037677695e7,2.423060782320773e9,-2.159960662505324e7,4.1230906619717684e9,7.015868511818811e9
6.222320527273827,-2.0838800931278687,0.0030888151597894503,1.9980403190436307,1.9955589300676182,2.74282855970325e-6,2.006719359790604,4.012895409482746,1.9336944679000903,3.8567384742054247,4.363352847423244,8.048002300164077,7.436422784970986e-12,0.0009899927711647983,51.426661660834455,256.70539094074724,37.95643580889504,-2339.2418999956885,244185.80486298818,-3.5385528385927856e7,8337.989161645162,40.16564337745726,-2555.8521135819487,269937.2334879677,-3.9356061019361615e7,64.01116370585294,-4194.545574470123,447894.6464030757,-6.568266151293072e7,-6892.454470882748,743625.5401930029,-1.096593282028418e8,1.2353346541817565e6,-1.8314299313319448e8,-3.0597039039389193e8,0.6777733592773929,0.8478985943157868,1.0017892592142954,2489.519900644525,77.42161049377822,-0.27974520072537556,-0.11696558656543968,0.001784347342402918,2.8922731210110726,3.279835029476964,-0.2797451978314898,0.3175011139974426,0.31737243272172666,0.31670815302262617,0.31592199458748693,5.96826466588621e-13,0.29663777681861175,0.3059644286257483,0.03693917509229116,0.03693917509221024,0.0038835851977088456,256.70539094074724,256.70539094131175,8337.989161645162,2.831618471913038e-10,0.0930171527088407,-0.012261162456421037,1.0,10.0,0.0,0.0,0.0031499187238679064,-0.2348439598925695,-1.1181308507597478e-5,0.3165831248601307,0.15979019173114653,-6.545109492592577,-13.499802186045248,-0.9888596257980422,-0.8417308147524181,-0.04817536304728989,2.888863206580119,-220.28116724614245,25194.08795343215,-3.841847301618845e6,7.322779828707122e8,3.1745040099904216,-249.79968385789607,28570.190492154656,-4.356669204321092e6,8.304055673062873e8,-424.4874754634743,48598.05380630135,-7.410718596843936e6,1.4125238406653304e9,82662.86450269952,-1.2605673273507856e7,2.4027097716150856e9,-2.144229607214969e7,4.0870207168312893e9,6.95204132543434e9
6.36053757937922,-2.061910106588531,0.0030055551044964883,1.986864120176167,1.9844423038910723,2.5561148699151073e-6,1.995278391387417,3.967613616666619,1.9233790706879605,3.81482341522854,4.360324744178338,8.040879019450015,6.6756181890422394e-12,0.0009567452063000146,47.09916547235725,261.8397347893084,37.94312670391642,-2334.758451016861,243353.2827101687,-3.52137244768519e7,8575.286483415977,40.125691824187264,-2549.7484597595594,268901.55508046894,-3.9148861171333216e7,63.91131589213249,-4182.598407257218,445986.5389055914,-6.531008283285924e7,-6869.722706189024,740145.3171068141,-1.0899278556072773e8,1.2290384478278814e6,-1.8195575617040542e8,-3.038636889736196e8,0.6819263270858541,0.850067699360174,1.0017504775884756,2336.352649103823,72.04362901351921,-0.27640981938886533,-0.1156318141735076,0.0017451125729308842,2.888288330005432,3.274064046051283,-0.2764098170934686,0.3139692527625686,0.3138432780928536,0.3132009941247667,0.3124379293756667,5.183791571594074e-13,0.29350572005872516,0.3026643274638062,0.03616734928652519,0.03616734928645548,0.003769448732488565,261.8397347893084,261.839734789815,8575.286483415977,2.538394720812659e-10,0.09093372711895865,-0.011873050487779096,1.0,10.0,0.0,0.0,0.0031515387280155937,-0.2308613990559271,-1.039558866960213e-5,0.3110454030420661,0.15594198690992486,-6.497196278324865,-13.32238577504935,-0.976120262377673,-0.8313793027972797,-0.04820061223858933,2.884877748941146,-219.6720521341271,25089.562216484464,-3.820599784802869e6,7.272175996272377e8,3.1698725893672615,-249.01366631448752,28440.775823093965,-4.330917335122062e6,8.243516757305427e8,-422.997712884717,48359.415365007066,-7.3640968615471795e6,1.401689849026704e9,82225.56440985175,-1.2521578433567004e7,2.383369213981845e9,-2.1291104889183566e7,4.0525718086445913e9,6.890807138794554e9
6.5040377715805135,-2.0395998257609214,0.002925401017164662,1.975710526115653,1.9733473515299076,2.380103250131845e-6,1.9838649656210783,3.9226896272710454,1.913072737273756,3.773195167048852,4.357504405378208,8.033996281133073,5.983216341689484e-12,0.0009240854593808601,43.07704560885949,267.1343803595442,37.934814894893115,-2330.8547553675444,242607.12355517942,-3.50582101582097e7,8822.053148918087,40.0883770728539,-2544.15018702855,267949.58670453297,-3.8958213032845214e7,63.81182459741172,-4171.278438013509,444198.2706832915,-6.496256219007036e7,-6847.700692415508,736833.1321908658,-1.0836387092636374e8,1.2229711293348763e6,-1.8082445868535385e8,-3.01839109447e8,0.6861188285285582,0.8522508200648761,1.0017119652857431,2190.641552883783,66.9729785690822,-0.27310282974284256,-0.11430843940524993,0.0017065333087419455,2.8845808412390834,3.268493260297222,-0.27310282792842105,0.3104620062194726,0.31033933232580074,0.3097192026463481,0.3089787269454646,4.49482823155035e-13,0.2903918815214949,0.2993855083724203,0.03540733158999576,0.035407331589935816,0.003657753415511153,267.1343803595442,267.13438035999815,8822.053148918087,2.2721676472160702e-10,0.08888928380171279,-0.011495341815653584,1.0,10.0,0.0,0.0,0.003152073104242528,-0.22693154599140308,-9.65731021341167e-6,0.3055854741393603,0.15217424498255364,-6.449877281800953,-13.147513627800254,-0.9635500330316978,-0.8211437074304943,-0.04822583138468483,2.88116936849899,-219.10595426379217,24992.543482658646,-3.8009041781860273e6,7.225330361786897e8,3.1654331040645896,-248.2679992223005,28318.940547858398,-4.306787644195396e6,8.186986054283682e8,-421.56222752564565,48132.09825563306,-7.32000278873777e6,1.3914950029878547e9,81804.87524020996,-1.244139341180683e7,2.365044113871603e9,-2.114590867245592e7,4.019729577222854e9,6.8321031098934555e9
6.65309396129293,-2.0169410016217366,0.0028482631080058267,1.9645787267156622,1.962273289283415,2.2142919321361623e-6,1.972478206877766,3.878118404652955,1.9027740268379216,3.731848505209656,4.354905232251489,8.027351239394717,5.353952920857816e-12,0.0008920204320255247,39.343407047690064,272.59791536393544,37.931824722351294,-2327.5665350603554,241952.1992452225,-3.491982010592948e7,9078.816493583867,40.05368241915275,-2539.0757376124593,267084.65597969893,-3.878475415240069e7,63.71213090989867,-4160.583362705966,442532.035044964,-6.464068860785691e7,-6826.332912420832,733687.2379388764,-1.0777279132405901e8,1.217121059305646e6,-1.7974817683376008e8,-2.998930312216184e8,0.6903517061987302,0.8544482642934412,1.0016737200783388,2052.1182205606215,62.19598067388206,-0.269823912310726,-0.11299533526895317,0.0016686016385587905,2.881167868353209,3.26311987083046,-0.2698239108815477,0.30697915275123666,0.3068603296496346,0.30626247181208655,0.30554409420748974,3.8906724047613233e-13,0.28729584066206726,0.2961276188650339,0.03465889136505986,0.03465889136500841,0.0035484405232405034,272.59791536393544,272.5979153643416,9078.816493583867,2.030775713922377e-10,0.08688311284630051,-0.011127763889653548,1.0,10.0,0.0,0.0,0.0031515573199640684,-0.22305367351348476,-8.964063818893176e-6,0.3002022019227118,0.1484853244898126,-6.403137422373497,-12.975125634159124,-0.9511484801379955,-0.8110217941333624,-0.04825101624836414,2.8777552556375765,-218.58532077824773,24903.421485126986,-3.7828335636251336e6,7.18240227532339e8,3.161182879123661,-247.56376602589506,28204.93400452949,-4.284333747655589e6,8.134588684278467e8,-420.1800321864039,47916.2039391676,-7.278478558395545e6,1.3819512712530017e9,81400.42922006297,-1.2365107836211836e7,2.3477392237829084e9,-2.100655223202216e7,3.988475961400417e9,6.775854721783469e9
6.7765336405657255,-1.9985572966684861,0.0027886648497102095,1.95568844415177,1.9534285623799268,2.08866191194591e-6,1.9633874217300147,3.8427121217733027,1.8945395393085955,3.6989704048647427,4.35299489320031,8.022203116894778,4.892677750737653e-12,0.0008668010763882138,36.553253367490925,277.0965622796599,37.93350000724139,-2325.405310472415,241497.54924187434,-3.482205933032315e7,9291.802171915484,40.02778929281738,-2535.4061795215907,266457.77482161054,-3.8658830712577045e7,63.63178875516439,-4152.473411884084,441288.3326077257,-6.4402070562735185e7,-6809.664040894541,731288.4914752601,-1.0732726660143398e8,1.2125878355285055e6,-1.7892595572803298e8,-2.983897592268921e8,0.693767657303477,0.8562167424567959,1.0016433147596495,1946.2984964065115,58.57691107300222,-0.26722078001505567,-0.11195216354787782,0.001638717318690802,2.8786621072695953,3.2589603466635757,-0.2672207788373499,0.3042102872271937,0.30409491210476053,0.30351492994661755,0.30281388621773236,3.461919891545598e-13,0.2848315326396793,0.2935361382316204,0.034068320956578635,0.034068320956533164,0.0034626666736242207,277.0965622796599,277.0965622800311,9291.802171915484,1.8541844026877975e-10,0.08530526582099915,-0.010840816872267308,1.0,10.0,0.0,0.0,0.003150411759231657,-0.21998832323038958,-8.44033592272598e-6,0.2959500294488911,0.14558986192130344,-6.366150452044322,-12.838960317129285,-0.9413484859524255,-0.8030045132543844,-0.048271136643237955,2.8752483869506724,-218.20334457563118,24838.097511335713,-3.7696015050905696e6,7.151000325385685e8,3.157916115428791,-247.0309458021641,28119.543618213476,-4.267616392142642e6,8.095739913264916e8,-419.1117186812685,47751.76801903854,-7.247138451819666e6,1.3747937715030055e9,81088.24714932978,-1.2306873355517669e7,2.3346326734247184e9,-2.0899143425677884e7,3.9646016713520985e9,6.732564840308136e9
6.93633447017087,-1.9752495447695908,0.002716733574759003,1.9445938792664232,1.942390170330136,1.9400062425434924e-6,1.9520465066603359,3.798763622620158,1.8842507158218618,3.6581174110782277,4.350831451577869,8.015971821598875,4.364852326245781e-12,0.00083582307443716,33.29831905300713,282.88803639971167,37.940997676265155,-2323.326278808573,241020.80299478638,-3.471690972336598e7,9568.005454456481,39.99770204458491,-2531.323303416761,265758.7081042004,-3.851811779971244e7,63.52997962038537,-4142.885352456971,439846.9807908765,-6.412793868362181e7,-6789.290137550491,728434.4176962184,-1.0680458567260621e8,1.2070902357923777e6,-1.779453898225205e8,-2.9657324987868357e8,0.6980753953295515,0.8584407597845939,1.0016055448864707,1820.0572538791328,54.2954627732585,-0.26399160903546315,-0.11065723680835049,0.0016019317030080815,2.8758277549206963,3.253929658678567,-0.2639916081138845,0.3007707985037906,0.3006601579327564,0.3001025614578013,0.299422765051108,2.9868824298673116e-13,0.2817664311378828,0.29031502561446954,0.03334014352346005,0.03334014352342115,0.0033574970151227946,282.88803639971167,282.8880364000429,9568.005454456481,1.6525098976407528e-10,0.08336624920397964,-0.010490808931467241,1.0,10.0,0.0,0.0,0.003148091827178277,-0.21620223461554783,-7.822398795716411e-6,0.29070195550895084,0.14203880980892508,-6.32040493152512,-12.670875935378668,-0.929249947968251,-0.7930810720111607,-0.04829624929483062,2.8724123828343546,-217.77149226696233,24764.30569395035,-3.7546674379504565e6,7.11559126691467e8,3.1539942752967605,-246.40404299538665,28020.310356427777,-4.248330092761265e6,8.051144013083835e8,-417.821575795871,47556.6193940918,-7.21034894441183e6,1.3664553821717753e9,80711.7268522445,-1.2237545002535304e7,2.319173880774436e9,-2.0769781055381186e7,3.936145684927865e9,6.680500524613543e9
7.1025518723993795,-1.951568867308486,0.0026475733496205494,1.9335189177039112,1.9313705465359297,1.8002439471680719e-6,1.940729890388457,3.7551545128246664,1.873965126206442,3.6175313159266955,4.348933396026555,8.00995766753023,3.8871487439428295e-12,0.0008054576487280384,30.28789629702729,288.8764460130616,37.95488387767433,-2321.9824544700355,240651.86458078315,-3.4631770030022785e7,9855.882312419142,39.970066744759144,-2527.8193892862623,265157.3745133459,-3.839672146991272e7,63.425792955787884,-4133.893789899907,438533.16097924707,-6.388124822880972e7,-6769.336316881861,725736.0711938097,-1.0631988471602693e8,1.201760634461523e6,-1.770154516466102e8,-2.948203891434812e8,0.7024259691447043,0.860679987552787,1.0015680361674082,1700.2861513969078,50.27175045417314,-0.26078965175559876,-0.10937224227228551,0.0015657720638101312,2.8733449957154966,3.2490784483519164,-0.2607896510371616,0.2973551087279734,0.2972496373445785,0.2967144384857233,0.29605543422592784,2.572198897352614e-13,0.27871788518395857,0.287113840407561,0.03262290448834842,0.03262290448831521,0.003254549988512901,288.8764460130616,288.87644601335666,9855.882312419142,1.4703701181855509e-10,0.08146360480065591,-0.010150203801373037,1.0,10.0,0.0,0.0,0.003144815710978425,-0.21246617553577435,-7.243278087260088e-6,0.28552748862113314,0.13856219141858184,-6.275178098815815,-12.505077771469265,-0.9173197465672807,-0.7832641066657801,-0.04832131608728122,2.869927647590033,-217.39331149344983,24699.735513714666,-3.741610874583278e6,7.08466125471513e8,3.1502441481156094,-245.82160837434895,27929.693113904887,-4.230897197005076e6,8.011111464005039e8,-416.579451235598,47373.04204993749,-7.176250307879774e6,1.3588068199031322e9,80349.72057665265,-1.2172020482241757e7,2.304743808179763e9,-2.0645594035686243e7,3.909197328679863e9,6.63059521275218e9
7.24037758860004,-1.9323496472688952,0.0025941829264196693,1.9246725529596433,1.9225678664350399,1.6945454344094317e-6,1.931693541557434,3.720508532422246,1.8657378290128708,3.585251035697958,4.347618459497257,8.005293771444986,3.538321228030388e-12,0.0007816102691141701,28.04581467127051,293.8168036534637,37.97089171201514,-2321.4709239882695,240439.13089914844,-3.457891214735593e7,10095.043020480054,39.94964480145668,-2525.4469437933003,264749.58820493164,-3.831411337316514e7,63.34002820416312,-4127.116072916047,437574.95339104894,-6.370410778081053e7,-6753.5954719135025,723685.1432516363,-1.0595934287874858e8,1.1976009401724841e6,-1.7630631536676273e8,-2.934588923773097e8,0.7059378853839708,0.8624825405339265,1.0015382158589936,1608.9632215569595,47.230264206923316,-0.2582474814522346,-0.10835132030459643,0.0015372899809654322,2.871628055594986,3.245319218132558,-0.25824748086519617,0.2946395550946237,0.29453850616670796,0.2940212107060378,0.2933785204688844,2.279142034148083e-13,0.27629065113525564,0.28456699344252245,0.03205683608567928,0.03205683608565006,0.0031737552578071726,293.8168036534637,293.8168036537324,10095.043020480054,1.3376118320914882e-10,0.07996724047440917,-0.009884322633938111,1.0,10.0,0.0,0.0,0.0031415277286151264,-0.2095128998030306,-6.8065542972459325e-6,0.2814402090821937,0.135833481875444,-6.239349920202376,-12.374028533102978,-0.9078969464737867,-0.7754851681790077,-0.048341333795637015,2.868208871959485,-217.13175319982437,24655.101784457715,-3.7325914143774407e6,7.063309337442486e8,3.1473602887674037,-245.38837315624386,27863.612759010754,-4.218335052482926e6,7.982495488000722e8,-415.61826652491567,47234.497672748446,-7.150936850147352e6,1.3531950353894873e9,80069.92905407606,-1.2122293773542244e7,2.2939402698593187e9,-2.0549738093178205e7,3.8886943825542507e9,6.592126103106571e9
7.3827187397793494,-1.9128810417317463,0.002542468150840936,1.9158378675353491,1.913776357704533,1.5940466047699893e-6,1.9226718073130902,3.6860745928657117,1.8575105769267757,3.5531354226924026,4.346495522784035,8.000751450794247,3.2169911067506115e-12,0.0007581614722461747,25.94373313042878,298.89715614690385,37.99152101297689,-2321.4910954797238,240304.0058814085,-3.45403864303579e7,10342.476242016803,39.93063577425945,-2523.4688594641807,264409.4913507009,-3.824493909960815e7,63.25144403044458,-4120.692345387854,436699.92944092525,-6.354531150234084e7,-6737.97349923732,721725.3863632528,-1.056227954295187e8,1.193516985617632e6,-1.7562645684817964e8,-2.921287279061792e8,0.7094782816781945,0.8642952065247173,1.0015085603780733,1521.5021158146671,44.34007307031156,-0.2557223911847477,-0.10733662360071214,0.0015091998705507583,2.8701649009404706,3.2416603304969422,-0.25572239070628494,0.29193900031324016,0.29184260844322796,0.2913431848918939,0.29071653092207267,2.016923316392481e-13,0.27387345975440425,0.2820324744145017,0.031497506178971485,0.03149750617894581,0.0030943192319601675,298.89715614690385,298.8971561471483,10342.476242016803,1.2155094207957855e-10,0.0784934131134302,-0.009624175706425663,1.0,10.0,0.0,0.0,0.0031376639533296996,-0.20659087946826904,-6.392360083663123e-6,0.27739884430557943,0.133150701373706,-6.203816177585586,-12.244340293906145,-0.8985822614461489,-0.7677707402495819,-0.04836131754039297,2.866743636522423,-216.90873696270586,24617.05705428143,-3.7249068083406766e6,7.045126237846024e8,3.144571968382774,-244.98475881493482,27803.41469268041,-4.207047447840435e6,7.957023102868795e8,-414.6838642038934,47103.30625912084,-7.127392252410588e6,1.3480429129168334e9,79798.2174281022,-1.2074909993665744e7,2.2837933912839727e9,-2.0456756716211334e7,3.8690995491755295e9,6.554853399935936e9
7.567297215411059,-1.8881870406476735,0.002480116041379344,1.904810362500805,1.9028021263810813,1.4754193924577852e-6,1.9114145728269805,3.6433269857015445,1.8472250977640468,3.513218238320236,4.3453787672413995,7.995227668565742,2.8511800956677438e-12,0.000729415047894179,23.502473765370727,305.4551104289057,38.024212768364535,-2322.3113283911357,240250.9668701719,-3.45135884865967e7,10663.993751672948,39.90870570880596,-2521.567031773769,264083.35796028137,-3.817817938185605e7,63.135654938401665,-4113.132338914338,435723.68271931267,-6.337314093383898e7,-6718.482213484608,719395.7417295447,-1.052354023881231e8,1.1884906452858725e6,-1.7481492531780332e8,-2.9050187722009647e8,0.7139445707005031,0.8665755221289846,1.001471721305655,1417.4238462225471,40.93128010681983,-0.2525898258457717,-0.10607692124801288,0.0014746326803793985,2.868714894620979,3.2372139398117117,-0.2525898254765812,0.28858424655111053,0.28849397793281006,0.2880168251655752,0.2874098346777236,1.7280063875745273e-13,0.2708656978530107,0.27888136624456805,0.030807641720954546,0.03080764172093275,0.0029968923771665165,305.4551104289057,305.4551104291225,10663.993751672948,1.0767377067562252e-10,0.07668233530180506,-0.009306869762327927,1.0,10.0,0.0,0.0,0.003132048051319623,-0.2029818054030849,-5.9048258879269685e-6,0.27241092163492786,0.12986069398568983,-6.1597806086511495,-12.084063188880016,-0.8870914379681302,-0.7582155903132075,-0.04838624639591384,2.8652906555906,-216.68740732950502,24579.303015579913,-3.7172831895378074e6,7.027094269126283e8,3.1412071512829725,-244.52259501699285,27736.705232640517,-4.194796998765657e6,7.929776158240234e8,-413.54984027758337,46949.54941668405,-7.100476624281187e6,1.3422621247825005e9,79468.83897200647,-1.2018881321891287e7,2.2720283138551903e9,-2.0344182469327867e7,3.845830511134836e9,6.509783267970891e9
7.720537212532524,-1.8681390566969203,0.00243201602825496,1.896000589319472,1.8940344277884624,1.3858704573521137e-6,1.9024242449746336,3.6093621273370324,1.8389943414012189,3.4814629271702495,4.344729501449516,7.990915323161,2.585092187754818e-12,0.0007068726287079145,21.690421595451905,310.87668336124204,38.05624070331065,-2323.6447385686347,240307.13065056928,-3.4510300495462656e7,10931.48918599865,39.89247108305175,-2520.515003979836,263904.84320673975,-3.814124139421383e7,63.03797280531342,-4107.431679817911,435036.80832750996,-6.325687722612121e7,-6702.795496992343,717620.0327540742,-1.0495160230740267e8,1.1845062328143825e6,-1.7419354985707495e8,-2.892213890829057e8,0.7175508431739605,0.8684115732780886,1.0014424330898377,1338.2167716865158,38.360561381372065,-0.2501026378135686,-0.1050760271482794,0.0014474107216676853,2.8678771298796635,3.2337449833238043,-0.25010263751442086,0.28591707585029735,0.2858319257270218,0.28537251525355595,0.28478095685534555,1.52468624076817e-13,0.2684701422692789,0.2763738713402718,0.03026304533807195,0.030263045338052862,0.002920411736054385,310.87668336124204,310.8766833614388,10931.48918599865,9.759588725522922e-11,0.07525805672536034,-0.009059181108876909,1.0,10.0,0.0,0.0,0.003126944742223637,-0.2001289134507743,-5.537830421087777e-6,0.2684709942642313,0.12727858505022988,-6.124827187927904,-11.957236462734619,-0.8780213318989587,-0.7506392845735589,-0.048406146398730504,2.864450187489623,-216.55911752741468,24557.410730895375,-3.7128625277315807e6,7.016639778634887e8,3.1385982454795247,-244.18724059059105,27690.38877314604,-4.186540936748177e6,7.911803758396517e8,-412.66623256828933,46834.596481876666,-7.080975107871946e6,1.3381755512331603e9,79212.48909064212,-1.1976523884983e7,2.2633445485596695e9,-2.0256675173875883e7,3.828143861000819e9,6.474791932140193e9
7.878975057463197,-1.8478251788678928,0.0023854545500902077,1.8872012923048922,1.8852767330194218,1.3008697286884404e-6,1.893447231526717,3.5756022987261087,1.830760312612138,3.4498631262961346,4.344311271104387,7.986679781194022,2.3408418676277987e-12,0.0006847369495001448,19.996715049820104,316.4628446817756,38.09382662299759,-2325.620050278527,240456.69073157455,-3.45241897108163e7,11208.593040504229,39.87722987659978,-2519.891344296061,263802.55644678767,-3.8119615496672794e7,62.934778772607736,-4102.008415957285,434433.2967659964,-6.3160051087741815e7,-6686.8982505111435,715913.8327705401,-1.0469038305068728e8,1.1805270968179228e6,-1.735939543381092e8,-2.8795156479185385e8,0.7211872135094274,0.8702583036292997,1.0014133065467592,1262.4902753874428,35.92289036953442,-0.2476320659610335,-0.10408117933485132,0.0014205685563641489,2.8673441797776524,3.2303396792991848,-0.24763206571929136,0.28326458491763773,0.28318473014788487,0.2827429796636924,0.2821665937048489,1.3434546022379205e-13,0.2660837535057329,0.27387806110321616,0.029724805339691008,0.029724805339674313,0.0028451998968012353,316.4628446817756,316.4628446819539,11208.593040504229,8.835760637028069e-11,0.07385529751441244,-0.00881683701773054,1.0,10.0,0.0,0.0,0.0031213146057632825,-0.19730622613621313,-5.190336672133523e-6,0.26457533838018676,0.12474006398204396,-6.090086921242518,-11.831578823742689,-0.869060750738483,-0.7431208066023757,-0.048426005985340595,2.863914222571024,-216.47691401267014,24543.363194969956,-3.7100243078852696e6,7.00992581369597e8,3.1360484564985827,-243.88280380136445,27650.542131531547,-4.179711685533542e6,7.897376617731323e8,-411.7997899039865,46726.63190081493,-7.063291804704955e6,1.3345766933861713e9,78961.37719628945,-1.1936251578238852e7,2.255299477591713e9,-2.017104747698766e7,3.8112277369175963e9,6.440588768242893e9
8.084690698931238,-1.8220507692927368,0.0023293535299738774,1.8762163552837738,1.8743431503636032,1.2007300811877935e-6,1.8822440960637927,3.533687705734506,1.8204614449567138,3.410577620521328,4.344134793299375,7.981462319574792,2.0639058982647862e-12,0.0006576426350492343,18.036628477765582,323.69054726348674,38.149137980438425,-2329.053456926758,240783.92571347288,-3.456733964626688e7,11569.182019206535,39.85927900730618,-2519.7290142213033,263786.3120960185,-3.81151359074767e7,62.79637597950771,-4095.5645116099586,433794.98862816056,-6.306680625842546e7,-6666.520263710474,713863.7889717533,-1.0439441375590977e8,1.1755152760733704e6,-1.7287002144722766e8,-2.863660284723971e8,0.725775791452063,0.8725820075923885,1.0013771243016933,1172.555867585739,33.05486849291245,-0.2445670078272842,-0.10284604192445815,0.0013875443318831279,2.867134791524991,3.2261473259140265,-0.24456700764277986,0.2799694706548139,0.2798964585610015,0.2794766455218464,0.2789188679631822,1.14464408604069e-13,0.263113213069101,0.2707744142147042,0.02906076190688455,0.029060761906870458,0.002752927868569622,323.69054726348674,323.6905472636442,11569.182019206535,7.789802963538929e-11,0.07213165146564063,-0.008521246672912104,1.0,10.0,0.0,0.0,0.003113557884325535,-0.19381986756984146,-4.7820827168071105e-6,0.2597672829426676,0.1216271546819134,-6.046909617556459,-11.676038663764217,-0.8580150674445499,-0.7338001774896972,-0.04845077069309017,2.863700591560934,-216.44317939135817,24537.544847049303,-3.7088434631232377e6,7.007124748307815e8,3.1329192587354058,-243.54609186216985,27610.123713152094,-4.1732628938036594e6,7.884550748526669e8,-410.73436643346787,46601.17312381859,-7.043754926214379e6,1.330777088744031e9,78652.9609478776,-1.1888654957332585e7,2.246123720794344e9,-2.00660039838865e7,3.7910719914146094e9,6.39867980375262e9
8.255701864699908,-1.8011189086903026,0.002286103791328262,1.8674393225924883,1.8656066947117864,1.1252873649941625e-6,1.8732956274795163,3.5003817465992046,1.8122158258973202,3.3793169944113344,4.344289197657607,7.977320044323811,1.8633078547285097e-12,0.000636429847524899,16.5869874600085,329.680480099825,38.20049406317658,-2332.625450436395,241165.8203938063,-3.462393786481576e7,11869.607009239595,39.845511459166794,-2520.103973727443,263866.2982839646,-3.813047057375187e7,62.67660670493077,-4090.62394051044,433375.61087203864,-6.3014759758482404e7,-6649.617014392053,712275.4067090672,-1.0418083703060885e8,1.1714331881176832e6,-1.7230648475379404e8,-2.850866332534681e8,0.7294817898384699,0.8744534251723267,1.0013483581460636,1104.2536367454104,30.897475306781892,-0.24213332214925798,-0.10186460726501861,0.0013615433006089741,2.8673571646899134,3.2228206439895466,-0.242133322001089,0.27734966616121437,0.2772822875102105,0.2768798977066699,0.2763367273508208,1.0053685880685691e-13,0.26074636594880235,0.26830413087667915,0.02853638510804763,0.02853638510803535,0.002680471501746578,329.680480099825,329.6804800999673,11869.607009239595,7.033185419751208e-11,0.07077621716974933,-0.008290507803343726,1.0,10.0,0.0,0.0,0.0031067942777036903,-0.19106400861249057,-4.47536118888177e-6,0.2559694674157214,0.11918419501074815,-6.012518084671289,-11.552731435750871,-0.8493035342626967,-0.726402214110899,-0.04847053231669641,2.863919159755767,-216.475086229447,24542.906641546637,-3.7099176177749033e6,7.009651960791199e8,3.13043822971403,-243.3119282809182,27585.538174666144,-4.1698432125458596e6,7.878649548800336e8,-409.8899218691862,46508.05506453061,-7.0301799033961e6,1.3283067199625793e9,78408.81235166479,-1.185258680468132e7,2.2394684756375265e9,-1.998294745204557e7,3.7756483182945814e9,6.365581851628256e9
8.432722565572123,-1.7799033240401463,0.0022442603539735264,1.8586716163297394,1.8568791259683597,1.0538059716735821e-6,1.8643592306621815,3.4672743057184596,1.8039630354498557,3.348202218244033,4.344724189943985,7.973174157017762,1.679873703469656e-12,0.0006156302866833009,15.236463092445305,335.86648068511954,38.258594486166636,-2336.9834040132932,241662.19766411572,-3.470158919448828e7,12181.20454956853,39.83196356677822,-2520.9364074458595,264032.345579103,-3.8163456585524164e7,62.54725204181583,-4085.816389270999,433035.20496127516,-6.298298680793987e7,-6631.977756338798,710717.4590114017,-1.0398646979608959e8,1.1672427449182745e6,-1.7175170445039722e8,-2.8378470316756874e8,0.733219604467046,0.876336113295237,1.0013197507060645,1039.0754735840662,28.856514526833273,-0.23971581340500092,-0.10088905169670563,0.001335910223311967,2.867949704994499,3.2194924381946635,-0.2397158132863526,0.27474424060096925,0.2746826202808627,0.2742975268991599,0.27376872064371477,8.817345706394827e-14,0.25838769439299103,0.2658448417138267,0.0280179714445447,0.02801797144453401,0.002609196002574139,335.86648068511954,335.86648068524806,12181.20454956853,6.342070293794524e-11,0.06944134226165924,-0.008064744242854336,1.0,10.0,0.0,0.0,0.003099549214680879,-0.18833736008197471,-4.185449685968894e-6,0.2522143685004381,0.11678262005491073,-5.978210466720127,-11.43032351702442,-0.8407041450658704,-0.7190528700360849,-0.04849024733612468,2.864507499757287,-216.5629188158058,24557.781898472087,-3.7129096119791307e6,7.016709647643697e8,3.127951459448173,-243.10901947321497,27568.053343181662,-4.1680347723755185e6,7.876809367774351e8,-409.0459380081109,46420.98101580229,-7.018423065298432e6,1.3263508591727762e9,78165.07605828348,-1.1818102345789546e7,2.2333999813873014e9,-1.9900118179446705e7,3.7607511040732e9,6.332608875997192e9
8.616032885169014,-1.7583982488254215,0.00220378352482557,1.8499128952061599,1.8481601124327602,9.86117542618219e-7,1.8554345365515312,3.4343634835824792,1.7957017370132307,3.317230195897903,4.3454576213844325,7.968989705475732,1.5123422582060037e-12,0.0005952455904904068,13.979607410525523,342.2599994482746,38.32386625862911,-2342.1803099778954,242280.9272783959,-3.4801758948167555e7,12504.502832304219,39.81829529138267,-2522.2330665940785,264287.71135474154,-3.821491935148518e7,62.4066843830232,-4081.077742192267,432770.95364196046,-6.2971632744588666e7,-6613.3866000762555,709172.8773370709,-1.0380967236078504e8,1.162896976889013e6,-1.7120007635531458e8,-2.8244653018880194e8,0.7369897846694216,0.8782302588201318,1.0012913011163591,976.9165379647889,26.927186294944203,-0.23731435174503773,-0.09991932627406941,0.0013106415266101476,2.8689361044298995,3.2161345047433763,-0.23731435165030645,0.27215310555937156,0.2720973535784671,0.2717294173134565,0.27121473685982744,7.721318506527311e-14,0.2560368665376866,0.26339632304819055,0.027505396396134495,0.027505396396125207,0.0025390746223790906,342.2599994482746,342.2599994483905,12504.502832304219,5.7115123589021486e-11,0.06812674255951029,-0.007843846033103112,1.0,10.0,0.0,0.0,0.003091835973694029,-0.1856396274287761,-3.911582781569959e-6,0.24850152548688992,0.11442177862738012,-5.943933522828111,-11.308710233340069,-0.8322179944416649,-0.7117486085928492,-0.048509913898511926,2.865489273314852,-216.7102895476167,24582.790986111453,-3.717945696972689e6,7.028598865587668e8,3.125430855724091,-242.93714279863724,27557.86466157654,-4.167901157970073e6,7.879215953589704e8,-408.1952518565697,46339.48349978515,-7.008467011662808e6,1.3249164992819495e9,77919.70193605,-1.1784974552008733e7,2.2278913650476036e9,-1.9816820702631757e7,3.7462737609321413e9,6.299484349572253e9
8.805928891355098,-1.73659777314932,0.002164634071887512,1.841162821749032,1.8394493260101275,9.220592075980481e-7,1.8465211802306865,3.4016474208773926,1.7874305204927092,3.2863977570733267,4.34650876610984,7.9647255919056015,1.3595288878196673e-12,0.0005752772155146672,12.811185885903253,348.87347875470357,38.39677032430356,-2348.274018803242,243030.66448092283,-3.492606920610112e7,12840.051406902112,39.80410508366823,-2523.9990737646613,264635.74020926934,-3.8285738020810924e7,62.253059618278684,-4076.3319441745143,432579.097105273,-6.298076076317161e7,-6593.595923427315,707621.54249813,-1.0364842689620665e8,1.1583418681541265e6,-1.7064503372126433e8,-2.810563563980626e8,0.7407928907266917,0.8801360514313445,1.0012630085255543,917.6742181035855,25.104832239495245,-0.2349288092045833,-0.09895538297740367,0.0012857336625121153,2.8703420286347727,3.2127137407769006,-0.2349288091291735,0.2695761739482135,0.26952638594384914,0.26917545555048933,0.2686746672810924,6.751008913519906e-14,0.2536935360937739,0.26095834467793566,0.026998533126412205,0.026998533126404146,0.0024700807077595766,348.87347875470357,348.873478754808,12840.051406902112,5.136881596144923e-11,0.06683213862407346,-0.007627704713779555,1.0,10.0,0.0,0.0,0.0030836675232424164,-0.18297052062514102,-3.653023011160995e-6,0.24483048485310505,0.11210103105617673,-5.909625999166254,-11.187774105113078,-0.8238463284401631,-0.7044854758376895,-0.048529530180382245,2.8668901133798834,-216.92113753746293,24618.614731203477,-3.7251652985044317e6,7.045654129023579e8,3.1228434354000214,-242.79585978273963,27555.164192853,-4.169509181701434e6,7.88606926087568e8,-407.32948749023456,46262.98448513874,-7.000282623381561e6,1.3240095361902866e9,77670.30183568283,-1.175293156335427e7,2.222908756083538e9,-1.9732247996555522e7,3.732090431417094e9,6.265888629045052e9
9.002723636000837,-1.7144958476516903,0.002126773241382266,1.8324210654809714,1.8307464453876492,8.614734743639455e-7,1.8376188041553418,3.3691243098577437,1.7791479015116782,3.2557016644416925,4.347898452407542,7.96033362337927,1.2203219730598028e-12,0.000555726440012645,11.726173875153362,355.72046096343996,38.47780472048793,-2355.3277726477963,243920.94419920252,-3.5076318861376174e7,13188.419831220199,39.78892030831561,-2526.237474916679,265079.8434806072,-3.837684744493815e7,62.08428982195899,-4071.489114478644,432454.7483436307,-6.301032943442291e7,-6572.322151958795,706039.8111208912,-1.0350026924939594e8,1.1535154155961503e6,-1.700789007473032e8,-2.795961026941032e8,0.7446294927262904,0.8820536829948563,1.0012348721063105,861.2481307292403,23.384933344224457,-0.23255906054869252,-0.0979971750520542,0.0012611831168295822,2.872195310010241,3.209191394245373,-0.2325590604888462,0.2670133609356549,0.2669696186724753,0.2666355315006845,0.2661484063563239,5.893201492230405e-14,0.25135734263298126,0.2585306704522089,0.026497252319523826,0.02649725231951685,0.0024021877077996497,355.72046096343996,355.72046096353387,13188.419831220199,4.613847242369937e-11,0.06555725611627973,-0.007416213301356948,1.0,10.0,0.0,0.0,0.003075056531671606,-0.18032975503698004,-3.4090601439977837e-6,0.24120080146066725,0.10981974976919097,-5.875217476765446,-11.067383102305278,-0.8155905593705571,-0.6972590442962471,-0.048549094380953825,2.868737816981331,-217.19976383482467,24666.00145793827,-3.7347226506046806e6,7.06824778521913e8,3.1201505750122225,-242.68447032592263,27560.13740499637,-4.172928812440563e6,7.897584324985504e8,-406.43887371882494,46190.775752333764,-6.993826435577273e6,1.3236343726650062e9,77414.0997182981,-1.172164915719841e7,2.218409921537175e9,-1.964546532436136e7,3.7180528594750495e9,6.231452832886156e9
9.20674829275088,-1.6920862801785743,0.0020901627601583946,1.8236873030713272,1.8220511561981039,8.04208094991794e-7,1.828727058296207,3.3367923941918805,1.7708523182022518,3.2251386109552116,4.349649208104554,7.955757416384283,1.0936794096732968e-12,0.0005365943598428252,10.719752475384135,362.8157132301406,38.56750810492395,-2363.4108104018364,244962.28895327885,-3.525450677008308e7,13550.1957183816,39.772186231015745,-2528.9487020450993,265623.47190884384,-3.848923976633804e7,61.89801283438708,-4066.443382887224,432391.67626656295,-6.306016557781299e7,-6549.241062182413,704399.9759759005,-1.0336220967998213e8,1.1483465879054975e6,-1.694927269047013e8,-2.780450711549346e8,0.7485001706922283,0.8839833475572138,1.0012068910555048,807.5400978475203,21.763107109469562,-0.2302049832741565,-0.09704465700789612,0.0012369864085411244,2.8745261632221726,3.2055222015729457,-0.23020498322680916,0.26446458396874406,0.2644269558285369,0.2641095383477451,0.263635851710297,5.135943267392016e-14,0.24902791120812018,0.25611305806866014,0.026001421803733944,0.026001421803727918,0.0023353691566493596,362.8157132301406,362.81571323022496,13550.1957183816,4.138362195085881e-11,0.0643018256842919,-0.007209266184091242,1.0,10.0,0.0,0.0,0.0030660153746000724,-0.17771705133831495,-3.1790103704288038e-6,0.2376120384321958,0.10757731903288656,-5.840627043897269,-10.947388618855292,-0.807452278807615,-0.6900643460327649,-0.04856860472229072,2.871062560459329,-217.55087120634747,24725.775015405445,-3.7467886741143083e6,7.096795081260443e8,3.1173071495693914,-242.6019585584343,27572.959162415085,-4.178233030993088e6,7.913992133715343e8,-405.5120360263788,46121.99604109382,-6.989037512051024e6,1.323793432648662e9,77147.87519694061,-1.1690742066314679e7,2.2143426642867155e9,-1.9555392109288085e7,3.7039868147691774e9,6.195752032030998e9
9.36472149917435,-1.6750734084500682,0.002063502691747695,1.81714203731875,1.8155344865522192,7.633493466808742e-7,1.8220650192166847,3.312667903511776,1.7646211386809458,3.2023015999766438,4.351213822941597,7.952165145826212,1.0063533483213137e-12,0.0005225206238478196,10.01372646513991,368.30972890805674,38.640823698349806,-2370.1939548908904,245849.3867291882,-3.540781163946957e7,13830.688427125591,39.758232201809726,-2531.290858093239,266098.58566614357,-3.8588130624966756e7,61.745222401740996,-4062.451907354647,432379.94345746393,-6.3110647392175384e7,-6530.523460412766,703112.683598472,-1.0326314809594467e8,1.14419685396548e6,-1.6903374236629263e8,-2.768081244950018e8,0.7514258959005564,0.8854386104880853,1.00118600676006,768.9849706018014,20.608536849419252,-0.2284496376374159,-0.09633397585847642,0.001219069008716551,2.8766073574541875,3.2026425117885267,-0.22844963759778028,0.26256216417252204,0.26252915872097565,0.26222412337327305,0.26176037081793285,4.6274482217299665e-14,0.24728504151494946,0.25430630271350635,0.025633044357534423,0.025633044357529024,0.002285944472050405,368.30972890805674,368.3097289081345,13830.688427125591,3.810670013787289e-11,0.06337285907273482,-0.007056975234211725,1.0,10.0,0.0,0.0,0.003058959494746133,-0.175775774234736,-3.015206642553983e-6,0.2349470621266316,0.10592062791053368,-5.814509445760295,-10.857553013252236,-0.8014267368621433,-0.6846858138093798,-0.04858320107554346,2.87313879841145,-217.8648469720004,24779.277115434925,-3.7575978900550036e6,7.122389751093628e8,3.1150444342981127,-242.55820258242244,27587.822669110967,-4.1834934319814043e6,7.929657259998798e8,-404.7852632140052,46072.04303893695,-6.986491481642263e6,1.324263339464092e9,76939.40790178996,-1.1667536557565086e7,2.211537429013976e9,-1.9484934741205186e7,3.6932969749771614e9,6.167855046963877e9
9.582254240075732,-1.6521101342284445,0.0020289896950743914,1.8084215113071844,1.8068517505116615,7.115435680809431e-7,1.8131910602676287,3.2806665190084887,1.7562988708289196,3.1719632048058766,4.353656354198556,7.947101608049837,8.99387947260285e-13,0.0005041233417807695,9.133847175942384,375.87918542863207,38.74713034865249,-2380.265380118769,247183.83720492115,-3.564040059287717e7,14217.384711362844,39.73715893210314,-2534.8203429786927,266824.6711904716,-3.874033097381593e7,61.52167705154667,-4056.73923679858,432404.1391068933,-6.319501861121168e7,-6503.358355042593,701290.0471138924,-1.0313365007339376e8,1.13822667678489e6,-1.6838645030274042e8,-2.750393887848721e8,0.7553576314306645,0.8873898055728495,1.0011582957547223,719.803862143644,19.14819358337294,-0.22612269955421435,-0.09539130978192073,0.0011954832454472567,2.8798547054431474,3.19858423134722,-0.22612269952303185,0.2600377594713865,0.2600109570503226,0.2597222630703511,0.2592715662882001,4.0208034528029456e-14,0.244966498156381,0.25190569761065007,0.02514642390681772,0.025146423906813067,0.0022209427426819806,375.87918542863207,375.87918542870176,14217.384711362844,3.409458047937682e-11,0.062150836677910194,-0.006857730310622491,1.0,10.0,0.0,0.0,0.0030491944760374086,-0.17321152327730255,-2.8079360999294764e-6,0.23142888415426296,0.10374473948821973,-5.779368916453501,-10.737836697853055,-0.7934984851551357,-0.677532794220825,-0.04860261294744984,2.876379003542528,-218.35548441856616,24862.97064347208,-3.7745234680795027e6,7.162505665598891e8,3.1118057807724155,-242.52259863403094,27614.749942596914,-4.192279436699084e6,7.955234174078006e8,-403.7619807431742,46006.63455664216,-6.98440750222023e6,1.3253549882545557e9,76646.32788600551,-1.163613930119557e7,2.2080630157268376e9,-1.938599115877674e7,3.6786689688838363e9,6.128722344675016e9
9.808031159216572,-1.6288214493208446,0.001995624332022982,1.799708136953156,1.798175787383775,6.626654964715946e-7,1.804326817887282,3.2488517958452494,1.7479589352071232,3.1417484217743206,4.356532048096851,7.941645558226302,8.024524424351704e-13,0.00048614681583708107,8.320333432872804,383.7450585012755,38.86383027937245,-2391.593350666032,248704.45919524622,-3.590768997333542e7,14619.169629374084,39.71247756153615,-2538.8046504491745,267659.64253532846,-3.891684356358375e7,61.2724278575899,-4050.428636488033,432463.3152253889,-6.329821143571715e7,-6473.2406524280605,699306.8845422677,-1.0300251831153491e8,1.131662610981586e6,-1.6768633732712835e8,-2.7310675161206806e8,0.7593250862183238,0.8893535764940976,1.0011307380630514,673.0820524043945,17.77455376946173,-0.22381111238880746,-0.09445421594729886,0.001172241935654756,2.8836770669014875,3.194212467090736,-0.22381111236435583,0.2575271782504868,0.25750661289186055,0.257234059435666,0.2567962054477505,3.487490456489685e-14,0.24265361295642915,0.24951445851367057,0.024664872536558812,0.024664872536554812,0.002156943050963465,383.7450585012755,383.74505850133784,14619.169629374084,3.046008600980263e-11,0.06094755164272894,-0.006662745612267515,1.0,10.0,0.0,0.0,0.003039031885473235,-0.17067459525798312,-2.61282822926372e-6,0.22795047020821999,0.1016060694310868,-5.743756804112898,-10.618003105376669,-0.7856931540906632,-0.6703944073609583,-0.04862196617037221,2.880193566983757,-218.93399601082803,24961.785750906645,-3.794532695391307e6,7.209989927160594e8,3.1082503670262964,-242.51088827817514,27649.907283178727,-4.203163873299821e6,7.986428026347553e8,-402.6608859481421,45941.26613649936,-6.983700409989211e6,1.3269720190105336e9,76331.53320158871,-1.160365673775766e7,2.2048088646637645e9,-1.9279861521137234e7,3.663364447392886e9,6.086803741511953e9
10.04246276124983,-1.605200626299247,0.0019633701974853344,1.7910016301147893,1.789506321308635,6.165814640840694e-7,1.7954719827131498,3.2172222084294724,1.739599476515098,3.1116537261180457,4.359871390907127,7.9356970207792825,7.147363066285834e-13,0.00046859144724224056,7.569100469681415,391.9281323022317,38.99165309508881,-2404.2765072090165,250426.7425497215,-3.621270478209172e7,15036.662282493344,39.68319691737687,-2543.2275738153503,268606.68346751155,-3.911887727630968e7,60.993757224839314,-4043.3293144260865,432543.5656192477,-6.341921055079249e7,-6439.643602583641,697114.1513845556,-1.02863854771445e8,1.1243889132971715e6,-1.669178446650826e8,-2.709766784272196e8,0.7633288735058112,0.8913301228942654,1.0011033330080625,628.7294852447317,16.483723813725323,-0.22151476673541237,-0.09352265475718606,0.0011493417446091121,2.8881159787829893,3.189447504908143,-0.22151476671630302,0.2550303497954177,0.2550160439057249,0.2547594211097732,0.2543342009712832,3.019390055967323e-14,0.24034596071304756,0.24713232361198575,0.02418824395997738,0.02418824395997395,0.0020939191866970767,391.9281323022317,391.92813230228745,15036.662282493344,2.7172099500121946e-11,0.05976275375610091,-0.006471919891821266,1.0,10.0,0.0,0.0,0.003028483079889303,-0.16816473304258264,-2.4292916447504766e-6,0.2245114175006626,0.0995040466660716,-5.707537650415992,-10.497818688499766,-0.778013158407617,-0.6632629001842039,-0.04864125902932978,2.8846239733134986,-219.607043834891,25076.922867250247,-3.8178813148496174e6,7.265479623183262e8,3.104298666217668,-242.52020427321833,27693.375449756444,-4.216227809703222e6,8.02353661275654e8,-401.46222424396626,45874.230882167845,-6.984204836260935e6,1.3291030276033092e9,75989.51000581175,-1.1569374047435444e7,2.201666092412014e9,-1.916472223767773e7,3.647071348119525e9,6.041392583528898e9
10.224226832355413,-1.587262921775834,0.0019398872364791908,1.78447609546198,1.7830083289969438,5.837742644230312e-7,1.78883685357098,3.193620642151417,1.733315915564469,3.089159378394816,4.362699987620781,7.930843267845738,6.545426503258126e-13,0.0004557014443516985,7.044195040905637,398.287275643651,39.09529416397399,-2414.7432731833387,251861.1034854934,-3.64682513544975e7,15360.45783633147,39.65753197560256,-2546.8189603485703,269392.28889464564,-3.928790792802462e7,60.762950026250294,-4037.3550452139048,432607.5487245921,-6.352083636213228e7,-6411.806706209416,695298.257339104,-1.027507512695117e8,1.1183898251123936e6,-1.662859281284944e8,-2.692269840434839e8,0.7663559295134261,0.8928210366955597,1.001082879007099,596.9669064001706,15.567673433764696,-0.2198024467718966,-0.0928275920858943,0.0011323884838061364,2.891876898607376,3.1855607233667946,-0.21980244675604863,0.25316671393804235,0.25315711061261004,0.2529122929250689,0.2524964134220462,2.7066890147023525e-14,0.23861839452042632,0.2453515382176719,0.023833912468133756,0.0238339124681307,0.0020472759520722677,398.287275643651,398.2872756437022,15360.45783633147,2.4916018437418454e-11,0.05888614017204384,-0.0063314695846106595,1.0,10.0,0.0,0.0,0.003020324715268188,-0.16629994778052584,-2.2988900953981397e-6,0.22195772271498268,0.09795124297505511,-5.679882404577157,-10.407292722944042,-0.7723370175152715,-0.6579135616437664,-0.04865568803010723,2.8883780154934655,-220.17825610868454,25174.78361910672,-3.8377551812867075e6,7.31277910624331e8,3.101019925246316,-242.53885395676133,27731.45331844819,-4.227505157101562e6,8.055439531707091e8,-400.48562237176077,45821.654566509984,-6.9852552460618e6,1.3310282949463983e9,75711.3509283878,-1.1541982436645202e7,2.199304342701138e9,-1.9071212972678773e7,3.6339870451554995e9,6.004563070279484e9
10.474866546976056,-1.563044279846585,0.001909491743693144,1.7757809779524836,1.7743496233489222,5.422721994568751e-7,1.7799977929393485,3.162311632501497,1.7249176280200325,3.0592663073795223,4.366932157095645,7.923742528265261,5.811723971311022e-13,0.00043888352486479116,6.392680129353275,407.0818980990204,39.24453242568856,-2430.0667596697294,253979.01925393924,-3.6847715278807074e7,15806.896234597018,39.61732124930119,-2551.9486389033177,270542.30764795817,-3.953766800746154e7,60.42242522492133,-4028.3204311726186,432681.9502112066,-6.366944361353643e7,-6370.6407673054555,692597.0647925222,-1.0258131334293966e8,1.1095494909417916e6,-1.6535313214884973e8,-2.6665767274298355e8,0.7704247908601324,0.894820419660152,1.0010557396064497,556.5502401165211,14.41276539704409,-0.21753252658112487,-0.09190562473524075,0.0011100773904058948,2.897506414317351,3.179876847590436,-0.21753252656881408,0.25069379842713824,0.25069046714310994,0.25046119253691107,0.25005759062563104,2.335588484192399e-14,0.2363188508234012,0.24298470024800303,0.0233655324128338,0.023365532412831187,0.001985896966863603,407.0818980990204,407.081898099066,15806.896234597018,2.2166027351794244e-11,0.05773310989500632,-0.006147681403546219,1.0,10.0,0.0,0.0,0.0030091266320666984,-0.16383685496530798,-2.1342490480551697e-6,0.21858661737642518,0.09591201741087413,-5.64221429192108,-10.28583934002458,-0.7648829988160664,-0.6507723624079632,-0.048674871128921327,2.893997646921071,-221.03485453743764,25321.78248266029,-3.8676573157738266e6,7.384062188187864e8,3.0961444051851377,-242.5757788005501,27789.51304794316,-4.244579245713215e6,8.103673140828084e8,-399.05936522380387,45746.60328224972,-6.987350996342124e6,1.3340120251902113e9,75305.90787201433,-1.1502453026023712e7,2.196026475084107e9,-1.8935124367098972e7,3.615059068180948e9,5.951044769954062e9
10.669325409771753,-1.5446501651898337,0.0018873623739511733,1.7692637152142412,1.767859440322361,5.12760119808624e-7,1.7733741970192614,3.1389490031914487,1.7186026578609133,3.0369191370589927,4.370472804767164,7.917863042876046,5.309457209434398e-13,0.00042654660535716,5.938352735418672,413.9295483920442,39.36525193800016,-2442.656212339516,255732.98920342358,-3.716365350060076e7,16153.067692968654,39.581854974276304,-2556.030421985026,271482.9466183495,-3.974400950588565e7,60.13965223147051,-4020.585881102496,432716.783686077,-6.3789537840654984e7,-6336.327327269267,690321.4636267856,-1.0243515381301378e8,1.1022002835270818e6,-1.645734639509617e8,-2.6452822706911418e8,0.7735013672389939,0.8963286873808863,1.001035484240636,527.6417791334578,13.594509065004344,-0.2158399161003731,-0.09121771889065544,0.0010935622835783593,2.9022187629288827,3.1751727906553926,-0.2158399160902104,0.24884803204765962,0.24884940055926638,0.24863163120792417,0.24823710709716829,2.0883328405446986e-14,0.23459686039153438,0.24121508593942445,0.023017206302534742,0.023017206302532425,0.0019404575471250814,413.9295483920442,413.92954839208596,16153.067692968654,2.028322298246545e-11,0.056880050465134675,-0.006012395521730511,1.0,10.0,0.0,0.0,0.0030004937362167854,-0.1620068734788666,-2.0173993858324557e-6,0.21608345327953662,0.09440569082310354,-5.613260128547803,-10.194006934312567,-0.7593798768040226,-0.6454039848352947,-0.04868921582603829,2.898702010314244,-221.75331141250047,25445.300272162458,-3.89282830118071e6,7.444174494893612e8,3.0920449698678203,-242.60965963245556,27838.48173486898,-4.258956560502918e6,8.1443123280844e8,-397.8806979409153,45685.119463895244,-6.9892798024333855e6,1.33654490491112e9,74971.53436535106,-1.1469953008762835e7,2.193373981867691e9,-1.882307793209485e7,3.5994970289630327e9,5.907054054222517e9
10.937649083969454,-1.519812123302958,0.0018587186220398375,1.760579313507386,1.7592108454293045,4.7546933758899313e-7,1.7645501647213708,3.1079567723574226,1.7101593964092752,3.0072170192015046,4.3757155453769245,7.909148259518724,4.698759174373134e-13,0.00041046589815947057,5.375574400690199,423.41914439729624,39.538728432651034,-2461.0185826031034,258310.89866560334,-3.763043095650966e7,16630.17326550484,39.526131120582605,-2561.7460701653094,272842.65095602005,-4.0045588060088016e7,59.72160115267264,-4008.73408272838,432713.3257228446,-6.3959021231038176e7,-6285.340272035814,686888.7579385361,-1.0220621790983856e8,1.0913009505933279e6,-1.63406800376636e8,-2.6137857805748907e8,0.7776372061964675,0.8983515053078954,1.001008609019239,490.903180700758,12.564631376819982,-0.21359614158410278,-0.0903052478871297,0.001071830622438393,2.9092015718535595,3.1682044471775246,-0.2135961415762576,0.2463988684770736,0.2464064896627091,0.24620385195342132,0.2458212606465395,1.7956789191941376e-14,0.23230407917363646,0.23886274813991804,0.022556584403899762,0.022556584403897788,0.0018806440756828345,423.41914439729624,423.4191443973334,16630.17326550484,1.7993321752512852e-11,0.05575807364974929,-0.005835342915489466,1.0,10.0,0.0,0.0,0.00298867922886645,-0.15958983696145573,-1.87003148871825e-6,0.21277917182673717,0.09242762829555934,-5.573540472682982,-10.070283232306696,-0.7521617409311061,-0.6382198545873333,-0.04870828383309234,2.9056733517708793,-222.8202467020189,25629.10478153253,-3.9303608517113193e6,7.533989631080055e8,3.0858807975770337,-242.6580840778318,27910.880767581817,-4.280283413539306e6,8.204744031092395e8,-396.13760417492404,45593.70656757397,-6.992039646209682e6,1.3402823981260786e9,74478.14426111704,-1.1421817942820322e7,2.189412483223074e9,-1.8658055525453184e7,3.5765052342887707e9,5.842384479555016e9
11.145967187916623,-1.5009452601289688,0.0018378638441941487,1.754069893172247,1.7527280596631978,4.489832526880267e-7,1.7579376194247882,3.0848305333657025,1.70380836692763,2.9850092282002274,4.380063407285685,7.9018496478959355,4.281769028930368e-13,0.00039868156893601675,4.983938133980963,430.8236567371704,39.67880944960539,-2476.057861138903,260437.80852696855,-3.8017503826008275e7,16999.914580510696,39.47696216965688,-2566.2044268988207,273942.11646198086,-4.029236872999691e7,59.373914772547415,-3998.489759896649,432655.8708985931,-6.409134991138498e7,-6242.685075166833,683965.0571858982,-1.0200224273999625e8,1.0821952669287818e6,-1.6242101495133176e8,-2.587535438245852e8,0.7807647222364844,0.8998775655162997,1.0009885514075183,464.659738954971,11.836239383325445,-0.21192305072104783,-0.0896244342040639,0.0010557466084633275,2.9149974781913746,3.162372651091825,-0.21192305071460243,0.24457087164729746,0.2445831667356917,0.2443917173603515,0.24401794939888785,1.6012272713919255e-14,0.23058666475495432,0.23710372256247345,0.02221388467020378,0.022213884670202032,0.001836349309263533,430.8236567371704,430.8236567372044,16999.914580510696,1.6429109615022105e-11,0.054928047886931466,-0.0057049968697254205,1.0,10.0,0.0,0.0,0.002979596055012302,-0.15779414880885914,-1.7655598426047143e-6,0.21032573111056463,0.09096658504149957,-5.542780067640262,-9.976310044888255,-0.7468397797092382,-0.6328047162773505,-0.04872254014929277,2.9114599994194377,-223.7078987853112,25782.364037404168,-3.9617252813550504e6,7.609209909078228e8,3.080650784664202,-242.69279768325663,27970.37552817424,-4.297935701769387e6,8.254961312112404e8,-394.68153599900785,45516.1072323587,-6.994017689150068e6,1.343327107500833e9,74066.98040417487,-1.1381343585441858e7,2.1859917247391157e9,-1.8520817102492817e7,3.5572570411591434e9,5.788712437150154e9
11.433607844744909,-1.4754659304681381,0.0018108681491783472,1.745395767545334,1.744089158511184,4.155565513298691e-7,1.749128107231924,3.0541521944107823,1.6953139577460357,2.9554881367321433,4.386453586129006,7.890925290688915,3.7760845690765444e-13,0.0003833370355121769,4.4998350620548475,441.10799163752466,39.879810393510766,-2497.9373793354816,263554.4606590587,-3.858758838753317e7,17509.0949333616,39.39982636080065,-2572.3177562397236,275514.4261665406,-4.0649977117106915e7,58.85936618519603,-3982.690552170433,432476.4181161654,-6.427153467414632e7,-6179.140723848712,679518.7806232134,-1.0167597053668304e8,1.068643664328101e6,-1.6093377356172338e8,-2.5485557199831983e8,0.7849694031558094,0.9019243813671739,1.0009619395827465,431.3527864855427,10.921132863411968,-0.20970520291030492,-0.08872138769833061,0.0010345852786506314,2.9235245972555006,3.1536514645638327,-0.2097052029053615,0.24214536295277783,0.2421638615858043,0.24198711069751594,0.24162494160874676,1.371717451816358e-14,0.22829934864986703,0.23476514438268814,0.021760500115025817,0.021760500115024332,0.0017780231348978862,441.10799163752466,441.1079916375548,17509.0949333616,1.4531109806075569e-11,0.0538364537857058,-0.0055343829997707185,1.0,10.0,0.0,0.0,0.0029671970193330347,-0.15542252795048206,-1.6339557728668048e-6,0.20708725431789207,0.08904814150070098,-5.500250038759271,-9.849080580724786,-0.7398694308157998,-0.6255365421530656,-0.0487414874566574,2.9199738282025396,-225.01720732853227,26008.986533137093,-4.0082179888100624e6,7.7209866396639e8,3.072730413989882,-242.72994271089087,28056.34186259098,-4.323733762113107e6,8.328759773961577e8,-392.50875639313824,45397.28844792965,-6.996129028924504e6,1.3476562503399737e9,73455.0488907785,-1.1320267064432219e7,2.180609613694606e9,-1.8317042013114236e7,3.528391069952973e9,5.709203197699835e9
11.657072537271715,-1.45610992487348,0.0017912115090118821,1.738893990092344,1.7376135869849294,3.9184465030130574e-7,1.7425263637277124,3.031260662170539,1.6889223341200652,2.933412813839316,4.391719421253685,7.881701371300452,3.431736142626289e-13,0.0003721042700669373,4.163677394639314,449.15135232210133,40.04191456615989,-2515.820142089638,266119.79919983784,-3.9059208754553646e7,17903.277784484308,39.33194974203232,-2576.979750454755,276772.9076008813,-4.09403509178433e7,58.43118476733012,-3968.9810022144593,432241.27892799675,-6.440685025420412e7,-6125.896822991935,675710.4667306334,-1.0138179803320153e8,1.0572972947366172e6,-1.5966979934571168e8,-2.5159896916280448e8,0.7881492197720267,0.9034686321131784,1.0009420795194788,407.59384926086943,10.275143182775022,-0.2080515002576666,-0.08804762601718202,0.0010189258275772667,2.930559477056935,3.1462953719880264,-0.2080515002536252,0.2403350979927549,0.24035822308665197,0.24019232805149396,0.23983873573579823,1.2196655646553776e-14,0.2265855844046796,0.23301619343834354,0.02142302449531554,0.021423024495314233,0.0017348150386371863,449.15135232210133,449.1513523221288,17903.277784484308,1.3237715905691591e-11,0.05302897903028047,-0.005408756305414668,1.0,10.0,0.0,0.0,0.0029576872244681624,-0.15366068973189215,-1.5407711574764853e-6,0.20468282512098118,0.08763126431581929,-5.467046242561061,-9.751939296409692,-0.7347384221279325,-0.6200403835838849,-0.04875565099358309,2.9269979810365756,-226.10037829353922,26196.971276735138,-4.046887045870591e6,7.814201943370566e8,3.0659739302073286,-242.74534034237,28125.52832572334,-4.344808951115576e6,8.389462914504392e8,-390.6805107860863,45294.09102117152,-6.996994646082439e6,1.351060962268714e9,72941.61730533247,-1.1268144159094108e7,2.175783762171625e9,-1.814650772950878e7,3.503938833344115e9,5.642834276522987e9
11.887454910479168,-1.4365393705834593,0.0017720456604350347,1.7323955185946953,1.7311411424249632,3.6924878127516186e-7,1.735929266243314,3.008469529906,1.6825120382609653,2.91139256753493,4.397417030568461,7.871463383958182,3.115051567941846e-13,0.0003611074849676509,3.8492488149662853,457.49765504455974,40.21438037639251,-2535.061849357331,268896.78548995155,-3.957199698929627e7,18308.074837942957,39.25419504625786,-2581.657156755525,278098.29674557166,-4.1250341213507496e7,57.96302702256897,-3953.434122135747,431897.0651406993,-6.4539653081071645e7,-6067.327613732603,671437.1817270677,-1.0103681985901654e8,1.0448232404891837e6,-1.582608816602678e8,-2.480254945485086e8,0.7913518343301075,0.9050207816920476,1.0009223043224416,384.8465927508868,9.662297912416244,-0.2064060891763584,-0.08737688372201864,0.0010034465321331594,2.9381796668563434,3.1381390804776546,-0.20640608917306155,0.23853244528486225,0.23856017027026297,0.2384049841506528,0.23805986519691366,1.0830770877869007e-14,0.2248731419314433,0.2312714356581538,0.021087659083542962,0.02108765908354181,0.0016920554064416542,457.49765504455974,457.4976550445848,18308.074837942957,1.2047322721587416e-11,0.052231033966540566,-0.005285085966079453,1.0,10.0,0.0,0.0,0.002948001759677664,-0.15191324751228852,-1.452109670577018e-6,0.2022992174627609,0.08623299807598936,-5.432562277509891,-9.653070212272064,-0.7296927335284988,-0.614497103423476,-0.04876977327008355,2.9346067466008052,-227.27669894305942,26401.636291563875,-4.089092917339204e6,7.916197984073013e8,3.058416539554867,-242.7444975711661,28198.455253358414,-4.367384712678261e6,8.454950057259853e8,-388.65818359659494,45176.34025372079,-6.996924302074702e6,1.3545551905216682e9,72375.2136795573,-1.1209671794790324e7,2.170113065721288e9,-1.7958846290574186e7,3.4767064078198547e9,5.569980425146555e9
12.205862064050663,-1.4101066720373459,0.0017472317785912368,1.7237361768326698,1.7225162293253784,3.4078483390845694e-7,1.7271404949736413,2.9782377259052444,1.6739347954890509,2.8821167162120314,4.4057294761564165,7.856005837837268,2.7325514657816516e-13,0.0003468117313506101,3.461817854191882,469.1315127814256,40.46151286231452,-2562.996362259957,272957.0154652046,-4.0325714969204776e7,18864.306117280124,39.132907615026554,-2587.8235166945724,279966.7976478478,-4.1695077351667546e7,57.27033540859025,-3929.4252913942637,431227.5870232478,-6.470788849095598e7,-5980.052841508661,664915.0426313955,-1.0048309549685325e8,1.026248892242994e6,-1.5612708972092494e8,-2.4271705208781743e8,0.795657800083632,0.9071026828084171,1.000896069940993,356.03739672639875,8.894570935742168,-0.2042251146339507,-0.08648726576957028,0.0009830860814712392,2.94931320253525,3.1258421551619433,-0.2042251146314464,0.23614079269766022,0.23617460334747276,0.23603346281702864,0.23569948300857127,9.225555011351856e-15,0.22259174748111069,0.2289515295882095,0.020643650123738703,0.02064365012373773,0.0016357229169008639,469.1315127814256,469.1315127814477,18864.306117280124,1.0608011931449776e-11,0.051181805210901564,-0.005123168088370251,1.0,10.0,0.0,0.0,0.0029348219894725935,-0.14960563189056703,-1.340620632587155e-6,0.1991533127680657,0.0843972907260884,-5.384314384541307,-9.518121058809841,-0.7231019557435607,-0.6070180746013487,-0.04878853703453803,2.945723886780356,-229.00100172173865,26702.606675784493,-4.151357549769134e6,8.067150018823907e8,3.0469172957247608,-242.70803261960253,28300.91124455716,-4.399840138554009e6,8.550013938597189e8,-385.61881430028063,44992.32480144483,-6.994793699945434e6,1.359266993283928e9,71526.94284192637,-1.1120208217682285e7,2.1609400492049923e9,-1.7678717140007216e7,3.4354265295324345e9,5.461583861583248e9
12.453457337774486,-1.3900247232551186,0.0017291600572474815,1.7172458296688629,1.7160515013138045,3.206324630865339e-7,1.7205546210905067,2.955681589409142,1.667478532459347,2.860222721932707,4.412535973645833,7.842865223556044,2.4731757259790987e-13,0.0003363645564493772,3.193671707435662,478.26405463564953,40.66060062201961,-2585.7919434725927,276293.93219003954,-4.094850354696599e7,19293.741760096822,39.0268554295843,-2592.3127104020746,281441.09644183045,-4.205280763063061e7,56.69441174468542,-3908.610464306933,430532.91354371404,-6.482312523239261e7,-5906.995526916222,659322.6846715345,-9.9985225559084e7,1.0107141432881213e6,-1.5431143803751475e8,-2.382887615245063e8,0.7989143562308139,0.9086734255169311,1.0008764942110373,335.53192242787884,8.354256563974614,-0.20259909102626197,-0.08582359581654961,0.0009680236506373964,2.9584442344887765,3.1154055904254245,-0.2025990910242296,0.23435602128857916,0.2343943560260821,0.23426357174727874,0.2339378288319326,8.166854200471679e-15,0.22088199828491714,0.22721639874860527,0.0203128973215189,0.020312897321518048,0.0015939713646220305,478.26405463564953,478.26405463566965,19293.741760096822,9.630780594889759e-12,0.05040582263390045,-0.00500391213031899,1.0,10.0,0.0,0.0,0.0029247434438922832,-0.14789160708411514,-1.2618247049723229e-6,0.1968179800080808,0.08304178718436521,-5.346196939540216,-9.41420941422254,-0.7182648323807351,-0.6013307260458413,-0.048802558928311826,2.954841686076871,-230.4201349808367,26951.16655915262,-4.202956685767241e6,8.19267556844391e8,3.037078545301293,-242.6454968191254,28381.109557101623,-4.425952138769146e6,8.627351459537113e8,-383.0483944720137,44830.38067516584,-6.991168472560833e6,1.362763469103753e9,70812.3137793749,-1.1043146119448554e7,2.152600687196793e9,-1.7443582822753556e7,3.400215677317957e9,5.370929492885962e9
12.708913434231004,-1.3697194129267345,0.0017115360950446376,1.7107593059034936,1.7095904256177938,3.014615717493096e-7,1.7139738891498364,2.9332270362864903,1.661001856741115,2.8383827150658596,4.419865517005523,7.828214476804466,2.2355169453170901e-13,0.00032615253236863547,2.9435804588494796,487.7718960634423,40.872251778747824,-2610.2959861468103,279903.31254663534,-4.162537778612654e7,19733.477716671077,38.90608928162335,-2596.602677683552,282974.26657170965,-4.2431719670476146e7,56.065555305965134,-3885.0611344862386,429639.71824290656,-6.492469335805848e7,-5826.780376213523,653053.4734409881,-9.940497840395005e7,993674.5948045132,-1.522895736803597e8,-2.3344369574758136e8,0.802194270409519,0.9102521664048253,1.0008570050576027,315.93801392787776,7.8430510533305915,-0.20098143293571596,-0.0851629847333229,0.0009531387076053618,2.9682917749089315,3.10378868457191,-0.20098143293407025,0.23257900764648948,0.2326218282746151,0.23250124501678646,0.23218363952039073,7.21957078647571e-15,0.2191733251595338,0.22548539335503068,0.01998398576924837,0.019983985769247623,0.0015526363715441215,487.7718960634423,487.77189606346053,19733.477716671077,8.734259128409726e-12,0.04963915411224776,-0.004886485468568165,1.0,10.0,0.0,0.0,0.00291450378360867,-0.1461918702494916,-1.1869761436569168e-6,0.19450325988420386,0.0817043605963107,-5.306207877525477,-9.307650762834113,-0.7135216807351368,-0.5955651171604143,-0.048816535727297175,2.9646751325905343,-231.9556265652994,27220.973052666333,-4.259146561890416e6,8.329808271532377e8,3.0260592404386535,-242.54428916525742,28463.596919557407,-4.453574449855372e6,8.710058546787559e8,-380.19718593785797,44644.41845073525,-6.98531675588234e6,1.3661500493485906e9,70022.55305329981,-1.0956289227388876e7,2.1427708469098473e9,-1.7184650240213543e7,3.3608803795488253e9,5.271453460832462e9
12.972534420247218,-1.3491886198477832,0.0016943477000299421,1.704276945607498,1.7031333440816112,2.832345547437868e-7,1.7073986350335948,2.9108750381777164,1.654504612214735,2.8165973192879497,4.427749608419662,7.811869720378712,2.0180147141095306e-13,0.0003161754789119055,2.710541796440057,497.68095644830726,41.09722769494094,-2636.6340736581747,283807.53535926674,-4.2361182643390104e7,20183.20258795543,38.768837014480795,-2600.606648752468,284561.9661797069,-4.283214012596822e7,55.37942656771524,-3858.4561307814784,428514.26067320345,-6.500813594075329e7,-5738.808143670056,646034.1079247663,-9.873092159307149e7,975011.9833369331,-1.5004113300482163e8,-2.2815218903018504e8,0.8054976180336785,0.9118388896064834,1.0008376035165876,297.2272083939513,7.359818784717689,-0.1993722059856477,-0.08450546233695297,0.000938430814278068,2.9789017138002247,3.0908526418603444,-0.19937220598431815,0.23080984335595778,0.23085710835539316,0.23074656846142919,0.23043700188123475,6.373050877348135e-15,0.21746575507677396,0.22375856821660947,0.019656833840784402,0.019656833840783747,0.0015117094373675703,497.68095644830726,497.68095644832385,20183.20258795543,7.91262221161085e-12,0.04888175511638938,-0.004770852071626478,1.0,10.0,0.0,0.0,0.0029041075769272954,-0.14450643332767832,-1.115914947364396e-6,0.19220915054503027,0.08038488705393058,-5.26413461907255,-9.198120556788648,-0.7088756086597198,-0.5897101172754176,-0.04883046592667245,2.975270059041649,-233.6157873225692,27513.69497877935,-4.3203193874645475e6,8.479617371484458e8,3.0137207395996097,-242.39568415400475,28547.731707737614,-4.482688275959464e6,8.79830231645887e8,-377.03455838494835,44430.944912370025,-6.976739065472521e6,1.3693446339662237e9,69150.12109951684,-1.0858414548030548e7,2.1312119712581332e9,-1.689974622391737e7,3.3169622519960575e9,5.16243274089057e9
13.244632578418255,-1.3284306234876577,0.001677583080489861,1.697799214748541,1.696680724042577,2.6591506984092853e-7,1.7008293219921518,2.8886269800257254,1.6479869030511631,2.7948678048328026,4.436221836955615,7.793628663524611,1.8192034193428738e-13,0.00030643328591343664,2.4935976344043222,508.019413231824,41.336340869002136,-2664.942949610008,288031.2734432599,-4.316131299895914e7,20642.46959551672,38.6131632115717,-2604.225447352024,286198.69500437565,-4.3254293263448186e7,54.63152463591951,-3828.449998624522,427119.2650726265,-6.506839226214419e7,-5642.468352984064,638187.4311210138,-9.795071705131428e7,954609.3652458068,-1.475452367299744e8,-2.2238608065556023e8,0.8088244077350041,0.9134335470581596,1.0008182909768029,279.3717939841162,6.903458342393824,-0.19777150499101895,-0.08385107051674304,0.000923899771579123,2.9903233268321046,3.076446157714639,-0.19777150498994728,0.2290486523424992,0.22910031692545235,0.22899966029472954,0.22869803496658464,5.61756468271001e-15,0.21575938383943552,0.22203602932770827,0.019331360767708985,0.019331360767708413,0.0014711827946741441,508.019413231824,508.01941323183905,20642.46959551672,7.1604080122597705e-12,0.048133594084947925,-0.004656977310267029,1.0,10.0,0.0,0.0,0.0028935595697831486,-0.14283533762119813,-1.0484868696666314e-6,0.18993569020563048,0.07908326558579187,-5.219747284814003,-9.085271017485411,-0.7043300040180733,-0.5837537053428772,-0.04884434777568092,2.9866756796261678,-235.40965185689163,27831.165835301043,-4.38691014572056e6,8.643298873019559e8,2.9999118910092575,-242.1898778830569,28632.753609968335,-4.513261040347793e6,8.89224021874009e8,-373.5277946629635,44186.142395734845,-6.964876551371851e6,1.3722527229919791e9,68187.15545698283,-1.0748216103276975e7,2.1176638118709e9,-1.658666930546527e7,3.267984052618925e9,5.043161049065356e9
13.525526781078186,-1.307444232760685,0.0016612308967861157,1.6913267370887286,1.6902331901271022,2.4946803558406997e-7,1.6942665728672455,2.866484760504709,1.6414491626650836,2.7731962455088603,4.445317964017931,7.773269454229355,1.6377077423751228e-13,0.0002969259412485279,2.2918330500154585,518.8178897728396,41.590457050322776,-2695.3714858883836,292601.74396890413,-4.403178257235311e7,21110.672495772647,38.43696354996772,-2607.3462598306714,287877.6171014694,-4.3698274498081475e7,53.81723534326677,-3794.6739435682493,425413.79433276516,-6.509974859497921e7,-5537.149815040603,629433.1846894727,-9.705116937046468e7,932354.2063926841,-1.447808649593894e8,-2.1611979710577115e8,0.812174562152331,0.9150360496559118,1.0007990692670294,262.3448282817691,6.472902314315498,-0.19617946108213768,-0.083199866180616,0.0009095456746485559,3.002609474202444,3.0604050369757347,-0.1961794610812759,0.2272955988445131,0.2273516149918939,0.22726067902980276,0.2269668979669459,4.944234783773386e-15,0.21405439271610943,0.2203179463387359,0.019007487767820744,0.019007487767820245,0.001431049594213905,518.8178897728396,518.8178897728533,21110.672495772647,6.472499998157247e-12,0.0473946552478902,-0.004544828313638345,1.0,10.0,0.0,0.0,0.0028828647524417822,-0.14117866068734125,-9.845433693981162e-7,0.18768296643465565,0.07779942291674725,-5.172798530201348,-8.968731550263563,-0.6998885632069269,-0.5776829525038081,-0.048858179213416356,2.9989447886370115,-237.34703988185856,28175.400912949808,-4.459401703002745e6,8.822192365750966e8,2.984468647277918,-241.9159010936374,28717.768760818613,-4.545243792276954e6,8.992015654225004e8,-369.64222984731475,43905.86510832992,-6.949107423553715e6,1.3747661946179852e9,67125.56407282891,-1.0624313198910479e7,2.1018447462395816e9,-1.6243235323414493e7,3.2134564770079927e9,4.912971063488226e9
13.815540314899666,-1.2862289370756483,0.0016452803154024022,1.6848603302565277,1.6837915602088238,2.3385962382178315e-7,1.687711206512176,2.8444509040896486,1.6348922330274063,2.7515856961556056,4.45507598974854,7.750549698495979,1.4722382169734016e-13,0.00028765355884676283,2.1043751274406772,530.109649975352,41.86049688469025,-2728.0816862994316,297548.98151348275,-4.4979301145777576e7,21587.018853955837,38.237962185425424,-2609.8414198614364,289590.3681960672,-4.4164019768014036e7,52.93189720272804,-3756.7378035661186,423353.2024030814,-6.509579462888916e7,-5422.254349767551,619689.1052669906,-9.60183196384372e7,908142.2469917901,-1.4172735410619298e8,-2.0933166052565172e8,0.8155478956659066,0.9166462570739362,1.0007799407531408,246.12015098056443,6.067116902901079,-0.19459624963528116,-0.08255192454130508,0.0008953689726358211,3.015816784471447,3.042552057727571,-0.19459624963458969,0.22555089631036512,0.22561121279169172,0.22552983232457743,0.2252437990254111,4.344968982482188e-15,0.2123510673247342,0.21860456665169023,0.018685139353679096,0.018685139353678666,0.001391304111396306,530.109649975352,530.1096499753643,21587.018853955837,5.844109102616779e-12,0.04666494168807968,-0.0044343743582424735,1.0,10.0,0.0,0.0,0.002872028436685467,-0.13953652392254157,-9.239415413383747e-7,0.18545112635296518,0.07653331860225535,-5.123023812475189,-8.84810989863696,-0.6955553199072098,-0.5714840217766737,-0.04887195779702362,3.012133944074772,-239.43861955848035,28548.615795037782,-4.538330485299801e6,9.01780009101071e8,2.967213924765904,-241.56153892989758,28801.734190445604,-4.578568307339098e6,9.097752738053658e8,-365.3414940233761,43585.64477213648,-6.92874428251925e6,1.3767621376722665e9,65957.15523560577,-1.0485263897968378e7,2.0834529523364794e9,-1.5867336453038357e7,3.1528875477939806e9,4.771261943831949e9
14.114997873324645,-1.2647850943904593,0.0016297210740682262,1.6784010499374866,1.677356889458774,2.1905725504141414e-7,1.6811642824021964,2.8225286977516553,1.6283174587040337,2.7300404036107024,4.465536186021522,7.725205760939087,1.3215869469355026e-13,0.00027861641132710956,1.9303918153265915,541.9307895512773,42.14743671583976,-2763.2496871301464,302906.13038880687,-4.601136013601995e7,22070.50059011776,38.013713520966355,-2611.5672664433064,291326.8493896294,-4.4651270274341166e7,51.97088922297211,-3714.233364981953,420889.19861114165,-6.504938984883487e7,-5297.214267717916,608872.4407843847,-9.483759802676313e7,881882.232311911,-1.3836503621507666e8,-2.020054352542538e8,0.8189440868430921,0.9182639652023025,1.0007609084565343,230.67239902457928,5.685101556151216,-0.1930220999383308,-0.08190734312373843,0.0008813705409859817,3.0300058046335345,3.0226971879774416,-0.1930220999377773,0.22381481824886876,0.22387938062208412,0.2238073877715235,0.2235290059893641,3.812397849169646e-15,0.21064981981363037,0.21689623217715304,0.018364245027391198,0.01836424502739082,0.0013519419977744422,541.9307895512773,541.9307895512884,22070.50059011776,5.270756611198545e-12,0.045944479048835245,-0.00432558735363555,1.0,10.0,0.0,0.0,0.0028610563505290566,-0.13790910177756815,-8.665440589219163e-7,0.1832403890163394,0.07528495123941431,-5.070142267660778,-8.722994333655894,-0.6913346757023405,-0.5651421948293465,-0.04888568061418505,3.0263036175395914,-241.69597029661065,28953.2459323491,-4.624292703442582e6,9.231808366622729e8,2.9479578144909673,-241.1132636350343,28883.441968482286,-4.613143875619592e6,9.209550069147696e8,-360.5878886337754,43220.709046467964,-6.9030328442207575e6,1.3781018153945317e9,64673.81192351012,-1.0329585070938043e7,2.0621687226743076e9,-1.5457015684253495e7,3.085795105393208e9,4.617532613844248e9
14.424221689383609,-1.2431141501649556,0.001614543550021611,1.6719502395718453,1.670930519886215,2.0502958747004568e-7,1.6746271507792276,2.8007223427278984,1.6217267931303931,2.7085660417850983,4.476741087766589,7.696952472263942,1.1846233905138556e-13,0.00026981496199190687,1.7690906935219042,554.3204223457013,42.45230834690401,-2801.066734626285,308709.75567278493,-4.713632717258703e7,22559.86240753495,37.761609844965,-2612.3631585549,293075.01261941873,-4.515953272131545e7,50.92974395967919,-3666.739349865671,417970.06318551424,-6.495264554494994e7,-5161.514020850988,596901.9599017088,-9.349404911339068e7,853501.5476973115,-1.34676036196041e8,-1.941321026903421e8,0.8223626467138324,0.9198888917725712,1.0007419761855874,215.97701465823974,5.325888379478378,-0.19145730589809978,-0.08126624621208056,0.0008675517593947609,3.0452411055808737,3.0006382702758962,-0.1914573058976577,0.222087710277319,0.22215646086800037,0.22209368488343736,0.22182285835484225,3.3398163757770924e-15,0.20895121358936158,0.21519339800771317,0.018044741244052108,0.018044741244051782,0.001312960560427226,554.3204223457013,554.3204223457113,22559.86240753495,4.748257409737001e-12,0.04523331953763185,-0.004218442374481399,1.0,10.0,0.0,0.0,0.002849954746816849,-0.13629663185042296,-8.122190940526671e-7,0.18105105895195728,0.07405436513951238,-5.013858361943768,-8.592957103173863,-0.6872314293664399,-0.5586419313556521,-0.04889934418583958,3.041518299570506,-244.1316436762091,29391.967197791702,-4.71795115720506e6,9.466111628318114e8,2.9264982597734743,-240.55618812225478,28961.503717293625,-4.648853827313803e6,9.327473477706324e8,-355.342926163549,42806.01657662282,-6.871152661718161e6,1.3786298674699697e9,63267.71741134909,-1.0155780398448644e7,2.0376582285516827e9,-1.5010558091374962e7,3.0117228348289223e9,4.451420857473869e9
14.743526779774708,-1.2212188813587548,0.0015997388256082433,1.6655095832326396,1.6645141330526119,1.91746494628833e-7,1.6681015059685507,2.779037113069611,1.6151229144337667,2.6871699618410854,4.48873543335329,7.6654833952940775,1.060290182472593e-13,0.0002612498920780013,1.6197176042784855,567.3208589891353,42.77619753448806,-2841.740113349326,315000.17153818684,-4.8363550271696575e7,23053.569032477622,37.47889655665896,-2612.05075345296,294820.6459061123,-4.568803551207316e7,49.80428881380198,-3613.8284218265376,414541.05926336703,-6.4796929456743404e7,-5014.716284289917,583700.520987066,-9.197264437060432e7,822952.7375155976,-1.3064523606235008e8,-1.8571183014961475e8,0.8258028839210517,0.9215206606958745,1.000723148672926,202.01024044796378,4.9885411972189315,-0.18990223718977461,-0.08062878949204026,0.0008539145897884604,3.061591330379324,2.9761623069155316,-0.18990223718942234,0.22037000270969162,0.22044288057112008,0.22038914762405507,0.22012577975527098,2.921129427433258e-15,0.2072559898115748,0.2134966522937226,0.017726573550759576,0.01772657355075929,0.0012743590551732846,567.3208589891353,567.3208589891444,23053.569032477622,4.272703470190602e-12,0.04453154593709857,-0.004112918199938841,1.0,10.0,0.0,0.0,0.0028387305219821344,-0.13469942521935152,-7.608401938546445e-7,0.178883539979028,0.07284165695893986,-4.95386450540799,-8.457559398091911,-0.6832508019052461,-0.5519669680925012,-0.048912944364358044,3.0578465478679693,-246.75922079610243,29867.7172652358,-4.820042640862413e6,9.722839355243053e8,2.9026223333346746,-239.87405028262629,29034.336419703635,-4.685551881553469e6,9.451547775879612e8,-349.5680639845549,42336.312975632405,-6.832220562894574e6,1.3781738864946613e9,61731.637967939794,-9.96237768551289e6,2.0095790695064034e9,-1.4526599425176393e7,2.930260160030799e9,4.272747783964738e9
15.07321516061616,-1.1991036671301385,0.0015852987518644407,1.6590811617280734,1.6581098060020296,1.7917903292473496e-7,1.6615894429095701,2.757479520870676,1.608509349908539,2.6658614555078586,4.501566039257233,7.630471839747875,9.475990398331027e-14,0.0002529221228954685,1.4815551888859748,580.9777690676265,43.12024083566487,-2885.493976711095,321821.78193320986,-4.9703471591761954e7,23549.772423358605,37.16269700621389,-2610.4336818755723,296547.1689990973,-4.623568158852352e7,48.59081819746067,-3555.076575243401,410545.09272504505,-6.457290144758948e7,-4856.492539195013,569198.2552683112,-9.025869603521457e7,790220.813045724,-1.2626140610993826e8,-1.7675606948439866e8,0.8292638665856983,0.923158785059192,1.000704431718411,188.74910246987278,4.672154317136543,-0.18835735083954458,-0.07999516488527482,0.0008404616541168215,3.079129164728393,2.9490475025350333,-0.18835735083926447,0.21866222367650823,0.21873916453241277,0.21869429747578192,0.21843829098681863,2.5508009564267182e-15,0.20556509535722867,0.211806737165051,0.01740969893448744,0.017409698934487197,0.001236138994597397,580.9777690676265,580.9777690676347,23549.772423358605,3.840447735251099e-12,0.04383927561463226,-0.0040089978651700955,1.0,10.0,0.0,0.0,0.0028273913449807777,-0.13311787699929156,-7.12286121017035e-7,0.17673834928930732,0.0716469822739427,-4.889844855924919,-8.316358161712445,-0.6793984559100269,-0.545100468194442,-0.048926476227299925,3.0753609577967946,-249.59336294060944,30383.717395403015,-4.9313859209575355e6,1.0004386045835427e9,2.8761082705314065,-239.0492401682374,29100.15071023011,-4.723058436064193e6,9.581747562345566e8,-343.2256640553991,41806.2125116855,-6.785297646079881e6,1.3765445362877703e9,60059.266943909475,-9.74797675563299e6,1.9775879559803033e9,-1.4004251457148943e7,2.841066175094742e9,4.0815665885094633e9
15.413569303522987,-1.1767747603646999,0.0015712159937407949,1.6526675041044923,1.6517200626127748,1.6729938673908171e-7,1.655093508975905,2.7360574618706193,1.6018905993430208,2.6446520023636686,4.515281608388017,7.591572799591079,8.456266707023922e-14,0.0002448328227418294,1.353921217180721,595.3403327711737,43.485620803554575,-2932.5700735597516,329223.43509699014,-5.116775208887846e7,24046.28119727859,36.81004873898825,-2607.2977785107196,298235.45582768496,-4.680099980138716e7,47.28629634807589,-3490.075166356064,405923.6687365974,-6.4270589522571325e7,-4686.657671817595,553336.3713738354,-8.833838192522046e7,755331.0992671819,-1.2151848196780735e8,-1.6728966934953937e8,0.8327443850120165,0.9248026507482661,1.000685832315026,176.17136794853948,4.375850701563115,-0.18682320135565544,-0.07936560480255464,0.0008271962956143883,3.0979312275877904,2.9190661983960386,-0.18682320135543318,0.21696501069139373,0.2170459468682902,0.21700976497554653,0.216761021510122,2.223806519159671e-15,0.2038797097052935,0.21012456838450475,0.017094088032350022,0.01709408803234981,0.0011983044256007383,595.3403327711737,595.3403327711811,24046.28119727859,3.448088075893892e-12,0.0431566636915372,-0.003906669106422456,1.0,10.0,0.0,0.0,0.002815945782278534,-0.1315524751954948,-6.664406098302826e-7,0.17461612917519548,0.0704705606549755,-4.821480472019161,-8.168914899892716,-0.6756805030223844,-0.5380252243318301,-0.048939933983355596,3.0941380531527005,-252.64985527108257,30943.494708779916,-5.052890367107325e6,1.0313444717613913e9,2.8467283936020067,-238.06288315818642,29156.943237897784,-4.761157014629032e6,9.7179873807376e8,-336.2801979227258,41210.30963205821,-6.729400700418969e6,1.3735364076445274e9,58245.62903411761,-9.511308567978095e6,1.941350803081131e9,-1.3443241052885875e7,2.74389737096469e9,3.878213402374942e9
15.764845115444114,-1.1542405370626936,0.0015574840470400585,1.6462716282902792,1.6453479141319882,1.5608078722931315e-7,1.648616744755292,2.7147803211803683,1.5952722478579913,2.6235554760917488,4.529932473807894,7.548425985318225,7.53510709854658e-14,0.00023698339255686372,1.2361667124596178,610.4613880216261,43.873559565833894,-2983.2283675051654,337258.7938952138,-5.2769408617889516e7,24540.53494654103,36.417952750506856,-2602.412039115401,299863.70341531985,-4.738209733293341e7,45.88858807174834,-3418.445726892862,400618.18804546853,-6.387951571397142e7,-4505.207554613,536071.5348559096,-8.619938447251387e7,718357.21729662,-1.1641694339772582e8,-1.573528361142767e8,0.8362429187752768,0.926451502356625,1.0006673587401007,164.25547264864258,4.098779493208947,-0.18530044796668632,-0.07874038522110002,0.0008141226119279774,3.1180778826413524,2.885988817443694,-0.18530044796651032,0.215279119057568,0.21536397941714575,0.21533629812272942,0.21509471783851022,1.9355890170488388e-15,0.20220126839784403,0.20845125174872217,0.01677972694575637,0.01677972694575619,0.001160862142969794,610.4613880216261,610.4613880216327,24540.53494654103,3.0924513882018472e-12,0.04248390477657081,-0.003805924619731775,1.0,10.0,0.0,0.0,0.002804403406314663,-0.13000380643059617,-6.231920241193161e-7,0.1725176544843846,0.06931267823173912,-4.748455947635622,-8.014806611245954,-0.6721034951518711,-0.5307239193782899,-0.04895331090337782,3.114258097861107,-255.94564356091934,31550.905079502307,-5.185565334733551e6,1.0653044492224936e9,2.81425304654519,-236.89499273372098,29202.494921474863,-4.7995911450250875e6,9.860111659319408e8,-328.6997040305039,40543.32359453176,-6.663518885664472e6,1.3689298208453574e9,56287.53760469184,-9.251305441177355e6,1.9005554062767274e9,-1.284405737829911e7,2.6386384421343e9,3.6633568961912966e9
16.127265041606407,-1.1315116849144518,0.0015440972113927277,1.639897060882948,1.6389968789296054,1.4549739871947138e-7,1.6421627036848123,2.693659007208125,1.5886610538264245,2.60258827129206,4.545570295390751,7.500660066337502,6.704456909889918e-14,0.0002293754215857045,1.1276738564603843,626.3975927388292,44.28531121185404,-3037.7475954544784,345986.73200454004,-5.452296678881675e7,25029.586897859615,35.98343659141808,-2595.5304717799263,301407.3708296752,-4.797661682785735e7,44.39671020398064,-3339.8574525569643,394571.6080788179,-6.3388880229086705e7,-4312.357748166325,517380.6888134749,-8.383163575752011e7,679428.5965124839,-1.1096521827967513e8,-1.470027212179377e8,0.8397576140378945,0.9281044340925827,1.0006490205842014,152.98041084951348,3.840112803742663,-0.18378985669965725,-0.07811982664933174,0.0008012454422164978,3.139652992576463,2.8495888764208166,-0.18378985669951814,0.213605424581908,0.2136941344690502,0.2136747651425401,0.21344024630577002,1.6820175309867328e-15,0.20053147953733644,0.2067880931865225,0.016466618220422325,0.01646661822042217,0.001123821785442479,626.3975927388292,626.3975927388351,25029.586897859615,2.7705778396858495e-12,0.041821232344120204,-0.003706762005140848,1.0,10.0,0.0,0.0,0.0027927748671235098,-0.12847255632523297,-5.82432894252002e-7,0.1704438328099527,0.06817368619351272,-4.670467544194115,-7.853638742861058,-0.668674394046492,-0.5231794417348103,-0.04896659929680925,3.135804850557016,-259.49886737528703,32210.157409590633,-5.330530543624474e6,1.1026593250445347e9,2.778455597843688,-235.5247047485039,29234.377090467795,-4.838062022597042e6,1.0007885116235683e9,-320.4574789994456,39800.2772756753,-6.586636305608113e6,1.3624937758940396e9,54184.08855890848,-8.967180943864107e6,1.8549266559719877e9,-1.220809808706393e7,2.5253347631656795e9,3.438041917356595e9
16.501012144545946,-1.1086012843092667,0.0015310505040909991,1.6335478248797148,1.6326709703091848,1.3552417012347837e-7,1.6357354392343142,2.6727058789794387,1.5820649949621128,2.5817693077738793,4.562247744338945,7.447898145556639,5.95679100802117e-14,0.00022201060557595147,1.0278537038075606,643.209635943313,44.72215382923723,-3096.42587113316,355471.7762318949,-5.6444635239194684e7,25510.09878553122,35.50363098731923,-2586.394977392712,302839.21315164113,-4.8581702797559425e7,42.81109137154965,-3254.046922091843,387730.4642505591,-6.278780931184346e7,-4108.580563282128,497266.07562389685,-8.122814482988298e7,638736.7132157208,-1.0518099994754247e8,-1.3631436624360633e8,0.8432862779875079,0.9297603888387136,1.00063082868753,142.32558459232786,3.5990417837760624,-0.182292294837138,-0.07750429195869715,0.0007885702898093256,3.1627436622486567,2.8096490276908375,-0.18229229483702822,0.21194491783463323,0.21203739906154997,0.2120261488577923,0.21179858747646563,1.4593492217505515e-15,0.19887232928786028,0.20513659913406515,0.016154780492364317,0.01615478049236418,0.0010871957562863855,643.209635943313,643.2096359433183,25510.09878553122,2.479705408216011e-12,0.041168914809103584,-0.0036091832631992495,1.0,10.0,0.0,0.0,0.0027810719032343133,-0.1269595021786796,-5.440593240949285e-7,0.16839569425632098,0.06705399363805711,-4.5872326809353865,-7.685059827693424,-0.6654005150345688,-0.5153752453526327,-0.04897979055570198,3.158865308056427,-263.32889714664,32925.84083155867,-5.48902788692495e6,1.1437926914216151e9,2.7391184748648243,-233.93060084819612,29249.96741768698,-4.876227367608506e6,1.0160984546117933e9,-311.53395148779293,38976.707929447744,-6.497760724528856e6,1.353990207860303e9,51937.16318059576,-8.658516311594456e6,1.8042439418118284e9,-1.1537801614730196e7,2.4042243295152054e9,3.2037211977290196e9
16.886226575902967,-1.085524711297213,0.0015183394918170218,1.6272283788708644,1.626374635950148,1.2613664603732424e-7,1.6293394430016603,2.651934515898241,1.575493249235076,2.5611198519724474,4.580018246475119,7.389764298569893,5.2850753730786335e-14,0.00021489061699936726,0.9361437095182258,660.9625639541807,45.18538291899948,-3159.5815721844533,365784.6385997809,-5.8552512234037735e7,25978.35218725882,34.97585753546172,-2574.7393152398595,304129.4344933428,-4.919398296159244e7,41.13382058735605,-3160.8391022064297,380047.19778511656,-6.206566649374771e7,-3894.636666468848,475760.08423136896,-7.838586218867023e7,596539.0598228057,-9.909232736365329e7,-1.2538070511344415e8,0.8468264006927616,0.9314181700533655,1.0006127949396966,132.2706061033893,3.3747719464183152,-0.1808087141531845,-0.07689417958922246,0.0007761031536526017,3.1874400677866253,2.7659679261630243,-0.18080871415309804,0.2102986859121296,0.210394856805886,0.210391528647599,0.2101708181921582,1.2641941826213702e-15,0.19722607089215397,0.20349846239412211,0.015844246024612853,0.01584424602461274,0.0010509988825641444,660.9625639541807,660.9625639541855,25978.35218725882,2.2172547678602467e-12,0.04052724691782867,-0.003513193642378424,1.0,10.0,0.0,0.0,0.002769307256792728,-0.12546549451543504,-5.07970247755761e-7,0.1663743661732132,0.06595405245795921,-4.498500367117396,-7.508777003027458,-0.6622894406835382,-0.5072957290575844,-0.04899287529874274,3.183529534650941,-267.4563914738385,33702.95814927369,-5.662435528922105e6,1.1891368144218125e9,2.69604002717033,-232.09111972712364,29246.477107281215,-4.913701926947414e6,1.0318993229607875e9,-301.91863895455896,38068.90243750302,-6.395957987995155e6,1.3431796068645802e9,49551.89859733827,-8.325347971274151e6,1.7483599556362653e9,-1.0836748754714672e7,2.2757660384382544e9,2.962268144693526e9
17.149456605037088,-1.07005651715566,0.001510049936869515,1.6230343164672798,1.622195855700862,1.2019179100724362e-7,1.6250951851101458,2.6381950135601833,1.571130629445606,2.5474591253675207,4.592499167092621,7.3478418747894185,4.876193090039554e-14,0.0002102807163971642,0.8792424677490444,673.3548657610332,45.509507518986645,-3204.3398162652484,373157.77874716336,-6.007111084049946e7,26281.714978284515,34.59616350179244,-2565.4357100806183,304895.1528894166,-4.960426716421272e7,39.966597578339375,-3094.55342276323,374437.43060625944,-6.151198478851494e7,-3746.8749780660273,460681.2145000278,-7.635897994054036e7,567728.1811780415,-9.4882899168617e7,-1.180088312989918e8,0.8491914875182799,0.9325237291987667,1.0006008665039783,125.8904671951533,3.2342047888317467,-0.17982792399395275,-0.07649065838786742,0.0007679103719033906,3.20484233640054,2.7346796442829397,-0.17982792399387906,0.20920969580485343,0.20930827944056143,0.2093101211386055,0.20909391746191855,1.1478481478207402e-15,0.19613694881829852,0.20241469975880638,0.01563796718692239,0.01563796718692229,0.00102711421526517,673.3548657610332,673.3548657610377,26281.714978284515,2.056880508875438e-12,0.04010553668432007,-0.003450086711426515,1.0,10.0,0.0,0.0,0.002761436557199073,-0.12448051141622846,-4.851310478684971e-7,0.16504229251536856,0.06523196419074681,-4.43618628384642,-7.386863637358685,-0.6603096568115209,-0.5017493114290332,-0.049001534406980504,3.200909201023087,-270.3841365428356,34257.84217309917,-5.787073650870219e6,1.2219440252659397e9,2.6651532877777915,-230.71797104522255,29232.1135294831,-4.938092494449368e6,1.0426810713723274e9,-295.12385367154235,37415.51136581303,-6.320489118916544e6,1.3345748176616416e9,47889.04513235012,-8.08988137485553e6,1.7081828673891802e9,-1.0354602518416887e7,2.1863807621266646e9,2.7984479130750113e9
17.553980190823086,-1.046742289729685,0.0014978892304878717,1.6167752191224898,1.6159594843614837,1.1172703022826856e-7,1.6187620759652357,2.6177587235071704,1.5646227145308778,2.527144489434781,4.612211906045836,7.279945340413431,4.3166522176899693e-14,0.00020357186154977355,0.7998632918285651,692.8340449675885,46.01963164280411,-3275.7254059387546,385026.5062225686,-6.2535514620045215e7,26720.3480956811,33.98331092130057,-2548.9822163029294,305877.1649678089,-5.021965369322491e7,38.146380930619124,-2988.933653663778,365269.0350346729,-6.056624455082028e7,-3518.5237100699806,437022.9730072016,-7.312525550982262e7,523772.85347070324,-8.837911273651595e7,-1.0691702078066747e8,0.8527444577552951,0.934181609605637,1.0005831244282928,116.78976999238799,3.0361948105223346,-0.1783698920053945,-0.07589052522856748,0.0007558037278907443,3.2324239069877443,2.684382521987574,-0.1783698920053366,0.20758982539304305,0.20769195525532125,0.20770138170173916,0.20749184546852667,9.918742321476863e-16,0.19451780463369603,0.20080298806721908,0.015329696884510774,0.015329696884510687,0.0009916700144330455,692.8340449675885,692.8340449675925,26720.3480956811,1.8365195708713094e-12,0.03948229970437235,-0.0033567599830632323,1.0,10.0,0.0,0.0,0.0027495994641448143,-0.12302023504613754,-4.526298934335302e-7,0.16306827957163741,0.06416598467889081,-4.33785371298377,-7.197297788094936,-0.6574871366001778,-0.4931799903718955,-0.04901441953326935,3.2284550555085136,-275.05714442187747,35149.73530307546,-5.988821889135122e6,1.275422344165527e9,2.6154578091943472,-228.42279668565072,29190.300793562437,-4.973451725838093e6,1.0591817747055874e9,-284.3629121934169,36361.880710271624,-6.195347534143176e6,1.3194053368429523e9,45294.64979808122,-7.717443135484451e6,1.6435615519119008e9,-9.6134884383368e6,2.0473576225800304e9,2.5503597220005684e9
17.970151108244078,-1.0233108957507222,0.0014860529298294065,1.6105588570244875,1.6097656014368924,1.0378401648019043e-7,1.6124732662526737,2.5975427067824794,1.5581684265649867,2.507063862463139,4.633163721385311,7.205735202829669,3.81644545340245e-14,0.0001971107477768034,0.7272051559068247,713.4536725993618,46.55967471511742,-3352.550735815046,397947.7428701456,-6.524577339036033e7,27135.24855570724,33.31700122861408,-2529.299311763325,306628.2403589736,-5.083080067030497e7,36.249630756095726,-2876.034982364631,355179.90030074416,-5.9475136594132185e7,-3283.56411405284,412235.16706397955,-6.966988252790453e7,479312.8080522229,-8.169947192564361e7,-9.590152370791823e7,0.8563011788245939,0.9358377044618961,1.0005655741517634,108.23380774331709,2.8529007898744876,-0.17692852894832778,-0.07529694284372468,0.0007439212019729757,3.2618680086903526,2.6299412565437112,-0.17692852894828232,0.20598730968883236,0.20609289580916945,0.2061097001454782,0.20590671792415302,8.558667972197805e-16,0.19291856831933243,0.19920976692125014,0.015022836502215269,0.015022836502215194,0.0009567006062691462,713.4536725993618,713.4536725993653,27135.24855570724,1.6384920910889905e-12,0.03887050828351013,-0.003265036002907716,1.0,10.0,0.0,0.0,0.0027377376458575693,-0.12158135980345947,-4.221511172115143e-7,0.16112419044757761,0.06312096626366379,-4.2335893084964695,-6.99964622174882,-0.6548480431419537,-0.48430104504169835,-0.049027171662741474,3.2578611556235244,-280.08996225823626,36118.81247541258,-6.209971263335153e6,1.3345627308341837e9,2.561616937633188,-225.8279168689446,29121.48674926509,-5.00690866740793e6,1.0760167740831347e9,-272.940390744814,35219.63736868782,-6.055374467150793e6,1.3013387133166552e9,42594.03112041888,-7.323392975998191e6,1.573843908599309e9,-8.85693523335029e6,1.9034127104850087e9,2.301994421984673e9
18.39799195704167,-0.9997814795380947,0.0014745359315233488,1.6043898505228782,1.6036188170811105,9.633864470804549e-8,1.606233400450169,2.5775602034902305,1.551779834245625,2.4872421041940016,4.655411863781048,7.1249013795252525,3.370065788165592e-14,0.00019089725229951284,0.6607833269749199,735.3015645688769,47.1310161248951,-3435.2295597372304,412022.6659688869,-6.82296714347882e7,27521.72306244329,32.5960490336975,-2506.138924382139,307112.6740901352,-5.1432636920749605e7,34.28582649184425,-2756.166337462408,344165.52485556225,-5.8232256567587085e7,-3043.8829467996366,386486.1797518148,-6.601035920468825e7,434819.8631910993,-7.491093173830652e7,-8.50997730051255e7,0.8598587282031868,0.9374906655664669,1.0005482272342563,100.20099175817785,2.6835420731606328,-0.1755047518888776,-0.07471029858457359,0.0007322676639321039,3.2932793170592483,2.571274394507768,-0.17550475188884193,0.20440320799862952,0.2045121580384584,0.2045361310598774,0.20433958742989616,7.37481770368387e-16,0.19134205433912718,0.1976370148945202,0.014717405946495104,0.01471740594649504,0.0009222221154111299,735.3015645688769,735.30156456888,27521.72306244329,1.4607792548381593e-12,0.03827040259524706,-0.003174911129092738,1.0,10.0,0.0,0.0,0.0027258648476826907,-0.12016465449500915,-3.9359690301294295e-7,0.1592110347038964,0.06209725877159218,-4.123344370031484,-6.793948778223786,-0.6523998912433966,-0.4751030840631289,-0.049039781622080315,3.2892320467721126,-285.5093989345846,37172.11324344555,-6.452593451390838e6,1.4000534568492637e9,2.5035486771809343,-222.9157142026816,29022.68068731359,-5.037958361909799e6,1.093112500961032e9,-260.89320384480186,33989.83467463916,-5.900191419227334e6,1.280195695881036e9,39806.38823612817,-6.909993320305949e6,1.4992976634434395e9,-8.092616073086402e6,1.7558983286380386e9,2.0564154617951093e9
18.83752813245104,-0.9761719480485894,0.001463332037784151,1.5982722708614903,1.5975231945817552,8.936652474455751e-8,1.6000465651451878,2.5578224632460014,1.5454690434435399,2.4677029016827396,4.6790164411980495,7.037166092124838,2.972371207122528e-14,0.00018493026635707722,0.6001312340538739,758.4753560358147,47.735098846068595,-3524.214046933535,427364.43818985147,-7.151884551103948e7,27875.005648282873,31.81985356343069,-2479.2724713180073,307294.55535321473,-5.201978636490775e7,32.26643216971596,-2629.7938898252037,332238.02325009246,-5.683328723248085e7,-2801.613906790616,359980.5776432204,-6.217050218355812e7,390796.35130873503,-6.808818209593539e7,-7.46497101388445e7,0.8634144150808787,0.9391392634536178,1.0005310935000677,92.66899411770612,2.5273361060743427,-0.17409933361618923,-0.07413092108235012,0.0007208466113369208,3.3267696086378455,2.508346596960725,-0.1740993336161613,0.20283842149097656,0.2029506413509303,0.20298157264951022,0.20279135092937892,6.346069479182976e-16,0.18979103936582226,0.1960866176127772,0.014413395026783364,0.01441339502678331,0.0008882480077925616,758.4753560358147,758.4753560358175,27875.005648282873,1.3014940404974948e-12,0.03768215320133842,-0.0030863716108196753,1.0,10.0,0.0,0.0,0.0027139938822232056,-0.11877073353546323,-3.6686884200869255e-7,0.1573296118122831,0.06109509168132744,-4.007142267143803,-6.580355472920103,-0.6501499171373224,-0.4655787935916167,-0.0490522414988818,3.322679366320545,-291.3447893550052,38317.4872382737,-6.719036456945412e6,1.47268623232599e9,2.441217122003896,-219.67088097371962,28890.978782957267,-5.066082176313225e6,1.1103897217459035e9,-248.2730863442341,32675.236959404803,-5.729658263806271e6,1.2558330216395884e9,36954.47406339341,-6.480152223887071e6,1.4203270674424982e9,-7.328945037411429e6,1.6063672025103593e9,1.8167755926771939e9
19.13707324319282,-0.9603955441995619,0.0014560330262662277,1.5942241032173365,1.5934895152936506,8.496917767719946e-8,1.5959531205687978,2.5448042554755537,1.5413109046238673,2.4548444836655916,4.695538021150164,6.974720690013762,2.73191011868325e-14,0.00018108817412415928,0.5626797738081067,774.7148640975008,48.15676600440363,-3587.284675694259,438358.45539785136,-7.38989314497263e7,28089.743378663174,31.271685190387455,-2459.200871061354,307230.18498426134,-5.2400309422478594e7,30.89575994089389,-2542.233436117552,323793.0539071163,-5.581287350145151e7,-2639.80344247087,342005.36990252044,-5.95249195894593e7,361961.7961637983,-6.355997239657711e7,-6.794394052385128e7,0.8657826859589954,0.9402353838736544,1.0005197932100727,87.91452395948068,2.430119198073052,-0.17317287919865015,-0.0737488320100523,0.0007133626630731482,3.3503109343543453,2.4640322698908665,-0.17317287919862634,0.20180630695746252,0.20192065387038857,0.20195610714050083,0.2017700350096617,5.736950189969871e-16,0.1887725101649381,0.19506629408213025,0.014211485768768217,0.014211485768768168,0.0008658837178523758,774.7148640975008,774.7148640975034,28089.743378663174,1.204667309908365e-12,0.03729661731138207,-0.0030282133283084847,1.0,10.0,0.0,0.0,0.002706086580413977,-0.11785432122287426,-3.500157507346519e-7,0.1560932279161338,0.060438990764024925,-3.926410008980813,-6.433697781426409,-0.64876346496794,-0.4590452920721366,-0.04906046158897236,3.34619055052107,-295.48202682108536,39136.538951111754,-6.911208145624563e6,1.52552305646465e9,2.3972986976923156,-217.31653014651533,28783.53343441702,-5.082947943176426e6,1.12196792083231e9,-239.57349369466115,31753.898573677696,-5.607491296957004e6,1.2377512190966277e9,35030.10786413964,-6.186165758254454e6,1.3654829616661072e9,-6.824553683449001e6,1.5063961878695354e9,1.6618511556450949e9
19.59623967141399,-0.9366853110971975,0.0014453332511787948,1.5881989683422628,1.5874858870544521,7.873081676194568e-8,1.5898614058320142,2.5254915422183597,1.5351555838490967,2.43582256600983,4.721549677674777,6.874963600880108,2.4048905153078005e-14,0.0001755265198087625,0.5106572352904696,800.3502584015713,48.81890838840704,-3687.917579683419,456103.95417212165,-7.778032699472792e7,28377.234351007537,30.403793175141924,-2425.7197194510545,306829.58185545605,-5.295052568615618e7,28.813886543249147,-2406.4779092126732,310418.9747364151,-5.41508030568238e7,-2398.433625657301,314776.42099010356,-5.5453536929603025e7,319856.9417043971,-5.685870540784634e7,-5.836698874532568e7,0.8693304424582798,0.9418745377953613,1.000503029729772,81.16559635461448,2.2940965729472538,-0.1717992079670826,-0.07318206322423482,0.0007023318709840948,3.3875421739943716,2.3940584236799083,-0.17179920796706397,0.20027508675986028,0.20039254470644527,0.2004346066256278,0.20025466181488263,4.925523581782681e-16,0.1872697721668023,0.19355684679096422,0.013909697567691297,0.013909697567691255,0.0008327690569853885,800.3502584015713,800.3502584015737,28377.234351007537,1.072245993442383e-12,0.03672825328574527,-0.0029422486206282282,1.0,10.0,0.0,0.0,0.002694242795587829,-0.11649915463737107,-3.261108639929191e-7,0.15426567757565585,0.05947279948252973,-3.8005344198525046,-6.207578919267643,-0.646859038050898,-0.448966402220246,-0.04907265876243798,3.383374215845086,-302.0847764479653,40455.594742665926,-7.223514534913098e6,1.6121733880754614e9,2.327915905893734,-213.4908624693466,28590.979887804067,-5.105038241414599e6,1.1393631609034252e9,-226.15225611652767,30308.939902338858,-5.411787132864175e6,1.2078245633367152e9,32129.45613675253,-5.736967770496999e6,1.28039963467825e9,-6.081683996075854e6,1.3573355549750152e9,1.438894330840723e9
20.06736102803216,-0.9129283396542858,0.0014349226383892075,1.582231582920948,1.5815397390634744,7.289945314102437e-8,1.5838290266737192,2.506438285441352,1.5291077428781024,2.4171336057960167,4.749104694441737,6.767743409204685,2.1145619289529153e-14,0.00017020290280107678,0.463252638230736,827.6405496220276,49.518229868073014,-3796.325751490761,475497.91329190903,-8.207704872483586e7,28619.21926174806,29.48216630402304,-2388.0572978333184,306034.6653260516,-5.347099869462579e7,26.71485459753848,-2266.2010830512695,296251.668542985,-5.2333495042841665e7,-2160.866547881154,287472.7683138931,-5.129298694286293e7,279556.04253076744,-5.033888596381047e7,-4.946217328583233e7,0.8728714932862451,0.9435071721079947,1.0004864923177215,74.8545860661926,2.169150909628546,-0.17044485905522241,-0.07262298726836669,0.0006915334456506696,3.4272062277144126,2.3199726687787408,-0.17044485905520781,0.19876436931711408,0.19888484310927884,0.19893330692987685,0.19875937449440878,4.222950050454426e-16,0.1857990882662686,0.19207376973754925,0.013609066009656558,0.013609066009656523,0.0008001730991597771,827.6405496220276,827.6405496220297,28619.21926174806,9.538364003203037e-13,0.03617171862073999,-0.0028577624898613457,1.0,10.0,0.0,0.0,0.0026824263093517577,-0.11516729167642219,-3.037673755986653e-7,0.1524704781876528,0.0585279386836107,-3.6691294703480035,-5.9745002771886835,-0.6451707090071656,-0.43855147006112516,-0.04908469446382672,3.422987698673535,-309.1993004816517,41893.11113281729,-7.567752763432353e6,1.7087734335009248e9,2.2544173770059013,-209.3059407909609,28358.65728739842,-5.122830477988696e6,1.1567180454220538e9,-212.36370123601773,28795.19152161292,-5.201687904069074e6,1.1745237346306841e9,29237.789275577023,-5.28175918931892e6,1.192603511267905e9,-5.363059457281606e6,1.2109615947000446e9,1.2296022443809521e9
20.550669421721647,-0.8891294897502048,0.0014247892284983128,1.5763222054434363,1.5756513358498052,6.745025745426105e-8,1.577856211063828,2.4876431257284914,1.5231767392401143,2.398789985589427,4.778288810063903,6.65291946009517,1.8570589010688568e-14,0.000165112219733928,0.4200726820446687,856.7446060449499,50.25673437886036,-3913.195565921029,496723.96498400794,-8.684349977944638e7,28811.482393029324,28.50856100130039,-2346.09676657344,304814.1552480195,-5.395609095748673e7,24.615054823751557,-2122.388538884619,281368.7290033085,-5.0366384856635764e7,-1929.5319978198465,260379.44290289804,-4.7085396473332405e7,241497.01212114518,-4.407822637173465e7,-4.131504916687683e7,0.8764052053015661,0.9451330335868756,1.0004701798364568,68.95720518434683,2.0545244994438594,-0.16910970431750805,-0.07207156211876141,0.0006809633821975422,3.4694663921284996,2.2419233782416796,-0.1691097043174966,0.1972740543869727,0.19739744981205198,0.19745211279278485,0.19728408060965041,3.6152557177847285e-16,0.18436241824638433,0.19061805127673045,0.013309382035432674,0.013309382035432646,0.0007680915533376741,856.7446060449499,856.7446060449518,28811.482393029324,8.480090090273237e-13,0.035626800637481415,-0.0027746850117246753,1.0,10.0,0.0,0.0,0.002670642360865055,-0.11385844178605213,-2.828868575633976e-7,0.1507072077858553,0.057603987501404774,-3.5324901121602963,-5.735003357119905,-0.6437049812945551,-0.4278002791677502,-0.04909656878287857,3.4651940913619033,-316.8706635670553,43461.77395061869,-7.947912451197543e6,1.8167363995881858e9,2.1769509924114128,-204.75784132064692,28084.45210574216,-5.135841126209732e6,1.1739521714650455e9,-198.3062711058808,27221.729851574317,-4.978073954845832e6,1.1378896529249868e9,26384.86819750911,-4.825153194108158e6,1.1029349347623076e9,-4.6769265146728745e6,1.06905398682113e9,1.036213800387712e9
20.879804188084673,-0.8732406204229749,0.001418181082832698,1.5724144444792856,1.5717574163765062,6.401770020380262e-8,1.573907001788538,2.4752540608360656,1.5192917316137327,2.3867571443301094,4.798697498450053,6.572093975665602,1.7018713044357915e-14,0.00016184496920966163,0.39344959072852587,877.2448931978505,50.771938406094705,-3996.191995751928,511996.31473382644,-9.031328454169491e7,28910.101533416808,27.83177237687287,-2315.6946163371167,303749.6769477461,-5.4257102902230285e7,23.223084669204965,-2025.0834874566995,271095.022308046,-4.8975743463683e7,-1779.9233977630984,242576.0513418033,-4.4276187500245325e7,217557.722056036,-4.008382247204236e7,-3.63353793079961e7,0.8787569387000127,0.9462131990742741,1.0004594277945449,65.24346007567712,1.983475904425429,-0.1682300825926959,-0.07170812591556489,0.0006740406543034019,3.4991727896325378,2.187784319536582,-0.16823008259268615,0.19629166331488687,0.1964169549343406,0.19647564059181355,0.19631148152049732,3.2566778528667124e-16,0.1834243601113271,0.1896631220881602,0.013109987199829224,0.013109987199829198,0.0007469852595056425,877.2448931978505,877.2448931978522,28910.101533416808,7.837967503465832e-13,0.035269824079854364,-0.0027200410308038003,1.0,10.0,0.0,0.0,0.0026628059222121494,-0.11299840186895554,-2.697315492792456e-7,0.14954906998136644,0.05699935080316505,-3.438666808070837,-5.572084555543549,-0.6428547907834885,-0.42044673261741083,-0.049104396445827675,3.4948627493405917,-322.3194757491731,44587.58176308912,-8.223590954419458e6,1.8958426654626167e9,2.1231979128647707,-201.52368605216859,27877.47706134192,-5.141632684285214e6,1.185336945201082e9,-188.8378610108857,26144.736704623338,-4.822051591942199e6,1.111661610290198e9,24519.064249047704,-4.522334228498777e6,1.0425656099539044e9,-4.241242569255016e6,9.777643131243434e8,9.169907568212783e8
21.384207710528248,-0.8493703132769252,0.001408479514551722,1.5665992207910557,1.565962752667968,5.915159161271509e-8,1.5680308339612463,2.456876296398698,1.5135730362191135,2.3690063849509415,4.830819704532178,6.444391024107202,1.4914043137524776e-14,0.00015712926007656843,0.3565022149303745,909.7967270064803,51.58087615467407,-4128.960066873361,536766.2947614115,-9.601075773783287e7,29011.056700346267,26.77718381773821,-2266.414946326389,301757.0658546205,-5.467107901645965e7,21.159555258991094,-1877.8400470089261,255236.00067845534,-4.677885510297244e7,-1564.039242188109,216468.16630170128,-4.009005907142277e7,184029.0334009566,-3.44080743353046e7,-2.957123766969473e7,0.8822788712295913,0.9478280663528612,1.000443479206092,59.981981264940956,1.8844310768264716,-0.16692594294081825,-0.07116907279743574,0.000663837057075393,3.546185111888243,2.1035935704943314,-0.16692594294081062,0.19483435555982828,0.19496241566216982,0.19502697466257526,0.1948685381769666,2.7804285619118155e-16,0.1820478843169053,0.18825438574475592,0.012811248238722511,0.012811248238722489,0.0007157385516605906,909.7967270064803,909.7967270064819,29011.056700346267,6.960926510450643e-13,0.03474352610907088,-0.002639115019507272,1.0,10.0,0.0,0.0,0.0026510811442824692,-0.11172659593706179,-2.5107662503616654e-7,0.14783718452277483,0.05610886587241913,-3.2941498073261215,-5.323356947711619,-0.6417751811673056,-0.40913970710825454,-0.04911600817852761,3.5418154328800617,-331.0375504132546,46408.714757884685,-8.674451709361466e6,2.0266452186556807e9,2.039581880937223,-196.37135444152568,27529.632602307156,-5.1456815679412e6,1.2022051500912642e9,-174.57351594272458,24495.851861899846,-4.578624609300177e6,1.0697214363259856e9,21795.777988487964,-4.0740576289390805e6,9.518375052879243e8,-3.625090913982706e6,8.469444525683701e8,7.536106535021807e8
21.901903317084845,-0.8254494629261699,0.0013990175522192666,1.5608374272363237,1.5602212904965254,5.4604414422021596e-8,1.5622095197417931,2.438736577723979,1.5079904135415874,2.3516162940277714,4.8648609199501776,6.308905441330772,1.3050886147508153e-14,0.00015263004016465582,0.3228514123013798,944.7241560676158,52.43559337222477,-4272.536787462732,564017.4501890171,-1.0237624443786404e8,29052.8304501312,25.678440257911557,-2212.7178156186988,299268.2619104834,-5.503542509419041e7,19.140268793560217,-1730.1369929676548,238945.1389749704,-4.446064935265814e7,-1360.1214919127467,191316.1718894504,-3.5977921502178125e7,153562.9587152542,-2.9158203286025923e7,-2.3664405130516082e7,0.8857949802531707,0.9494369561943057,1.0004277382491507,55.07097186953335,1.7938192639268602,-0.16563949358176427,-0.07063707662725191,0.0006538424710541438,3.596347770658027,2.0160772488166705,-0.1656394935817583,0.1933958778075066,0.19352661757228748,0.1935968630184978,0.19344404941373858,2.369400540391042e-16,0.18070914718799194,0.18687423838542308,0.012512604946093997,0.01251260494609398,0.0006849735908096787,944.7241560676158,944.7241560676172,29052.8304501312,6.177472978878568e-13,0.03422783295413056,-0.002559342577389087,1.0,10.0,0.0,0.0,0.0026393913256307073,-0.11047591586290961,-2.3363529282101862e-7,0.14615461317623368,0.05523742922561993,-3.145527329922114,-5.0701259051810785,-0.6409372316634576,-0.3975053879856178,-0.049127469188200386,3.5919145584736083,-340.4681808643735,48405.86790498902,-9.175710511098463e6,2.174075336700639e9,1.9526348129583444,-190.86331965458197,27135.88266644006,-5.143818593644112e6,1.2187665147127779e9,-160.3390483636449,22818.18786371262,-4.325365803239116e6,1.0248438443405626e9,19186.894275331273,-3.6371401784754014e6,8.617769624082673e8,-3.058417586939208e6,7.246562848631642e8,6.093533889787779e8
22.25470477107377,-0.8094695687830408,0.0013928353049414428,1.55702441404004,1.5564217132206097,5.1739365279289465e-8,1.5583575872747624,2.4267700142830595,1.504346920372699,2.340223649360618,4.888687326115311,6.21426443480226,1.192964191195477e-14,0.00014974772038142082,0.3021000458912034,969.4636237119317,53.03229279936978,-4374.805496281166,583719.6779480198,-1.0704024135940431e8,29046.43666605804,24.923426047930565,-2174.4812551490213,297323.06628866517,-5.524830910484723e7,17.8267452665643,-1632.0333356121607,227908.8362508634,-4.285545463367283e7,-1231.6666930072706,175203.4091808368,-3.329980911878873e7,135030.9124609354,-2.5915579305763062e7,-2.0197943906845096e7,0.8881365251346818,0.9505065683192157,1.000417354729489,51.98074014814573,1.7377799049036242,-0.16479127305198926,-0.07028616589578814,0.000647291022377666,3.631667291863635,1.956047012544416,-0.16479127305198418,0.192446907278352,0.19257938542400632,0.19265332142032893,0.19250420385868944,2.1272956373212378e-16,0.1798380806206938,0.18597005520959056,0.01231336343977962,0.012313363439779604,0.0006647232367387125,969.4636237119317,969.463623711933,29046.43666605804,5.702193175310448e-13,0.03388969416143941,-0.0025067465817284534,1.0,10.0,0.0,0.0,0.0026316164356968374,-0.10965339025211635,-2.2263957070682852e-7,0.14504853298540615,0.05466663212357822,-3.0444347629583373,-4.899241318058682,-0.6405170432706083,-0.38957110555768504,-0.04913502933446809,3.6271894010295958,-347.18778013269,49845.91548448424,-9.541462189194035e6,2.2829346456049933e9,1.8929808430698019,-186.99850359378962,26847.464426057333,-5.1391184971657805e6,1.2296093633694377e9,-150.924892824946,21690.433496554615,-4.1519640795568563e6,9.934181795229721e8,17523.402688897084,-3.354428523088243e6,8.025960996270437e8,-2.7100855116820326e6,6.484283379430867e8,5.238740790600672e8
22.795889147986916,-0.7854427862507346,0.0013837396942737964,1.5513447423503532,1.550762031501051,4.7676229829863986e-8,1.5526206337634039,2.409001110704505,1.4990025317053557,2.3234352851724576,4.926234608651118,6.065875829018995,1.0411095100486495e-14,0.00014559563511781087,0.2732918858499146,1008.9860239806575,53.970014088367215,-4538.955363095689,615845.1439696426,-1.1475338051223841e8,28983.7999239325,23.760613853464115,-2113.5260893584114,293963.3800048926,-5.55191396813494e7,15.917057650874172,-1486.3731190699193,211194.44192513195,-4.03713736105281e7,-1051.2584761903584,152184.61069994577,-2.940941222290633e7,109953.96050389658,-2.1459132117328014e7,-1.5681625027792212e7,0.8916462546819987,0.9521070855647986,1.0004019374003281,47.60559458653899,1.659829870177106,-0.16353240813600073,-0.06976516652996384,0.0006376244114008342,3.687676015992931,1.8637509836141306,-0.1635324081359967,0.1910377689734562,0.19117278455501172,0.1912521108621908,0.1911084629073897,1.8063146748353805e-16,0.17856417580089431,0.18463761489787184,0.012013965683657087,0.012013965683657073,0.0006347255587859236,1008.9860239806575,1008.9860239806586,28983.7999239325,5.053084854050262e-13,0.033390614010015245,-0.0024286464622732596,1.0,10.0,0.0,0.0,0.0026199793855729023,-0.10843575908721953,-2.0703415878741497e-7,0.14341185999723557,0.0538250401736822,-2.890235040692157,-4.6405455640015685,-0.6401014817047859,-0.377410501162567,-0.04914625384331631,3.683127356195496,-357.9782103956056,52187.60873064757,-1.0143747122160938e7,2.464464751243602e9,1.801244041683442,-180.92234322620553,26375.640075243537,-5.126654185144441e6,1.2455415113402977e9,-137.00581593916297,19995.389817931784,-3.8865198549245605e6,9.44245797559213e8,15157.935762551717,-2.9463732092391364e6,7.158333285973486e8,-2.233644385743079e6,5.426736932071236e8,4.1140124524687177e8
23.35204950706048,-0.7613382518434443,0.0013748452131279061,1.5457101092280097,1.545147207518899,4.3877595883934603e-8,1.5469299848979383,2.3914391669953545,1.4938068961851003,2.307006538783074,4.966093311431781,5.909891110360937,9.069208995463802e-15,0.000141644676540759,0.24704259081715307,1051.7210203807592,54.96188015463237,-4717.2338703834685,651429.0560463603,-1.2344909942792158e8,28855.98739978845,22.5662366809514,-2048.3647389935254,290061.50806820235,-5.5727848403556235e7,14.093123851082359,-1343.6474264980604,194419.8657043383,-3.781374408966287e7,-886.5283014689325,130719.72025634807,-2.5706537494409215e7,88132.62717384571,-1.7505751860326383e7,-1.1939820916585095e7,0.89515428673379,0.9537035846440711,1.0003867008116891,43.525462300534606,1.5887174349675115,-0.16228895959382988,-0.06925030743416927,0.0006281427297364104,3.747601055272611,1.7691343422322094,-0.16228895959382675,0.18964500939047205,0.18978248046909751,0.1898670282427816,0.18972876555892526,1.5299565816988474e-16,0.17733006711354038,0.18333369174782074,0.0117135402869615,0.011713540286961489,0.0006051698560588509,1051.7210203807592,1051.7210203807601,28855.98739978845,4.4733116595145436e-13,0.032900883688260316,-0.002351399845925915,1.0,10.0,0.0,0.0,0.002608370084240017,-0.10723668316054048,-1.9242846087871125e-7,0.14180098605898306,0.05300025269965993,-2.733573828928807,-4.379969811601617,-0.6399530966412643,-0.3649518854563756,-0.049157345234339164,3.7429767740300806,-369.70604975551487,54773.050807629304,-1.0819258986214854e7,2.671291458211772e9,1.7071799943212196,-174.52776386472,25856.807211683747,-5.107465976142807e6,1.261041061181007e9,-123.43505861311425,18309.4003452423,-3.6166352055313205e6,8.929526688447845e8,12964.45473979771,-2.5609666790114897e6,6.323065070248203e8,-1.8134368715077788e6,4.477409976195607e8,3.170487514340588e8
23.73147030613575,-0.7452209770964581,0.0013690211937100211,1.5419774098640735,1.5414276217645682,4.1483522769562205e-8,1.5431606203508934,2.379841359403013,1.490427730357542,2.296253384108422,4.994033530287249,5.8017816335448344,8.263078989434622e-15,0.00013912037477306497,0.23085116434191902,1082.1931706685612,55.65485777190362,-4844.68546742705,677306.3259602926,-1.2987039091505952e8,28734.011854133616,21.755430478914455,-2002.6761157020362,287154.5038011434,-5.583042695248968e7,12.931498200641007,-1250.7534452970974,183279.4992293021,-3.607876538832757e7,-785.7870367902407,117353.561669611,-2.335997278639664e7,75353.395202516,-1.5151543375268977e7,-9.843271359006705e6,0.8974926817681196,0.9547659909012204,1.0003766393239792,40.96043571866981,1.5448540471142693,-0.1614682052979286,-0.06891033704741403,0.0006219205726973504,3.7898950330677366,1.7050034682724462,-0.16146820529792594,0.18872522201377814,0.1888642856690928,0.18895222349339488,0.18881750665064936,1.3675626878896279e-16,0.17652971855915178,0.18248021904886327,0.011512478306834086,0.011512478306834075,0.0005857074385678346,1082.1931706685612,1082.193170668562,28734.011854133616,4.121685095719858e-13,0.03257939405602381,-0.0023003246553574834,1.0,10.0,0.0,0.0,0.002600644928431627,-0.10644720580690739,-1.8321294518462428e-7,0.14074085422015348,0.052459377714625624,-2.628140323639145,-4.205791882624892,-0.6400084347055099,-0.35649000455794516,-0.04916466819403596,3.785217431482379,-378.09715794369737,56648.30812242218,-1.1315941294716196e7,2.825449804130458e9,1.643413557811042,-170.09910237765087,25485.053611754494,-5.090838186865322e6,1.2711189451324344e9,-114.63882172295561,17197.899911786924,-3.4354146121581225e6,8.577802569242721e8,11604.976287574653,-2.3182967318890663e6,5.788498171865816e8,-1.5644370105788526e6,3.906211504798068e8,2.6360010422470742e8
24.314017173384304,-0.7209699829780909,0.001360435984623831,1.5364127225914002,1.535882475674091,3.80883430716412e-8,1.5375419243831436,2.362604981610756,1.485488741069659,2.280422974175168,5.038125875447849,5.633660663864399,7.173638203710746e-15,0.00013549626116146515,0.20837310779924326,1131.2082894392981,56.744329374982826,-5049.989968268518,719751.6967821392,-1.405756325913877e8,28495.60387915237,20.522428889486243,-1930.9525548772656,282332.5367563386,-5.592662312536582e7,11.279493594515863,-1115.708743286204,166750.4421815579,-3.3449369745606273e7,-648.5773661388324,98811.72613795292,-2.004623990584153e7,58724.27767904621,-1.203574952137741e7,-7.238341661279242e6,0.9010003809366219,0.9563569715981513,1.0003616872105259,37.333523912362296,1.4840286921389731,-0.16024902736307456,-0.06840514014224214,0.0006127314827214635,3.8571212816188076,1.607625324522401,-0.16024902736307245,0.187358234011018,0.18749962121315403,0.18759251124802218,0.18746304969810354,1.152879371048654e-16,0.17536318985688637,0.1812237510279828,0.01120943471553367,0.01120943471553366,0.0005568749702951188,1131.2082894392981,1131.208289439299,28495.60387915237,3.641727898669571e-13,0.03210443010193119,-0.0022242780987048417,1.0,10.0,0.0,0.0,0.002589078567426192,-0.10527741195191875,-1.7012649103642377e-7,0.13917073298059163,0.05166113197045111,-2.46912451093131,-3.9447948011416445,-0.6403324185662386,-0.34358156849240684,-0.04917554816657228,3.8523590040089384,-391.62864836021646,59716.32932124997,-1.2140371222862374e7,3.0850626662157893e9,1.5465756412785836,-163.2287113315245,24889.444379987253,-5.060041322253633e6,1.2858374673694909e9,-101.90336714335267,15560.679468225293,-3.1634969380272096e6,8.038951739317089e8,9727.860837572905,-1.977792713388376e6,5.025887539847016e8,-1.2364971947780366e6,3.142144197378946e8,1.9644429270572013e8
24.91308306161629,-0.6966299157831296,0.0013520249423558495,1.5308890849609957,1.5303782311657317,3.491594130142771e-8,1.5319654434225198,2.345559147060658,1.480708993309031,2.26495409592727,5.084994110199874,5.45876419399792,6.214087625747698e-15,0.0001320656349359082,0.1879015024709952,1184.639308788352,57.89641170808996,-5273.829253660934,767089.5832834538,-1.5276007916285098e8,28191.06997761015,19.276033746128412,-1855.681031498995,276959.0384382316,-5.595054139392719e7,9.745173280733999,-986.8568487727148,150581.59814492735,-3.081064021883018e7,-528.0661891624675,82151.30162462073,-1.7002345642971333e7,44953.94072831491,-9.400346933673209e6,-5.206341077474151e6,0.9045080677119532,0.9579447489436921,1.0003469016321773,33.958572016345684,1.428787518661476,-0.15904404244521259,-0.06790559774433166,0.000603712427770589,3.929227274838123,1.5093608316878964,-0.1590440424452109,0.18600633379162174,0.1861499672103581,0.18624765304085875,0.1861233730437333,9.688373319508531e-17,0.1742379624932077,0.17999596109260946,0.010904369000578258,0.010904369000578252,0.0005284832399435042,1184.639308788352,1184.6393087883528,28191.06997761015,3.2135737937918797e-13,0.03163803513085078,-0.002148846983730991,1.0,10.0,0.0,0.0,0.002577540166076824,-0.1041246764889376,-1.5787563150114825e-7,0.13762435724542588,0.05087827130366143,-2.30989397457022,-3.68537931593459,-0.640957853965435,-0.33044313988824003,-0.04918630319346771,3.924374265355033,-406.40683227537556,63128.07283884936,-1.3073873368732594e7,3.384380402927e9,1.4488429499886415,-156.11603641850533,24249.849457656972,-5.022162826549863e6,1.3000668275691953e9,-89.81108943766836,13972.908661077694,-2.893800333070012e6,7.491062860269334e8,8050.73476281368,-1.6674250998009355e6,4.316395248130032e8,-960777.5931965092,2.4871327719504482e8,1.433100608328005e8
25.52894185746603,-0.6722102220581458,0.0013437834866067092,1.525408136708855,1.5249165295521803,3.1954139019860994e-8,1.5264328105876868,2.3287074550028004,1.4760926207582883,2.2498522696198364,5.134809230837332,5.277650217908133,5.3705773561268526e-15,0.00012882852424439135,0.16927097846507846,1243.044126593198,59.11344166384946,-5518.074092976504,819993.207079911,-1.6667230753721574e8,27821.8538142098,18.02463331903976,-1777.255276257621,271043.7774470401,-5.589913283859654e7,8.336792214109296,-865.2705011959148,134931.24938141665,-2.8189653900058217e7,-423.9142847400674,67409.5242782839,-1.4246956045688784e7,33781.789974500374,-7.214612913563524e6,-3.6600385832980624e6,0.908014397773306,0.9595287328383214,1.0003322857036088,30.822862839865962,1.378741971297682,-0.1578534825557709,-0.06741181364002724,0.0005948631229765902,4.006598503240189,1.4108684635667794,-0.15785348255576956,0.18466981035802682,0.18481561316968884,0.184917940231621,0.18479876906435375,8.114488901695935e-17,0.17315464577176623,0.17879729012234188,0.010597057494093926,0.010597057494093919,0.0005005519227647738,1243.044126593198,1243.0441265931986,27821.8538142098,2.832041405406176e-13,0.031180190638930617,-0.0020739838419289213,1.0,10.0,0.0,0.0,0.0025660361154899577,-0.10298910501484304,-1.464123508358302e-7,0.13610185435486422,0.050110727665344086,-2.151457725073802,-3.4290714744330417,-0.6418989637833843,-0.31711535889876075,-0.04919693012051823,4.001648224988447,-422.5685850720216,66930.86783603008,-1.4134352458968967e7,3.730942243821234e9,1.3508730047788047,-148.8019226248378,23568.817356610674,-4.977224740403313e6,1.3138017982009797e9,-78.45596452546317,12449.169603286628,-2.6289955069092633e6,6.939568018377635e8,6575.18672290211,-1.3886488403505334e6,3.665515174454111e8,-733488.7306675653,1.9361437855526567e8,1.0226808369929251e8
25.948850567876402,-0.6558956909060706,0.0013383827648568878,1.5217797306292657,1.5213008704141666,3.0091350216507445e-8,1.5227705978792767,2.3175857632717185,1.4731078900664283,2.239992555647741,5.169734039362509,5.153804431860421,4.866591416016582e-15,0.0001267786861078611,0.1578003340771478,1285.0463898310052,59.9615897243049,-5693.1886078291445,858720.1916971938,-1.7704767723974904e8,27541.028772384852,17.192078443826368,-1723.4532085408216,266808.06543111656,-5.58217218382206e7,7.470759516764132,-788.7165190385317,124860.87230786319,-2.6465871339247767e7,-363.23322831524865,58643.6680779953,-1.257594164107637e7,27630.9241023669,-5.98789732796814e6,-2.8563297135802386e6,0.9103498508689907,0.9605820176549054,1.0003226402515157,28.859757612111313,1.348089163169402,-0.1570681255406598,-0.06708596635874915,0.0005890593656723666,4.061292108811527,1.3454320879635542,-0.1570681255406587,0.18378772865665635,0.18393493496159188,0.18404027043978624,0.18392446432698348,7.196024326033141e-17,0.17245602974098398,0.17801469206444234,0.010390881244104195,0.01039088124410419,0.0004822026596953134,1285.0463898310052,1285.0463898310059,27541.028772384852,2.6013050471370655e-13,0.030879785891341882,-0.0020243810051695844,1.0,10.0,0.0,0.0,0.002558391154280252,-0.10224185411165956,-1.3918698155802107e-7,0.1351004581304433,0.049607648175013924,-2.046808137562061,-3.260724941786266,-0.6427086653556773,-0.30814942275692403,-0.04920394002350438,4.056273119026201,-434.1834486586624,69709.23043099954,-1.4922016796527699e7,3.9926193331317873e9,1.2857791554632811,-143.83728769114407,23093.433547380206,-4.943399904178144e6,1.3226840542241235e9,-71.33540594069933,11475.66832666413,-2.456491261024338e6,6.572726929178884e8,5702.007304521989,-1.220688073636538e6,3.266141989275429e8,-606585.8847799893,1.6230224697270232e8,8.065177188638425e7
26.592500892675357,-0.631393750715775,0.0013304234581177057,1.516379795183013,1.515919919566516,2.7457831632931188e-8,1.5173209493080149,2.3010844328611864,1.4687730770421792,2.225523611705765,5.2247931966018974,4.964023945393834,4.189890604486508e-15,0.00012386825861395077,0.14191986635941867,1353.1429910870504,61.28915463881328,-5975.70501172973,922593.3168487202,-1.9450147823421276e8,27070.51890371412,15.952943698410351,-1640.880868600809,260035.53414539126,-5.563928278645674e7,6.2834779657215485,-681.2195048631195,110404.22407605255,-2.393586931204445e7,-284.6120695624573,47049.05391799199,-1.0321023946405746e7,20115.619339929937,-4.459708753334936e6,-1.9307119330209559e6,0.9138467890149389,0.9621565173897737,1.000308330249664,26.098693283742698,1.3059319977844652,-0.15590344730853697,-0.06660256029745965,0.0005805019360305007,4.148269471450467,1.2481722215469735,-0.1559034473085361,0.18247896519301487,0.1826282120093025,0.1827379306558745,0.18262710884752478,5.991632940714128e-17,0.17144393686473874,0.17686623489749362,0.01007967574741207,0.010079675747412066,0.00045511888951669957,1353.1429910870504,1353.1429910870509,27070.51890371412,2.2875515521905554e-13,0.030436649242560683,-0.0019504425354518995,1.0,10.0,0.0,0.0,0.0025469716602939474,-0.10113637191656671,-1.289467420117073e-7,0.13361969743897872,0.048866315335138286,-1.8921303367406408,-3.013230333620386,-0.6442062766433629,-0.29462248855018647,-0.0492143345175544,4.143141281908056,-452.9785376816757,74284.20126048973,-1.624185026559978e7,4.438821550702316e9,1.189023535988749,-136.29687655837887,22351.40024533699,-4.8870162110989615e6,1.3355986036658344e9,-61.3767464451985,10087.981363503919,-2.2056841143238526e6,6.028031121665599e8,4552.5534428010415,-995503.6356417027,2.7206646593132246e8,-449303.6160245903,1.2279326431222898e8,5.542094748762964e7
27.030541159050507,-0.6150556246576073,0.0013252136313278214,1.512811543277779,1.5123642253802485,2.5805552520617494e-8,1.513720238390253,2.290213506828173,1.4659795796755815,2.2160969254904814,5.263327567323899,4.835261436161119,3.787198254619828e-15,0.00012203899465732039,0.1321632027403511,1402.2472703233248,62.21057095257171,-6178.081117859898,969400.8234303799,-2.0755405843063506e8,26726.063148759793,15.137575875861229,-1584.8503496665885,255255.62575168247,-5.547264556860117e7,5.566772781725474,-614.7029659503223,101253.05136117211,-2.229771391811626e7,-239.9353059531813,40316.29315678153,-8.98399958058137e6,16106.207904109315,-3.6275120060916645e6,-1.4675492261351615e6,0.9161716003451268,0.9632015390755554,1.000298903617871,24.37632532105852,1.2802398539930637,-0.15513653488104026,-0.06628413345972534,0.0005748994437701551,4.209690374695169,1.1842605408111624,-0.15513653488103946,0.18161675638752925,0.18176731989549116,0.18187987345207476,0.181772330520228,5.292261658680496e-17,0.17079329837033919,0.17611799606217718,0.009870965994872131,0.009870965994872128,0.00043737956584711277,1402.2472703233248,1402.2472703233252,26726.063148759793,2.0983060611476354e-13,0.03014639389525777,-0.0019014749263098723,1.0,10.0,0.0,0.0,0.002539398829454529,-0.10041019097458542,-1.2250387464084667e-7,0.1326474676755546,0.04838124950780782,-1.7910345272959238,-2.8523045972965217,-0.6453982688940966,-0.2855805891569868,-0.04922117776504474,4.2044851165857065,-466.4910223427906,77632.70361773644,-1.7225282132112525e7,4.777284576252894e9,1.1254411012407761,-131.23242826146912,21839.494674995796,-4.84578585653277e6,1.3439372153339627e9,-55.23942193149864,9215.771921657059,-2.0448118372101677e6,5.67111047048868e8,3888.3423619207506,-862864.2635475888,2.3930800932346982e8,-364106.65456637135,1.0098255645302776e8,4.261233426600091e7
27.70038864910745,-0.5905765616795835,0.0013175477991077239,1.5075131550530623,1.5070845087145135,2.347618012669358e-8,1.5083742234438517,2.274120140622651,1.4619357356634235,2.202295228883286,5.323930278972847,4.6395740942073695,3.2488301130966506e-15,0.000119464339014179,0.11868775732487762,1482.0395235703147,63.64512956557975,-6503.987462649245,1.0466200035558066e6,-2.2955534481888527e8,26167.476388341136,13.93781939954778,-1499.8141514862389,247717.67664130393,-5.515395244187605e7,4.602478832894578,-522.9389994241794,88333.32116859329,-1.9931221356539205e7,-183.47820682170854,31620.45238085366,-7.22021093860221e6,11357.467517005927,-2.6213393651557853e6,-953599.2392103941,0.9196444690906734,0.9647600646003439,1.0002849493577175,21.963531890231728,1.2450955514463826,-0.1540017303234723,-0.06581278686451447,0.0005666566982102036,4.307199273475153,1.0903461117300433,-0.1540017303234717,0.1803403295393477,0.1804928016720033,0.18060947495875213,0.18050678055316263,4.3799905654483e-17,0.16985364580575574,0.1750224854217742,0.009556202572189271,0.009556202572189268,0.0004112895577163435,1482.0395235703147,1482.0395235703152,26167.476388341136,1.8417119940448118e-13,0.029719142718089356,-0.0018285475230386066,1.0,10.0,0.0,0.0,0.002528115797124707,-0.09933821092486894,-1.1339182346650852e-7,0.13121297086893252,0.04766798549267151,-1.64324506022579,-2.618207403000736,-0.6474832261193957,-0.27203343373935474,-0.04923130093504433,4.301871730590152,-488.3507363830244,83152.85928417779,-1.887742440919733e7,5.35675055232385e9,1.0320092176895779,-123.6238056773133,21049.774565142565,-4.778735589220753e6,1.3560374359873862e9,-46.80626265965789,7992.984469236959,-1.8145733212553086e6,5.1491221491731995e8,3034.5872848712265,-689026.6835634524,1.9552158518364215e8,-261633.58475089405,7.424312176678205e7,2.819145568200579e7
28.384650036318515,-0.5661744980581915,0.0013100662734853515,1.5022876392315228,1.5018774445450445,2.1318426214594113e-8,1.5031023997527406,2.2583049180911337,1.4580682151917763,2.1889088782873687,5.387936270745725,4.44188058509492,2.781500055787971e-15,0.00011709578714510679,0.10650559147162962,1569.953307262675,65.13823741346191,-6858.106611191547,1.1330936900714508e6,-2.548619740127788e8,25564.515547256928,12.774172911989501,-1414.184798727488,239777.09781771756,-5.4751252639970735e7,3.7667969459209556,-440.91355793824425,76450.04435620821,-1.7692148356056456e7,-138.30874606214226,24471.037826792824,-5.731295350880316e6,7859.935267250471,-1.8608313463546876e6,-605414.0838903799,0.9230941872917182,0.9663051811855417,1.000271237382419,19.747408847801484,1.2137576947232676,-0.15288716277342781,-0.06534964972935259,0.000558616046102754,4.411395699002391,0.9994076813176821,-0.1528871627734273,0.17908595439557917,0.17924025451157358,0.1793608864201075,0.17926295199498946,3.611867709632396e-17,0.16895740838379888,0.17395993493488943,0.009239644909854737,0.009239644909854733,0.0003858772458609721,1569.953307262675,1569.9533072626755,25564.515547256928,1.6149309916315898e-13,0.0293021125156221,-0.0017563005637661476,1.0,10.0,0.0,0.0,0.00251694430579588,-0.09828831476009947,-1.0491432618474577e-7,0.12980885616898158,0.04697265541843451,-1.5009892559538347,-2.394147367198347,-0.649929593246958,-0.2585687283645638,-0.04924123908124696,4.4059375603232755,-512.2629066585089,89334.33958704688,-2.077132327913279e7,6.036747696059917e9,0.9415387097297889,-116.05410776455977,20238.85964077295,-4.705781653409464e6,1.367636326224937e9,-39.304119838943265,6877.726542380191,-1.5991552860783455e6,4.647607987677623e8,2336.756388150273,-543437.3744869446,1.5793862441155255e8,-184672.71933162527,5.367193004748553e7,1.823919712542818e7
28.8482732282299,-0.549972867706231,0.0013051837044084488,1.498848690170333,1.4984506629769625,1.997110436742414e-8,1.4996333325603917,2.2479275735570434,1.4555871589360643,2.180218643777502,5.432508002960303,4.309557731067307,2.5053694953192568e-15,0.00011563259691720433,0.09904969574441028,1633.5385535194378,66.16273537714491,-7110.542069758598,1.1963723583679332e6,-2.7381331934529024e8,25141.440385188584,12.022556476008429,-1357.0934437577769,234282.07803441602,-5.443506031718003e7,3.2775631083747325,-391.5974411860831,69127.68164638463,-1.6278579269067092e7,-113.66946017177978,20477.799458223646,-4.880397734315493e6,6087.172008618225,-1.466527159791513e6,-441599.9278248887,0.9253779350869319,0.9673264154608486,1.00026224069923,18.374453375094923,1.194832711069712,-0.15215616264736936,-0.0650457910800173,0.0005533722402072828,4.484690031762472,0.9407512983877917,-0.15215616264736892,0.1782628774544956,0.1784183511366803,0.17854153198572012,0.17844671928103442,3.169770607758838e-17,0.16838372109993813,0.17327013772892436,0.00902774840929061,0.00902774840929061,0.0003693413991868919,1633.5385535194378,1633.538553519438,25141.440385188584,1.4787764664070985e-13,0.02902999801214229,-0.0017085407987940926,1.0,10.0,0.0,0.0,0.0025095693042722906,-0.09760132640954755,-9.959908313280792e-8,0.12889054665973457,0.04651942087714585,-1.4096708590452478,-2.2509647081698914,-0.6517624856929926,-0.24967259238219472,-0.0492477539806666,4.479140068509551,-529.4257540038334,93861.27181217402,-2.2186460220128827e7,6.555151354205486e9,0.8831856703827805,-111.05764751618878,19689.280236157836,-4.654054053966014e6,1.375074173678031e9,-34.8116354230583,6195.330858123369,-1.4644214694043787e6,4.326739874319815e8,1948.911680485262,-460787.5657269389,1.3614304084460247e8,-144986.76672173198,4.2838090822047025e7,1.3479205479938043e7
29.554070585029972,-0.525801518608554,0.001298020055171805,1.493762637607713,1.4933826475953276,1.8080259315746447e-8,1.4945032534875322,2.2326246968996544,1.4520085853237295,2.1675346950155885,5.502215620122187,4.111130630622383,2.1386576373069677e-15,0.00011361281705153332,0.08878666756792754,1737.1675053731572,67.73615332088964,-7514.55760233466,1.3004937522399474e6,-3.0576677209976566e8,24480.692142274474,10.936490521138401,-1271.9017538363594,225769.77275968032,-5.388686326161577e7,2.638597631951794,-325.4372557045399,59056.67257105493,-1.4285872645357287e7,-83.73151467195048,15509.626004973996,-3.797074000262351e6,4087.305981744655,-1.0115897748410286e6,-270071.62949099916,0.9287752726550325,0.9688432000007472,1.0002489746486365,16.464002700211594,1.1691734785569141,-0.1510786855499001,-0.06459775793660001,0.000545686060416659,4.600528476793951,0.8561161324646847,-0.1510786855498997,0.1770491285293768,0.17720629507339564,0.17733316432658802,0.17724295419709982,2.5979817063133053e-17,0.16755799195013987,0.17226332926130553,0.00870878910100082,0.008708789101000819,0.00034518442718528477,1737.1675053731572,1737.1675053731574,24480.692142274474,1.2949305401799982e-13,0.028630926041826377,-0.0016375368621725853,1.0,10.0,0.0,0.0,0.002498629572444924,-0.09659102614767155,-9.21052767571669e-8,0.12754073884940126,0.04585541253024067,-1.2785105057806507,-2.0461919218828237,-0.6548138472307816,-0.2364966895739568,-0.04925735114924977,4.594833445219093,-557.1275755101979,101323.57080181275,-2.456894627284427e7,7.446560018168732e9,0.7989921057196521,-103.6765999162437,18855.435935369103,-4.572067374553973e6,1.3857400913920393e9,-28.808326061869284,5263.249130771563,-1.2762330034191688e6,3.868112785346471e8,1468.6955111765328,-356243.8049288246,1.0797332495864713e8,-99438.51485938946,3.0139345849901058e7,8.41299113358289e6
30.27148180986339,-0.5018169305083282,0.001291049004753269,1.4887677881480132,1.4884055686313424,1.6337108891711633e-8,1.489465763632691,2.2176481876796754,1.4485957539036511,2.1552666003938286,5.575326202596948,3.9137016744704325,1.8226354830219687e-15,0.00011180352819771926,0.07953783836113199,1851.785165107252,69.34273623249953,-7949.7044571690685,1.416592876381884e6,-3.424902511456004e8,23795.101797480285,9.904816154092043,-1187.7231121186933,216967.47374378014,-5.3245707839474395e7,2.1037987418810693,-268.19380018825296,50069.96136940162,-1.2452598891051607e7,-60.86139681380468,11600.737253766953,-2.919868362324541e6,2697.008400273784,-686262.0105278712,-161638.53689027528,0.9321348687330204,0.9703403017045543,1.0002359924906394,14.722474885454007,1.146522704552593,-0.15002475046872818,-0.06415933795792421,0.0005382176005888912,4.723608375626794,0.7758651132186323,-0.15002475046872787,0.17586126173698718,0.17602004116454703,0.17615043877193612,0.1760647338482295,2.121193119196655e-17,0.16677241505830515,0.17128952339806353,0.008388610393705517,0.008388610393705516,0.00032183979389696903,1851.785165107252,1851.7851651072522,23795.101797480285,1.1331055873682691e-13,0.02824289772556166,-0.0015673064546264826,1.0,10.0,0.0,0.0,0.002487849477067957,-0.09560545436868054,-8.51537180967706e-8,0.126224772316647,0.045210577408136124,-1.1548035620599335,-1.854004323412653,-0.6582231886541323,-0.22357259639288685,-0.04926673072728639,4.717759270206388,-587.3351749396472,109674.88715857215,-2.730540318431866e7,8.497342178292101e9,0.7191662846142215,-96.47163320128786,18014.442065852334,-4.484997581520927e6,1.3957149296672192e9,-23.638509932120538,4438.392385388675,-1.1050122474780001e6,3.438757891603166e8,1093.0658391727952,-272252.558491203,8.472400477618814e7,-67075.24982596317,2.0874272663210947e7,5.142982604082086e6
30.999859913557927,-0.4780403198706964,0.0012842675078217059,1.4838664077826287,1.483521689918536,1.4731665666822884e-8,1.4845231117911075,2.203001967601138,1.4453396452417704,2.1434005760016883,5.65180668120338,3.718180350646372,1.550792198601405e-15,0.00011020431719904225,0.07120433403649563,1978.8223481151715,70.96693828006129,-8416.312709310154,1.54572266909658e6,-3.846468119937448e8,23091.57904346065,8.931246557459952,-1105.004992671967,207904.57833421303,-5.250436484370991e7,1.6614133733685064,-219.201432553233,42130.40121983601,-1.078110384645542e7,-43.66402683415223,8571.011688873345,-2.219516181389532e6,1749.5154313060386,-458014.0532364076,-94717.13812429317,0.9354541560575379,0.9718166880943108,1.00022329755856,13.138274119200508,1.1265871496625501,-0.14899459725067987,-0.0637306425626385,0.0005309653848113406,4.854099788598237,0.7002809311669398,-0.1489945972506796,0.17469958979162517,0.1748599042017076,0.174993674304277,0.1749123779848344,1.7247908977564213e-17,0.16602465037735528,0.17034762642668785,0.008067207905810076,0.008067207905810076,0.0002993357769546778,1978.8223481151715,1978.8223481151717,23091.57904346065,9.907365843239061e-14,0.027865843346148292,-0.001497829079489846,1.0,10.0,0.0,0.0,0.002477237132410765,-0.09464465484181527,-7.870589057203478e-8,0.12494267357386925,0.04458474900621756,-1.0388836361342664,-1.6747526340910106,-0.6619816742715848,-0.21094614799639544,-0.04927588947378081,4.848087388795253,-620.2327665151261,119017.25327720241,-3.0449863681462415e7,9.737644052272387e9,0.6439909022967416,-89.47871930640076,17170.185084173332,-4.392890784598303e6,1.404814388018593e9,-19.234460949880585,3715.619973469915,-950619.4988927116,3.040011712557361e8,803.6022617683793,-205713.61219435325,6.578571013448474e7,-44514.131179427575,1.4235996657428632e7,3.0806494583565984e6
31.491385702484255,-0.4623089667586375,0.0012798486416174303,1.4806505375505463,1.4803173415655582,1.3732820258386489e-8,1.4812804682824599,2.19341927739073,1.4432505396003836,2.1357032122642092,5.704641519548297,3.589266567826341,1.391181635739872e-15,0.00010925437047321007,0.06611049312504344,2071.2470508008373,72.04978940627413,-8744.712290726933,1.6395489721205372e6,-4.1612223071510565e8,22615.69934500496,8.315542549950736,-1050.843696936124,201727.1111830371,-5.1949335254608504e7,1.4119064801661827,-190.74646627925335,37390.99258909762,-9.755793707659127e6,-34.742230075210685,6957.442259636562,-1.8368147240963713e6,1298.7856045259873,-346648.3940295797,-65559.73278892232,0.9376442418519165,0.9727893247848071,1.0002149920458798,12.163698814939096,1.1146653694546214,-0.1483208797240171,-0.06345018687863116,0.0005262480338730437,4.945285052380164,0.6525641344222545,-0.14832087972401686,0.17393953363957507,0.17410082953518083,0.17423676434011576,0.17415835494278098,1.4988360557048e-17,0.16554578107179194,0.16973662441635215,0.007852181058494015,0.007852181058494015,0.0002848081334558111,2071.2470508008373,2071.2470508008373,22615.69934500496,9.054626671885827e-14,0.027620435057798598,-0.001451902175272072,1.0,10.0,0.0,0.0,0.002470256503942367,-0.09401764647595229,-7.466763242784905e-8,0.12410642353948345,0.044177840252648835,-0.9660037433462656,-1.5624736746563403,-0.6646748323751799,-0.20271123748694547,-0.049281873518015495,4.939158573584086,-643.7531331441094,125851.0063745461,-3.2803051216343164e7,1.0687223768491531e10,0.5965376906627846,-84.94793253338592,16606.960411624066,-4.328602436853975e6,1.410257306638574e9,-16.686494248388406,3287.114762720269,-856786.1077271444,2.791406422288447e8,650.1870240433909,-169588.78641063368,5.525197265480421e7,-33565.55426841221,1.0936352577843564e7,2.1646842467752695e6
32.237615345914456,-0.43888905622275803,0.00127336668346631,1.475902235393084,1.475586114658704,1.233418707981662e-8,1.476493075090717,2.1793092107681127,1.4402301811530123,2.124458297941584,5.786608192560813,3.3984986302278157,1.1802512866239254e-15,0.0001080028433466914,0.05909665713498152,2222.9666641497392,73.65543956776011,-9262.36528575018,1.7925569755404652e6,-4.6894342982843643e8,21895.674026749646,7.442592586709714,-971.2673334905071,192262.5981303067,-5.1014899210167624e7,1.0971105762014373,-153.7729232438465,31060.06395455548,-8.347694693773329e6,-24.39323181769575,5036.546370892614,-1.3694101512975537e6,819.1553159001564,-225167.14404882726,-37100.6509284374,0.9408958567715857,0.974231217381552,1.0002027632822736,10.81548726365542,1.0986369287182185,-0.14732927741562912,-0.06303727234303376,0.0005193417484160575,5.088426602007428,0.5850412455087908,-0.1473292774156289,0.17282038640760694,0.1729830944056459,0.17312215627792096,0.17304800279962532,1.2090897356735522e-17,0.1648546823881569,0.1688440194059847,0.007528273376332293,0.007528273376332293,0.00026373408162351877,2222.9666641497392,2222.9666641497392,21895.674026749646,7.90410377051053e-14,0.02726093502452559,-0.0013835353754797367,1.0,10.0,0.0,0.0,0.0024599246325640997,-0.09309673323340109,-6.897135085962828e-8,0.12287883220576795,0.04358236088108479,-0.8632805573709315,-1.4047722282191575,-0.6689820904203232,-0.190651770897544,-0.04929067147192337,5.082121080725318,-681.5580187286848,137098.15381242373,-3.6768896289958976e7,1.2326014939641857e10,0.5293971956376642,-78.3623807184749,15762.910021533364,-4.227517203198731e6,1.4171880393870463e9,-13.388217521712944,2718.519454970548,-729090.4882124574,2.4441256344545448e8,468.40007772572164,-125741.16539389483,4.215213472667878e7,-21683.58365826579,7.269685473437824e6,1.2537391694214884e6
32.99485127432483,-0.41567147812451927,0.001267050667454265,1.4712406824358535,1.4709414061707322,1.1046443352629409e-8,1.4717936533261955,2.1655021334317617,1.4373343523210333,2.113549805354168,5.87171243919492,3.2112950659240025,9.993143759296535e-16,0.00010695860855323606,0.0527624981354291,2392.487509132769,75.20958776830419,-9807.626699927017,1.9608274777963161e6,-5.291395964017914e8,21172.47093726622,6.6301650497465054,-893.8474414416067,182555.62762678962,-4.994107977747388e7,0.8439138784342305,-122.92604230018402,25593.492374603997,-7.089059015673185e6,-16.903940406586592,3600.8388837914526,-1.0087354268888135e6,507.9462139235107,-143859.77461554247,-20557.440426670913,0.9441090179979804,0.9756535110804254,1.0001907979502265,9.593683421762833,1.0846126550546358,-0.14635944730778075,-0.06263327478438893,0.0005126296893477185,5.239208008615139,0.5223639016077157,-0.14635944730778058,0.17172527212194424,0.17188932348763863,0.17203137557886136,0.17196139427435692,9.698066343630724e-18,0.16419344758548068,0.16797811271667917,0.007202351058839699,0.007202351058839699,0.000243522221482182,2392.487509132769,2392.487509132769,21172.47093726622,6.890673740549037e-14,0.02691128435889211,-0.0013157024134448166,1.0,10.0,0.0,0.0,0.0024497536825837537,-0.09219827009636138,-6.36744247159794e-8,0.12168193068737015,0.043003898340317245,-0.7683685924732412,-1.2596467822882966,-0.673586842924691,-0.1789599264299861,-0.04929926358687841,5.2327139262918525,-722.547191719583,149649.88703125852,-4.132442140256265e7,1.4263636969305708e10,0.46708733868245916,-72.04035281856338,14920.590355647744,-4.1201819502575663e6,1.4221319370255394e9,-10.648908115648334,2231.4485588921043,-616193.7199690605,2.12686909796237e8,333.2870382526463,-92154.838072031,3.18083860017464e7,-13780.137680437721,4.757102451680038e6,711435.7621862238
33.76343917721316,-0.39264446952597576,0.0012608903131744737,1.4666616317981636,1.4663789894413688,9.860717021077113e-9,1.4671778913400728,2.151983012559047,1.434550868702014,2.1029511407887425,5.959703810651465,3.0281080947003454,8.442666646128517e-16,0.0001061215550108057,0.04703514923638375,2582.5502847635225,76.66900535003465,-10375.356970802104,2.1444004563447055e6,-5.973149239524801e8,20450.39020947425,5.877420272032489,-818.7141430132741,172591.92991896058,-4.870325648542232e7,0.6423205364125186,-97.4230299181977,20910.9659570974,-5.971503513099416e6,-11.559033041812219,2541.881528100538,-733851.8757243388,309.6160995917484,-90377.06803701089,-11150.94877983585,0.9472857190369861,0.9770571883676444,1.0001790829802786,8.488024907870319,1.0723679323583302,-0.14541030318181836,-0.062237751412824706,0.0005061016720296548,5.3974191168633485,0.4644680574417239,-0.1454103031818182,0.17065299938507172,0.1708183290219667,0.17096324206729388,0.17089735529890898,7.727871193735497e-18,0.1635591288713044,0.16713679340485513,0.006873987205155123,0.006873987205155123,0.00022417653723696566,2582.5502847635225,2582.5502847635225,20450.39020947425,5.99734441585614e-14,0.02657096035918278,-0.0012482991067701535,1.0,10.0,0.0,0.0,0.0024397369192895152,-0.09132109869662686,-5.8741854880627535e-8,0.12051414920223132,0.042441546378681555,-0.6810881841025486,-1.126694297275975,-0.6784499455238514,-0.16765122496056295,-0.0493076584119507,5.390727209604098,-766.8428565038494,163619.98479320857,-4.654644658795588e7,1.6551212760855293e10,0.40954484944420344,-65.99005916243749,14080.18916090942,-4.0055178683583634e6,1.424301600171753e9,-8.394266880487379,1817.4894132711693,-517037.53673231683,1.838507314443754e8,234.17333247009825,-66739.88810942546,2.3731695203032088e7,-8612.837428822859,3.063318556219955e6,395404.93069393025
34.54319089363023,-0.3698125544163926,0.001254880265855983,1.462164181325316,1.4618979703168475,8.769776365879139e-9,1.4626448509495564,2.1387468486826444,1.431870260361262,2.0926447665190744,6.050087841228265,2.8494779471369553,7.116665823903698e-16,0.00010549256200315175,0.04185385231755905,2796.202085775126,77.97496062184771,-10956.311550283539,2.3421502830866487e6,-6.737204177539251e8,19733.706028504523,5.18343534139018,-746.0024425905582,162354.6090402878,-4.727124313858957e7,0.48356143538137686,-76.54330816286416,16934.85380473925,-4.986426958794135e6,-7.799797947793189,1771.6715471975613,-527108.3995957365,185.55931412857635,-55829.962135741705,-5922.909253654245,0.9504256875675107,0.9784422250518615,1.0001676139879283,7.489891518563177,1.0617087650721702,-0.14448146529685682,-0.061850553174838306,0.0004997525538169775,5.56238232860777,0.4112860571857262,-0.14448146529685665,0.16960317242775633,0.16976971781723987,0.16991736773849703,0.1698555008748237,6.112551449046144e-18,0.16294942338986818,0.16631866934744038,0.006542988215927928,0.006542988215927928,0.00020571700342475604,2796.202085775126,2796.202085775126,19733.706028504523,5.209906500560402e-14,0.026239702897067826,-0.0011812718113529646,1.0,10.0,0.0,0.0,0.0024298747233024625,-0.09046472368040276,-5.414501993510257e-8,0.11937480313666696,0.04189483602063486,-0.6012603200290456,-1.0055245304906115,-0.6835093731854269,-0.15674660906039403,-0.04931585822940508,5.555484168620939,-814.4322118595198,179084.88035578618,-5.250287824146053e7,1.9239793551250202e10,0.35670261160316663,-60.22002450529678,13241.735440138147,-3.8821212719300156e6,1.422611754759598e9,-6.556513291916268,1468.6629918378526,-430572.55355431803,1.577842454017106e8,162.46761741156456,-47755.52098281507,1.7500114148238383e7,-5294.648962372086,1.9409668843756972e6,215263.90377395495
35.3322216534059,-0.34722766311860337,0.0012490277117612667,1.457756663362017,1.4575066549290179,7.768995219126623e-9,1.4582029009103177,2.1258157690668624,1.42928907155677,2.0826352241396178,6.141915160492683,2.6762650352376536,5.987336547753901e-16,0.00010507280442595705,0.03717349973375525,3036.396560335982,79.04861028644765,-11534.81191046374,2.550835026510222e6,-7.578295905653863e8,19027.635582969746,4.547956907296187,-675.9459952039236,151840.76241911962,-4.561198925301429e7,0.3601346140581999,-59.64669400518597,13594.398536824152,-4.126114513446564e6,-5.198320356764479,1220.240455139346,-373953.2808336599,109.503680450403,-33951.61394675434,-3086.301299705138,0.9535221608042848,0.979805740259825,1.000156410061931,6.593068643022362,1.0524765121329753,-0.14357445732761737,-0.06147232452736422,0.0004935901887661249,5.732522505950943,0.3628037832760343,-0.14357445732761723,0.1685775468414042,0.16874524564433635,0.16889550800795727,0.16883758108298635,4.797088569579405e-18,0.16236341406118365,0.16552410110032012,0.006209876000313473,0.006209876000313473,0.00018820052996551293,3036.396560335982,3036.396560335982,19027.635582969746,4.5172205216032234e-14,0.02591793094197361,-0.0011147099147241235,1.0,10.0,0.0,0.0,0.002420187638340402,-0.08963040458663743,-4.986608502269722e-8,0.11826554131200799,0.04136441906936625,-0.5287910822357658,-0.895886289671282,-0.6886648885941629,-0.1462859987182626,-0.0493238485784178,5.725411619608084,-865.01573667254,196025.35663451417,-5.922713286813499e7,2.236774839847924e10,0.30854639489813096,-54.74612288382012,12406.280958397281,-3.7484357296115425e6,1.4156360976774158e9,-5.075850007767995,1177.7747266170018,-355853.0458488522,1.3439163781790188e8,111.39242952540584,-33782.46270427505,1.2758301617899667e7,-3205.138253370329,1.2111933660169193e6,114971.43373315995
35.86092874227037,-0.33237463847135523,0.001245227231507186,1.4548801114978906,1.4546407357018183,7.151234801908853e-9,1.4553041135179658,2.11739790941581,1.4276264195608686,2.0761469791958107,6.203136308973132,2.5644976437919147,5.332870667266407e-16,0.00010490890187660915,0.03431796223898966,3212.3053249425793,79.58646582964107,-11907.32443392528,2.6929189865027433e6,-8.172931354052268e8,18566.387776273106,4.157301153176411,-630.9284901834661,144694.78511178808,-4.436503453654251e7,0.29431373318417453,-50.31724874734086,11689.661556621675,-3.6188123924021367e6,-3.944057604095526,946.5395028306626,-295680.9385911601,76.52464617917735,-24197.792582906182,-1981.9823983192687,0.9555534484467058,0.9806989517491129,1.00014911688008,6.049786424198456,1.047053199986887,-0.1429842377192457,-0.06122612966368496,0.0004896000906396321,5.847378713523698,0.33313344054072436,-0.14298423771924554,0.16790988846164268,0.16807831986543467,0.16823025032103597,0.16817489601811686,4.064543282979582e-18,0.16198650299450376,0.16500905339542665,0.0059875259398124965,0.0059875259398124965,0.00017710223701153475,3212.3053249425793,3212.3053249425793,18566.387776273106,4.10405994959434e-14,0.025709443592243357,-0.0010707613005029094,1.0,10.0,0.0,0.0,0.0024138540159966406,-0.0890885052121975,-4.7188396901610615e-8,0.11754546915073841,0.04102108644782099,-0.4845916845727335,-0.8291882420953391,-0.6920800829723627,-0.13959445637649845,-0.0493290382283696,5.840124212087554,-900.0246412268566,208045.18390637546,-6.411817401557554e7,2.4700044028091217e10,0.2790852273814266,-51.27611406134372,11852.729460086812,-3.6529342127032205e6,1.407208443653871e9,-4.261307404376353,1012.9087803082083,-312171.90524782566,1.2025700854855601e8,86.14679877484326,-26677.53995825242,1.0276905436616264e7,-2277.8721611116202,878242.2465670737,75041.18653659888
36.65091627768975,-0.31058457665248074,0.0012397191199227202,1.4506913363123841,1.4504675327493883,6.300251558796153e-9,1.4510832903509865,2.1051704483375078,1.425232920583907,2.066756369646059,6.293130412669835,2.4039805853613716,4.485987658918278e-16,0.0001048320032590325,0.030423996738341723,3499.8533725207003,80.04290522086383,-12421.824432473013,2.9028164685455854e6,-9.088408501036693e8,17896.142426140592,3.622525241369151,-566.4430065251424,133843.9363448399,-4.227248010267631e7,0.21618998607601733,-38.854638723848716,9274.117611883628,-2.9535059280736274e6,-2.5945201963134306,643.7833973534722,-206639.34476454504,44.49360221487538,-14476.419996827792,-1014.1733803670295,0.9585261542354039,0.9820043442274993,1.0001385234433766,5.3161488655483655,1.0399447454305948,-0.14212722082973542,-0.060868550315549344,0.00048383439405757985,6.018283748294637,0.29273557502542646,-0.14212722082973525,0.1669400768356432,0.16710954682007226,0.16726385466798663,0.1672122498115465,3.154771052704536e-18,0.16144468681891172,0.16426360546551233,0.00565634480463048,0.00565634480463048,0.00016145386566010096,3499.8533725207003,3499.8533725207003,17896.142426140592,3.5532153828706293e-14,0.025407973841660922,-0.001005989572336411,1.0,10.0,0.0,0.0,0.002404615606530164,-0.08830307439843951,-4.344373611084625e-8,0.11650238129685281,0.040525119811970295,-0.4246057458169908,-0.738875739304832,-0.6970103165481385,-0.13006314871531965,-0.049336558268628525,6.010815515086446,-953.4030313030128,226824.83785275175,-7.194902320168445e7,2.852675006388718e10,0.23898694661815734,-46.37497859134313,11033.106308698443,-3.499710302036051e6,1.3875846626542883e9,-3.264089034453369,805.0006955181834,-255346.87588638626,1.0124135373227444e8,58.326128414758024,-18630.692656815147,7.386800950896576e6,-1357.4398815824204,538957.9087658342,39312.35410190813
37.67837097673419,-0.2829367897560954,0.0012328416604044103,1.4454292402811333,1.4452251630390274,5.310498915520754e-9,1.4457814840778742,2.089861006791827,1.4222666148692789,2.055046798392435,6.404807948817086,2.2069304579653397,3.582951492667883e-16,0.00010501552078970652,0.025947294447095894,3922.997472585942,79.8337189928256,-12964.640139019826,3.15478483335287e6,-1.0263083237703276e9,17059.955442317692,3.007576615730731,-487.34005266008535,119379.01966507806,-3.908462464408182e7,0.14280204055721432,-27.545922491592727,6784.397545017476,-2.2347924335509236e6,-1.4882359563272614,386.06795247149245,-127900.75110237648,21.737537946211862,-7326.7369311801085,-418.8643941354669,0.9622856436190901,0.9836522073683303,1.000125260199023,4.487807654547507,1.0322321589684156,-0.14105471224313187,-0.06042089863936145,0.00047666580608792886,6.233790382335139,0.24671219790252896,-0.14105471224313174,0.16572582638821662,0.16589655429013542,0.16605376289447837,0.16600687661218402,2.2414326735525825e-18,0.16077446799980302,0.16333406308712795,0.00522707457280857,0.00522707457280857,0.00014273949210969432,3922.997472585942,3922.997472585942,17059.955442317692,2.939565541022366e-14,0.025032798010395395,-0.0009232078287815916,1.0,10.0,0.0,0.0,0.0023929848599167245,-0.08732251326700854,-3.8985007516038134e-8,0.11520116553118563,0.039908718830523195,-0.35655708935792796,-0.63671080350391,-0.7028177875987098,-0.11848811266661352,-0.04934594027670545,6.226052530632852,-1022.9035119495562,252073.68471792334,-8.282101761975738e7,3.401313917746904e10,0.19333172322806666,-40.48354062724961,9976.34198837024,-3.2778145664963415e6,1.3461409468457093e9,-2.285164091576664,592.2518226196548,-194589.52524609416,7.991450477357574e7,34.75780089408824,-11551.929667759498,4.744174886124242e6,-683.9323797632912,281640.9288139638,16708.858747151273
38.41618840648319,-0.26354406158593174,0.0012280893166515994,1.4417729440161375,1.4415826910122225,4.673254226949161e-9,1.4420979518958708,2.0792569759641473,1.4202281233119844,2.04696165188335,6.4785476410345595,2.0736720858227433,3.0496809002941243e-16,0.00010532832095376979,0.02308978427746639,4264.842166071291,78.9646129481662,-13217.814113087488,3.303750407128162e6,-1.102239820807588e9,16484.960880065024,2.616916139616424,-433.6991912875613,108724.02282142294,-3.643238050003791e7,0.10491479766550117,-21.402243856782334,5371.914533305656,-1.8074496558756444e6,-0.9905924827688268,265.7120917581438,-89727.22581844339,12.909051971162567,-4457.328847811804,-220.39306429016702,0.9649144621800426,0.9848024740096377,1.0001160734816494,3.971165296941014,1.0275977319192617,-0.14031218316363436,-0.06011087165427212,0.00047173332765787344,6.3781659929151555,0.2178176721410594,-0.14031218316363425,0.164884784336024,0.16505635600802998,0.16521552455307123,0.16517192451733223,1.735784978778737e-18,0.1603146928777409,0.16269223201635183,0.004919541980002062,0.004919541980002062,0.00013041756091382043,4264.842166071291,4264.842166071291,16484.960880065024,2.559998489392713e-14,0.02477441365819797,-0.0008646795057235929,1.0,10.0,0.0,0.0,0.002384887631243866,-0.08664516923616085,-3.603776626621014e-8,0.11430300845733032,0.03948474764358863,-0.3140046819164253,-0.5729733327855522,-0.7062772063802043,-0.11073772366826667,-0.04935241457596831,6.370247387586753,-1070.831842720752,269995.92331841955,-9.076394186437424e7,3.81384107853183e10,0.16468780458967885,-36.56999254644127,9220.63437914549,-3.0996805894455262e6,1.3024653759477897e9,-1.7561271026526009,472.3410115528193,-158785.84974736412,6.672076866647795e7,23.799546533781864,-8134.046509924037,3.4178727923640646e6,-414.85289887973977,175085.72905059106,8958.314657319173
39.34840391904305,-0.23956759252984838,0.001222292380946787,1.4372912977027545,1.4371181331796645,3.947063459794775e-9,1.4375833164800826,2.066296742833731,1.4177505161260555,2.0371020267805897,6.559386316215297,1.9152656458607602,2.489583200340263e-16,0.00010591139875667789,0.01984979402794787,4746.400527020712,76.78064846520424,-13299.502378573357,3.42492265688686e6,-1.1749666539226563e9,15789.205565952958,2.177867092659965,-369.5277482791988,94942.15214240721,-3.261605271344824e7,0.07004073799040918,-15.459671277630088,3951.0423705481953,-1.3585848994193766e6,-0.586316765405894,164.63293416790708,-56613.7448980328,6.636443505584906,-2360.3992820402186,-97.34860913522077,0.9681554247354862,0.986218335351046,1.000104845406855,3.401306665514326,1.022645656809873,-0.13940504267834197,-0.05973199882111547,0.00046574129940510546,6.538341055075931,0.18581049981523498,-0.13940504267834186,0.16385686898164156,0.1640294413258023,0.16419095067661715,0.1641513896843927,1.2382485928802104e-18,0.15975676342797288,0.16190952779010417,0.004531513453391139,0.004531513453391139,0.000116155666737237,4746.400527020712,4746.400527020712,15789.205565952958,2.1423136718161792e-14,0.024460253236213945,-0.0007917116143613093,1.0,10.0,0.0,0.0,0.0023749458341730772,-0.08581934626947368,-3.2581980806215264e-8,0.11320876197674115,0.03896987222505287,-0.26703424070353965,-0.5027381359860984,-0.7093156381216206,-0.10160477677752819,-0.04936029778282143,6.530221666090549,-1125.2888276960707,290851.3216892141,-1.0023012888042986e8,4.317363711733574e10,0.1329822102472346,-31.979698926115695,8265.733624009574,-2.8484503409189843e6,1.2269560339032872e9,-1.2471668229440294,352.3571009487529,-121425.60478868271,5.2303484590850495e7,14.629424558938423,-5176.210126155125,2.2296271624696315e6,-218.8640135461714,95046.00549106517,4041.2221842357158
40.219083560915266,-0.21768140699924746,0.001217074288469354,1.4332373390954212,1.4330797794692764,3.3411028848139955e-9,1.4334998890914696,2.054608873320576,1.4155259187164457,2.0282261538584145,6.616588705276506,1.7775027453535301,2.062380673315104e-16,0.00010660776928911672,0.017151494404427467,5249.155556789807,73.42009239481088,-13055.21498159484,3.43753993681956e6,-1.2035420653071225e9,15170.202408501098,1.8171383245254842,-313.1094765626755,81796.31818944986,-2.8584712904231075e7,0.047200835898230493,-11.333851383058322,2923.180253294194,-1.0187211962347713e6,-0.35508355962846416,104.69848379815892,-36323.94962413752,3.542090678016726,-1296.2106668356091,-45.241499479324276,0.9711050247934515,0.9875047550664064,1.0000947195187162,2.9439009104581952,1.0187885521663556,-0.13858731604090263,-0.05939036117768199,0.00046037186685718564,6.652884907301589,0.16004119434983854,-0.13858731604090246,0.16292987397053474,0.1631033198408094,0.16326688871568176,0.16323099395453206,8.87240968964579e-19,0.15925663694555534,0.16120491069543244,0.004169342185551403,0.004169342185551403,0.00010412875674080716,5249.155556789807,5249.155556789807,15170.202408501098,1.805789420764121e-14,0.024178471703679164,-0.0007244507360421736,1.0,10.0,0.0,0.0,0.0023659376999608335,-0.08507649316616839,-2.959374777560916e-8,0.11222523065220874,0.03850865299121025,-0.22935450199614474,-0.44646854654570844,-0.7102055730058974,-0.09373148991664079,-0.0493673763495514,6.644621521742273,-1165.0597293940436,306405.8724716105,-1.0744004725752945e8,4.708996826938536e10,0.10748058633439322,-28.027168080481133,7371.0288596051,-2.5846230772936754e6,1.1328161318185282e9,-0.8962882096757527,265.98086719998116,-93265.17377348321,4.087725376561436e7,9.21187023276029,-3365.4395163003455,1.4750406782579361e6,-119.68098529702007,53226.30074396917,1910.4173328292031
41.02615830133682,-0.19781313481432258,0.0012123960446438473,1.4295872730249342,1.4294438926053448,2.8361114649378778e-9,1.4298235904987147,2.0441143432549684,1.4135338839729275,2.020265543748786,6.647072731209819,1.6587637156487327,1.735337652230169e-16,0.00010733863498408653,0.01489822583295986,5761.679218970803,68.98127536828805,-12481.825863677635,3.3322216956582447e6,-1.1808266063285108e9,14622.580549734783,1.520675523452545,-263.8205413238456,69479.64611473486,-2.4491287574795812e7,0.03215120529211963,-8.447199238470187,2178.1957979016543,-762509.6667146884,-0.22031172805845628,68.57426480503125,-23764.76880479088,1.9673897715733248,-741.9509553133038,-22.21946718431292,0.9737754529459954,0.9886676540424478,1.0000856273469505,2.577606854380419,1.0157670095122462,-0.13785336703899048,-0.05908363707775977,0.0004555783504115862,6.714336633127289,0.13937313122753586,-0.13785336703899034,0.16209753041910474,0.16227173723836213,0.16243711382584447,0.162404532207322,6.393085446203322e-19,0.15880945850602385,0.16057294581854034,0.0038335998711471805,0.0038335998711471805,9.407742849927567e-5,5761.679218970803,5761.679218970803,14622.580549734783,1.5334684571803115e-14,0.023926695376678294,-0.0006627913324713914,1.0,10.0,0.0,0.0,0.002357815432398906,-0.08441100316941404,-2.7005545558511067e-8,0.11134477997043946,0.03809703170971712,-0.19922886795607442,-0.40150616020041174,-0.7086635643531507,-0.08699587956074509,-0.04937370497061723,6.705995338457357,-1186.680408044308,314974.3935744669,-1.1146459366542171e8,4.930508672698334e10,0.08704954174164073,-24.633193007374487,6538.259986962687,-2.313789652711599e6,1.0234783600158983e9,-0.6528578501625804,203.58247144646447,-72044.70560115503,3.1868150619665734e7,5.957581612452996,-2243.2633835486577,992281.8728695258,-68.1166885674391,30896.78240123575,952.0022952664683
41.94763012085663,-0.1756010670581162,0.0012072300485984878,1.4255400767288533,1.4254125717347759,2.3205067961384336e-9,1.4257476382535248,2.032509992509448,1.4113347662244773,2.011469425200336,6.645127790765712,1.5340074510841553,1.4296980220894836e-16,0.00010820041415088504,0.012582184017442816,6398.700267056177,62.21035355173498,-11357.250320758838,3.0465775767827122e6,-1.0826437841682532e9,14027.350398415778,1.2218872437825217,-211.1930289209583,55492.54018908799,-1.9530582730786737e7,0.02019177445849186,-5.98760838964123,1523.4096145847568,-529442.8389893277,-0.12527600571981576,42.17470019883834,-14389.322629796307,0.9953153787900043,-392.7404197873407,-9.859391115552215,0.9767528418665503,0.989962257031945,1.0000755734743039,2.2201969271002517,1.0128598945990894,-0.13704211719572967,-0.058744511699534624,0.00045030834171711035,6.710416763612287,0.1191964026239815,-0.13704211719572956,0.16117717009691956,0.16135219250997057,0.1615195222791353,0.16149062989645757,4.279882521458601e-19,0.1583165213399619,0.1598746454733989,0.003449979018580699,0.003449979018580699,8.387227431183159e-5,6398.700267056177,6398.700267056177,14027.350398415778,1.2626441948297124e-14,0.023649646501699206,-0.000593115975703459,1.0,10.0,0.0,0.0,0.002348797327892867,-0.08367679109703004,-2.423752731171917e-8,0.11037415602678442,0.03764463719699644,-0.16990695654764276,-0.3577350214969749,-0.703091130986186,-0.07996699973852942,-0.04938067007535357,6.702078600699787,-1185.2933672281931,314422.1568853231,-1.1120406004155602e8,4.916106083941906e10,0.0671313718517196,-21.054884492906638,5585.218291285662,-1.9753663557273052e6,8.732694253727018e8,-0.44786725599375543,148.81901296511194,-52633.94481140559,2.326840012001708e7,3.588920855623492,-1402.439673209829,619990.1524254499,-35.66633862251428,16519.734366003715,430.354442502493
42.94196260037205,-0.15217350837754687,0.0012018524326602702,1.421309135935739,1.4211984122647179,1.8308751875663317e-9,1.4214870064110678,2.020414759854298,1.4090441604842552,2.002304641921408,6.582800746506498,1.4127618055453128,1.1671121099689056e-16,0.00010904027461855099,0.010352263842178263,7136.99924978283,52.875238857807155,-9570.794816050859,2.534478892899109e6,-8.87222323664531e8,13419.7605018887,0.9416520967292706,-159.15129446664514,40947.66322540244,-1.4123182803067004e7,0.011716696210428652,-4.07556025992308,1001.4358977800156,-338596.1332894627,-0.06583350429824482,24.89013609619601,-8165.098889508938,0.4669329361568238,-198.82440607187002,-4.073332363722971,0.979884020023764,0.9913214990691381,1.0000650941548896,1.899453706751121,1.010255862986926,-0.13619690302641066,-0.05839108059139717,0.00044484931218436943,6.5851372138888795,0.10109825101523132,-0.13619690302641055,0.16021788374548027,0.16039372720027772,0.16056304167242652,0.16053802609140533,2.6643174525366327e-19,0.1578038884145603,0.1591470693763391,0.0030353839705762934,0.0030353839705762934,7.435853662384087e-5,7136.99924978283,7136.99924978283,13419.7605018887,1.0114955825172726e-14,0.02336238210004391,-0.0005186996570878176,1.0,10.0,0.0,0.0,0.002339357056126925,-0.08291335035414177,-2.144278479799903e-8,0.1093657608100437,0.03717618115965991,-0.14368369893001637,-0.3185354009873028,-0.6909057135927515,-0.0731791014676661,-0.049387889691190845,6.576952952802401,-1141.4471735353716,297137.76337981364,-1.0312883115671015e8,4.4739944674658424e10,0.049298943714984396,-17.524717791336748,4561.97673365115,-1.5833441126866122e6,6.868954802947851e8,-0.2914861415494532,105.06051880593924,-36463.78831791732,1.5818931078718165e7,2.0482814425317155,-839.7466146685517,364303.72254868166,-17.668136458180115,8389.770560501562,183.6192447353227
43.840705604141874,-0.1314602679329207,0.0011971567712849302,1.4176001899740414,1.4175043439775796,1.4430817806808472e-9,1.4177523434750663,2.0098420131002093,1.4070413280081984,1.9942936143574763,6.454168242148526,1.3156152525991927,9.792579591785283e-17,0.00010957319021124522,0.008547303732152348,7829.621238960169,42.92291620836512,-7538.8806732589255,1.9297538344790628e6,-6.51717113508497e8,12900.329346431208,0.7221101721103699,-116.98682241255649,28875.513373198322,-9.560822584165143e6,0.006796504187456041,-2.829036731897179,657.840802348297,-211928.925045599,-0.03506730544175279,15.390763085747933,-4748.149876666972,0.22671566151291708,-108.33979603701917,-1.7869891167716492,0.9826446733035701,0.9925180081439944,1.0000559338911386,1.661193021245294,1.0082868047238935,-0.13545837479377795,-0.058082170926425855,0.000440105672548613,6.330302825439578,0.08767198692766781,-0.13545837479377784,0.15937935347957577,0.15955589010784782,0.1597268966710968,0.15970529866886254,1.655207386071187e-19,0.15735633652301692,0.15851108073716902,0.0026598225837858695,0.0026598225837858695,6.708005298331609e-5,7829.621238960169,7829.621238960169,12900.329346431208,8.158450255611314e-15,0.02311252676856197,-0.00045204146655610444,1.0,10.0,0.0,0.0,0.0023310715693362094,-0.0822475187114321,-1.9059872722224157e-8,0.10848705036541602,0.036769258238186636,-0.12427855687124781,-0.28944090059225364,-0.6725684429527974,-0.06776570711398049,-0.04939416379379326,6.322433806540143,-1054.8106769805345,263958.5258914878,-8.806778715040231e7,3.67275176135121e10,0.036101941334419234,-14.609336687447374,3655.8778370621085,-1.219756286009974e6,5.086833895809696e8,-0.19231912357490866,75.9519476462162,-25340.79903794872,1.0568048468121242e7,1.2111784482523755,-526.4626247416868,219554.34502503078,-9.2932601443842,4561.30671285051,85.35990067586195
44.79876242507751,-0.10984249082900259,0.0011923132475637076,1.4137606526297049,1.4136803836319316,1.0827144052503112e-9,1.4138864892852607,1.998926746576101,1.4049715235974036,1.986020931439205,6.218093178862216,1.2256635413057555,8.215625469608658e-17,0.0001097164149554823,0.006816266325694073,8559.26148423348,31.47020286109618,-5182.073503648767,1.2386388420598533e6,-3.898108144411267e8,12376.296875880053,0.5205191786764004,-78.11006278082027,17861.83555214527,-5.481849959554353e6,0.003503239606909789,-1.8628058658163311,395.347431771416,-117047.36209410899,-0.01642878321233678,9.120502877066512,-2544.9674618952836,0.09645585976441687,-57.12408439137506,-0.6873876210776854,0.9855181970141772,0.9937615653814308,1.0000464769543573,1.455306958579405,1.006507981354463,-0.13469620901155221,-0.057763286377395306,0.0004352358513082403,5.875690340249486,0.07609256796342484,-0.1346962090115521,0.15851366416740018,0.15869089219533006,0.15886360372819108,0.15884556466305585,9.31752269744011e-20,0.15689448327700858,0.15785431237343192,0.0022583722865424007,0.0022583722865424007,6.0685757610431224e-5,8559.26148423348,8559.26148423348,12376.296875880053,6.353091052600565e-15,0.022855792046475226,-0.00038153672360292983,1.0,10.0,0.0,0.0,0.00232248538983036,-0.08156157583756642,-1.6638270990928496e-8,0.10758257143519062,0.03635165900194663,-0.10757382354088114,-0.2642645186576651,-0.6431121131515891,-0.0627648105994455,-0.049400601825768026,5.868385031163351,-908.746420982374,211075.47604720833,-6.536617224949206e7,2.530238342504319e10,0.024756394462017144,-11.769270449743262,2733.6606841641183,-846564.1698375376,3.276938282007436e8,-0.11837604689914971,53.1058904339133,-16445.912365503875,6.365995837446024e6,0.6695069891205501,-319.48911041816916,123670.02218166285,-4.589720740671721,2402.495191160677,37.46412708688269
45.80154903012265,-0.08770509326154628,0.001187412106404135,1.4098615796684368,1.4097973242255994,7.604116462060018e-10,1.4099610088637078,1.9878731889357057,1.4028720167908368,1.9776393181734637,5.831997643581003,1.147218774095347,6.951842484028119e-17,0.0001091639861586149,0.005191990164600993,9257.941373147292,19.846002467615378,-2905.1972996672857,614802.1965505872,-1.7093526490352443e8,11858.96438398596,0.34387282789756246,-45.380366142325585,9118.744375244938,-2.4593741634788844e6,0.0015059157921378994,-1.1412257401827708,209.6930867359554,-54069.906017483634,-0.006144202330356013,5.120189288479586,-1222.8544437002065,0.03149840234298946,-29.08992769189103,-0.19536436832695023,0.9884527244803889,0.9950295606810575,1.000036900386883,1.2872240744708956,1.0049232480396955,-0.13392468496478205,-0.05744039565204105,0.0004303326300731157,5.168680148363334,0.06666353224782093,-0.1339246849647819,0.15763701401999658,0.15781491693285965,0.15798931158916477,0.15797491096715863,4.595918036403663e-20,0.15642669161235667,0.15718888858080313,0.0018367138333395836,0.0018367138333395836,5.54854546518597e-5,9257.941373147292,9257.941373147292,11858.96438398596,4.72894865412487e-15,0.02259705408171756,-0.00030827134085274185,1.0,10.0,0.0,0.0,0.0023137575507603055,-0.0808684320862162,-1.4195766153490817e-8,0.10666943137869016,0.03593135900839778,-0.09398544789848029,-0.24359535913604707,-0.5985211000360218,-0.058398468561205986,-0.04940707699691445,5.162252627653698,-703.2076627722129,143680.84924917103,-3.914122293385764e7,1.332793902477718e10,0.0155614068236215,-9.070268666071327,1853.2561202860393,-504859.9819453022,1.7190937203808358e8,-0.06616748395394925,35.856117207065225,-9767.845085038425,3.3260392480324903e6,0.3361717416298593,-188.98467103245937,64350.98301098852,-2.066803565463479,1245.039130831105,15.073772075897335
46.81761162143137,-0.06576355659666289,0.0011826113612287308,1.4060292513921042,1.4059809401939911,4.882514713456966e-10,1.4061030350994728,1.9770392411905087,1.4008097525571008,1.9694186588218905,5.259641629696886,1.0847233275397634,6.000213166440333e-17,0.00010762792283833242,0.003717808967106694,9824.865666577543,10.07939667442945,-1213.050144402235,210192.81728433067,-4.77480561748868e7,11365.496946622863,0.20083514855769968,-21.61277972490558,3533.6481203993876,-775077.5211741014,0.0004602430697787815,-0.6306270430214735,93.10165098740084,-19364.055816700864,-0.0012461196520006305,2.6561354646929094,-503.46441104636915,0.003329052075913495,-14.065585414775084,-0.001567908378118514,0.9913533047540352,0.9962809469896764,1.0000275142714103,1.1608830705147821,1.0035362428023575,-0.13316877988833797,-0.05712395331307393,0.00042555425910890667,4.203952522450033,0.059597733617345466,-0.13316877988833786,0.156777788107164,0.156956327773822,0.15713232976881988,0.1571215318132466,1.8948025444945578e-20,0.1559678736006368,0.1565362357536112,0.0014076997975342028,0.0014076997975342028,5.175846095389054e-5,9824.865666577543,9824.865666577543,11365.496946622863,3.3197775487445138e-15,0.022344667924184224,-0.0002345110243264802,1.0,10.0,0.0,0.0,0.0023051715178599255,-0.08019049161516724,-1.1762674716092e-8,0.10577716985187932,0.035521933441286686,-0.0837967852186774,-0.2278437180133257,-0.5356195123505998,-0.05489265278043976,-0.049413376140045616,4.198723703790593,-465.19952815697366,77309.37912311868,-1.712952491242124e7,4.744075069725739e9,0.008722406899984506,-6.595438310177363,1096.065687827985,-242856.49061341432,6.725985854970492e7,-0.03185974992046557,23.309461393890004,-5164.703224538369,1.4303805817688769e6,0.14262797322733586,-109.8350689750411,30419.163120741243,-0.7726236504758884,646.908589755853,4.92932232358003
47.840461979162185,-0.044151239077333565,0.0011779365874978818,1.40228537226923,1.4022528474685276,2.682589202493804e-10,1.40233439507073,1.966484424614425,1.3987955703528547,1.9614033621261475,4.4520928782637235,1.0393961488655692,5.313157640142994e-17,0.00010490208279836913,0.002386764958494613,10176.367035376263,3.584154864470625,-312.45256585657745,39059.60828666577,-6.387536193950329e6,10898.10909301072,0.09473468229665342,-7.35323326812744,863.5358795691202,-135880.79277356592,2.0050314545607073e-5,-0.2873371641921729,30.213676955061207,-4479.432837901505,0.0005484539905655114,1.1642102005176942,-155.3920819107123,-0.005745950929742382,-5.907271889468444,0.053370876543822,0.9942026624162187,0.9975083630989392,1.0000183699761873,1.0733800314235922,1.0023009109851169,-0.1324326259923972,-0.05681569580579822,0.0004209248927292055,3.012134958054518,0.05472051716150328,-0.13243262599239708,0.15594070643502567,0.15611984317300304,0.156297371076249,0.15629012079468588,5.719883851965009e-21,0.15552039919613336,0.15589988006700214,0.0009737832215691219,0.0009737832215691219,4.956113324561558e-5,10176.367035376263,10176.367035376263,10898.10909301072,2.106255871826407e-15,0.02209992876179253,-0.00016066614047934027,1.0,10.0,0.0,0.0,0.0022967770236844006,-0.07953135825690132,-9.266653933707395e-9,0.10491050572272904,0.03512545433795357,-0.07673564055568177,-0.21659407450747167,-0.44991081387466625,-0.05229509809481503,-0.04941946376097213,3.0083878211105124,-238.82067063569855,28436.815254179462,-4.514505766929783e6,8.958443724737155e8,0.004063780119961608,-4.338947884251715,516.6464822909326,-82020.56042218342,1.6275902894982995e7,-0.010736380975540645,14.07982497043421,-2235.2521004385703,443556.41982004384,0.0349545302834564,-60.91584752389227,12087.949825764805,-0.12235798308022401,329.4249039377879,0.32843153862763497
48.92041424956673,-0.021828226747097015,0.00117316272384651,1.3984501756533838,1.3984340532685218,9.651422621409601e-11,1.3984741279776103,1.955701959143967,1.3967322122108219,1.9532078029382411,3.2434354636968297,1.010467466806778,4.8250388608360535e-17,0.00010067666445751036,0.0011274444844991457,10248.573328079108,0.5322636131927335,-24.92747415862141,1666.3134995637076,-145376.69376192603,10434.60362750768,0.025481966043606176,-1.0662058187724472,66.83763777732742,-5599.6116817616285,-7.204814076355135e-5,-0.07612291991802957,4.272308973053584,-336.06200039553374,0.0006583518225589279,0.30328223103158736,-21.402882212856696,-0.005063617622329773,-1.5107742751251803,0.041624881305015383,0.9971377661281294,0.998770783591234,1.0000090281298637,1.0192847592633811,1.0011146108039668,-0.13168087414770255,-0.05650082241106115,0.0004162217723753907,1.598663372635738,0.051716535995199125,-0.13168087414770244,0.1550855769623256,0.15526530038738437,0.15544434677037625,0.1554407626324776,7.403952140694448e-22,0.15506266184686535,0.15524920578051238,0.000513185731407985,0.000513185731407985,4.8921200421707125e-5,10248.573328079108,10248.573328079108,10434.60362750768,1.015175979313216e-15,0.02185106790041563,-8.306723560032345e-5,1.0,10.0,0.0,0.0,0.0022881716076991908,-0.07885934928803287,-6.359984936789764e-9,0.10402781115388071,0.03472286215620468,-0.07232594580940252,-0.20908098622605387,-0.32515188584879096,-0.05053707420435502,-0.04942562795298738,1.5966742444877418,-67.27233486611223,4251.357571693194,-358211.0505423669,3.772623162448818e7,0.0012807952134657183,-2.1764535133231093,137.54364467547305,-11589.157727571248,1.2205520965990822e6,0.0009802358794595012,6.674898737013232,-562.413875693534,59232.55609018014,-0.020436446222720235,-27.293559636266128,2874.515320363895,0.1875146784204828,139.49825691173572,-1.6994284544318905
49.99149877172604,-0.000170039021294162,0.0011685826712361069,1.3947596551310526,1.3947595520285594,3.2523700817743036e-13,1.394759761017582,1.9453547040599497,1.3947463417414676,1.9453355388366342,1.036105562333234,1.0000144663245365,4.533182799883205e-17,9.524729967886925e-5,8.409028888514128e-6,10003.13334277468,0.00011114483906772789,-0.0006926792997604497,0.005758092174213039,-0.05985507573677598,10003.315202204418,3.572076998472413e-5,-0.00022252616658643092,0.0018490352021212119,-0.019212578514435287,-7.492932481509292e-7,-0.00010727607808488244,0.0008910136322942289,-0.00925427745057585,6.089812482511084e-6,0.00042954155166474934,-0.004459444036828199,-4.568023241555021e-5,-0.0021498124955658788,0.0003734064057149423,0.9999778006995892,0.9999904541893326,1.0000000629369683,1.0000267905276599,1.0000086127926144,-0.1309596703557122,-0.056198680732473055,0.0004117267827768974,0.16313794941707527,0.05065184878586816,-0.1309596703557121,0.15426496918243218,0.15444523365353563,0.15462569910639817,0.1546256762461234,8.407809014690701e-27,0.15462274722527725,0.1546241923373737,5.365355987786887e-5,5.365355987786887e-5,4.997987960894568e-5,10003.13334277468,10003.13334277468,10003.315202204418,9.732877076013293e-17,0.021613341581329413,-6.4078338678049735e-6,1.0,10.0,0.0,0.0,0.002279885949184969,-0.07821571239736205,-1.9469432567536804e-9,0.10318327602759253,0.03433883053756852,-0.07065107265660646,-0.20547273968944801,-0.10304150085057265,-0.04972610050745768,-0.04943148742437348,0.16293492991339548,-0.7005382733889495,4.517732251559189,-38.8444808795398,417.4757536235404,0.00042608008217465647,-0.21752800040097778,1.4028259416499345,-12.061813855598974,129.63269724336715,0.0044147903478276625,0.6533988225686427,-5.618070451435393,60.37944496919491,-0.03584834163109779,-2.6167470311805925,28.123131372818612,0.26887172388939884,13.099002791700567,-2.1979740172227054


==> anc/data/qcd_taylor_csc_gluon_flat_kUV50_g20.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqϕq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5
0.001,-10.819778284410283,6.504658718417985e6,8673.220125057143,8.566740481086656,0.003645129587341799,-8.382091550543507e8,73.2704670536995,9.68350133424037,120.66288304039969,4.936582322065175,10.423199401974799,2564.8396904998262,1.357112623780628e6,7.710893002970275e16,18948.32301963924,33.69930792941415,0.00721025796749175,-1.0937382821770737e-5,7.72196220385239e-8,1.0665596018199285e6,38.80991406970144,0.0010023335869909097,-1.8469045332093374e-5,9.846188568990096e-8,74.80649237835458,-0.018981069205889805,-2.3871434346917407e-5,1.3076550648462403e-7,-0.06255586774495013,-2.6322807318420363e-5,1.7771944522063718e-7,-1.6449111696182608e-5,2.345118259546015e-7,2.7515463682432977e-7,0.2164403272259493,0.00034565349321028947,1.1019778540766438,7.688863360672173e7,1.8983330088450048e7,-238038.91622948056,-0.16919928920932611,7.708729727078201e-13,-1.1888555644032022e-10,-1.7667178201522305e-10,-2.3803891622948057e-22,0.00020315204096686213,1.3780657271498948e-13,0.9202933665948239,8.978355043581193e-7,1.6255169366005634e-13,1.1471768844809618e-6,1.4761797784150278e-6,0.0006430268001289877,6.352402602207693e-5,5.093151101985057e-5,18948.32301963924,191814.96805911307,1.0665596018199285e6,125009.49153021065,8.507603449265289e-18,-1.371976443809868e-20,1.0,10.0,0.0,0.0,-485484.5520625743,-6.606899866729876e-11,7.063082591102001e-13,1.0546059872272325e9,-7.227583751472048e-10,-2.4072155832422652e-14,-5.356085698158024e-9,-5.851768750240744e-14,-1.2464258340851593e-13,-0.05195319495130876,-6.643630833060665e-10,2.8029651421342145e-12,-1.439035695281247e-14,9.242955247269675e-17,-7.326143284295945e-19,-6.758391536804687e-10,3.3497029313686273e-12,-1.770101444517131e-14,1.1489288466128002e-16,-9.164641878210999e-19,4.090750328816904e-12,-2.2643476926577513e-14,1.4819357228477424e-16,-1.1843254026804263e-18,-2.968590838619138e-14,1.965636295805194e-16,-1.5713194923973434e-18,2.6648643661332554e-16,-2.1312986330740866e-18,-2.945023260639941e-18
0.0010004219554127058,-10.819356417995728,6.49896812872871e6,8672.600823915122,8.566740481086631,0.003646667669501492,-8.377642964047053e8,73.2704670536992,9.683501334239647,120.66288304038842,4.936582322065052,10.423199401974413,2562.67656373063,1.3553961494837655e6,7.697892108200314e16,18932.342440071116,33.69930792941146,0.007216344066002637,-1.095585486074596e-5,7.741532780958633e-8,1.065660089996784e6,38.809914069696696,0.0010031796456155292,-1.85002375222908e-5,9.871142795325733e-8,74.80649237834157,-0.018997090915179562,-2.391175057913345e-5,1.310969191955239e-7,-0.06260867045676688,-2.6367263650491227e-5,1.7816985821335214e-7,-1.6476892440183917e-5,2.3510617382251826e-7,2.7585199002209125e-7,0.2164403272259493,0.0003456781759562656,1.1019778540766434,7.688863360672559e7,1.8983330088451464e7,-238004.81511342793,-0.1693267495171016,7.722076082649533e-13,-1.1908633476325187e-10,-1.7697015530006636e-10,-2.389101889284094e-22,0.00020347001146653505,1.3804800915664175e-13,0.9209676532147807,8.986216618798017e-7,1.6283135444920428e-13,1.1481813688568963e-6,1.4774723423985272e-6,0.0006435322381981444,6.357484717505137e-5,5.097273252983405e-5,18932.342440071116,191653.19572936016,1.065660089996784e6,124904.06140194568,8.536363337000748e-18,-1.3765740936313617e-20,1.0,10.0,0.0,0.0,-485422.75896298874,-6.62055116766152e-11,7.080660327734548e-13,1.054396437001216e9,-7.24523484344085e-10,-2.4133163855350036e-14,-5.369166243596748e-9,-5.86659922977792e-14,-1.249584700280479e-13,-0.05195426712049706,-6.654850435832403e-10,2.8100685880194952e-12,-1.4439002759561566e-14,9.282028313423613e-17,-7.363323002279368e-19,-6.769804899540036e-10,3.358191955333231e-12,-1.776085179174682e-14,1.15378575730041e-16,-9.211151897355758e-19,4.101117353002573e-12,-2.2720022083419437e-14,1.4882003735266643e-16,-1.1903357913140835e-18,-2.978626022860593e-14,1.973945726075011e-16,-1.5792938663231678e-18,2.6761296934451135e-16,-2.142114891445083e-18,-2.9599691633887183e-18
0.001031588749849622,-10.788678194980154,6.097825559777254e6,8626.419835856605,8.566740481084656,0.0037602746740702056,-8.05654298058389e8,73.27046705367489,9.683501334183712,120.66288303951126,4.93658232205558,10.423199401944569,2410.1664198035296,1.2362209482535413e6,6.808920883839753e16,17805.639869795825,33.69930792904506,0.007672978788313542,-1.2386248891700865e-5,9.306090107342307e-8,1.0022404700486001e6,38.80991406928314,0.0010666586958784736,-2.0915624508263945e-5,1.1866092531638918e-7,74.80649237767774,-0.020199185940980188,-2.7033663533140112e-5,1.5759149736143783e-7,-0.0665704123746572,-2.980976786376694e-5,2.1417783814269124e-7,-1.8628111962484428e-5,2.826209357079546e-7,3.3160144741943884e-7,0.2164403272259493,0.0003475287420103014,1.1019778540766156,7.688863360702445e7,1.8983330088561118e7,-235468.8444331263,-0.17882321472374485,8.757970068381503e-13,-1.3463368353950378e-10,-2.0007483444342446e-10,-3.115249446563922e-22,0.00022780454779453715,1.5680826900977922e-13,0.971127494598011,9.577370529827534e-7,1.8452457246345294e-13,1.2237139244853843e-6,1.5746671453507967e-6,0.0006842512873913304,6.759770443060477e-5,5.419817416793568e-5,17805.639869795825,180247.5205522023,1.0022404700486001e6,117470.76425776197,1.0910769778050454e-17,-1.755615122275661e-20,1.0,10.0,0.0,0.0,-480822.29844630504,-7.690086388789415e-11,8.48054336346424e-13,1.038840454593354e9,-8.645385637230739e-10,-2.901040566096276e-14,-6.4067640947436435e-9,-7.052209617338599e-14,-1.5021173967769535e-13,-0.05203414940498196,-7.523641752955665e-10,3.3779448578300646e-12,-1.8455174513803954e-14,1.2614467328690356e-16,-1.0640079575938751e-18,-7.65359969914215e-10,4.036836583198591e-12,-2.2700991694236653e-14,1.5680189569090544e-16,-1.3310215769018971e-18,4.929896327388855e-12,-2.9039551064211745e-14,2.0224961572373487e-16,-1.7200490423995003e-18,-3.8071258260164644e-14,2.6826356428333396e-16,-2.2820991491514702e-18,3.636920733630665e-16,-3.0953842343102177e-18,-4.277196953368625e-18
0.0010637262743393007,-10.758000187547411,5.720698481241064e6,8577.925701322325,8.566740481082357,0.0038774201154810964,-7.740314082975171e8,73.2704670536459,9.683501334120473,120.66288303850844,4.936582322044871,10.423199401910828,2266.733445009868,1.1275251312107148e6,6.022615402976322e16,16745.996903098763,33.6993079286444,0.00815850485545521,-1.4003382781059177e-5,1.118682869595595e-7,942595.4883094667,38.80991406882063,0.0011341540748963433,-2.364634350258509e-5,1.4264201497124142e-7,74.80649237690133,-0.0214773376924165,-3.056314640765396e-5,1.8944036266349597e-7,-0.07078281427522361,-3.370169561702533e-5,2.5746266779286897e-7,-2.1060176080594775e-5,3.397379519390476e-7,3.98617308105123e-7,0.2164403272259493,0.00034949344841562455,1.101977854076584,7.688863360736233e7,1.8983330088685084e7,-232820.57705275316,-0.18877770915988543,9.93457897140774e-13,-1.5221065098519055e-10,-2.2619575820107297e-10,-4.059666336591098e-22,0.0002546595111228394,1.7816435819302902e-13,1.0235417505456785,1.0208741882191865e-6,2.0913499964230322e-13,1.3043851184051267e-6,1.6784743147468784e-6,0.0007275463383319742,7.187508554413312e-5,5.76276895520047e-5,16745.996903098763,169520.69361418774,942595.4883094667,110479.88552362689,1.3945588788073847e-17,-2.2387236085653305e-20,1.0,10.0,0.0,0.0,-476007.2506919637,-8.926177414218198e-11,1.0150158079835275e-12,1.0226539500105486e9,-1.0301688983885054e-9,-3.48732748439216e-14,-7.634186604424706e-9,-8.47741296919923e-14,-1.8056823485266292e-13,-0.05211788458941657,-8.505841905319036e-10,4.0605731126226006e-12,-2.3588372520974612e-14,1.7143264026401986e-16,-1.5374966250130024e-18,-8.652761047324524e-10,4.852616440108474e-12,-2.901514459516492e-14,2.1309635495384717e-16,-1.923333191536787e-18,5.9261483153080035e-12,-3.7116748473639537e-14,2.7486066198385247e-16,-2.4854810598884476e-18,-4.8660589389395134e-14,3.6457490601734907e-16,-3.2976485945314513e-18,4.942641666684038e-16,-4.472853692691304e-18,-6.1805859108963565e-18
0.0010637262743393007,-10.758000187547411,5.720698481241064e6,8577.925701322325,8.566740481082357,0.0038774201154810964,-7.740314082975171e8,73.2704670536459,9.683501334120473,120.66288303850844,4.936582322044871,10.423199401910828,2266.733445009868,1.1275251312107148e6,6.022615402976322e16,16745.996903098763,33.6993079286444,0.00815850485545521,-1.4003382781059177e-5,1.118682869595595e-7,942595.4883094667,38.80991406882063,0.0011341540748963433,-2.364634350258509e-5,1.4264201497124142e-7,74.80649237690133,-0.0214773376924165,-3.056314640765396e-5,1.8944036266349597e-7,-0.07078281427522361,-3.370169561702533e-5,2.5746266779286897e-7,-2.1060176080594775e-5,3.397379519390476e-7,3.98617308105123e-7,0.2164403272259493,0.00034949344841562455,1.101977854076584,7.688863360736233e7,1.8983330088685084e7,-232820.57705275316,-0.18877770915988543,9.93457897140774e-13,-1.5221065098519055e-10,-2.2619575820107297e-10,-4.059666336591098e-22,0.0002546595111228394,1.7816435819302902e-13,1.0235417505456785,1.0208741882191865e-6,2.0913499964230322e-13,1.3043851184051267e-6,1.6784743147468784e-6,0.0007275463383319742,7.187508554413312e-5,5.76276895520047e-5,16745.996903098763,169520.69361418774,942595.4883094667,110479.88552362689,1.3945588788073847e-17,-2.2387236085653305e-20,1.0,10.0,0.0,0.0,-476007.2506919637,-8.926177414218198e-11,1.0150158079835275e-12,1.0226539500105486e9,-1.0301688983885054e-9,-3.48732748439216e-14,-7.634186604424706e-9,-8.47741296919923e-14,-1.8056823485266292e-13,-0.05211788458941657,-8.505841905319036e-10,4.0605731126226006e-12,-2.3588372520974612e-14,1.7143264026401986e-16,-1.5374966250130024e-18,-8.652761047324524e-10,4.852616440108474e-12,-2.901514459516492e-14,2.1309635495384717e-16,-1.923333191536787e-18,5.9261483153080035e-12,-3.7116748473639537e-14,2.7486066198385247e-16,-2.4854810598884476e-18,-4.8660589389395134e-14,3.6457490601734907e-16,-3.2976485945314513e-18,4.942641666684038e-16,-4.472853692691304e-18,-6.1805859108963565e-18
0.001096864729961876,-10.727322419779743,5.366164111503618e6,8527.038773005315,8.566740481079684,0.003998214080586019,-7.429150667503704e8,73.27046705361138,9.68350133404898,120.66288303736178,4.9365823220327645,10.423199401872685,2131.8374247308407,1.0283872291402726e6,5.3271188905570536e16,15749.422584467133,33.699307928205016,0.008674749586557663,-1.5831632565986528e-5,1.3447640724669272e-7,886500.5026347318,38.809914068302795,0.0012059198073449537,-2.6733556283994488e-5,1.714693790086341e-7,74.80649237599764,-0.022836356603547485,-3.45534012324328e-5,2.2772548012274723e-7,-0.0752617298953783,-3.810171229107829e-5,3.0949481310284297e-7,-2.3809744768657738e-5,4.0839759348588286e-7,4.791762251535381e-7,0.2164403272259493,0.00035157912534643915,1.1019778540765484,7.688863360774432e7,1.8983330088825237e7,-230057.8587475014,-0.19920354277797345,1.1271345864139883e-12,-1.7208215089111715e-10,-2.5572663059584713e-10,-5.28706585259921e-22,0.00028423422737067016,2.0248414995181212e-13,1.0782577296630165,1.0883217936091103e-6,2.3705995259264655e-13,1.390563859858146e-6,1.7893685606082932e-6,0.0007735802789985987,7.64230882584496e-5,6.127418588147736e-5,15749.422584467133,159432.3142422195,886500.5026347318,103905.09530646038,1.7824492729739746e-17,-2.854366156377262e-20,1.0,10.0,0.0,0.0,-470972.20501167653,-1.0353570585890209e-10,1.213987475781416e-12,1.0058321659696603e9,-1.225774936210936e-9,-4.192093769791293e-14,-9.083747303674486e-9,-1.0190622938071194e-13,-2.170591296045089e-13,-0.052205584643572334,-9.616252050535845e-10,4.881139000198361e-12,-3.014925297232076e-14,2.3297887599997053e-16,-2.2216803473886315e-18,-9.782345443734635e-10,5.8332397219724165e-12,-3.708543783109702e-14,2.896004116741956e-16,-2.7792145370384917e-18,7.123711212350619e-12,-4.744044116533247e-14,3.7353897565975207e-16,-3.591519381934303e-18,-6.219511506008498e-14,4.95461963516949e-16,-4.7651039893141246e-18,6.717116711353393e-16,-6.4632801184689235e-18,-8.930961624292699e-18
0.0011310352470729858,-10.696644923241138,5.032884554213385e6,8473.680865993609,8.566740481076577,0.0041227700435666715,-7.123248271099014e8,73.27046705357034,9.683501333968154,120.66288303605047,4.936582322019078,10.423199401829562,2004.9703156839398,937966.81273325,4.711943991656532e16,14812.16363128234,33.699307927721854,0.009223655669992144,-1.7898555063341685e-5,1.61653272506094e-7,833744.2489663935,38.80991406772241,0.0012822259559495993,-3.0223795748312904e-5,2.0612229921051648e-7,74.80649237495001,-0.024281356818996597,-3.9064572262267396e-5,2.737474167281402e-7,-0.0800240139102705,-4.3076138393390645e-5,3.7204183533509055e-7,-2.6918261686603548e-5,4.909322670167533e-7,5.76014830319082e-7,0.2164403272259493,0.0003537929833586098,1.1019778540765077,7.688863360817617e7,1.8983330088983685e7,-227178.82514781988,-0.2101133473218057,1.2790459746716279e-12,-1.945476606787752e-10,-2.8911252511618757e-10,-6.88102448019349e-22,0.0003167343272541054,2.3018922260632546e-13,1.13531738569629,1.1603908684275243e-6,2.6875175234739377e-13,1.482647516933314e-6,1.9078612136162654e-6,0.000822526276327124,8.12588266094401e-5,6.515138525425562e-5,14812.16363128234,149944.3877396319,833744.2489663935,97721.63173414183,2.2782230158304955e-17,-3.6387592370687234e-20,1.0,10.0,0.0,0.0,-465712.1635306405,-1.2000468877266405e-10,1.4509114857924266e-12,9.883728461241736e8,-1.4563887429523167e-9,-5.039279932000175e-14,-1.0792736800411365e-8,-1.2250034181249918e-13,-2.609239217753843e-13,-0.052297355833411246,-1.087160418695372e-9,5.867511854097809e-12,-3.853485726880231e-14,3.166196333083766e-16,-3.210309304341283e-18,-1.1059373505019472e-9,7.012011904513813e-12,-4.7400258369490536e-14,3.9356874363593716e-16,-4.015942907856738e-18,8.563258427636235e-12,-6.06353863109777e-14,5.0764199490804045e-16,-5.189719619717208e-18,-7.949390440206381e-14,6.733365089475494e-16,-6.885545166175442e-18,9.128616728679288e-16,-9.339405294047079e-18,-1.2905201058107452e-17
0.0011310352470729858,-10.696644923241138,5.032884554213385e6,8473.680865993609,8.566740481076577,0.0041227700435666715,-7.123248271099014e8,73.27046705357034,9.683501333968154,120.66288303605047,4.936582322019078,10.423199401829562,2004.9703156839398,937966.81273325,4.711943991656532e16,14812.16363128234,33.699307927721854,0.009223655669992144,-1.7898555063341685e-5,1.61653272506094e-7,833744.2489663935,38.80991406772241,0.0012822259559495993,-3.0223795748312904e-5,2.0612229921051648e-7,74.80649237495001,-0.024281356818996597,-3.9064572262267396e-5,2.737474167281402e-7,-0.0800240139102705,-4.3076138393390645e-5,3.7204183533509055e-7,-2.6918261686603548e-5,4.909322670167533e-7,5.76014830319082e-7,0.2164403272259493,0.0003537929833586098,1.1019778540765077,7.688863360817617e7,1.8983330088983685e7,-227178.82514781988,-0.2101133473218057,1.2790459746716279e-12,-1.945476606787752e-10,-2.8911252511618757e-10,-6.88102448019349e-22,0.0003167343272541054,2.3018922260632546e-13,1.13531738569629,1.1603908684275243e-6,2.6875175234739377e-13,1.482647516933314e-6,1.9078612136162654e-6,0.000822526276327124,8.12588266094401e-5,6.515138525425562e-5,14812.16363128234,149944.3877396319,833744.2489663935,97721.63173414183,2.2782230158304955e-17,-3.6387592370687234e-20,1.0,10.0,0.0,0.0,-465712.1635306405,-1.2000468877266405e-10,1.4509114857924266e-12,9.883728461241736e8,-1.4563887429523167e-9,-5.039279932000175e-14,-1.0792736800411365e-8,-1.2250034181249918e-13,-2.609239217753843e-13,-0.052297355833411246,-1.087160418695372e-9,5.867511854097809e-12,-3.853485726880231e-14,3.166196333083766e-16,-3.210309304341283e-18,-1.1059373505019472e-9,7.012011904513813e-12,-4.7400258369490536e-14,3.9356874363593716e-16,-4.015942907856738e-18,8.563258427636235e-12,-6.06353863109777e-14,5.0764199490804045e-16,-5.189719619717208e-18,-7.949390440206381e-14,6.733365089475494e-16,-6.885545166175442e-18,9.128616728679288e-16,-9.339405294047079e-18,-1.2905201058107452e-17
0.00116626991792693,-10.665967732768404,4.719601676178351e6,8417.775832545918,8.56674048107297,0.00425120498485026,-6.82280271653205e8,73.27046705352161,9.683501333876777,120.66288303455076,4.936582322003605,10.423199401780812,1885.6543096840655,855497.3502909149,4.167814501284875e16,13930.690129425033,33.69930792718922,0.009807288497713708,-2.0235302949115055e-5,1.9432206034227385e-7,784128.0361700392,38.80991406707131,0.0013633596410683449,-3.4169666818429207e-5,2.477779091260967e-7,74.80649237373967,-0.025817775501674377,-4.416465191047501e-5,3.290695029366333e-7,-0.08508758556570502,-4.869994852247704e-5,4.472284096348513e-7,-3.0432578432635678e-5,5.901456131080019e-7,6.924226579412593e-7,0.2164403272259493,0.00035614263117080935,1.1019778540764615,7.68886336086644e7,1.8983330089162815e7,-224181.9421464678,-0.2215189241212351,1.4517253890398873e-12,-2.199457309252287e-10,-3.2685658738959454e-10,-8.949366455438215e-22,0.0003523704225432667,2.617629753407273e-13,1.1947565211866829,1.2374165453423436e-6,3.047254940777563e-13,1.5810642932903548e-6,2.0345032834647707e-6,0.00087456842901695,8.640049552851846e-5,6.927387647134858e-5,13930.690129425033,141021.1805819745,784128.0361700392,91906.20658382679,2.91188273521793e-17,-4.637966386071431e-20,1.0,10.0,0.0,0.0,-460222.6156175587,-1.3898976318511827e-10,1.732790208655158e-12,9.702764966693921e8,-1.7278029134084106e-9,-6.057663226900818e-14,-1.2804081658290789e-8,-1.4725598134283153e-13,-3.1365251352386675e-13,-0.05239329744087736,-1.2290813013411671e-9,7.0531906648027825e-12,-4.925262998582513e-14,4.3028599905037996e-16,-4.638844970255425e-18,-1.250308615813567e-9,8.428966235386203e-12,-6.058379659605698e-14,5.3485998966555e-16,-5.8029746609512096e-18,1.029367945986178e-11,-7.750006476823512e-14,6.898858836947857e-16,-7.499067744402347e-18,-1.0160378233025762e-13,9.150653668647592e-16,-9.949516989755105e-18,1.2405811536743572e-15,-1.3495320494792915e-17,-1.864786355896926e-17
0.00120260182902124,-10.635290883899001,4.4251323179417085e6,8359.250186607682,8.566740481068784,0.004383639509009707,-6.528009196403193e8,73.27046705346385,9.68350133377347,120.66288303283545,4.936582321986112,10.423199401725698,1773.4400240701316,780279.703346545,3.686525451792426e16,13101.682164649648,33.69930792660066,0.010427843948824277,-2.2877093960408984e-5,2.33592460915638e-7,737464.9935441982,38.80991406634027,0.0014496261227236792,-3.863063874650456e-5,2.97851162400957e-7,74.80649237234537,-0.02745139332307795,-4.993050480778927e-5,3.955709139113014e-7,-0.09047149620797688,-5.505790058806973e-5,5.376084661355214e-7,-3.44056601925009e-5,7.094077009050597e-7,8.323538376163481e-7,0.2164403272259493,0.0003586360937506426,1.1019778540764091,7.688863360921635e7,1.898333008936533e7,-221066.04767436994,-0.2334310805682573,1.6480663668572605e-12,-2.4865908270760625e-10,-3.695276116526228e-10,-1.1631046365679708e-21,0.00039135651937385386,2.977600145835723e-13,1.2566039591049212,1.3197601110142008e-6,3.4556793799438196e-13,1.6862758099082146e-6,2.1698887810376163e-6,0.0009299024602921133,9.186743940570641e-5,7.365717001740155e-5,13101.682164649648,132629.08508564456,737464.9935441982,86436.91708390047,3.7217737900154875e-17,-5.910558600558582e-20,1.0,10.0,0.0,0.0,-454499.6166767817,-1.608559332479116e-10,2.0678664065943647e-12,9.515466480355422e8,-2.046668438937433e-9,-7.281834696750947e-14,-1.516706964593438e-8,-1.7701397803809504e-13,-3.7703578997154627e-13,-0.052493500388485576,-1.3895260607464067e-9,8.478441057843654e-12,-6.295111349037194e-14,5.847557135020057e-16,-6.703016458021509e-18,-1.4135234215328612e-9,1.0132222491209876e-11,-7.743380288033322e-14,7.268712928560499e-16,-8.38515846529812e-18,1.2373739233144232e-11,-9.905498054366386e-14,9.37550959000513e-16,-1.0835978377279355e-17,-1.2986265146393154e-13,1.2435693132161642e-15,-1.4376830538682374e-17,1.6859446927601865e-15,-1.9500452645069402e-17,-2.6945789982207996e-17
0.0012400650798044914,-10.60461442245726,4.148363901123768e6,8298.033798896977,8.566740481063935,0.004520197912956083,-6.239061393144006e8,73.27046705339548,9.683501333656679,120.66288303087353,4.936582321966337,10.423199401663393,1667.9048433294465,711676.2230623713,3.26081954075352e16,12322.017570966065,33.69930792594889,0.011087656408638577,-2.5863740134223803e-5,2.807983347822371e-7,693579.3812035805,38.80991406551886,0.0015413499153725933,-4.367393879531696e-5,3.580428498718509e-7,74.80649237074309,-0.029188355573553898,-5.644902289484967e-5,4.7551044018421723e-7,-0.09619599885691785,-6.224580952081213e-5,6.46251858737982e-7,-3.889738168021225e-5,8.527693929498955e-7,1.0005612793815526e-6,0.2164403272259493,0.0003612818296797277,1.1019778540763496,7.688863360984035e7,1.898333008959428e7,-217830.39557154864,-0.24585945146238297,1.871375216589743e-12,-2.811203569559313e-10,-4.1776858645905023e-10,-1.510493225080724e-21,0.0004339081435903279,3.3881700075034404e-13,1.3208806671692677,1.4078111685282849e-6,3.919476688367194e-13,1.798779868054175e-6,2.314658273779197e-6,0.0009887364313341254,9.768022271446623e-5,7.831775469716368e-5,12322.017570966065,124736.49538404717,693579.3812035805,81293.16508526432,4.756903349971684e-17,-7.530987064238959e-20,1.0,10.0,0.0,0.0,-448539.8729322577,-1.8601766907976168e-10,2.4658320718673977e-12,9.321901192993078e8,-2.420601780120796e-9,-8.753372954786559e-14,-1.793814319942884e-8,-2.127850073119128e-13,-4.5322638162655414e-13,-0.05259804573664057,-1.5709117502861042e-9,1.0191661157497728e-11,-8.045916772685965e-14,7.946746870395631e-16,-9.685629917396477e-18,-1.598040497263535e-9,1.2179619266945978e-11,-9.896983074112071e-14,9.878080899290091e-16,-1.2116272821809806e-17,1.4874071473419085e-11,-1.26604375124684e-13,1.2741195395200862e-15,-1.5657635099305877e-17,-1.659804013794371e-13,1.689995548431424e-15,-2.077406631454803e-17,2.2911797936091336e-15,-2.817756154865161e-17,-3.8935880963009296e-17
0.0012400650798044914,-10.60461442245726,4.148363901123768e6,8298.033798896977,8.566740481063935,0.004520197912956083,-6.239061393144006e8,73.27046705339548,9.683501333656679,120.66288303087353,4.936582321966337,10.423199401663393,1667.9048433294465,711676.2230623713,3.26081954075352e16,12322.017570966065,33.69930792594889,0.011087656408638577,-2.5863740134223803e-5,2.807983347822371e-7,693579.3812035805,38.80991406551886,0.0015413499153725933,-4.367393879531696e-5,3.580428498718509e-7,74.80649237074309,-0.029188355573553898,-5.644902289484967e-5,4.7551044018421723e-7,-0.09619599885691785,-6.224580952081213e-5,6.46251858737982e-7,-3.889738168021225e-5,8.527693929498955e-7,1.0005612793815526e-6,0.2164403272259493,0.0003612818296797277,1.1019778540763496,7.688863360984035e7,1.898333008959428e7,-217830.39557154864,-0.24585945146238297,1.871375216589743e-12,-2.811203569559313e-10,-4.1776858645905023e-10,-1.510493225080724e-21,0.0004339081435903279,3.3881700075034404e-13,1.3208806671692677,1.4078111685282849e-6,3.919476688367194e-13,1.798779868054175e-6,2.314658273779197e-6,0.0009887364313341254,9.768022271446623e-5,7.831775469716368e-5,12322.017570966065,124736.49538404717,693579.3812035805,81293.16508526432,4.756903349971684e-17,-7.530987064238959e-20,1.0,10.0,0.0,0.0,-448539.8729322577,-1.8601766907976168e-10,2.4658320718673977e-12,9.321901192993078e8,-2.420601780120796e-9,-8.753372954786559e-14,-1.793814319942884e-8,-2.127850073119128e-13,-4.5322638162655414e-13,-0.05259804573664057,-1.5709117502861042e-9,1.0191661157497728e-11,-8.045916772685965e-14,7.946746870395631e-16,-9.685629917396477e-18,-1.598040497263535e-9,1.2179619266945978e-11,-9.896983074112071e-14,9.878080899290091e-16,-1.2116272821809806e-17,1.4874071473419085e-11,-1.26604375124684e-13,1.2741195395200862e-15,-1.5657635099305877e-17,-1.659804013794371e-13,1.689995548431424e-15,-2.077406631454803e-17,2.2911797936091336e-15,-2.817756154865161e-17,-3.8935880963009296e-17
0.0012786948213212178,-10.573938397539534,3.888250132614042e6,8234.060606407764,8.56674048105832,0.004661008326804401,-5.95615035825187e8,73.27046705331469,9.683501333524642,120.66288302862958,4.936582321943981,10.423199401592957,1568.6512976961285,649105.3241245004,2.8842775623177012e16,11588.759952175194,33.69930792522567,0.011789207616632618,-2.9240247334955015e-5,3.3754299258535455e-7,652305.9158375503,38.809914064595304,0.0016388760179037157,-4.937556461028231e-5,4.3039733520044416e-7,74.80649236890564,-0.03103519545460187,-6.381843392363252e-5,5.716031653407442e-7,-0.1022826249702896,-7.037199014455876e-5,7.768485754323782e-7,-4.397542878842392e-5,1.0250998571612316e-6,1.2027580176421446e-6,0.2164403272259493,0.0003640887499998731,1.1019778540762821,7.68886336105458e7,1.8983330089853115e7,-214474.69815065194,-0.25881231719401826,2.125431583400235e-12,-3.178186271290281e-10,-4.723063751125258e-10,-1.960099969768306e-21,0.00048024020940513266,3.8566522565861584e-13,1.387598901488683,1.50199003092654e-6,4.4462674882798866e-13,1.9191135075331017e-6,2.469502821029823e-6,0.0010512915285191455,0.00010386070794457361,8.327316013155637e-5,11588.759952175194,117313.68616890853,652305.9158375503,76455.57803472514,6.07990438847376e-17,-9.593858218796634e-20,1.0,10.0,0.0,0.0,-442340.8262469705,-2.1494502968289722e-10,2.938070496640679e-12,9.122172630473995e8,-2.858301731882602e-9,-1.0522255527502124e-13,-2.1181765449976465e-8,-2.5578389309853314e-13,-5.448117228309934e-13,-0.05270700315436452,-1.7759706379140972e-9,1.2251023799776855e-11,-1.0283609590498077e-13,1.0799450950961908e-15,-1.3995303026420164e-17,-1.806639215110914e-9,1.4640676519727298e-11,-1.264948951054936e-13,1.3424095746385425e-15,-1.7507481454140492e-17,1.787957539464521e-11,-1.6181510294536894e-13,1.7315015521570076e-15,-2.2624609101161414e-17,-2.1214231669827226e-13,2.2966697876304227e-15,-3.0017655758317717e-17,3.1136691814824796e-15,-4.0715431664382916e-17,-5.626081712996367e-17
0.0013185272908452156,-10.543262859409635,3.6438070198411876e6,8167.269370115264,8.566740481051824,0.004806202840116563,-5.679463369102066e8,73.27046705321936,9.683501333375371,120.66288302606323,4.936582321918708,10.423199401513328,1475.3055602987959,592036.5518186856,2.5512216027279972e16,10899.147579213648,33.69930792442169,0.012535135991996202,-3.305749265074098e-5,4.0575361373790124e-7,613489.1457659754,38.80991406355627,0.001742571210028564,-5.582142808210068e-5,5.173719435331102e-7,74.80649236680233,-0.03299885862847502,-7.214977991189051e-5,6.871126198836958e-7,-0.10875426535184732,-7.95588874542697e-5,9.338339818279093e-7,-4.971631734849541e-5,1.2322518334366952e-6,1.4458111198227218e-6,0.2164403272259493,0.0003670662369212939,1.1019778540762055,7.688863361134334e7,1.8983330090145737e7,-210999.16885474452,-0.272296412496494,2.4145581400393656e-12,-3.5930675746510265e-10,-5.339626531322212e-10,-2.5414575128546613e-21,0.000530564611748846,4.39145180798379e-13,1.4567613409167923,1.602750311519101e-6,5.04474060369284e-13,2.0478563163642367e-6,2.63516823289638e-6,0.0011178028930746084,0.00011043213774546686,8.854202263034849e-5,10899.147579213648,110332.70029745482,613489.1457659754,71905.9357264394,7.770823388498789e-17,-1.2219349206697978e-19,1.0,10.0,0.0,0.0,-435900.74180409976,-2.481704529559647e-10,3.4979362844461116e-12,8.91642197423853e8,-3.3696761582009555e-9,-1.2648555036941534e-13,-2.4971359387609593e-8,-3.074708335553671e-13,-6.549018531439152e-13,-0.052820429310696304,-2.0077912950660953e-9,1.472645007418824e-11,-1.3143569945524026e-13,1.4676114819140285e-15,-2.022242691918364e-17,-2.0424613846164155e-9,1.759895407114134e-11,-1.6167426464960176e-13,1.8242932101758763e-15,-2.5297339636822396e-17,2.1492295932594007e-11,-2.0681742549626757e-13,2.3530586290935316e-15,-3.2691328116279015e-17,-2.711412213051393e-13,3.1211074912281133e-15,-4.3373914306712743e-17,4.231389039571883e-15,-5.883168523544567e-17,-8.129403862013917e-17
0.0013185272908452156,-10.543262859409635,3.6438070198411876e6,8167.269370115264,8.566740481051824,0.004806202840116563,-5.679463369102066e8,73.27046705321936,9.683501333375371,120.66288302606323,4.936582321918708,10.423199401513328,1475.3055602987959,592036.5518186856,2.5512216027279972e16,10899.147579213648,33.69930792442169,0.012535135991996202,-3.305749265074098e-5,4.0575361373790124e-7,613489.1457659754,38.80991406355627,0.001742571210028564,-5.582142808210068e-5,5.173719435331102e-7,74.80649236680233,-0.03299885862847502,-7.214977991189051e-5,6.871126198836958e-7,-0.10875426535184732,-7.95588874542697e-5,9.338339818279093e-7,-4.971631734849541e-5,1.2322518334366952e-6,1.4458111198227218e-6,0.2164403272259493,0.0003670662369212939,1.1019778540762055,7.688863361134334e7,1.8983330090145737e7,-210999.16885474452,-0.272296412496494,2.4145581400393656e-12,-3.5930675746510265e-10,-5.339626531322212e-10,-2.5414575128546613e-21,0.000530564611748846,4.39145180798379e-13,1.4567613409167923,1.602750311519101e-6,5.04474060369284e-13,2.0478563163642367e-6,2.63516823289638e-6,0.0011178028930746084,0.00011043213774546686,8.854202263034849e-5,10899.147579213648,110332.70029745482,613489.1457659754,71905.9357264394,7.770823388498789e-17,-1.2219349206697978e-19,1.0,10.0,0.0,0.0,-435900.74180409976,-2.481704529559647e-10,3.4979362844461116e-12,8.91642197423853e8,-3.3696761582009555e-9,-1.2648555036941534e-13,-2.4971359387609593e-8,-3.074708335553671e-13,-6.549018531439152e-13,-0.052820429310696304,-2.0077912950660953e-9,1.472645007418824e-11,-1.3143569945524026e-13,1.4676114819140285e-15,-2.022242691918364e-17,-2.0424613846164155e-9,1.759895407114134e-11,-1.6167426464960176e-13,1.8242932101758763e-15,-2.5297339636822396e-17,2.1492295932594007e-11,-2.0681742549626757e-13,2.3530586290935316e-15,-3.2691328116279015e-17,-2.711412213051393e-13,3.1211074912281133e-15,-4.3373914306712743e-17,4.231389039571883e-15,-5.883168523544567e-17,-8.129403862013917e-17
0.0013595998295272101,-10.512587870954984,3.4141092241772995e6,8097.604498926587,8.566740481044317,0.0049559175662294615,-5.409182837916837e8,73.27046705310708,9.683501333206618,120.66288302312844,4.936582321890138,10.42319940142331,1387.5160733395205,539986.1065041837,2.2566295498157108e16,10250.583240745538,33.699307923526426,0.01332824619824858,-3.73729881658085e-5,4.877466150968977e-7,576982.8796512695,38.809914062386696,0.0018528253819061432,-6.310864506533659e-5,6.219203123744746e-7,74.80649236439847,-0.03508672839711618,-8.156858411791332e-5,8.259614780691082e-7,-0.11563525313350348,-8.994491477350145e-5,1.1225392658745364e-6,-5.6206541794441055e-5,1.4812601547900679e-6,1.7379746128355094e-6,0.2164403272259493,0.0003702241612329677,1.1019778540761185,7.688863361224496e7,1.898333009047655e7,-207404.56546144816,-0.2863167229612141,2.7437006936753e-12,-4.0620969910703205e-10,-6.036662400077789e-10,-3.292442697386931e-21,0.0005850875331535094,5.002234181928531e-13,1.528360202183152,1.7105816905232822e-6,5.724805626987273e-13,2.185633965754132e-6,2.812459619032607e-6,0.0011885204715648677,0.00011741921915584862,9.414415274185367e-5,10250.583240745538,103767.2460493671,576982.8796512695,67627.10334230124,9.931959687766803e-17,-1.5560062968049755e-19,1.0,10.0,0.0,0.0,-429218.7997747305,-2.8629625989715066e-10,4.161078562207094e-12,8.704830260208206e8,-3.965978488107809e-9,-1.5204476662599487e-13,-2.9390319357539787e-8,-3.696009207689828e-13,-7.872348823416386e-13,-0.052938366163161776,-2.269864920213562e-9,1.770197981490593e-11,-1.6798811619807549e-13,1.9944232670267375e-15,-2.922001196627744e-17,-2.309058371960981e-9,2.1154884488853597e-11,-2.0663612889760376e-13,2.4791400437704296e-15,-3.655292941108319e-17,2.5834883293722653e-11,-2.64333788592041e-13,3.197712729213476e-15,-4.723677328867596e-17,-3.4654630953995626e-13,4.241463641908846e-15,-6.267244866244871e-17,5.750297570547883e-15,-8.500799276495167e-17,-1.1746476579829242e-16
0.0014019509299259259,-10.481913496463235,3.1982864485310963e6,8025.016855054612,8.566740481035648,0.005110292815512005,-5.1454849525323117e8,73.27046705297505,9.683501333015839,120.66288301977285,4.93658232185784,10.423199401321545,1304.9521872565826,492512.7196778699,1.9960592313085052e16,9640.62418967501,33.69930792252799,0.014171519854470356,-4.2251746949077846e-5,5.863062610534584e-7,542649.6206096018,38.80991406106956,0.001970053023164317,-7.134699770106048e-5,7.475926264433456e-7,74.80649236165479,-0.037306653899571676,-9.221674110784306e-5,9.928646780633907e-7,-0.12295145670548158,-0.00010168653791397336,1.3493723574426225e-6,-6.354387755348863e-5,1.7805804819528786e-6,2.0891695923341016e-6,0.2164403272259493,0.0003735729018094068,1.1019778540760194,7.688863361326426e7,1.898333009085054e7,-203692.2289458356,-0.30087628739134115,3.1185206800171125e-12,-4.5923389606923946e-10,-6.824670809126601e-10,-4.261571485391888e-21,0.000644006543103621,5.700121441580849e-13,1.602376432250104,1.8260129937903006e-6,6.497768185430518e-13,2.3331221438284e-6,3.0022464505396464e-6,0.0012637099685853478,0.00012484821795246401,0.00010010061091480573,9640.62418967501,97592.595354747,542649.6206096018,63602.96512515692,1.2694050606373898e-16,-1.9809704544554933e-19,1.0,10.0,0.0,0.0,-422295.18214946124,-3.3000297778422823e-10,4.9458142878287065e-12,8.487620148148786e8,-4.659954565948758e-9,-1.8276808294406695e-13,-3.453309928240516e-8,-4.442836897278172e-13,-9.46303814433541e-13,-0.05306083929536198,-2.5661378567077918e-9,2.127862206660472e-11,-2.1470441520982527e-13,2.710316692136094e-15,-4.222048843786053e-17,-2.6104445194771902e-9,2.5429179568107403e-11,-2.6410025788722136e-13,3.369022932687569e-15,-5.281597323723962e-17,3.105475298707499e-11,-3.3784340902055387e-13,4.345528967566364e-15,-6.825330187766344e-17,-4.4291892490208424e-13,5.763937960258216e-15,-9.055668527642341e-17,7.814374671548242e-15,-1.2282989174809884e-16,-1.6972757168503938e-16
0.0014456202578760665,-10.451239810739937,2.9955201934881047e6,7949.464625890374,8.566740481025649,0.005269473175076829,-4.888538448231536e8,73.27046705282005,9.68350133280016,120.66288301593683,4.936582321821329,10.423199401206503,1227.3029405270709,449213.92855148844,1.7655815205211612e16,9066.97312866685,33.69930792141294,0.015068126394432562,-4.7767258907336697e-5,7.047790809916362e-7,510360.05880559684,38.80991405958562,0.002094694732481132,-8.066058225861245e-5,8.986560083297653e-7,74.80649235852697,-0.039666978698745546,-0.0001042546466083961,1.1934893106670277e-6,-0.130730373929618,-0.00011496062374426109,1.622035228251792e-6,-7.183884866580758e-5,2.1403760441022002e-6,2.511320657946303e-6,0.2164403272259493,0.0003771233629808424,1.1019778540759069,7.688863361441658e7,1.8983330091273338e7,-199864.12196691992,-0.315975989904265,3.545501543965189e-12,-5.191778839371782e-10,-7.715520016898869e-10,-5.510904300345408e-21,0.0007075074489894213,6.497919139947597e-13,1.6787788983125582,1.949615463104139e-6,7.37653038076127e-13,2.491050734137818e-6,3.2054679368406398e-6,0.0013436538121086995,0.0001327470542832731,0.00010643378419451196,9066.97312866685,91785.49254002147,510360.05880559684,59818.36490676176,1.6224173386476453e-16,-2.5214051506363247e-19,1.0,10.0,0.0,0.0,-415131.16225655575,-3.8005850863131445e-10,5.873557974805075e-12,8.265057479275247e8,-5.465999035721026e-9,-2.1969863340772164e-13,-4.050637153114696e-8,-5.340546395211445e-13,-1.137508868304072e-12,-0.05318785616833344,-2.901070766568061e-9,2.5577778473988812e-11,-2.7441022169069096e-13,3.683145241120078e-15,-6.100443507114221e-17,-2.9511573348923228e-9,3.05669214932937e-11,-3.3754237111509097e-13,4.578286688041357e-15,-7.631390791537088e-17,3.7329081989690385e-11,-4.3179254222226433e-13,5.905300221981272e-15,-9.8619418561066e-17,-5.660882284781368e-13,7.832835349965598e-15,-1.3084578185503996e-16,1.0619261482020563e-14,-1.7747768720554154e-16,-2.4524072553881604e-16
0.0014456202578760665,-10.451239810739937,2.9955201934881047e6,7949.464625890374,8.566740481025649,0.005269473175076829,-4.888538448231536e8,73.27046705282005,9.68350133280016,120.66288301593683,4.936582321821329,10.423199401206503,1227.3029405270709,449213.92855148844,1.7655815205211612e16,9066.97312866685,33.69930792141294,0.015068126394432562,-4.7767258907336697e-5,7.047790809916362e-7,510360.05880559684,38.80991405958562,0.002094694732481132,-8.066058225861245e-5,8.986560083297653e-7,74.80649235852697,-0.039666978698745546,-0.0001042546466083961,1.1934893106670277e-6,-0.130730373929618,-0.00011496062374426109,1.622035228251792e-6,-7.183884866580758e-5,2.1403760441022002e-6,2.511320657946303e-6,0.2164403272259493,0.0003771233629808424,1.1019778540759069,7.688863361441658e7,1.8983330091273338e7,-199864.12196691992,-0.315975989904265,3.545501543965189e-12,-5.191778839371782e-10,-7.715520016898869e-10,-5.510904300345408e-21,0.0007075074489894213,6.497919139947597e-13,1.6787788983125582,1.949615463104139e-6,7.37653038076127e-13,2.491050734137818e-6,3.2054679368406398e-6,0.0013436538121086995,0.0001327470542832731,0.00010643378419451196,9066.97312866685,91785.49254002147,510360.05880559684,59818.36490676176,1.6224173386476453e-16,-2.5214051506363247e-19,1.0,10.0,0.0,0.0,-415131.16225655575,-3.8005850863131445e-10,5.873557974805075e-12,8.265057479275247e8,-5.465999035721026e-9,-2.1969863340772164e-13,-4.050637153114696e-8,-5.340546395211445e-13,-1.137508868304072e-12,-0.05318785616833344,-2.901070766568061e-9,2.5577778473988812e-11,-2.7441022169069096e-13,3.683145241120078e-15,-6.100443507114221e-17,-2.9511573348923228e-9,3.05669214932937e-11,-3.3754237111509097e-13,4.578286688041357e-15,-7.631390791537088e-17,3.7329081989690385e-11,-4.3179254222226433e-13,5.905300221981272e-15,-9.8619418561066e-17,-5.660882284781368e-13,7.832835349965598e-15,-1.3084578185503996e-16,1.0619261482020563e-14,-1.7747768720554154e-16,-2.4524072553881604e-16
0.001490648689317878,-10.420566897237128,2.8050406196446037e6,7870.91418488115,8.566740481014127,0.0054336076430289695,-4.638503239533388e8,73.27046705263841,9.683501332556334,120.66288301155265,4.936582321780055,10.423199401076452,1154.2758799054359,409722.65898719215,1.5617210579874912e16,8527.4694943967,33.69930792016608,0.016021434871220784,-5.40025949300132e-5,8.471873567871751e-7,479992.5808618682,38.80991405791313,0.0022272188586040654,-9.11896736126752e-5,1.0802392251489289e-6,74.80649235496487,-0.0421765718571779,-0.00011786360736298854,1.434646801687953e-6,-0.13900123455573515,-0.0001299670975156267,1.9497850811223856e-6,-8.121638834646188e-5,2.572862294270532e-6,3.0187603002754265e-6,0.2164403272259493,0.00038088699269172655,1.101977854075779,7.688863361571929e7,1.8983330091751315e7,-195922.86248898378,-0.33161435867589917,4.032071496655746e-12,-5.869442812912331e-10,-8.722625344764234e-10,-7.119718788256735e-21,0.0007757609886695241,7.410379966517009e-13,1.7575236642124208,2.0820063409985352e-6,8.375820793740929e-13,2.6602083960285716e-6,3.423138919671507e-6,0.0014286522028128423,0.00014114540663096926,0.00011316746959991433,8527.4694943967,86324.06609790455,479992.5808618682,56259.04860657286,2.0735842508702656e-16,-3.2084820263934734e-19,1.0,10.0,0.0,0.0,-407729.1887648105,-4.373282544990752e-10,6.969316424407768e-12,8.037452341162896e8,-6.400321525893283e-9,-2.6409017867312766e-13,-4.7430258407248906e-8,-6.419611972356007e-13,-1.367340555948036e-12,-0.05331940442778111,-3.2797055758713077e-9,3.074535777813072e-11,-3.507164631141502e-13,5.005106559329543e-15,-8.814432439657091e-17,-3.3363255849734077e-9,3.674247991618487e-11,-4.314041687558773e-13,6.221537059257401e-15,-1.1026480236830723e-16,4.4870813522745984e-11,-5.518631634466189e-13,8.02485188191673e-15,-1.4249382203297726e-16,-7.235034499779706e-13,1.0644234446149386e-14,-1.8905744733004675e-16,1.4430791690559926e-14,-2.5643561169803625e-16,-3.543461373092968e-16
0.0015370783496088385,-10.389894845480406,2.626123595414406e6,7789.340950870485,8.566740481000863,0.005602849771762205,-4.395529023196393e8,73.27046705242593,9.68350133228069,120.6628830065434,4.936582321733396,10.423199400929436,1085.5959512847164,373704.10979918076,1.3814038274237978e16,8020.081263541953,33.69930791877024,0.01703502653317951,-6.105165490969024e-5,1.0183655075351213e-6,451432.8086361933,38.809914056027516,0.0023681232485942955,-0.00010309283267129549,1.298506591198244e-6,74.80649235091184,-0.04484486104333061,-0.00013324856500450405,1.7245238690154796e-6,-0.14779510932995266,-0.00014693194645106576,2.3437482367497425e-6,-9.18177159271238e-5,3.0927211024040328e-6,3.6287148769910678e-6,0.2164403272259493,0.00038487580047194845,1.1019778540756335,7.688863361719199e7,1.8983330092291664e7,-191871.75263191108,-0.34778737076842536,4.586745133302586e-12,-6.635533428890325e-10,-9.861150653578554e-10,-9.18914471568935e-21,0.0008489194000536534,8.454509988001701e-13,1.838553351092871,2.223852763514902e-6,9.512458273222116e-13,2.8414475384728755e-6,3.6563562733739997e-6,0.0015190242318223867,0.00015007482257291458,0.00012032696295185378,8020.081263541953,81187.74573896987,451432.8086361933,52911.61017266911,2.6501911483182844e-16,-4.081718087836666e-19,1.0,10.0,0.0,0.0,-400092.9643598931,-5.027862776119542e-10,8.262257461138848e-12,7.80515963440373e8,-7.481122159099123e-9,-3.174496133057971e-13,-5.543963273001238e-8,-7.71666022226776e-13,-1.6435996889207298e-12,-0.05345545026248566,-3.7077411340370423e-9,3.695672002447924e-11,-4.482375345754151e-13,6.801473944077191e-15,-1.2735662529323062e-16,-3.771746251835345e-9,4.41654205928661e-11,-5.513616925322378e-13,8.454494429519636e-15,-1.5931782746867694e-16,5.393587271890105e-11,-7.053162672652724e-13,1.0905041725922688e-14,-2.058846271203218e-16,-9.246839668448893e-13,1.446455753867738e-14,-2.731631858498871e-16,1.9610167997038013e-14,-3.705162508089451e-16,-5.119849514562889e-16
0.0015370783496088385,-10.389894845480406,2.626123595414406e6,7789.340950870485,8.566740481000863,0.005602849771762205,-4.395529023196393e8,73.27046705242593,9.68350133228069,120.6628830065434,4.936582321733396,10.423199400929436,1085.5959512847164,373704.10979918076,1.3814038274237978e16,8020.081263541953,33.69930791877024,0.01703502653317951,-6.105165490969024e-5,1.0183655075351213e-6,451432.8086361933,38.809914056027516,0.0023681232485942955,-0.00010309283267129549,1.298506591198244e-6,74.80649235091184,-0.04484486104333061,-0.00013324856500450405,1.7245238690154796e-6,-0.14779510932995266,-0.00014693194645106576,2.3437482367497425e-6,-9.18177159271238e-5,3.0927211024040328e-6,3.6287148769910678e-6,0.2164403272259493,0.00038487580047194845,1.1019778540756335,7.688863361719199e7,1.8983330092291664e7,-191871.75263191108,-0.34778737076842536,4.586745133302586e-12,-6.635533428890325e-10,-9.861150653578554e-10,-9.18914471568935e-21,0.0008489194000536534,8.454509988001701e-13,1.838553351092871,2.223852763514902e-6,9.512458273222116e-13,2.8414475384728755e-6,3.6563562733739997e-6,0.0015190242318223867,0.00015007482257291458,0.00012032696295185378,8020.081263541953,81187.74573896987,451432.8086361933,52911.61017266911,2.6501911483182844e-16,-4.081718087836666e-19,1.0,10.0,0.0,0.0,-400092.9643598931,-5.027862776119542e-10,8.262257461138848e-12,7.80515963440373e8,-7.481122159099123e-9,-3.174496133057971e-13,-5.543963273001238e-8,-7.71666022226776e-13,-1.6435996889207298e-12,-0.05345545026248566,-3.7077411340370423e-9,3.695672002447924e-11,-4.482375345754151e-13,6.801473944077191e-15,-1.2735662529323062e-16,-3.771746251835345e-9,4.41654205928661e-11,-5.513616925322378e-13,8.454494429519636e-15,-1.5931782746867694e-16,5.393587271890105e-11,-7.053162672652724e-13,1.0905041725922688e-14,-2.058846271203218e-16,-9.246839668448893e-13,1.446455753867738e-14,-2.731631858498871e-16,1.9610167997038013e-14,-3.705162508089451e-16,-5.119849514562889e-16
0.0015849526426569755,-10.359223755977267,2.458087963520549e6,7704.730255834022,8.566740480985608,0.005777357774153953,-4.159753931956217e8,73.27046705217779,9.683501331969076,120.66288300082181,4.9365823216806515,10.423199400763243,1021.0044739173335,340852.9203054293,1.2219108333456806e16,7542.897374609976,33.69930791720601,0.018112707934099595,-6.90205762441877e-5,1.2241239332683e-6,424573.1726628217,38.80991405390099,0.002517937070338772,-0.00011654928479572647,1.5608668832697897e-6,74.8064923463038,-0.047681867044272554,-0.000150641170187825,2.072959979388788e-6,-0.15714502373806624,-0.00016611060956252206,2.8172972168070167e-6,-0.00010380245515163277,3.7175983398940905e-6,4.361888432815101e-6,0.2164403272259493,0.000389102374005441,1.101977854075468,7.688863361885685e7,1.8983330092902523e7,-187714.80283733955,-0.3644882626395109,5.219286710484914e-12,-7.50158254675035e-10,-1.1148235718819332e-9,-1.1848002426188569e-20,0.0009271129068567606,9.649924202727574e-13,1.9217965803280113,2.3758759448891525e-6,1.080565419183267e-12,3.03568966690115e-6,3.906305785164736e-6,0.0016151090455053102,0.00015956883423571332,0.0001279391514696345,7542.897374609976,76357.1856773803,424573.1726628217,49763.441585590605,3.387105564779434e-16,-5.191186278434551e-19,1.0,10.0,0.0,0.0,-392227.5192250117,-5.775275698482157e-10,9.786362603557964e-12,7.568579135805992e8,-8.728775587136362e-9,-3.8158803058380827e-13,-6.468548158144681e-8,-9.275711043447537e-13,-1.9756616673238837e-12,-0.053595936810501635,-4.191618590514951e-9,4.442261566232647e-11,-5.728700115991977e-13,9.242457778523078e-15,-1.8401040186240853e-16,-4.2639713723799945e-9,5.3087602980328075e-11,-7.0466816522104e-13,1.1488738211790176e-14,-2.3018949893277364e-16,6.483183424446112e-11,-9.014304442561459e-13,1.4818778340479185e-14,-2.9747158730585205e-16,-1.1817942963124224e-12,1.9655797318232747e-14,-3.946792242263128e-16,2.664816374409299e-14,-5.353402989377382e-16,-7.397423405028038e-16
0.001634316287260524,-10.328553740449092,2.300292937282968e6,7617.078176904338,8.56674048096808,0.005957294656028204,-3.9313031558022696e8,73.27046705188856,9.683501331616803,120.662882994289,4.936582321621027,10.423199400575374,960.2581638791019,310890.58043579967,1.0808370941813352e16,7094.1205135615355,33.69930791545148,0.019258524980080793,-7.802932593937505e-5,1.4714458973192678e-6,399312.50607101986,38.809914051502155,0.0026772227652740927,-0.00013176160825148937,1.8762243831714579e-6,74.80649234106838,-0.05069824074417025,-0.00017030325744095748,2.4917807535736094e-6,-0.1670860798754756,-0.0001877918093367511,3.38650386483745e-6,-0.00011735102859511556,4.468701800685997e-6,5.24316424523119e-6,0.2164403272259493,0.00039357989559673026,1.1019778540752798,7.688863362073892e7,1.8983330093593087e7,-183456.74879412848,-0.3817073568016027,5.940898672757168e-12,-8.480624213898125e-10,-1.260325323380885e-9,-1.5260145415225265e-20,0.0010104462153927808,1.1019259895973557e-12,2.007167549864714,2.538855728020671e-6,1.2277359251662244e-12,3.243931197399076e-6,4.1742696368063605e-6,0.0017172670932642453,0.00016966308199848327,0.00013603261298447518,7094.1205135615355,71814.19159933737,399312.50607101986,46802.68526227719,4.3288830937928083e-16,-6.600303782530366e-19,1.0,10.0,0.0,0.0,-384139.2743759434,-6.627815529899787e-10,1.1581175672661625e-11,7.328154905364239e8,-1.0166023261549716e-8,-4.586820834402957e-13,-7.53363310691824e-8,-1.1149668800568098e-12,-2.3747940460497042e-12,-0.053740782701205234,-4.738617886888197e-9,5.339632154772818e-11,-7.321487309539051e-13,1.2559318778012863e-14,-2.658619464369995e-16,-4.820406182569192e-9,6.381170821075418e-11,-9.005919996757422e-13,1.5611736501763018e-14,-3.325826838331996e-16,7.792833669258554e-11,-1.1520622040167744e-12,2.0136856908083506e-14,-4.297937376582915e-16,-1.5103787030466677e-12,2.6709786517219285e-14,-5.70242284138439e-16,3.62115847352772e-14,-7.734739738982822e-16,-1.06880108949694e-15
0.001634316287260524,-10.328553740449092,2.300292937282968e6,7617.078176904338,8.56674048096808,0.005957294656028204,-3.9313031558022696e8,73.27046705188856,9.683501331616803,120.662882994289,4.936582321621027,10.423199400575374,960.2581638791019,310890.58043579967,1.0808370941813352e16,7094.1205135615355,33.69930791545148,0.019258524980080793,-7.802932593937505e-5,1.4714458973192678e-6,399312.50607101986,38.809914051502155,0.0026772227652740927,-0.00013176160825148937,1.8762243831714579e-6,74.80649234106838,-0.05069824074417025,-0.00017030325744095748,2.4917807535736094e-6,-0.1670860798754756,-0.0001877918093367511,3.38650386483745e-6,-0.00011735102859511556,4.468701800685997e-6,5.24316424523119e-6,0.2164403272259493,0.00039357989559673026,1.1019778540752798,7.688863362073892e7,1.8983330093593087e7,-183456.74879412848,-0.3817073568016027,5.940898672757168e-12,-8.480624213898125e-10,-1.260325323380885e-9,-1.5260145415225265e-20,0.0010104462153927808,1.1019259895973557e-12,2.007167549864714,2.538855728020671e-6,1.2277359251662244e-12,3.243931197399076e-6,4.1742696368063605e-6,0.0017172670932642453,0.00016966308199848327,0.00013603261298447518,7094.1205135615355,71814.19159933737,399312.50607101986,46802.68526227719,4.3288830937928083e-16,-6.600303782530366e-19,1.0,10.0,0.0,0.0,-384139.2743759434,-6.627815529899787e-10,1.1581175672661625e-11,7.328154905364239e8,-1.0166023261549716e-8,-4.586820834402957e-13,-7.53363310691824e-8,-1.1149668800568098e-12,-2.3747940460497042e-12,-0.053740782701205234,-4.738617886888197e-9,5.339632154772818e-11,-7.321487309539051e-13,1.2559318778012863e-14,-2.658619464369995e-16,-4.820406182569192e-9,6.381170821075418e-11,-9.005919996757422e-13,1.5611736501763018e-14,-3.325826838331996e-16,7.792833669258554e-11,-1.1520622040167744e-12,2.0136856908083506e-14,-4.297937376582915e-16,-1.5103787030466677e-12,2.6709786517219285e-14,-5.70242284138439e-16,3.62115847352772e-14,-7.734739738982822e-16,-1.06880108949694e-15
0.0016852153550940949,-10.297884921595095,2.1521356488903277e6,7526.392326864228,8.566740480947963,0.006142828354620312,-3.710287588332199e8,73.27046705155203,9.683501331218569,120.66288298683304,4.936582321553628,10.423199400363002,903.1282151590495,283563.0685042912,9.560553717609852e15,6672.060325157693,33.699307913481846,0.020476777855879348,-8.82134994183917e-5,1.7687240842369308e-6,375555.662466656,38.80991404879553,0.0028465781233719335,-0.00014895877170728226,2.255280510108786e-6,74.80649233512376,-0.05390530241803058,-0.0001925307711641493,2.9951985590470303e-6,-0.17765558594748299,-0.00021230188089785848,4.070683779656878e-6,-0.00013266736295610378,5.371519614905719e-6,6.302447745047611e-6,0.2164403272259493,0.00039832215800382156,1.1019778540750653,7.688863362286656e7,1.8983330094373748e7,-179103.06061093515,-0.3994319074991354,6.764439356722371e-12,-9.587389973024315e-10,-1.4248099167380763e-9,-1.9633678532070208e-20,0.0010989950934803875,1.2588657257873522e-12,2.094565754671755,2.7136355127755953e-6,1.3952661345493453e-12,3.4672497536687244e-6,4.4616345074963856e-6,0.001825881453107766,0.00018039544593697986,0.0001446377213636308,6672.060325157693,67541.65194115388,375555.662466656,44018.18926867116,5.532457741839298e-16,-8.389346361373886e-19,1.0,10.0,0.0,0.0,-375836.0935877748,-7.599269171893306e-10,1.3692660440300984e-11,7.084374009734774e8,-1.1818173182447367e-8,-5.513477096072658e-13,-8.757972648989958e-8,-1.3402113903260775e-12,-2.854538076240314e-12,-0.05388988075731351,-5.35696676035698e-9,6.418221409235322e-11,-9.357016884112296e-13,1.7066256068995323e-14,-3.8411585314516227e-16,-5.44941998605543e-9,7.67014845497541e-11,-1.1509763616622453e-12,2.1214054204734548e-14,-4.805139775808743e-16,9.366959435662071e-11,-1.4723617971561268e-12,2.7363054418180406e-14,-6.209647833974991e-16,-1.9302996742125016e-12,3.6294749741357354e-14,-8.238855764494777e-16,4.9206383066610406e-14,-1.1175162380437705e-15,-1.544207682365777e-15
0.0017376973125524198,-10.267217431219807,2.013048836548271e6,7432.692582850181,8.566740480924897,0.006334131891103063,-3.4968025127318275e8,73.2704670511612,9.683501330768381,120.66288297832732,4.93658232147744,10.423199400122936,849.3994332206993,258638.69586640992,8.456840868502581e15,6275.127011951272,33.699307911269116,0.021772036941119274,-9.972635333026733e-5,2.1260448351823215e-6,353213.1556334501,38.80991404574101,0.0030266384957303278,-0.00016839956686913197,2.710896246092836e-6,74.80649232837749,-0.05731508363126827,-0.00021765820234544226,3.600293840835657e-6,-0.18889319435760216,-0.00024000966433207702,4.893050477538545e-6,-0.00014998194626853433,6.456683456417446e-6,7.575679324858822e-6,0.2164403272259493,0.0004033435797599562,1.101977854074821,7.688863362527174e7,1.898333009525625e7,-174659.9431148637,-0.4176459711656133,7.70467452655781e-12,-1.0838529559746725e-9,-1.6107520877505111e-9,-2.5232511478168762e-20,0.0011928031212549825,1.438831848654443e-12,2.1838758745278533,2.9011275988860333e-6,1.586024214206877e-12,3.706810993724583e-6,4.769900358415497e-6,0.0019413592448902274,0.00019180618599016415,0.00015378675893123336,6275.127011951272,63523.4730914749,353213.1556334501,41399.4650897626,7.070578907150212e-16,-1.0659874424514482e-18,1.0,10.0,0.0,0.0,-367327.3213658595,-8.705079277806165e-10,1.6174182382577477e-11,6.837764507034255e8,-1.3713306497602464e-8,-6.627287142934864e-13,-1.0162376323608866e-7,-1.6109455368543378e-12,-3.4311671189369274e-12,-0.05404309690534181,-6.0559639073620305e-9,7.714606916008945e-11,-1.195831163754265e-12,2.3190138723645907e-14,-5.549575268276024e-16,-6.160471423735382e-9,9.219405643282681e-11,-1.470954003938207e-12,2.882631108009363e-14,-6.942308379545208e-16,1.1258942902677526e-10,-1.881687670092554e-12,3.7181801206861843e-14,-8.971506457025444e-16,-2.466936813260771e-12,4.931853726357307e-14,-1.1903260421762967e-15,6.686338818986797e-14,-1.6145577154995134e-15,-2.2310338902396973e-15
0.0017918110482474982,-10.236551417243097,1.8824987084977794e6,7336.011768777045,8.566740480898478,0.00653138347081772,-3.290926422492306e8,73.27046705070815,9.683501330259467,120.66288296862882,4.9365823213913185,10.423199399851567,798.8694356282275,235906.14828423408,7.480589717509268e15,5901.825428735021,33.69930790878165,0.023149159316384876,-0.00011274109836867189,2.555529514779855e-6,332200.82712239475,38.80991404229329,0.003218079089167153,-0.00019037648017193547,3.258527409034681e-6,74.80649232072504,-0.06094037069214093,-0.00024606359276249174,4.327593200090707e-6,-0.20084104491364843,-0.0002713320227743454,5.881501041321029e-6,-0.00016955527615207546,7.761005255527495e-6,9.106050722508944e-6,0.2164403272259493,0.0004086592181304887,1.101977854074543,7.688863362799065e7,1.8983330096253872e7,-170134.3279724595,-0.43633030046213783,8.778567745758623e-12,-1.2252859808865615e-9,-1.8209487173929224e-9,-3.2390812413505475e-20,0.0012918786716249132,1.645315771038438e-12,2.2749678162345504,3.102318907325384e-6,1.8032900400685504e-12,3.963875920173658e-6,5.100689839548732e-6,0.0020641330951096286,0.00020393808729689093,0.00016351403304240087,5901.825428735021,59744.51960903554,332200.82712239475,38936.64866835615,9.036201347062785e-16,-1.3540301851711274e-18,1.0,10.0,0.0,0.0,-358623.8077508724,-9.96252299144711e-10,1.9087630551597473e-11,6.588892746465971e8,-1.58824895409201e-8,-7.966031560672053e-13,-1.1769865798595425e-7,-1.9363515915396093e-12,-4.124237166242959e-12,-0.05420026928441535,-6.846117876521817e-9,9.272743078249345e-11,-1.5282559557898061e-12,3.1510886772442205e-14,-8.017663971999355e-16,-6.964249739695121e-9,1.1081470587908962e-10,-1.87986028097398e-12,3.916937779373059e-14,-1.0029802706078092e-15,1.3532932102548652e-10,-2.4047744456994785e-12,5.0522928128839406e-14,-1.296147491036796e-15,-3.1527181210467856e-12,6.70145089880569e-14,-1.7197117435138868e-15,9.085474694731816e-14,-2.332620223533982e-15,-3.223275316015554e-15
0.0017918110482474982,-10.236551417243097,1.8824987084977794e6,7336.011768777045,8.566740480898478,0.00653138347081772,-3.290926422492306e8,73.27046705070815,9.683501330259467,120.66288296862882,4.9365823213913185,10.423199399851567,798.8694356282275,235906.14828423408,7.480589717509268e15,5901.825428735021,33.69930790878165,0.023149159316384876,-0.00011274109836867189,2.555529514779855e-6,332200.82712239475,38.80991404229329,0.003218079089167153,-0.00019037648017193547,3.258527409034681e-6,74.80649232072504,-0.06094037069214093,-0.00024606359276249174,4.327593200090707e-6,-0.20084104491364843,-0.0002713320227743454,5.881501041321029e-6,-0.00016955527615207546,7.761005255527495e-6,9.106050722508944e-6,0.2164403272259493,0.0004086592181304887,1.101977854074543,7.688863362799065e7,1.8983330096253872e7,-170134.3279724595,-0.43633030046213783,8.778567745758623e-12,-1.2252859808865615e-9,-1.8209487173929224e-9,-3.2390812413505475e-20,0.0012918786716249132,1.645315771038438e-12,2.2749678162345504,3.102318907325384e-6,1.8032900400685504e-12,3.963875920173658e-6,5.100689839548732e-6,0.0020641330951096286,0.00020393808729689093,0.00016351403304240087,5901.825428735021,59744.51960903554,332200.82712239475,38936.64866835615,9.036201347062785e-16,-1.3540301851711274e-18,1.0,10.0,0.0,0.0,-358623.8077508724,-9.96252299144711e-10,1.9087630551597473e-11,6.588892746465971e8,-1.58824895409201e-8,-7.966031560672053e-13,-1.1769865798595425e-7,-1.9363515915396093e-12,-4.124237166242959e-12,-0.05420026928441535,-6.846117876521817e-9,9.272743078249345e-11,-1.5282559557898061e-12,3.1510886772442205e-14,-8.017663971999355e-16,-6.964249739695121e-9,1.1081470587908962e-10,-1.87986028097398e-12,3.916937779373059e-14,-1.0029802706078092e-15,1.3532932102548652e-10,-2.4047744456994785e-12,5.0522928128839406e-14,-1.296147491036796e-15,-3.1527181210467856e-12,6.70145089880569e-14,-1.7197117435138868e-15,9.085474694731816e-14,-2.332620223533982e-15,-3.223275316015554e-15
0.0018476069250993544,-10.205887036683569,1.7599828710381791e6,7236.396204522654,8.566740480868248,0.006734766673151872,-3.092719839802007e8,73.27046705018397,9.683501329684173,120.66288295757614,4.93658232129397,10.423199399544819,751.3478760354479,215172.68837053564,6.61707947590021e15,5550.749349587815,33.69930790598368,0.02461330686958609,-0.00012745349439117432,3.071744766878614e-6,312439.5235563436,38.809914038401175,0.00342161748327554,-0.0002152200749406212,3.916747765326651e-6,74.80649231204832,-0.06479475231691596,-0.00027817419897170756,5.201764130747265e-6,-0.21354392191771962,-0.0003067400880361989,7.069560315989948e-6,-0.00019168176270276149,9.328723123589177e-6,1.0945466874583101e-5,0.2164403272259493,0.0004142847833226173,1.1019778540742262,7.688863363106418e7,1.8983330097381614e7,-165533.8536218109,-0.45546228052470095,1.0005616458311654e-11,-1.3851646354948373e-9,-2.0585607150549425e-9,-4.153106402969871e-20,0.0013961922826870284,1.8823558158320423e-12,2.3676969923891575,3.3182772494505885e-6,2.050815335834276e-12,4.239808890384868e-6,5.455758597119686e-6,0.00219466274379165,0.00021683661964541957,0.00017385600397504266,5550.749349587815,56190.55618763865,312439.5235563436,36620.4625825346,1.154809338629859e-15,-1.7192898419230974e-18,1.0,10.0,0.0,0.0,-349737.9115815657,-1.139090869746242e-9,2.2504700492330477e-11,6.33835978399421e8,-1.8359991992717288e-8,-9.575111992703656e-13,-1.360583652284674e-7,-2.327463856759667e-12,-4.957248416216866e-12,-0.05436120771012491,-7.739304246378255e-9,1.1145447406223133e-10,-1.9530595626636763e-12,4.2816318591086384e-14,-1.158312168519858e-15,-7.872834642178241e-9,1.3319463462856235e-10,-2.402399496492189e-12,5.322255466983286e-14,-1.4490072788786521e-15,1.6266010026053916e-10,-3.0732249849610145e-12,6.864960958163521e-14,-1.8725490235139e-15,-4.0290761672749856e-12,9.105818692772336e-14,-2.4844779376301523e-15,1.234520795326155e-13,-3.3699566284448576e-15,-4.656702558635275e-15
0.0019051368089908326,-10.175224462667027,1.6450284408654463e6,7133.906190173806,8.566740480833696,0.006944470555990317,-2.902224350676493e8,73.27046704957866,9.683501329033849,120.66288294498732,4.9365823211839315,10.423199399198085,706.6557378779576,196262.52678386687,5.85328949298323e15,5220.57624986847,33.69930790283481,0.02616996487473326,-0.00014408477549751497,3.6921951335342982e-6,293854.802919871,38.80991403400679,0.0036380162131510957,-0.00024330393072553768,4.707877162854677e-6,74.80649230221385,-0.06889266853865947,-0.00031447287645090864,6.252449231978953e-6,-0.22704941535477763,-0.0003467663003402053,8.49751466159463e-6,-0.0002166941276205214,1.1212997410262286e-5,1.3156301252580247e-5,0.2164403272259493,0.0004202366492791567,1.101977854073865,7.688863363453853e7,1.898333009865643e7,-160866.83654881956,-0.47501589566743396,1.140824009674111e-11,-1.5658921120764394e-9,-2.3271602243078783e-9,-5.3186576191094335e-20,0.001505674428729495,2.15462525548084e-12,2.4619047676603607,3.550158005407118e-6,2.3328925857284498e-12,4.536086149578967e-6,5.837006253915509e-6,0.0023334366922227972,0.0002305501010547684,0.00018485141614405355,5220.57624986847,52848.19483397691,293854.802919871,34442.18162043297,1.4757999159229283e-15,-2.1822584102861316e-18,1.0,10.0,0.0,0.0,-340683.48813325964,-1.3011791489973888e-9,2.65083576067932e-11,6.086797144010158e8,-2.1183508836477694e-8,-1.150908630985109e-12,-1.569822218850855e-7,-2.797541671616219e-12,-5.958439610054936e-12,-0.05452569339455943,-8.74894275255635e-9,1.3396184956935635e-10,-2.495901063146698e-12,5.817663471516034e-14,-1.673370211015307e-15,-8.899876451750668e-9,1.6009228936759473e-10,-3.0701343995168834e-12,7.231615992658744e-14,-2.093328644793364e-15,1.955079884606965e-10,-3.927415843892406e-12,9.327779238025339e-14,-2.7052081006707234e-15,-5.148946250215417e-12,1.2372567275226807e-13,-3.589247340218332e-15,1.6774126072121218e-13,-4.8684800121550826e-15,-6.7274186057178195e-15
0.0019051368089908326,-10.175224462667027,1.6450284408654463e6,7133.906190173806,8.566740480833696,0.006944470555990317,-2.902224350676493e8,73.27046704957866,9.683501329033849,120.66288294498732,4.9365823211839315,10.423199399198085,706.6557378779576,196262.52678386687,5.85328949298323e15,5220.57624986847,33.69930790283481,0.02616996487473326,-0.00014408477549751497,3.6921951335342982e-6,293854.802919871,38.80991403400679,0.0036380162131510957,-0.00024330393072553768,4.707877162854677e-6,74.80649230221385,-0.06889266853865947,-0.00031447287645090864,6.252449231978953e-6,-0.22704941535477763,-0.0003467663003402053,8.49751466159463e-6,-0.0002166941276205214,1.1212997410262286e-5,1.3156301252580247e-5,0.2164403272259493,0.0004202366492791567,1.101977854073865,7.688863363453853e7,1.898333009865643e7,-160866.83654881956,-0.47501589566743396,1.140824009674111e-11,-1.5658921120764394e-9,-2.3271602243078783e-9,-5.3186576191094335e-20,0.001505674428729495,2.15462525548084e-12,2.4619047676603607,3.550158005407118e-6,2.3328925857284498e-12,4.536086149578967e-6,5.837006253915509e-6,0.0023334366922227972,0.0002305501010547684,0.00018485141614405355,5220.57624986847,52848.19483397691,293854.802919871,34442.18162043297,1.4757999159229283e-15,-2.1822584102861316e-18,1.0,10.0,0.0,0.0,-340683.48813325964,-1.3011791489973888e-9,2.65083576067932e-11,6.086797144010158e8,-2.1183508836477694e-8,-1.150908630985109e-12,-1.569822218850855e-7,-2.797541671616219e-12,-5.958439610054936e-12,-0.05452569339455943,-8.74894275255635e-9,1.3396184956935635e-10,-2.495901063146698e-12,5.817663471516034e-14,-1.673370211015307e-15,-8.899876451750668e-9,1.6009228936759473e-10,-3.0701343995168834e-12,7.231615992658744e-14,-2.093328644793364e-15,1.955079884606965e-10,-3.927415843892406e-12,9.327779238025339e-14,-2.7052081006707234e-15,-5.148946250215417e-12,1.2372567275226807e-13,-3.589247340218332e-15,1.6774126072121218e-13,-4.8684800121550826e-15,-6.7274186057178195e-15
0.0019644541143542817,-10.144563882083705,1.5371902310300728e6,7028.6163363909545,8.566740480794245,0.0071606898218848905,-2.719461719192667e8,73.27046704888097,9.68350132829872,120.66288293065742,4.936582321059552,10.423199398806158,664.6246548384607,179015.3298120795,5.177702822307745e15,4910.062286002348,33.6993078992894,0.027824962110658158,-0.00016288495730455935,4.437914894853092e-6,276376.6519824559,38.809914029044755,0.0038680855661946774,-0.00027505022802145425,5.6587361794334596e-6,74.80649229107084,-0.0732494636699468,-0.0003555052979070432,7.515268443570065e-6,-0.2414080954417296,-0.0003920123678804188,1.0213774061029804e-5,-0.0002449683781356576,1.34777080891732e-5,1.5813504750153047e-5,0.2164403272259493,0.00042653186490095187,1.101977854073453,7.688863363846593e7,1.8983330100097485e7,-156142.23018830467,-0.49496174504721113,1.3012229299849085e-11,-1.7701841255651698e-9,-2.630783993492363e-9,-6.802951572682141e-20,0.0016202138508154254,2.4675348730340696e-12,2.5574191497410994,3.7992113932705725e-6,2.654434182875762e-12,4.854305118710657e-6,6.2464883608736615e-6,0.0024809739869377,0.0002451298749191771,0.00019654144019643654,4910.062286002348,49704.844047722814,276376.6519824559,32393.599659929074,1.8859786618918712e-15,-2.768796550098036e-18,1.0,10.0,0.0,0.0,-331475.8530174921,-1.4849210174857577e-9,3.11945075580134e-11,5.834861764826491e8,-2.4394387215181856e-8,-1.3833512945923373e-12,-1.8077662819512654e-7,-3.3625175184554717e-12,-7.161742289325115e-12,-0.05469347907818026,-9.890197518210141e-9,1.6101211882995114e-10,-3.1895616668066526e-12,7.904556907286678e-14,-2.417385977647569e-15,-1.0060799743536485e-8,1.9241897855830153e-10,-3.92338858768585e-12,9.825726749453215e-14,-3.0240700246914685e-15,2.349858822325251e-10,-5.018930953240987e-12,1.2673838450013384e-13,-3.908011022475665e-15,-6.579957092968452e-12,1.6810878528801427e-13,-5.185125778902912e-15,2.279141025807474e-13,-7.033155019531348e-15,-9.718655305725e-15
0.0020256138505522913,-10.113905493713032,1.4360490514331285e6,6920.6157541354405,8.56674048074925,0.007383624987118801,-2.5444331742617512e8,73.2704670480784,9.68350132746774,120.66288291435586,4.936582320918965,10.423199398363156,625.0962737062839,163284.8592729901,4.580132527182829e15,4618.0375884644745,33.699307895295874,0.02958449220737938,-0.00018413657219431176,5.33417894985244e-6,259939.22135081104,38.809914023441216,0.004112686549575951,-0.0003109360556689208,6.80155255912467e-6,74.80649227844886,-0.07788144249735741,-0.00040188810565841115,9.03302286811688e-6,-0.256673697827492,-0.00044315825637805087,1.2276508198379379e-5,-0.00027692942457896333,1.619961366471552e-5,1.900713874604682e-5,0.2164403272259493,0.00043318816419577594,1.1019778540729832,7.688863364290537e7,1.898333010172643e7,-151369.57278840148,-0.5152671055205819,1.484726569443121e-11,-2.0011094480665784e-9,-2.973993648774381e-9,-8.69057489286045e-20,0.001739656499162071,2.827352399764214e-12,2.6540557009011327,4.066790313245341e-6,3.0210632701228627e-12,5.196194417108872e-6,6.686429294150755e-6,0.002637826112028804,0.00026063049796769543,0.00020896982378429524,4618.0375884644745,46748.661172124885,259939.22135081104,30466.99861461368,2.410113060811742e-15,-3.511517112307315e-18,1.0,10.0,0.0,0.0,-322131.72379391803,-1.6929947721362728e-9,3.6673901112051925e-11,5.58323025665956e8,-2.8037857578269367e-8,-1.6627166146347943e-12,-2.0777676034303688e-7,-4.041535223027895e-12,-8.607926897978875e-12,-0.05486428955865422,-1.1180203145659412e-8,1.935214974027244e-10,-4.075919765075773e-12,1.0739774412825195e-13,-3.4920974004606066e-15,-1.1373033287299278e-8,2.312696371374395e-10,-5.013676011993476e-12,1.335004490948312e-13,-4.368503463017311e-15,2.824309225759153e-10,-6.413669609051565e-12,1.72197495324226e-13,-5.64543403441057e-15,-8.408505610424715e-12,2.2840720228400817e-13,-7.490343109884592e-15,3.0966444079543814e-13,-1.0159996356119361e-14,-1.4039464035096227e-14
0.002088672647469202,-10.08324951709772,1.3412101473599446e6,6810.0081277230665,8.566740480697984,0.0076134824749916445,-2.377118943241551e8,73.27046704715694,9.683501326528425,120.6628828958235,4.936582320760062,10.423199397862433,587.9216687625394,148937.73735832848,4.051568245408956e15,4343.401935419829,33.699307890795964,0.03145513564178175,-0.0002081588790420004,6.411356235587979e-6,244480.58194757035,38.80991401711272,0.00437273394796122,-0.0003515005194704914,8.175049397520519e-6,74.80649226415537,-0.0828059281852942,-0.00045431809959547027,1.0857139970846802e-5,-0.27290331442646937,-0.0005009723205599582,1.4755610586279528e-5,-0.0003130574115389957,1.9470942959867706e-5,2.2845416069861353e-5,0.2164403272259493,0.0004402239729257697,1.101977854072447,7.688863364792353e7,1.8983330103567734e7,-146558.92609409755,-0.5358960377393914,1.6947522753608866e-11,-2.262135587322437e-9,-3.3619436187841273e-9,-1.108780778978434e-19,0.0018638051127606505,3.241341480795504e-12,2.7516186356078487,4.3543587077467786e-6,3.4392178518963672e-12,5.563624544268335e-6,7.159236000383079e-6,0.002804578937407599,0.0002771099338921917,0.00022218304689772763,4343.401935419829,43968.50859801858,244480.58194757035,28655.119891104918,3.0798429996647734e-15,-4.451517316761899e-18,1.0,10.0,0.0,0.0,-312669.1417653156,-1.9283816817147962e-9,4.307430293501477e-11,5.332592631065748e8,-3.216326785794784e-8,-1.9984695328991724e-12,-2.3834830546982247e-7,-4.857596020493319e-12,-1.0345978570069837e-11,-0.05503782258338495,-1.2638319467237735e-8,2.3259075469810653e-10,-5.208472609218816e-12,1.4591516006516643e-13,-5.044426527886339e-15,-1.2856269129595033e-8,2.7795975388858465e-10,-6.406802892145606e-12,1.8137959388597283e-13,-6.3104257195988416e-15,3.3944959009139445e-10,-8.195814668252983e-12,2.3395546083804183e-13,-8.155002025845558e-15,-1.0744959471229775e-11,3.103251094468608e-13,-1.0820052328178302e-14,4.20725914275262e-13,-1.4676490149345314e-14,-2.028057357100562e-14
0.002088672647469202,-10.08324951709772,1.3412101473599446e6,6810.0081277230665,8.566740480697984,0.0076134824749916445,-2.377118943241551e8,73.27046704715694,9.683501326528425,120.6628828958235,4.936582320760062,10.423199397862433,587.9216687625394,148937.73735832848,4.051568245408956e15,4343.401935419829,33.699307890795964,0.03145513564178175,-0.0002081588790420004,6.411356235587979e-6,244480.58194757035,38.80991401711272,0.00437273394796122,-0.0003515005194704914,8.175049397520519e-6,74.80649226415537,-0.0828059281852942,-0.00045431809959547027,1.0857139970846802e-5,-0.27290331442646937,-0.0005009723205599582,1.4755610586279528e-5,-0.0003130574115389957,1.9470942959867706e-5,2.2845416069861353e-5,0.2164403272259493,0.0004402239729257697,1.101977854072447,7.688863364792353e7,1.8983330103567734e7,-146558.92609409755,-0.5358960377393914,1.6947522753608866e-11,-2.262135587322437e-9,-3.3619436187841273e-9,-1.108780778978434e-19,0.0018638051127606505,3.241341480795504e-12,2.7516186356078487,4.3543587077467786e-6,3.4392178518963672e-12,5.563624544268335e-6,7.159236000383079e-6,0.002804578937407599,0.0002771099338921917,0.00022218304689772763,4343.401935419829,43968.50859801858,244480.58194757035,28655.119891104918,3.0798429996647734e-15,-4.451517316761899e-18,1.0,10.0,0.0,0.0,-312669.1417653156,-1.9283816817147962e-9,4.307430293501477e-11,5.332592631065748e8,-3.216326785794784e-8,-1.9984695328991724e-12,-2.3834830546982247e-7,-4.857596020493319e-12,-1.0345978570069837e-11,-0.05503782258338495,-1.2638319467237735e-8,2.3259075469810653e-10,-5.208472609218816e-12,1.4591516006516643e-13,-5.044426527886339e-15,-1.2856269129595033e-8,2.7795975388858465e-10,-6.406802892145606e-12,1.8137959388597283e-13,-6.3104257195988416e-15,3.3944959009139445e-10,-8.195814668252983e-12,2.3395546083804183e-13,-8.155002025845558e-15,-1.0744959471229775e-11,3.103251094468608e-13,-1.0820052328178302e-14,4.20725914275262e-13,-1.4676490149345314e-14,-2.028057357100562e-14
0.0021536888264758612,-10.052596179215014,1.2523016633904646e6,6696.911542809503,8.566740480639638,0.00785047487449578,-2.2174778636895332e8,73.27046704610103,9.683501325466674,120.66288287476932,4.9365823205804595,10.42319939729648,552.9607635071445,135852.30932889032,3.584040071339855e15,4085.12048060322,33.69930788572386,0.03344388437144508,-0.00023531263269448575,7.705935322191505e-6,229942.4845430043,38.809914009964984,0.004649199747983264,-0.0003973527960105626,9.825752866625494e-6,74.8064922479728,-0.0880413271247539,-0.0005135826468271912,1.3049410346132755e-5,-0.2901576071404908,-0.0005663227827783534,1.7735058952757825e-5,-0.0003538948908474058,2.340250979295352e-5,2.7458355477667857e-5,0.2164403272259493,0.0004476584190315722,1.1019778540718348,7.688863365359573e7,1.898333010564904e7,-141720.8002240353,-0.5568095594847706,1.9352362815643646e-11,-2.5571805331710624e-9,-3.800458085560165e-9,-1.4127983857574954e-19,0.001992419618964695,3.717923824274409e-12,2.8499022013256434,4.663500772682889e-6,3.916270558109869e-12,5.9586196492301994e-6,7.667513141449799e-6,0.0029818549013120857,0.0002946297702546287,0.00023623049586530558,4085.12048060322,41353.91051690762,229942.4845430043,26951.136204202434,3.93558596567149e-15,-5.640545928802928e-18,1.0,10.0,0.0,0.0,-303107.3636492642,-2.1943975621308864e-9,5.054296648913633e-11,5.083645329469545e8,-3.6824325271208356e-8,-2.4019820883679276e-12,-2.72889253117148e-7,-5.838334902418785e-12,-1.243475032991706e-11,-0.05521375030762892,-1.428642010112908e-8,2.795423414918165e-10,-6.655556829734078e-12,1.98240413734737e-13,-7.286534520830357e-15,-1.4532756049991789e-8,3.340697413566096e-10,-8.186829285231396e-12,2.4642267880376753e-13,-9.115246969674625e-15,4.079718887959159e-10,-1.0472900489925495e-11,3.1785286870384777e-13,-1.1779711760866394e-14,-1.3730301515669273e-11,4.2160978417245963e-13,-1.5629350203309343e-14,5.716021839384747e-13,-2.1199950076379965e-14,-2.9295032226533296e-14
0.0022207224225048055,-10.021945725919544,1.168973280569309e6,6581.458226766137,8.566740480573303,0.008094821020784114,-2.0654473534218675e8,73.27046704489341,9.68350132426655,120.66288285086682,4.936582320377466,10.423199396656814,520.0818174386004,123917.61813004623,3.17049859950737e15,3842.2199617908777,33.69930788000522,0.035558166456176696,-0.0002660054495866269,9.26175512138934e-6,216270.1463381904,38.8099140018915,0.004943116561001723,-0.00044918119312358385,1.180956147766619e-5,74.80649222965536,-0.0936071937497264,-0.0005805713924309467,1.5684071827948975e-5,-0.30850102147405856,-0.0006401906463452076,2.131574769271625e-5,-0.00040005489111695453,2.812745057296305e-5,3.300216700304535e-5,0.2164403272259493,0.0004555113366004743,1.1019778540711356,7.68886336600071e7,1.8983330108001582e7,-136866.07288904337,-0.5779658559123735,2.2107142547964407e-11,-2.8906709643604123e-9,-4.2961175465870796e-9,-1.797812124100411e-19,0.002125218203136111,4.266867764422353e-12,2.9486921810508155,4.995930650774969e-6,4.460665749506429e-12,6.383369915870193e-6,8.214079031782054e-6,0.0031703151893445677,0.00031325543522714937,0.00025116463723853604,3842.2199617908777,38895.014539103,216270.1463381904,25348.62656269284,5.0289690664613454e-15,-7.143709899263453e-18,1.0,10.0,0.0,0.0,-293466.73784586065,-2.494727362329005e-9,5.924944738799789e-11,4.837084056742256e8,-4.207934107221804e-8,-2.886916900705691e-12,-3.118317084417056e-7,-7.0169521481835505e-12,-1.494494672749044e-11,-0.05539172106308117,-1.614921698449623e-8,3.3596493458690937e-10,-8.504459305006044e-12,2.6932043249741573e-13,-1.0524769399131545e-14,-1.6427629598110803e-8,4.014981697955182e-10,-1.0461125886969273e-11,3.347790568355025e-13,-1.3166204382649983e-14,4.903163543915185e-10,-1.3382282001741615e-11,4.318217232622384e-13,-1.701483245343883e-14,-1.754461116903221e-11,5.727827074926501e-13,-2.2575374714563104e-14,7.765581882058311e-13,-3.0621750979535023e-14,-4.2314610594936953e-14
0.0022207224225048055,-10.021945725919544,1.168973280569309e6,6581.458226766137,8.566740480573303,0.008094821020784114,-2.0654473534218675e8,73.27046704489341,9.68350132426655,120.66288285086682,4.936582320377466,10.423199396656814,520.0818174386004,123917.61813004623,3.17049859950737e15,3842.2199617908777,33.69930788000522,0.035558166456176696,-0.0002660054495866269,9.26175512138934e-6,216270.1463381904,38.8099140018915,0.004943116561001723,-0.00044918119312358385,1.180956147766619e-5,74.80649222965536,-0.0936071937497264,-0.0005805713924309467,1.5684071827948975e-5,-0.30850102147405856,-0.0006401906463452076,2.131574769271625e-5,-0.00040005489111695453,2.812745057296305e-5,3.300216700304535e-5,0.2164403272259493,0.0004555113366004743,1.1019778540711356,7.68886336600071e7,1.8983330108001582e7,-136866.07288904337,-0.5779658559123735,2.2107142547964407e-11,-2.8906709643604123e-9,-4.2961175465870796e-9,-1.797812124100411e-19,0.002125218203136111,4.266867764422353e-12,2.9486921810508155,4.995930650774969e-6,4.460665749506429e-12,6.383369915870193e-6,8.214079031782054e-6,0.0031703151893445677,0.00031325543522714937,0.00025116463723853604,3842.2199617908777,38895.014539103,216270.1463381904,25348.62656269284,5.0289690664613454e-15,-7.143709899263453e-18,1.0,10.0,0.0,0.0,-293466.73784586065,-2.494727362329005e-9,5.924944738799789e-11,4.837084056742256e8,-4.207934107221804e-8,-2.886916900705691e-12,-3.118317084417056e-7,-7.0169521481835505e-12,-1.494494672749044e-11,-0.05539172106308117,-1.614921698449623e-8,3.3596493458690937e-10,-8.504459305006044e-12,2.6932043249741573e-13,-1.0524769399131545e-14,-1.6427629598110803e-8,4.014981697955182e-10,-1.0461125886969273e-11,3.347790568355025e-13,-1.3166204382649983e-14,4.903163543915185e-10,-1.3382282001741615e-11,4.318217232622384e-13,-1.701483245343883e-14,-1.754461116903221e-11,5.727827074926501e-13,-2.2575374714563104e-14,7.765581882058311e-13,-3.0621750979535023e-14,-4.2314610594936953e-14
0.002289835228776267,-9.991298421932287,1.0908949007440768e6,6463.794069172511,8.566740480497968,0.008346746158203062,-1.9209435397353545e8,73.27046704351496,9.683501322910045,120.66288282375001,4.936582320148042,10.423199395933851,489.1609285347035,113032.46325225446,2.8047085965408625e15,3613.7850252661783,33.69930787355607,0.037805872780795856,-0.0003006978717433307,1.1131482871895447e-5,203412.04407723874,38.80991399277197,0.005255581337968564,-0.000507763389667832,1.4193630643906375e-5,74.80649220892538,-0.09952430088515798,-0.0006562894944671587,1.8850312344741018e-5,-0.32800201837995596,-0.0007236842896591281,2.5618889422280483e-5,-0.00045223003760611866,3.380571286138344e-5,3.9664518423237185e-5,0.2164403272259493,0.0004638032712024511,1.1019778540703369,7.68886336672538e7,1.8983330110660654e7,-132005.89844174418,-0.5993205501568716,2.526414650796476e-11,-3.26760802309896e-9,-4.856356635754938e-9,-2.2847118333742635e-19,0.0022618792013057447,4.899508057258482e-12,3.047767612501066,5.3535029641028965e-6,5.082076966102816e-12,6.840245020475234e-6,8.801982955486067e-6,0.003370662098777113,0.00033305643282555527,0.00026704120651729185,3613.7850252661783,36582.55448607725,203412.04407723874,23841.552020413827,6.425934051024206e-15,-9.042851466772086e-18,1.0,10.0,0.0,0.0,-283768.5552853175,-2.833463352113043e-9,6.93888078096033e-11,4.593596261930113e8,-4.799148388518264e-8,-3.4696876906144e-12,-3.556437689032688e-7,-8.433331918474427e-12,-1.796150578132332e-11,-0.05557136163417793,-1.8254627046529066e-8,4.0376692118321034e-10,-1.0866665360093506e-11,3.6587307874989067e-13,-1.520144746689618e-14,-1.8569284976681594e-8,4.825256847274892e-10,-1.336682988476059e-11,4.547994847759833e-13,-1.901663075177697e-14,5.89268108951081e-10,-1.7099393572969227e-11,5.866336342251413e-13,-2.457545533553614e-14,-2.2417892453794027e-11,7.78132029479021e-13,-3.260693375339119e-14,1.0549657529336274e-12,-4.422890859102331e-14,-6.111781393606153e-14
0.002361090857244848,-9.960654544520933,1.0177554002978987e6,6344.077934818354,8.566740480412504,0.008606482160629628,-1.7838615957240385e8,73.27046704194456,9.683501321376822,120.66288279300893,4.936582319888751,10.423199395116766,460.0815598653979,103104.54057738424,2.481154898666592e15,3398.9547285669155,33.699307866281565,0.040195385871693835,-0.00033991021951509655,1.337838906351783e-5,191319.71719459587,38.80991398247049,0.0055877593753593914,-0.0005739780071675525,1.705863586672748e-5,74.80649218546915,-0.10581471560679666,-0.0007418725804477144,2.2655275617222204e-5,-0.3487333242703486,-0.0008180559585631867,3.0790099931758935e-5,-0.0005112028582875042,4.0629445720857175e-5,4.7670859799133606e-5,0.2164403272259493,0.0004725554863087652,1.101977854069424,7.688863367544448e7,1.8983330113666125e7,-127151.60893329416,-0.6208270293850138,2.8883669506518203e-11,-3.6936416346481645e-9,-5.489574658157606e-9,-2.8995870770858453e-19,0.0024020437930718443,5.6290021100253046e-12,3.1469026837471086,5.738224231589387e-6,5.791587733100146e-12,7.331808720018279e-6,9.43452393844161e-6,0.003583641587522197,0.00035410659659411463,0.00028391941168027737,3398.9547285669155,34407.8149875731,191319.71719459587,22424.23260351125,8.21070137758169e-15,-1.1440756267726261e-17,1.0,10.0,0.0,0.0,-274034.87793830823,-3.2151473363102303e-9,8.11852659459445e-11,4.353853468293215e8,-5.462904404649153e-8,-4.17001230504856e-12,-4.048314824027922e-7,-1.0135385449505133e-11,-2.158645915251078e-11,-0.05575228000080988,-2.063418645241361e-8,4.852406155123705e-10,-1.3884558612576635e-11,4.970205014805118e-13,-2.195515300126196e-14,-2.098979829076879e-8,5.798917503647188e-10,-1.707908651559689e-11,6.178234334458499e-13,-2.746538971836905e-14,7.08172578000754e-10,-2.1848292348838647e-11,7.969153871515422e-13,-3.549398307423514e-14,-2.864389714978865e-11,1.0570597206723096e-12,-4.7093860413844664e-14,1.4331301030184829e-12,-6.387954863525022e-14,-8.827236630343602e-14
0.002361090857244848,-9.960654544520933,1.0177554002978987e6,6344.077934818354,8.566740480412504,0.008606482160629628,-1.7838615957240385e8,73.27046704194456,9.683501321376822,120.66288279300893,4.936582319888751,10.423199395116766,460.0815598653979,103104.54057738424,2.481154898666592e15,3398.9547285669155,33.699307866281565,0.040195385871693835,-0.00033991021951509655,1.337838906351783e-5,191319.71719459587,38.80991398247049,0.0055877593753593914,-0.0005739780071675525,1.705863586672748e-5,74.80649218546915,-0.10581471560679666,-0.0007418725804477144,2.2655275617222204e-5,-0.3487333242703486,-0.0008180559585631867,3.0790099931758935e-5,-0.0005112028582875042,4.0629445720857175e-5,4.7670859799133606e-5,0.2164403272259493,0.0004725554863087652,1.101977854069424,7.688863367544448e7,1.8983330113666125e7,-127151.60893329416,-0.6208270293850138,2.8883669506518203e-11,-3.6936416346481645e-9,-5.489574658157606e-9,-2.8995870770858453e-19,0.0024020437930718443,5.6290021100253046e-12,3.1469026837471086,5.738224231589387e-6,5.791587733100146e-12,7.331808720018279e-6,9.43452393844161e-6,0.003583641587522197,0.00035410659659411463,0.00028391941168027737,3398.9547285669155,34407.8149875731,191319.71719459587,22424.23260351125,8.21070137758169e-15,-1.1440756267726261e-17,1.0,10.0,0.0,0.0,-274034.87793830823,-3.2151473363102303e-9,8.11852659459445e-11,4.353853468293215e8,-5.462904404649153e-8,-4.17001230504856e-12,-4.048314824027922e-7,-1.0135385449505133e-11,-2.158645915251078e-11,-0.05575228000080988,-2.063418645241361e-8,4.852406155123705e-10,-1.3884558612576635e-11,4.970205014805118e-13,-2.195515300126196e-14,-2.098979829076879e-8,5.798917503647188e-10,-1.707908651559689e-11,6.178234334458499e-13,-2.746538971836905e-14,7.08172578000754e-10,-2.1848292348838647e-11,7.969153871515422e-13,-3.549398307423514e-14,-2.864389714978865e-11,1.0570597206723096e-12,-4.7093860413844664e-14,1.4331301030184829e-12,-6.387954863525022e-14,-8.827236630343602e-14
0.0024345547696578256,-9.93001439073054,949261.4981577095,6222.480848624173,8.566740480315651,0.008874267644684129,-1.6540763765039408e8,73.27046704015892,9.683501319643897,120.66288275818478,4.936582319595713,10.423199394193333,432.7341081110257,94049.6626788852,2.19495933795983e15,3196.919352818009,33.69930785807458,0.04273560942339031,-0.00038423030988946923,1.6078477348859964e-5,179947.5883882347,38.809913970833584,0.005940888419804498,-0.0006488176430808266,2.0501488562460503e-5,74.80649215893236,-0.11250187697010758,-0.0008386035929708857,2.7227668000422652e-5,-0.370772187187771,-0.0009247203418689495,3.700430013556945e-5,-0.0005778573916860242,4.882946814198151e-5,5.7292012933111735e-5,0.2164403272259493,0.0004817899655472768,1.1019778540683802,7.688863368470187e7,1.8983330117063038e7,-122314.61201726965,-0.6424368088519256,3.3035269512014795e-11,-4.175154201640906e-9,-6.205260074720386e-9,-3.674974120288577e-19,0.002545319370726,6.470628229440226e-12,3.245868710168915,6.152264994400176e-6,6.601898721489912e-12,7.860834344946466e-6,1.0115270684322552e-5,0.0038100458833780827,0.0003764843494908329,0.00030186214170835747,3196.919352818009,32362.599212663576,179947.5883882347,21091.32628015243,1.0490829386328034e-14,-1.446638781888916e-17,1.0,10.0,0.0,0.0,-264288.35364728596,-3.6448171317720066e-9,9.489634414836225e-11,4.118503778851316e8,-6.206570775861405e-8,-5.0115763262147796e-12,-4.5994087796945243e-7,-1.218066271507919e-11,-2.594236394507538e-11,-0.05593406840069501,-2.332351701903531e-8,5.831393019887886e-10,-1.7739971241137444e-11,6.751486538859227e-13,-3.170775029913256e-14,-2.3725400837919644e-8,6.968867216963033e-10,-2.182156687990972e-11,8.392475448801021e-13,-3.966572862851698e-14,8.510479262393407e-10,-2.7915113624071856e-11,1.0825271783207782e-12,-5.126080740756828e-14,-3.659776593330869e-11,1.4359098063000387e-12,-6.801367421756606e-14,1.9467686550848564e-12,-9.225611232929664e-14,-1.2748512225138175e-13
0.0025102943245404368,-9.899378277368015,885136.677377164,6099.184981093029,8.566740480206011,0.009150348140999067,-1.531443247286205e8,73.27046703813245,9.683501317685314,120.66288271876437,4.936582319264547,10.423199393149737,407.015490031579,85791.04487466278,1.941807165348942e15,3006.9173476812275,33.699307848814165,0.04543600004885436,-0.00043432217264893677,1.9323041478150614e-5,169252.79165756557,38.80991395768792,0.006316283081855915,-0.000733403589047373,2.463859638167968e-5,74.80649212891477,-0.11961067959326772,-0.0009479318132103937,3.272208845663761e-5,-0.3942006522693833,-0.0010452755483798567,4.447160080749391e-5,-0.0006531922954130846,5.8683034316265535e-5,6.885328242702553e-5,0.2164403272259493,0.0004915294163039657,1.1019778540671863,7.68886336951646e7,1.8983330120902274e7,-117506.2842922468,-0.6640999432623724,3.779922056662658e-11,-4.7193551039797105e-9,-7.01413106673909e-9,-4.651391461658288e-19,0.002691283616319055,7.442133230080994e-12,3.344436224544295,6.597972933508435e-6,7.527565516583046e-12,8.430321559670393e-6,1.08480831418873e-5,0.0040507162885534504,0.00040027298333719565,0.00032093619081345447,3006.9173476812275,30439.197943301497,169252.79165756557,19837.808805165612,1.3403671376223575e-14,-1.828138983469415e-17,1.0,10.0,0.0,0.0,-254552.01369599046,-4.128058023138698e-9,1.1081758996778765e-10,3.888164563311572e8,-7.038084780071651e-8,-6.022829698627828e-12,-5.215601189483312e-7,-1.463828698655918e-11,-3.1176422016499667e-11,-0.056116306789663485,-2.6362852754290137e-8,7.007697031751595e-10,-2.266509615858146e-11,9.170736734234807e-13,-4.578992986386563e-14,-2.6817014521600794e-8,8.374623504243794e-10,-2.7879891209570564e-11,1.1399755515393339e-12,-5.728233845902288e-14,1.0227200037090452e-9,-3.5665243213468496e-11,1.4704329177102625e-12,-7.402728888028129e-14,-4.675854289833619e-11,1.950449344508021e-12,-9.822091078983108e-14,2.644374845849393e-12,-1.3323070373149684e-13,-1.8410695378113317e-13
0.0025883788334259885,-9.868746537716865,825120.1716035841,5974.382458789241,8.566740480082027,0.009434976299186722,-1.4157991199023256e8,73.27046703583703,9.68350131547175,120.66288267417406,4.936582318890302,10.423199391970382,382.82875128609425,78258.65340196386,1.7178819530253712e15,2828.2324414215536,33.69930783836372,0.04830660121182511,-0.0004909358909466619,2.3221734597167557e-5,159195.00963540163,38.809913942837746,0.006715339553084425,-0.0008290024478468077,2.9609776837002075e-5,74.80649209496437,-0.12716756298429255,-0.00107149433850754,3.9324226175956116e-5,-0.4191058561421428,-0.001181526790031038,5.344436650950865e-5,-0.0007383356457518591,7.052315492810031e-5,8.274539242996272e-5,0.2164403272259493,0.0005017972743419606,1.1019778540658203,7.688863370698927e7,1.8983330125241302e7,-112737.8627788433,-0.6857654762454038,4.326819799526861e-11,-5.3343873719303235e-9,-7.928294217137006e-9,-5.879228704865065e-19,0.0028394891912875767,8.564137557385183e-12,3.442377128244352,7.077887028694242e-6,8.585271471072331e-12,9.043514453708357e-6,1.1637135784547842e-5,0.004306546175750647,0.00042556095749112725,0.0003412124980973143,2828.2324414215536,28630.3603193545,159195.00963540163,18658.954654018507,1.7124616051820326e-14,-2.30881501629829e-17,1.0,10.0,0.0,0.0,-244849.0578867988,-4.671059784231104e-9,1.2928794852620899e-10,3.663415535186848e8,-7.96598346531684e-8,-7.237942950009321e-12,-5.903218072338259e-7,-1.7591276757175303e-11,-3.746542404718345e-11,-0.0562985666225396,-2.9797634110224856e-8,8.42102949250524e-10,-2.895641214931147e-11,1.2456245090171099e-12,-6.612233284439198e-14,-3.0310856101014337e-8,1.0063644016550213e-9,-3.5618758494064714e-11,1.5483856361974574e-12,-8.271794365120298e-14,1.2289842923448692e-9,-4.5565231453919184e-11,1.997238010073154e-12,-1.0689859651476898e-13,-5.973790689514203e-11,2.649234841600731e-12,-1.418356872076091e-13,3.5917825060717445e-12,-1.9239218452532076e-13,-2.658611670933693e-13
0.0025883788334259885,-9.868746537716865,825120.1716035841,5974.382458789241,8.566740480082027,0.009434976299186722,-1.4157991199023256e8,73.27046703583703,9.68350131547175,120.66288267417406,4.936582318890302,10.423199391970382,382.82875128609425,78258.65340196386,1.7178819530253712e15,2828.2324414215536,33.69930783836372,0.04830660121182511,-0.0004909358909466619,2.3221734597167557e-5,159195.00963540163,38.809913942837746,0.006715339553084425,-0.0008290024478468077,2.9609776837002075e-5,74.80649209496437,-0.12716756298429255,-0.00107149433850754,3.9324226175956116e-5,-0.4191058561421428,-0.001181526790031038,5.344436650950865e-5,-0.0007383356457518591,7.052315492810031e-5,8.274539242996272e-5,0.2164403272259493,0.0005017972743419606,1.1019778540658203,7.688863370698927e7,1.8983330125241302e7,-112737.8627788433,-0.6857654762454038,4.326819799526861e-11,-5.3343873719303235e-9,-7.928294217137006e-9,-5.879228704865065e-19,0.0028394891912875767,8.564137557385183e-12,3.442377128244352,7.077887028694242e-6,8.585271471072331e-12,9.043514453708357e-6,1.1637135784547842e-5,0.004306546175750647,0.00042556095749112725,0.0003412124980973143,2828.2324414215536,28630.3603193545,159195.00963540163,18658.954654018507,1.7124616051820326e-14,-2.30881501629829e-17,1.0,10.0,0.0,0.0,-244849.0578867988,-4.671059784231104e-9,1.2928794852620899e-10,3.663415535186848e8,-7.96598346531684e-8,-7.237942950009321e-12,-5.903218072338259e-7,-1.7591276757175303e-11,-3.746542404718345e-11,-0.0562985666225396,-2.9797634110224856e-8,8.42102949250524e-10,-2.895641214931147e-11,1.2456245090171099e-12,-6.612233284439198e-14,-3.0310856101014337e-8,1.0063644016550213e-9,-3.5618758494064714e-11,1.5483856361974574e-12,-8.271794365120298e-14,1.2289842923448692e-9,-4.5565231453919184e-11,1.997238010073154e-12,-1.0689859651476898e-13,-5.973790689514203e-11,2.649234841600731e-12,-1.418356872076091e-13,3.5917825060717445e-12,-1.9239218452532076e-13,-2.658611670933693e-13
0.002668879579549778,-9.838119533196169,768966.0474674072,5848.274090034676,8.566740479941968,0.009728411955982794,-1.3069637501971385e8,73.27046703324184,9.683501312970085,120.66288262377303,4.936582318467391,10.423199390637652,360.0827102440434,71388.61452883619,1.5198081217564792e15,2660.1910094846994,33.69930782656905,0.051358077713033475,-0.0005549186737630758,2.7906250575671056e-5,149736.32547095043,38.809913926062045,0.007139540400176214,-0.0009370448305312023,3.558295132421021e-5,74.80649205657068,-0.13520060232631087,-0.0012111402486102993,4.72570946234876e-5,-0.4455803261235829,-0.0013355130297748904,6.422568809678089e-5,-0.0008345615899109755,8.474977715028531e-5,9.943760421800154e-5,0.2164403272259493,0.0005126177035403567,1.1019778540642564,7.688863372035274e7,1.8983330130145036e7,-108020.33952088318,-0.7073819071101991,4.954923000709263e-11,-6.029447690927807e-9,-8.961423035270127e-9,-7.421066902534369e-19,0.0029894688483356182,9.860606702418675e-12,3.5394668034726533,7.594752540615958e-6,9.79414010265472e-12,9.703920684479729e-6,1.2486942243194507e-5,0.0045784840290549545,0.000452442202301889,0.0003627663910779665,2660.1910094846994,26929.267200563274,149736.32547095043,17550.319662295864,2.1877600046056174e-14,-2.9139780207848196e-17,1.0,10.0,0.0,0.0,-235202.6369254727,-5.280679592848195e-9,1.5069586349914826e-10,3.444792517887336e8,-8.999436677049243e-8,-8.697954040755571e-12,-6.669054291253137e-7,-2.1139330296446906e-11,-4.5021678605188474e-11,-0.056480414779379866,-3.367917636278461e-8,1.011907640046349e-9,-3.6992447320430334e-11,1.6917898312475485e-12,-9.54768077017919e-14,-3.4259116791057926e-8,1.2092916729838147e-9,-4.550379777676566e-11,2.102999260162447e-12,-1.1944013996419565e-13,1.4768000934491586e-9,-5.821074778352218e-11,2.7126320082136436e-12,-1.5435610806746922e-13,-7.631682279216032e-11,3.5981790260292217e-12,-2.0480418330347472e-13,4.878357788337307e-12,-2.7780648080168264e-13,-3.8389421361170333e-13
0.0027518698843136246,-9.807497645866233,716442.3099258516,5721.067887314644,8.566740479783917,0.010030922377520238,-1.2047411431573282e8,73.27046703031323,9.683501310142917,120.66288256684571,4.9365823179895,10.423199389131659,338.69160760840055,65122.67078577132,1.3445999607040945e15,2502.159486009661,33.699307813256034,0.05460175390982034,-0.0006272273776625594,3.353474340412173e-5,140841.07712952513,38.80991390711127,0.007590459878026569,-0.0010591465008696213,4.2759780246066624e-5,74.80649201315724,-0.14373960909103725,-0.0013689579350886405,5.678851544858165e-5,-0.47372231181334956,-0.0015095371174713792,7.717955387228148e-5,-0.0009433091779309024,0.00010184320611300375,0.00011949346371299002,0.2164403272259493,0.0005240156021164813,1.1019778540624654,7.688863373545475e7,1.898333013568678e7,-103364.35614756441,-0.7288976899834816,5.6765964748886415e-11,-6.81492208932213e-9,-1.0128959825901184e-8,-9.35452764744903e-19,0.0031407410110631064,1.1359401040888543e-11,3.6354862531182315,8.15153740188037e-6,1.117609394555452e-11,1.0415332420394006e-5,1.3402382255630183e-5,0.004867536814249082,0.00048101645548565073,0.00038567785562876637,2502.159486009661,25329.504963133702,140841.07712952513,16507.723948436316,2.79485215958893e-14,-3.6752446520301146e-17,1.0,10.0,0.0,0.0,-225635.62565192333,-5.964512137240564e-9,1.754862257476192e-10,3.2327817970906746e8,-1.014828344584355e-7,-1.0452145087222899e-11,-7.520400498735123e-7,-2.5402168005894507e-11,-5.410012882056752e-11,-0.05666141776410711,-3.8065425180260003e-8,1.215909540230937e-9,-4.7256443183450373e-11,2.2976304059119535e-12,-1.3785322076643314e-13,-3.8720730487861305e-8,1.4530868423724665e-9,-5.812944794779342e-11,2.8561015542958704e-12,-1.724527946410426e-13,1.7745235822830539e-9,-7.436224780483942e-11,3.684058760604964e-12,-2.2286664389347685e-13,-9.749230478610308e-11,4.886745968256005e-12,-2.957070373156764e-13,6.62539896971328e-12,-4.0111320007216643e-13,-5.542911791004694e-13
0.0027518698843136246,-9.807497645866233,716442.3099258516,5721.067887314644,8.566740479783917,0.010030922377520238,-1.2047411431573282e8,73.27046703031323,9.683501310142917,120.66288256684571,4.9365823179895,10.423199389131659,338.69160760840055,65122.67078577132,1.3445999607040945e15,2502.159486009661,33.699307813256034,0.05460175390982034,-0.0006272273776625594,3.353474340412173e-5,140841.07712952513,38.80991390711127,0.007590459878026569,-0.0010591465008696213,4.2759780246066624e-5,74.80649201315724,-0.14373960909103725,-0.0013689579350886405,5.678851544858165e-5,-0.47372231181334956,-0.0015095371174713792,7.717955387228148e-5,-0.0009433091779309024,0.00010184320611300375,0.00011949346371299002,0.2164403272259493,0.0005240156021164813,1.1019778540624654,7.688863373545475e7,1.898333013568678e7,-103364.35614756441,-0.7288976899834816,5.6765964748886415e-11,-6.81492208932213e-9,-1.0128959825901184e-8,-9.35452764744903e-19,0.0031407410110631064,1.1359401040888543e-11,3.6354862531182315,8.15153740188037e-6,1.117609394555452e-11,1.0415332420394006e-5,1.3402382255630183e-5,0.004867536814249082,0.00048101645548565073,0.00038567785562876637,2502.159486009661,25329.504963133702,140841.07712952513,16507.723948436316,2.79485215958893e-14,-3.6752446520301146e-17,1.0,10.0,0.0,0.0,-225635.62565192333,-5.964512137240564e-9,1.754862257476192e-10,3.2327817970906746e8,-1.014828344584355e-7,-1.0452145087222899e-11,-7.520400498735123e-7,-2.5402168005894507e-11,-5.410012882056752e-11,-0.05666141776410711,-3.8065425180260003e-8,1.215909540230937e-9,-4.7256443183450373e-11,2.2976304059119535e-12,-1.3785322076643314e-13,-3.8720730487861305e-8,1.4530868423724665e-9,-5.812944794779342e-11,2.8561015542958704e-12,-1.724527946410426e-13,1.7745235822830539e-9,-7.436224780483942e-11,3.684058760604964e-12,-2.2286664389347685e-13,-9.749230478610308e-11,4.886745968256005e-12,-2.957070373156764e-13,6.62539896971328e-12,-4.0111320007216643e-13,-5.542911791004694e-13
0.0028374251216985312,-9.776881290779665,667330.103410118,5592.977568099841,8.566740479605746,0.010342782311867702,-1.1089211883426456e8,73.2704670270144,9.683501306948006,120.66288250259342,4.936582317449504,10.423199387429941,318.5747914028601,59407.68937593944,1.189616660776447e15,2353.542036601807,33.699307798228155,0.05804965208202765,-0.0007089425821934878,4.029712568934869e-5,132475.72639803865,38.80991388570371,0.008069769263166233,-0.0011971321433004072,5.1382419065458e-5,74.80649196407319,-0.15281623203730754,-0.001547305821660922,6.82400910806449e-5,-0.5036361179537759,-0.0017061996649040932,9.274304397030264e-5,-0.0010662035311683816,0.0001223801961487314,0.00014358968147112658,0.2164403272259493,0.0005360166024682118,1.1019778540604135,7.688863375252086e7,1.8983330141949326e7,-98780.1065730018,-0.7502617279303473,6.506129614920038e-11,-7.702538429671066e-9,-1.144834257500621e-8,-1.1775766245460686e-18,0.0032928155025148758,1.3092915388588684e-11,3.730224101185683,8.751449478528947e-6,1.2756265120223898e-11,1.1181848396080695e-5,1.4388730047100887e-5,0.0051747733567288285,0.0005113895996929505,0.00041003180691149806,2353.542036601807,23825.04194108443,132475.72639803865,15527.236560107025,3.57023470316558e-14,-4.632056900306445e-17,1.0,10.0,0.0,0.0,-216170.40401771214,-6.730967030843467e-9,2.041682588799357e-10,3.0278154752630305e8,-1.1423071048090332e-7,-1.2559692866170236e-11,-8.465072059100777e-7,-3.0523539014734525e-11,-6.500688326168109e-11,-0.05684114586094127,-4.3021805555769346e-8,1.4609829834352266e-9,-6.036525606890386e-11,3.120228620057944e-12,-1.9902280147649522e-13,-4.3762236887748287e-8,1.7459652108602443e-9,-7.425451041018985e-11,3.878651021123702e-12,-2.489757887836375e-13,2.132187136945039e-9,-9.499045660713452e-11,5.0030497527548516e-12,-3.2176096598084386e-13,-1.24537050151934e-10,6.63635254647778e-12,-4.26925039416274e-13,8.997527865567386e-12,-5.791069480619952e-13,-8.002611304462629e-13
0.002925622750053611,-9.746270920386495,621422.949573428,5464.220946779924,8.566740479405102,0.010664274104906963,-1.0192813901162644e8,73.2704670233053,9.683501303337659,120.66288243012507,4.936582316839355,10.423199385507143,299.65641373895903,54195.21158732424,1.0525224745073801e15,2213.7783181326135,33.699307781263585,0.06171453353592536,-0.0008012844642964206,4.842142402178138e-5,124608.73278903736,38.80991386152135,0.008579242567814211,-0.0013530621687182227,6.17416219637561e-5,74.8064919085837,-0.1624640654175164,-0.0017488470109533144,8.199796705582474e-5,-0.5354324610455071,-0.001928437250437048,0.00011144095710903449,-0.0012050797163714211,0.00014705325169886148,0.00017253877859370822,0.2164403272259493,0.0005486470739282402,1.1019778540580618,7.688863377180573e7,1.8983330149026148e7,-94277.2454609695,-0.7714238714378715,7.460041155419887e-11,-8.705538353586632e-9,-1.2939260799740866e-8,-1.4803752150286492e-18,0.003445199419369564,1.5098823971225396e-11,3.8234785025051337,9.397955197381695e-6,1.456346604668172e-11,1.2007897712792107e-5,1.5451684956504433e-5,0.005501327958170419,0.0005436740241532506,0.00043591837964815236,2213.7783181326135,22410.205748570297,124608.73278903736,14605.160694727188,4.5604926869519483e-14,-5.833551397985053e-17,1.0,10.0,0.0,0.0,-206828.64157124312,-7.58935489988188e-9,2.373244845924556e-10,2.830267725939329e8,-1.283509805417512e-7,-1.5091648445344456e-11,-9.511440920921262e-7,-3.667602616935629e-11,-7.810944660814724e-11,-0.05701917732754043,-4.8622178803656834e-8,1.7553803824196268e-9,-7.710621251925293e-11,4.237043922897985e-12,-2.87311505753737e-13,-4.9458754435710314e-8,2.0977889852424214e-9,-9.48474864038145e-11,5.266936974926484e-12,-3.594250344807682e-13,2.5618342768905798e-9,-1.2133437013160194e-10,6.7938120236568486e-12,-4.645003602528112e-13,-1.590754859354675e-10,9.011760794096893e-12,-6.163197917595268e-13,1.2218136653342977e-11,-8.36017240686566e-13,-1.1552879344403165e-12
0.0030165423479728065,-9.715667026832488,578526.0327998706,5335.018268095093,8.566740479179376,0.010995687831111274,-9.355886894886313e7,73.27046701914232,9.683501299258024,120.66288234844671,4.936582316149973,10.42319938333464,281.86514404386025,49441.041389352664,9.312514665470638e14,2082.341360146204,33.69930776211201,0.0656099421170001,-0.0009056306885301008,5.8181400052637716e-5,117210.43428971518,38.809913834205304,0.009120762588796011,-0.0015292629242042222,7.418645939191166e-5,74.80649184585927,-0.1727187635254035,-0.001976588330891101,9.852573772633896e-5,-0.5692288468622734,-0.002179565475104098,0.0001339033503496246,-0.0013620096514122184,0.00017669377211290541,0.0002073162427082507,0.2164403272259493,0.0005619341271410677,1.1019778540553653,7.68886337935969e7,1.898333015702278e7,-89864.80519879813,-0.7923354065772934,8.557432874835429e-11,-9.838871016738863e-9,-1.4623943845792852e-8,-1.8585509718697886e-18,0.0035974029853786046,1.7420947888615647e-11,3.9150589047209103,1.0094799560357903e-5,1.6630728830920873e-11,1.289826541096289e-5,1.6597404343000126e-5,0.0058484042225107275,0.0005779890075353007,0.00046343323543475564,2082.341360146204,21079.661833238362,117210.43428971518,13738.019722279065,5.825081246984604e-14,-7.340852768901493e-17,1.0,10.0,0.0,0.0,-197631.09185182652,-8.549983108421526e-9,2.756209109901893e-10,2.6404520704391783e8,-1.4396461817573604e-7,-1.813331094980522e-11,-1.0668470774681971e-6,-4.406680695243836e-11,-9.38489854835226e-11,-0.05719510250133432,-5.4949920549000864e-8,2.1090073548673333e-9,-9.848409791002761e-11,5.753173237206565e-12,-4.147292039966602e-13,-5.58950762348082e-8,2.5203960753951604e-9,-1.211443798764651e-10,7.1516051245706844e-12,-5.188251382287937e-13,3.0779211698292365e-9,-1.5497520449795504e-10,9.224871001419396e-12,-6.705023870837736e-13,-2.031807258374315e-10,1.2236522889784213e-11,-8.896563629100037e-13,1.6590329827369733e-11,-1.2067950038785172e-12,-1.6676722153179858e-12
0.0030165423479728065,-9.715667026832488,578526.0327998706,5335.018268095093,8.566740479179376,0.010995687831111274,-9.355886894886313e7,73.27046701914232,9.683501299258024,120.66288234844671,4.936582316149973,10.42319938333464,281.86514404386025,49441.041389352664,9.312514665470638e14,2082.341360146204,33.69930776211201,0.0656099421170001,-0.0009056306885301008,5.8181400052637716e-5,117210.43428971518,38.809913834205304,0.009120762588796011,-0.0015292629242042222,7.418645939191166e-5,74.80649184585927,-0.1727187635254035,-0.001976588330891101,9.852573772633896e-5,-0.5692288468622734,-0.002179565475104098,0.0001339033503496246,-0.0013620096514122184,0.00017669377211290541,0.0002073162427082507,0.2164403272259493,0.0005619341271410677,1.1019778540553653,7.68886337935969e7,1.898333015702278e7,-89864.80519879813,-0.7923354065772934,8.557432874835429e-11,-9.838871016738863e-9,-1.4623943845792852e-8,-1.8585509718697886e-18,0.0035974029853786046,1.7420947888615647e-11,3.9150589047209103,1.0094799560357903e-5,1.6630728830920873e-11,1.289826541096289e-5,1.6597404343000126e-5,0.0058484042225107275,0.0005779890075353007,0.00046343323543475564,2082.341360146204,21079.661833238362,117210.43428971518,13738.019722279065,5.825081246984604e-14,-7.340852768901493e-17,1.0,10.0,0.0,0.0,-197631.09185182652,-8.549983108421526e-9,2.756209109901893e-10,2.6404520704391783e8,-1.4396461817573604e-7,-1.813331094980522e-11,-1.0668470774681971e-6,-4.406680695243836e-11,-9.38489854835226e-11,-0.05719510250133432,-5.4949920549000864e-8,2.1090073548673333e-9,-9.848409791002761e-11,5.753173237206565e-12,-4.147292039966602e-13,-5.58950762348082e-8,2.5203960753951604e-9,-1.211443798764651e-10,7.1516051245706844e-12,-5.188251382287937e-13,3.0779211698292365e-9,-1.5497520449795504e-10,9.224871001419396e-12,-6.705023870837736e-13,-2.031807258374315e-10,1.2236522889784213e-11,-8.896563629100037e-13,1.6590329827369733e-11,-1.2067950038785172e-12,-1.6676722153179858e-12
0.0031102655907233458,-9.68507016291901,538455.5579178731,5205.590598666255,8.566740478925691,0.011337321207627538,-8.576013991598734e7,73.27046701447809,9.683501294648318,120.66288225645008,4.936582315371106,10.423199380880131,265.1339092913439,45104.87278627914,8.239764000627409e14,1958.7356457580745,33.69930774049098,0.0697502474277818,-0.0010235364827462085,6.990567930545964e-5,110252.93933990628,38.80991380335056,0.009696326915455385,-0.0017283605931409513,8.91359581168951e-5,74.80649177496369,-0.18361815446734733,-0.0022339241509505554,0.0001183799052021662,-0.6051499454065556,-0.0024633272783785897,0.0001608865488760559,-0.0015393322977916338,0.00021229977535519107,0.0002490930564189346,0.2164403272259493,0.000575905610892314,1.101977854052272,7.68886338182189e7,1.8983330166058358e7,-85551.12586338232,-0.8129495085187394,9.820399298420802e-11,-1.111941043456993e-8,-1.652748435021347e-8,-2.3302526519340452e-18,0.0037489451450090396,2.0110263188167022e-11,4.0047875681257175,1.08460271309541e-5,1.89959215658335e-11,1.38581192849049e-5,1.7832538090991586e-5,0.0062172788477308245,0.0006144610980542455,0.000492677867904597,1958.7356457580745,19828.394049054914,110252.93933990628,12922.54452424697,7.439870507850107e-14,-9.229878165184709e-17,1.0,10.0,0.0,0.0,-188597.40708458924,-9.624261540658984e-9,3.1981857751680067e-10,2.4586198442274195e8,-1.612010981282517e-7,-2.1787070794359583e-11,-1.1945755055807998e-6,-5.294455281470404e-11,-1.1275501790641741e-10,-0.05736852761441323,-6.209912973493263e-8,2.5337521601125255e-9,-1.2578103254204658e-10,7.811190443643026e-12,-5.985968860697752e-13,-6.316689908949502e-8,3.027993798011603e-9,-1.5472235416677885e-10,9.70988932037008e-12,-7.488451155312274e-13,3.6977973959487198e-9,-1.9793062826564568e-10,1.2524849346169787e-11,-9.67771893105277e-13,-2.594981212817178e-10,1.6613913011496788e-11,-1.2840945032051647e-12,2.2525306077000957e-11,-1.741848696615631e-12,-2.407076763980668e-12
0.0032068762763961638,-9.654480943677587,501038.1208565718,5076.158144852028,8.566740478640865,0.011689479689601979,-7.850711088168542e7,73.2704670092612,9.683501289439928,120.66288215289958,4.936582314491183,10.423199378107158,249.39963713956217,41149.94649154331,7.29081127465426e14,1842.4952140281878,33.69930771608188,0.07415069233455883,-0.001156757285272805,8.398869485044771e-5,103710.0200188224,38.809913768500195,0.010308054533782028,-0.0019533194376191547,0.000107093055379561,74.80649169484045,-0.19520236522419615,-0.0025246858108681656,0.00014222841162353573,-0.6433280030754178,-0.0027839474427466767,0.0001932983326458781,-0.0017396877205238003,0.00025506913335146504,0.0002992746926088508,0.2164403272259493,0.0005905901172204515,1.1019778540487224,7.688863384603807e7,1.898333017626734e7,-81343.79379838276,-0.8332216771504717,1.1274503680015913e-10,-1.2566200605637159e-8,-1.8678203078007594e-8,-2.917858769766258e-18,0.0038993589607675652,2.322607490348133e-11,4.092500931949655,1.1656004875716814e-5,2.1702454817727048e-11,1.4893039067650409e-5,1.9164266165002912e-5,0.0066093057934604755,0.0006532245313834899,0.0005237599382386314,1842.4952140281878,18651.685446518728,103710.0200188224,12155.660974231052,9.501663508603875e-14,-1.1594758171139933e-16,1.0,10.0,0.0,0.0,-179745.96532412936,-1.0824820734548112e-8,3.707866783696192e-10,2.284959616248631e8,-1.8019897092993255e-7,-2.61758179743769e-11,-1.3353559474320204e-6,-6.360769846645916e-11,-1.3546301926666187e-10,-0.057539078457914825,-7.017599174524055e-8,3.043880479603527e-9,-1.6063277556910584e-10,1.060447956894685e-11,-8.638910989625457e-13,-7.138220914803559e-8,3.637630672056939e-9,-1.9759359787652826e-10,1.3182186510986919e-11,-1.0807314149583897e-12,4.442282069462889e-9,-2.527748499822953e-10,1.7003848659790568e-11,-1.3966917591111432e-12,-3.314027131628104e-10,2.2555292081324547e-11,-1.853218816238203e-12,3.0580818917443646e-11,-2.513868225485575e-12,-3.473957414471374e-12
0.0032068762763961638,-9.654480943677587,501038.1208565718,5076.158144852028,8.566740478640865,0.011689479689601979,-7.850711088168542e7,73.2704670092612,9.683501289439928,120.66288215289958,4.936582314491183,10.423199378107158,249.39963713956217,41149.94649154331,7.29081127465426e14,1842.4952140281878,33.69930771608188,0.07415069233455883,-0.001156757285272805,8.398869485044771e-5,103710.0200188224,38.809913768500195,0.010308054533782028,-0.0019533194376191547,0.000107093055379561,74.80649169484045,-0.19520236522419615,-0.0025246858108681656,0.00014222841162353573,-0.6433280030754178,-0.0027839474427466767,0.0001932983326458781,-0.0017396877205238003,0.00025506913335146504,0.0002992746926088508,0.2164403272259493,0.0005905901172204515,1.1019778540487224,7.688863384603807e7,1.898333017626734e7,-81343.79379838276,-0.8332216771504717,1.1274503680015913e-10,-1.2566200605637159e-8,-1.8678203078007594e-8,-2.917858769766258e-18,0.0038993589607675652,2.322607490348133e-11,4.092500931949655,1.1656004875716814e-5,2.1702454817727048e-11,1.4893039067650409e-5,1.9164266165002912e-5,0.0066093057934604755,0.0006532245313834899,0.0005237599382386314,1842.4952140281878,18651.685446518728,103710.0200188224,12155.660974231052,9.501663508603875e-14,-1.1594758171139933e-16,1.0,10.0,0.0,0.0,-179745.96532412936,-1.0824820734548112e-8,3.707866783696192e-10,2.284959616248631e8,-1.8019897092993255e-7,-2.61758179743769e-11,-1.3353559474320204e-6,-6.360769846645916e-11,-1.3546301926666187e-10,-0.057539078457914825,-7.017599174524055e-8,3.043880479603527e-9,-1.6063277556910584e-10,1.060447956894685e-11,-8.638910989625457e-13,-7.138220914803559e-8,3.637630672056939e-9,-1.9759359787652826e-10,1.3182186510986919e-11,-1.0807314149583897e-12,4.442282069462889e-9,-2.527748499822953e-10,1.7003848659790568e-11,-1.3966917591111432e-12,-3.314027131628104e-10,2.2555292081324547e-11,-1.853218816238203e-12,3.0580818917443646e-11,-2.513868225485575e-12,-3.473957414471374e-12
0.00330646028889392,-9.623900066362248,466110.14335628465,4946.938683892578,8.566740478321387,0.012052476335271109,-7.17744633382608e7,73.27046700343595,9.683501283555428,120.66288203641805,4.936582313497151,10.423199374974589,234.60302351279037,37542.73914870048,6.451362291383345e14,1733.181942919514,33.69930768852535,0.07882743994657992,-0.00130727413346146,0.00010090378737255521,97557.01539655004,38.809913729138785,0.010958192357203116,-0.0022074846699564354,0.00012866130264626744,74.80649160429755,-0.20751394532441417,-0.0028531970325248734,0.00017087282312065288,-0.6839032502496193,-0.003146193695871036,0.00023222808593850258,-0.001966055270851209,0.0003064393561863243,0.0003595477935619915,0.2164403272259493,0.0006060169784553027,1.1019778540446474,7.688863387746777e7,1.8983330187801465e7,-77249.59512710877,-0.8531101204052347,1.294932940699797e-10,-1.4200730225972943e-8,-2.110805784512797e-8,-3.6489340328972e-18,0.004048196513851655,2.6837380524719024e-11,4.1780506930810475,1.2529446074043825e-5,2.4800088182706665e-11,1.6009046980808402e-5,2.0600337921047114e-5,0.007025920392671771,0.00069442164380458,0.0005567936069172173,1733.181942919514,17545.100890951253,97557.01539655004,11434.478609953849,1.2133950410493375e-13,-1.4551992853106757e-16,1.0,10.0,0.0,0.0,-171093.72460123725,-1.2165642525383465e-8,4.2951741828003427e-10,2.1195977718455112e8,-2.011064841820242e-7,-3.144702169332171e-11,-1.4902867996188385e-6,-7.641433842234946e-11,-1.6273549251320214e-10,-0.05770640360654114,-7.930030556554496e-8,3.6565077929181655e-9,-2.0512589883181602e-10,1.4395294283125995e-11,-1.2466205570119534e-12,-8.066283420295499e-8,4.369760948169149e-9,-2.523248646435119e-10,1.78945072658518e-11,-1.5595322723723194e-12,5.3363531961256406e-9,-3.2279155275732283e-10,2.308241091879412e-11,-2.0154826555545717e-12,-4.2319975197369106e-10,3.0618528057090594e-11,-2.67428370871383e-12,4.1513272468220257e-11,-3.6276535277746827e-12,-5.013146626735964e-12
0.003409105541570339,-9.593328332047534,433517.3414836263,4818.146063232848,8.566740477963387,0.012426631600525045,-6.553659189800898e7,73.27046699694208,9.683501276907466,120.66288190547074,4.936582312374287,10.423199371436025,220.68831262245357,34252.67937045322,5.708774511379176e14,1630.3839241544895,33.699307657416185,0.08379762168011373,-0.0014773221505915539,0.00012121888303421273,91770.74005827964,38.809913684685085,0.01164912190818043,-0.0024946305561528805,0.0001545648562778145,74.80649150199046,-0.22059799337312727,-0.0032243360941629643,0.0002052748790706469,-0.7270243182948629,-0.0035554452695145742,0.0002789828796467697,-0.0022217964286844792,0.000368135204922949,0.0004319360354711696,0.2164403272259493,0.0006222162621247245,1.1019778540399676,7.68886339129743e7,1.898333020083192e7,-73274.48210239588,-0.8725760900839726,1.4879119190891565e-10,-1.6047240834398374e-8,-2.3853102256214266e-8,-4.5573961104173506e-18,0.004195033298291931,3.1024453673001286e-11,4.261304637097729,1.3471435636883994e-5,2.8345851419539755e-11,1.7212640084583895e-5,2.2149113734435397e-5,0.007468643550728158,0.0007382032948331658,0.0005918998731293148,1630.3839241544895,16504.470611074703,91770.74005827964,10756.2799115533,1.5494234854697616e-13,-1.8245481650364576e-16,1.0,10.0,0.0,0.0,-162656.10122602168,-1.3662204966461232e-8,4.97142832502772e-10,1.9626000856655306e8,-2.2408226020672217e-7,-3.7777612451669484e-11,-1.6605432989891064e-6,-9.179406818422629e-11,-1.954871781515834e-10,-0.05787017724351114,-8.960719618271886e-8,4.392164460130821e-9,-2.619214969394598e-10,1.953921082416865e-11,-1.7986877409681023e-12,-9.114618417139543e-8,5.248919931046332e-9,-3.221896577003007e-10,2.4288874415450248e-11,-2.250179917319106e-12,6.4099723172708085e-9,-4.1216859474181504e-10,3.133073341394206e-11,-2.90806404325559e-12,-5.403799810356971e-10,4.156001907539951e-11,-3.858644838522458e-12,5.634826269363572e-11,-5.234266159264196e-12,-7.2334119101903375e-12
0.003514901893123372,-9.562766670455131,403114.2272182849,4689.98879744293,8.5667404775626,0.012812273032332906,-5.976778811651714e7,73.27046698971441,9.683501269397516,120.6628817583476,4.936582311105982,10.423199367439146,207.60308951668202,31251.888501083948,5.051866266466972e14,1533.71393062876,33.69930762229764,0.08907938583181728,-0.0016694224629390203,0.00014561524354471937,86329.39783838199,38.809913634483834,0.012383366070602574,-0.002819014311578901,0.000185672385534986,74.80649138640301,-0.23450228492192982,-0.0036436054911229087,0.0002465882439005136,-0.7728486609817342,-0.004017769713778373,0.0003351306241912177,-0.0025107028037824443,0.00044222563454749704,0.0005188669400566564,0.2164403272259493,0.0006392187622048436,1.1019778540345908,7.688863395308362e7,1.8983330215551782e7,-69423.55258269353,-0.8915841636621862,1.7103515647861684e-10,-1.8133071947908054e-8,-2.6953999571917576e-8,-5.684937606093245e-18,0.004339472027405817,3.5880681945641305e-11,4.342147211756007,1.4487456786137542e-5,3.240509526502237e-11,1.8510824366375517e-5,2.3819608864781218e-5,0.007939085979212293,0.0007847292942227327,0.0006292069177607538,1533.71393062876,15525.874684552884,86329.39783838199,10118.510190512327,1.9783357331359734e-13,-2.285258334522451e-16,1.0,10.0,0.0,0.0,-154446.8743401658,-1.5331642921998102e-8,5.749538058616851e-10,1.8139742067695543e8,-2.492960309422888e-7,-4.5379820418301244e-11,-1.8473829601116113e-6,-1.1026214223340655e-10,-2.3481519624807924e-10,-0.058030101531145906,-1.0124903180788919e-7,5.275471222114772e-9,-3.3441260002863357e-10,2.6518223484851494e-11,-2.59488577833167e-12,-1.0298719962682029e-7,6.3045312621524184e-9,-4.113618756323133e-10,3.2964465945191634e-11,-3.246244224336511e-12,7.69907028589688e-9,-5.26245755789347e-10,4.252174451617448e-11,-4.195368012124477e-12,-6.899444740544322e-10,5.6405105343744404e-11,-5.5667726032377065e-12,7.64760541130821e-11,-7.551397254811919e-12,-1.0435606045117413e-11
0.003514901893123372,-9.562766670455131,403114.2272182849,4689.98879744293,8.5667404775626,0.012812273032332906,-5.976778811651714e7,73.27046698971441,9.683501269397516,120.6628817583476,4.936582311105982,10.423199367439146,207.60308951668202,31251.888501083948,5.051866266466972e14,1533.71393062876,33.69930762229764,0.08907938583181728,-0.0016694224629390203,0.00014561524354471937,86329.39783838199,38.809913634483834,0.012383366070602574,-0.002819014311578901,0.000185672385534986,74.80649138640301,-0.23450228492192982,-0.0036436054911229087,0.0002465882439005136,-0.7728486609817342,-0.004017769713778373,0.0003351306241912177,-0.0025107028037824443,0.00044222563454749704,0.0005188669400566564,0.2164403272259493,0.0006392187622048436,1.1019778540345908,7.688863395308362e7,1.8983330215551782e7,-69423.55258269353,-0.8915841636621862,1.7103515647861684e-10,-1.8133071947908054e-8,-2.6953999571917576e-8,-5.684937606093245e-18,0.004339472027405817,3.5880681945641305e-11,4.342147211756007,1.4487456786137542e-5,3.240509526502237e-11,1.8510824366375517e-5,2.3819608864781218e-5,0.007939085979212293,0.0007847292942227327,0.0006292069177607538,1533.71393062876,15525.874684552884,86329.39783838199,10118.510190512327,1.9783357331359734e-13,-2.285258334522451e-16,1.0,10.0,0.0,0.0,-154446.8743401658,-1.5331642921998102e-8,5.749538058616851e-10,1.8139742067695543e8,-2.492960309422888e-7,-4.5379820418301244e-11,-1.8473829601116113e-6,-1.1026214223340655e-10,-2.3481519624807924e-10,-0.058030101531145906,-1.0124903180788919e-7,5.275471222114772e-9,-3.3441260002863357e-10,2.6518223484851494e-11,-2.59488577833167e-12,-1.0298719962682029e-7,6.3045312621524184e-9,-4.113618756323133e-10,3.2964465945191634e-11,-3.246244224336511e-12,7.69907028589688e-9,-5.26245755789347e-10,4.252174451617448e-11,-4.195368012124477e-12,-6.899444740544322e-10,5.6405105343744404e-11,-5.5667726032377065e-12,7.64760541130821e-11,-7.551397254811919e-12,-1.0435606045117413e-11
0.0036239410467938096,-9.532216163802868,374763.6364016972,4562.668764621479,8.566740477114335,0.013209734901315273,-5.444241415843276e7,73.2704669816826,9.683501260914483,120.66288159314357,4.936582309673516,10.423199362924963,195.29808267975892,28514.94358363502,4.4707478821333344e14,1442.8079580707376,33.699307582655045,0.09469194697081654,-0.0018864179396610706,0.0001749098778804816,81212.49973361868,38.80991357779654,0.013163595955981672,-0.003185436451933203,0.00022302564951440554,74.80649125582602,-0.24927740249396355,-0.004117209940083384,0.0002961964596144456,-0.8215429830086998,-0.004540008911640864,0.0004025516496510419,-0.0028370498861936275,0.0005311918571479055,0.000623251733645672,0.2164403272259493,0.0006570559881801845,1.1019778540284113,7.688863399838874e7,1.898333023217876e7,-65701.04183484768,-0.9101024708770689,1.9668419272681696e-10,-2.0489047398481823e-8,-3.045659799485497e-8,-7.082757507387302e-18,0.004481145820455782,4.1514698583286724e-11,4.4204798555981135,1.5583419208443993e-5,3.705268949090437e-11,1.9911150713209568e-5,2.562153974511708e-5,0.008438952492099399,0.0008341688361511368,0.000668850452204608,1442.8079580707376,14605.62827512672,81212.49973361868,9518.767968417098,2.5257353977971414e-13,-2.8591380408496074e-16,1.0,10.0,0.0,0.0,-146478.1164618467,-1.719292614024813e-8,6.644215615433547e-10,1.673672926910197e8,-2.769294345450038e-7,-5.450815344910214e-11,-2.0521514683569204e-6,-1.3243639232468767e-10,-2.820350644322333e-10,-0.058185908516980314,-1.1439756909499251e-7,6.335946216837203e-9,-4.269243693751653e-10,3.598551665838088e-11,-3.742964047575859e-12,-1.1636053189167474e-7,7.5718713773645e-9,-5.251620902204199e-10,4.473327405797308e-11,-4.682525666646886e-12,9.246724961738478e-9,-6.718298232118364e-10,5.770290651677334e-11,-6.051615467898912e-12,-8.808177687594576e-10,7.654332602585236e-11,-8.02985093260729e-12,1.0378074724053589e-10,-1.0892669787429684e-11,-1.5053165804827013e-11
0.0037363163541011563,-9.501678090406664,348336.2994936163,4436.380104357199,8.56674047661343,0.013619357486343492,-4.953506761748681e7,73.2704669727708,9.683501251333148,120.66288140773685,4.936582308055788,10.423199357827007,183.72698423714522,26018.662411416066,3.9566725719027375e14,1357.3238967662726,33.69930753790872,0.10065563172325752,-0.002131512991117301,0.0002100822856676588,76400.78913743292,38.80991351379131,0.013992637268138371,-0.0035993079973434873,0.00026787359733897344,74.80649110833353,-0.26497685611215144,-0.0046521432410586965,0.0003557582336585759,-0.8732836372262937,-0.005129874860860983,0.000483500255129892,-0.003205656900315153,0.0006380085601154787,0.0007485806411461981,0.2164403272259493,0.0006757601385315757,1.1019778540213065,7.6888634049558e7,1.8983330250958223e7,-62110.32857482423,-0.9281028505592066,2.2626979885544014e-10,-2.3149905367953427e-8,-3.441257111928128e-8,-8.813666118023359e-18,0.004619720644080587,4.805284817612667e-11,4.496221037122281,1.676568785873536e-5,4.237438366870396e-11,2.142175171437704e-5,2.75653713393165e-5,0.00897004596701487,0.0008867009014485639,0.0007109740416370109,1357.3238967662726,13740.268186406403,76400.78913743292,8954.796213805632,3.2242526195497043e-13,-3.572933130219943e-16,1.0,10.0,0.0,0.0,-138760.1554828068,-1.9267055170245093e-8,7.672218367119975e-10,1.5415982001850134e8,-3.0717685404084975e-7,-6.546772313515356e-11,-2.276288882609783e-6,-1.5905740977505408e-10,-3.387236639846714e-10,-0.05833736145309751,-1.292463398944843e-7,7.608967457887525e-9,-5.449684634716036e-10,4.8825991240344365e-11,-5.398099890821624e-12,-1.3146296839200627e-7,9.093219758243309e-9,-6.703704661332393e-10,6.069535004208295e-11,-6.753160829298078e-12,1.1104565767893583e-8,-8.575949420985831e-10,7.829328611294179e-11,-8.72771745939081e-12,-1.1243728019418683e-9,1.0385719890730391e-10,-1.1580831664551977e-11,1.4081490484381595e-10,-1.570976944600675e-11,-2.171034199090582e-11
0.0037363163541011563,-9.501678090406664,348336.2994936163,4436.380104357199,8.56674047661343,0.013619357486343492,-4.953506761748681e7,73.2704669727708,9.683501251333148,120.66288140773685,4.936582308055788,10.423199357827007,183.72698423714522,26018.662411416066,3.9566725719027375e14,1357.3238967662726,33.69930753790872,0.10065563172325752,-0.002131512991117301,0.0002100822856676588,76400.78913743292,38.80991351379131,0.013992637268138371,-0.0035993079973434873,0.00026787359733897344,74.80649110833353,-0.26497685611215144,-0.0046521432410586965,0.0003557582336585759,-0.8732836372262937,-0.005129874860860983,0.000483500255129892,-0.003205656900315153,0.0006380085601154787,0.0007485806411461981,0.2164403272259493,0.0006757601385315757,1.1019778540213065,7.6888634049558e7,1.8983330250958223e7,-62110.32857482423,-0.9281028505592066,2.2626979885544014e-10,-2.3149905367953427e-8,-3.441257111928128e-8,-8.813666118023359e-18,0.004619720644080587,4.805284817612667e-11,4.496221037122281,1.676568785873536e-5,4.237438366870396e-11,2.142175171437704e-5,2.75653713393165e-5,0.00897004596701487,0.0008867009014485639,0.0007109740416370109,1357.3238967662726,13740.268186406403,76400.78913743292,8954.796213805632,3.2242526195497043e-13,-3.572933130219943e-16,1.0,10.0,0.0,0.0,-138760.1554828068,-1.9267055170245093e-8,7.672218367119975e-10,1.5415982001850134e8,-3.0717685404084975e-7,-6.546772313515356e-11,-2.276288882609783e-6,-1.5905740977505408e-10,-3.387236639846714e-10,-0.05833736145309751,-1.292463398944843e-7,7.608967457887525e-9,-5.449684634716036e-10,4.8825991240344365e-11,-5.398099890821624e-12,-1.3146296839200627e-7,9.093219758243309e-9,-6.703704661332393e-10,6.069535004208295e-11,-6.753160829298078e-12,1.1104565767893583e-8,-8.575949420985831e-10,7.829328611294179e-11,-8.72771745939081e-12,-1.1243728019418683e-9,1.0385719890730391e-10,-1.1580831664551977e-11,1.4081490484381595e-10,-1.570976944600675e-11,-2.171034199090582e-11
0.0038521225894634025,-9.471153966094148,323710.42875729175,4311.308235359927,8.566740476054221,0.014041486253007836,-4.50207310427971e7,73.27046696289729,9.683501240512438,120.66288119976481,4.93658230622903,10.423199352070407,172.84627687709263,23741.906471741702,3.5019043310837106e14,1276.9402529036104,33.69930748740608,0.10699192350427128,-0.002408317922845506,0.000252306351106362,71876.16986725769,38.80991344153145,0.014873476521548076,-0.004066725369221064,0.0003217130357465468,74.80649094175637,-0.281657201056501,-0.005256285082359502,0.0004272614488319532,-0.9282570127290583,-0.005796056419891018,0.000580678111990387,-0.003621953510350945,0.0007662407662602758,0.0008990365328041824,0.2164403272259493,0.0006953640682272975,1.101977854013135,7.688863410734433e7,1.8983330272166613e7,-58653.951430888614,-0.945560951772889,2.6040742782019707e-10,-2.615477744687682e-8,-3.88801315017735e-8,-1.0954641555407304e-17,0.004754897108717237,5.564203820766174e-11,4.569306080152266,1.8041112896514578e-5,4.8468352927998446e-11,2.305137991135609e-5,2.9662366361879827e-5,0.009534271199719009,0.0009425146505007783,0.0007557294208943168,1276.9402529036104,12926.539917972555,71876.16986725769,8424.473906380848,4.115457782249169e-13,-4.459350701393087e-16,1.0,10.0,0.0,0.0,-131301.5612325946,-2.1577277717919517e-8,8.8526207704701e-10,1.417605660371153e8,-3.4024631002079127e-7,-7.862417354062343e-11,-2.5213362361203664e-6,-1.9101260712977785e-10,-4.067704638173061e-10,-0.05848425564700524,-1.4601330880224172e-7,9.13692002439399e-9,-6.955660169762019e-10,6.623803745706071e-11,-7.783692678633613e-12,-1.4851613295118593e-7,1.091922993331142e-8,-8.556240906209136e-10,8.234046291704119e-11,-9.737637997443603e-12,1.3334447789368432e-8,-1.0945909648282753e-9,1.0621470175647392e-10,-1.2584900635095214e-11,-1.4350974577453805e-9,1.4089621079528757e-10,-1.669905729895658e-11,1.910354875503861e-10,-2.265298437141944e-11,-3.1305874063664165e-11
0.003971455623547186,-9.440645601107661,300771.33554235863,4187.629072092414,8.566740475430487,0.014476470662945903,-4.087490774317689e7,73.27046695197413,9.683501228293508,120.66288096659757,4.936582304166485,10.423199345570875,162.61507376354868,21665.401709127593,3.0996011909178275e14,1201.3549658944053,33.6993074304129,0.11372350159175566,-0.0027208980822338246,0.0003029883055582998,67621.63959410589,38.809913359962934,0.015809266473097716,-0.004594553380141998,0.00038633703476382766,74.80649075365278,-0.2993781407262083,-0.005938508305872936,0.000513087450012477,-0.9866598738572918,-0.006548337588281969,0.000697321633996323,-0.004092053733661467,0.0009201591241259188,0.0010796301952617747,0.2164403272259493,0.0007159012372714575,1.101977854003734,7.688863417259544e7,1.8983330296115182e7,-55333.63676834041,-0.9624562704302769,2.998097016572565e-10,-2.954771920560578e-8,-4.392482109839793e-8,-1.3599929041585378e-17,0.004886411554239349,6.445302704994742e-11,4.639686751459718,1.9417059819417578e-5,5.544694683960091e-11,2.4809446299790374e-5,3.192463482207194e-5,0.010133638239121626,0.0010018097661492831,0.0008032767703561166,1201.3549658944053,12161.3856930486,67621.63959410589,7925.808234415157,5.252288933750981e-13,-5.558259704105004e-16,1.0,10.0,0.0,0.0,-124109.15966720664,-2.414932578346814e-8,1.0207118847377187e-9,1.3015095708367656e8,-3.7636038351038063e-7,-9.441549807581e-11,-2.7889423581864296e-6,-2.293648484453079e-10,-4.884384692817311e-10,-0.05862641876970774,-1.6494381484409518e-7,1.0970560695125605e-8,-8.876572563704996e-10,8.984391260927465e-11,-1.1221218992941936e-11,-1.6776947449258928e-7,1.3110560349366665e-8,-1.0919208878040685e-9,1.1168532034623841e-10,-1.403814947467176e-11,1.6010443176315256e-8,-1.3968881730084572e-9,1.4406875113754931e-10,-1.8142986136371907e-11,-1.8314399355550736e-9,1.9111167939233773e-10,-2.4074330554813452e-11,2.5912233743464984e-10,-3.2658129766276764e-11,-4.51331344492108e-11
0.003971455623547186,-9.440645601107661,300771.33554235863,4187.629072092414,8.566740475430487,0.014476470662945903,-4.087490774317689e7,73.27046695197413,9.683501228293508,120.66288096659757,4.936582304166485,10.423199345570875,162.61507376354868,21665.401709127593,3.0996011909178275e14,1201.3549658944053,33.6993074304129,0.11372350159175566,-0.0027208980822338246,0.0003029883055582998,67621.63959410589,38.809913359962934,0.015809266473097716,-0.004594553380141998,0.00038633703476382766,74.80649075365278,-0.2993781407262083,-0.005938508305872936,0.000513087450012477,-0.9866598738572918,-0.006548337588281969,0.000697321633996323,-0.004092053733661467,0.0009201591241259188,0.0010796301952617747,0.2164403272259493,0.0007159012372714575,1.101977854003734,7.688863417259544e7,1.8983330296115182e7,-55333.63676834041,-0.9624562704302769,2.998097016572565e-10,-2.954771920560578e-8,-4.392482109839793e-8,-1.3599929041585378e-17,0.004886411554239349,6.445302704994742e-11,4.639686751459718,1.9417059819417578e-5,5.544694683960091e-11,2.4809446299790374e-5,3.192463482207194e-5,0.010133638239121626,0.0010018097661492831,0.0008032767703561166,1201.3549658944053,12161.3856930486,67621.63959410589,7925.808234415157,5.252288933750981e-13,-5.558259704105004e-16,1.0,10.0,0.0,0.0,-124109.15966720664,-2.414932578346814e-8,1.0207118847377187e-9,1.3015095708367656e8,-3.7636038351038063e-7,-9.441549807581e-11,-2.7889423581864296e-6,-2.293648484453079e-10,-4.884384692817311e-10,-0.05862641876970774,-1.6494381484409518e-7,1.0970560695125605e-8,-8.876572563704996e-10,8.984391260927465e-11,-1.1221218992941936e-11,-1.6776947449258928e-7,1.3110560349366665e-8,-1.0919208878040685e-9,1.1168532034623841e-10,-1.403814947467176e-11,1.6010443176315256e-8,-1.3968881730084572e-9,1.4406875113754931e-10,-1.8142986136371907e-11,-1.8314399355550736e-9,1.9111167939233773e-10,-2.4074330554813452e-11,2.5912233743464984e-10,-3.2658129766276764e-11,-4.51331344492108e-11
0.0040944120212774975,-9.410155161962118,279411.0648044466,4065.5083973178566,8.566740474735417,0.014924662708546399,-3.707374086399169e7,73.27046693990684,9.683501214497621,120.66288070530898,4.9365823018380475,10.42319933823359,152.99496617788142,19771.574580216024,2.743711863912671e14,1130.2842827931083,33.69930736610373,0.12087427464760153,-0.0030738282008062217,0.00036381184859857885,63621.22648610288,38.80991326790051,0.016803330781932562,-0.005190516997127395,0.00046389246105814537,74.8064905412761,-0.3182026148846375,-0.006708797512050318,0.0006160874531913356,-1.0486996510250286,-0.007397728291273318,0.0008373058225167931,-0.004622837667962163,0.0011048769381683898,0.0012963611101721843,0.2164403272259493,0.0007374056430301181,1.1019778539929146,7.688863424626514e7,1.8983330323154155e7,-52150.3351591132,-0.9787721313385722,3.4530162982554157e-10,-3.33782965524135e-8,-4.9620384977705746e-8,-1.6864792288740838e-17,0.005014036509093698,7.468420903273844e-11,4.70733066389369,2.0901439722696208e-5,6.343866444594909e-11,2.670605899233891e-5,3.4365183775077974e-5,0.010770265212249023,0.001064796747601741,0.0008537849526402459,1130.2842827931083,11441.933064183251,63621.22648610288,7456.9271688553235,6.702127347088739e-13,-6.918085158489265e-16,1.0,10.0,0.0,0.0,-117188.06971366123,-2.7011675424969026e-8,1.1760370280507915e-9,1.1930880110700446e8,-4.157571661771465e-7,-1.1336608327281793e-10,-3.0808708951464575e-6,-2.7538646578792933e-10,-5.864366359052197e-10,-0.0587637107047463,-1.8631382051592323e-7,1.3170638838083849e-8,-1.1326204035740765e-9,1.2183858691954925e-10,-1.61730600501137e-11,-1.8950356765205667e-7,1.5739811497655147e-8,-1.3932579855776676e-9,1.5145861443730906e-10,-2.023317415636135e-11,1.9221206483686045e-8,-1.7823940306332415e-9,1.9537554017711952e-10,-2.6149647422518782e-11,-2.3368796982465006e-9,2.5917347909533525e-10,-3.46988258815977e-11,3.514076795568805e-10,-4.70712484108367e-11,-6.505248847684373e-11
0.004221088504915038,-9.379685250069723,259528.05323489723,3945.101434723166,8.566740473961554,0.015386414955808293,-3.359411669986142e7,73.27046692659405,9.683501198923812,120.66288041264514,4.936582299209872,10.423199329951967,143.94988200250393,18044.402803614525,2.428884384400089e14,1063.4617128133013,33.69930729355134,0.12846940379647181,-0.0034722520826388366,0.0004367916445510543,59859.93036050073,38.80991316401252,0.01785916721761906,-0.005863302132489697,0.000556948190774915,74.80649030153923,-0.3381968604145043,-0.007578379333115108,0.0007396731377444592,-1.114594640949785,-0.008356608030813496,0.00100526738773751,-0.0052220412587341775,0.0013265126348192139,0.0015564080769408756,0.2164403272259493,0.0007599117243490859,1.1019778539804597,7.688863432942574e7,1.8983330353677288e7,-49104.266238313125,-0.9944956140157075,3.9783807919268555e-10,-3.7702229397639365e-8,-5.6049730630179055e-8,-2.089004377132598e-17,0.005137580522960104,8.65659561408045e-11,4.772220496806838,2.250273854296875e-5,7.259037417393913e-11,2.8752060583687317e-5,3.6997965403120535e-5,0.011446380202665333,0.001131697112271098,0.000907431675570826,1063.4617128133013,10765.484329758972,59859.93036050073,7016.072565858181,8.550688141840991e-13,-8.597406816813942e-16,1.0,10.0,0.0,0.0,-110541.76286866961,-3.019582906086257e-8,1.3540372147532116e-9,1.0920882045731436e8,-4.586912068049909e-7,-1.3610335765789442e-10,-3.399007299870958e-6,-3.3059957385845477e-10,-7.04005688780751e-10,-0.05889602292417412,-2.1043347592053425e-7,1.5809816803187324e-8,-1.4449279830185243e-9,1.6519021561254394e-10,-2.3303871667791117e-11,-2.140337330384442e-7,1.8893820982108305e-8,-1.7774391263953517e-9,2.0535025177513057e-10,-2.915425990750483e-11,2.307277705085051e-8,-2.2738862309384714e-9,2.648952209601137e-10,-3.7679656208417255e-11,-2.9812820450027944e-9,3.513966375789782e-10,-4.999880010283269e-11,4.764546252844115e-10,-6.78273116725828e-11,-9.373829793763105e-11
0.004351581230920657,-9.349239003999234,241026.81053233022,3826.552637864749,8.56674047310075,0.015862077908430874,-3.041375223009073e7,73.27046691192717,9.683501181346362,120.66288008499038,4.936582296243948,10.423199320606312,135.44595523777025,16469.279612728114,2.150385366965843e14,1000.637063354774,33.69930721171528,0.13653530985551038,-0.00392194764009824,0.0005243365559518922,56323.668423753785,38.80991304680437,0.018980448665016476,-0.006622665464256838,0.0006685757378235553,74.80649003097595,-0.35943043035029204,-0.008559864377090583,0.0008879237274424661,-1.1845740693764708,-0.009438882405875475,0.0012067502792162384,-0.005898354108632188,0.0015923817990645761,0.001868354530788421,0.2164403272259493,0.0007834542257047586,1.1019778539661182,7.688863442328154e7,1.8983330388126835e7,-46194.97078016625,-1.009617425747475,4.585237498706972e-10,-4.258209250581663e-8,-6.330597276947176e-8,-2.584750040959442e-17,0.0052568874156176375,1.0036557652456867e-10,4.834353055007315,2.4230043890690765e-5,8.306979477639426e-11,3.095906243460606e-5,3.983792113204069e-5,0.012164321698385907,0.0012027434577711565,0.0009644035431381263,1000.637063354774,10129.506775638485,56323.668423753785,6601.593807084585,1.090693242151484e-12,-1.0666763070560298e-15,1.0,10.0,0.0,0.0,-104172.14350911824,-3.37366194232499e-8,1.557887756224601e-9,9.982318679876673e7,-5.054344146309997e-7,-1.6337746865468657e-10,-3.7453654971139025e-6,-3.968237015263534e-10,-8.450195156839263e-10,-0.059023277420641736,-2.3765099650617543e-7,1.8974938086931434e-8,-1.842975295803445e-9,2.239097349928879e-10,-3.35684100797581e-11,-2.417139754662418e-7,2.2676374218474868e-8,-2.267093893273762e-9,2.78346522762131e-10,-4.199590698267512e-11,2.769188884970424e-8,-2.9003167677376557e-9,3.590604084129386e-10,-5.427691558780141e-11,-3.802608082127334e-9,4.763150491264019e-10,-7.202308979203804e-11,6.458351929212562e-10,-9.770597192311866e-11,-1.350324334511049e-10
0.004351581230920657,-9.349239003999234,241026.81053233022,3826.552637864749,8.56674047310075,0.015862077908430874,-3.041375223009073e7,73.27046691192717,9.683501181346362,120.66288008499038,4.936582296243948,10.423199320606312,135.44595523777025,16469.279612728114,2.150385366965843e14,1000.637063354774,33.69930721171528,0.13653530985551038,-0.00392194764009824,0.0005243365559518922,56323.668423753785,38.80991304680437,0.018980448665016476,-0.006622665464256838,0.0006685757378235553,74.80649003097595,-0.35943043035029204,-0.008559864377090583,0.0008879237274424661,-1.1845740693764708,-0.009438882405875475,0.0012067502792162384,-0.005898354108632188,0.0015923817990645761,0.001868354530788421,0.2164403272259493,0.0007834542257047586,1.1019778539661182,7.688863442328154e7,1.8983330388126835e7,-46194.97078016625,-1.009617425747475,4.585237498706972e-10,-4.258209250581663e-8,-6.330597276947176e-8,-2.584750040959442e-17,0.0052568874156176375,1.0036557652456867e-10,4.834353055007315,2.4230043890690765e-5,8.306979477639426e-11,3.095906243460606e-5,3.983792113204069e-5,0.012164321698385907,0.0012027434577711565,0.0009644035431381263,1000.637063354774,10129.506775638485,56323.668423753785,6601.593807084585,1.090693242151484e-12,-1.0666763070560298e-15,1.0,10.0,0.0,0.0,-104172.14350911824,-3.37366194232499e-8,1.557887756224601e-9,9.982318679876673e7,-5.054344146309997e-7,-1.6337746865468657e-10,-3.7453654971139025e-6,-3.968237015263534e-10,-8.450195156839263e-10,-0.059023277420641736,-2.3765099650617543e-7,1.8974938086931434e-8,-1.842975295803445e-9,2.239097349928879e-10,-3.35684100797581e-11,-2.417139754662418e-7,2.2676374218474868e-8,-2.267093893273762e-9,2.78346522762131e-10,-4.199590698267512e-11,2.769188884970424e-8,-2.9003167677376557e-9,3.590604084129386e-10,-5.427691558780141e-11,-3.802608082127334e-9,4.763150491264019e-10,-7.202308979203804e-11,6.458351929212562e-10,-9.770597192311866e-11,-1.350324334511049e-10
0.004485984952471096,-9.3188202026489,223817.60605802614,3709.9955918475375,8.566740472144124,0.016351996955089484,-2.7511264269215748e7,73.27046689579008,9.683501161512034,120.66287971833077,4.936582292897637,10.423199310062373,127.45139867886327,15032.888973792134,1.9040284168458147e14,941.575499375751,33.69930711942948,0.14509966623506837,-0.004429397526672256,0.0006293242068366759,52999.22232564135,38.80991291460064,0.020171022137162268,-0.007479553707942105,0.0008024443286947633,74.80648972569905,-0.3819761751895702,-0.009667401387785572,0.0010657122576443294,-1.2588780294837074,-0.010660153103183799,0.0014483772917980166,-0.006661525704519649,0.001911223619074323,0.0022424542320508695,0.2164403272259493,0.0008080680313014509,1.1019778539496015,7.688863452918354e7,1.8983330426998943e7,-43421.36598601773,-1.0241317409297186,5.286359711740632e-10,-4.8088076097689856e-8,-7.149356751523874e-8,-3.1946537473937627e-17,0.0053718351105597065,1.1639296235355271e-10,4.893738248750091,2.6093069426306215e-5,9.506825984069573e-11,3.333947581750214e-5,4.290102170928628e-5,0.01292653774795047,0.001278179397750016,0.001024896005379635,941.575499375751,9531.623153135475,52999.22232564135,6211.941594010384,1.3909257336396963e-12,-1.321064687404773e-15,1.0,10.0,0.0,0.0,-98079.6414267871,-3.7672536748344656e-8,1.7911853480978412e-9,9.112203854537848e7,-5.562769160196622e-7,-1.9608448224766387e-10,-4.122094197871877e-6,-4.762319312032597e-10,-1.0141046682906895e-9,-0.059145425355792466,-2.68356867747758e-7,2.2769699660042236e-8,-2.3501242218383807e-9,3.0341282799556377e-10,-4.833703452436707e-11,-2.729412535502795e-7,2.721139816074555e-8,-2.8909618548109894e-9,3.7718011194084025e-10,-6.047259246719455e-11,3.32298700794165e-8,-3.698454985057967e-9,4.865567673760402e-10,-7.815742983418453e-11,-4.849069207658405e-9,6.454517884854348e-10,-1.0371248493493374e-10,8.751749607813504e-10,-1.4069705499315118e-10,-1.944494851283586e-10
0.004624391892782438,-9.28843340473213,207816.18092440773,3595.5531496743033,8.566740471082007,0.016856508262569035,-2.4866224534130007e7,73.27046687805888,9.683501139137134,120.66287930821571,4.9365822891231765,10.42319929816979,119.93638902950073,13723.092593394495,1.686110958925375e14,886.0566946448733,33.69930701538909,0.1541913633832588,-0.005001864587515278,0.0007551884568234382,49874.19038510099,38.809912765526036,0.02143490383227261,-0.008446231023590352,0.0009629324396891157,74.8064893813556,-0.4059101492932816,-0.010916841919703527,0.0012788537059291514,-1.3377571734057365,-0.012037899482634722,0.0017380513854648985,-0.007522478889986905,0.0022934665402044325,0.002690942960146779,0.2164403272259493,0.0008337879345038767,1.1019778539305762,7.688863464864506e7,1.898333047084941e7,-40781.80578539371,-1.038035996461757,6.096505183578809e-10,-5.4298797578267924e-8,-8.072952322402311e-8,-3.9441927666180586e-17,0.005482333993279233,1.350069718553069e-10,4.950397954126573,2.8102173262793567e-5,1.0880376462861438e-10,3.5906535429374216e-5,4.620429746034492e-5,0.013735582564086135,0.0013582592468835638,0.0010891131072402664,886.0566946448733,8969.60308708945,49874.19038510099,5845.662348404088,1.7733273290445236e-12,-1.632965252497281e-15,1.0,10.0,0.0,0.0,-92263.32058003359,-4.204607335560494e-8,2.0579977059811385e-9,8.307398196278232e7,-6.115277669116622e-7,-2.352935960412809e-10,-4.531482139021111e-6,-5.714167243748225e-10,-1.216780478722881e-9,-0.059262445338790215,-3.0298832760908637e-7,2.7317784119267193e-8,-2.9960143766679543e-9,4.1100482212634065e-10,-6.957471106297322e-11,-3.081600304636577e-7,3.264670458024217e-8,-3.6855056426726496e-9,5.109329495941187e-10,-8.704273611075131e-11,3.986721371634904e-8,-4.714951521834755e-9,6.591008028890832e-10,-1.1249880741542046e-10,-6.181833539865413e-9,8.743510908190369e-10,-1.4928395370730325e-10,1.185552604303826e-9,-2.025218966286498e-10,-2.798974086625211e-10
0.004624391892782438,-9.28843340473213,207816.18092440773,3595.5531496743033,8.566740471082007,0.016856508262569035,-2.4866224534130007e7,73.27046687805888,9.683501139137134,120.66287930821571,4.9365822891231765,10.42319929816979,119.93638902950073,13723.092593394495,1.686110958925375e14,886.0566946448733,33.69930701538909,0.1541913633832588,-0.005001864587515278,0.0007551884568234382,49874.19038510099,38.809912765526036,0.02143490383227261,-0.008446231023590352,0.0009629324396891157,74.8064893813556,-0.4059101492932816,-0.010916841919703527,0.0012788537059291514,-1.3377571734057365,-0.012037899482634722,0.0017380513854648985,-0.007522478889986905,0.0022934665402044325,0.002690942960146779,0.2164403272259493,0.0008337879345038767,1.1019778539305762,7.688863464864506e7,1.898333047084941e7,-40781.80578539371,-1.038035996461757,6.096505183578809e-10,-5.4298797578267924e-8,-8.072952322402311e-8,-3.9441927666180586e-17,0.005482333993279233,1.350069718553069e-10,4.950397954126573,2.8102173262793567e-5,1.0880376462861438e-10,3.5906535429374216e-5,4.620429746034492e-5,0.013735582564086135,0.0013582592468835638,0.0010891131072402664,886.0566946448733,8969.60308708945,49874.19038510099,5845.662348404088,1.7733273290445236e-12,-1.632965252497281e-15,1.0,10.0,0.0,0.0,-92263.32058003359,-4.204607335560494e-8,2.0579977059811385e-9,8.307398196278232e7,-6.115277669116622e-7,-2.352935960412809e-10,-4.531482139021111e-6,-5.714167243748225e-10,-1.216780478722881e-9,-0.059262445338790215,-3.0298832760908637e-7,2.7317784119267193e-8,-2.9960143766679543e-9,4.1100482212634065e-10,-6.957471106297322e-11,-3.081600304636577e-7,3.264670458024217e-8,-3.6855056426726496e-9,5.109329495941187e-10,-8.704273611075131e-11,3.986721371634904e-8,-4.714951521834755e-9,6.591008028890832e-10,-1.1249880741542046e-10,-6.181833539865413e-9,8.743510908190369e-10,-1.4928395370730325e-10,1.185552604303826e-9,-2.025218966286498e-10,-2.798974086625211e-10
0.0047668903680483845,-9.258084106553925,192943.4698733884,3483.337709165395,8.566740469903904,0.017375933756212422,-2.245919889670416e7,73.27046685860176,9.683501113904402,120.66287884971797,4.936582284867158,10.423199284760452,112.87295748542005,12528.826498255883,1.493358300321949e14,833.874023402398,33.69930689813663,0.16384044221570426,-0.005647471621117167,0.0009060215608348024,46936.9420906079,38.80991259748536,0.0227762698791551,-0.009536413702664693,0.0011552580596393706,74.80648899307984,-0.4313114356394088,-0.012325914422213646,0.001534277991725436,-1.4214721346713852,-0.013591670538202757,0.002085190803884157,-0.008493429821458238,0.0027515385184704155,0.003228402536452153,0.2164403272259493,0.0008606483448912165,1.1019778539086595,7.688863478335829e7,1.898333052029977e7,-38274.14256954385,-1.0513306613346711,7.032706981822042e-10,-6.1302158713899e-8,-9.114467962363321e-8,-4.8643178462129563e-17,0.005588324957354352,1.5662259808050857e-10,5.004364828364752,3.026836906778971e-5,1.2452429882095607e-10,3.8674313576872276e-5,4.976585654212581e-5,0.014594110349840124,0.001443247432615302,0.001157267018413868,833.874023402398,8441.354893005395,46936.9420906079,5501.392879399865,2.2601545066943775e-12,-2.0142697878718406e-15,1.0,10.0,0.0,0.0,-86720.99615285853,-4.690408315406769e-8,2.3629168669446374e-9,7.564656059874967e7,-6.715154807049365e-7,-2.822789163052514e-10,-4.9759619484560086e-6,-6.854667540106052e-10,-1.459622601557202e-9,-0.05937434148758355,-3.420340939766351e-7,3.276651398286211e-8,-3.818204989218601e-9,5.565286558547633e-10,-1.0009577025502063e-10,-3.4786707227113405e-7,3.915835738148225e-8,-4.696930928813829e-9,6.918418085652618e-10,-1.2522745164220242e-10,4.781890993958901e-8,-6.00892292769418e-9,8.924792478565862e-10,-1.6185229298356378e-10,-7.878415144798578e-9,1.1839574502272333e-9,-2.1477749769684678e-10,1.6053702244013689e-9,-2.9137536173364296e-10,-4.0270324720240875e-10
0.004913563107006149,-9.227778922076986,179125.33370197014,3373.451623190699,8.566740468598459,0.017910574994538426,-2.0271772237595268e7,73.2704668372789,9.683501085459783,120.66287833739312,4.936582280069984,10.4231992696468,106.2348861010039,11440.00650675926,1.3228741271567516e14,784.833794745636,33.699306766047705,0.1740779875761312,-0.006375284209615681,0.001086692755463364,44176.575005408384,38.80991240814274,0.02419944152623285,-0.010765410036703919,0.0013856298980608698,74.80648855544428,-0.45826186535765867,-0.013914405021205004,0.0018402307931930262,-1.510292603872655,-0.015343284244075068,0.002501001998538161,-0.00958801253926126,0.003300227160820085,0.0038721833797433843,0.2164403272259493,0.0008886829185590087,1.1019778538834109,7.688863493521146e7,1.8983330576043606e7,-35895.78927091182,-1.0640189864119285,8.114598536382531e-10,-6.919623458565045e-8,-1.0288503502238629e-7,-5.992559450846296e-17,0.005689777206368512,1.8171895078456873e-10,5.055681102237839,3.260332694384078e-5,1.4251144904916569e-10,4.165772130067631e-5,5.3604886389970466e-5,0.01550486555337316,0.001533417554859956,0.001229577280965451,784.833794745636,7944.917826693371,44176.575005408384,5177.855332439044,2.8795745495539047e-12,-2.478919291485514e-15,1.0,10.0,0.0,0.0,-81449.35727912441,-5.2298149272743247e-8,2.711115570150314e-9,6.880668780410245e7,-7.365882876179341e-7,-3.3855633853526036e-10,-5.458112012805924e-6,-8.220560339652719e-10,-1.7504527259327807e-9,-0.05948114132329877,-3.860392595956104e-7,3.929108881612517e-8,-4.864222909029592e-9,7.532281239140346e-10,-1.4392552702952223e-10,-3.926164148149383e-7,4.695573648880177e-8,-5.983706089431177e-9,9.363715645048106e-10,-1.8006300926420192e-10,5.7340628962925336e-8,-7.655175695257694e-9,1.2079338186751493e-9,-2.3272765130616602e-10,-1.0036901801537912e-8,1.6024530062175861e-9,-3.088324363657246e-10,2.1728452621057714e-9,-4.1897919865107825e-10,-5.790692613253809e-10
0.0050644851701914986,-9.19752579645793,166292.30542495163,3265.987758726941,8.566740467153426,0.018460705584675333,-1.828656078844886e7,73.27046681394255,9.683501053409167,120.66287776523964,4.9365822746653185,10.42319925262011,99.99761145077828,10447.442135653675,1.1720967466625677e14,738.7545409068919,33.69930661731664,0.18493596813621316,-0.007195394456205778,0.0013029848217047098,41582.874706244256,38.80991219490088,0.025708862884726784,-0.012150261717730813,0.0016614215147655932,74.80648806241055,-0.4868455962652166,-0.015704340280532778,0.0022065048056948244,-1.604495939642971,-0.01731702908385328,0.0029987939250916027,-0.010821404902810736,0.00395709445862588,0.004642891116281984,0.2164403272259493,0.0009179240877826935,1.101977853854325,7.688863510630617e7,1.898333063885294e7,-33643.781302905394,-1.0761067376127977,9.364772851293562e-10,-7.809017067467134e-8,-1.161130865359477e-7,-7.374329437491916e-17,0.005786685856025283,2.1084803728046877e-10,5.10439735926887,3.511935976642364e-5,1.630842280808234e-10,4.4872490919007844e-5,5.774163125495713e-5,0.016470668345033912,0.001629050973918524,0.001306269678688543,738.7545409068919,7478.454879465033,41582.874706244256,4873.852493761474,3.6671745732245475e-12,-3.0430949957330437e-15,1.0,10.0,0.0,0.0,-76444.09402274602,-5.82849480223601e-8,3.1084056036144325e-9,6.252104000519955e7,-8.071140012479528e-7,-4.059260108921822e-10,-5.98065542597019e-6,-9.85546485165839e-10,-2.098556882010039e-9,-0.059582893524683024,-4.3561022143485346e-7,4.7099458503324855e-8,-6.194104775434482e-9,1.0188936516742732e-9,-2.068119575410547e-10,-4.4302436357669773e-7,5.628736203187231e-8,-7.61968987945847e-9,1.2666397399866048e-9,-2.587410598029212e-10,6.8735832041624e-8,-9.748208344024332e-9,1.6339992465252402e-9,-3.3442078136265787e-10,-1.2781203137217242e-8,2.16769642488528e-9,-4.4378588044159644e-10,2.9393182596530906e-9,-6.020726168967773e-10,-8.32133522497876e-10
0.0050644851701914986,-9.19752579645793,166292.30542495163,3265.987758726941,8.566740467153426,0.018460705584675333,-1.828656078844886e7,73.27046681394255,9.683501053409167,120.66287776523964,4.9365822746653185,10.42319925262011,99.99761145077828,10447.442135653675,1.1720967466625677e14,738.7545409068919,33.69930661731664,0.18493596813621316,-0.007195394456205778,0.0013029848217047098,41582.874706244256,38.80991219490088,0.025708862884726784,-0.012150261717730813,0.0016614215147655932,74.80648806241055,-0.4868455962652166,-0.015704340280532778,0.0022065048056948244,-1.604495939642971,-0.01731702908385328,0.0029987939250916027,-0.010821404902810736,0.00395709445862588,0.004642891116281984,0.2164403272259493,0.0009179240877826935,1.101977853854325,7.688863510630617e7,1.898333063885294e7,-33643.781302905394,-1.0761067376127977,9.364772851293562e-10,-7.809017067467134e-8,-1.161130865359477e-7,-7.374329437491916e-17,0.005786685856025283,2.1084803728046877e-10,5.10439735926887,3.511935976642364e-5,1.630842280808234e-10,4.4872490919007844e-5,5.774163125495713e-5,0.016470668345033912,0.001629050973918524,0.001306269678688543,738.7545409068919,7478.454879465033,41582.874706244256,4873.852493761474,3.6671745732245475e-12,-3.0430949957330437e-15,1.0,10.0,0.0,0.0,-76444.09402274602,-5.82849480223601e-8,3.1084056036144325e-9,6.252104000519955e7,-8.071140012479528e-7,-4.059260108921822e-10,-5.98065542597019e-6,-9.85546485165839e-10,-2.098556882010039e-9,-0.059582893524683024,-4.3561022143485346e-7,4.7099458503324855e-8,-6.194104775434482e-9,1.0188936516742732e-9,-2.068119575410547e-10,-4.4302436357669773e-7,5.628736203187231e-8,-7.61968987945847e-9,1.2666397399866048e-9,-2.587410598029212e-10,6.8735832041624e-8,-9.748208344024332e-9,1.6339992465252402e-9,-3.3442078136265787e-10,-1.2781203137217242e-8,2.16769642488528e-9,-4.4378588044159644e-10,2.9393182596530906e-9,-6.020726168967773e-10,-8.32133522497876e-10
0.005219721435232072,-9.167334248837763,154379.3455497477,3161.0301610021775,8.566740465555657,0.019026562015948396,-1.6487212657340556e7,73.27046678843735,9.683501017315201,120.66287712666146,4.936582268579553,10.423199233448821,94.138133363715,9542.75790842493,1.0387603650881103e14,695.4663430078828,33.699306449942654,0.19644701156153596,-0.008119002803038032,0.001561749885320368,39146.276831546325,38.80991195488086,0.02730906967274536,-0.013709881997359527,0.0019913699791603416,74.80648750728152,-0.5171485209902777,-0.01772016577403461,0.002644703577706414,-1.7043652180076936,-0.019539860960071237,0.003594336614760723,-0.012210451638845024,0.0047429499447706296,0.005564941738740144,0.2164403272259493,0.000948402476872347,1.1019778538208238,7.688863529897426e7,1.8983330709584445e7,-31514.836703161047,-1.0876019222948103,1.0809174332180622e-9,-8.810505723418013e-8,-1.3100913755785188e-7,-9.064440402007616e-17,0.0058790694317638345,2.4464428615810317e-10,5.150571337104957,3.7829390762091914e-5,1.86603063474457e-10,4.8335134601322605e-5,6.219733889703535e-5,0.017494394328668228,0.0017304348282247647,0.001387574649267557,695.4663430078828,7040.245952706688,39146.276831546325,4588.26334214382,4.667824446060516e-12,-3.725353109984703e-15,1.0,10.0,0.0,0.0,-71700.02453546837,-6.492659497093487e-8,3.5612965565244903e-9,5.6756406072604895e7,-8.834793689060593e-7,-4.865207694018259e-10,-6.546455103280927e-6,-1.1811048540724067e-9,-2.5149342881615047e-9,-0.05967966562493442,-4.914194713474665e-7,5.643787506764373e-8,-7.883534444318693e-9,1.3773763528017039e-9,-2.969469621097564e-10,-4.997743502102255e-7,6.744752951631168e-8,-9.697991520556402e-9,1.712298964060065e-9,-3.715111120381882e-10,8.236387248627561e-8,-1.240715077764312e-8,2.2089321919528983e-9,-4.801803687237814e-10,-1.6267527975416793e-8,2.930445905190691e-9,-6.372212430585414e-10,3.973624217958085e-9,-8.645136050487796e-10,-1.1948748874703374e-9
0.005379323631194131,-9.137215637248797,143325.60277845888,3058.654772720456,8.566740463791103,0.01960833284970822,-1.4858397524586085e7,73.27046676060087,9.683500976694335,120.66287641443532,4.936582261731307,10.423199211876986,88.63492675659818,8718.321199789947,9.208607938939481e13,654.8101797091936,33.69930626171725,0.20864410365804537,-0.00915849413503495,0.0018710851559341208,36857.83041833947,38.809911684903696,0.029004647391388104,-0.015465184197032607,0.0023857999531969034,74.8064868826571,-0.5492574749738824,-0.019988912186263825,0.003168539111424955,-1.810186622193385,-0.0220415863516966,0.0043062656342532,-0.013773778795893121,0.00568238440352548,0.00666718781216027,0.2164403272259493,0.000980146193981725,1.101977853782247,7.688863551579355e7,1.898333078918525e7,-29505.41303240991,-1.098514517988094,1.2477519291395e-9,-9.937473963535561e-8,-1.477725111149735e-7,-1.1128861986130263e-16,0.005966967350838891,2.838346943220237e-10,5.194266782678435,4.07468976600906e-5,2.1347384365685445e-10,5.2062873009526836e-5,6.699416876128635e-5,0.018578947492855897,0.0018378593826416016,0.0014737251595637387,654.8101797091936,6628.681264220151,36857.83041833947,4320.038751685344,5.937960891961475e-12,-4.546659687294418e-15,1.0,10.0,0.0,0.0,-67211.2186894412,-7.229095471480061e-8,4.077052788567338e-9,5.147999020189282e7,-9.660887684283756e-7,-5.828607586732974e-10,-7.158504043487248e-6,-1.4148344689435485e-9,-3.0125777696228364e-9,-0.05977154172784804,-5.542100167487461e-7,6.75971447038036e-8,-1.0027688505121737e-8,1.8605782436941613e-9,-4.259784917549866e-10,-5.636214103410489e-7,8.07837818853385e-8,-1.2335702055584188e-8,2.313011487112618e-9,-5.329469719585328e-10,9.864911824548844e-8,-1.5781818642720372e-8,2.9839041573484923e-9,-6.888450773244168e-10,-2.0692324029901287e-8,3.958596076724505e-9,-9.14141363366555e-10,5.3678392601589034e-9,-1.2402279328564692e-9,-1.7141899862400572e-9
0.00554332687258675,-9.107183445372717,133074.1807549163,2958.930187475607,8.566740461844848,0.020206146085344504,-1.338578719996016e7,73.27046673026447,9.683500931014288,120.66287562068587,4.936582254031004,10.423199187622945,83.46785657415509,7967.176142771317,8.166250958883884e13,616.6372988116565,33.699306050213664,0.22156019646115463,-0.010327502871854898,0.0022405282961462524,34709.162531061535,38.80991138147489,0.030800176842358466,-0.0174391916234933,0.002856872804332892,74.80648618039692,-0.5832592047629412,-0.02254033737927442,0.003794162705287248,-1.9222460424286014,-0.024855018969561885,0.005156531723767588,-0.015531891637429868,0.006804363195650022,0.007983614626872873,0.2164403272259493,0.001013179982041561,1.1019778537378435,7.688863575960113e7,1.8983330878697846e7,-27611.760461665497,-1.1088562081889104,1.4403737351173187e-9,-1.1204650713235788e-7,-1.6662258355940596e-7,-1.3646726636597197e-16,0.006050437440396773,3.2924937897754004e-10,5.235552374264202,4.3885827391693886e-5,2.441518662196829e-10,5.607352630753491e-5,7.21550517300546e-5,0.01972722507625825,0.0019516145748969265,0.0015649539377691761,616.6372988116565,6242.254986907238,34709.162531061535,4068.197346016424,7.548364697013815e-12,-5.530265006235123e-15,1.0,10.0,0.0,0.0,-62971.11639827938,-8.045188849461576e-8,4.663745488264124e-9,4.665966921037328e7,-1.055362074079544e-6,-6.979141367685256e-10,-7.819909424168475e-6,-1.6939215499626453e-9,-3.60678514095016e-9,-0.05985862028279039,-6.247991098935302e-7,8.091956476104377e-8,-1.274591031774636e-8,2.511051875907367e-9,-6.104232159277642e-10,-6.3539595562945e-7,9.670520024958115e-8,-1.5679645181984408e-8,3.1216814661115352e-9,-7.63714395539731e-10,1.1809107372220212e-7,-2.006007241489213e-8,4.027172272442971e-9,-9.871287426339663e-10,-2.6301928834947435e-8,5.342712671822588e-9,-1.3100018438126687e-9,7.244787751558728e-9,-1.7773256270809175e-9,-2.456584433731776e-9
0.00554332687258675,-9.107183445372717,133074.1807549163,2958.930187475607,8.566740461844848,0.020206146085344504,-1.338578719996016e7,73.27046673026447,9.683500931014288,120.66287562068587,4.936582254031004,10.423199187622945,83.46785657415509,7967.176142771317,8.166250958883884e13,616.6372988116565,33.699306050213664,0.22156019646115463,-0.010327502871854898,0.0022405282961462524,34709.162531061535,38.80991138147489,0.030800176842358466,-0.0174391916234933,0.002856872804332892,74.80648618039692,-0.5832592047629412,-0.02254033737927442,0.003794162705287248,-1.9222460424286014,-0.024855018969561885,0.005156531723767588,-0.015531891637429868,0.006804363195650022,0.007983614626872873,0.2164403272259493,0.001013179982041561,1.1019778537378435,7.688863575960113e7,1.8983330878697846e7,-27611.760461665497,-1.1088562081889104,1.4403737351173187e-9,-1.1204650713235788e-7,-1.6662258355940596e-7,-1.3646726636597197e-16,0.006050437440396773,3.2924937897754004e-10,5.235552374264202,4.3885827391693886e-5,2.441518662196829e-10,5.607352630753491e-5,7.21550517300546e-5,0.01972722507625825,0.0019516145748969265,0.0015649539377691761,616.6372988116565,6242.254986907238,34709.162531061535,4068.197346016424,7.548364697013815e-12,-5.530265006235123e-15,1.0,10.0,0.0,0.0,-62971.11639827938,-8.045188849461576e-8,4.663745488264124e-9,4.665966921037328e7,-1.055362074079544e-6,-6.979141367685256e-10,-7.819909424168475e-6,-1.6939215499626453e-9,-3.60678514095016e-9,-0.05985862028279039,-6.247991098935302e-7,8.091956476104377e-8,-1.274591031774636e-8,2.511051875907367e-9,-6.104232159277642e-10,-6.3539595562945e-7,9.670520024958115e-8,-1.5679645181984408e-8,3.1216814661115352e-9,-7.63714395539731e-10,1.1809107372220212e-7,-2.006007241489213e-8,4.027172272442971e-9,-9.871287426339663e-10,-2.6301928834947435e-8,5.342712671822588e-9,-1.3100018438126687e-9,7.244787751558728e-9,-1.7773256270809175e-9,-2.456584433731776e-9
0.005711745687199602,-9.077253582913247,123571.90920870756,2861.918394019329,8.566740459701176,0.020820054681255223,-1.205602835132048e7,73.2704666972546,9.683500879692222,120.6628747368724,4.936582245380557,10.423199160378385,78.61809468215553,7282.982992704289,7.244847124378616e13,580.8086032857374,33.69930581277979,0.23522771201925363,-0.0116409603912984,0.0026812707147144373,32692.44370250328,38.80991104077378,0.03270016514535637,-0.01965711764888095,0.003418858573261667,74.80648539159385,-0.6192390617183924,-0.025407029896845935,0.004540526149494359,-2.0408247707952176,-0.028016093889146793,0.0061708916868287765,-0.01750724596241998,0.008142874017811172,0.009554100219554459,0.2164403272259493,0.0010475242202907585,1.101977853686761,7.688863603350309e7,1.8983330979263686e7,-25829.970237397734,-1.118640131368184,1.6626421499962345e-9,-1.2628158785524673e-7,-1.8779953122410162e-7,-1.6712586486485678e-16,0.006129553552662311,3.8183220150252467e-10,5.274500729188436,4.72604751899329e-5,2.7914547767959867e-10,6.038535968463356e-5,7.770349134378964e-5,0.02094207318362314,0.002071985643445385,0.0016614899687483215,580.8086032857374,5879.559033509809,32692.44370250328,3831.8214476942335,9.587503818918615e-12,-6.701336232689585e-15,1.0,10.0,0.0,0.0,-58972.63829256884,-8.948940810105652e-8,5.330295763735033e-9,4.226420516860346e7,-1.1517315080439647e-6,-8.351633272258158e-10,-8.533869171469702e-6,-2.026794728349697e-9,-4.315498685962377e-9,-0.059941011970215154,-7.040808834077852e-7,9.680647963095197e-8,-1.618733422308644e-8,3.385370591597369e-9,-8.736257180541647e-10,-7.160064309102336e-7,1.1569143437350292e-7,-1.9913297298368146e-8,4.208645492680195e-9,-1.093022649536855e-9,1.412754043721036e-7,-2.5476672912046496e-8,5.429486702381673e-9,-1.4127897947465368e-9,-3.340418342502397e-8,7.2032084426066e-9,-1.874918237974103e-9,9.767775905074136e-9,-2.543810655516535e-9,-3.5160670129989288e-9
0.00588456963096501,-9.047444676199685,114769.1149925289,2767.675429295392,8.566740457343665,0.02145002057046209,-1.0856708298988486e7,73.2704666613945,9.683500822093889,120.66287375379125,4.9365822356732325,10.42319912980791,74.06803596592428,6659.962193449652,6.4305164111559984e13,547.194031430751,33.69930554653575,0.24967793604882263,-0.013115117189707412,0.0032063853261708342,30800.35304432953,38.80991065864961,0.03470896144577563,-0.0221464031313493,0.00408842638762274,74.80648450656292,-0.6572794058100296,-0.02862445733086159,0.0054297674193052575,-2.166194240612291,-0.031563920883283136,0.007379432574279351,-0.019724281431639266,0.00973761859565869,0.011425226941884895,0.2164403272259493,0.0010831937887367958,1.1019778536280387,7.688863634087877e7,1.8983331092124805e7,-24156.017290932694,-1.1278806518271156,1.918926988325165e-9,-1.4225536781570277e-7,-2.1156466768157037e-7,-2.043890791690459e-16,0.006204403356626086,4.426510105235488e-10,5.311187525674993,5.0885323300162254e-5,3.1901914387157754e-10,6.50168772729808e-5,8.366329861584311e-5,0.022226232654165887,0.002199247785494984,0.0017635542113446365,547.194031430751,5539.276781925714,30800.35304432953,3610.0529888705514,1.2165510602549758e-11,-8.086243585763296e-15,1.0,10.0,0.0,0.0,-55208.285463391716,-9.948970194728165e-8,6.086503951416091e-9,3.82634139543283e7,-1.2556373301137e-6,-9.986757355076265e-10,-9.303639913479494e-6,-2.423295103356446e-9,-5.159667045701326e-9,-0.06001883777031771,-7.930274347976768e-7,1.1572632614892338e-7,-2.0537573535022526e-8,4.5584596152036585e-9,-1.2484554576524288e-9,-8.064403915272188e-7,1.3830231830400574e-7,-2.5265016618564537e-8,5.6670579224677944e-9,-1.561999313529517e-9,1.6888567518642952e-7,-3.232381232436367e-8,7.311040026751777e-9,-2.0189943904795015e-9,-4.2382243779147316e-8,9.69956568494257e-9,-2.6794580037193646e-9,1.3153101926678279e-8,-3.635441636096176e-9,-5.025018286743563e-9
0.00588456963096501,-9.047444676199685,114769.1149925289,2767.675429295392,8.566740457343665,0.02145002057046209,-1.0856708298988486e7,73.2704666613945,9.683500822093889,120.66287375379125,4.9365822356732325,10.42319912980791,74.06803596592428,6659.962193449652,6.4305164111559984e13,547.194031430751,33.69930554653575,0.24967793604882263,-0.013115117189707412,0.0032063853261708342,30800.35304432953,38.80991065864961,0.03470896144577563,-0.0221464031313493,0.00408842638762274,74.80648450656292,-0.6572794058100296,-0.02862445733086159,0.0054297674193052575,-2.166194240612291,-0.031563920883283136,0.007379432574279351,-0.019724281431639266,0.00973761859565869,0.011425226941884895,0.2164403272259493,0.0010831937887367958,1.1019778536280387,7.688863634087877e7,1.8983331092124805e7,-24156.017290932694,-1.1278806518271156,1.918926988325165e-9,-1.4225536781570277e-7,-2.1156466768157037e-7,-2.043890791690459e-16,0.006204403356626086,4.426510105235488e-10,5.311187525674993,5.0885323300162254e-5,3.1901914387157754e-10,6.50168772729808e-5,8.366329861584311e-5,0.022226232654165887,0.002199247785494984,0.0017635542113446365,547.194031430751,5539.276781925714,30800.35304432953,3610.0529888705514,1.2165510602549758e-11,-8.086243585763296e-15,1.0,10.0,0.0,0.0,-55208.285463391716,-9.948970194728165e-8,6.086503951416091e-9,3.82634139543283e7,-1.2556373301137e-6,-9.986757355076265e-10,-9.303639913479494e-6,-2.423295103356446e-9,-5.159667045701326e-9,-0.06001883777031771,-7.930274347976768e-7,1.1572632614892338e-7,-2.0537573535022526e-8,4.5584596152036585e-9,-1.2484554576524288e-9,-8.064403915272188e-7,1.3830231830400574e-7,-2.5265016618564537e-8,5.6670579224677944e-9,-1.561999313529517e-9,1.6888567518642952e-7,-3.232381232436367e-8,7.311040026751777e-9,-2.0189943904795015e-9,-4.2382243779147316e-8,9.69956568494257e-9,-2.6794580037193646e-9,1.3153101926678279e-8,-3.635441636096176e-9,-5.025018286743563e-9
0.00606175865515068,-9.017778319310427,106619.39019216968,2676.2518573214124,8.566740454755337,0.02209589777343347,-9.77631501741485e6,73.2704666225064,9.683500757534105,120.66287266159847,4.936582224793721,10.423199095549316,69.80121150772821,6092.842581402914,5.7109730470772586e13,515.671915453631,33.69930524837771,0.26494030309260996,-0.014767531419872356,0.0038310631110974732,29026.042142884548,38.809910230626556,0.0368306575394871,-0.024936697060257883,0.004884946097319445,74.80648351485065,-0.6974577237929371,-0.0322309413048246,0.006487611271533042,-2.298609824507291,-0.03554075683615844,0.008817116122737622,-0.02220940432759202,0.011634731103867365,0.013651124388019643,0.2164403272259493,0.0011201968252992516,1.1019778535605975,7.68886366853782e7,1.898333121862288e7,-22585.79614567886,-1.136593159069502,2.214149715139898e-9,-1.6015724360785912e-7,-2.3820023708827165e-7,-2.4958769777029806e-16,0.006275086368272602,5.12906919685422e-10,5.345690759424822,5.477483615035118e-5,3.6439564032668725e-10,6.998656043302595e-5,9.005825526031366e-5,0.023582275350026077,0.0023336598595445706,0.0018713545490300872,515.671915453631,5220.176582064648,29026.042142884548,3402.0892795848786,1.541884846635381e-11,-9.711369813423573e-15,1.0,10.0,0.0,0.0,-51670.22585905847,-1.105449973902323e-7,6.943059644196448e-9,3.462829200446208e7,-1.3675222629249707e-6,-1.1931771596989732e-9,-1.0132495559157344e-5,-2.8948524990403288e-9,-6.1636202767197324e-9,-0.060092227270969405,-8.92687858744403e-7,1.3822295966126736e-7,-2.6026563947177704e-8,6.1291053697942066e-9,-1.7809872798488463e-9,-9.07763491547184e-7,1.651878215683481e-7,-3.20176941932632e-8,7.619741377587272e-9,-2.2282959271852716e-9,2.0171549820883066e-7,-4.0963465320676245e-8,9.830307616487182e-9,-2.8802710361606144e-9,-5.3710779808374366e-8,1.3042068766507072e-8,-3.822545417153724e-9,1.7685971577164807e-8,-5.1864606500236695e-9,-7.16902542932267e-9
0.006243238502575386,-8.988279245860754,99079.35509767212,2587.692982989271,8.566740451918855,0.022757415616692665,-8.804192517299369e6,73.27046658041439,9.683500685278858,120.66287144985655,4.936582212618491,10.423199057214735,65.80219685205768,5576.813255511548,5.075338013477442e13,486.12830375844135,33.69930491498938,0.2810415878891657,-0.016617015637559983,0.0045728504309550284,27363.096912354762,38.80990975191958,0.039068975459371956,-0.028059766631836344,0.005830790871941892,74.80648240526965,-0.7398445004853369,-0.036267541245492314,0.007743771118776004,-2.438303818783544,-0.03999187757870763,0.010524324929556829,-0.024990907462488495,0.013887498877528907,0.016294315010325803,0.2164403272259493,0.0011585334326752242,1.1019778534832345,7.688863707091053e7,1.8983331360195063e7,-21115.14949232573,-1.144793901215031,2.5538188794994488e-9,-1.8019002078822966e-7,-2.68008532393205e-7,-3.042870676315119e-16,0.006341712270559807,5.93941927824883e-10,5.378090151194098,5.8943212238572686e-5,4.159570253017927e-10,7.531255073584494e-5,9.691170575627964e-5,0.025012532195298576,0.0024754572617638666,0.001985080077504364,486.12830375844135,4921.104895345734,27363.096912354762,3207.178536643091,1.9515700982106824e-11,-1.160128844139635e-14,1.0,10.0,0.0,0.0,-48350.365433650935,-1.227532270743985e-7,7.911526761313365e-9,3.1331104455534734e7,-1.487824645974626e-6,-1.424125384846642e-9,-1.1023676456339995e-5,-3.4546617915131367e-9,-7.35544502991528e-9,-0.060161317261526154,-1.0041847403255376e-6,1.6492396674024582e-7,-3.2937615816041765e-8,8.226882147452965e-9,-2.535474521767453e-9,-1.021115888388306e-6,1.9709798458050781e-7,-4.051989273875135e-8,1.0227799857761133e-8,-3.172311287182529e-9,2.4068065995346287e-7,-5.1841644764977465e-8,1.3195163018943401e-8,-4.100556934588181e-9,-6.797467299671873e-8,1.7506556574378567e-8,-5.442143735869026e-9,2.3740511257667515e-8,-7.384092075971414e-9,-1.0206930833395349e-8
0.00642889664078283,-8.958975356408617,92108.41130217115,2502.0386642241438,8.566740448816768,0.02343416390869959,-7.9304923858122295e6,73.27046653494747,9.683500604549254,120.66287010760733,4.93658219901645,10.423199014392745,62.05651184626682,5107.478513876681,4.513972420002066e13,458.4562209969894,33.69930454286199,0.29800504514021253,-0.018683536384690128,0.005451877394297775,25805.495944640275,38.80990921746268,0.041427147888159384,-0.031549327684140184,0.006951628387891474,74.80648116596166,-0.7845009542042094,-0.04077783521803091,0.00923233574980806,-2.585477980092207,-0.04496533621677292,0.01254738803262406,-0.02809881915512529,0.01655705594686679,0.019426527848255354,0.2164403272259493,0.0011981944472629405,1.1019778533946176,7.688863750162292e7,1.8983331518366244e7,-19739.88840359477,-1.1524998602061807,2.944057197349703e-9,-2.0256880048144448e-7,-3.0131025252044823e-7,-3.703161775780676e-16,0.006404399591055804,6.872441941203855e-10,5.408466730781571,6.340410075803044e-5,4.74444106071799e-10,8.101228789011342e-5,0.00010424609143511232,0.02651901674066775,0.002624844347752394,0.002104895027068602,458.4562209969894,4640.978804147126,25805.495944640275,3024.6150018817234,2.4662087104316346e-11,-1.3776138354642379e-14,1.0,10.0,0.0,0.0,-45240.401282518025,-1.362174859141317e-7,9.004299245027698e-9,2.834543720432293e7,-1.6169705345890153e-6,-1.697780935834624e-9,-1.1980330735256694e-5,-4.1178519392554524e-9,-8.767344166121884e-9,-0.060226250678028566,-1.128707794122938e-6,1.9654861199538843e-7,-4.1617679307620896e-8,1.102074905495714e-8,-3.600994559362981e-9,-1.147705744398801e-6,2.3489241693683653e-7,-5.119847832402338e-8,1.3701309083473708e-8,-4.505507828394334e-9,2.8683071418787464e-7,-6.550456875271789e-8,1.7676674615246175e-8,-5.823950956891464e-9,-8.589022179411882e-8,2.345273444553724e-8,-7.72953124733705e-9,3.180461110617082e-8,-1.0487920318017883e-8,-1.4497628471277537e-8
0.00642889664078283,-8.958975356408617,92108.41130217115,2502.0386642241438,8.566740448816768,0.02343416390869959,-7.9304923858122295e6,73.27046653494747,9.683500604549254,120.66287010760733,4.93658219901645,10.423199014392745,62.05651184626682,5107.478513876681,4.513972420002066e13,458.4562209969894,33.69930454286199,0.29800504514021253,-0.018683536384690128,0.005451877394297775,25805.495944640275,38.80990921746268,0.041427147888159384,-0.031549327684140184,0.006951628387891474,74.80648116596166,-0.7845009542042094,-0.04077783521803091,0.00923233574980806,-2.585477980092207,-0.04496533621677292,0.01254738803262406,-0.02809881915512529,0.01655705594686679,0.019426527848255354,0.2164403272259493,0.0011981944472629405,1.1019778533946176,7.688863750162292e7,1.8983331518366244e7,-19739.88840359477,-1.1524998602061807,2.944057197349703e-9,-2.0256880048144448e-7,-3.0131025252044823e-7,-3.703161775780676e-16,0.006404399591055804,6.872441941203855e-10,5.408466730781571,6.340410075803044e-5,4.74444106071799e-10,8.101228789011342e-5,0.00010424609143511232,0.02651901674066775,0.002624844347752394,0.002104895027068602,458.4562209969894,4640.978804147126,25805.495944640275,3024.6150018817234,2.4662087104316346e-11,-1.3776138354642379e-14,1.0,10.0,0.0,0.0,-45240.401282518025,-1.362174859141317e-7,9.004299245027698e-9,2.834543720432293e7,-1.6169705345890153e-6,-1.697780935834624e-9,-1.1980330735256694e-5,-4.1178519392554524e-9,-8.767344166121884e-9,-0.060226250678028566,-1.128707794122938e-6,1.9654861199538843e-7,-4.1617679307620896e-8,1.102074905495714e-8,-3.600994559362981e-9,-1.147705744398801e-6,2.3489241693683653e-7,-5.119847832402338e-8,1.3701309083473708e-8,-4.505507828394334e-9,2.8683071418787464e-7,-6.550456875271789e-8,1.7676674615246175e-8,-5.823950956891464e-9,-8.589022179411882e-8,2.345273444553724e-8,-7.72953124733705e-9,3.180461110617082e-8,-1.0487920318017883e-8,-1.4497628471277537e-8
0.006618579340078548,-8.929897538688092,85668.48569532698,2419.322632255488,8.56674044543179,0.024125582288897076,-7.1461228927195575e6,73.27046648594306,9.683500514527356,120.66286862347063,4.936582183849919,10.4231989666515,58.55051126446746,4680.815676657269,4.0183296147925516e13,432.55486002867394,33.69930412832305,0.315849561379918,-0.020988065285642586,0.006491066694396982,24347.565026546385,38.80990862194965,0.04390780025339841,-0.035440793256402335,0.008276687114791978,74.80647978448964,-0.8314768040602425,-0.04580759493606601,0.010992122979742468,-2.740296167102575,-0.05051160476675822,0.014939061545376723,-0.03156467928612561,0.01971301726442175,0.023129442670905997,0.2164403272259493,0.0012391604138935711,1.101977853293283,7.688863798186903e7,1.8983331694737554e7,-18455.804312604327,-1.1597286701096579,3.391617968341842e-9,-2.2751934084987734e-7,-3.3844207811219023e-7,-4.497964159676964e-16,0.006463274751482994,7.944503727660301e-10,5.436902597762452,6.817029824505038e-5,5.406542043856661e-10,8.710212214414764e-5,0.00011208245172248559,0.02810334993216874,0.002781986960436654,0.002230932769428468,432.55486002867394,4378.777831968861,24347.565026546385,2853.7336112108887,3.11086712749178e-11,-1.6248014199589304e-14,1.0,10.0,0.0,0.0,-42331.85664355434,-1.5104528858577254e-7,1.0234525084043856e-8,2.564621810460396e7,-1.755365172084185e-6,-2.021271692840022e-9,-1.3005451015939153e-5,-4.901639706923289e-9,-1.0435963759762676e-8,-0.06028717591117138,-1.2675045811140836e-6,2.3391503655319802e-7,-5.248876710523347e-8,1.4729572392413618e-8,-5.100222213890197e-9,-1.288799757266805e-6,2.7954890156979215e-7,-6.457267703956515e-8,1.8312401521414567e-8,-6.3813911533638805e-9,3.4135948196982054e-7,-8.261665238851266e-8,2.3625993550842324e-8,-8.24891059360255e-9,-1.0832874156142509e-7,3.134659024001683e-8,-1.0948150569791304e-8,4.251033769997029e-8,-1.4855476420586592e-8,-2.0535448105637547e-8
0.006812090772750774,-8.901079196280131,79723.76440884317,2339.571204554249,8.566740441747106,0.024830956944225706,-6.442696669765962e6,73.27046643325046,9.683500414363625,120.66286698576243,4.93658216697588,10.423198913542674,55.27126450407435,4293.135509293164,3.580823951196983e13,408.3286931520998,33.699303667572345,0.33458892453399436,-0.02355238941185527,0.007716314621763735,22983.927112959358,38.80990795988522,0.04651284918288611,-0.03977095336829372,0.009838987122398382,74.80647824795425,-0.8808083470732586,-0.051404371872718964,0.01306698618046288,-2.9028780032468235,-0.056683117763006344,0.017758945252774917,-0.03542125409474511,0.023434028428628493,0.02749533497043706,0.2164403272259493,0.0012814009800206042,1.1019778531776352,7.68886385161693e7,1.8983331890971784e7,-17258.67266756527,-1.1664985808003152,3.903890037512696e-9,-2.5527597853093276e-7,-3.7975359186381675e-7,-5.451690966805978e-16,0.006518471510073155,9.173447991764418e-10,5.463480863916823,7.325345428902743e-5,6.154372873019167e-10,9.359693826656137e-5,0.00012043994027967185,0.02976669547719453,0.0029470059941608803,0.002363290654767953,408.3286931520998,4133.534946379128,22983.927112959358,2693.9041310615467,3.915821378964478e-11,-1.9016202103190226e-14,1.0,10.0,0.0,0.0,-39616.09723106062,-1.6734768860210617e-7,1.161600142773656e-8,2.3209711651759923e7,-1.9033846673529385e-6,-2.4026487868888033e-9,-1.4101812650749054e-5,-5.82546182026361e-9,-1.240267416377045e-8,-0.06034424649698029,-1.4218687840988006e-6,2.779464099827845e-7,-6.606043990984912e-8,1.963482582181822e-8,-7.200866906587369e-9,-1.4457112093105353e-6,3.3217074835326023e-7,-8.126944022406734e-8,2.4411060111341365e-8,-9.009823545796604e-9,4.0561402373869036e-7,-1.0398017562239913e-7,3.149473861110385e-8,-1.1646760668878673e-8,-1.363423644445966e-7,4.178745362366856e-8,-1.545818394815816e-8,5.6670648588630054e-8,-2.097559921292326e-8,-2.899629376693122e-8
0.007009194995054718,-8.872555426612124,74240.42382274762,2262.8013826083234,8.566740437746656,0.02554942783367876,-5.812478723578534e6,73.27046637673378,9.683500303185234,120.66286518262066,4.936582148247366,10.423198854605896,52.206427142639974,3941.0454905792444,3.1947148952515324e13,385.6865232027351,33.69930315672186,0.3542313381977497,-0.02639889883985373,0.009156641084438392,21709.4489152129,38.80990722564199,0.0492434349795171,-0.044577616287800485,0.011675531369625609,74.80647654312372,-0.9325171795133892,-0.05761703359525273,0.015506068328021864,-3.073294662637982,-0.06353376097703793,0.021073827879128676,-0.039702216675436455,0.027808221285344145,0.03262761052087063,0.2164403272259493,0.0013248749348485976,1.10197785304595,7.688863910916626e7,1.8983332108777057e7,-16144.249903257867,-1.1728284593121179,4.488892746719859e-9,-2.8607930519926715e-7,-4.2560383329665543e-7,-6.592211782952624e-16,0.006570130734905073,1.0578558869677986e-9,5.488285743752308,7.866382511488e-5,6.996908606815723e-10,0.00010050984069433635,0.00012933541985465588,0.031509717086474216,0.003119973113994741,0.002502026576591466,385.6865232027351,3904.3269532210097,21709.4489152129,2544.524898105682,4.9173604715745926e-11,-2.206111621018947e-14,1.0,10.0,0.0,0.0,-37084.33235387185,-1.8523837201864924e-7,1.3163049634349781e-8,2.101349448195801e7,-2.0613690056384354e-6,-2.8509327921499628e-9,-1.5271921860925896e-5,-6.911083181663374e-9,-1.4713800096042958e-8,-0.06039762112609897,-1.5931271342690871e-6,3.2967592378319144e-7,-8.294325640734033e-8,2.6095720626778048e-8,-1.0130396518025921e-8,-1.6197866476501775e-6,3.9399276343712105e-7,-1.0203999745023664e-7,3.244393469863376e-8,-1.2675451353423615e-8,4.811019202132862e-7,-1.305564728653974e-7,4.185928379933447e-8,-1.638552277330251e-8,-1.7119183721841317e-7,5.554023790271669e-8,-2.174819498557677e-8,7.532314148474207e-8,-2.9511391807958498e-8,-4.0797056381396426e-8
0.007009194995054718,-8.872555426612124,74240.42382274762,2262.8013826083234,8.566740437746656,0.02554942783367876,-5.812478723578534e6,73.27046637673378,9.683500303185234,120.66286518262066,4.936582148247366,10.423198854605896,52.206427142639974,3941.0454905792444,3.1947148952515324e13,385.6865232027351,33.69930315672186,0.3542313381977497,-0.02639889883985373,0.009156641084438392,21709.4489152129,38.80990722564199,0.0492434349795171,-0.044577616287800485,0.011675531369625609,74.80647654312372,-0.9325171795133892,-0.05761703359525273,0.015506068328021864,-3.073294662637982,-0.06353376097703793,0.021073827879128676,-0.039702216675436455,0.027808221285344145,0.03262761052087063,0.2164403272259493,0.0013248749348485976,1.10197785304595,7.688863910916626e7,1.8983332108777057e7,-16144.249903257867,-1.1728284593121179,4.488892746719859e-9,-2.8607930519926715e-7,-4.2560383329665543e-7,-6.592211782952624e-16,0.006570130734905073,1.0578558869677986e-9,5.488285743752308,7.866382511488e-5,6.996908606815723e-10,0.00010050984069433635,0.00012933541985465588,0.031509717086474216,0.003119973113994741,0.002502026576591466,385.6865232027351,3904.3269532210097,21709.4489152129,2544.524898105682,4.9173604715745926e-11,-2.206111621018947e-14,1.0,10.0,0.0,0.0,-37084.33235387185,-1.8523837201864924e-7,1.3163049634349781e-8,2.101349448195801e7,-2.0613690056384354e-6,-2.8509327921499628e-9,-1.5271921860925896e-5,-6.911083181663374e-9,-1.4713800096042958e-8,-0.06039762112609897,-1.5931271342690871e-6,3.2967592378319144e-7,-8.294325640734033e-8,2.6095720626778048e-8,-1.0130396518025921e-8,-1.6197866476501775e-6,3.9399276343712105e-7,-1.0203999745023664e-7,3.244393469863376e-8,-1.2675451353423615e-8,4.811019202132862e-7,-1.305564728653974e-7,4.185928379933447e-8,-1.638552277330251e-8,-1.7119183721841317e-7,5.554023790271669e-8,-2.174819498557677e-8,7.532314148474207e-8,-2.9511391807958498e-8,-4.0797056381396426e-8
0.007209621542883135,-8.844361825075968,69186.37085047766,2189.018436547762,8.566740433415376,0.026280009085210127,-5.248336732974362e6,73.27046631627391,9.683500180104122,120.6628632021202,4.936582127514808,10.423198789373016,49.34411054019918,3621.416443940244,2.854005490951781e13,364.5405202112789,33.699302591834225,0.3747793180949406,-0.02955038109631112,0.010844314658522668,20519.18667669782,38.809906413515264,0.05209990722481255,-0.04989926142883954,0.013827465154887902,74.8064746565594,-0.9866099243374848,-0.06449531513125216,0.018364013765604755,-3.2515679717735617,-0.07111837671172953,0.02495797488838366,-0.044441837831353165,0.032933593697232845,0.03864125096188303,0.2164403272259493,0.00136953110321897,1.101977852896378,7.688863976558155e7,1.8983332349891026e7,-15108.266596397392,-1.1787378136283695,5.155265520831279e-9,-3.201739214491548e-7,-4.763579670794395e-7,-7.951093296574031e-16,0.006618400383609427,1.218050898380751e-9,5.5114027312407,8.441012141635019e-5,7.94354445741918e-10,0.00010785195910654819,0.0001387832120961857,0.033332569777977474,0.0033009098418527033,0.002647158236132563,364.5405202112789,3690.2647446494566,20519.18667669782,2405.016463715055,6.158646684170283e-11,-2.5336829931957698e-14,1.0,10.0,0.0,0.0,-34727.607155025,-2.048328961666454e-7,1.4890386457504435e-8,1.9036420051364988e7,-2.2296177573228404e-6,-3.376152093273625e-9,-1.65179838786843e-5,-8.182685717925507e-9,-1.742080948664426e-8,-0.06044746384442887,-1.7826267858037906e-6,3.9025084581149323e-7,-1.038631605057988e-7,3.456704355674916e-8,-1.4194775479198871e-8,-1.8123930227863232e-6,4.663860964768593e-7,-1.27777563978195e-7,4.297652655665776e-8,-1.776115710051072e-8,5.694971822719734e-7,-1.6348860207068376e-7,5.5449394975060074e-8,-2.296024393279e-8,-2.1437626195801383e-7,7.357345779880086e-8,-3.0475402707571926e-8,9.978164448745589e-8,-4.135490081348239e-8,-5.7171245052488744e-8
0.007413074756616954,-8.81653298425708,64531.01470434871,2118.2132989196334,8.566740428739331,0.027021622985991516,-4.743696177322977e6,73.27046625176908,9.683500044223402,120.66286103235676,4.9365821046271,10.4231987173715,46.67276229162815,3331.3535903403563,2.5533547421188664e13,344.8053382188462,33.69930196895343,0.3962300641300989,-0.03302985768001598,0.012814968532295128,19408.336460322334,38.809905517766836,0.05508187649685973,-0.05577476330084337,0.01634022395491679,74.80647257471567,-1.0430792106304416,-0.07208946217019134,0.021701164545405074,-3.4376736374685795,-0.07949237036129725,0.029493395326023766,-0.04967474020799197,0.038918361657078585,0.04566322693285882,0.2164403272259493,0.001415310174812452,1.1019778527269457,7.68886404901815e7,1.898333261606832e7,-14146.42193240385,-1.184246810026389,5.912259348064886e-9,-3.57806648988309e-7,-5.323846318976934e-7,-9.563833903219649e-16,0.006663435451779762,1.400130908482082e-9,5.532918748818797,9.0499489196915e-5,9.004047396902559e-10,0.00011563242394377346,0.00014879506605281829,0.035234933484083894,0.0034897908328287556,0.002798665766987035,344.8053382188462,3490.4843586003662,19408.336460322334,2274.815767246038,7.690639444358006e-11,-2.8762126555164186e-14,1.0,10.0,0.0,0.0,-32536.797564596625,-2.2624825987586382e-7,1.681301183898029e-8,1.7258583245353207e7,-2.4083896471130975e-6,-3.9893783679711895e-9,-1.7841899701617326e-5,-9.666949841895264e-9,-2.058048659782312e-8,-0.06049394420265981,-1.991725257881314e-6,4.609362077421084e-7,-1.2967691557793806e-7,4.5620044101113666e-8,-1.9802080325682123e-8,-2.024907440149277e-6,5.508626494528487e-7,-1.595363378564765e-7,5.6719166459082315e-8,-2.477761715222258e-8,6.726456246853304e-7,-2.041256665410699e-7,7.318176535831335e-8,-3.203122305149495e-8,-2.676650070934216e-7,9.710375401737545e-8,-4.2516446380094354e-8,1.3169664043400124e-7,-5.7696043297190774e-8,-7.976433233150412e-8
0.00761924637026425,-8.789100821142933,60245.090198623206,2050.3601786480885,8.56674042370573,0.027773145871435038,-4.292501964086752e6,73.27046618313359,9.683499894640674,120.66285866147906,4.936582079432149,10.423198638126188,44.18107058847069,3068.172815932065,2.28800309723044e13,326.3974087285753,33.69930128412119,0.41857634467903665,-0.03686049938229709,0.01510773377563295,18372.194378448577,38.8099045326482,0.05818833729675459,-0.06224324851895735,0.019263703354851315,74.8064702839925,-1.1019060015190119,-0.08045004624720006,0.025583786109499036,-3.631548918945431,-0.08871150661418825,0.03477014853466642,-0.055435770933660644,0.04588136401668808,0.05383297294046991,0.2164403272259493,0.0014621474146905725,1.1019778525355581,7.68886412877594e7,1.8983332909074005e7,-13254.384406482866,-1.1893762552599167,6.7697396505874704e-9,-3.992255977659971e-7,-5.940545606501114e-7,-1.1470113445884708e-15,0.006705397652328169,1.606428333281548e-9,5.552922156898073,9.69376492561474e-5,1.0188527421945183e-9,0.000123858544630937,0.0001593803875094618,0.03721609214593552,0.003686551665728441,0.0029564979801142313,326.3974087285753,3304.1398263603737,18372.194378448577,2153.371474664224,9.573102638109894e-11,-3.2210001911210375e-14,1.0,10.0,0.0,0.0,-30502.61921487457,-2.496029867953268e-7,1.894613585716329e-8,1.5661292800141905e7,-2.597906780659761e-6,-4.7027674101226925e-9,-1.924529735386169e-5,-1.1393148437179683e-8,-2.4255131801204713e-8,-0.06053723711324904,-2.2217851443605615e-6,5.431190739360372e-7,-1.61388917047299e-7,5.996684520919733e-8,-2.7492050758457747e-8,-2.2587117602651043e-6,6.490801804901341e-7,-1.985521945125672e-7,7.455737617566383e-8,-3.4400289715982875e-8,7.925710876325407e-7,-2.540493116460341e-7,9.619921200524291e-8,-4.447184942968337e-8,-3.331324740006798e-7,1.2764793741550877e-7,-5.9030919234654495e-8,1.7312590123575346e-7,-8.010887704151088e-8,-1.1075309882375942e-7
0.007827829825458866,-8.762092974323425,56300.55498324693,1985.414967489615,8.566740418302789,0.02853346030156896,-3.8891879617940327e6,73.27046611029489,9.683499730447464,120.66285607766,4.936582051776766,10.423198551158988,41.857908345179055,2829.382993230757,2.0537102593425285e13,309.2345279256166,33.699300533375464,0.4418078000228712,-0.04106564130906885,0.017765417888890033,17406.133358406976,38.80990345239804,0.061417849241892725,-0.06934412117231589,0.02265248671362254,74.80646777072808,-1.1630630254857612,-0.08962799753136125,0.03008436964791619,-3.833103936395632,-0.09883194560614432,0.04088675507925474,-0.06176002420357904,0.05395260472655384,0.063303023567808,0.2164403272259493,0.0015099759412990556,1.1019778523199926,7.688864216313827e7,1.8983333230684694e7,-12427.804302078239,-1.1941475104393773,7.738208533060842e-9,-4.446803125650533e-7,-6.617408070894851e-7,-1.3714083420324716e-15,0.0067444545510055125,1.8394090158437307e-9,5.5715024959974135,0.00010372918394704299,1.1507437670226138e-9,0.0001325361759701884,0.00017054671045994995,0.03927504993855753,0.0038911003277837504,0.003120581572029073,309.2345279256166,3130.398993970964,17406.133358406976,2040.1412552740687,1.1875725835026112e-10,-3.549550707231096e-14,1.0,10.0,0.0,0.0,-28615.663067877096,-2.7501780036379737e-7,2.130515951150828e-8,1.4227058511378456e7,-2.7983632516823985e-6,-5.529613985668564e-9,-2.0729595589006957e-5,-1.3393274358392492e-8,-2.8512832696628266e-8,-0.060577522135355465,-2.4741748287260387e-6,6.383143893858092e-7,-2.0016989295592205e-7,7.84890169309081e-8,-3.797289160994444e-8,-2.5151933035946434e-6,7.628492950147896e-7,-2.462657060889233e-7,9.75874090949914e-8,-4.751548024289335e-8,9.314839617751474e-7,-3.151031994712735e-7,1.2591656115546662e-7,-6.142818477099384e-8,-4.1319677266428343e-7,1.6708391859993277e-7,-8.15405036858518e-8,2.266171873341056e-7,-1.1065906316950067e-7,-1.5299430592783332e-7
0.007827829825458866,-8.762092974323425,56300.55498324693,1985.414967489615,8.566740418302789,0.02853346030156896,-3.8891879617940327e6,73.27046611029489,9.683499730447464,120.66285607766,4.936582051776766,10.423198551158988,41.857908345179055,2829.382993230757,2.0537102593425285e13,309.2345279256166,33.699300533375464,0.4418078000228712,-0.04106564130906885,0.017765417888890033,17406.133358406976,38.80990345239804,0.061417849241892725,-0.06934412117231589,0.02265248671362254,74.80646777072808,-1.1630630254857612,-0.08962799753136125,0.03008436964791619,-3.833103936395632,-0.09883194560614432,0.04088675507925474,-0.06176002420357904,0.05395260472655384,0.063303023567808,0.2164403272259493,0.0015099759412990556,1.1019778523199926,7.688864216313827e7,1.8983333230684694e7,-12427.804302078239,-1.1941475104393773,7.738208533060842e-9,-4.446803125650533e-7,-6.617408070894851e-7,-1.3714083420324716e-15,0.0067444545510055125,1.8394090158437307e-9,5.5715024959974135,0.00010372918394704299,1.1507437670226138e-9,0.0001325361759701884,0.00017054671045994995,0.03927504993855753,0.0038911003277837504,0.003120581572029073,309.2345279256166,3130.398993970964,17406.133358406976,2040.1412552740687,1.1875725835026112e-10,-3.549550707231096e-14,1.0,10.0,0.0,0.0,-28615.663067877096,-2.7501780036379737e-7,2.130515951150828e-8,1.4227058511378456e7,-2.7983632516823985e-6,-5.529613985668564e-9,-2.0729595589006957e-5,-1.3393274358392492e-8,-2.8512832696628266e-8,-0.060577522135355465,-2.4741748287260387e-6,6.383143893858092e-7,-2.0016989295592205e-7,7.84890169309081e-8,-3.797289160994444e-8,-2.5151933035946434e-6,7.628492950147896e-7,-2.462657060889233e-7,9.75874090949914e-8,-4.751548024289335e-8,9.314839617751474e-7,-3.151031994712735e-7,1.2591656115546662e-7,-6.142818477099384e-8,-4.1319677266428343e-7,1.6708391859993277e-7,-8.15405036858518e-8,2.266171873341056e-7,-1.1065906316950067e-7,-1.5299430592783332e-7
0.00803853436794247,-8.735531510381183,52670.566565749374,1923.3148622444908,8.566740412519495,0.029301506444555234,-3.528653783602271e6,73.27046603318924,9.683499550724656,120.66285326900828,4.936582021505882,10.423198455986451,39.6923245418343,2612.6741261502334,1.8467035486689652e13,293.23579271931663,33.699299712730685,0.4659124883524313,-0.04566890015460356,0.020834753021102694,16505.59954244742,38.80990227121349,0.06476875197967105,-0.07711726085660192,0.026566161663880008,74.80646502113042,-1.2265188462530991,-0.09967486078433745,0.03528205243626634,-4.042235084073338,-0.10991052516071981,0.04795076801462382,-0.0686830176425576,0.06327400665690087,0.07423989793252564,0.2164403272259493,0.0015587301347602632,1.1019778520778902,7.688864312119526e7,1.8983333582697455e7,-11662.34007870023,-1.1985823224611738,8.828851517808652e-9,-4.944230244336626e-7,-7.358206178841258e-7,-1.6344722722103004e-15,0.006780778038455741,2.1016801336166815e-9,5.5887499083285235,0.00011087793142029396,1.2971607471564342e-9,0.00014167022187113986,0.00018230034530454363,0.04141066886896466,0.004103330837604233,0.0032908320487456855,293.23579271931663,2968.442874779816,16505.59954244742,1934.5913597649787,1.4679398115260568e-10,-3.8361732792109615e-14,1.0,10.0,0.0,0.0,-26866.462773451472,-3.026168642128876e-7,2.390571389342293e-8,1.2939592766010184e7,-3.0099370143832955e-6,-6.484428296550635e-9,-2.229609175906493e-5,-1.5702219679614573e-8,-3.342784537669589e-8,-0.060614982067475176,-2.750275331160541e-6,7.481732703644651e-7,-2.4737813907014344e-7,1.0227115027850985e-7,-5.2166977136147684e-8,-2.795751786407675e-6,8.941433564192073e-7,-3.043482813135832e-7,1.2715801179009107e-7,-6.527755208249294e-8,1.0917932769718918e-6,-3.8942648020786274e-7,1.6407456819864734e-7,-8.439296470708347e-8,-5.106636430768878e-7,2.1772231099800506e-7,-1.12027264531799e-7,2.953054406950602e-7,-1.5203735410226887e-7,-2.1020938790159058e-7
0.008251096945392451,-8.709432129824627,49329.52940586356,1863.9793988658566,8.566740406345284,0.030076325445843464,-3.206246722471097e6,73.27046595175685,9.683499354534694,120.66285022343506,4.93658198846123,10.423198352115646,37.673581206872385,2415.9102175020853,1.6636344917034273e13,278.32187396108105,33.69929881814346,0.4908784437484474,-0.050694374529738566,0.02436672699965236,15666.127666570976,38.80990098320026,0.06823938176537932,-0.08560336095409125,0.031069742203835203,74.80646202115952,-1.2922419641954115,-0.11064323259025881,0.04126317840809164,-4.258838547293245,-0.12200524291546033,0.056079534741755296,-0.07624099357448054,0.07400041691193456,0.08682527922258503,0.2164403272259493,0.0016083486954009346,1.1019778518067405,7.688864416690291e7,1.898333396694509e7,-10953.697361385322,-1.2027025787609997,1.0053609096636364e-8,-5.487107970228612e-7,-8.166786388031867e-7,-1.941627642245176e-15,0.006814542183115833,2.396003989498643e-9,5.6047542629005545,0.00011838742473264993,1.4592305414608225e-9,0.00015126519640431537,0.0001946471008107005,0.04362180722088269,0.004323136973755054,0.0034671647356400988,278.32187396108105,2817.4684152410537,15666.127666570976,1836.1984227371352,1.8077673855429969e-10,-4.046361930352115e-14,1.0,10.0,0.0,0.0,-25245.590889812596,-3.32529447160678e-7,2.6763749436524756e-8,1.1783820433258891e7,-3.2328032172733476e-6,-7.583038121151288e-9,-2.3946060475557543e-5,-1.8358016386083738e-8,-3.9081106462679245e-8,-0.060649800894825745,-3.0514921065518266e-6,8.744941926354297e-7,-3.04583944750342e-7,1.326404476269859e-7,-7.126750875098268e-8,-3.1018112844580974e-6,1.0451118599046565e-6,-3.7473223369250356e-7,1.6491967111518398e-7,-8.917985080758339e-8,1.2761230181317803e-6,-4.79492294612161e-7,2.128035058269847e-7,-1.1529734380025791e-7,-6.28776979608481e-7,2.823908779463416e-7,-1.530555179793456e-7,3.8302741937871057e-7,-2.0772511066417067e-7,-2.8721347599969194e-7
0.00846529052595316,-8.683803948569103,46253.18717465608,1807.3127760247087,8.566740399769694,0.03085708975033557,-2.917745740848619e6,73.27046586593704,9.683499140911804,120.66284692849662,4.936581952479678,10.423198239038978,35.79122449121583,2237.1250161550774,1.501541034086689e13,264.4155415201013,33.699297845469594,0.5166950365088403,-0.056166895818115306,0.02841699795090904,14883.37061588952,38.809899582310265,0.07182826056264612,-0.09484435223664105,0.03623419737497458,74.80645875637985,-1.3602043974303213,-0.1225873088663134,0.04812200028198767,-4.482822104605088,-0.135175860053025,0.06540115124673737,-0.08447129628067013,0.08630086600452458,0.10125749208679376,0.2164403272259493,0.0016587769832627605,1.1019778515038616,7.688864530538122e7,1.898333438531523e7,-10297.675722203283,-1.2065300121070437,1.1425269379129736e-8,-6.078082142010335e-7,-9.047109295438029e-7,-2.298878504682817e-15,0.006845920682218369,2.7253167275097702e-9,5.619604088622382,0.00012626131134984005,1.6381324366382287e-9,0.00016132575980418046,0.00020759297383927868,0.04590744022005111,0.0045504242606620796,0.0036495043910395757,264.4155415201013,2676.6938102871977,14883.37061588952,1744.4529268319566,2.2178465458625143e-10,-4.134915767894643e-14,1.0,10.0,0.0,0.0,-23743.773010194538,-3.6489181368910434e-7,2.989565817816169e-8,1.074588715041992e7,-3.4671471148080625e-6,-8.842716848913677e-9,-2.5680849103625097e-5,-2.1402138854058774e-8,-4.556087663261096e-8,-0.060682161314875915,-3.3792698168530153e-6,1.0192370856583353e-6,-3.7359779039470977e-7,1.7121349875974183e-7,-9.680863781769956e-8,-3.434835213350932e-6,1.2180972796593747e-6,-4.5964549313456164e-7,2.1288280163095877e-7,-1.2114248739673457e-7,1.4873326802086834e-6,-5.881522234656184e-7,2.746982998320591e-7,-1.5662445467225616e-7,-7.712771605339627e-7,3.6453432134600497e-7,-2.0792268714827095e-7,4.944571662595202e-7,-2.821992019710022e-7,-3.901989372114189e-7
0.008680928526638692,-8.658649788344183,43418.72631368642,1753.2070469077796,8.56674039278205,0.03164311924453412,-2.6593442902220087e6,73.27046577566398,9.683498908851423,120.6628433712314,4.936581913391442,10.42319811622861,34.03517106763622,2074.518498534018,1.3578129711119424e13,251.44230257767722,33.699296790417876,0.5433540218588918,-0.06211229980480738,0.03304638805467727,14153.135352812873,38.80989806227444,0.07553424182361065,-0.10488386154584516,0.04213708084233304,74.80645521180108,-1.4303844425776664,-0.13556347771083327,0.05596151569558223,-4.714114226397555,-0.14948455502488442,0.07605559846427812,-0.09341278049621501,0.10036006735495978,0.11775326199741512,0.2164403272259493,0.0017099685058417126,1.101977851166378,7.688864654195368e7,1.898333483977103e7,-9690.216202404572,-1.2100858962530343,1.2957577272631575e-8,-6.719902859431274e-7,-1.0003293069542239e-6,-2.712870678537074e-15,0.00687508424530025,3.092750779319522e-9,5.63338547329261,0.00013450371097168635,1.8351080064387008e-9,0.00017185717566529202,0.00022114473766272056,0.04826675283081727,0.004785119207340812,0.0038377926177752737,251.44230257767722,2545.3649648195105,14153.135352812873,1658.863413809718,2.71059961093361e-10,-4.0437450857255424e-14,1.0,10.0,0.0,0.0,-22352.003602171873,-3.998491762449641e-7,3.331841221702063e-8,9.813155179006612e6,-3.713175312228239e-6,-1.0282335995669002e-8,-2.7501960867848334e-5,-2.4879864501329167e-8,-5.296350792843656e-8,-0.06071224218372223,-3.7351082756283863e-6,1.1845401521233564e-6,-4.5650286336461783e-7,2.1995158883450506e-7,-1.3075212057742762e-7,-3.7963424925029482e-6,1.41565517353714e-6,-5.616516345220044e-7,2.7348654872794485e-7,-1.636208212193102e-7,1.7285417983684763e-6,-7.186875469255052e-7,3.5290737717439743e-7,-2.1154975271396596e-7,-9.424683155866008e-7,4.68332288712863e-7,-2.808457525672254e-7,6.352662201357865e-7,-3.811852705232944e-7,-5.270858666130335e-7
0.008897865607041425,-8.633966855867016,40804.864444261766,1701.5457229340532,8.566740385371187,0.03243388414976019,-2.427630127776585e6,73.2704656808633,9.683498657299904,120.66283953800719,4.936581871018337,10.423197983131024,32.39579355004521,1926.4525829077957,1.2301591680699451e13,239.3310326810994,33.69929564850569,0.5708502245529268,-0.06855769123659068,0.038321445517181876,13471.418437688237,38.80989641653794,0.0793566056516532,-0.11576765853811723,0.048863247459386465,74.80645137172372,-1.5027684770025909,-0.1496308968250529,0.06489441886219174,-4.952670014520125,-0.1649965602637867,0.08819603564446667,-0.1031062092731948,0.11638012396454185,0.1365497176901322,0.21644032722594933,0.0017618855573668607,1.1019778507911944,7.688864788220197e7,1.898333533237129e7,-9127.44383013705,-1.2133907667442032,1.4665354552370346e-8,-7.415452709316176e-7,-1.1039655679286946e-6,-3.1909628354697083e-15,0.006902198192276606,3.501659576843258e-9,5.6461810598632605,0.0001431194851033917,2.0514714422917373e-9,0.0001828656553750351,0.0002353103851801694,0.05069920007184689,0.005027175336044386,0.004031992701208557,239.3310326810994,2422.761881902954,13471.418437688237,1578.960647858974,3.300303965071405e-10,-3.699301878285865e-14,1.0,10.0,0.0,0.0,-21061.65026673503,-4.375575688422878e-7,3.7049701613239835e-8,8.974180751386385e6,-3.971124541405636e-6,-1.1922538777187436e-8,-2.941111962995844e-5,-2.88406841298057e-8,-6.139431678378773e-8,-0.060740216171530755,-4.120577886420353e-6,1.3727390009908206e-6,-5.556923367192208e-7,2.8122602542881844e-7,-1.7559419193079604e-7,-4.187923186278166e-6,1.6405770531423772e-6,-6.836957706431394e-7,3.49680058329177e-7,-2.1973926000869532e-7,2.00315785204678e-6,-8.74868015493538e-7,4.5123761808201137e-7,-2.8411412303959545e-7,-1.1472954532860955e-6,5.988387778668402e-7,-3.771912431793584e-7,8.12312889095223e-7,-5.119701633908233e-7,-7.07954492289699e-7
0.00911599579419772,-8.609747634391836,38391.90348268954,1652.2073113896179,8.566740377525234,0.033228998187091616,-2.219561294193756e6,73.27046558144964,9.683498385144956,120.66283541438425,4.93658182517215,10.423197839161984,30.863990910462896,1791.4450736027495,1.1165757992239246e13,228.01449596458966,33.699294415018365,0.5991819044210854,-0.07553168981441818,0.04431506952562624,12834.435310896808,38.8098946382007,0.08329510960971245,-0.12754407107668356,0.05650565013995288,74.8064472195967,-1.5773519211471037,-0.16485203041053467,0.07504415888173079,-5.198474373806699,-0.18178075420953196,0.10199023866996007,-0.11359462391593916,0.134582426359437,0.1579066180198379,0.21644032722594936,0.0018144991937601128,1.1019778503749698,7.688864933201651e7,1.8983335865289137e7,-8605.700609031092,-1.216464194765261,1.6564628069806417e-8,-8.167772913940711e-7,-1.216075406705044e-6,-3.741306411793019e-15,0.00692742049606671,3.955643762322456e-9,5.658069245966513,0.00015211442136428246,2.288619926664601e-9,0.00019435859360494458,0.000250099431947648,0.05320453890463626,0.00527657639812359,0.004232092192047025,228.01449596458966,2308.2039289928694,12834.435310896808,1504.3010476975871,4.0033479683362477e-10,-3.0095660667681746e-14,1.0,10.0,0.0,0.0,-19864.53588056279,-4.781856024003876e-7,4.110806372439222e-8,8.21867034577882e6,-4.241268036538925e-6,-1.3785933084919437e-8,-3.141031685103157e-5,-3.333875775125771e-8,-7.096855380466552e-8,-0.06076624786201862,-4.537333882751974e-6,1.5863878854994299e-6,-6.739119373142629e-7,3.5789522205855266e-7,-2.3449713699562074e-7,-4.611252918583511e-6,1.8959157701775614e-6,-8.291569581950749e-7,4.450183755974223e-7,-2.9345598643018064e-7,2.314907238254032e-6,-1.0610189641492248e-6,5.742782067293034e-7,-3.7943701149256705e-7,-1.3914325402843564e-6,7.621466542435736e-7,-5.037584226976476e-7,1.0338656344106365e-6,-6.837866552006893e-7,-9.455776733769836e-7
0.00911599579419772,-8.609747634391836,38391.90348268954,1652.2073113896179,8.566740377525234,0.033228998187091616,-2.219561294193756e6,73.27046558144964,9.683498385144956,120.66283541438425,4.93658182517215,10.423197839161984,30.863990910462896,1791.4450736027495,1.1165757992239246e13,228.01449596458966,33.699294415018365,0.5991819044210854,-0.07553168981441818,0.04431506952562624,12834.435310896808,38.8098946382007,0.08329510960971245,-0.12754407107668356,0.05650565013995288,74.8064472195967,-1.5773519211471037,-0.16485203041053467,0.07504415888173079,-5.198474373806699,-0.18178075420953196,0.10199023866996007,-0.11359462391593916,0.134582426359437,0.1579066180198379,0.21644032722594936,0.0018144991937601128,1.1019778503749698,7.688864933201651e7,1.8983335865289137e7,-8605.700609031092,-1.216464194765261,1.6564628069806417e-8,-8.167772913940711e-7,-1.216075406705044e-6,-3.741306411793019e-15,0.00692742049606671,3.955643762322456e-9,5.658069245966513,0.00015211442136428246,2.288619926664601e-9,0.00019435859360494458,0.000250099431947648,0.05320453890463626,0.00527657639812359,0.004232092192047025,228.01449596458966,2308.2039289928694,12834.435310896808,1504.3010476975871,4.0033479683362477e-10,-3.0095660667681746e-14,1.0,10.0,0.0,0.0,-19864.53588056279,-4.781856024003876e-7,4.110806372439222e-8,8.21867034577882e6,-4.241268036538925e-6,-1.3785933084919437e-8,-3.141031685103157e-5,-3.333875775125771e-8,-7.096855380466552e-8,-0.06076624786201862,-4.537333882751974e-6,1.5863878854994299e-6,-6.739119373142629e-7,3.5789522205855266e-7,-2.3449713699562074e-7,-4.611252918583511e-6,1.8959157701775614e-6,-8.291569581950749e-7,4.450183755974223e-7,-2.9345598643018064e-7,2.314907238254032e-6,-1.0610189641492248e-6,5.742782067293034e-7,-3.7943701149256705e-7,-1.3914325402843564e-6,7.621466542435736e-7,-5.037584226976476e-7,1.0338656344106365e-6,-6.837866552006893e-7,-9.455776733769836e-7
0.009335248983557112,-8.585980835725465,36161.739979237835,1605.0684586253567,8.566740369231452,0.03402820582298601,-2.0324387053553446e6,73.270465477325,9.683498091206884,120.66283098499405,4.936581775653149,10.423197683701927,29.431236749448356,1668.161616557265,1.0153155849966701e13,217.42970175781127,33.699293084972766,0.6283508817501213,-0.08306465591106311,0.051107197752600086,12238.64036556551,38.80989271996389,0.08735000614080543,-0.14026436638810014,0.06516621648660324,74.8064427378877,-1.6541395686264189,-0.18129314181673142,0.08654610397476094,-5.4515430999390695,-0.1999102045397995,0.11762218232994352,-0.12492368342050625,0.15520974049343977,0.18210880169296856,0.21644032722594939,0.0018677887652294774,1.1019778499140895,7.688865089764287e7,1.8983336440829117e7,-8121.567157154013,-1.219324626417981,1.867276537475684e-8,-8.980087216865796e-7,-1.3371419990423517e-6,-4.3729346853039234e-15,0.006950900372497628,4.458578620302153e-9,5.66912363259087,0.00016149534824543138,2.5480439186444085e-9,0.0002063447149353063,0.0002655231048552928,0.055782838743753886,0.005533337472798126,0.004438103791618144,217.42970175781127,2201.053447903574,12238.64036556551,1434.4690392584898,4.838522620968407e-10,-1.860509882840777e-14,1.0,10.0,0.0,0.0,-18752.994285574292,-5.219161178228484e-7,4.551300148679736e-8,7.537418018508084e6,-4.5239199607024575e-6,-1.5897303701288138e-8,-3.3501844080603335e-5,-3.843341528639437e-8,-8.181246899756617e-8,-0.060790492400752585,-4.98712926693659e-6,1.828283008499968e-6,-8.143084322539893e-7,4.533955764557086e-7,-3.1145100328729683e-7,-5.0681059562909844e-6,2.185013374149492e-6,-1.0019078917403695e-6,5.637755096945988e-7,-3.897654284461405e-7,2.6678692588365767e-6,-1.2820977628979067e-6,7.27546659411215e-7,-5.039784054127486e-7,-1.6813828373263809e-6,9.655816400645338e-7,-6.691274064222887e-7,1.3098664892153988e-6,-9.08286418266752e-7,-1.2560755932810515e-6
0.009555586628819474,-8.562652313645081,34097.83550155528,1560.0065456909863,8.566740360476112,0.03483136655822006,-1.8638765931258271e6,73.27046536837761,9.683497774230556,120.66282623343167,4.936581722248714,10.423197516091745,28.08960453995075,1555.406014996496,9.248584289289586e12,207.51809108043278,33.699291653084664,0.658362495583156,-0.09118889765381694,0.05878555803681115,11680.73744493771,38.80989065408163,0.09152203676052136,-0.15398310075260008,0.0749568072494673,74.80643790796555,-1.7331454764872962,-0.19902474551802363,0.09954881439396389,-5.71192251773291,-0.2194626665527609,0.1352937702941116,-0.13714197588404103,0.1785284905489042,0.20946886567084086,0.2164403272259494,0.0019217411893101236,1.1019778494046362,7.688865258572404e7,1.8983337061442878e7,-7671.87347766823,-1.2219892862094588,2.10086178221514e-8,-9.855823683180053e-7,-1.4676792796350247e-6,-5.095861531713884e-15,0.0069727774080635295,5.014642652782266e-9,5.679412715550183,0.00017127019702043055,2.831337334050881e-9,0.0002188341529562967,0.00028159444391602696,0.05843447710715809,0.005797504593100023,0.004650065056124102,207.51809108043278,2100.7176427036557,11680.73744493771,1369.0782860671816,5.827353307554801e-10,-1.1195227740640684e-15,1.0,10.0,0.0,0.0,-17719.900507889834,-5.68947768247469e-7,5.028509018369985e-8,6.922228855348665e6,-4.819438370483369e-6,-1.8283844229844475e-8,-3.5688314582706375e-5,-4.4189703051683484e-8,-9.406447438432177e-8,-0.060813094682528004,-5.471826545845137e-6,2.101487929350208e-6,-9.804847428763493e-7,5.718485133652532e-7,-4.1147204601826e-7,-5.560367061107935e-6,2.5115314824405826e-6,-1.2063827593359818e-6,7.110776143930749e-7,-5.149467310584357e-7,3.066513171258309e-6,-1.5437807237415278e-6,9.176608428974467e-7,-6.658603554394425e-7,-2.024592963001237e-6,1.2179308447352008e-6,-8.840864254861238e-7,1.6522414019950289e-6,-1.200120571533814e-6,-1.6597194299976668e-6
0.009776997332193626,-8.539745868752325,32185.15372176699,1516.9016771332992,8.566740351244404,0.03563843885385098,-1.711772099337138e6,73.27046525448115,9.683497432877763,120.66282114215566,4.936581664732023,10.423197335628778,26.831771703468625,1452.1094145551497,8.438838751189083e12,198.22556675568055,33.69929011373841,0.689225474648149,-0.09993886832886788,0.06744649332078907,11157.681537399441,38.809888432315944,0.09581241410215224,-0.16875845285277793,0.08600026819405134,74.806432709989,-1.8143926254656748,-0.21812203796879012,0.11421543939039108,-5.9796883614059855,-0.24052105825728337,0.15522673368554424,-0.15030131535343141,0.20483126421296918,0.24033010459947143,0.21644032722594944,0.0019763501350437643,1.1019778488423573,7.688865440334076e7,1.8983337729744054e7,-7253.700286013786,-1.2244741376534234,2.359267346311135e-8,-1.0798635379302622e-6,-1.6082350566350335e-6,-5.921191093696498e-15,0.006993181167268797,5.62834775314002e-9,5.688999791264286,0.00018144803235629162,3.1402078703648405e-9,0.0002318384893764929,0.0002983283525921879,0.0611601274998433,0.006069153601894922,0.004868037483482442,198.22556675568055,2006.6488845572528,11157.681537399441,1307.7718879125357,6.994477301278006e-10,2.4072988887885615e-14,1.0,10.0,0.0,0.0,-16758.678705430015,-6.194966000588592e-7,5.544607670168995e-8,6.365833944024744e6,-5.128227360353642e-6,-2.09754115294683e-8,-3.7972678849709656e-5,-5.067898250587497e-8,-1.0787641777185512e-7,-0.060834189018661236,-5.993408797722753e-6,2.4093613695251843e-6,-1.1765626200701485e-6,7.181865483350431e-7,-5.40845973632724e-7,-6.0900426522083805e-6,2.8794845179836354e-6,-1.4476544101316257e-6,8.930598402630541e-7,-6.768683345267083e-7,3.515738736061116e-6,-1.8525619383636038e-6,1.1525415789742478e-6,-8.752611225002995e-7,-2.4295826215091248e-6,1.529711947585028e-6,-1.1621556388317759e-6,2.075265811148766e-6,-1.5776514706154743e-6,-2.1819167879526336e-6
0.009999492581941362,-8.51724393450951,30410.075008372412,1475.63813211006,8.56674034152036,0.03644946459405114,-1.5742753778879324e6,73.27046513549435,9.683497065719914,120.66281569239412,4.936581602860804,10.423197141562987,25.651007606676323,1357.3190297186472,7.712458230793806e12,189.50240473277782,33.69928846095866,0.720951752211804,-0.1093513554003482,0.0771958637178086,10666.673785014202,38.80988604589445,0.10022279616499784,-0.18465254296420355,0.0984315803155095,74.80642712280154,-1.897912432633142,-0.23866531015880296,0.13072524479181608,-6.254944168359039,-0.2631739152826033,0.17766470716432048,-0.16445702605697393,0.2344395521885332,0.2750697250621592,0.21644032722594947,0.0020316151834366535,1.1019778482226337,7.688865635804987e7,1.8983338448522512e7,-6864.373323629161,-1.226793887536366,2.644722019324522e-8,-1.181242006949374e-6,-1.7593939838349067e-6,-6.8612391635276554e-15,0.007012231168634602,6.304570996418849e-9,5.697943024437518,0.00019203905968683387,3.4764874848253124e-9,0.0002453707634401173,0.000315741609915858,0.06396074231635718,0.006348388513544864,0.005092105203741489,189.50240473277782,1918.3438140360386,10666.673785014202,1250.221795806184,8.368072677615909e-10,5.905133934186425e-14,1.0,10.0,0.0,0.0,-15863.29340111636,-6.737976543217556e-7,6.101897097592994e-8,5.861802504049993e6,-5.450738630055919e-6,-2.40048038181885e-8,-4.03582358050542e-5,-5.797958377546837e-8,-1.2341497303087181e-7,-0.060853899171287584,-6.553990144646769e-6,2.755587525072015e-6,-1.4072538056781004e-6,8.983016239122658e-7,-7.074257072500804e-7,-6.659271355038185e-6,3.293275943880728e-6,-1.7315219733420012e-6,1.117050906116056e-6,-8.853608274156616e-7,4.020920418285488e-6,-2.215865507277132e-6,1.4416510677152267e-6,-1.1448977070324783e-6,-2.9060919133887375e-6,1.9134899914362247e-6,-1.5202284500438983e-6,2.595994910046342e-6,-2.0638242413277825e-6,-2.8544183865778532e-6
0.010223103058510237,-8.495128119642471,28760.295651227687,1436.1053148868648,8.566740331286798,0.037264555621523955,-1.44976099687054e6,73.2704650112605,9.6834966712305,120.6628098640484,4.936581536376037,10.423196933093012,24.54114879854911,1270.186822826207,7.059496374874574e12,181.30307114573313,33.69928668838171,0.7535562886641207,-0.11946567544596853,0.08815004439453684,10205.15118616323,38.809883485467275,0.10475526163545378,-0.20173176213870556,0.11239913222630145,74.80642112382338,-1.9837442844009114,-0.2607403730839946,0.1492753028373165,-6.537819740042387,-0.28751586002771407,0.20287552552842034,-0.1796682355271128,0.26770677868944615,0.3141024012379744,0.2164403272259495,0.002087541076116117,1.1019778475404423,7.688865845792384e7,1.8983339220758997e7,-6501.45236609079,-1.228962024288018,2.9596523813359676e-8,-1.2901340466120535e-6,-1.921780619860593e-6,-7.92966855827542e-15,0.007030037150010284,7.04858905048974e-9,5.706295640726058,0.0002030546295806909,3.842143513937016e-9,0.00025944547750381754,0.00033385287766757955,0.06683753642075797,0.006635339943836661,0.005322373724301386,181.30307114573313,1835.3414891948148,10205.15118616323,1196.127605047759,9.98034703015271e-10,1.063279785389872e-13,1.0,10.0,0.0,0.0,-15028.22793872572,-7.321066833477087e-7,6.702813712008446e-8,5.404454757111177e6,-5.787473094295316e-6,-2.7408068210466642e-8,-4.284864427570498e-5,-6.6177527521849e-8,-1.40863175741619e-7,-0.06087233867465034,-7.155826478517119e-6,3.1442095163195043e-6,-1.6779410610962755e-6,1.1192197823542332e-6,-9.20995674839777e-7,-7.2703347967833624e-6,3.7577382485235226e-6,-2.0646106298176168e-6,1.3917904490345064e-6,-1.1526731335424397e-6,4.587956162131544e-6,-2.642173340673567e-6,1.796273669671021e-6,-1.4906162617605824e-6,-3.46524909237812e-6,2.3842504842500362e-6,-1.979356267749614e-6,3.234770425391466e-6,-2.6872333367042466e-6,-3.7167948959340253e-6
0.01044787536680448,-8.473379640851983,27224.721266680765,1398.1983413741423,8.566740320525259,0.03808388182624899,-1.3368014231897194e6,73.27046488160713,9.683496247777484,120.66280363559628,4.936581465000638,10.42319670936219,23.49656695375429,1189.9586316623122,6.471318010288489e12,173.585985488048,33.699284789226965,0.787056891964115,-0.13032387164077133,0.1004370231489689,9770.773265168946,38.80988074106408,0.10941228490864716,-0.22006710569259721,0.12806611966400386,74.80641468894297,-2.0719350639006753,-0.2844389887811166,0.17008235083780152,-6.828469584283189,-0.313648076943735,0.23115374976059447,-0.19599817154710356,0.3050216347014675,0.3578841857877964,0.21644032722594952,0.002144137026732919,1.1019778467903176,7.688866071159074e7,1.898334004963997e7,-6162.71720871929,-1.2309908771578528,3.3067020891443885e-8,-1.406984466421715e-6,-2.0960625196333983e-6,-9.141639453645395e-15,0.007046699512948345,7.866115067664962e-9,5.714106193408289,0.00021450723611114348,4.239290323237096e-9,0.0002740785949490184,0.0003526826976928267,0.06979197053039124,0.006930163521025456,0.005558968660048476,173.585985488048,1757.2209881754577,9770.773265168946,1145.214992795803,1.186809338393121e-9,1.6892675512908698e-13,1.0,10.0,0.0,0.0,-14248.455446832459,-7.947019739503045e-7,7.349938140965983e-8,4.988779049462128e6,-6.13898245654162e-6,-3.122483884280908e-8,-4.544793415307432e-5,-7.536731754401342e-8,-1.604221092911281e-7,-0.060889611331457344,-7.801326232151889e-6,3.579666073137734e-6,-1.9947702711026453e-6,1.3893066886275965e-6,-1.1937170266082076e-6,-7.925668435969754e-6,4.278176798839536e-6,-2.4544850248101767e-6,1.727684772755646e-6,-1.4940300567220486e-6,5.2233208816210965e-6,-3.141170439660672e-6,2.229846312909505e-6,-1.9321137311396855e-6,-4.119761276116199e-6,2.959838473153375e-6,-2.565707762026058e-6,4.01581704905325e-6,-3.483426358434249e-6,-4.8182424641608725e-6
0.010673869265323807,-8.45197965452896,25793.359303468606,1361.8183339919076,8.566740309215955,0.0389076610453762,-1.2341428585295426e6,73.27046474634561,9.68349579361535,120.6627969839911,4.936581388438091,10.42319646945441,22.512132416401545,1115.9639588759967,5.940420092300351e12,166.3132512840989,33.69928275626775,0.8214740555668575,-0.14197091962962405,0.11419761185096958,9361.406912377302,38.80987780204978,0.11419671353780401,-0.23973452086280211,0.1456120901838402,74.80640779240451,-2.162538724393637,-0.30985931967422287,0.19338484265371814,-7.127071509299427,-0.34167880800589334,0.26282345512693606,-0.21351447170405968,0.3468117570337951,0.4069168264471132,0.21644032722594958,0.0022014161210993856,1.1019778459663094,7.68886631282757e7,1.898334093857305e7,-5846.151923165746,-1.2328916885298167,3.688752920966385e-8,-1.5322687382095814e-6,-2.282953451188351e-6,-1.0513976695542965e-14,0.007062309882074893,8.763338593680882e-9,5.721418875020612,0.00022641051618766883,4.670201708768351e-9,0.00028928753932252744,0.0003722534907993164,0.07282573613748743,0.0072330384508250065,0.0058020345870654555,166.3132512840989,1683.5986827778124,9361.406912377302,1097.23394120154,1.4073323039349656e-9,2.504739309288051e-13,1.0,10.0,0.0,0.0,-13519.4053377161,-8.618863222297426e-7,8.046003968628919e-8,4.610354798238542e6,-6.505870972654274e-6,-3.549870993258424e-8,-4.816051890862203e-5,-8.565281414683026e-8,-1.8231276275786704e-7,-0.060905811819924854,-8.493061534756565e-6,4.066831914219245e-6,-2.364755217311637e-6,1.7185094675806388e-6,-1.5406713919407474e-6,-8.627872769721522e-6,4.860418109771214e-6,-2.9097782863364143e-6,2.1371077972266707e-6,-1.928313259756649e-6,5.934125335467746e-6,-3.7239101761757514e-6,2.7583473206920433e-6,-2.4938193110918993e-6,-4.884131418718296e-6,3.6614752903884412e-6,-3.3117406569810633e-6,4.967944431333118e-6,-4.4964968938685015e-6,-6.219788669224026e-6
0.010901155368300318,-8.430909503700708,24457.21450828357,1326.8724986676305,8.566740297337711,0.0397361506872618,-1.1406835354199053e6,73.27046460527073,9.683495306876722,120.6627898845549,4.936581306370993,10.423196212389726,21.58317583446329,1047.6065638064451,5.460275520761518e12,159.4503726549158,33.69928058180073,0.856830820669333,-0.15445494538341153,0.12958678595805787,8975.110430266559,38.809874657078176,0.11911174906151575,-0.2608152747018471,0.1652346511582759,74.80640040668949,-2.2556159267087277,-0.33710640407971665,0.2194452170579148,-7.433825428725328,-0.3717238770271809,0.2982413140371918,-0.23228951095326025,0.3935477963235023,0.4617525389657099,0.21644032722594964,0.0022593948080695783,1.1019778450619355,7.688866571784496e7,1.898334189120333e7,-5549.928443571449,-1.2346746929582357,4.108947826991764e-8,-1.6664952385694742e-6,-2.483216794661654e-6,-1.2065356224236676e-14,0.007076951725696894,9.746968940301721e-9,5.728273849836347,0.00023877925293587222,5.13732420813731e-9,0.00030509119864920436,0.00039258956231006916,0.07594074256870564,0.007544166295563269,0.00605173406825516,159.4503726549158,1614.1253692387547,8975.110430266559,1051.956867482482,1.6643986347075807e-9,3.5530454743975646e-13,1.0,10.0,0.0,0.0,-12836.92783352968,-9.339891922272361e-7,8.79390654065265e-8,4.265282170676454e6,-6.888797516985017e-6,-4.0277648119597974e-8,-5.0991210292487315e-5,-9.71481982438107e-8,-2.0677808178799976e-7,-0.06092102635756781,-9.233779954685531e-6,4.611062273155507e-6,-2.79589682083404e-6,2.1186412799842674e-6,-1.980524607060591e-6,-9.379725123475141e-6,5.510863071311342e-6,-3.440338866496331e-6,2.634755208862824e-6,-2.478892527685059e-6,6.728181045922846e-6,-4.4030024143917795e-6,3.4007540037556904e-6,-3.205970508314796e-6,-5.774905279872046e-6,4.5143667313696545e-6,-4.257632333467994e-6,6.125373447423179e-6,-5.781029328114831e-6,-7.99698617326745e-6
0.011129813228987347,-8.4101509001273,23208.19010359828,1293.274051883741,8.566740284867906,0.04056964074485465,-1.055454453654677e6,73.27046445816018,9.683494785563484,120.66278231086528,4.9365812184595175,10.42319593711973,20.70544985855369,984.3559302923512,5.02519789801858e12,152.96597135942164,33.69927825761408,0.8931526582928607,-0.1678274554386635,0.14677516436318128,8610.117606318676,38.809871294043326,0.12416093058542729,-0.28339634288726057,0.1871513567120922,74.80639250239204,-2.3512337289117675,-0.3662926587430469,0.2485524037394982,-7.748952338763572,-0.4039072437758925,0.3378000018754171,-0.25240074779291505,0.4457479112151908,0.5229992800643435,0.2164403272259497,0.002318092464698083,1.1019778440701316,7.688866849085206e7,1.898334291143061e7,-5272.390286032942,-1.236349197929358,4.570716154711225e-8,-1.8102076128988275e-6,-2.6976691288289067e-6,-1.381651265484476e-14,0.007090700995648493,1.0824282266649498e-8,5.7347075885759855,0.0002516293823852996,5.643291370437365e-9,0.0003215099339704752,0.00041371711305467263,0.07913910578089482,0.007863769927925042,0.0063082468191655245,152.96597135942164,1548.4834038243755,8610.117606318676,1009.1767571328484,1.963479343407197e-9,4.885866755164923e-13,1.0,10.0,0.0,0.0,-12197.258426533745,-1.0113690734059464e-6,9.596711756907914e-8,3.950118858078004e6,-7.2884779487737415e-6,-4.561444782251671e-8,-5.394523519337061e-5,-1.0997903460028203e-7,-2.3408523033898723e-7,-0.06093533337968211,-1.0026416840689158e-5,5.218241947090023e-6,-3.2973188160283174e-6,2.6037161179623633e-6,-2.5363363843005942e-6,-1.0184192033104888e-5,6.23654558242782e-6,-4.0573976233714755e-6,3.2380611263254226e-6,-3.174639857954626e-6,7.61407180889362e-6,-5.192827573668265e-6,4.179581063188048e-6,-4.105925956014513e-6,-6.810952463600817e-6,5.548418691101859e-6,-5.453025337830401e-6,7.528708533070303e-6,-7.404471963328679e-6,-1.0243199908775836e-5
0.011359929755592432,-8.389686054622977,22038.995994697812,1260.9420437601727,8.566740271782415,0.04140844802161559,-977602.4160299051,73.270464304774,9.683494227537377,120.66277423463511,4.936581124339781,10.423195642522636,19.875092044138146,925.7396074201296,4.630224957427259e12,146.83151272627887,33.699275774954046,0.930467371571146,-0.18214358155201774,0.1659506451256631,8264.822286323453,38.80986770002849,0.12934812116920738,-0.3075708228762694,0.2116017934220475,74.80638404808712,-2.449465329178746,-0.39753841284145663,0.28102459328339713,-8.072693470670108,-0.43836159278618525,0.3819319615916696,-0.2739310921021361,0.5039827359430589,0.5913265758166465,0.21644032722594975,0.002377531028723971,1.1019778429831957,7.688867145858705e7,1.8983344003427688e7,-5012.036870046548,-1.2379236633056176,5.077801289307443e-8,-1.9639872817084745e-6,-2.9271840366398315e-6,-1.5790470489522345e-14,0.007103626760527955,1.20031727653568e-8,5.740753194240155,0.00026497800430613213,6.190939099137135e-9,0.0003385655931831737,0.0004356642571814331,0.08242313892085097,0.008192092662534324,0.006571769016653213,146.83151272627887,1486.3839284222918,8264.822286323453,968.7053557888023,2.310814887321355e-9,6.564664991977428e-13,1.0,10.0,0.0,0.0,-11596.983406169304,-1.0944160626340115e-6,1.045766486056726e-7,3.6618237888964047e6,-7.705687827068229e-6,-5.156723435457039e-8,-5.7028255009986635e-5,-1.2428344497507468e-7,-2.6452808617081647e-7,-0.06094880420692071,-1.0874108368323788e-5,5.894839351945232e-6,-3.879422137867828e-6,3.1903426533358225e-6,-3.2365475184571683e-6,-1.1044442326185992e-5,7.0451971705758e-6,-4.773757956330455e-6,3.967688282008329e-6,-4.051165970347802e-6,8.60123250037517e-6,-6.1097802399864964e-6,5.121514030567452e-6,-5.239766280362927e-6,-8.013786265995758e-6,6.799079188225816e-6,-6.959156058331008e-6,9.22608183612774e-6,-9.450031342299622e-6,-1.3073616607140714e-5
0.011824915368123343,-8.349569507087637,19914.475682402408,1199.781233447392,8.566740243659934,0.04310338689954154,-841108.5606740625,73.27046397812275,9.683492992032674,120.66275645131134,4.93658091588924,10.423194990461797,18.34274782901899,820.7703153771149,3.9437784596736953e12,135.51096731704502,33.69927029627926,1.0081977977588066,-0.21384689797759365,0.21111191597427892,7627.613414590501,38.80985976301542,0.14015353175116715,-0.36110565632499264,0.2691864129202761,74.80636535282191,-2.6540921004805313,-0.46673270954814766,0.35750169941459253,-8.74708016028662,-0.514661360994768,0.48586965513990904,-0.3216103492752606,0.6411348789493669,0.752248027584663,0.2164403272259499,0.0024987295607636316,1.1019778404895593,7.688867802739678e7,1.8983346420904163e7,-4537.5740533312455,-1.2408025273099335,6.244649773307033e-8,-2.3042790198887336e-6,-3.4352051867564577e-6,-2.051190970576615e-14,0.007127253243184674,1.4700689664597241e-8,5.7517974126015075,0.00029324502253326993,7.423731317835973e-9,0.0003746826102759427,0.0004821394789301636,0.08925840427133548,0.008875966450019097,0.007120705223599483,135.51096731704502,1371.7854014502461,7627.613414590501,894.0193344413733,3.1797124828793726e-9,1.1265385565349047e-12,1.0,10.0,0.0,0.0,-10502.522333154053,-1.279246943382612e-6,1.2367943733584775e-7,3.1553881408077106e6,-8.59611511750756e-6,-6.5583309581481e-8,-6.360622929403324e-5,-1.5793614107094944e-7,-3.361467644481013e-7,-0.06097349077410562,-1.2748286924726348e-5,7.485441717656366e-6,-5.334739976278628e-6,4.750519182044294e-6,-5.218316405771595e-6,-1.2946062717525796e-5,8.946255306959498e-6,-6.564786677900949e-6,5.9082603928444446e-6,-6.532060487741065e-6,1.0921887185713152e-5,-8.402417634563288e-6,7.626894892978857e-6,-8.449165381220027e-6,-1.102131798418841e-5,1.012584502709179e-5,-1.1222678165717847e-5,1.374142230010085e-5,-1.5241055612812236e-5,-2.10873091446135e-5
0.012059984158574047,-8.32988540666318,18947.88492768466,1170.8173388700159,8.566740228566552,0.0439602464773717,-781215.0608161162,73.27046380428338,9.683492309484114,120.66274667713168,4.936580800694237,10.423194630339259,17.63465728014259,773.7052471466478,3.6451694837405327e12,130.27978478002552,33.699267279724985,1.048680099831934,-0.23136488919833698,0.2375771115063911,7333.161521101916,38.809855389633945,0.14578100310602024,-0.3906868856681209,0.3029318798294384,74.80635503762639,-2.760662585578505,-0.5049667358188655,0.402318451330166,-9.098303478943313,-0.556821576376493,0.5467787291104369,-0.3479559639957591,0.7215081195887936,0.8465504167973942,0.21644032722595,0.0025605435920164105,1.101977839063689,7.688868165521728e7,1.8983347756274167e7,-4321.115502392343,-1.2421202680530534,6.913756846230522e-8,-2.492167409052177e-6,-3.715781027278329e-6,-2.3319353773626958e-14,0.007138062978569494,1.6238718741181043e-8,5.756848072944031,0.000308203575933667,8.115713647305352e-9,0.00039379527555947314,0.0005067335796802794,0.0928151811780927,0.009232100298676943,0.007406589096539133,130.27978478002552,1318.8298429197719,7333.161521101916,859.5072001135584,3.718635918801987e-9,1.4475831801206565e-12,1.0,10.0,0.0,0.0,-10002.98037246116,-1.381995810147976e-6,1.3424733543292576e-7,2.9327537319781785e6,-9.071211435108078e-6,-7.379479413434546e-8,-6.711488828537887e-5,-1.776357626985878e-7,-3.7807009109010166e-7,-0.06098481913384759,-1.3782177861934087e-5,8.41586755483566e-6,-6.23684676203917e-6,5.774850194361135e-6,-6.5958562210228895e-6,-1.399490954841412e-5,1.0058289620682413e-5,-7.67502375962033e-6,7.182387354056544e-6,-8.256619930993091e-6,1.2279331369775697e-5,-9.823652199644725e-6,9.27195212008076e-6,-1.0680275036931333e-5,-1.2885792835611563e-5,1.2310373942991774e-5,-1.4186816386834378e-5,1.670663350269399e-5,-1.9267496676066313e-5,-2.665963064230514e-5
0.012296909281623124,-8.310430331524316,18038.46518664573,1142.8490880362026,8.566740212744548,0.04482387287665268,-726174.242393904,73.27046362301813,9.683491580059725,120.66273626594351,4.93658067755855,10.423194245560037,16.961668939821827,729.8402924899968,3.3722580396144033e12,125.30792743262967,33.69926406354036,1.0902883476219722,-0.2500886981798778,0.2669928494740049,7053.3064722229365,38.80985072438529,0.15156497109032388,-0.42230429165587346,0.340439548752271,74.80634402363538,-2.8701972121790242,-0.5458325382456934,0.4521317159223232,-9.459295602797734,-0.6018838101431885,0.6144784091880647,-0.3761149917139733,0.8108419732220922,0.9513663214491755,0.2164403272259501,0.0026232062184321924,1.1019778375041946,7.688868553137699e7,1.898334918323987e7,-4117.119380665589,-1.2433647803827923,7.64694401498909e-8,-2.692881821893198e-6,-4.01556791490672e-6,-2.6470197524103616e-14,0.007148268267470184,1.791726675923749e-8,5.7616152056956915,0.0003237409763909722,8.863091515021048e-9,0.00041364753113607875,0.0005322793864735807,0.09646870599413293,0.009598117869687412,0.0077004213761279715,125.30792743262967,1268.4994485554425,7053.3064722229365,826.7059359780515,4.340831694068157e-9,1.841428980720297e-12,1.0,10.0,0.0,0.0,-9532.06741515682,-1.4923487976436552e-6,1.4554615169043672e-7,2.72792831606961e6,-9.567602975190095e-6,-8.292007878883257e-8,-7.078000815072597e-5,-1.9951492699094858e-7,-4.2463114608069253e-7,-0.06099553760564405,-1.4885962591754131e-5,9.448704089839534e-6,-7.277904777036595e-6,7.003687972825236e-6,-8.313714780190668e-6,-1.5114524564033978e-5,1.1292729315886152e-5,-8.956297644529829e-6,8.710933619809873e-6,-1.0407295229041166e-5,1.3786166282817935e-5,-1.146388008488131e-5,1.1245575330928222e-5,-1.3462788078748724e-5,-1.5037614258816241e-5,1.4931338903902061e-5,-1.788372105507474e-5,2.026442199558919e-5,-2.4289615822815326e-5,-3.3610334249417015e-5
0.012535798431710229,-8.291189858641049,17181.849673448458,1115.8205069656026,8.566740196161206,0.04569465867393026,-675524.1808304887,73.2704634339876,9.683490800758115,120.66272517805213,4.936580545969685,10.423193834550801,16.321367494044537,688.905624631088,3.1224584924440684e12,120.57755160010845,33.69926063570348,1.1330610302659354,-0.27009580907766495,0.2996645884004664,6787.043886504217,38.80984574943731,0.15751078244706018,-0.45608871785427213,0.3820989061478618,74.8063322670773,-2.982797315566931,-0.5894992330003435,0.5074587630723556,-9.830390487947923,-0.6500345421490261,0.6896717007412668,-0.4062039529227613,0.9100640963629267,1.0677841583611158,0.21644032722595022,0.002686748285904447,1.1019778357991499,7.688868967169414e7,1.898335070765429e7,-3924.6648596546597,-1.2445413283528461,8.450040247865011e-8,-2.90723558752888e-6,-4.3357899383026e-6,-3.000340743833797e-14,0.007157912135999759,1.9748253488091526e-8,5.76611929040705,0.0003398804134048622,9.669985449332261e-9,0.00043426900533042673,0.0005588150255629803,0.1002221784821495,0.009974355975485214,0.008002473645535926,120.57755160010845,1220.6135858259195,6787.043886504217,795.4978203585742,5.0583102252282015e-9,2.3222899695030175e-12,1.0,10.0,0.0,0.0,-9087.680106444608,-1.6109021046834932e-6,1.5761855484291578e-7,2.5392430098050544e6,-1.0086417392499071e-5,-9.305351818624577e-8,-7.46098057792277e-5,-2.2379678288060526e-7,-4.7630468807753015e-7,-0.06100569069878547,-1.60640037129195e-5,1.0594359428820073e-5,-8.477870029273672e-6,8.475420918136139e-6,-1.0451451568604726e-5,-1.630931054875761e-5,1.2662015345795535e-5,-1.0433177726134855e-5,1.0541666666392227e-5,-1.3083722757645887e-5,1.5457571417368322e-5,-1.335456852649722e-5,1.360947213029748e-5,-1.6925672658265756e-5,-1.7518081969605844e-5,1.8070735841985893e-5,-2.2484837537415998e-5,2.4526160554647934e-5,-3.054045865956406e-5,-4.226216531429631e-5
0.012776761376257587,-8.272150281013879,16374.083253969822,1089.6796957739577,8.56674017878184,0.046573004003138116,-628854.152792305,73.27046323682967,9.683489968367752,120.66271337099836,4.936580405378858,10.423193395628372,15.71154891056454,650.658889477836,2.8934870294274395e12,116.07237449838797,33.69925698341376,1.1770386630418197,-0.29146915430139203,0.33592915378068466,6533.4572416098035,38.809840445780274,0.16362406505249558,-0.49218020831746856,0.428339434106525,74.80631972119642,-3.098569566652924,-0.6361478279096934,0.5688699801333508,-10.211939673229704,-0.7014733645488183,0.773133799425108,-0.43834756005962344,1.020197404545545,1.1970041103242661,0.21644032722595036,0.0027512018862921282,1.1019778339355282,7.68886940930875e7,1.8983352335779246e7,-3742.91468719107,-1.2456547093945411,9.329419093647126e-8,-3.1360983150458976e-6,-4.67775638153235e-6,-3.396229129777337e-14,0.007167033795190107,2.174463088177103e-8,5.770378972828835,0.0003566463715763848,1.0540837586496306e-8,0.00045569098109850395,0.0005863807524526407,0.1040789629752554,0.010361169121417662,0.008313031781580934,116.07237449838797,1175.0074231875658,6533.4572416098035,765.7754293855695,5.8847557359415205e-9,2.9069008462555607e-12,1.0,10.0,0.0,0.0,-8667.904750783739,-1.7383050382141424e-6,1.705094808321731e-7,2.365210629985666e6,-1.0628866525543032e-5,-1.0429912345560308e-7,-7.861310757309345e-5,-2.507270635939116e-7,-5.336135185035295e-7,-0.0610153190112747,-1.7320959860473578e-5,1.18642850433213e-5,-9.859464503027556e-6,1.0235358060710257e-5,-1.3106485855216969e-5,-1.7583967791856766e-5,1.4179835911132969e-5,-1.2133639750495903e-5,1.2730967681650007e-5,-1.6407910892353354e-5,1.731024749488483e-5,-1.55315490289772e-5,1.643648188984696e-5,-2.1226864975547523e-5,-2.0374225554429702e-5,2.1825359001973455e-5,-2.820013614464437e-5,2.962333147376344e-5,-3.830546152601656e-5,-5.301045951581083e-5
0.013019909512309283,-8.253298597553451,15611.57872159589,1064.3785355231073,8.566740160569713,0.04745931493955806,-585798.2808330071,73.27046303115829,9.683489079452551,120.6627007993725,4.936580255198456,10.423192926992211,15.130199847350093,614.8820399849412,2.6833221244140083e12,111.777522109411,33.69925309304543,1.2222637717133829,-0.3142974908307374,0.3761580127008351,6291.709311553337,38.809834793153875,0.16991072566672824,-0.5307286431272744,0.47963478577520613,74.80630633605695,-3.217625931016187,-0.6859720438870348,0.6369944172396816,-10.604312144987125,-0.7564138874935786,0.8657196276376199,-0.4726792831344978,1.1423700170379962,1.3403497938367785,0.2164403272259505,0.0028166002361131727,1.1019778318990983,7.688869881365107e7,1.8983354074313276e7,-3571.106745091137,-1.2467093000736291,1.0292050898343261e-7,-3.3803996807158334e-6,-5.042867511684199e-6,-3.8394987036341307e-14,0.007175669011912506,2.3920474464879386e-8,5.774411246745582,0.0003740646632500353,1.148043713607523e-8,0.00047794643771918526,0.0006150190055559099,0.10804258589212702,0.010758929357152613,0.008632395843078492,111.777522109411,1131.5303901178272,6291.709311553337,737.4406333703652,6.835757627526309e-9,3.6149409533985395e-12,1.0,10.0,0.0,0.0,-8270.998322896898,-1.8752648845415157e-6,1.842661922632024e-7,2.2045036156491293e6,-1.1196252146906564e-5,-1.1677156606106987e-7,-8.279939056487973e-5,-2.805764010436766e-7,-5.971334042794137e-7,-0.061024459614813696,-1.8661804977193928e-5,1.3271081394513354e-5,-1.1448555912599424e-5,1.2336951011349611e-5,-1.6398003044352477e-5,-1.894351331071574e-5,1.5861252736661534e-5,-1.4089533651606988e-5,1.5345352937501554e-5,-2.052913467423292e-5,1.9362570404606688e-5,-1.8035617032712735e-5,1.9812542789654097e-5,-2.6559609686898885e-5,-2.3659592101915707e-5,2.6309417308323343e-5,-3.528654849175748e-5,3.5711083983935926e-5,-4.7933930492353676e-5,-6.633905666521857e-5
0.013265355523463756,-8.234622495561663,14891.07785511562,1039.872406638962,8.566740141485917,0.04835400224936536,-546030.0200074328,73.27046281656216,9.683488130336412,120.6626874146145,4.936580094799316,10.423192426716378,14.575479035113005,581.3785569897652,2.4901705884431934e12,107.67939164043563,33.69924895009829,1.2687808893336996,-0.3386758040055033,0.4207608942641348,6061.034424833251,38.80982876996963,0.17637694940609125,-0.5718944203419367,0.5365074017158332,74.80629205833377,-3.3400836607809197,-0.7391791963462796,0.7125259182128024,-11.007894310020673,-0.8150847109533809,0.9683721668423767,-0.5093419566204789,1.2778262517283194,1.4992811589161126,0.21644032722595066,0.0028829775800653873,1.1019778296743095,7.688870385273422e7,1.898335593042159e7,-3408.5464551492564,-1.2477090974781717,1.1345560125535753e-7,-3.641133482387646e-6,-5.432620779928898e-6,-4.335500723144345e-14,0.00718385044473563,2.6291082908835575e-8,5.778231618053537,0.00039216246602771326,1.2493947902106087e-8,0.0005010700987088706,0.0006447744678621622,0.11211673428805813,0.011168026237236044,0.008960880047230205,107.67939164043563,1090.0447847828586,6061.034424833251,710.4036893954117,7.929073871739093e-9,4.469527667316421e-12,1.0,10.0,0.0,0.0,-7895.371356906597,-2.0225522636194065e-6,1.9893832940111016e-7,2.0559347930263195e6,-1.178997236072709e-5,-1.30597287076733e-7,-8.71788281728126e-5,-3.136428787005578e-7,-6.674985077432777e-7,-0.06103314640315139,-2.0091848883159855e-5,1.4828614264500557e-5,-1.3274589572276611e-5,1.4843229848083837e-5,-2.0471703020144975e-5,-2.0393301354614554e-5,1.7722840149962313e-5,-1.6337115618694045e-5,1.8463261622337932e-5,-2.562988584845833e-5,2.1634760738173888e-5,-2.0913213959781876e-5,2.3839003571761884e-5,-3.316016808286832e-5,-2.7435142088931567e-5,3.165760953685848e-5,-4.4058224842153506e-5,4.2972415926617286e-5,-5.985299968945254e-5,-8.283965401028679e-5
0.013763596548787966,-8.197751108965978,13564.495983114788,993.0827001875264,8.566740100536215,0.05017016598594255,-475218.77918124787,73.27046235881554,9.683486035497442,120.66265799442407,4.936579740602841,10.423191322863197,13.53931900984022,520.4989515160139,2.1487057221076055e12,100.02451416854912,33.69923984378435,1.36587932061966,-0.39249604266768606,0.5249433323909382,5630.157932535686,38.809815518441106,0.18987421800077192,-0.6627765739244874,0.669349213091253,74.80626059355166,-3.5956986611981563,-0.8566452186796527,0.8889507420699778,-11.850320458868813,-0.9446128640965104,1.2081457107306843,-0.5902822213089776,1.5942218937511827,1.8705092704647213,0.21644032722595105,0.003018810854225661,1.1019778245900935,7.68887149706474e7,1.8983360026547723e7,-3108.688220763881,-1.249558622531282,1.3759361600596427e-7,-4.216220196734325e-6,-6.2925692801530886e-6,-5.5101645814078523e-14,0.007198968831119648,3.168456243189213e-8,5.785292103656651,0.000430512376943365,1.4765410810391432e-8,0.0005500699496441494,0.000707827361798014,0.12061215149697516,0.012021875605028496,0.009646536541394336,100.02451416854912,1012.5540314367779,5630.157932535686,659.9015218021493,1.062636315905975e-8,6.731536916752165e-12,1.0,10.0,0.0,0.0,-7202.275470875228,-2.3515444652378097e-6,2.3123953972650208e-7,1.7910667293556626e6,-1.306253320105215e-5,-1.6288064173090228e-7,-9.65616471050492e-5,-3.907739867485062e-7,-8.31629451127947e-7,-0.06104928006409904,-2.3242583030556697e-5,1.845845884054736e-5,-1.7776164358001053e-5,2.1380271745380533e-5,-3.1716879151524616e-5,-2.358683890937447e-5,2.2061319057888983e-5,-2.1878110166184704e-5,2.659598796714883e-5,-3.971095435860132e-5,2.6929985544704087e-5,-2.800774684215071e-5,3.4342341731546534e-5,-5.138307114078375e-5,-3.674394971653668e-5,4.5609949745482356e-5,-6.827754360137864e-5,6.191739339585738e-5,-9.276606604349793e-5,-0.00012840915465527482
0.014016620948517172,-8.179534448363887,12953.251538804065,970.7250869041752,8.566740078580633,0.051092478599369655,-443679.42327708664,73.27046211470261,9.68348488106892,120.66264184413421,4.936579545312294,10.423190714727145,13.054915517559419,492.8169722357819,1.997705014110848e12,96.4458678790058,33.69923484656891,1.4165597780650077,-0.4221630927520481,0.5855717509907712,5428.723663875798,38.809808239523285,0.19691902968200908,-0.7128731124119756,0.7466557995712677,74.80624328083525,-3.7291169805842057,-0.921395449961276,0.9916202298110587,-12.29002472383132,-1.0160119990545704,1.347680645548935,-0.6348983332822625,1.7783466168700583,2.086543313880157,0.21644032722595127,0.003088339711123855,1.1019778216917788,7.688872109524582e7,1.8983362283526257e7,-2970.2811896128524,-1.2504147631726452,1.5138768949844526e-7,-4.532921412260617e-6,-6.766306768369455e-6,-6.20279638029283e-14,0.00720595812931683,3.474516794276292e-8,5.788557040205751,0.00045082603751188844,1.6035841451409955e-8,0.0005760247815786091,0.0007412259920419087,0.12504158976337573,0.012467494977787624,0.010004408339131165,96.4458678790058,976.3271957357091,5428.723663875798,636.2918200805447,1.2279604240657209e-8,8.20803104530984e-12,1.0,10.0,0.0,0.0,-6882.265283831421,-2.5351628382823648e-6,2.489800471017696e-7,1.6729549267473347e6,-1.3744718276384892e-5,-1.816616666659253e-7,-0.0001015893332138737,-4.3559879497837523e-7,-9.27012495225693e-7,-0.06105678149705297,-2.497577451001256e-5,2.0566044607004047e-5,-2.0533245868985542e-5,2.560169113057078e-5,-3.937071480096004e-5,-2.534318435652993e-5,2.4580375898967947e-5,-2.5271933446274563e-5,3.1848098670761e-5,-4.9295510027388116e-5,3.0004456519712007e-5,-3.235331726219088e-5,4.11258688238086e-5,-6.378782808041777e-5,-4.244607627119351e-5,5.462173307356155e-5,-8.47657624416315e-5,7.415495209025396e-5,-0.00011517521679649495,-0.00015943891406459222
0.014272401618922948,-8.16145056862923,12373.632505793712,949.0139893404097,8.566740055573762,0.05202483859074841,-414428.18620370375,73.27046185973646,9.683483648989466,120.66262465049691,4.936579336809727,10.42319006581394,12.591186150976972,466.793124052606,1.85830263600287e12,93.01995605586431,33.69922952896146,1.4687305623634423,-0.4538313799270019,0.6526821731083836,5235.886480727057,38.80980048871468,0.20417094209672312,-0.7663490255232533,0.8322275107319712,74.8062248237065,-3.8664588436470466,-0.9905135480837995,1.1052664802351435,-12.742659509819235,-1.0922274789500683,1.502133757442442,-0.6825239567170757,1.9821567425966933,2.3256741776597862,0.21644032722595152,0.0031589933005670666,1.1019778185270155,7.688872763009983e7,1.898336469207519e7,-2838.8933515332283,-1.2512289934037923,1.6647441955266073e-7,-4.870761719591683e-6,-7.271786335839863e-6,-6.976259070870992e-14,0.007212598795523607,3.8076274082790745e-8,5.7916599427369295,0.00047194240766895956,1.7405211641558977e-8,0.0006030052214327202,0.0007759443826140844,0.1295978922361793,0.01292618500453227,0.010372799507103458,93.01995605586431,941.6465003431719,5235.886480727057,613.6897680752134,1.4174525105863756e-8,9.97089168852093e-12,1.0,10.0,0.0,0.0,-6578.428742353001,-2.732950621399076e-6,2.6785883722438467e-7,1.5633323900671927e6,-1.4459944572296998e-5,-2.0244588882842848e-7,-0.0001068589102174886,-4.851682661882357e-7,-1.0324904090618276e-6,-0.06106393871483777,-2.6823217558018425e-5,2.2895239669677662e-5,-2.369170490496136e-5,3.0614168190365174e-5,-4.8790300230289535e-5,-2.7215014183682934e-5,2.7364322178673166e-5,-2.915993528626907e-5,3.808461942613138e-5,-6.109169310841227e-5,3.340214095892824e-5,-3.733182566781649e-5,4.918124475595532e-5,-7.905583708341615e-5,-4.897893588107949e-5,6.532376585793913e-5,-0.00010506115242665392,8.868866930760342e-5,-0.00014276075812279457,-0.0001976393484437106
0.014531054187576995,-8.143490256976964,11823.57860686431,927.918651433539,8.566740031464011,0.05296766746475543,-387274.8659168473,73.2704615933551,9.68348233411322,120.66260634570763,4.9365791142104465,10.42318937343037,12.146930763424209,442.3074329885189,1.7294825559893987e12,89.7379123406281,33.69922387126444,1.5224463868841935,-0.4876340883654396,0.7269446162281546,5051.147315077964,38.80979223647063,0.21163755043324944,-0.8234292201168527,0.9269186775572669,74.80620514828628,-4.007868319994552,-1.0642902060462474,1.2310241149827374,-13.208699588288479,-1.1735798375734663,1.6730470752304045,-0.7333593531897026,2.207687061982396,2.5902892500795054,0.2164403272259518,0.0032308099743870054,1.101977815071517,7.68887346022282e7,1.8983367262214873e7,-2714.079171792603,-1.2520039006650754,1.829734698083173e-7,-5.231125885285631e-6,-7.811099244220616e-6,-7.83964889510978e-14,0.007218911910939944,4.17011198825492e-8,5.794610803475081,0.0004938961480234419,1.8881050766909895e-8,0.0006310555526705695,0.0008120395189018696,0.1342855417811866,0.013398423836552055,0.010752096054338644,89.7379123406281,908.422190631391,5051.147315077964,592.0368709809054,1.634513797085559e-8,1.2071140710195955e-11,1.0,10.0,0.0,0.0,-6289.743821615513,-2.9460952421012187e-6,2.879376663018225e-7,1.4615018188303933e6,-1.5210211932714721e-5,-2.2543970163453982e-7,-0.00011238489184021673,-5.399660718761789e-7,-1.149092126856937e-6,-0.06107077382971891,-2.8792255062097543e-5,2.5468429598251528e-5,-2.7307722606753444e-5,3.65606375179865e-5,-6.0369547900855197e-5,-2.9209720581602048e-5,3.043991736188293e-5,-3.361130530219512e-5,4.548346889461674e-5,-7.559300934940948e-5,3.71556787147939e-5,-4.3031921220496494e-5,5.8738430455945966e-5,-9.782624407287677e-5,-5.645891933278322e-5,7.8021800889916e-5,-0.0001300139401256748,0.00010593410246000736,-0.00017667925522266766,-0.0002446134165153169
0.014792694440904459,-8.125644844367915,11301.201292139343,907.4104753784375,8.566740006196808,0.053921387306826364,-362047.8023335746,73.27046131496036,9.683480930937598,120.66258685729856,4.936578876567478,10.423188634697153,11.72104329494264,419.2506301924493,1.6103323926446614e12,86.59156546095849,33.69921785255644,1.5777640695229078,-0.5237136873840829,0.8090985470721953,4874.046223790423,38.809783451357745,0.21932674095041316,-0.884354283894843,1.0316721848778434,74.80618417575485,-4.153495024595807,-1.1430363842921734,1.370145362540132,-13.688638001478386,-1.2604119555941746,1.8621224635455633,-0.7876187417621566,2.457183277006465,2.8830233724758467,0.21644032722595213,0.003303828769688095,1.1019778112987204,7.688874204050687e7,1.8983370004658006e7,-2595.429255853456,-1.2527418663242615,2.0101584192404188e-7,-5.615493161626898e-6,-8.386480561837252e-6,-8.803082549762387e-14,0.00722491685848065,4.564497633412621e-8,5.797418810318803,0.0005167235691990529,2.0471478652914005e-8,0.0006602221666768039,0.0008495710989482467,0.1391091818564547,0.013884707902891463,0.01114269882858844,86.59156546095849,876.5715483719944,4874.046223790423,571.2792197483213,1.8830167225801696e-8,1.4568418036394246e-11,1.0,10.0,0.0,0.0,-6015.271012698766,-3.1758923321181036e-6,3.092806062222929e-7,1.3668329851868814e6,-1.5997670437582197e-5,-2.5087080252702027e-7,-0.00011818287341512865,-6.005251101424282e-7,-1.2779512914798538e-6,-0.061077307237382264,-3.0890717668432126e-5,2.831025114048212e-5,-3.14452100738626e-5,4.360931412877652e-5,-7.458828594431673e-5,-3.1335183861525184e-5,3.3836612206977935e-5,-3.870475624344731e-5,5.425404409456128e-5,-9.340063508483831e-5,4.130099074303713e-5,-4.9554460178689676e-5,7.006809284273031e-5,-0.00012087770260797083,-6.501845127328859e-5,9.307574399586448e-5,-0.00016066003153042302,0.00012638045368869086,-0.00021834000114158376,-0.0003023145617415616
0.015325401399432403,-8.09026661047214,10332.680756257612,868.0510067183671,8.566739951955727,0.05586318916515044,-316766.27621867496,73.27046071954248,9.683477835747471,120.66254401452605,4.936578352024882,10.423187005658049,10.920366661483962,377.03351982743817,1.3978392858544697e12,80.6763709928956,33.69920464189195,1.693442995403609,-0.60332371570512,1.0004302501379327,4541.092639114514,38.80976414667555,0.23540589435203366,-1.0187862865753057,1.2756369714870563,74.80613799746179,-4.458026815257171,-1.3167908979785292,1.6941506039588141,-14.692275031645975,-1.4520080066693644,2.3024679648572555,-0.907341950130441,3.03824518463379,3.564783109602719,0.21644032722595288,0.003453632115243967,1.101977802682276,7.688875844105847e7,1.8983376053050525e7,-2375.1448800939256,-1.2541155824444399,2.423178825071985e-7,-6.4626643601306475e-6,-9.655166123409005e-6,-1.1076354082839684e-13,0.0072360722222262475,5.460205363926945e-8,5.802639441120588,0.0005651532939015435,2.4031813575232657e-8,0.0007221007916825415,0.0009291965166586991,0.14918381664939723,0.014901490432071368,0.011959501992957861,80.6763709928956,816.6917127725806,4541.092639114514,532.2544301712023,2.4925920556712135e-8,2.1044396638835798e-11,1.0,10.0,0.0,0.0,-5505.569799873398,-3.691229637090364e-6,3.560259899537594e-7,1.1967513306104534e6,-1.7693587089905748e-5,-3.1007568180021943e-7,-0.0001306631592320141,-7.413352168986779e-7,-1.5775651715486113e-6,-0.061089542898301624,-3.550986621117331e-5,3.491096879453525e-5,-4.158537072992896e-5,6.183984196882854e-5,-0.00011340791190660404,-3.6012527670407863e-5,4.17262066221495e-5,-5.118835718421596e-5,7.693934714627726e-5,-0.00014202178144893127,5.092903255934287e-5,-6.554157630256599e-5,9.937503386361306e-5,-0.00018382249026541932,-8.599949570513115e-5,0.00013202030521424407,-0.0002443526201790733,0.00017928064352284575,-0.0003321274937999276,-0.0004599339907540857
0.015596699764636294,-8.072718946084356,9883.475128547741,849.1518483271117,8.56673992285608,0.05685211567935177,-296443.7168502567,73.27046040111917,9.683476130717965,120.66252048897026,4.936578062879346,10.423186108545778,10.543761279508605,357.6987113349334,1.3030882440493433e12,77.89410567897183,33.69919740134565,1.7539287085818571,-0.6471914525499621,1.1115033429023387,4384.484891093146,38.80975355376494,0.24381312642212905,-1.0928628440599681,1.4172649504095853,74.8061126064139,-4.617259685216268,-1.4125354666951788,1.8822441740393197,-15.21705380659025,-1.557583739910006,2.5581001129733423,-0.973312922009951,3.375566808739858,3.9605620127144787,0.21644032722595333,0.003530497920223459,1.1019777977720595,7.688876747152996e7,1.8983379384323608e7,-2272.8428623753725,-1.2547552303896432,2.659065745738426e-7,-6.928957523686065e-6,-1.035374947133351e-5,-1.2412630280338589e-13,0.007241254256830969,5.967766614028014e-8,5.80506706619442,0.0005908370046866045,2.6021347656064145e-8,0.0007549168094713769,0.0009714241946081074,0.15444491229723445,0.015433075727607822,0.012386580463380157,77.89410567897183,788.5266911006224,4384.484891093146,513.898769907692,2.8643959921131904e-8,2.51993287489766e-11,1.0,10.0,0.0,0.0,-5268.807992013444,-3.979998983331691e-6,3.815669628844289e-7,1.120350996632495e6,-1.8607213047652474e-5,-3.4443246095973147e-7,-0.00013738289373755344,-8.229459598125969e-7,-1.7512122608191311e-6,-0.06109527875560706,-3.804893905192872e-5,3.873254024405086e-5,-4.776476131347451e-5,7.352828046844142e-5,-0.00013958482925664997,-3.858289321474413e-5,4.629403001707431e-5,-5.8796176600723504e-5,9.14847679043642e-5,-0.00017481019826471087,5.650313560378704e-5,-7.528509907166502e-5,0.00011816770911572754,-0.00022627428664478717,-9.878731436925254e-5,0.00015699540639159323,-0.00030080372869385275,0.00021320892021787528,-0.000408887334402242,-0.0005662761641134394
0.015871448983119152,-8.055256450755726,9455.795810029842,830.7438471063895,8.566739892347007,0.05785362160581735,-277508.22303284734,73.2704600678761,9.683474311302472,120.6624954366735,4.936577754188107,10.423185151441727,10.181878000210686,339.4421364730986,1.215173710629111e12,75.2206028841119,33.69918970245887,1.8162652913881259,-0.694012184888068,1.2342771547247333,4233.999143248057,38.809742281053076,0.25247748843677564,-1.1719260246125818,1.5738123733045986,74.80608554695492,-4.78136554184049,-1.5147252750483458,2.0901519906208783,-15.757891858560424,-1.6702664188047514,2.840661187120631,-1.043724427241913,3.74842264779005,4.398032775958913,0.21644032722595383,0.0036087283040559122,1.1019777924108636,7.688877710483849e7,1.8983382938656654e7,-2175.364736213845,-1.2553657612951414,2.9169937141040074e-7,-7.426246790960918e-6,-1.1098981876665624e-5,-1.390212794854484e-13,0.007246191601158908,6.519751315830272e-8,5.807381955320938,0.000617557336921574,2.8164835923145324e-8,0.0007890572846454377,0.001015356204169182,0.1598622025620006,0.01598088051480554,0.012826721825607674,75.2206028841119,761.4626793968968,4233.999143248057,496.26065941401015,3.2892841107603506e-8,3.0107848825121946e-11,1.0,10.0,0.0,0.0,-5043.179526523416,-4.291904732489421e-6,4.086486422068857e-7,1.0491266282170103e6,-1.956839652000509e-5,-3.823981914318777e-7,-0.00014444970811073232,-9.130500419588965e-7,-1.942928677395999e-6,-0.06110078036443751,-4.075428146536586e-5,4.2948665026133205e-5,-5.482196493835076e-5,8.734532755503378e-5,-0.00017161342812038792,-4.132105541389059e-5,5.1333483521436e-5,-6.748500119983393e-5,0.00010867977957970626,-0.00021493011801076132,6.265259109396906e-5,-8.641355609968616e-5,0.00014038498341197622,-0.0002782218460378054,-0.00011339333988025655,0.00018652378613278015,-0.0003698876293800914,0.00025332566070997457,-0.0005028331082985501,-0.0006964396243263761
0.016149764591453834,-8.037872811228421,9048.391986250657,812.8069051846236,8.566739860355991,0.05886812812917678,-259854.29982383148,73.2704597189931,9.683472369817812,120.66246875668874,4.936577424621464,10.423184130330204,9.833966181598512,322.19356857650797,1.1335479358291108e12,72.65031706351647,33.69918151711045,1.880520636949232,-0.7439852450857256,1.3699635369247583,4089.3232488725084,38.80973028587767,0.2614083951295202,-1.2563124509313446,1.7468244567369577,74.80605671042319,-4.950523194837603,-1.6237954081174786,2.3199262291945493,-16.315378409567224,-1.7905357798737844,3.1529402354681655,-1.1188761470936883,4.160492988818417,4.881513354243325,0.21644032722595438,0.003688365361256994,1.1019777865570413,7.688878738118044e7,1.8983386730989847e7,-2082.4364526254335,-1.255948780723372,3.199025344344521e-7,-7.956585930248207e-6,-1.1893975074907596e-5,-1.5562075680509674e-13,0.007250897218468905,7.120004220956583e-8,5.809590271458821,0.0006453597768235262,3.047412104505327e-8,0.000824580330091003,0.0010610673279197295,0.16544115385995448,0.016545497203233926,0.013280405009677098,72.65031706351647,735.4435398371442,4089.3232488725084,479.30351259630817,3.774657039819039e-8,3.589893157569043e-11,1.0,10.0,0.0,0.0,-4828.054359698703,-4.628957735152132e-6,4.3734409046020437e-7,982688.4720355966,-2.0580248139887228e-5,-4.2434522990108304e-7,-0.0001518861001890792,-1.0125126612612996e-6,-2.1545548658528797e-6,-0.06110606169083504,-4.363666296166807e-5,4.75991012801727e-5,-6.287856214341687e-5,0.0001036693756921792,-0.00021077254072142715,-4.423782946177451e-5,5.689209627200881e-5,-7.740460412856428e-5,0.00012899554014278217,-0.00026398426767621527,6.943535564762307e-5,-9.911891303204504e-5,0.00016663612342184664,-0.0003417419539521316,-0.0001300696936292876,0.00022141596802678181,-0.0004543686838512183,0.00030073310975046975,-0.0006177277383798445,-0.0008556433333995819
0.016717556127921928,-8.003318852034784,8289.867400180554,778.2723204975224,8.566739791616172,0.06093782408575355,-228014.8007812091,73.27045897075025,9.683468087232235,120.66241007493404,4.936576697070824,10.423181878628663,9.177315300049615,290.4671487392415,9.872190227596155e11,67.79914192811309,33.69916356607601,2.015070955765807,-0.8542555965884605,1.6855644917773962,3816.260943192753,38.80970394412038,0.28010912069078797,-1.4425196213702791,2.1492434474155218,74.80599323534226,-5.304740163879929,-1.864469618477244,2.854371672011217,-17.482756124304444,-2.0559217732729933,3.8792884717270266,-1.2847040164366874,5.118951271919154,6.006067010758766,0.2164403272259557,0.003852030652404078,1.1019777731848972,7.688881003760011e7,1.8983395094599128e7,-1909.2316705146063,-1.2570381399139725,3.8446510969054323e-7,-9.125329920516947e-6,-1.3646763464404185e-5,-1.9472142527288917e-13,0.007259660399345737,8.482407049547458e-8,5.813709625215616,0.0007044031965564422,3.564216301426354e-8,0.0009000197049082352,0.0011581429349834284,0.17710675359126682,0.01772763765763393,0.01423039551918248,67.79914192811309,686.334840715761,3816.260943192753,447.2984838188626,4.961708018444195e-8,5.0754445545871905e-11,1.0,10.0,0.0,0.0,-4427.019195251437,-5.387497616487881e-6,4.998723885709981e-7,862778.4257768961,-2.2769639131859868e-5,-5.218692438281108e-7,-0.00016796651005947388,-1.2434231586926396e-6,-2.6458530214575233e-6,-0.0611160146988171,-4.9979171822918615e-5,5.838226197093477e-5,-8.256173796151375e-5,0.00014569513249828661,-0.0003170327811969248,-5.065401144284997e-5,6.978121201754335e-5,-0.00010164058338309502,0.0001813013158679804,-0.00039710549288250594,8.516224604730943e-5,-0.00013016328895776357,0.00023423006165738982,-0.0005141398178886264,-0.00017081939906098018,0.0003112700257110956,-0.0006836870257571348,0.00042283102377108355,-0.0009296481841001194,-0.0012879227160320626
0.017007262054575176,-7.986137851888438,7936.679896996785,761.6406938669414,8.56673975469953,0.06199385198271985,-213661.08583490708,73.27045856946121,9.683465727980359,120.66237783492002,4.936576295935313,10.423180638557705,8.86732236630272,275.8748726900758,9.216521933849423e11,65.50898934173124,33.69915373541975,2.085513631935915,-0.91502433815952,1.8685865865993174,3687.3531223263217,38.8096894983991,0.2898994076637396,-1.5451365453667296,2.3826127178913707,74.80595834195715,-5.490188533626134,-1.9971027573812776,3.164305224796021,-18.093929270794586,-2.2021730594025795,4.3005095561051085,-1.3760888919242165,5.674776473451652,6.658212394591946,0.21644032722595646,0.003936145821271142,1.1019777655620888,7.688882251247282e7,1.8983399701146085e7,-1828.5003038350978,-1.2575471529935627,4.213429714054586e-7,-9.768570848823563e-6,-1.4611897586588681e-5,-2.1767305308195451e-13,0.007263739404520482,9.25405088798102e-8,5.8156308929487395,0.0007357456491523163,3.852953777225411e-8,0.0009400656730633571,0.0012096742452990133,0.18320518869479294,0.018346449224754875,0.014727744716718907,65.50898934173124,663.1515086288539,3687.3531223263217,432.18948850613634,5.683875242641588e-8,6.019738977125434e-11,1.0,10.0,0.0,0.0,-4240.0626428771175,-5.8140097364087395e-6,5.338536233694992e-7,808683.6891507471,-2.395470633528656e-5,-5.783998915387402e-7,-0.0001766648937103602,-1.3770778749663654e-6,-2.9302192304889794e-6,-0.06112070990396048,-5.3464520031208594e-5,6.461604757078591e-5,-9.452404003930936e-5,0.00017253323885336945,-0.00038831507036934406,-5.417871617980217e-5,7.723253249006378e-5,-0.00011637058706217883,0.00021470654488577872,-0.0004864136073277163,9.425367426991942e-5,-0.00014903254957097383,0.00027740333445056627,-0.000629810522910861,-0.000195589262064948,0.00036866768587785786,-0.0008375689659920122,0.0005008348806970749,-0.001138989880548889,-0.001578085669385033
0.017300994349998922,-7.969014307679732,7599.619735142855,745.4119755624135,8.566739715964589,0.0630645573381879,-200251.06535930035,73.27045814866452,9.68346321027933,120.66234348970995,4.936575867607103,10.423179315476972,8.568785120906744,262.06083826759635,8.606378022919547e11,63.303467857764545,33.69914328818091,2.1581705874373243,-0.9798903722104758,2.07076678795514,3563.2089963221624,38.8096741316204,0.2999971898468684,-1.6546725625207415,2.6404102551884505,74.80592116085782,-5.6814671025664145,-2.1386788518677813,3.5066815326443748,-18.72431585203491,-2.3582853037385623,4.765822584767277,-1.4736345304566487,6.288783295154188,7.378620833200049,0.21644032722595732,0.004021841522216993,1.1019777572368212,7.688883582036519e7,1.8983404616384946e7,-1751.405960042478,-1.2580340187920311,4.616724156745418e-7,-1.0454553518207269e-5,-1.564150107065675e-5,-2.4323518742088306e-13,0.007267629708187979,1.0093017659388596e-7,5.817466116243209,0.0007683733168183158,4.164010676407616e-8,0.0009817536957179593,0.001263318589841186,0.18948886240165588,0.01898464921948513,0.015240720262206058,63.303467857764545,640.8249030479025,3563.2089963221624,417.63883874881463,6.507845945017349e-8,7.128846560314131e-11,1.0,10.0,0.0,0.0,-4061.509241658373,-6.275760305235784e-6,5.697440864360721e-7,758123.6906480802,-2.520554626896942e-5,-6.408284419040326e-7,-0.00018584193540087537,-1.5245253572060661e-6,-3.2439274033440495e-6,-0.06112523202409961,-5.717744239105059e-5,7.148717589510686e-5,-0.00010816265412793988,0.00020418045561493083,-0.0004752472764460924,-5.793271789083008e-5,8.544573406185761e-5,-0.00013316537144725975,0.0002540994888035257,-0.0005953350835507788,0.00010427433942466804,-0.000170547854215439,0.0003283187435366996,-0.0007708953721171427,-0.00022383386555325342,0.0004363637823688975,-0.0010252782905610213,0.0005928421528855247,-0.0013943771259682125,-0.0019321094969577185
0.017598867358624242,-7.951943739060647,7277.826858173668,729.5717320644403,8.566739675313995,0.06415035700340029,-187717.27795380566,73.27045770722331,9.683460523427394,120.66230689895013,4.9365754102216055,10.423177903800063,8.281176218199953,248.97808629786127,8.03832947193975e11,61.1786815808608,33.69913218697131,2.233121949049427,-1.0491320037186855,2.2940924945725176,3443.60927360537,38.80965778636486,0.3104135614440898,-1.7715976842235497,2.9251701673158355,74.80588154296599,-5.878786960867763,-2.2898053901372846,3.8848661040603245,-19.374611407201915,-2.5249283163996665,5.279801518466582,-1.5777592580619737,6.967007273804996,8.174373461556769,0.21644032722595827,0.004109162543882948,1.1019777481436697,7.68888500170633e7,1.8983409861095972e7,-1677.7585495369208,-1.2584998578456923,5.057786093695887e-7,-1.1186119304359788e-5,-1.673989312969023e-5,-2.717014293213017e-13,0.007271340216374897,1.1005157508142764e-7,5.819219567620556,0.0008023426651210665,4.49911301257285e-8,0.0010251559103162707,0.0013191688002768141,0.19596410631396977,0.019642935671325377,0.015769887335687165,61.1786815808608,619.3155856623076,3443.60927360537,403.6208318400811,7.447734929357387e-8,8.430301669726828e-11,1.0,10.0,0.0,0.0,-3890.9213217059146,-6.775886095609684e-6,6.076151285420074e-7,710847.9121517737,-2.6526723053307508e-5,-7.097640355535082e-7,-0.00019553055008694607,-1.6871690527924206e-6,-3.5899627799071233e-6,-0.061129591068414785,-6.113266983192171e-5,7.90596827542988e-5,-0.00012370822010675182,0.00024148345506236796,-0.0005812086807549244,-6.193077215320559e-5,9.449737295665518e-5,-0.0001523091356094739,0.0003005347234310185,-0.0007281065673773391,0.00011531756532529852,-0.0001950735925505893,0.000388340635603757,-0.0009428869433039733,-0.0002560319409086018,0.0005161743410492031,-0.0012541305180162536,0.00070132389853447,-0.0017057746900249289,-0.0023638244146345342
0.018207491746374056,-7.91794514060958,6676.890494635127,699.0032728303858,8.566739587845415,0.06636890250097015,-165035.543581072,73.27045675745931,9.683454595764275,120.66222637105179,4.936574400160505,10.423174790388979,7.736800509583426,224.83546923057315,7.016235991343041e11,57.15696076143453,33.69910786231723,2.390241593624247,-1.2019522813517192,2.8131852281532987,3217.2350885263245,38.80962191332054,0.3322482526762424,-2.0296591428455684,3.5870590344588065,74.80579435170797,-6.292429756980901,-2.6233515316113167,4.763908996295105,-20.737826351553657,-2.89271936108916,6.474481503564342,-1.8075649663091415,8.543453390763972,10.023995288304098,0.2164403272259605,0.004288862371611551,1.1019777273604376,7.68888813190588e7,1.898342142920284e7,-1540.1064146281965,-1.2593725767865132,6.067799627780455e-7,-1.2798324477442452e-5,-1.9161794478078996e-5,-3.3868957222506865e-13,0.007278254415336208,1.3074962398934524e-7,5.822496835942046,0.0008745446224036784,5.249042812110562e-8,0.0011174072477353311,0.001437878457789493,0.20951553316299018,0.02102267371806038,0.016879149836579687,57.15696076143453,578.6035105248001,3217.2350885263245,377.08804852207965,9.741697430367406e-8,1.1743430948243267e-10,1.0,10.0,0.0,0.0,-3572.034027411497,-7.905306081287733e-6,6.895692111663486e-7,625246.1456818068,-2.9400242069981095e-5,-8.699144319123528e-7,-0.0002165877449974921,-2.0643845136563185e-6,-4.3924994094685775e-6,-0.061137857074900936,-6.983372843594879e-5,9.659750726299129e-5,-0.00016160404011421903,0.00033720579736176964,-0.0008674949393849888,-7.072278646102272e-5,0.00011546108546107151,-0.00019897922601459848,0.00041970032891677214,-0.0010868606676711899,0.00014089237548936954,-0.0002548690279451809,0.0005423911581549883,-0.00140767678454425,-0.0003345387825216924,0.0007210414116310131,-0.0018726784335044615,0.0009798264582014035,-0.002547574718886057,-0.003531088903568881
0.01851847066607183,-7.90100963602788,6396.300078322085,684.2503294256882,8.56673954080027,0.06750247786358222,-154778.145185108,73.27045624644279,9.683451329701215,120.66218210293968,4.936573843068287,10.423173075481905,7.479137296166501,213.69767040260942,6.556683245928662e11,55.253403783119644,33.69909455302692,2.472583516878349,-1.28618849119219,3.114048957463841,3110.087863417135,38.80960225271713,0.3436905876112809,-2.171906037073149,3.970686734502167,74.80574642960929,-6.5092102377675065,-2.8072065236232993,5.2733982038037235,-21.452253253375858,-3.095449999502179,7.166912537153446,-1.9342342017999816,9.457153686801734,11.09602380297195,0.2164403272259618,0.004381333417832749,1.1019777155061048,7.68888985557162e7,1.898342780159167e7,-1475.7806618390396,-1.2597813544017922,6.644926633926757e-7,-1.3685642441760018e-5,-2.0495474978042303e-5,-3.7797917841373304e-13,0.007281473005600255,1.4247070931255893e-7,5.824027857902657,0.0009129028004689724,5.668039178505209e-8,0.0011664167872970643,0.0015009443429902533,0.21660528771562737,0.02174563661274174,0.01746047002499492,55.253403783119644,559.3337136202896,3110.087863417135,364.5295813956635,1.1134801789251039e-7,1.383544796617555e-10,1.0,10.0,0.0,0.0,-3422.9950210436423,-8.542456177585377e-6,7.337760594103158e-7,586512.8117519163,-3.0963715446080934e-5,-9.626891970296237e-7,-0.00022803648576698093,-2.2825330557302397e-6,-4.856608532087555e-6,-0.06114178131820168,-7.461395730260722e-5,0.00010672536393430254,-0.00018459010993559269,0.000398161377262848,-0.0010588266239108064,-7.555114998530476e-5,0.0001275674839667951,-0.00022728913939105077,0.0004955902970933591,-0.001326645458849788,0.0001556608043905796,-0.00029114361492687353,0.0006405085985847228,-0.0017183740828507611,-0.0003821680042102477,0.0008515420890423723,-0.002286222089553206,0.0011572575535580688,-0.0031104740472663356,-0.004311759337112316
0.0188340454153078,-7.884112125978404,6128.0744500191595,669.8362842197919,8.566739491384077,0.06865280672478488,-145177.1924949062,73.27045570937987,9.68344784387646,120.6621349259255,4.936573248065668,10.423171245577548,7.230604729680366,203.13476205678518,6.128161779510509e11,53.417301082684595,33.69908041786848,2.5575672674112684,-1.376118270689182,3.4463014929956106,3006.7374864980216,38.809581347622526,0.35549956008219313,-2.3237679590773612,4.394337921876876,74.8056953719768,-6.732947471324425,-3.003488951870966,5.836041945275912,-22.189605392030945,-3.311883467417118,7.9315842783649355,-2.0694632970669757,10.466178981619457,12.279892877609198,0.21644032722596326,0.004475614273371305,1.1019777025540296,7.68889169444376e7,1.898343460164355e7,-1414.257947351518,-1.2601729112862405,7.276239818160368e-7,-1.4631927226191768e-5,-2.1918328181253436e-5,-4.217170382448859e-13,0.007284541683888997,1.552134081212581e-7,5.8254915588536775,0.000952853997318696,6.119442149354859e-8,0.0012174616075129885,0.0015666292989329113,0.22391376065292876,0.02249170973599407,0.01806043225969029,53.417301082684595,540.7467615933223,3006.7374864980216,352.4161377974925,1.2722528339891202e-7,1.6282261875832334e-10,1.0,10.0,0.0,0.0,-3280.438027034743,-9.233757656399013e-6,7.802081056419036e-7,550245.7834858603,-3.261986572542677e-5,-1.065105999244608e-6,-0.00024015767415317725,-2.523064290358876e-6,-5.368330616013953e-6,-0.06114557714038747,-7.970540814087752e-5,0.00011788111243203134,-0.00021076499250473685,0.0004699097953732526,-0.0012916087668412555,-8.069249098272634e-5,0.0001409026860296431,-0.0002595278279756847,0.0005849222889011466,-0.0016183962011126066,0.00017192757130949501,-0.00033245462511511986,0.0007560145276259065,-0.0020964405164978417,-0.0004364129369993367,0.0010051847968549632,-0.0027894911960075226,0.0013661735596362074,-0.0037955877445525897,-0.005262046201458143
0.019479435668554812,-7.85041895640224,5626.303760912827,641.9828352186031,8.566739384897371,0.07100537741799005,-127769.38274879116,73.27045455059688,9.683440152445067,120.66203105261184,4.9365719336998755,10.423167209242074,6.759418553691826,183.605574307957,5.3554897367727936e11,49.936280954529806,33.69904947098683,2.735839036009625,-1.5746363429312504,4.218350063559435,2810.7981160699374,38.80953549331189,0.38026972380915564,-2.6590017697502963,5.378767724047953,74.80558302319824,-7.202290594777393,-3.436780453885696,7.143446158935712,-23.736374642190206,-3.7896563622712454,9.708437100570801,-2.367971878158852,12.81082927306578,15.03081348513034,0.2164403272259667,0.004669795935362943,1.101977672935283,7.68889574919997e7,1.8983449601995915e7,-1299.0839673225746,-1.2609075508229215,8.722425725556468e-7,-1.6717323651189046e-5,-2.5055861895227884e-5,-5.24595500663473e-13,0.007290253879114807,1.8412735049529507e-7,5.8282290320851615,0.0010378172553864725,7.129716436839363e-8,0.0013260170937509363,0.0017063197137962742,0.23921607846397905,0.024056479948879144,0.019318954631975242,49.936280954529806,505.508241426464,2810.7981160699374,329.45057861957673,1.659293633715875e-7,2.2482113505862994e-10,1.0,10.0,0.0,0.0,-3013.5304864061827,-1.0798929472691895e-5,8.799104480469719e-7,484456.9827869032,-3.623798048288828e-5,-1.3029533757397882e-6,-0.00026661717741910873,-3.080593803710789e-6,-6.554434703717487e-6,-0.06115281335773673,-9.090335972057798e-5,0.00014369773799866652,-0.0002744842867472198,0.0006536505886813944,-0.0019188616670203476,-9.19953545654083e-5,0.00017176339039861848,-0.00033801409046715117,0.0008137130712069073,-0.0024046261465462578,0.00020957013239348302,-0.00043303685405105826,0.0010518789517014755,-0.003115432907329227,-0.0005684969582134306,0.0013987951743535175,-0.00414618290215659,0.001901470912610715,-0.005642853132542914,-0.007824820940431548
0.019809477557871675,-7.8336177966941465,5391.643408789412,628.5238304181815,8.566739327533115,0.07220844459117369,-119883.07506449036,73.27045392531585,9.683435914003763,120.66197392618595,4.936571208554815,10.423164985701469,6.536062048974695,174.58054560611342,5.007403488567446e11,48.28617070271698,33.699032553040006,2.829324013524158,-1.6840816321448517,4.665717159649352,2717.9168294845867,38.80951037747378,0.39325808949953517,-2.8438211505842665,5.949200116326218,74.80552128549485,-7.448415713060374,-3.6756603950725424,7.9010276931422565,-24.547502298154683,-4.053058430936811,10.738042925816902,-2.53253894568722,14.169446708813332,16.624839357292732,0.21644032722596873,0.004769793426101633,1.1019776560325856,7.68889798210192e7,1.8983457865908537e7,-1245.1838539242042,-1.2612521109287687,9.549067977850604e-7,-1.7865059863650955e-5,-2.678372074416077e-5,-5.84912196987506e-13,0.007292908666712709,2.0050056993527165e-7,5.82950836480508,0.0010829777575585896,7.694216688953302e-8,0.0013837173869852557,0.0017805692067713555,0.24722501711838643,0.024876888588049175,0.019978904047336737,48.28617070271698,488.80410621689214,2717.9168294845867,318.56420403829156,1.8940849317151696e-7,2.6380744072827516e-10,1.0,10.0,0.0,0.0,-2888.606054861638,-1.1684059617449919e-5,9.332320497728531e-7,454638.5749732017,-3.821533657225245e-5,-1.440695618656648e-6,-0.0002810660963522878,-3.402847460323274e-6,-7.239994521994666e-6,-0.061156267788994134,-9.70537616749706e-5,0.00015859573389964525,-0.0003130856035444081,0.0007704459558386862,-0.0023370876238867993,-9.820066593058238e-5,0.00018957239693111547,-0.0003855645639162296,0.0009591572564533186,-0.0029289039996000053,0.00023129135314497838,-0.000493979532530425,0.0012399867912779592,-0.0037950224228548942,-0.0006485330953878591,0.001649086635246662,-0.005051151018476227,0.002241912460305774,-0.006875291653724426,-0.009534968145126216
0.020144568221272075,-7.816843599539882,5167.11144987041,615.3644310012554,8.566739267208717,0.07342991657920388,-112493.74320067321,73.27045326684569,9.683431389991963,120.66191302876538,4.93657043390932,10.42316261287264,6.320427027052393,166.01256332546882,4.6824464842003296e11,46.69310415656586,33.69901459655422,2.925844936948543,-1.8009382049089298,5.159689322739796,2628.246402017112,38.80948368344853,0.4066674660099303,-3.0411568360675303,6.579058085073417,74.8054555175368,-7.7025365789593465,-3.930717639905716,8.737531437263026,-25.384978042747395,-4.334297571539558,11.874909583146575,-2.7082465997482137,15.669599165613581,18.384918524927123,0.21644032722597098,0.00487179414903652,1.101977637558143,7.688900364315592e7,1.898346668497458e7,-1193.5878358821708,-1.2615824124176234,1.045353308418691e-6,-1.9089046100566357e-5,-2.8627162867578994e-5,-6.520427232162235e-13,0.007295436140148295,2.183007726990048e-7,5.830731525147446,0.0011300284137761147,8.302413031360485e-8,0.0014438325385737925,0.001857926254854074,0.255482869824636,0.025723832233496433,0.020660275484723416,46.69310415656586,472.67742943875464,2628.246402017112,308.0541705486294,2.1614912376600475e-7,3.0928487104124603e-10,1.0,10.0,0.0,0.0,-2769.013008795591,-1.2645953834740123e-5,9.88876092687189e-7,426691.1207056431,-4.031626653730946e-5,-1.5927255379555919e-6,-0.0002964094801582161,-3.75804255472664e-6,-7.995624980009557e-6,-0.06115962193685911,-0.00010360333921778805,0.00017499792347283757,-0.00035700635676644255,0.000907761112143814,-0.002845144100626671,-0.0001048066778890808,0.00020917968427552446,-0.0004396703657683631,0.0011301651822296032,-0.003565837186103636,0.0002552047662336197,-0.0005633282238382309,0.001461177563981183,-0.004620727390437448,-0.00073961415085742,0.0019434290349241575,-0.006150831226489176,0.0026423159855262814,-0.008373108353689554,-0.011613656963521929
0.02048482094160564,-7.800094114401292,4952.229295124238,602.496066728444,8.566739203750403,0.07467020638795722,-105568.60456270343,73.27045257305546,9.683426561084866,120.66184810721077,4.936569606344656,10.423160080693105,6.112208358981811,157.87677875885723,4.379010500854109e11,45.154827092313866,33.69899554117263,3.02550829335756,-1.925711227959068,5.7051081152026075,2541.6599481446588,38.80945531560147,0.42051251524058003,-3.251862123549339,7.274515057972453,74.80538545926196,-7.964934025393819,-4.2030550620588345,9.661156257136124,-26.24972695651675,-4.634589655924207,13.130179931063067,-2.895853623675954,17.32598986690988,20.328300085144885,0.21644032722597348,0.004975847976495692,1.1019776173640512,7.688902905831479e7,1.898347609659511e7,-1144.1887804231546,-1.2618990930540481,1.1443202447680416e-6,-2.0394334308266808e-5,-3.059392516686644e-5,-7.267536707447348e-13,0.007297841039786529,2.3765236711066125e-7,5.83190089650742,0.0011790515539311852,8.957697794573499e-8,0.0015064677178378179,0.001938526204285519,0.2639976858641332,0.026598235267034576,0.021363820114965428,45.154827092313866,457.1053915644061,2541.6599481446588,297.90560620244105,2.4659950163039896e-7,3.623028024450683e-10,1.0,10.0,0.0,0.0,-2654.504144307207,-1.369166159982748e-5,1.0468254080404339e-6,400492.0033976716,-4.2550231529764075e-5,-1.7605189774209701e-6,-0.0003127152313378527,-4.149514732250776e-6,-8.828420579665811e-6,-0.06116288207947686,-0.00011057759824957772,0.00019305407101941942,-0.00040697013250640026,0.0010691580676578604,-0.003462112059546163,-0.00011183878181913823,0.0002307643200030247,-0.0005012236639580103,0.0013311767263560316,-0.004339366695854137,0.00028152850154107865,-0.0006422277464890685,0.0017212014903723867,-0.005623621970698575,-0.000843245256742532,0.0022894857891782154,-0.007486668355862225,0.003113122543082033,-0.010192842839818753,-0.014139483163823977
0.021181266664962763,-7.766661141258365,4549.634656812606,577.6002496088477,8.566739066673263,0.07720889507675982,-92991.38966188944,73.27045107016392,9.683415904673405,120.66170509244373,4.936567777575993,10.42315449460559,5.716878512841303,142.81006971352656,3.830866022786925e11,42.234207729995454,33.698953876682204,3.2347053257604648,-2.201201948770845,6.972220648430553,2377.2642469898974,38.809393148848365,0.4495705539862487,-3.7170898626683595,8.890195204483048,74.80523134896315,-8.515727293546094,-4.8043634248098535,11.80691475319307,-28.064893603196996,-5.2976165827808375,16.04641535754695,-3.310062733914718,21.174099942183847,24.843117249238663,0.21644032722597933,0.005190317761302925,1.1019775711537059,7.688908510090645e7,1.898349685981185e7,-1051.5825523582862,-1.2624939701471867,1.3711263252066682e-6,-2.3270696569469964e-5,-3.4930959861996776e-5,-9.024241782311659e-13,0.007302300514308441,2.815626610925664e-7,5.834087124481543,0.0012833622013040218,1.0424442561922773e-7,0.0016397413045894209,0.0021100251124982535,0.2818314493249215,0.028433263114850314,0.022840554243902033,42.234207729995454,427.53985837566466,2377.2642469898974,278.63724485445823,3.2073619154366063e-7,4.960122435725893e-10,1.0,10.0,0.0,0.0,-2439.818034352373,-1.6066119281815218e-5,1.1694494813645302e-6,352891.3812604473,-4.7459335443774395e-5,-2.1500768931090304e-6,-0.00034851557810126194,-5.056341118539468e-6,-1.0757517940543436e-5,-0.06116914425560674,-0.00012591013419685655,0.0002348021786141802,-0.0005284205773575447,0.0014816095465516677,-0.0051200159816313755,-0.00012729062842403946,0.00028067145480285073,-0.0006508577051439704,0.0018449167593290153,-0.006418230556908263,0.00034238841722041745,-0.0008340500826912753,0.002385866108482636,-0.00831938136213221,-0.0010952196309440615,0.003174222618153489,-0.011078129207070892,0.004317020984405031,-0.015086419395113956,-0.02093349617814975
0.021537687383967937,-7.749973982235734,4361.09372849803,565.5576501962888,8.566738992639735,0.0785081241723939,-87284.79521637235,73.27045025592956,9.683410031641307,120.66162640272805,4.936566768276802,10.42315141700926,5.52923260001473,135.8367620607861,3.5835081728891516e11,40.84791492585339,33.69893113091824,3.34446936508968,-2.3531117630597103,7.706328444589876,2299.232633934879,38.809359130866056,0.4648151777487629,-3.9736261366667067,9.826247431262464,74.80514669132589,-8.804730947113097,-5.1359371892178345,13.050070877348917,-29.01731330900612,-5.663220769428551,17.735951518695757,-3.538454833600999,23.403519126853375,27.45877883429768,0.21644032722598278,0.00530083685268431,1.1019775447659095,7.688911596305083e7,1.898350829942363e7,-1008.1893726928704,-1.2627732767836706,1.5008207604792352e-6,-2.4853610438635784e-5,-3.7319409801800004e-5,-1.0053880892022326e-12,0.007304363060377251,3.064283976566779e-7,5.835108094569242,0.0013388323986261745,1.1244090807913345e-7,0.0017106130729889252,0.0022012243980500234,0.2911675497115497,0.029395885431654098,0.023615368958333802,40.84791492585339,413.50637211530216,2299.232633934879,269.4913849199316,3.65658533689616e-7,5.797379151738442e-10,1.0,10.0,0.0,0.0,-2339.2113649011353,-1.7412569513623732e-5,1.2339545679869302e-6,331285.6317121083,-5.015786495371942e-5,-2.3756187226276172e-6,-0.0003681778455537917,-5.5801775712743154e-6,-1.1871859932240537e-5,-0.06117215771029928,-0.0001343276453597285,0.00025887290309371976,-0.0006018942983537099,0.0017432817069957984,-0.006222706179513973,-0.00013576921074969414,0.0003094468453892058,-0.0007413889591817376,0.0021708828891358754,-0.007801069306906654,0.00037747614268262956,-0.0009501182087937672,0.0028076575496944946,-0.010112882796083716,-0.001247699145532194,0.003735769474460213,-0.013468039674036177,0.005081281497346536,-0.01834355259041018,-0.025456613448214344
0.021899725797064843,-7.733304168348183,4180.542162514422,553.7757338556581,8.566738914640258,0.07982783226727624,-81933.02083952489,73.27044939607619,9.683403762465925,120.66154249331464,4.936565689831121,10.423148132586414,5.3479314826560245,129.21067736604687,3.352354723978571e11,39.50849515943285,33.69890701272791,3.45783681250162,-2.515327423907549,8.516832427372218,2223.8393942941757,38.809323000385,0.4805587709923806,-4.247568396599429,10.85971162610025,74.80505653004063,-9.103227521998278,-5.490008072838848,14.42259864443319,-30.00101234189315,-6.053629023105746,19.601313063319964,-3.7823340228807365,25.864944978437652,30.34662721522333,0.2164403272259866,0.005413615388318298,1.1019775159123064,7.688914888858931e7,1.898352050798654e7,-966.6203740485213,-1.2630411873740819,1.642761514901159e-6,-2.6541551849601164e-5,-3.9867608482876264e-5,-1.119963938356478e-12,0.007306319007967576,3.334617545599412e-7,5.836083519588603,0.0013966407789842655,1.212724993179559e-7,0.0017844719975917897,0.002296267762293258,0.30079492849420425,0.03038996423096452,0.024415609076036068,39.50849515943285,399.9473866483638,2223.8393942941757,260.65476645234526,4.167826220971816e-7,6.771359687421003e-10,1.0,10.0,0.0,0.0,-2242.8282690911633,-1.8878380868662297e-5,1.3004149916109385e-6,311018.49097430345,-5.303639300785137e-5,-2.624515112398357e-6,-0.0003891391199784036,-6.157332055766827e-6,-1.309961011464147e-5,-0.06117510004624367,-0.00014328850091851556,0.0002853583391955348,-0.0006854162311348657,0.002050534258156804,-0.00756004278176518,-0.00014479174887554867,0.0003411092247276635,-0.0008443071278752412,0.0025536566819899745,-0.009478311066252337,0.0004160819645937525,-0.0010820771734040757,0.00330301049562807,-0.012288486871742794,-0.0014210662586912938,0.00439533475976739,-0.016367548278151876,0.005979061909810183,-0.022295846199577196,-0.030946016079002204
0.022641116161172172,-7.700010731885395,3841.983987770188,530.9672348449232,8.566738745728685,0.08253036421291117,-72204.49432270098,73.27044752685964,9.683389926762093,120.66135758754486,4.936563306017484,10.42314088663678,5.003431339883477,116.92859491093468,2.934359660084829e11,36.96338713298804,33.69885434762133,3.6958843194950717,-2.873533832948029,10.399605404134292,2080.580346011201,38.80924389522034,0.513611600383123,-4.852498648830691,13.260413927349203,74.80485826739896,-9.730025961459917,-6.271880962664215,17.61093559351199,-32.06661668119343,-6.915735898042215,23.93448783307832,-4.320842407425836,31.582746510709026,37.05493411173202,0.21644032722599563,0.00564616540859487,1.1019774498540407,7.688922148952971e7,1.898354744225924e7,-888.6343938414407,-1.263544738854557,1.9681453376340968e-6,-3.0260667992376472e-5,-4.5486598869129625e-5,-1.389324243558144e-12,0.007309924186428544,3.948042601382116e-7,5.837904760043312,0.0015196816045798046,1.4104220353414752e-7,0.001941674385441845,0.0024985599161160147,0.32096026573331377,0.03247684210393422,0.026095910678753463,36.96338713298804,374.18319505510226,2080.580346011201,243.86381389708677,5.411425014853602e-7,9.219950875387631e-10,1.0,10.0,0.0,0.0,-2061.9924226676703,-2.2213512385335606e-5,1.4384118494199475e-6,274164.41658440547,-5.9392665277367826e-5,-3.2022632573333056e-6,-0.00043538268205248117,-7.4936378665917055e-6,-1.594221486289138e-5,-0.06118079232235504,-0.00016297955520857627,0.0003465512958201462,-0.0008882143643665844,0.0028345256283731322,-0.011146687574689073,-0.0001646067070567811,0.0004142643419165998,-0.001094223942269235,0.00353046434217258,-0.013977176905166911,0.0005052715758664126,-0.0014025521455972045,0.00456733242365693,-0.018125284977394435,-0.001842150185135136,0.006079128433681925,-0.02414834078571712,0.008271474267111258,-0.032904576173953634,-0.04568468614462419
0.023020699874457304,-7.683384478691767,3683.3116942292245,519.9279894945553,8.566738654258701,0.08391403303690334,-67786.79149768785,73.2704465105247,9.683382301146262,120.66125581635985,4.936561990050408,10.423136894405571,4.839793109343336,111.23937701998312,2.7455577528230698e11,35.75445410895369,33.69882563580216,3.820825688027216,-3.0710761133297013,11.490310312164018,2012.531896220743,38.80920065021532,0.5309565147048476,-5.186108095818019,14.651159559467072,74.80474939595176,-10.059018065073248,-6.703071116538735,19.457965092804603,-33.15079474174404,-7.391169156679335,26.44473193313684,-4.617799618407674,34.89510917678736,40.94106644745374,0.2164403272260009,0.005766046250738098,1.101977412115107,7.688926146805142e7,1.8983562281972326e7,-852.0672827981203,-1.2637812794221435,2.1542570764853647e-6,-3.230706734519404e-5,-4.858086714983336e-5,-1.5471791206315655e-12,0.007311579370086607,4.29542603379676e-7,5.838753849698015,0.0015851297156380109,1.5209080560983372e-7,0.0020252933084134437,0.002606163226217877,0.33151717069504233,0.03357190288525737,0.02697781638221729,35.75445410895369,361.9451423191894,2012.531896220743,235.88807294257293,6.164340509367354e-7,1.0748786641473346e-9,1.0,10.0,0.0,0.0,-1977.1928120474745,-2.4108283032352716e-5,1.5094145847999344e-6,257423.707349799,-6.290342155266854e-5,-3.536707363443647e-6,-0.0004609011954982647,-8.265204713467369e-6,-1.7583474063127727e-5,-0.06118355241082292,-0.00017378469408675065,0.00038180790422656793,-0.0010107715246120193,0.0033312070477924042,-0.013527922587580468,-0.0001754732722093302,0.0004564136701963826,-0.0012452702900395134,0.0041493725768221145,-0.016964453869459772,0.0005566546078191945,-0.0015962659696499787,0.005368549468012369,-0.022001722872958734,-0.00209670526165851,0.007146384539705267,-0.029317079073561635,0.009724800372328112,-0.03995372308285627,-0.05548066970486733
0.023406365004494275,-7.666770290295226,3531.2949571363542,509.1240611497763,8.566738557703074,0.08531987152739758,-63641.779447875946,73.27044543457966,9.68337416096347,120.66114727249239,4.936560583690055,10.42313263381113,4.681619834185465,105.8307993780523,2.5690276714836606e11,34.58589403137746,33.6987952215667,3.9498933669904885,-3.2820340061706235,12.694463454171308,1946.7559429660557,38.80915475150389,0.5488717840890175,-5.542377792956963,16.18656201261828,74.80463347808247,-10.398884355018158,-7.163549358948447,21.49711208177039,-34.27080019953442,-7.898891902000039,29.216077984751944,-4.934909893586376,38.55199974567787,45.231374738364885,0.21644032722600678,0.0058884053283765996,1.101977370837412,7.688930411741984e7,1.8983578119113497e7,-817.0235653346339,-1.2640082263594161,2.3579743705433302e-6,-3.448900160432323e-5,-5.188193121055904e-5,-1.7228217351712167e-12,0.007313139881472912,4.673099682752412e-7,5.839563954260431,0.0016533477207923437,1.6399611515832052e-7,0.0021124507906829233,0.0027183202791089874,0.34240325605810823,0.034702945958870274,0.027888837981252395,34.58589403137746,350.1157902262595,1946.7559429660557,228.17869003150648,7.020716714413129e-7,1.252390885910274e-9,1.0,10.0,0.0,0.0,-1895.92184227906,-2.6173527028632258e-5,1.5812875323309744e-6,241713.21456824534,-6.666046679315667e-5,-3.9057443932738645e-6,-0.00048819305872142203,-9.11503125818466e-6,-1.9391185954000338e-5,-0.06118626171144541,-0.0001852832924002121,0.0004205819803048201,-0.0011499893616224162,0.003913841817086195,-0.016412350803296522,-0.00018703230286279195,0.0005027686473224209,-0.001416861427459782,0.0048754465927773275,-0.020583341272771123,0.0006131608677895861,-0.0018163466717667199,0.006308616106416681,-0.026698436210823205,-0.0023859304607373277,0.008398774195050255,-0.03558061412787432,0.011430484429823116,-0.048497548929258685,-0.06735605405463532
0.024196412018497513,-7.633573925938241,3246.0734800434434,488.1994668961883,8.56673834795218,0.08819978017210077,-56102.15611740219,73.27044308653534,9.683356195583873,120.66090801181039,4.9365574742729015,10.423123234167583,4.380893510860491,95.79896507425246,2.24957662522116e11,32.36416981307773,33.69872891374578,4.220977943484879,-3.7479148442214467,15.491489944107306,1821.6993953620442,38.809054371512204,0.5864908331300147,-6.329181267477294,19.753020840528368,74.80437868976584,-11.112747435825598,-8.180491053828222,26.233680620156882,-36.623257223989896,-9.020156294324886,35.653414833364785,-5.635164934319514,47.046272487643044,55.19683278066678,0.21644032722602058,0.006140786784425025,1.10197727629436,7.688939815091573e7,1.8983613057914764e7,-751.2451759271631,-1.2644349083564452,2.8250739239188963e-6,-3.9295629188349475e-5,-5.916038248123441e-5,-2.1357009268425376e-12,0.007315986421651449,5.530122103524671e-7,5.841072825762572,0.001798576954435612,1.9064833849032697e-7,0.0022979989931074096,0.0029570904486859915,0.36520348744953385,0.03707790874448569,0.029802255405526955,32.36416981307773,327.6252554580292,1821.6993953620442,213.52124234795477,9.102070311996367e-7,1.697401637404955e-9,1.0,10.0,0.0,0.0,-1743.362208464378,-3.088077874677589e-5,1.725761327240222e-6,213128.39802351402,-7.499744528254208e-5,-4.762237689755593e-6,-0.0005486974065642819,-1.1081684638955898e-5,-2.357449242023481e-5,-0.06119154714700428,-0.00021053660294835129,0.0005100970611362755,-0.001487647246103917,0.005398300805026461,-0.02413371756648548,-0.0002124010836370809,0.0006097870937499339,-0.0018330808544925938,0.006725613355848495,-0.030272312730232828,0.0007436013626524914,-0.002350256765725224,0.008704552266896032,-0.03927599813301562,-0.003087668389025373,0.011591461654467242,-0.05235865748623811,0.015779786419532767,-0.07139067297568896,-0.09918600364816879
0.024601032648415753,-7.616989864775124,3112.326512141737,478.06797356210296,8.566738233992366,0.08967472074182847,-52676.47152453241,73.27044180485633,9.683346293738943,120.66077628833581,4.936555757331998,10.423118055342673,4.23797378837727,91.14934924924752,2.105190132508735e11,31.30829674097753,33.69869282413541,4.3632915889265185,-4.004856472505805,17.111739764060747,1762.2663206538482,38.80899955968129,0.6062347914236955,-6.7631266909641194,21.81898491541185,74.80423884318438,-11.487529323528594,-8.741363900017634,28.977463363001675,-37.85829284401789,-9.638557427920414,39.38241441633736,-6.02133550975519,51.966791899705484,60.96949341614603,0.21644032722602868,0.006270925893951756,1.1019772222606952,7.68894499260578e7,1.898363230712475e7,-720.3877307186292,-1.2646353819172074,3.0922919582898575e-6,-4.193986507925596e-5,-6.316805344426074e-5,-2.3776413425780544e-12,0.007317276717627596,6.015470567960365e-7,5.8417742136696305,0.001875842881372051,2.0554434450860946e-7,0.002396714992251908,0.003084122225648482,0.3771385115094465,0.038324392180767095,0.030806746949258192,31.30829674097753,316.93665052350366,1762.2663206538482,206.55530581610148,1.0361152037007492e-6,1.9745334448424508e-9,1.0,10.0,0.0,0.0,-1671.7896948798352,-3.355940104134993e-5,1.7971755159038715e-6,200137.15209050447,-7.96243205883244e-5,-5.257970090708784e-6,-0.0005822452676608667,-1.2216648571864617e-5,-2.5988658642342085e-5,-0.061194132709367105,-0.00022438572015974332,0.0005616314200574323,-0.001691485411755794,0.006337425290727165,-0.029251095786642076,-0.00022630379612966032,0.0006713993081384863,-0.002084371579605431,0.007896253646916391,-0.036694720377627596,0.0008186898265488865,-0.002672646255533909,0.010220812144976558,-0.04761500950238658,-0.0035114481405272816,0.013612405129513751,-0.06348561724555168,0.018533509733638504,-0.0865775541617811,-0.12030787517541336
0.025012212397788197,-7.60041408290584,2984.1489320632104,468.150114117289,8.566738113411951,0.09117357257481745,-49461.172648128166,73.27044044433855,9.68333572370803,120.66063577451166,4.9365539221655705,10.423112528437459,4.099784675360087,86.72755531578694,1.9701361653100937e11,30.28737138488609,33.69865463995766,4.510325373729425,-4.279259796824258,18.90045838890128,1704.800367051826,38.80894143246455,0.6266294914620107,-7.226570449257368,24.09976247310636,74.80408999472589,-11.87475653085608,-9.340362737413258,32.0065392416719,-39.13432701314689,-10.298988032343578,43.49914956270836,-6.433723625928179,57.39892635346269,67.34230401342622,0.21644032722603768,0.006403776788845798,1.1019771631453175,7.688950515562943e7,1.8983652849469364e7,-690.8077595749965,-1.2648277410054076,3.384818365109621e-6,-4.4758794573429914e-5,-6.744320782779067e-5,-2.6468307941629746e-12,0.007318480887673772,6.543150826818106e-7,5.8424418663827735,0.0019563885567168357,2.2159608224555935e-7,0.0024996206913697546,0.003216545816836598,0.38944448120225994,0.03961198817507639,0.031844548262315385,30.28737138488609,306.6018271311871,1704.800367051826,199.8199352014198,1.1792441133900452e-6,2.2957539424301274e-9,1.0,10.0,0.0,0.0,-1603.1772665705914,-3.6482029144069415e-5,1.8670574939175901e-6,187941.69161829108,-8.459175890651387e-5,-5.804926976735215e-6,-0.000618239998866639,-1.3466306097843727e-5,-2.8646760430159826e-5,-0.06119668636776392,-0.00023911738802045855,0.0006182764281337375,-0.0019228622563915588,0.007438002083455981,-0.035442377834919714,-0.00024108515693321934,0.0007391224058703527,-0.0023696330936927882,0.009268278099313068,-0.0444657581282058,0.0009012193580359255,-0.003038653096393052,0.011998163805487128,-0.057706751522757824,-0.003992603927692492,0.015981731526307136,-0.07695390265062951,0.02176248402596319,-0.10496395237707548,-0.14588525207850858
0.025430073550236524,-7.583845812717892,2861.301018695487,458.44093169695634,8.56673798574175,0.09269678147414946,-46443.14074385554,73.27043899911288,9.683324440431797,120.6604858777732,4.936551960557913,10.423106630089578,3.966161328216851,82.5221269914603,1.843801695691032e11,29.300175902782346,33.698614253031344,4.662240015210799,-4.57231382702007,20.875149168275716,1649.2329846045866,38.80887980347241,0.6476965414364797,-7.721522448377462,26.617672075023286,74.80393157955211,-12.274854826096584,-9.980085251282931,35.350549880997406,-40.45276063217242,-11.004310547557552,48.04390588662467,-6.874109958258369,63.39582982109386,74.37760273004784,0.2164403272260477,0.006539400448783868,1.1019770984666792,7.688956406861727e7,1.8983674771553256e7,-662.4508610931534,-1.2650123135378577,3.70505551661795e-6,-4.7763823333443655e-5,-7.20035796973389e-5,-2.946335614045982e-12,0.007319600590673512,7.116858306909073e-7,5.843076923748453,0.002040355294068659,2.3889339443081125e-7,0.002606896549122147,0.003354593496261559,0.4021324726288119,0.040942083681235794,0.03291679507320925,29.300175902782346,296.6084572325226,1649.2329846045866,193.30709598723809,1.3419257008205406e-6,2.667923325612499e-9,1.0,10.0,0.0,0.0,-1537.3990996311222,-3.9671620247005984e-5,1.934499826663263e-6,176492.59737352762,-8.99290737979756e-5,-6.408387803987809e-6,-0.0006568908439483294,-1.4842124845264561e-5,-3.157318518677872e-5,-0.06119921272866755,-0.00025478598766599174,0.0006805299181590783,-0.0021854479473640033,0.008727468332651372,-0.042930635431529404,-0.00025679853518381825,0.000813551754596285,-0.002693396480277149,0.010875937517288842,-0.053865781013425,0.0009919139847718989,-0.0034541010975952077,0.014081066298679359,-0.06991599766197092,-0.0045388036590859795,0.018758846242816235,-0.09325144407802591,0.02554786396972409,-0.12721763172259237,-0.17684945456617207
0.026286336152681906,-7.5507290181539926,2630.6908686280362,439.6295657923923,8.566737707045128,0.09581807898463733,-40950.57591605556,73.2704358284809,9.683299538583386,120.66015536177326,4.936547622237905,10.423093617719196,3.711985355460952,74.7175672471601,1.6150443228601285e11,27.422345493483935,33.69852641772673,4.9813812418260675,-5.219539460286202,25.461740830610143,1543.5333719232394,38.808745249548174,0.6919373047322693,-8.814684025417078,32.46599509682617,74.80358361843523,-13.115439385582627,-11.392987946575051,43.11765857169248,-43.2226643502991,-12.56206720316126,58.59998519947525,-7.846609061180417,77.32474058133653,90.71805161927361,0.21644032722607126,0.006819215693732468,1.1019769502602876,7.688969393659756e7,1.8983723130487707e7,-609.201070222348,-1.2653593370362215,4.4394290984737935e-6,-5.438148623164881e-5,-8.205678043849478e-5,-3.650321986496783e-12,0.007321592323805614,8.418780058217336e-7,5.844253503661727,0.002219147669031618,2.7761963676827267e-7,0.0028353194365369505,0.0036485402577077003,0.42870014586164934,0.043735546663769484,0.03516935724653502,27.422345493483935,277.59921861991523,1543.5333719232394,180.91847225498728,1.7368773040530502e-6,3.597931378676213e-9,1.0,10.0,0.0,0.0,-1413.8708338878705,-4.695465472566531e-5,2.0576194810980774e-6,155651.45610715103,-0.00010184465994192433,-7.808709426474692e-6,-0.0007430978989415738,-1.8023883244120407e-5,-3.8340815879348655e-5,-0.06120420190779112,-0.00028916740302845664,0.0008240947497621436,-0.0028213951504589387,0.01200659300345438,-0.06292879675461412,-0.00029124999113171873,0.000985199043322732,-0.0034776042595632706,0.014964875327483054,-0.07897415981134413,0.001201044596390275,-0.004460542833906492,0.019379986613610723,-0.10253694141268602,-0.005862183377603341,0.025825767902336025,-0.1368097264458352,0.03518322702939196,-0.18671597487538844,-0.2596670671768234
0.026724989268306,-7.534179229059367,2522.5029228183826,430.518238099869,8.566737554857358,0.09741708502219387,-38453.8081261112,73.27043408860762,9.68328581395438,120.65997334550286,4.936545226051603,10.423086448760065,3.5911348168653023,71.09844051994791,1.511591764703781e11,26.529509617635313,33.69847873259811,5.1489562714457655,-5.576515159791662,28.118513932581436,1493.2772544867933,38.80867190600068,0.7151574449724981,-9.417634977272076,35.85362540345187,74.80339276583362,-13.556850299963102,-12.172296000706366,47.616747792678844,-44.67717553763322,-13.421252537511638,64.7145874091144,-8.382916636045552,85.39301382911904,100.18299377225135,0.21644032722608506,0.006963535035616695,1.1019768655229008,7.688976542829327e7,1.8983749770827837e7,-584.2113697917748,-1.2655223725582772,4.859593480651431e-6,-5.8020753013707666e-5,-8.759117125807388e-5,-4.062822605827491e-12,0.007322466772591026,9.156115792275403e-7,5.844797005952421,0.002314287174554356,2.9926545244135544e-7,0.00295686723866208,0.003804955210795928,0.44260330808962883,0.045201917958903645,0.036352136995718105,26.529509617635313,268.56107012169133,1493.2772544867933,175.02816735137466,1.9755428630339136e-6,4.175362154455805e-9,1.0,10.0,0.0,0.0,-1355.8967504430966,-5.110578711604851e-5,2.1105963380426437e-6,146175.563252586,-0.00010849647167879844,-8.619072005334316e-6,-0.0007911786087068898,-1.98588636584418e-5,-4.224377964039318e-5,-0.061206673902155534,-0.0003080053643732723,0.0009066562404830633,-0.003204758796049777,0.014077304838166138,-0.07615301880405567,-0.00031011041331828644,0.0010839121299252587,-0.003950400992444923,0.01754737426758029,-0.0955806454496385,0.0013212980030808939,-0.00506741953991803,0.022727467682451,-0.12411793094093132,-0.006660283072506572,0.0302913486026639,-0.16563569903858594,0.041273499247374335,-0.22610448912299183,-0.3145129626448958
0.027170827344670176,-7.51763441076688,2418.7920754686174,421.59728074085757,8.566737393247417,0.09904228379859092,-36109.73332989053,73.27043223498177,9.683271163520262,120.65977914622685,4.936542664385656,10.42307879825701,3.474253557898852,67.65562178722995,1.4147940477948184e11,25.665996840466217,33.69842837133594,5.322109444981541,-5.957761833338112,31.051442147411173,1444.6716592280784,38.808594222934694,0.7391428131995714,-10.061597464739748,39.59338071529022,74.80318972912106,-14.012982766940844,-13.004610024813665,52.583496850442856,-46.18017209444939,-14.338861298593974,71.4647787384441,-8.955629643085508,94.2999194739614,110.63156698622599,0.2164403272261004,0.007110882758096497,1.1019767727930483,7.688984167892106e7,1.89837781987186e7,-560.2508741649153,-1.2656787920860197,5.319573109331279e-6,-6.18994824997974e-5,-9.349406625820054e-5,-4.521768330381832e-12,0.0073232615957917165,9.957786011535462e-7,5.845311877509694,0.0024134760536203437,3.225918403047379e-7,0.003083587476957349,0.003968026938797917,0.4569354614410675,0.04671679980905324,0.03757429399761549,25.665996840466217,259.8197661698932,1444.6716592280784,169.33132089511898,2.2466514260327664e-6,4.843308774456653e-9,1.0,10.0,0.0,0.0,-1300.308380399656,-5.563973515260745e-5,2.1556796300530187e-6,137277.95743508585,-0.00011566586958009181,-9.513071191074054e-6,-0.0008429688896735956,-2.187833824426631e-5,-4.6539116631151815e-5,-0.06120913697811338,-0.00032803089327731246,0.0009973363873810464,-0.003639483408907294,0.016500923011041904,-0.09212738207604804,-0.0003301478478206525,0.0011923335773361666,-0.004486587333276249,0.020570340033612602,-0.11564328028400375,0.0014533656331844377,-0.005755739466585202,0.026646541715055462,-0.15019536546159296,-0.007565577959551685,0.03552044719577377,-0.20047560815151722,0.048406495239621365,-0.2737225363222072,-0.3808351353319708
0.028084579952982962,-7.484557614813932,2224.052531088056,404.3096394138673,8.566737038809057,0.10237316071511564,-31842.543026022584,73.27042814995062,9.683238831721109,120.6593508521776,4.9365369976859235,10.423061921441242,3.2518638955622676,61.26440292308583,1.239461222763095e11,24.02298816516215,33.69831910389712,5.685911970109397,-6.799785223142222,37.86349596955124,1352.1895610064657,38.80842489311982,0.7895094575822708,-11.483919198095991,48.27938810884953,74.80274404299192,-14.971438488854142,-14.84294047316716,64.11935681177707,-49.33828122921007,-16.36552323396857,87.14290979046493,-10.22030514142984,114.98714578440686,134.89878214850773,0.21644032722613651,0.007414932868844969,1.101976560252189,7.689000973352131e7,1.8983840902565643e7,-515.2467818736432,-1.2659728155031444,6.374419650447217e-6,-7.043839340759581e-5,-0.00010650420936037582,-5.600498465355458e-12,0.007324615279603673,1.1777099058419635e-6,5.846259098875064,0.0026247064570529576,3.7481942622528625e-7,0.0033534447428735263,0.004315298594094941,0.4869367271047509,0.04989865508456413,0.04014213380284306,24.02298816516215,243.18768263536072,1352.1895610064657,158.4919279657135,2.904227716053488e-6,6.508381991137003e-9,1.0,10.0,0.0,0.0,-1195.8936543881555,-6.600414552330733e-5,2.2140536649655826e-6,121077.48761111581,-0.0001317463127118068,-1.158730657611825e-5,-0.000959024197603194,-2.6545879154923856e-5,-5.6466633988394224e-5,-0.06121405502115246,-0.00037193584859531587,0.001206253824925028,-0.0046910030966500005,0.022654278506912266,-0.13470394542284853,-0.0003740370827656119,0.0014421302761250606,-0.005783705858943092,0.028246767504884612,-0.1691276632622398,0.0017575949524197172,-0.007421190411632288,0.03660118426963796,-0.21973601414578192,-0.00975636475929299,0.048806728262488344,-0.293417615418322,0.06653606395866651,-0.4008042175822616,-0.557908140946659
0.0285527598604021,-7.468024685365492,2132.6700599469127,395.93483115897686,8.566736844330741,0.10407980609045651,-29902.316492875816,73.27042589821075,9.683221012878146,120.65911494066054,4.936533867104982,10.423052624028937,3.1461004557737984,58.2998535722191,1.1601450839030728e11,23.24160807224906,33.698259930404795,5.876957971794556,-7.264208005028515,41.80924489082926,1308.2070001533978,38.808332748203306,0.8159425603261938,-12.268447128572912,53.31059272565204,74.8024997502851,-15.474818116121279,-15.856929257199095,70.80129693976122,-50.996865029139435,-17.483356309121767,96.22419643502545,-10.917709114513197,126.9697801473065,148.9546081892936,0.21644032722615766,0.007571773429746795,1.1019764387027529,7.689010222807433e7,1.8983875441489443e7,-494.1224958813598,-1.26611090755293,6.977927564081469e-6,-7.513261659305084e-5,-0.00011366492286307841,-6.232574253806168e-12,0.007325175162978834,1.280749885228458e-6,5.846693010597172,0.0027371192904187464,4.04013448361334e-7,0.0034970557968823195,0.0045001087404247225,0.5026315351132311,0.05156904290968751,0.04149062727405046,23.24160807224906,235.27782992390996,1308.2070001533978,153.33695086696235,3.301234321274388e-6,7.539842588059573e-9,1.0,10.0,0.0,0.0,-1146.8805121795476,-7.191754783143105e-5,2.2224962458488457e-6,113710.00516588424,-0.0001407632911702361,-1.2787508016391098e-5,-0.001024043832449036,-2.9236154532579884e-5,-6.218857341828556e-5,-0.06121651944606073,-0.0003959711140246599,0.0013262812996118743,-0.005324097438788696,0.026533938550640682,-0.16280506870324044,-0.00039804015145037275,0.001585646703215155,-0.006564778623280405,0.033087580298550495,-0.20443544363206767,0.0019323571528727544,-0.008424237255634178,0.04288032351925189,-0.2656573651161627,-0.011076011808515475,0.05718995279400162,-0.35481449035517004,0.07797887446876757,-0.4847870089316036,-0.6749762355722887
0.0290286557015947,-7.451494814659367,2045.056282248324,387.7341320322414,8.566736637116014,0.10581457947494156,-28080.484701864258,73.27042349188729,9.683201992696596,120.6588632047072,4.9365305198307015,10.423042702579151,3.0437957398522517,55.47926393756764,1.0859178638100757e11,22.48577912069215,33.69819754657859,6.074375866047506,-7.760209517380637,46.165046334677214,1265.6626448754876,38.808235267085074,0.8432445560234089,-13.10635063756481,58.86465729479351,74.8022399819642,-15.995033409861245,-16.939903189864367,78.17765767981885,-52.71088100239905,-18.67721033895342,106.24926431403868,-11.662423955267855,140.1976500226445,164.4707447213346,0.2164403272261812,0.007731918824808547,1.1019763056697758,7.689020086540686e7,1.898391229496865e7,-473.8658476383904,-1.2662433610072892,7.638601625546213e-6,-8.013450897143885e-5,-0.00012130127822043249,-6.935818647793048e-12,0.007325657465289076,1.3927837327932748e-6,5.84710141901191,0.0028543248045589612,4.3547535377470476e-7,0.0036467882159045427,0.004692797229843576,0.5188067324460229,0.05329477398441859,0.04288412278749271,22.48577912069215,227.62663938664318,1265.6626448754876,148.35054742641083,3.751922815957236e-6,8.731142094155854e-9,1.0,10.0,0.0,0.0,-1099.879077544767,-7.838032220867404e-5,2.21326450009294e-6,106791.28878119112,-0.00015051064400858254,-1.411146717481333e-5,-0.0010942887859629875,-3.219570214010593e-5,-6.848316958103529e-5,-0.06121899389561672,-0.00042150602082668726,0.0014580215234890122,-0.006041386912675866,0.03106981377770837,-0.196704695972069,-0.00042352310722157865,0.0017431702655868958,-0.007449814166488496,0.03874790164785355,-0.24703515284379546,0.0021241544090562733,-0.009560936076236377,0.05022386119471209,-0.3210747694533974,-0.01257166283153027,0.0669963954254516,-0.4289270212749965,0.09136735625044382,-0.5861921959431848,-0.8163721785669489
0.030004148115130774,-7.418442641802254,1880.5099067993783,371.8399849490014,8.566736180247844,0.10937052518771738,-24763.367125432796,73.27041816385781,9.68316001975296,120.65830790588181,4.936523113608888,10.423020817840477,2.84910226815802,50.2420033157305,9.514357641326402e10,21.04737460471156,33.69806257875041,6.48919479577606,-8.855680057443791,56.28159602465003,1184.697168923763,38.80802318394304,0.9005665003335014,-14.957064738229654,71.76424461850097,74.80167018000348,-17.088288959852626,-19.331908045636464,95.30965938072434,-56.312820058993644,-21.31401012842443,129.53306705943373,-13.306788563102165,170.91986201347206,200.5060548373999,0.21644032722623652,0.008062416512016949,1.1019760006945283,7.689041820958872e7,1.898399357258834e7,-435.81267705093046,-1.2664922163314474,9.153558303142387e-6,-9.11417915707119e-5,-0.0001381279431318462,-8.588781713454513e-12,0.0073263894431940604,1.647046222605153e-6,5.8478443440039625,0.0031039478208052685,5.059227649321242e-7,0.003965681619116978,0.005103179648145382,0.5526528355646743,0.056919727560574424,0.04581227815129091,21.04737460471156,213.06582765600893,1184.697168923763,138.8610304496652,4.843986223898238e-6,1.1693815039800314e-8,1.0,10.0,0.0,0.0,-1011.5806919610557,-9.316671003813839e-5,2.127625028814619e-6,94191.90873215882,-0.00017246936637240032,-1.718288556978141e-5,-0.0012523970960947306,-3.903158787546367e-5,-8.302206529700194e-5,-0.06122399267323719,-0.00047743582043542295,0.0017612095037614934,-0.007774003344760146,0.04256601900102522,-0.2868655915342259,-0.0004792771390394978,0.002105704237505771,-0.009587962097582415,0.05309696640743049,-0.36036260372453244,0.0025654874989798748,-0.012307629438012686,0.0688456088855986,-0.4685533684563873,-0.016186359449121113,0.09187234625297591,-0.6262414356447603,0.1253421963610968,-0.8562948392991718,-1.1931744944900275
0.030504026821189446,-7.40191958258746,1803.2817566271597,364.13923785526214,8.566735928222256,0.1111927255138144,-23254.866868783207,73.27041521333241,9.68313688882027,120.65800197895456,4.936519021122673,10.423008762564896,2.756493678324695,47.81222887307051,8.905862355276482e10,20.36317490375868,33.697989704059644,6.7070476599503035,-9.459887855602153,62.141253922560345,1146.184628392729,38.80790799892119,0.9306438214065811,-15.977899475749725,79.23589012624242,74.80135808777725,-17.66253873878762,-20.651308924024075,105.2328128413515,-58.20471263412428,-22.76836993086087,143.01947161838865,-14.213486654543033,188.7145491945713,221.3772162538122,0.21644032722626894,0.008232918957425239,1.101975826255461,7.68905378039681e7,1.898403833633668e7,-417.9485704349302,-1.2666090271933799,1.0020206807144305e-5,-9.719060206912566e-5,-0.00014738693790268602,-9.557348253186744e-12,0.007326638729210658,1.791059744003094e-6,5.8481800622350395,0.0032368050111692753,5.453038065025267e-7,0.004135403785251419,0.005321596077776703,0.570351743324194,0.058822835661486945,0.04735014887060302,20.36317490375868,206.13976608674082,1146.184628392729,134.3472020044864,5.50266707424431e-6,1.3524972139642009e-8,1.0,10.0,0.0,0.0,-970.1272219848215,-0.00010160943398912061,2.0428490244594897e-6,88461.27917599196,-0.00018483397110338347,-1.8959858657003494e-5,-0.0013413508112277144,-4.296911537674764e-5,-9.139648342030557e-5,-0.061226527178690184,-0.0005080235476051026,0.0019352086094570405,-0.008815757011058589,0.049802041394237995,-0.3462510609348193,-0.0005097337785785205,0.0023137664533372545,-0.010873750551684276,0.06213049438643542,-0.43502475509731364,0.00281872604245757,-0.013959703908244653,0.0805725781297005,-0.5657488605726465,-0.018360901406096572,0.10754335062538278,-0.7563353923240475,0.14675290290727408,-1.0344609485932479,-1.4418391103051162
0.031012185872470278,-7.385398064505484,1729.230554371989,356.59799415670915,8.566735658694515,0.11304511035334674,-21838.276071266522,73.270412050348,9.683112199462869,120.65767548911681,4.936514644708799,10.422995898900036,2.6669037980894372,45.5001697852591,8.336335065241707e10,19.701275513817503,33.69791303860204,6.932176542595452,-10.105171999427043,68.60974832321533,1108.9273097780067,38.807786311688325,0.9617047638863584,-17.068192511324757,87.48387128386936,74.80102639691104,-18.25604476791493,-22.06047932763344,116.18704606427671,-60.15998119061154,-24.321627304090768,157.90721795702626,-15.181620552428624,208.35809010491067,244.41608483459953,0.21644032722630502,0.008407026633928527,1.101975635318986,7.689066531958573e7,1.8984086095224004e7,-400.8167916229451,-1.2667210182441997,1.0968850441318525e-5,-0.0001036340748539634,-0.00015725920585659374,-1.0634995530538049e-11,0.007326809649090656,1.947649554349891e-6,5.8484926828928545,0.0033753350668618743,5.877460556182039e-7,0.0043123707057251045,0.005549337175773332,0.5885870459742581,0.06078906238979235,0.04893944715683015,19.701275513817503,199.4394600544882,1108.9273097780067,129.98050052808077,6.249901897916329e-6,1.563664722653427e-8,1.0,10.0,0.0,0.0,-930.3720960723347,-0.00011084071049290839,1.923528969253961e-6,83079.27328773966,-0.000198236771538385,-2.091989842743254e-5,-0.0014377201275119168,-4.72988065996134e-5,-0.00010060488568219856,-0.06122909209297418,-0.0005404970234706814,0.002126042044745028,-0.009994931665120714,0.058251890994238165,-0.4177865321122406,-0.0005420417859333989,0.0025419620115126806,-0.012329315994073229,0.07268091201202659,-0.5249778497817639,0.0030964322386533173,-0.015830187745791233,0.09427167865783548,-0.6828795997954411,-0.020823230811553274,0.12585432818411477,-0.9131592735902279,0.1717769396229405,-1.2493045841813986,-1.7417954915314846
0.03205393597316504,-7.35235830130876,1590.1354964989432,341.98038981113825,8.566735061011245,0.11684258614159167,-19258.66651826184,73.2704050134552,9.68305771968956,120.65695515254085,4.936504959195196,10.422967526854007,2.4963820342874636,41.20645592426107,7.304310303048119e10,18.441436239827006,33.69774773828233,7.405250854410626,-11.530312931811373,83.63272352299069,1038.0127701549025,38.807522146933,1.0268996772853167,-19.476376378232438,106.63971059063527,74.80029942416593,-19.503484227369114,-25.17297043104594,141.62821094128824,-64.26936163436643,-27.75216371641753,192.48401883026742,-17.31901505317064,253.97961797332798,297.9200016640358,0.2164403272263898,0.008766376446720944,1.1019751975536565,7.689094622206332e7,1.8984191407803513e7,-368.63032081657536,-1.266931265643486,1.3143722191156977e-5,-0.00011780751604729392,-0.0001790065936177015,-1.3168106797200846e-11,0.00732691357050625,2.3030554749911307e-6,5.849050587442732,0.003670402088240551,6.827870778966991e-7,0.004689299945776337,0.006034417204945048,0.6267260787145836,0.06491937052965899,0.05227937023398257,18.441436239827006,186.68634033942504,1038.0127701549025,121.66907306025064,8.05858122612789e-6,2.087584378884339e-8,1.0,10.0,0.0,0.0,-855.6791319013205,-0.0001319741002793285,1.557307286822792e-6,73277.292785847,-0.0002285526708439465,-2.5466370254228295e-5,-0.0016555193066566996,-5.729235755491314e-5,-0.00012185893773274632,-0.06123433503683947,-0.0006115458264046556,0.0025647008458072806,-0.012838958847229827,0.07962760618988966,-0.607606443699128,-0.0006126367366662229,0.0030665153065554795,-0.01584059921525558,0.09937671418963673,-0.7637352365260524,0.0037346574861325905,-0.02034341462574815,0.12894669031264255,-0.9938996244146507,-0.02676567598161606,0.1722214838978668,-1.329779792977712,0.2351691258735424,-1.8203639972436982,-2.5395223989072004
0.03258782909314062,-7.335839406447819,1524.8438106921967,334.89741837976374,8.566734729413687,0.11878877717178189,-18085.417758189997,73.2704010984079,9.683027698397183,120.65655822721745,4.936499606033278,10.42295189949696,2.415259732153991,39.21413434565167,6.83727354017085e10,17.842089525000347,33.69765880469924,7.653711135314758,-12.316324694451247,92.33402920340579,1004.2763608711209,38.80737900148849,1.061096328581884,-20.804701802830486,117.73479228971807,74.79990157414869,-20.15880594742058,-26.8897754722152,156.36381368156316,-66.42802171171783,-29.644273075273933,212.5110514366652,-18.497386044717786,280.40341851705074,328.90725707462184,0.2164403272264395,0.008951782456206127,1.101974947141901,7.689110074818042e7,1.8984249399796408e7,-353.51883087615835,-1.267029864972873,1.4387611274694156e-5,-0.00012559274033148443,-0.00019096982250373697,-1.4652489612936373e-11,0.0073268446763879325,2.5043702967560315e-6,5.849296752720108,0.0038274602917983142,7.359204627247577e-7,0.004889927317091125,0.0062926124953789665,0.6466601705382108,0.06708787877132721,0.05403366928680317,17.842089525000347,180.61928628270925,1004.2763608711209,117.71506582102464,9.14833530654255e-6,2.4106760830969174e-8,1.0,10.0,0.0,0.0,-820.6097043729608,-0.00014404699761960525,1.2963541882246728e-6,68818.59555568435,-0.00024568818816051265,-2.8096420745319444e-5,-0.0017785302082979502,-6.304467258967184e-5,-0.0001340926835653674,-0.061237024440457005,-0.0006503580284427492,0.0028161431451816264,-0.014546417815272137,0.09305716527230376,-0.7323541957296589,-0.000651149211420775,0.0033671997550479543,-0.017949038217544795,0.11615258137060304,-0.9206869995061298,0.004100419517032508,-0.023054113916580406,0.15074429253606847,-1.1984365122776377,-0.030335483208051593,0.20138067791443034,-1.6038939512880093,0.2750512804407601,-2.196286683514937,-3.0649399957647954
0.0331306069664666,-7.319320747515725,1462.2328941135854,327.9607219742723,8.566734373398045,0.12076735382482205,-16983.575683800373,73.27039688827558,9.682995655955915,120.65613456812858,4.936493880611127,10.422935225307103,2.3367750151837683,37.318164941687584,6.4001050942115524e10,17.262227337076204,33.697565484606464,7.910477708909259,-13.155748687287712,101.93925292871343,971.6366774784333,38.80722801849477,1.0964019103181322,-22.22339947510368,129.98248265261006,74.79947898217866,-20.836162490248594,-28.723376515990896,172.6302639903769,-68.65916032611494,-31.665003450504823,234.618678945756,-19.75544912601014,309.57204437348554,363.111700729014,0.21644032722649478,0.009141121584418623,1.1019746730380078,7.689126547839347e7,1.898431126529685e7,-339.0259577067373,-1.2671243311010305,1.57489543883069e-5,-0.00013388332951203274,-0.0002037228747071267,-1.6304124506220554e-11,0.007326693613982784,2.7232766891568204e-6,5.849521584869863,0.003991234843748635,7.931873532930763e-7,0.005099130822546478,0.006561846821558644,0.6671913829633828,0.06932836458109604,0.0558467492471915,17.262227337076204,174.74948553097082,971.6366774784333,113.88960905159674,1.0383680707467061e-5,2.7826857603072853e-8,1.0,10.0,0.0,0.0,-786.9751770546909,-0.0001572513746355103,9.725459748624622e-7,64630.91648520669,-0.00026430872505370196,-3.099719065854333e-5,-0.0019121328470811504,-6.936679091926786e-5,-0.00014753815566714737,-0.061239767035021084,-0.0006915302095265103,0.003091679428993132,-0.016477094649685296,0.10871903548057424,-0.882386899767701,-0.0006919644728595156,0.003696701826674694,-0.020333422148952316,0.13572024383677506,-1.1094881182496241,0.004501172144010591,-0.026120074676326956,0.1761756734484949,-1.4445498257848635,-0.03437370570761878,0.2354105449558585,-1.9338409457887487,0.3216088438123998,-2.6489486683459402,-3.6978582274011584
0.034243452755469174,-7.286282898399789,1344.6135454248022,314.51375783137996,8.56673357918762,0.12482397821257747,-14976.938019250174,73.2703874773102,9.682924955896532,120.65519966254999,4.936481206643244,10.422898452501112,2.187372578400594,33.79673828877534,5.6078253976415215e10,16.15840202125128,33.69736510650282,8.450056227705714,-15.009558380459952,124.24659077677273,909.503698165314,38.8069010957712,1.1704716002348876,-25.356902125179996,158.42680096466557,74.79855360796788,-22.260037836122905,-32.773259548082834,210.40801743745632,-73.34887494937304,-36.12781791434408,285.9623049659504,-22.532349301661114,377.3131063643428,442.5412324100432,0.21644032722662473,0.009531948157534545,1.1019740445760642,7.689162825413848e7,1.8984447660996296e7,-311.79512649376096,-1.267301471163779,1.886906254759545e-5,-0.00015211083779534306,-0.00023180736849332458,-2.0186789502755922e-11,0.007326138931267744,3.220163505108485e-6,5.849908604483837,0.004340105707545395,9.214373774166139e-7,0.005544762105793219,0.00713535899713769,0.7101091600529393,0.0740349603549981,0.05965732311736187,16.15840202125128,163.57578681788584,909.503698165314,106.6074940931507,1.3370337506908427e-5,3.703455595400379e-8,1.0,10.0,0.0,0.0,-723.7769224885906,-0.00018749155924288242,9.67367595188851e-8,57003.56543668765,-0.00030658036990771403,-3.77249579564801e-5,-0.0022152016247398553,-8.394790925353725e-5,-0.00017854798230900403,-0.061245436808999174,-0.0007814975792230302,0.0037241965844144733,-0.0211259692569885,0.14825705399255482,-1.2794951250396553,-0.0007810159143264313,0.004453119988653718,-0.02607595731905033,0.18513153621915854,-1.6093676607962148,0.00542091804137847,-0.033506014987990475,0.2404192504732945,-2.096476106195338,-0.04410397800094543,0.3214145328996011,-2.808319547288395,0.4393294250296393,-3.8493941985371207,-5.377385061114454
0.034813846315463935,-7.269763094135883,1289.3967468415321,307.9974666512948,8.566733135965315,0.12690321093282542,-14064.209491071118,73.2703822173864,9.682885999107315,120.65468440311822,4.936474200166687,10.42287820002875,2.116289330507718,32.162577504700955,5.249242590265156e10,15.633215938040333,33.697257769490484,8.73345488025617,-16.031931128468567,137.16662073419658,879.9415638268239,38.806724411851484,1.2093027924070388,-27.085270277535262,174.9013087504537,74.79804763571482,-23.00815492988898,-35.0070674311738,232.2884133556057,-75.8126743878563,-38.58915577722358,315.69995717086783,-24.062926668386478,416.54714294543487,488.5407416092858,0.2164403272267009,0.009733615237406965,1.1019736850820148,7.689182776027043e7,1.898452275653344e7,-299.009323334137,-1.2673844323709385,2.065299266538942e-5,-0.00016211790284270615,-0.0002472516620386492,-2.2462226410062686e-11,0.007325731734911971,3.5016446712348513e-6,5.850071379730541,0.004525820790107478,9.931437141067416e-7,0.005781979052844432,0.007440653224270365,0.7325284571257743,0.07650612045526511,0.06165902986355514,15.633215938040333,158.25951010792238,879.9415638268239,103.14276776390258,1.5167765636250336e-5,4.2699691873296503e-8,1.0,10.0,0.0,0.0,-694.1023113366193,-0.00020477174951180437,-4.783775655285679e-7,53533.83822172896,-0.0003305552228196224,-4.161640912493032e-5,-0.002386966889992009,-9.233439431836666e-5,-0.0001963834244061283,-0.061248377102524273,-0.000830581296464508,0.00408627491605918,-0.023912433162741095,0.17304687615849718,-1.5398317370978363,-0.0008295231971006495,0.0048861342116364665,-0.02951865312308502,0.21611999070394844,-1.9371816180299861,0.0059472894836643374,-0.03793508332746229,0.280725715190982,-2.5241965777694997,-0.049940129556988386,0.37539798031098537,-3.382368013797932,0.5132552965136449,-4.6378928342082055,-6.481239180180246
0.03539377628325473,-7.25324229093465,1236.4435634165447,301.6153977191146,8.566732658222717,0.12901720053693858,-13206.98913039266,73.27037654368321,9.682844421560901,120.6541343659422,4.936466705292332,10.42285659237242,2.047512373797449,30.6073383352699,4.91356911400929e10,15.125066714099637,33.69714549078845,9.026333904456127,-17.12372347288341,151.42852362346719,851.3383796444074,38.80653840334155,1.2493769660692116,-28.931194958139383,193.0868926336087,74.79751053308578,-23.781505960817366,-37.39279786323234,256.44143972877976,-78.35940694395075,-41.217702946617514,348.52640115367694,-25.69672028940432,459.85564452738595,539.3137720620723,0.21644032722678566,0.009939574892894916,1.1019732915826528,7.689204039723387e7,1.8984602858533762e7,-286.74635263320175,-1.2674638354449255,2.260489907418304e-5,-0.00017277086198315406,-0.0002637119034288209,-2.4994244606478343e-11,0.007325235201545866,3.8077441307357953e-6,5.850213998411246,0.004719491010035037,1.0704341682413453e-6,0.006029352050079462,0.0077590212824718,0.7556103409425324,0.07905936486408857,0.06372794915837848,15.125066714099637,153.11571142218418,851.3383796444074,99.79044403222584,1.7203686683737207e-5,4.92121919417149e-8,1.0,10.0,0.0,0.0,-665.6406155878605,-0.00022367410093011993,-1.1628963382374693e-6,50274.89607676161,-0.00035666550893730163,-4.590810243505954e-5,-0.0025739428133542204,-0.00010154668447980174,-0.0002159749616284922,-0.06125139685531802,-0.0008826025505520789,0.004482676970316719,-0.02705955412683482,0.20191593148815293,-1.852391797857865,-0.0008808757917500022,0.005360203981681327,-0.033407511347290864,0.2522145195428975,-2.330843405434023,0.006523457562310629,-0.04293905461566558,0.32768684434944,-3.038002776122022,-0.05653484195566355,0.4383145609075098,-4.07222472573309,0.5994429499140526,-5.5858692475625915,-7.808937866032556
0.035983413852788325,-7.236720178432586,1185.660448818203,295.36470353154203,8.5667321427708,0.1311665695489191,-12401.893050856068,73.27037041908926,9.682800047456334,120.65354718299898,4.936458687659738,10.422833539244861,1.9809657969409236,29.12718655615465,4.5993368720671486e10,14.633393494834076,33.697028147794796,9.329011515667359,-18.28962975877054,167.17157030378846,823.662575840322,38.80634267932189,1.2907285810826756,-30.902658639984733,213.1611488028129,74.79694047824802,-24.580965006479918,-39.94076482248767,283.1029932369444,-80.9919236435729,-44.02477992894755,384.7622586260892,-27.440591065304485,507.6614007821592,595.3549257282963,0.21644032722688,0.010149922447178421,1.1019728608670205,7.689226701709017e7,1.8984688298146006e7,-274.98471148024527,-1.2675398087104137,2.4740445784129358e-5,-0.00018411035787198004,-0.0002812538732819658,-2.781184642688913e-11,0.007324646954949579,4.140622023945379e-6,5.850336666892952,0.004921460958776911,1.1537454177063043e-6,0.006287320446059867,0.008091029095504708,0.7793719085941796,0.08169743691199215,0.06586637755368595,14.633393494834076,148.1387139335082,823.662575840322,96.54682281063809,1.9509254872130578e-5,5.669575151508606e-8,1.0,10.0,0.0,0.0,-638.3419918618513,-0.00024435114582100107,-1.9724342068487543e-6,47213.91210366965,-0.0003851159195638514,-5.064112225163152e-5,-0.0027775822169074788,-0.00011166467092819043,-0.00023749247572958212,-0.06125450332314885,-0.0009377237054694355,0.004916548133081072,-0.030612928632284125,0.23552269208629434,-2.2274783903176827,-0.0009352247572352833,0.005879092252331007,-0.037799034296840575,0.2942407583221317,-2.80336569080689,0.007153969953015567,-0.048590885804217665,0.38238140522257247,-3.654948387257255,-0.06398454261452839,0.5116165967683095,-4.900898145462513,0.6998917443859025,-6.725107844047456,-9.405237411488798
0.03719251509267855,-7.203670750562124,1090.2496427519247,283.24635358902395,8.566730984342898,0.13557400215005677,-10935.5616412778,73.27035665050336,9.682702146677515,120.65225107996086,4.936440934291787,10.42278270505417,1.8542727936905306,26.377739570973798,4.0297906365080574e10,13.697325146554759,33.69677783043807,9.965088474749372,-20.864151592350133,203.73186969130984,770.972092800427,38.80592049325435,1.3774029444200542,-35.25686478781665,259.7800377857735,74.79569372525252,-26.261867256943265,-45.56819212033187,345.0201060356907,-86.52623414258906,-50.223650497458486,468.9143784766027,-31.288228378465803,618.6794187042512,725.4807868409943,0.2164403272271018,0.010584174505659329,1.1019718734094928,7.689276588856144e7,1.898487662474653e7,-252.88382635101263,-1.2676819507919825,2.963242457635185e-5,-0.0002090239915211612,-0.00031986719956453904,-3.443665703873502e-11,0.007323184540319775,4.896324723316609e-6,5.850522806940079,0.005351755695435189,1.3403519629439836e-6,0.006836899036980774,0.008798354383015156,0.8290039349603124,0.08723950819759842,0.07036136028731765,13.697325146554759,138.66336187858585,770.972092800427,90.37150437278659,2.5074412132681285e-5,7.516101204383849e-8,1.0,10.0,0.0,0.0,-587.0448170078453,-0.0002917115836395091,-4.039170743934341e-6,41638.37964627136,-0.00044995944421566435,-6.161697692757134e-5,-0.0032413959329924222,-0.00013497577630677777,-0.0002870667818886402,-0.061261007042536376,-0.0010579538275972977,0.005910675348401577,-0.039149450329134014,0.320118195301505,-3.216783786428891,-0.001053548406907476,0.007068046389697357,-0.0483516409189579,0.40006324297953466,-4.050130649716744,0.008598223943346788,-0.06217599808071203,0.5201673493727603,-5.283680450805305,-0.08189560817227534,0.6963776065698093,-7.090033803374364,0.9532165944115081,-9.736835214291489,-13.628372843318097
0.03781233986724883,-7.187142783543924,1045.4537782558841,277.373304339527,8.566730333246722,0.1378333776586074,-10268.544616893174,73.27034891289657,9.682648206298383,120.65153656101923,4.936431116914516,10.422754711832557,1.7939869530260673,25.101679897155105,3.7719894026713875e10,13.251899972007338,33.69664466943528,10.299178229223383,-22.283807686458292,224.90598142700702,745.8994334927816,38.80569322551852,1.4227952142075762,-37.65841304142183,286.7797377771516,74.79501286969125,-27.145226519701787,-48.67194878235935,380.8801346422203,-89.43426260765958,-53.642080635243026,517.6522150050837,-33.408013244727385,682.9748589160995,800.8317261991191,0.2164403272272318,0.01080828179054873,1.101971308626011,7.689304012939332e7,1.8984980288263172e7,-242.50588872821476,-1.2677483485134062,3.242788795321851e-5,-0.00022269230181504136,-0.00034109196915172737,-3.8319890913917826e-11,0.007322304308500846,5.324493422899574e-6,5.850586519955604,0.005580849077485213,1.4447040267677093e-6,0.007129488814581068,0.009174933873965768,0.8549100180723347,0.09014947447339479,0.07272292926373104,13.251899972007338,134.15458176745187,745.8994334927816,87.43301172677518,2.8418330692375703e-5,8.648781529226384e-8,1.0,10.0,0.0,0.0,-562.9565599663829,-0.00031877613765471586,-5.338474500619895e-6,39101.90530115576,-0.0004868718339860492,-6.796481791931533e-5,-0.003505253762344295,-0.00014836929642756959,-0.00031554970814788005,-0.06126442048971051,-0.0011234268562867915,0.006478686597771697,-0.04425446657075124,0.3730088656596802,-3.863146780544487,-0.00111785787357431,0.007747390266857488,-0.05466384129348563,0.4662461302603985,-4.865007119728242,0.009423163483864815,-0.07030455621179879,0.6063807361870939,-6.348789011227179,-0.09261522889358847,0.8120452624479901,-8.52254878741289,1.1118943832884989,-11.709026399876077,-16.395841692089377
0.03844259485339987,-7.170612198595852,1002.4913117719537,271.620838567078,8.566729628124405,0.1401307577987779,-9642.06507018636,73.27034053633584,9.682590640194446,120.65077367298463,4.93642061310479,10.422724847941215,1.735652479343378,23.887160980492986,3.530643734969315e10,12.820889349229272,33.69650607583206,10.64444810136198,-23.79970340414179,248.2784197863197,721.63811776435,38.80545463392954,1.4696036959769123,-40.22319079904284,316.58266311077847,74.7942907368005,-28.058529197328966,-51.98663635675573,420.4634996270557,-92.44055425998296,-57.29242229511458,571.4505918771165,-35.66996539848826,753.9444049688773,883.9954052503022,0.2164403272273765,0.011037182751853235,1.1019706904793782,7.689333233898331e7,1.8985090845561326e7,-232.5518203816817,-1.2678117746298823,3.548534503379743e-5,-0.00023723580059424642,-0.00036370585220347524,-4.264164939469804e-11,0.007321320210349379,5.790167302817867e-6,5.850630765888364,0.005819780971803063,1.5571966488962327e-6,0.007434635166293826,0.009567679755996114,0.8815670286208025,0.09315621024542381,0.07516404398833684,12.820889349229272,129.7917379806835,721.63811776435,84.58962174663726,3.220174404196217e-5,9.948167953956648e-8,1.0,10.0,0.0,0.0,-539.8517946207642,-0.00034838062661591456,-6.847559770264484e-6,36719.44924008475,-0.0005271676366965309,-7.496500115347094e-5,-0.0037931755492924806,-0.0001630708948927353,-0.00034681423872096496,-0.06126795309265427,-0.0011927283685908572,0.007099726994267709,-0.05001102200633202,0.4344802452373129,-4.637296541440644,-0.0011858334497295334,0.00849016804259754,-0.061782869506590385,0.5431833892173241,-5.8412459996150705,0.010324913475633104,-0.07947403813422477,0.7066366465267648,-7.625312167205896,-0.10470968483071483,0.9466042306128742,-10.24020786275023,1.2965598174807096,-14.074986078092454,-19.717590748301852
0.039735163231027486,-7.13754176503545,921.7674047195734,260.4674875204135,8.566728034634464,0.144842317792891,-8500.998049470845,73.27032162452831,9.68246364184891,120.64908932966186,4.936397348931753,10.422659001844863,1.62458366181558,21.63096028827714,3.093176267518401e10,12.000235293738141,33.69621241793379,11.370037213945961,-27.146560127952224,302.5539110779004,675.443892652417,38.80494185951653,1.56760562868819,-45.88741479763812,385.7913281931759,74.79271304897317,-29.979211251399335,-59.30690900012314,512.3851364249135,-98.76170038131852,-65.35244131599116,696.3831007927009,-40.65821296088983,918.745160462157,1077.076878456242,0.21644032722771678,0.011509800562880644,1.1019692735401885,7.689397537528746e7,1.89853344899873e7,-213.84639276902035,-1.2679301141615877,4.2485399491805424e-5,-0.0002691693908536816,-0.00041346376340513217,-5.28052303756268e-11,0.007319025039501339,6.847526839044658e-6,5.850660965095478,0.006328894409497889,1.8092093450767294e-6,0.008084806691438913,0.0104045173508197,0.9372080988112523,0.0994730857114012,0.08029596725836616,12.000235293738141,121.48486761222314,675.443892652417,79.17577038285744,4.132124811481737e-5,1.3145923565295384e-7,1.0,10.0,0.0,0.0,-496.43298050301553,-0.0004161808091783958,-1.061113739429313e-5,32379.712923176456,-0.0006192576105087911,-9.119702135674866e-5,-0.004450768088875337,-0.00019691104346648003,-0.0004187783532499269,-0.06127541255763032,-0.0013436378056148218,0.008520333523856345,-0.06381217358721199,0.5888216983902408,-6.6727850014584185,-0.0013335265699424507,0.010189280514046953,-0.0788551719117307,0.7364258108688595,-8.409199955442288,0.012386865261430815,-0.10147093507747301,0.958582764728338,-10.985286142376602,-0.1337313524954256,1.2849619367790466,-14.764730272826565,1.7612032189610234,-20.312332594572425,-28.48203221756476
0.040397871773611864,-7.121001179701753,883.8641040687064,255.06164978573702,8.56672713432201,0.1472579304309765,-7981.917984591024,73.27031095331375,9.682393673226628,120.64816055381328,4.936384481058371,10.422622745261043,1.571727578750254,20.583742832476588,2.895147732411648e10,11.609692383565662,33.696057328783766,11.751141871137927,-28.991792164284693,333.98622444547914,653.460352481722,38.80466687545501,1.6188656506045542,-49.01125538614599,425.871994071424,74.7918523805189,-30.98881728892922,-63.34400418303996,565.6199526443021,-102.08376470206935,-69.79658000128019,768.7357775861303,-43.40489289170727,1014.1823042375703,1188.8691364834617,0.2164403272279163,0.011753742034491659,1.1019684632553448,7.689432874543005e7,1.8985468577604797e7,-205.06234999578982,-1.2679852168311374,4.648326187187286e-5,-0.0002866782944725678,-0.0004408035255450279,-5.87641295262305e-11,0.0073177054634524,7.4467198445267086e-6,5.850646887241013,0.006599992263923698,1.950163139843362e-6,0.008430998875332146,0.010850113050575877,0.9662299488160377,0.10279005793659056,0.08299255771999293,11.609692383565662,117.53173758116378,653.460352481722,76.59937498271226,4.679324857723666e-5,1.5102451813544088e-7,1.0,10.0,0.0,0.0,-476.04314186114414,-0.0004549186885017595,-1.2932688591821283e-5,30405.384576002718,-0.000671811225238774,-0.00010058404923119754,-0.00482582110406813,-0.00021633625164037965,-0.0004600874863643635,-0.06127935895394823,-0.0014256783335912257,0.009330658635202837,-0.072048855604251,0.6850769693049461,-7.998645769568943,-0.0014136328975236576,0.011158486737773376,-0.08904690616937616,0.8569848209087773,-10.082606394317525,0.013562562704505713,-0.114606911263474,1.1158489744900337,-13.17618594139519,-0.151067059156286,1.496295135428262,-17.71718559502998,2.051592046082929,-24.385778384588402,-34.210591177257314
0.0410718012272801,-7.104456499909491,847.5102189469887,249.76648778209085,8.566726155981755,0.14971441459332768,-7494.372246661361,73.27029936997742,9.682319003831033,120.64716873375222,4.936370711217435,10.422584068107861,1.520579237212891,19.586980674499944,2.709752820937382e10,11.231763984107182,33.6958967648048,12.144998190470876,-30.961861369501687,368.6805026968258,632.1868331791242,38.80437897013678,1.6716745403560314,-52.34721432429086,470.11226359567195,74.79094019555976,-32.03282413020899,-67.65517941227819,624.3798642194212,-105.51852357066669,-74.54168852061586,848.5978652141948,-46.33456800382457,1119.5208954246366,1312.2408849691199,0.2164403272281384,0.012002926657989622,1.1019675765326795,7.689470518057387e7,1.8985611563975085e7,-196.63675031169274,-1.2680377267075897,5.0854050863302974e-5,-0.0003053003841402244,-0.00046992456640875804,-6.539709151312969e-11,0.007316264979635968,8.098488090107349e-6,5.850613279638757,0.006882763197383371,2.102133493320002e-6,0.008792084095731345,0.011314886282600129,0.9960782935189924,0.10621747362566678,0.0857802664365551,11.231763984107182,113.7063259837696,632.1868331791242,74.10620704954493,5.297843340346884e-5,1.7342942082597068e-7,1.0,10.0,0.0,0.0,-456.4850784603884,-0.000497284939673869,-1.5598981204990002e-5,28550.91056033385,-0.00072927411862032,-0.00011093528767950787,-0.00523575181354187,-0.000237645063532687,-0.0005054020198813854,-0.06128346363343571,-0.0015124128992936264,0.010215595647611278,-0.08132358968456598,0.7967505428472261,-9.583222691884632,-0.0014981828390440628,0.012216947370765636,-0.10052531384660107,0.9968908525040027,-12.083158194012,0.014846152698114939,-0.12940474709780383,1.2984220677450093,-15.796581216200197,-0.17059966600715126,1.7417419129499248,-21.250323408326935,2.3890042384314594,-29.26321611508595,-41.07389065122947
0.042454166813391925,-7.071353218321903,779.1982103245365,239.49884172702147,8.566723934065104,0.15475305193458985,-6606.3283049461115,73.27027311472656,9.682154280037864,120.64497834022514,4.936340205766082,10.422498797183556,1.423183853308181,17.735173391187946,2.373686648415564e10,10.512110975278041,33.69555951884638,12.972680137679829,-35.3104988828722,449.2420651017991,591.6775571926761,38.803762889530375,1.7820593715731936,-59.71376929045777,572.8405080427959,74.78894951404736,-34.22899356536759,-77.17503792876911,760.8247549077239,-112.74209481716255,-85.01694998269602,1034.0439337183616,-52.79075051884237,1364.1098763559748,1598.627033808235,0.21644032722866088,0.012517508697958325,1.1019655444284655,7.689553326435925e7,1.8985926613954846e7,-180.8026623851705,-1.2681352978102232,6.085449689149791e-5,-0.00034616238740394585,-0.0005339727528787866,-8.100050371170035e-11,0.0073130003037519655,9.578732537606226e-6,5.8504870318212445,0.007485395122478159,2.4426634357161434e-6,0.009561569440903642,0.01230536318077069,1.0583327696814089,0.11341865042895469,0.09164181328806993,10.512110975278041,106.42206344609195,591.6775571926761,69.35873594291078,6.78644211041081e-5,2.2841324051929538e-7,1.0,10.0,0.0,0.0,-419.72925693906734,-0.0005942813352681072,-2.214925546747068e-5,25172.843768889994,-0.0008609017123030066,-0.00013493636984159368,-0.006174227129312581,-0.0002866450755844646,-0.0006096029108996643,-0.06129219256820703,-0.0017009301601181646,0.012236122200335155,-0.10350974143639771,1.076354129770896,-13.735343135837379,-0.0016814645952423764,0.014633713009637506,-0.12799140261275835,1.3473254483116883,-17.327869797450454,0.017775549762042965,-0.16482696970297875,1.7560070795958858,-22.671314675421435,-0.2173697482387752,2.357336226080414,-30.527731974728447,3.2358506764081483,-42.08257506566069,-59.129993322456784
0.043163038318259614,-7.054793749874822,747.1203366292816,234.52180217226862,8.566722672907739,0.1573367792571718,-6202.337633005992,73.27025824453465,9.682063529802225,120.64377017713407,4.936323328492907,10.422451848452537,1.3768303990322117,16.875595106970444,2.2215528216906143e10,10.169600111425982,33.69538309469217,13.407397388138445,-37.70745756666825,495.8938369605921,572.3975426813134,38.80343399965192,1.8396909889670638,-63.7759550731373,632.3288920176042,74.78786475336574,-35.3837585494788,-82.4245130475844,839.8386781154819,-116.539278517,-90.79156282298885,1141.4340963271723,-56.342941252873636,1505.7393338549275,1764.4123781941882,0.2164403272289673,0.012783156221291978,1.1019643826494063,7.689598816133925e7,1.898609996615609e7,-173.3665528655954,-1.2681805134929696,6.656214792348846e-5,-0.0003685517335184985,-0.0005691491388761672,-9.015158863291728e-11,0.007311164610221998,1.041777412598442e-5,5.850394081362825,0.007806351294946318,2.633171748573128e-6,0.009971363106132723,0.012832863535995703,1.0907786312878707,0.11720025136249171,0.09472233903915782,10.169600111425982,102.9552556150425,572.3975426813134,67.09924573017224,7.678309081733015e-5,2.6196270815744286e-7,1.0,10.0,0.0,0.0,-402.4674349902126,-0.0006496802481701488,-2.6138902782673202e-5,23635.990873172283,-0.0009361789977769058,-0.00014881566345789927,-0.006710649353180317,-0.00031474482576894817,-0.000669358007457832,-0.061296840638909604,-0.0018032194021673133,0.01338651487961611,-0.11672136448670135,1.250250618037013,-16.430935175226182,-0.0017806379713018146,0.016009726581343784,-0.1443522582459505,1.565363542317694,-20.7344477407185,0.019442606919073208,-0.18593496403938348,2.040885952460493,-27.13985746357946,-0.24524815936728006,2.740852084464981,-36.563171354074065,3.7638063892409495,-50.42997575077755,-70.89843783190061
0.0438840018548678,-7.0382284531875206,716.3521653221599,229.64632577441637,8.566721298397148,0.15996452756686566,-5822.882523142977,73.27024206383952,9.681966684135489,120.6424797453203,4.936305265248331,10.422401767751646,1.3319717453448339,16.057394524494203,2.0791210532411186e10,9.83813038403837,33.69520172227749,13.856650179089218,-40.26610175651402,547.384088969055,553.7389846775537,38.80309076723758,1.898982001315175,-68.11356421608865,697.9873118417222,74.78671593357976,-36.57813421025187,-88.02981303381094,927.048355828303,-120.4659134695613,-96.95623133874177,1259.9633795291925,-60.129551209792815,1662.0511085905705,1947.34509315061,0.21644032722930848,0.013054547353872323,1.1019631115104198,7.689647263182314e7,1.898628479940757e7,-166.23359572427233,-1.268223445522578,7.279926857682028e-5,-0.0003923535805189076,-0.0006066061488060037,-1.0034016750476284e-10,0.0073091849595230875,1.133060070717021e-5,5.850280979627108,0.00814117328542736,2.8386058787475732e-6,0.010398839859703307,0.013383138663635712,1.124130423134234,0.12110798551739015,0.09790736848163374,9.83813038403837,99.60024367957476,553.7389846775537,64.91260319689546,8.685359858889722e-5,3.003078094910682e-7,1.0,10.0,0.0,0.0,-385.90914929640485,-0.0007102506995553588,-3.068589871250156e-5,22192.41984178629,-0.00101860102663817,-0.00016412027292808207,-0.007297777003696578,-0.000345548353215836,-0.0007348625179976544,-0.061301694693515076,-0.0019112158984869022,0.014641208723332366,-0.1315749440169569,1.4516120870545481,-19.64494129478782,-0.0018851376222598568,0.01751051078749353,-0.16275051285802608,1.8179118871944018,-24.79760502851578,0.021260171458428692,-0.209677752604654,2.3709970425713416,-32.472427772435736,-0.27661296440159827,3.18548057664249,-43.770048432992695,4.376196172302947,-60.404192528196255,-84.96995390263223
0.045363139339751314,-7.005078417955505,658.5317279336894,220.19145578887242,8.566718163475455,0.16535545647512112,-5131.704261871492,73.27020525600634,9.681753041604626,120.63962895855369,4.936265238297046,10.422291362903296,1.2465447685983804,14.537222494875023,1.8209258725495647e10,9.206880353697219,33.69482523210511,14.800704251885962,-45.91212154697918,666.9349403835153,518.2055195856028,38.802360104971,2.022624054658566,-77.69040436171774,850.4347483759607,74.78421174348568,-39.09153320557874,-100.40516013394713,1129.5360665402823,-128.72613882222183,-110.56142384647632,1535.1702493548792,-68.46574769961727,2024.9498990672573,2371.8928150913466,0.2164403272301114,0.013615100657376696,1.101960199330338,7.689753797401987e7,1.8986691975108102e7,-152.827927983106,-1.2683027241342915,8.705914507350104e-5,-0.0004445439522646471,-0.0006889498152779165,-1.2431703517151437e-10,0.0073047658212135385,1.3404362321803301e-5,5.849993299927443,0.008854894712338955,3.2990697995683745e-6,0.011309995818401796,0.014556080070386264,1.1936335453700375,0.1293191094734112,0.10460575011479427,9.206880353697219,93.21109659753188,518.2055195856028,60.748400982840586,0.00011105062522155621,3.941263673628663e-7,1.0,10.0,0.0,0.0,-354.7890355666358,-0.0008488565541301692,-4.173914725273517e-5,19562.811061876226,-0.0012077743912520481,-0.00019960591974188286,-0.008644633223532016,-0.00041630669621425646,-0.0008853311388920444,-0.061312075551139295,-0.0021454482663968086,0.017500168282976576,-0.16701951667707401,1.9542306389323727,-28.035198019639385,-0.0021110638004988073,0.02093025209734163,-0.20666904297261995,2.448593373647602,-35.410635923483696,0.0253993118597481,-0.26637785225793364,3.195946234313405,-46.41289345887201,-0.35153946890221566,4.297488567639249,-62.62914167204645,5.9089955990564285,-86.53304404062308,-121.87261616972899
0.04612179610188865,-6.988492645667799,631.3783408252235,215.6078688880475,8.566716377201358,0.16812037573786895,-4817.26543912072,73.27018433866768,9.681635341327427,120.63805601393823,4.936243087833076,10.42223057932299,1.2058833887962854,13.831537460832466,1.7040401728778301e10,8.906412449147549,33.69463083068604,15.296514077450952,-49.023092098513224,736.1573395686141,501.29190750368946,38.801972174267384,2.0870065444650083,-82.97043945585152,938.7053241035912,74.78284872652253,-40.41361849133295,-107.2278728281054,1246.782218317576,-133.0694940944088,-118.05907298844706,1694.52249269731,-73.04722145050245,2235.057104080803,2617.595649629248,0.21644032723058246,0.013904542769788359,1.1019585349331817,7.689812298963961e7,1.898691597672516e7,-146.53187022625912,-1.2683391941077733,9.519157830036132e-5,-0.0004731197726148395,-0.0007341531428508334,-1.3838467437618958e-10,0.007302311083322933,1.4580198833283679e-5,5.8498181157751254,0.009235106893777283,3.5567542006955977e-6,0.011795343452433339,0.015180898601428974,1.2298261999866624,0.13363151470449752,0.10812686438538471,8.906412449147549,90.1700036698425,501.29190750368946,58.76630511028147,0.0001255243857895215,4.512014153828868e-7,1.0,10.0,0.0,0.0,-340.1730476735893,-0.0009279781553883198,-4.8410353071088587e-5,18366.45774843347,-0.0013161582568775487,-0.00022012641205969535,-0.009415909346041279,-0.00045684156230389825,-0.0009715286652876749,-0.061317631578820385,-0.002272266546736212,0.01912461416108547,-0.18807536049829257,2.2658915671657063,-33.46241785998322,-0.0022329771429393072,0.02287334621920051,-0.23276803051120598,2.8398452822446805,-42.27951728821375,0.027749731856264732,-0.30008638982311187,3.7080684896120437,-55.442829666680986,-0.39609792324087706,4.98835766743486,-74.8571583573397,6.862048751976694,-103.49270586795842,-145.85116203904076
0.04689351114782764,-6.971898973586973,605.3322293395543,211.11745615319865,8.56671442560971,0.1709327952886859,-4521.920031747644,73.27016152770229,9.681509734858981,120.63637556023701,4.936219376983774,10.422165742964326,1.1665305859400033,13.159793597505367,1.5946070072454657e10,8.615609664050977,33.694432929117376,15.808877154402463,-52.34301886164136,812.5529142852138,484.9222961332983,38.80156891087762,2.1531099992568246,-88.60766239084752,1036.1231980001644,74.78140633953545,-41.78144530386577,-114.511941511525,1376.1791440637971,-137.56184904355476,-126.06122773975387,1870.3886623324038,-77.9269311981403,2466.9203137749832,2888.659194749286,0.2164403272311071,0.014200288735375396,1.1019567142846578,7.689874588163525e7,1.898715478434837e7,-140.49222854047403,-1.2683736273859585,0.00010407359845193982,-0.000503483229906322,-0.0007822715144039985,-1.5405190280980416e-10,0.007299681825155846,1.585973687457222e-5,5.849621566189763,0.009631813437202893,3.834690097068361e-6,0.012301714831789776,0.015832801357116913,1.2670074071031532,0.13808809701728952,0.11176801982089758,8.615609664050977,87.22678283948984,484.9222961332983,56.84797916411685,0.0001418489947357433,5.162984992811388e-7,1.0,10.0,0.0,0.0,-326.1521791658952,-0.0010144514656116363,-5.5970736214804135e-5,17242.714312680888,-0.0014349671710424368,-0.00024275441515956436,-0.010261093200486866,-0.0005012445722857766,-0.0010659515076625221,-0.06132345212440767,-0.002405956674668054,0.020893825916041452,-0.21170800349568425,2.6260147564441576,-39.916753010220646,-0.00236118933692314,0.024989609444528826,-0.2620683001436949,3.2920860789824147,-50.451657837498914,0.030308488801671984,-0.3379406388643694,4.300312884856078,-66.19247149548508,-0.44614757534722915,5.787761727989231,-89.42425039888593,7.9654470769001735,-123.71198084713014,-174.460454286657
0.048477156995354743,-6.938685587203874,556.3817712020989,202.40822870219333,8.566709959094258,0.1767038700063701,-3983.94077789406,73.27010946943444,9.681232640299292,120.63266172403183,4.936166822422635,10.422022814416902,1.0915809654510695,11.911653182402077,1.396227239212441e10,8.06174515455191,33.694028965773754,16.885451784276032,-59.665551331292306,989.9044809815254,453.7444708720465,38.800715885431224,2.290485679658594,-101.05077378208405,1262.2785618059083,74.77826594339237,-44.66120254759611,-130.58941833764803,1676.576408113005,-147.0153347977753,-143.71433483952939,2278.66229119059,-88.65416364373556,3005.1201448755646,3517.5294517631264,0.21644032723234238,0.014811299193058949,1.1019525447371359,7.690011508556567e7,1.8987680764777355e7,-129.14059562324576,-1.2684365912137436,0.00012436301934920773,-0.0005700095645573557,-0.0008879989176891664,-1.909400643073943e-10,0.007293862969539635,1.876771733365045e-5,5.849162720147328,0.010477688948393514,4.457891529776762e-6,0.013381311707994057,0.017222741578277016,1.3444197888788874,0.14745366939614657,0.1194276913647106,8.06174515455191,81.62126649134315,453.7444708720465,53.19436231477867,0.00018100385619319832,6.750433903992631e-7,1.0,10.0,0.0,0.0,-299.7992933485631,-0.0012122017086896872,-7.420480170694173e-5,15195.697958996876,-0.0017081127526694748,-0.00029522184668257157,-0.01220324251014817,-0.0006031275288894218,-0.001282604259536645,-0.061335954186820085,-0.0026952179295564272,0.024916187807110177,-0.26795173363032854,3.521923614104015,-56.6971485014613,-0.002637527587806974,0.029801005996261794,-0.33182823064978806,4.417765300999233,-71.71202995454966,0.036121701570353194,-0.42810804104595024,5.775644016256844,-94.18545414947302,-0.5654051540023897,7.780934694946361,-127.40168904358796,10.719056964599403,-176.49015136752814,-249.2322928943781
0.04928962685560229,-6.922064634109108,533.392016854656,198.1855526868486,8.56670740617384,0.17966445552443308,-3739.1948747417387,73.27007979592435,9.681079978069473,120.6306117704228,4.936137732416794,10.421944127149299,1.055902749927138,11.332213632227353,1.306419197483866e10,7.7980819494888856,33.69382432780606,17.450797837221074,-63.69824247685104,1092.5790159543321,438.9023994180576,38.80026602303378,2.3617434427437116,-107.90917702236561,1393.2074782696416,74.77655862393458,-46.17676434611277,-139.4505583520413,1850.4877307493305,-151.98791766042976,-153.43825559564246,2515.0250331668994,-94.54041181148135,3316.6564251788927,3881.349285852605,0.21644032723306753,0.015126878795133481,1.1019501626311066,7.690086667803025e7,1.8987970073433995e7,-123.8088687522488,-1.268465216827741,0.000135924057474146,-0.0006064062868936811,-0.0009460092779055582,-2.125942571811372e-10,0.007290653369445727,2.0417232630545782e-5,5.848899493164375,0.010928436726647499,4.806782877667822e-6,0.01395654082213087,0.017963365418952257,1.3846934037105787,0.15237305232137582,0.12345525238418932,7.7980819494888856,78.95288547607355,438.9023994180576,51.45510338199029,0.0002043841564270895,7.712997824608888e-7,1.0,10.0,0.0,0.0,-287.42148727371875,-0.0013250074724332423,-8.513385609325275e-5,14264.399171949157,-0.0018648486553692089,-0.00032556393184667124,-0.013317160337202753,-0.0006614277492570993,-0.001406578387228335,-0.06134267168669147,-0.0028514432702596323,0.027196565396491203,-0.3012753587296404,4.075639586951129,-67.5084240062038,-0.0027861682723009235,0.032528695434385246,-0.3731764905992148,5.113861415348293,-85.41854564730676,0.039414852455356406,-0.4815768110280195,6.688676463693015,-112.24976251007368,-0.6361481589764009,9.01554386730841,-151.93691332679262,12.426220590742766,-210.62893401063624,-297.6569186429163
0.05011623372956538,-6.905433302266494,511.3385712464305,194.048326836311,8.566704611597233,0.1826764037957726,-3509.3099255841234,73.27004737231195,9.680917056219874,120.62842108351393,4.936106588257123,10.421860194418546,1.021370226072295,10.780621712490255,1.222337036670367e10,7.542880241439231,33.693619058686906,18.034966441116786,-68.0001516648767,1205.88004666831,424.5365763360533,38.79980064367147,2.434691116739031,-115.22998553846412,1537.6872289328405,74.77475329230283,-47.745339334543814,-148.90875692713956,2042.3992402160907,-157.13242726486538,-163.81284506335587,2775.8494689072004,-100.80234303947395,3660.3964202491134,4282.610012245914,0.21644032723387543,0.015449392856471449,1.101947557607993,7.690166672681172e7,1.8988278468263958e7,-118.69405214063835,-1.2684919959842078,0.00014854299487142175,-0.0006450589749387142,-0.001007738651622075,-2.367199120151109e-10,0.007287229160864655,2.2212758895034976e-5,5.848613037102628,0.011398840261029197,5.183200274901046e-6,0.014556805577963985,0.018736252324419937,1.4260404088985021,0.1574574127973709,0.12762096020996092,7.542880241439231,76.3701988717689,424.5365763360533,49.77167395407287,0.00023072235148123303,8.808304840501057e-7,1.0,10.0,0.0,0.0,-275.5471431215275,-0.0014482332424911313,-9.74657073492115e-5,13389.626922591438,-0.002036830647837307,-0.0003590237363726627,-0.014539049056574875,-0.0007252425315545403,-0.0015422787488366407,-0.06134972577024239,-0.003015848046428114,0.02967629084922104,-0.3386082894207998,4.71398897775105,-80.32970684055593,-0.0029421350551586687,0.03549481722499401,-0.41951259740820845,5.916658215596954,-101.68091952688243,0.04299389699615798,-0.5415148369558963,7.742254152528855,-133.69729604033196,-0.7154689592477858,10.441105429411014,-181.09102435926673,14.398677139875602,-251.2300371514691,-355.29894676625224
0.05095726719053402,-6.88879090114371,490.183017524787,189.99471814258757,8.566701551252525,0.18574074710522728,-3293.3838385023546,73.2700119274982,9.68074318314775,120.62607981717171,4.936073243625118,10.421770666510552,0.987945969639993,10.255534350246071,1.143615832318878e10,7.295863479197653,33.69341417361795,18.638565599509523,-72.58870829185781,1330.902892199925,410.6314343557005,38.79931988523072,2.5092990575905763,-123.0438505370131,1697.1144382371745,74.7728446894153,-49.36895577718577,-159.00352232634572,2254.166009915112,-162.45520640299927,-174.88042933631093,3063.6556990831236,-107.46146790360424,4039.6499339291,4725.126516992879,0.21644032723477566,0.015779011457461942,1.101944709019561,7.690251830079232e7,1.8988607198999446e7,-113.78726451844142,-1.2685169678342507,0.00016231438507413612,-0.000686101602293029,-0.0010734192804265235,-2.6360207090350366e-10,0.007283578536925259,2.416738788756694e-5,5.848302775406487,0.011889786805041314,5.589348246154159e-6,0.015183230711090186,0.01954285488680558,1.4684822130446067,0.162712435829672,0.13192980014490802,7.295863479197653,73.8704089516714,410.6314343557005,48.14224959537789,0.0002603832884259486,1.0053882190513805e-6,1.0,10.0,0.0,0.0,-264.15565369910655,-0.0015828227069794533,-0.00011136726603141716,12567.952495764912,-0.002225584131630492,-0.0003959222693430585,-0.015879678900488164,-0.0007950796709676453,-0.0016907851058211407,-0.061357136931576184,-0.0031887787957330447,0.03237167603685412,-0.38041263992249724,5.449463233121033,-95.52344743316047,-0.00310568644752184,0.03871886990642599,-0.47141353198061275,6.841963926786643,-120.96179706881013,0.04688191369271692,-0.6086733925101745,8.957315431537715,-159.14392362109996,-0.8043662059916309,12.086244209380737,-215.71038814101843,16.676437942788688,-299.4859287010056,-423.8710908292696
0.05268381555056014,-6.855469981331921,450.4198005113137,182.13120915686522,8.566694524484443,0.19203089125030984,-2900.07116886083,73.26993074874507,9.680359578087337,120.6209025596247,4.935999314512743,10.421573307407252,0.9242786972054323,9.279823921883457,1.0009117618004738e10,6.825323905564895,33.693010348650205,19.906569447983617,-82.70072479711622,1621.0665189570962,384.14347539874035,38.79831325571313,2.6633188165440713,-140.2831642233314,2067.1257752463202,74.76869530384961,-52.78990302059636,-181.27336360733673,2745.6521633838756,-173.66230811285348,-199.2767445806009,3731.605518795531,-122.06139149333445,4919.6505666289795,5751.127173238442,0.216440327236897,0.016460269759878896,1.1019381889601436,7.690438926353712e7,1.8989331078968395e7,-104.56406633640641,-1.2685616298406546,0.00019373429814056197,-0.0007759301233139463,-0.001217633678417074,-3.2694706966747083e-10,0.007275546722284072,2.8612427683615776e-5,5.847608290828103,0.01293707492114623,6.500574300816808e-6,0.01651933310140182,0.02126337043792232,1.5567359796287363,0.17375826704704977,0.14099783140651237,6.825323905564895,69.10878732552402,384.14347539874035,45.03841730950846,0.0003313558815068046,1.3077075385636526e-6,1.0,10.0,0.0,0.0,-242.74301900784664,-0.0018902886257592022,-0.0001446433485896937,11071.212119873686,-0.0026602978337527,-0.0004814891936694835,-0.018965806104968362,-0.0009550822012973663,-0.0020310238909062375,-0.061373118012242725,-0.0035616368108399837,0.038480764410861464,-0.4795405487273845,7.270806699764519,-134.80330716440523,-0.003456566093577595,0.04602602701910115,-0.5945397608455487,9.134855226497157,-170.84694068315127,0.05568552842146542,-0.7680786154578678,11.971019990703216,-225.05775672810702,-1.0154463732331211,16.170956444805075,-305.5066297391408,22.337800629426397,-424.83605359391896,-602.2571142125719
0.05356995405235381,-6.83878993223005,431.74299220273844,178.31782991185563,8.566690496773326,0.19525890276789654,-2721.141846250466,73.26988432251574,9.680148214003703,120.61804310977023,4.935958381941655,10.421464652987032,0.8939668497614796,8.82682827545029,9.363098227986023e9,6.601292437695075,33.69281421411481,20.572271752514716,-88.26442879392775,1789.0040701461885,371.532025560485,38.79778816652715,2.7426080984577266,-149.78005040642432,2281.275639738288,74.76644263262939,-54.59178487304412,-193.54044264885502,3030.1071290953173,-179.5607233544174,-212.70334158749222,4118.180555184886,-130.0491121119651,5428.834120667458,6344.2943383936035,0.21644032723814333,0.016812277470449496,1.1019344660777668,7.690541578890067e7,1.898972915561048e7,-100.2316641868043,-1.268581381995606,0.00021161556659402383,-0.0008250226163138229,-0.0012967046941445197,-3.641634929636694e-10,0.007271137661094286,3.113547921757297e-5,5.84722267145486,0.013495415047321357,7.011029287850573e-6,0.01723154053867993,0.02218055304520975,1.6025908020938515,0.1795615286192392,0.14576803619276021,6.601292437695075,66.84181040287712,371.532025560485,43.560653721141215,0.0003736359236472893,1.4901617391344446e-6,1.0,10.0,0.0,0.0,-232.68476567572128,-0.002065495025853293,-0.00016445420152440496,10390.281320775237,-0.0029101489328040055,-0.0005309800303918757,-0.02073875331978912,-0.0010465050821917492,-0.002225430178433876,-0.06138173464252171,-0.0037622870221157767,0.04193340525617295,-0.5380604094901906,8.391447625867311,-159.97245387605045,-0.0036443953586599923,0.05015565668724874,-0.6672606869974809,10.546518794231057,-202.83634330480712,0.060655911975354665,-0.8622752482915426,13.82818796995897,-267.3742040796203,-1.1402230380653502,18.690755242101844,-363.23348684602036,25.83383291635097,-505.5359052473576,-717.2679748755149
0.0544717670474636,-6.8220957527943575,413.82566379535865,174.58110887908882,8.566686080172042,0.19854373243435391,-2553.0798158837406,73.26983348377848,9.679922627256987,120.61498604357509,4.935914551063527,10.421348753415833,0.8646255325923279,8.395586165251181,8.75827988263069e9,6.384428054164943,33.69262410531977,21.259999440667826,-94.19536162635025,1974.2829172291501,359.32396022595157,38.79724928601968,2.8233088596272786,-159.91309221362698,2517.5374417208986,74.76406288391867,-56.457822937657895,-206.6283754715919,3343.932232342532,-185.6656242423368,-227.01889963767482,4544.659363371325,-138.52772469748453,5990.4802560922935,6998.165861125445,0.21644032723953277,0.01717212620337666,1.1019303964243397,7.690650813762608e7,1.899015343447418e7,-96.07527995680582,-1.2685994508715703,0.00023111628892720802,-0.0008771190030830874,-0.0013808031049048221,-4.0565313210804345e-10,0.007266446325312595,3.3883175629183154e-5,5.846810449612307,0.014078300299536299,7.562003657115356e-6,0.017974974836557262,0.02313799858012754,1.649626080217546,0.1855603773046302,0.15070342030265443,6.384428054164943,64.64743417715538,359.32396022595157,42.13018025986426,0.0004211872001574234,1.697083620027482e-6,1.0,10.0,0.0,0.0,-223.03508635123436,-0.002256740595304651,-0.0001867121340783277,9750.695565685439,-0.0031845902563318045,-0.0005855625759795238,-0.022685600147691515,-0.0011464739797551835,-0.002438008629939607,-0.06139080189362405,-0.003972907025894314,0.045679735182537456,-0.6034557512434975,9.679316985376502,-189.70608876435767,-0.0038408074046371514,0.054636449459599765,-0.7485522193046588,12.16956636042633,-240.64814686064713,0.06604502674673277,-0.9676114905218826,15.964861328390771,-317.4339193728289,-1.2797892087883636,21.591941472885665,-431.5898500608138,29.861971210692815,-601.1946209588798,-853.7394645937018
0.05632377188703317,-6.788661602377034,380.146350586158,167.3310786095446,8.566675921159264,0.20528861518908656,-2246.9618964492292,73.2697167574872,9.679424870614755,120.60822215045374,4.935817352640448,10.421093249769523,0.8087290053680253,7.594224797837123,7.661922440140806e9,5.971273191384995,33.69226972144891,22.704299935240783,-107.25255573854233,2404.162931312308,336.0657810437472,38.79613316932053,2.98850730039474,-182.25598515602675,3065.7002982486642,74.75889494535896,-60.392739097541266,-235.4833448512547,4072.0456723783022,-198.52660468972547,-258.5449846884616,5534.097458291901,-157.05788350330033,7293.1199408790935,8513.083834602916,0.21644032724280957,0.017916150778962026,1.1019210862552318,7.690890713107558e7,1.899108755894834e7,-88.26208448706987,-1.268630627320133,0.00027555913014058725,-0.0009910324002566713,-0.001565340065314937,-5.035003284664052e-10,0.007256150036098881,4.0135725428673716e-5,5.8459028149946235,0.015322267697920413,8.798894295411444e-6,0.019561289328617257,0.025181134101441467,1.7473229375054284,0.1981723810444367,0.16109433835089637,5.971273191384995,60.46710475222221,336.0657810437472,39.40498587347984,0.0005347334683465217,2.1971175173855986e-6,1.0,10.0,0.0,0.0,-204.89535570349472,-0.0026932051412995924,-0.00023973496997654013,8585.689396021085,-0.0038174036501806502,-0.0007121606692938956,-0.027172603173879734,-0.001375220881528178,-0.0029244246419588716,-0.06141039599063881,-0.004425538165438413,0.05414740724666814,-0.758027663956282,12.85587246675001,-266.19668732388243,-0.004260291354113874,0.06476370666805861,-0.9407973881574738,16.175726311956577,-338.0077063145376,0.078210652668458,-1.2168606402508888,21.244388887255333,-446.502029255371,-1.6101550327311847,28.769042000944737,-608.1089896859062,39.83867258089239,-848.6320253065076,-1207.3376296814818
0.0572746677583655,-6.77191985690177,364.32599068054964,163.8145758510574,8.566670089158864,0.20875113555757588,-2107.7059942290543,73.26964984573712,9.67915057368416,120.60448423475803,4.935763526260549,10.420952577446142,0.7821136501937447,7.222161417179038,7.165629690579356e9,5.774538219489502,33.69210990416839,23.462294287379304,-114.42884422502856,2652.8821744309266,324.9906458381947,38.79555784385129,3.0727304005441707,-194.55639089600305,3382.85014277301,74.75609228496542,-62.467128939166734,-251.3667830833004,4493.302147077845,-205.29943755445865,-275.87745540333356,6106.513628910539,-167.1603420624653,8046.485995093949,9388.207312061184,0.2164403272447364,0.018300745332256698,1.1019157729873614,7.691022284051313e7,1.8991601169245996e7,-84.5917647027365,-1.268643771076618,0.0003008240113892586,-0.0010532276644175452,-0.001666453856013704,-5.610367271106707e-10,0.007250508821047636,4.368708933645114e-5,5.845405564778887,0.015985773290788083,9.492208269553833e-6,0.0204072299106709,0.026270783238352628,1.7980266073598854,0.2047999562292084,0.1665628227626591,5.774538219489502,58.476656339245416,324.9906458381947,38.10733256017313,0.000602238627089082,2.4975637116982493e-6,1.0,10.0,0.0,0.0,-196.37395466471503,-0.0029416707978363547,-0.0002711643098406136,8055.705794938,-0.0041815141126697155,-0.0007853976408476564,-0.02975318606612688,-0.0015057597818740147,-0.0032020063417424385,-0.06142098028732265,-0.004668290989947591,0.058919788669018244,-0.8489899039930391,14.802692697979404,-314.97442253659096,-0.004483785644405832,0.07047109682684452,-1.0539886581602573,18.63275076766923,-400.149043283978,0.08505815986744303,-1.3636971989335054,24.485803828822753,-528.9910797144538,-1.804846927361854,33.18070415690064,-721.1004874934554,45.97833868657719,-1007.2818920408042,-1434.4297990693285
0.05824264704008791,-6.755160431003738,349.1482552625441,160.36834297284503,8.566663688305411,0.21227541054377025,-1976.9126007202558,73.2695764629781,9.678857790478848,120.60048636262822,4.935705881751724,10.420802518875602,0.7563484668409514,6.867958470639912,6.701009844263125e9,5.584080842935212,33.69196506851756,24.245155773426635,-122.07249096952994,2927.216321581019,314.26882406806016,38.794972579454694,3.1578101440406687,-207.6743006451434,3732.6570669869984,74.7531335671864,-64.61671548997631,-268.3041702181775,4957.927854039494,-212.31230228561768,-294.34296476832884,6737.831898694853,-177.85513143550116,8877.167510733116,10352.302035646517,0.21644032724688583,0.018694018899071917,1.1019099669106405,7.69116225337077e7,1.8992148525756754e7,-81.07042162802156,-1.2686553038841937,0.0003283558888778765,-0.0011191841566488155,-0.0017739474452062452,-6.2521929833142e-10,0.007244512650901693,4.7556499917760424e-5,5.844878032075883,0.016678677244226385,1.0240886391902154e-5,0.021290525801298973,0.027408623712128807,1.8499948338884493,0.21165197966897673,0.17222241263706398,5.584080842935212,56.54981309179951,314.26882406806016,36.85110127297196,0.0006780529298516587,2.8372196231885015e-6,1.0,10.0,0.0,0.0,-188.19837231172852,-0.003212689925063822,-0.00030637654615558833,7557.922822543182,-0.004581746540174491,-0.0008661812891356071,-0.03258890559803498,-0.001648378260540402,-0.00350527349292132,-0.06143213024578374,-0.004922493400083544,0.064088106083093,-0.9504147416640575,17.033885696309156,-372.40370924373985,-0.004716701431971082,0.07665169786942225,-1.1802458892146879,21.450114443740674,-473.35923388435486,0.09246657359814056,-1.527547243964751,28.205387064216055,-626.2660096646479,-2.0221482311380403,38.24742236899017,-854.494516646696,53.03544180822894,-1194.801616784323,-1703.1640542455339
0.05922808965974592,-6.738382367558211,334.58690260057796,156.99086959174596,8.566656661957001,0.2158627594033591,-1854.069162357899,73.26949595489091,9.678545266090607,120.59620998129576,4.935644146791352,10.420642445650161,0.7314058378981307,6.530758067279129,6.266048823288674e9,5.3996969517448425,33.691838115882625,25.053628599146865,-130.21187298704774,3229.7805493957426,303.8888258673391,38.79437880452875,3.2435400678403714,-221.66190713482166,4118.4533321255285,74.75001060175288,-66.8446191657814,-286.36248351594156,5470.3448665588785,-219.57455637553858,-314.01078459751494,7434.049796060783,-189.1675409084366,9792.994065669262,11414.213531151438,0.21644032724928397,0.01909619866510042,1.1019036229335784,7.691311146529227e7,1.8992731828895938e7,-77.69198076280242,-1.2686652356457482,0.0003583520461611018,-0.0011891166268348438,-0.001888209049568575,-6.968282039553261e-10,0.007238140168737163,5.177300041287508e-5,5.844319140834243,0.017402348279949246,1.1049447992081183e-5,0.022212902197584275,0.028596889193133742,1.9032480790292903,0.21873635380705275,0.17808028324160552,5.3996969517448425,54.68451112669546,303.8888258673391,35.63494545189149,0.0007631677472489244,3.2208621056549496e-6,1.0,10.0,0.0,0.0,-180.3545104372019,-0.003508252969199429,-0.0003458016885324458,7090.391144020967,-0.005021757008449195,-0.0009552931856950937,-0.035705493449554884,-0.0018041593545563318,-0.0038365288353863804,-0.061443878488762205,-0.00518850846096663,0.06968232370582156,-1.063439834923984,19.589145194246914,-439.9590300783923,-0.004959202210903065,0.08334124694938057,-1.3209969451168049,24.678388116305236,-559.5353884097854,0.10047718964661784,-1.710278939914134,32.47077450725783,-740.8820758316454,-2.264546907310442,44.06265355405863,-1011.8509499934455,61.14194974179373,-1416.2790891924383,-2020.9509600671995
0.06125294455380513,-6.704766361793142,307.2137888715933,150.43632708930264,8.566640477778115,0.2232321342078813,-1630.3359747235138,73.26931059832613,9.677855536547028,120.58674051075454,4.9355072181563076,10.42028952675342,0.6838823679735607,5.904139785994447,5.477681684707634e9,5.048367126050198,33.69165103849005,26.750441048674663,-148.09832939136885,3931.3985264732114,284.1102510641606,38.79317255665241,3.415950919994418,-252.46997451679988,5013.045568522529,74.7432370305692,-71.54868628843087,-326.12873081053283,6658.495198821548,-234.88684475602028,-357.24768359144105,9048.220052984247,-213.74308310962988,11915.329203217656,13871.136990558522,0.21644032725494688,0.01992822406859546,1.1018891203182763,7.691637967778336e7,1.899401579491374e7,-71.34075672519143,-1.2686803188708131,0.0004266098061032108,-0.0013418238891163337,-0.0021387004974537886,-8.659253429860099e-10,0.0072241734810562785,6.137734703446474e-5,5.843102634707263,0.018947815776575266,1.286623544178009e-5,0.024182229679171087,0.031134194050646397,2.013689813957087,0.23363525597233378,0.19042110411145777,5.048367126050198,51.130619312333096,284.1102510641606,33.317697841119276,0.0009658451784638272,4.141839600359882e-6,1.0,10.0,0.0,0.0,-165.60845255173496,-0.004181828289873019,-0.00043924873331429036,6238.869674776857,-0.006037648649453216,-0.0011620447405652464,-0.042897596722040576,-0.0021600153927882927,-0.004593222288058077,-0.06146930884598188,-0.0057573898153847215,0.08227804910000219,-1.3294232831050987,25.857384231484957,-612.5770868151587,-0.005473479265104138,0.09840165945619417,-1.6524278321974952,32.60429317235523,-779.9711184934524,0.11848262551360775,-2.1408285815137744,42.95595964472378,-1034.535211349135,-2.835879338589057,58.37745062707625,-1415.7637550763932,81.12381818511938,-1985.9119897257915,-2839.8965804617865
0.0622931771870563,-6.687926380070691,294.3548292219828,147.25640511436842,8.566631176587679,0.22701697641955196,-1528.5696204054566,73.26920407174747,9.677475365793752,120.58150302443903,4.935431377725532,10.420095200735059,0.6612508125553105,5.613206769940642,5.120858159687405e9,4.8810463662073715,33.69159836512061,27.640320028636985,-157.9091624809676,4337.099992406094,274.690574358868,38.792564117579225,3.502032580233394,-269.41013246208985,5530.308438656926,74.73956783249312,-74.03194875960301,-347.9899159866417,7345.457902855179,-242.95784398756,-380.9726143487834,9981.388321797951,-227.05227645140596,13141.645744331952,15288.326605149123,0.21644032725828122,0.02035856322813889,1.1018808498184518,7.691817113810582e7,1.8994721603428822e7,-68.35704484179831,-1.2686854731897796,0.0004653533573710741,-0.0014250847425363038,-0.0022758211695257254,-9.65489640473899e-10,0.007216528900393108,6.68380017480376e-5,5.842442514563559,0.019772710083227635,1.3885538597880271e-5,0.02523307675401132,0.03248828248778373,2.0709173645511574,0.24146710927122145,0.19691998134881747,4.8810463662073715,49.438239956653725,274.690574358868,32.214133199633665,0.0010860095422602738,4.691480390808198e-6,1.0,10.0,0.0,0.0,-158.68089069193996,-0.004564717984027165,-0.0004943835708589648,5851.545552704199,-0.006622874167101984,-0.0012816909542933284,-0.047038805882052837,-0.002362753476822299,-0.00502432240291186,-0.06148306495205944,-0.006060934490850631,0.08934946133604074,-1.4852699610039894,29.67846303319125,-721.9340277001563,-0.005745435297211172,0.10685579568120276,-1.8467391085288232,37.439965476948295,-919.7713797261955,0.12857265103455492,-2.3934043463252404,49.360995680689754,-1221.0663539944987,-3.171150244432276,67.13389519220846,-1672.8108598539804,93.36312350278496,-2349.1358903976065,-3363.1079116693863
0.06335251419612499,-6.671063691041156,282.01777445537437,144.13953723085396,8.566620961969035,0.23087052411741268,-1432.9965683503451,73.26908704688752,9.677069509624728,120.57589800072503,4.935350150454281,10.419887893168967,0.6393403337324614,5.336242331988297,4.786843792155362e9,4.719049080057089,33.69157853072213,28.558885009128996,-168.34323744378878,4784.385051969118,265.57050069937145,38.791955275712624,3.5875564161393263,-287.4595742516641,6100.567873225061,74.73569714712782,-76.60774896052934,-371.27874071393535,8102.767042537159,-251.32021006060677,-406.2115310694359,11010.01656326165,-241.0702090613294,14492.883581757069,16847.84401527578,0.2164403272620042,0.020798796026674452,1.1018718169036954,7.692007623364204e7,1.8995473668602098e7,-65.49435920941997,-1.268689032031562,0.0005075278931035631,-0.001513294441014541,-0.002421493567083987,-1.0766600321104887e-9,0.00720840704072192,7.279197336145928e-5,5.841746018771047,0.020634574963714583,1.4986954962419565e-5,0.026330805532906686,0.0339029063130193,2.1295079052720935,0.24956598232624758,0.20364902077667804,4.719049080057089,47.799819203667724,265.57050069937145,31.145695936549757,0.0012207063718396435,5.3098030572851205e-6,1.0,10.0,0.0,0.0,-152.03427464639373,-0.004981935804446359,-0.0005559682474768858,5487.790994885169,-0.007266655973575125,-0.001413698512264497,-0.051592893409304445,-0.0025839972224987757,-0.005494770317168718,-0.061497567473645445,-0.0063776419005189345,0.09698673751908138,-1.658515952689605,34.04128061570334,-850.0936233406208,-0.006027325504744743,0.11598559925321286,-2.062835848015052,42.964548778781825,-1083.7349970011624,0.13945539617693914,-2.6744155192692833,56.68495919239923,-1440.0881361794866,-3.5442432767493317,77.15638638330319,-1975.0348787398739,107.38521044005589,-2776.7998649469773,-3979.997519549708
0.06553028092653054,-6.637265944376909,258.8254613905213,138.08962783264752,8.566597422206407,0.23878975060102156,-1258.9555120395653,73.2688170929222,9.676173621098803,120.56347716142291,4.935169976252859,10.419430792512358,0.5975904074246515,4.821578258314391,4.1815428927813177e9,4.410343476406926,33.69165666229306,30.485206335957383,-191.22382463112902,5820.950167574874,248.19080088639873,38.790747605663434,3.7551866301019468,-327.16206796559345,7422.025192165519,74.72730847327855,-82.05337308002645,-422.49116831773097,9857.507945882851,-268.9666089016801,-461.58054360036704,13393.006191870241,-271.2999062739362,17621.1530968541,20450.298452305313,0.21644032727080662,0.021710021825944593,1.1018511811093383,7.692425590393661e7,1.8997128765846606e7,-60.11263025977821,-1.2686913296570705,0.0006033660507763062,-0.0017056674044084968,-0.0027405559074457474,-1.3395039514483655e-9,0.007190610783940313,8.636661563679906e-5,5.840238018233878,0.022476316821563744,1.7463841966677438e-5,0.028675812600254532,0.03692531371617011,2.250849915868414,0.2666030534303009,0.21783330633812817,4.410343476406926,44.6779651396693,248.19080088639873,29.109707628811982,0.0015406700703357664,6.7843227109565535e-6,1.0,10.0,0.0,0.0,-139.5387643966094,-0.0059315015888288455,-0.0007014277506459236,4825.3799281374395,-0.008754332065454392,-0.0017200729760871506,-0.062111322510343916,-0.0030886606068506444,-0.0065678655017893705,-0.06152898108156442,-0.00705170118429775,0.1141228017175885,-2.064650085324812,44.69261058755965,-1175.6402640579636,-0.0066207965031352765,0.1364671323724656,-2.5697644245160727,56.46521621713886,-1500.7492862937074,0.16381863326119633,-3.334049619424458,74.60802801756122,-1998.1648286819523,-4.420282462895749,101.72137941566872,-2746.7784702931704,141.8044196092243,-3871.3437435225765,-5562.358066603298
0.06664963192670074,-6.620328760280923,247.93044103875582,135.15400436935928,8.566583889225425,0.24285851656936416,-1179.8057363894725,73.26866166619871,9.675679720770841,120.55660215148487,4.935070181163982,10.419179079270554,0.5777068486136719,4.582638287650821,3.9076319656789904e9,4.26330912219181,33.69176541449145,31.494526859369888,-203.74492039281589,6419.928578852772,239.91282072836324,38.79015521506838,3.8362670391427405,-348.96159310048097,8185.56253272203,74.72276761306837,-84.93196986679787,-450.6012953921883,10871.281244565695,-278.27583514011303,-491.89319313941513,14769.461679091832,-287.53616755231997,19426.772657936475,22524.63938350941,0.21644032727599594,0.022181576107465528,1.1018394210726539,7.692654582656798e7,1.8998038381857976e7,-57.584376526726345,-1.2686900421962084,0.0006576887005595037,-0.0018104163770174871,-0.0029150458372253912,-1.4944605914243175e-9,0.007180870870984698,9.40919301669436e-5,5.839423356067436,0.023459971038819232,1.8854664252197564e-5,0.02992782086459044,0.03853923826010616,2.313635479430325,0.2755612457523873,0.22530736168722573,4.26330912219181,43.191236365865734,239.91282072836324,28.140005497352842,0.001729914441839165,7.658254590900536e-6,1.0,10.0,0.0,0.0,-133.66849043244204,-0.006470551766909927,-0.0007869698384496204,4524.129688920737,-0.009612039805093793,-0.001897428107684311,-0.06817258468781823,-0.003375762082194222,-0.007178339436483586,-0.061545982039101596,-0.007409563721324591,0.1237093549379003,-2.3017046284551412,51.15518647643203,-1380.6970700216682,-0.006932181303757844,0.14792312091187504,-2.8658505959817333,64.66449578136837,-1763.746656190331,0.17741561540370682,-3.719570910403224,85.50840279153432,-2350.7747334286823,-4.93241237951711,116.68429221816598,-3235.437219049778,162.80058170295865,-4565.957735781847,-6568.758768628597
0.0677899297649821,-6.603364629035476,237.47773080405554,132.27627126553654,8.566569025451964,0.24700215891106292,-1105.4830178993493,73.26849072096995,9.675152382673184,120.54924090538394,4.934963299402585,10.418910536482052,0.5584560977059365,4.355183138626849,3.6512699192489223e9,4.120945829055965,33.69192864006286,32.53565440397224,-217.0382571713882,7079.968187798557,231.89771651844814,38.78957534137663,3.9147238620267593,-372.1634076498201,9026.876986751668,74.7179794473331,-87.92067844898789,-480.5121155916197,11988.21621412726,-287.92686993885235,-524.08449891679,16285.739328140087,-304.5282342485127,21414.699836246105,24804.299246578,0.2164403272817953,0.02266414683015685,1.1018265832416079,7.692898012247503e7,1.8999007444398273e7,-55.158711953587215,-1.2686871065374448,0.0007167639356073733,-0.001921286056439913,-0.003100289301269242,-1.6676341177962896e-9,0.007170522372124773,0.00010252073716602371,5.838565995630142,0.024488159344262763,2.0358407533844237e-5,0.03123618116970102,0.04022599408208829,2.3778520087955393,0.28482646057748845,0.23304922639879547,4.120945829055965,41.75187181408874,231.89771651844814,27.201126329235645,0.0019416870581909203,8.636385805736313e-6,1.0,10.0,0.0,0.0,-128.03636505990568,-0.007057371857037456,-0.0008823120451339044,4241.251291343175,-0.010556062145188595,-0.0020931506829901477,-0.07484147602616842,-0.0036887545880148693,-0.00784386050828294,-0.06156390929171885,-0.007781600063249823,0.13403739913260215,-2.5645194498105175,58.50977877793082,-1620.0403102820583,-0.007253093170966103,0.16026338894184353,-3.1942672914333374,74.00190211942446,-2070.992410416735,0.19203823826888944,-4.147372560643364,97.93418458852427,-2763.2556118983584,-5.500794920965491,133.75976044283493,-3807.9478188923235,186.7859436599867,-5381.076663419864,-7751.608445592785
0.06895166588915683,-6.58637251963388,227.44949266593835,129.45522470297382,8.566552700329883,0.25122229128860873,-1035.6962086872663,73.26830265706111,9.674589327282673,120.5413580071153,4.934848830291006,10.418624036793227,0.5398179893421271,4.138666011800807,3.411344832414605e9,3.9831045494212938,33.69215301722987,33.609350824426386,-231.14392101256055,7807.182061662226,224.13709761881748,38.78901213050714,3.989857869994465,-396.8494187664523,9953.73890853365,74.71293091698209,-91.02451702814768,-512.3274138893152,13218.589387667256,-297.9338420258136,-558.252551463356,17955.705591740905,-322.27442081218584,23602.78572002763,27308.580340386536,0.21644032728827794,0.023158036618002073,1.1018125707797453,7.693156762159719e7,1.9000039780671246e7,-52.83150369113692,-1.2686824995856805,0.000780990353997386,-0.002038602343405302,-0.0032969090428471874,-1.8612119893347032e-9,0.007159526734188826,0.00011171869933521698,5.8376641243281675,0.025563017654342393,2.1984484301349192e-5,0.032603559424637496,0.041989047009826544,2.443514154134746,0.29440958394750855,0.2410693164247563,3.9831045494212938,40.35836514615791,224.13709761881748,26.29208670214988,0.0021785627094419663,9.729490980810551e-6,1.0,10.0,0.0,0.0,-122.63279425014511,-0.007696027971871541,-0.00098852159389707,3975.6369787895464,-0.011595204205527378,-0.0023091546868081346,-0.082179690146121,-0.0040298812986532635,-0.008569196481131889,-0.06158281328408972,-0.008167973940099691,0.14515681402883857,-2.855686504100597,66.87225368637137,-1899.1051385025044,-0.007583258709273631,0.1735470412820257,-3.5582900320249102,84.62643234606196,-2429.56065261591,0.20775124902316522,-4.621759794682469,112.08730017214071,-3245.298903225448,-6.131156265517703,153.23076272214712,-4478.076597082114,214.16523742493297,-6336.770593143796,-9140.695414486536
0.07134147428934416,-6.552300439016813,208.59886431186905,123.97855889760558,8.56651508064321,0.25989857946959805,-908.6534828935349,73.26786791682353,9.67334616643481,120.52387220162701,4.934594955459183,10.417992281474502,0.5043026481964313,3.7363918853461486,2.976708828057893e9,3.72041852356084,33.69281483029101,35.85740510999697,-261.9565895517225,9490.586146039794,209.34725512769506,38.78795435890388,4.126904516501058,-451.0185338484751,12098.97975419384,74.70199685856689,-97.5990664901938,-582.106537099315,16065.731903059013,-319.075427597729,-632.9207714963603,21818.803268731346,-359.9811867961127,28659.12585629573,33076.33912256645,0.2164403273036322,0.024181026627623375,1.101780592001873,7.693724006583562e7,1.9002310765706968e7,-48.45679984410248,-1.2686681580882202,0.0009266487043280134,-0.0022939446359617295,-0.0037269204406410322,-2.3197086845594662e-9,0.00713542674276491,0.00013271678101142424,5.835719093078867,0.027861826171639615,2.5645373137987237e-5,0.03552668374107825,0.04575876421000862,2.579227620175262,0.3145748916807579,0.25798796985527067,3.72041852356084,37.70317001177634,209.34725512769506,24.559768298233895,0.0027393365555164707,1.2307471380201663e-5,1.0,10.0,0.0,0.0,-112.47497056513942,-0.00914674823501532,-0.0012383723110669588,3492.103285712369,-0.013998660475230284,-0.0028106834971624505,-0.09914282023410867,-0.00480643549027866,-0.010220349275326482,-0.061623764808495886,-0.008984141490216927,0.16998140518562385,-3.534615651835093,87.15484197500109,-2602.2600372982624,-0.008269814117218173,0.2031948843632669,-4.407751189848756,110.42463419206774,-3334.391640023077,0.2427193216377152,-5.729486773679337,146.50968420497122,-4464.416277943962,-7.6033272912216265,200.67150198921763,-6177.239852657058,280.98607296683844,-8766.506596297162,-12681.441750401093
0.07257058160706846,-6.53521865672396,199.7444989549839,121.32071865620986,8.566493458449525,0.2643580422835274,-850.8998779427204,73.26761713067968,9.672660693781205,120.51418450022892,4.9344543707950095,10.41764438245605,0.48738865000990006,3.549670856876351,2.780111794955119e9,3.595302042290049,33.69326860944204,37.03317401380808,-278.74707452263726,10462.1637411158,202.3027340144465,38.78747023230676,4.186933770629657,-480.68192774560663,13336.891539925604,74.69608140666976,-101.08126729353977,-620.2971799378915,17708.284494386888,-330.24167908135496,-673.6247745608663,24046.62902512785,-379.89202511804353,31571.74678598247,36386.806945918244,0.21644032731269994,0.02471077378291978,1.1017623873755993,7.694034524395385e7,1.9003558284315962e7,-46.40189463508484,-1.2686583555544797,0.0010090415610598934,-0.0024326880922989546,-0.003961710707422773,-2.5904853871835594e-9,0.007122231725316101,0.00014468213112654862,5.8346717916225845,0.029090598616147517,2.7703302037154855e-5,0.03708842490917103,0.04777323482274162,2.649301412769219,0.32518062524699004,0.2669095209939567,3.595302042290049,36.438735446243854,202.3027340144465,23.734696452849562,0.0030698813332907327,1.3817502567316203e-5,1.0,10.0,0.0,0.0,-107.7035157701296,-0.009968645642111461,-0.0013847405881413223,3272.2901324650293,-0.015385454581495574,-0.0031011202356126992,-0.10892499050984507,-0.005247313865219842,-0.01115774942861206,-0.061645924869046374,-0.00941399185130062,0.18379839215270422,-3.928780219876269,99.3816205734106,-3041.6724599984395,-0.008625181892181547,0.2196910996803862,-4.901298813016107,125.99393144945925,-3900.679864090447,0.2621151796652328,-6.373494456244453,167.31752183865066,-5229.092029897059,-8.459301351915503,229.3995041400138,-7245.75048095653,321.5164969558816,-10298.497454808512,-14919.656584543993
0.07382319404824424,-6.518105319683721,191.2506041265234,118.7151261383999,8.566469717253309,0.26890059233972413,-796.6848585968962,73.26734096647827,9.671928750531347,120.50380515783276,4.934303837104366,10.417273231188108,0.47101373862299856,3.3719574931875695,2.5961713258190827e9,3.4741639221764795,33.69381628833353,38.24431799579047,-296.5162399333371,11531.804960149044,195.48209291966873,38.78702367675886,4.239852332703426,-512.1896740672278,14699.558404168067,74.68984564652283,-104.70160610333885,-660.8452398681874,19516.02219576066,-341.8271793342833,-716.7115961230377,26497.76193209295,-400.4534526200868,34773.51726090183,40016.03336103984,0.2164403273228459,0.025253132699617792,1.1017425300726735,7.694364412441196e7,1.9004886837105338e7,-44.43061467650589,-1.2686467454288384,0.0010985116352293382,-0.002579312180372324,-0.004210674490138894,-2.8934621480012466e-9,0.007108207922612452,0.00015774846425347817,5.833571689997986,0.030375692712825114,2.9929946502568302e-5,0.03872118145245974,0.04987962544874459,2.7208653278630774,0.3361513441059819,0.2761552792981355,3.4741639221764795,35.2146646790654,195.48209291966873,22.93587680240987,0.0034388820054608105,1.5492640587139926e-5,1.0,10.0,0.0,0.0,-103.12618430463488,-0.010862090304739636,-0.0015474535183354794,3065.9461214470352,-0.016912531479307207,-0.003421708987888688,-0.11969238878349137,-0.00572725522480516,-0.012178188208771295,-0.06166928674977781,-0.009858275860168169,0.19863024453828906,-4.364134306899363,113.23279829561847,-3551.700813167348,-0.008987735452108687,0.23739455234515394,-5.4467132717367015,143.64584978399722,-4558.678671471621,0.28288246449690246,-7.08547922612461,190.93586348620437,-6119.020339322461,-9.405652434186251,262.0484261471514,-8491.56355851602,367.6317626944553,-12088.087879339082,-17538.9748276122
0.07640107107458687,-6.4837815690352025,175.28769575490827,113.65669799913108,8.56641504227824,0.27824149731599207,-698.0340289123437,73.26670171601916,9.670312674972745,120.48076559288448,4.933970121229186,10.416454910209234,0.43981513694698043,3.0418784375190278,2.263116374350737e9,3.2433347139854765,33.6952334575354,40.77507628776558,-335.15595483861733,14004.633257308356,182.48497529013662,38.78626940978019,4.319223372802307,-581.1286467857499,17849.01640433872,74.6763436285216,-112.38326587328996,-749.499164287947,23692.678017449893,-366.3271113021047,-810.4347543187175,32157.896705126528,-443.2681103513155,42155.91434019605,48345.32081108568,0.2164403273469125,0.026377053763093725,1.101697262460496,7.695086956822188e7,1.900780774522942e7,-40.72582833864377,-1.2686179139376672,0.0013010242113522252,-0.0028977679565896216,-0.004754254931237208,-3.61214312114904e-9,0.007077458348050876,0.00018760861389105685,5.8312035818816845,0.03312579874840885,3.494716402224997e-5,0.042213286755988906,0.054385841591186694,2.8684871485537875,0.35923840794332873,0.2956702010082078,3.2433347139854765,32.8826821491583,182.48497529013662,21.413773183383643,0.004309685206884739,1.9393681299207275e-5,1.0,10.0,0.0,0.0,-94.5234713634544,-0.012887658174333294,-0.0019289995046398757,2690.482055227769,-0.02044610399074071,-0.004166217730500606,-0.14459178230086073,-0.0068177307551299995,-0.014496656773689805,-0.06171986683933718,-0.010789415562151617,0.23158669078618255,-5.374349562894789,146.63177911122347,-4827.616187226027,-0.009730972231188961,0.2767145886472433,-6.713382841687968,186.26393315987417,-6207.617260294663,0.3288295716520214,-8.74002092873409,248.06337680218547,-8354.9005484571,-11.604749180346376,341.174714582049,-11630.837074549923,479.5965547567803,-16611.350176177206,-24178.652451304348
0.077727404316761,-6.46657039530915,167.79198877457185,111.20198438599769,8.566383642922258,0.2830430382239052,-653.2117377751421,73.26633253050416,9.669421644137474,120.4679930594047,4.933785428988343,10.41600436809567,0.42496008412310066,2.8887273363485453,2.1125549573704422e9,3.1334118659581645,33.69612482015414,42.09569932652278,-356.1063925657087,15429.773887793419,176.2954514963973,38.785976032978134,4.342735499923696,-618.7597134479028,19663.588940780974,74.6690401236767,-116.45874306929117,-797.8517568729081,26098.10130257357,-379.27895244877135,-861.2637201543492,35415.705797466755,-465.3408666728768,46398.038152910536,53107.55905362678,0.2164403273611454,0.02695931057447935,1.1016715238661294,7.695482085113646e7,1.900941116258395e7,-38.98613470270597,-1.2686005855896978,0.0014153426716888807,-0.0030704068380327703,-0.005050509042825042,-4.037175809579446e-9,0.007060616210761641,0.00020464018899917614,5.829930537183138,0.034596594094238646,3.7769676099366465e-5,0.0440797682617406,0.05679498392951213,2.944550499901423,0.371380758191071,0.3059658012297626,3.1334118659581645,31.77242794234857,176.2954514963973,20.688959576799476,0.004821318194572998,2.1647368083207324e-5,1.0,10.0,0.0,0.0,-90.4837240397647,-0.014032904988053587,-0.0021518135187864862,2519.8911963131177,-0.02248558920998538,-0.004597410902795338,-0.15895386768947634,-0.007435605440720375,-0.01581027798960539,-0.06174721609587233,-0.011275660731189817,0.24984009964205378,-5.957969940735508,166.64826490060128,-5619.332384333484,-0.010109555356937742,0.2984819531276906,-7.445775117567245,211.8382177235699,-7232.569758037641,0.3541598840129846,-9.69723738522157,282.4068702837675,-9748.251051510593,-12.876860468641869,388.8361219265638,-13592.92222456089,547.157626605617,-19446.984322772754,-28352.98467015472
0.0790793682299118,-6.449326275139377,160.60334117313417,108.79577378863291,8.566349190672225,0.28793398881329224,-611.153650903954,73.26592571536004,9.66847033246662,120.45430388407847,4.933587765466974,10.415523823641324,0.41058141336674203,2.7430115561270125,1.9717502785206542e9,3.0270040131787606,33.69715385912593,43.45368435134743,-378.1939475404338,16997.016812528404,170.30372189795855,38.785748911214704,4.353229200072087,-658.6334316321881,21658.637998647206,74.66134174197484,-120.70067405233819,-849.0531826994464,28741.913178353683,-392.72480232515767,-914.8572139421841,38994.666382689225,-487.6963594092508,51052.519816622305,58312.890747983154,0.21644032737708527,0.027555563318799166,1.1016434745405042,7.695901526174158e7,1.9011117741992995e7,-37.31768623501196,-1.2685812354423331,0.001539293630046654,-0.0032525368499251475,-0.005364206739309178,-4.513188036974664e-9,0.00704271234133128,0.00022325001976082346,5.82859461964164,0.036135273615682376,4.0824950578692984e-5,0.04603152236594038,0.05931467054046112,3.0221139288229777,0.38393998143098995,0.3166384088525704,3.0270040131787606,30.697854129011745,170.30372189795855,19.987339894309315,0.005391138925040391,2.412099681171806e-5,1.0,10.0,0.0,0.0,-86.60935544427521,-0.015275983452140998,-0.00239896180321388,2359.822476310029,-0.02473159816763039,-0.0050733640896798585,-0.17476314122428954,-0.008107248722228622,-0.01723817226507493,-0.06177602896085724,-0.011775092473042034,0.26936541984930823,-6.600323179081528,189.23034050431494,-6533.676731380841,-0.01049109147152286,0.3217573423153647,-8.252342208964112,240.7165546409522,-8417.745392285706,0.3811611827622442,-10.751792473569523,321.23704814003014,-11362.373288955443,-14.27812541352293,442.7978063642721,-15870.67407511126,623.7435604817891,-22745.900274943746,-33219.156260840115
0.08045748857028642,-6.432049331770191,153.7098260904705,106.43723469271596,8.566311398256639,0.29291580840169246,-571.6946332615565,73.26547738724385,9.66745473939402,120.43963154231203,4.933376259174736,10.415011331354759,0.3966649491868668,2.6043852930295404,1.8400888179321775e9,2.9240064295719903,33.698333402243264,44.849319493887236,-401.4528837253491,18719.935584969942,164.50389080116605,38.78559650091407,4.348799233507002,-700.8515470029528,23851.29291399564,74.65322712624688,-125.11707112151973,-903.2265262613113,31646.52975040163,-406.6852200740515,-971.2958939488999,42924.576199355135,-510.177876057211,56156.425010619154,63997.2654071444,0.2164403273949404,0.028166166116416754,1.1016129158185397,7.696346660700357e7,1.9012933754471235e7,-35.71771803381634,-1.2685597964528539,0.0016736296415351863,-0.0034445789728530115,-0.005696230286302675,-5.0464032862530834e-9,0.007023679288493229,0.0002435867852692181,5.827193015912215,0.03774504550147457,4.413243189007559e-5,0.04807248062008582,0.061950049290716055,3.10117270731507,0.39692963133778325,0.32770225678911674,2.9240064295719903,29.65790184293783,164.50389080116605,19.30822277550229,0.00602534528924057,2.6826705558593166e-5,1.0,10.0,0.0,0.0,-82.89394534938066,-0.01662465875301398,-0.002672939329684176,2209.6474059860902,-0.02720496419556386,-0.00559869844932946,-0.1921645959021509,-0.008837033039009432,-0.018789622715023487,-0.06180637620762901,-0.012287106453102254,0.29023063992211784,-7.306640830590106,214.6783317659139,-7588.220673309868,-0.010874074725284327,0.3466196485482741,-9.13975302000825,273.2901715363681,-9786.407148909031,0.40990702648397226,-11.912459762931626,365.09350188126865,-13229.937853834439,-15.82007265106449,503.82956523741234,-18511.798775696407,710.4716908731529,-26579.568305613193,-38885.886886152315
0.08329412113151097,-6.397400312379723,140.76365136498788,101.86026712109873,8.56622452349199,0.30315699462008366,-499.96575521323695,73.2644387190956,9.665213630423189,120.4070497821236,4.932908009797472,10.41388222384455,0.37016593226912886,2.347113798228782,1.6019437945850878e9,2.72785276358117,33.70119901617643,47.753984441611735,-451.59990740662784,22692.845855624786,153.4580078774917,38.785552158540874,4.286533098926949,-792.7185925557322,28905.058876199462,74.63565851229286,-134.5068403650317,-1020.9623058956898,38336.89432244817,-436.23425385041355,-1092.9719927770363,51967.97169113426,-554.7137850109593,67873.76829792337,76955.259025745,0.21644032743735853,0.029431778629343062,1.1015434014721885,7.697319769040525e7,1.9016920476655938e7,-32.712896119934456,-1.2685103572337044,0.001976699236052042,-0.003860076105620911,-0.006418848047887588,-6.313179619373444e-9,0.006981937892918415,0.0002901039094620859,5.824181047755008,0.04119117225866796,5.1589394576611846e-5,0.05243824649196475,0.06758917737875708,3.2637319586969005,0.42425382404099743,0.3510613475504826,2.72785276358117,27.677924268401963,153.4580078774917,18.01492571327826,0.007514594940407526,3.297282739998888e-5,1.0,10.0,0.0,0.0,-75.9160213948222,-0.019672315731617547,-0.003312497677629223,1936.6639490428297,-0.03292706545554423,-0.006818277144932473,-0.2323925598629467,-0.010489972886549742,-0.022303409132276728,-0.06187196287138388,-0.013345683880399306,0.33625399919149396,-8.933829653554572,275.52336741468025,-10199.477362396332,-0.011637243964753761,0.4014200502773788,-11.186032285898657,351.28747764068453,-13182.510386354126,0.4729112285204758,-14.590161087285471,470.3255618878511,-17878.19038886734,-19.375798740262482,650.5945931383205,-25108.353548926527,919.4327457349968,-36188.56836868973,-53136.340827631175
0.08475349659408282,-6.380031281253511,134.6901137236057,99.64056782643092,8.56617474229483,0.30841834222783493,-467.41543483588697,73.26383857534707,9.663979029629134,120.38898536164746,4.932649301815628,10.41326121889586,0.35755874780852664,2.2278674337415763,1.4944251816008117e9,2.634514804979298,33.70291438110154,49.26283581942914,-478.5312094205549,24975.92791066898,148.20171741460283,38.78567957099021,4.223831285947454,-842.5578808858365,31807.768366378717,74.62615642088156,-139.49776736394077,-1084.7464411671654,42176.765475038555,-451.8661472320717,-1158.3024738357433,57152.81828232755,-576.2611144424178,74574.39567627896,84308.4609286946,0.21644032746247563,0.030087432240275318,1.1015039725985822,7.697850730172521e7,1.9019105015914537e7,-31.30320196393488,-1.2684821962639812,0.002147172015972945,-0.004084355228532554,-0.006811255409605801,-7.063295631973844e-9,0.00695907657702997,0.0003166528435534039,5.822564620203168,0.043034403567102815,5.5785628000366284e-5,0.054771405713743906,0.07060389879675778,3.347196816494271,0.4386146856444637,0.3633856839546649,2.634514804979298,26.7360585321886,148.20171741460283,17.399544620593797,0.008385026353877181,3.6424579901385784e-5,1.0,10.0,0.0,0.0,-72.64226674767234,-0.02138930689775962,-0.003684246365127766,1812.7880836819668,-0.036227887837902144,-0.007524156509328221,-0.2555806464169871,-0.011423354235836587,-0.024287441877816052,-0.061907348902776355,-0.01389021718657633,0.36154765255420773,-9.866902341086433,311.676658074513,-11803.273728310032,-0.012013253696851684,0.43151315699697534,-12.360498338171583,397.7007754187713,-15272.676344534088,0.5072976280537621,-16.12768096098911,533.0740570637186,-20747.76120590532,-21.416273445290933,738.2975880622951,-29194.840864442456,1044.5365771470665,-42162.07385296734,-62023.9548068873
0.0862407476751954,-6.362635507584077,128.86984999775012,97.46598275580915,8.566120220784779,0.31377448609701575,-436.90175413676457,73.26317724364687,9.662661977760642,120.36962751122226,4.932372823015009,10.412599488438925,0.3453643600402313,2.1145054525141624,1.393973837616562e9,2.54422228508247,33.704838764246425,50.80894674499761,-506.71783005274045,27480.9876259253,143.11678752444612,38.78592029994627,4.136447956792207,-895.1193121193469,34991.412780429935,74.616141836897,-144.69826006125584,-1151.9416079796595,46385.82083329625,-468.0990612454708,-1226.6575220809116,62831.44013320157,-596.9090350316466,81898.77076589568,92299.26081044503,0.21644032749062286,0.030758719585033897,1.1014610867672083,7.698413349882092e7,1.9021426618522774e7,-29.952283413531042,-1.268451624927947,0.0023315084212211304,-0.004320186312898103,-0.007225602144563039,-7.903920324799143e-9,0.006934780127643007,0.000345668024122122,5.820870392602513,0.04496246651964489,6.0327739293307765e-5,0.057210451003487844,0.07375623062963846,3.43208525964532,0.45345845721968603,0.37615934508897675,2.54422228508247,25.825122425228763,143.11678752444612,16.80425667094676,0.009350684390289953,4.0128652017390565e-5,1.0,10.0,0.0,0.0,-69.50493385051732,-0.023247918761298617,-0.0040951870067717595,1696.665168788004,-0.03986055071166413,-0.008302763386091882,-0.28108612400735,-0.01243533797620079,-0.026438443396594794,-0.06194456182779157,-0.014443244075129731,0.3884508660401754,-10.888334941354167,352.211842398508,-13641.8910733491,-0.012382325492528668,0.4635014359824108,-13.646995920579679,449.79352730303754,-17672.42733881013,0.54368178577593,-17.812267033075255,603.6021505728158,-24049.552788289082,-23.65076961272338,837.0218122090255,-33908.455953787954,1185.5422259308898,-49069.36950466723,-72324.30835724433
0.08775611095381079,-6.345216783989827,123.29387931324966,95.33613391029833,8.566060543339463,0.3192255598101298,-408.30624637261326,73.26244864125715,9.66125746670876,120.34888809962779,4.932077501206391,10.41189463159432,0.3335724665828351,2.006769247587172,1.3001552103671796e9,2.4568992126119182,33.70698828837601,52.39166706591426,-536.1596819254115,30227.75193568799,138.1989407010539,38.78628495635451,4.021350435333231,-950.4796272684466,38480.66404290144,74.60558837174197,-150.11754327142623,-1222.6297893928147,50995.910248484084,-484.9545169616956,-1298.0255156730632,69045.36536926992,-616.2723301706957,89896.40368453281,100968.96452633098,0.21644032752216394,0.03144588215910156,1.1014144687694005,7.699009174211451e7,1.9023892623703845e7,-28.658058150440823,-1.2684185511926391,0.0025306847347612575,-0.004567934147572966,-0.007662757407819405,-8.845921410984181e-9,0.006908964402996939,0.0003773740911417343,5.819095246755094,0.04697888145667803,6.524326815860796e-5,0.05975960317750913,0.07705174439199969,3.5183603008570365,0.4687966320296605,0.3893961838253686,2.4568992126119182,24.94434566147656,138.1989407010539,16.228559670321747,0.010420893121436025,4.4076636547645245e-5,1.0,10.0,0.0,0.0,-66.49918652379715,-0.02525830015831229,-0.004549048050557648,1587.844267963203,-0.043857013759382,-0.009161292924732656,-0.30913018786507485,-0.013531746548171788,-0.028768756723132834,-0.06198367325376256,-0.015003224947926407,0.41702552849627783,-12.005012835841901,397.59270569262196,-15746.081761594778,-0.012741673649291397,0.4974538838090081,-15.054353317710447,508.17564697613545,-20423.015470684164,0.5821075233994286,-19.655475687654366,682.7612351585975,-27842.597150062335,-26.09415988996305,947.9959178972456,-39337.16056425088,1344.2475088096157,-57044.77855754688,-84245.09533462515
0.09087181617577517,-6.310328384375022,112.84060924877036,91.20931824065698,8.565923916043216,0.33041159084363336,-356.42883776076377,73.2607625842055,9.658165106106747,120.30288953643893,4.931425872769275,10.410345532516514,0.31115680058292955,1.8071962900641065,1.1308053200039427e9,2.2908712391422306,33.71202947363309,55.66316819290502,-598.7520166006366,36532.15821152624,128.8481635686664,38.78742956250734,3.6945903402392197,-1069.850958522986,46482.89981523591,74.58275379836061,-161.6504577138145,-1374.7320589622127,61556.512603560914,-520.6192253827791,-1449.6006557902815,83256.87879399127,-649.279139358424,108119.98190661985,120508.27756590492,0.2164403275970939,0.03286866835271387,1.1013088546465355,7.700306678289135e7,1.9029287893300638e7,-26.23175552141062,-1.268344504452311,0.0029776686669213378,-0.005100503933820228,-0.008608830143898651,-1.1083839494061014e-8,0.006852423107358338,0.0004498494028610033,5.815289551170118,0.05129102166487705,7.631386906986014e-5,0.06520519160427059,0.08409476927570694,3.694889195749777,0.5009989689962921,0.4173136226353824,2.2908712391422306,23.270325703488417,128.8481635686664,15.134020282786075,0.01291575656964662,5.262424152686512e-5,1.0,10.0,0.0,0.0,-60.864025767750604,-0.029777194615436722,-0.005601844376057591,1390.4301491446963,-0.05308252447549295,-0.011150039923921173,-0.3738095727265098,-0.01600255351789137,-0.03401968303622087,-0.062067871950725835,-0.016136760819226673,0.4794174907644624,-14.553069822432494,504.9303370241405,-20890.81652846256,-0.01341856962067186,0.5715004876686032,-18.268841828424762,646.4964631626586,-27164.73778724033,0.6652028209948018,-23.866314588681025,870.7374572933853,-37172.99234132437,-31.669562166675014,1212.143227886573,-52745.30530354759,1722.74497770511,-76822.40992841445,-113914.66817403786
0.09247226264153105,-6.292869548194703,107.94712776578386,89.21182533818542,8.565845994311651,0.33614513331876444,-332.9423523202443,73.25979019315194,9.656466405684847,120.27743257064577,4.931067278631013,10.409496135223458,0.30051446597320924,1.7148993040505192,1.0545295114406148e9,2.212029604186558,33.714955180648964,57.34937930121681,-631.8394400781506,40136.06023313535,124.40753756934674,38.7882314672489,3.4755576503369476,-1133.953778683219,51053.333496593776,74.5704148699578,-167.7833351055066,-1456.2168912253856,67580.37804796464,-539.4706788225002,-1529.614753227427,91348.60111042685,-661.8059947414166,118454.2486137496,131455.83713827693,0.2164403276414325,0.03360461262010904,1.101249229580091,7.70101145352795e7,1.9032232318239275e7,-25.095925710669345,-1.2683033251103413,0.003227618734669197,-0.005385891404154659,-0.009119296725947985,-1.240813694549391e-8,0.006821515458471852,0.0004911614085644298,5.813252695696805,0.053593839912410283,8.25330712835872e-5,0.06810999033964558,0.08785338507121439,3.7850327361814817,0.517882050850432,0.4320200119343735,2.212029604186558,22.475693107033372,124.40753756934674,14.614273620896626,0.01436253908399381,5.715295467067069e-5,1.0,10.0,0.0,0.0,-58.22589651764682,-0.03230806719466429,-0.006209634411614866,1301.0581406007698,-0.058389032999458,-0.012297849762354724,-0.41097912138171344,-0.017389945083822394,-0.03696780573490875,-0.06211309310453722,-0.016706056682289458,0.5133350727483518,-15.999504773907024,567.9980236074455,-24009.99622781203,-0.013729020551621687,0.6117005494959253,-20.09533576427409,727.9041557373971,-31262.198034635458,0.7098962832740858,-26.259129320241446,981.6186763253058,-42864.20084319672,-34.833349145684764,1368.3127090559055,-60956.711979103275,1946.9362630446851,-88982.6897284062,-132221.96481774008
0.09410026213409496,-6.275417452125752,103.26760436303319,87.25888856158915,8.565761014588876,0.34196802492681194,-310.97368252873537,73.25872112804171,9.654659449809836,120.25021182024105,4.93068546090911,10.408593754783197,0.29024202102698676,1.627344892578328,9.834252210545945e8,2.1359174440702007,33.71817227021958,59.06622970086258,-666.0362422913161,44072.26797327616,120.12048999414651,38.78920046072764,3.214198886524886,-1201.0023418113474,56041.797630432884,74.55742766357774,-174.17039304083528,-1541.2889288083684,74148.63927759313,-559.0195776654183,-1612.206823536949,100159.25789914111,-670.7978252798166,129672.15463970973,143230.6230335808,0.2164403276910485,0.0343567157535276,1.1011846467048492,7.701755243700849e7,1.903534987544478e7,-24.009755329563816,-1.2682592523397778,0.0034965553140170465,-0.00568417047767535,-0.009655389746027282,-1.3890095559062014e-8,0.006788740733445966,0.0005362294700097113,5.8111233559020326,0.05599801691102002,8.925072255380055e-5,0.07114013082629932,0.0917754643734009,3.876299556516503,0.5352889267136218,0.44723376936248127,2.1359174440702007,21.708778374159472,120.12048999414651,14.11253015177713,0.015957339481105136,6.177559843016989e-5,1.0,10.0,0.0,0.0,-55.703015356364574,-0.03503402601952357,-0.006877730643764621,1217.4640963334173,-0.06421160618067129,-0.013560204675404277,-0.45173693176439156,-0.018886986453415952,-0.04014863876623993,-0.062160456645904,-0.0172735104038474,0.5491052814040109,-17.570449100001014,638.0984925626625,-27550.603466498847,-0.014015418208034437,0.6540534466577905,-22.080342827272386,818.4948466865727,-35921.375976454816,0.7566525499624752,-28.859508339672857,1105.1992905460238,-49352.10339054462,-38.26763409839161,1542.6411751544786,-70344.16809631098,2197.5054903843834,-102923.24208726756,-153261.32911240662
0.09575658474803066,-6.257968888499671,98.79180519644389,85.34915378621386,8.565668377158694,0.34788193225210307,-290.4205224094264,73.25754582241024,9.652737534079598,120.22110389879687,4.930279031390333,10.407635210390465,0.2803247073515381,1.5442728560727863,9.171282740481116e8,2.062425887529584,33.72169951114022,60.81269231595087,-701.2878789910665,48369.3672434765,115.98089204555872,38.79034758861034,2.906039638881414,-1271.0341402668894,61483.54214625387,74.54375379509956,-180.8249627680411,-1629.9633720791305,81305.79928605755,-579.2967100930622,-1697.2121638484443,109745.0205880844,-675.4893903893905,141835.97547235954,155869.88809863167,0.2164403277465786,0.03512546636846978,1.1011147209396281,7.702539928280772e7,1.9038649783651963e7,-22.97087040927824,-1.2682121493986354,0.0037857628526619374,-0.005995663261236441,-0.0102180089461302,-1.554874298740809e-8,0.006753985187189971,0.0005854000343028382,5.808897271382164,0.05850833914196754,9.650704197192237e-5,0.07430127257825148,0.09586850799919035,3.9686684460783863,0.5532361002919414,0.46297474946775413,2.062425887529584,20.96847698124336,115.98089204555872,13.62807048949487,0.017713761843527978,6.641426578823984e-5,1.0,10.0,0.0,0.0,-53.28986801596986,-0.03796847935561411,-0.0076116141798544725,1139.258567045855,-0.07059932499430249,-0.014948319556157264,-0.4964205544576452,-0.02050153261079434,-0.043578793057536105,-0.062210046882937735,-0.017836686097775528,0.5867791939129356,-19.274647929165923,715.9139079882927,-31563.304558089803,-0.014273603524289562,0.6986105316487161,-24.235119840818534,919.1744551380341,-41211.287019280586,0.8054645353136755,-31.68195830035986,1242.7581326286881,-56737.591738288436,-41.990295844789586,1736.992061889464,-81061.40593071794,2477.191749854239,-118883.62239705985,-177409.198052281
0.09914833691130319,-6.223161203046544,90.43425283385677,81.66363261241074,8.565458092112621,0.359957137076668,-253.2793252786389,73.25484120182053,9.64853170962473,120.1568686535294,4.929388904058656,10.405541820435042,0.2615476603930209,1.390996046936305,7.979265934896545e8,1.923248835659875,33.729739264927154,64.37988420155176,-774.4543041622783,58144.25531096115,108.14092049674332,38.793211885975765,2.1318295035220154,-1419.7189455448845,73846.15727695359,74.5142594802752,-194.95534191952828,-1817.5519133045711,97534.21979230177,-622.0501781526358,-1873.0889904776354,131421.83757003746,-668.4059418099823,169184.65017173268,183796.07647436968,0.21644032787794693,0.03671069647629473,1.100957605893302,7.704235117738235e7,1.904581560486751e7,-21.030986639514445,-1.2681085351837504,0.004428689832272933,-0.006657638720261884,-0.011423030434231537,-1.9472806673099304e-8,0.006678252818280456,0.0006972822766007634,5.804149694485318,0.06385316147526018,0.00011276719910084399,0.08102213305479412,0.10457546816400319,4.156118467329459,0.5907181064543353,0.49603230142433874,1.923248835659875,19.567117616476498,108.14092049674332,12.710627795841628,0.02175970602425568,7.527494448495372e-5,1.0,10.0,0.0,0.0,-48.78355244126971,-0.04450202303807576,-0.009296118645650036,997.9416149991255,-0.08524764787687822,-0.0181430032606411,-0.5987784242211595,-0.02410690376559829,-0.05123716503442281,-0.062315963014129436,-0.018936325440787084,0.66779772962705,-23.10899896793496,897.1711795080641,-41206.193605515036,-0.014685915768193086,0.7942468545325028,-29.087950368930052,1154.1216566221572,-53959.75348366883,0.9088636281848043,-38.03615982171425,1564.5402148454675,-74610.17119148851,-50.35111217909122,2192.7049296100904,-107115.55085011302,3134.160484293638,-157856.18781237013,-236602.102874635
0.10087524668442706,-6.205893712376548,86.55441735229445,79.89491427517049,8.56533980007429,0.3660856724065619,-236.6012288780233,73.25329833878885,9.646247098051916,120.12167886531765,4.928905192420546,10.404406998095055,0.25270782405126135,1.320695672911919,7.446740772278494e8,1.85771211341793,33.734261248861934,66.18700904032738,-811.9446167685761,63653.83194930308,104.44893791479232,38.794938282626426,1.658366027285376,-1497.8852069876893,80804.36381217926,74.49844758037372,-202.41555597357885,-1915.766115228619,106648.85193446196,-644.4581200530693,-1962.8404172744285,143560.47022503876,-654.6857055430661,184403.13869567632,199037.96566996002,0.21644032795494225,0.037523400039301505,1.1008700875654325,7.705143906479648e7,1.904967719705143e7,-20.130435061827324,-1.268052054415712,0.00478301929988045,-0.007006458063735278,-0.012063113887411018,-2.177281833272409e-8,0.006637276972835442,0.0007604334206737685,5.801634218186387,0.06668087148985231,0.00012180848395135597,0.08457243577543064,0.10917758088085519,4.250597558698512,0.6101701343575175,0.5132873966202877,1.85771211341793,18.9075356257713,104.44893791479232,12.278621529140388,0.024066172485421027,7.917642656632477e-5,1.0,10.0,0.0,0.0,-46.69142482184343,-0.04810810334242275,-0.010253503898852576,934.4871441693884,-0.09357353190708426,-0.019965221039844532,-0.6568931884154828,-0.02610278566162346,-0.05547589437342892,-0.06237211512143109,-0.01946377179106694,0.7109491744711685,-25.244431347753267,1001.5360506642683,-46924.70611970869,-0.014829535375579437,0.8450740513963095,-31.79309397850114,1289.6448655133224,-61541.40929138576,0.963015978353515,-41.57623656157493,1750.5837799470387,-85282.76270483973,-54.99629744930307,2456.7792642221957,-122743.75217453475,3515.4727663491008,-181334.15551259558,-272393.4752112668
0.1026388114785714,-6.188562143685033,82.82754402271603,78.15823185462833,8.565210756840507,0.37232961626031547,-220.92753069418924,73.25159841504227,9.643811712937168,120.08394508487125,4.928389558172921,10.403198980939013,0.2441376467461448,1.2537030769852433,6.947974523735552e8,1.7941647378694028,33.73918107924633,68.02303902730362,-850.1902790540313,69672.02198082666,100.8688616246637,38.79688798992545,1.1158537810828362,-1579.220856693404,88396.66642224639,74.48172892963284,-210.22327214546254,-2017.6368785275865,116577.9138052935,-667.7905201685395,-2054.0767686157124,156753.7415090369,-632.4999705300902,200864.85411333773,215281.40515056206,0.2164403280413697,0.038357173105332314,1.1007752380129603,7.706103767795515e7,1.905377044947297e7,-19.26539084739485,-1.2679917516152337,0.005164201315575226,-0.007370350356496454,-0.012734632427792438,-2.4354675863494312e-8,0.006593706103482938,0.0008295331708596338,5.798996484285396,0.06964332556083999,0.0001316008089957842,0.0882878292182361,0.11399566615630484,4.346361315666726,0.6302854329567736,0.531203210668906,1.7941647378694028,18.268173281527908,100.8688616246637,11.85973014505001,0.026603473867412547,8.249555337790902e-5,1.0,10.0,0.0,0.0,-44.68167055467929,-0.05199124925783432,-0.011304865849082975,874.8562691512298,-0.1027228401253702,-0.021972502682343194,-0.7207056752623586,-0.028256545151610375,-0.06004922040860616,-0.062430984270383905,-0.019976469028206233,0.7562620240935038,-27.55606559944838,1117.065638377653,-53381.066932067966,-0.014925654247952762,0.8983591291980038,-34.72322174654724,1439.852349165848,-70118.36394494439,1.0191561931893705,-45.408679988216406,1957.1095270537862,-97391.02370847212,-60.01413999984345,2750.3674604877206,-140529.73793585418,3939.8340542256487,-208133.25346805132,-313350.93722762086
0.10438719140999658,-6.1716713041322,79.34989207034033,76.5021206926012,8.5650742844558,0.37850433292813834,-206.61524793808138,73.24978215015837,9.641293408885382,120.04469284513021,4.927856476514463,10.401951604085966,0.2360671072446085,1.191681487604085,6.494052924830004e8,1.7343129055277124,33.744361163233954,69.83147633542023,-887.8976386488393,76044.86884627512,97.49682293834358,38.79900601627273,0.5162898201800592,-1661.1909342883644,96426.95635609464,74.46457065352547,-218.15551361762323,-2119.9393031318964,127061.20958423728,-691.3719708389704,-2143.64633557935,170649.0915133751,-601.4377270980868,218112.9390199923,232025.0572367379,0.21644032813545103,0.039187525797481755,1.100675569475056,7.707086979091245e7,1.9057978495851338e7,-18.458197376358754,-1.2679293242762362,0.005561769839524128,-0.007738314707495801,-0.013417616224338914,-2.7165280956099952e-8,0.006548758576823853,0.0009028713619450384,5.796312432956092,0.07265526750369053,0.00014188828817244048,0.09206094693607718,0.11889067779658706,4.440537132676082,0.6504713879857026,0.5492570019468845,1.7343129055277124,17.666180356771616,97.49682293834358,11.465198415588668,0.02930803933032186,8.490416188797573e-5,1.0,10.0,0.0,0.0,-42.80620354735741,-0.056045169464685365,-0.012423852089600349,820.4070260492451,-0.11247156971881277,-0.024116483344059463,-0.7886444291367823,-0.030509877867818922,-0.06483318881358403,-0.0624908471289037,-0.020456337691913833,0.8023609402007428,-29.980522790362638,1240.9323361039533,-60438.424657873395,-0.014967235404316664,0.9524708955445763,-37.79814819123182,1601.0991328529271,-79512.64492218709,1.0754751097612527,-49.42783621202625,2179.1561139567093,-110691.49227644644,-65.26363665333535,3066.480022476569,-160128.43458984714,4397.183155816928,-237751.39952896236,-358729.56639572553
0.10810828372209765,-6.136644932524396,72.59664857004971,73.1791050760102,8.564754062496867,0.39159088712382795,-179.71157593853025,73.24544928542004,9.635581145657444,119.95480990512856,4.926648191559631,10.399128500011724,0.22017755569391687,1.0726623350693612,5.645062882314043e8,1.616447152100732,33.756390732479815,73.6306215868768,-966.6283840404254,91028.00065667994,90.85579251958437,38.80411724357387,-0.9773994715948938,-1839.2130233404112,115268.44960960548,74.42605244801447,-235.68716239046296,-2340.714634457036,151582.34880144094,-743.0615339497652,-2329.0769802469554,203011.07533502192,-500.83582089342224,257922.25197497552,269564.06336513394,0.21644032836658147,0.040967005861706415,1.1004439720815373,7.709283626736745e7,1.90674338756827e7,-16.890726312261553,-1.267787549183765,0.006474752938552035,-0.008543109071953554,-0.014925493682973225,-3.407054490659288e-8,0.00644715523586252,0.0010761051438021012,5.790369606925771,0.07931619857183136,0.00016580485807382423,0.10038941519443569,0.12970292340063933,4.638295501579829,0.6942211209452085,0.5886472740678508,1.616447152100732,16.481246353153118,90.85579251958437,10.688238672238406,0.03572562589302269,8.591510606273246e-5,1.0,10.0,0.0,0.0,-39.16388938907548,-0.06536790008440332,-0.01507421651196679,718.0618111351112,-0.13562337954594655,-0.029227587267870975,-0.9497794134401725,-0.03570991371543833,-0.07586998050220309,-0.0626231224118082,-0.021371978853709,0.9040395750281429,-35.58877093707042,1537.3152865211669,-77831.31549069431,-0.014862866401377857,1.0714462483864153,-44.91710478728389,1987.6689859239045,-102739.66854204563,1.1966715591420178,-58.72034139212318,2712.7380932176325,-143727.7777789337,-77.34746279096264,3827.755290379657,-209050.77342000348,5500.008666305548,-312028.45834607666,-472967.82722216024
0.11008185658167445,-6.118554044618252,69.33691261438841,71.51986517399,8.564566965732086,0.39849894204443054,-167.15809363400058,73.24287366347077,9.632352393175207,119.90350477616225,4.925966049339662,10.397536465844917,0.21239744355065263,1.0159171641556817,5.250996065555421e8,1.5587219724425123,33.76332369449476,75.61208657196985,-1007.0404806079268,99799.86433892345,87.60305426079711,38.80715260535814,-1.8971191139838464,-1935.068896924266,126274.05279829518,74.40448038409178,-245.35175541670023,-2458.692141251315,165855.72854665463,-771.310152038508,-2423.1624526190662,221756.4859327385,-425.7665261641441,280746.712948022,290367.76620873605,0.21644032850810502,0.041917428372249016,1.1003099446116473,7.710505545217976e7,1.90727249306118e7,-16.13413090766685,-1.2677073386248168,0.006996741195611675,-0.008980527214050148,-0.015753363602262246,-3.8298986904550944e-8,0.006389914556557662,0.0011781183178379017,5.7870896303208035,0.08298845004894086,0.00017966404782652294,0.10497153785691937,0.1356559078999521,4.7416228568173695,0.7178473909269094,0.610070423909884,1.5587219724425123,15.901209249410238,87.60305426079711,10.307708052165722,0.03951383517582266,8.337721978437913e-5,1.0,10.0,0.0,0.0,-37.40557888365979,-0.07070544136985604,-0.016636645150407407,670.3099817223567,-0.14932028697335128,-0.03226311119935882,-1.0449793983239875,-0.0386980366397254,-0.08221000196999553,-0.06269590098171063,-0.0217928210465847,0.959730630047028,-38.81451229128057,1713.614897879129,-88480.95224419006,-0.01469272431020175,1.136371932942925,-49.01501387778233,2218.057863743433,-117008.1257646314,1.2611605834909154,-64.0602663965562,3031.4681189617695,-164116.1120015433,-84.25571673547064,4283.427676095086,-239393.23785204586,6160.832279890166,-358307.9593893457,-544409.9051296323
0.11210004768859941,-6.100386528921025,66.21065711772582,69.8915617322581,8.564362664691584,0.40553799430177434,-155.39146889813577,73.24002580559016,9.62890478928993,119.8483382073557,4.925238506618503,10.39583929380958,0.20486323962849304,0.9619485041991189,4.882941099194873e8,1.5028125310463645,33.77080584459258,77.60992155143724,-1047.0034355765176,109392.110797234,84.45244219637222,38.81048052764174,-2.9343821839028474,-2033.69646133608,138287.63408373066,74.38157198112563,-255.50288291979334,-2579.332285449562,181393.99291608157,-800.7983393639906,-2515.2170364064527,242084.73231808547,-331.3492963613919,305300.1138354819,312138.732580722,0.2164403286679075,0.042894002512089635,1.1001645424286335,7.711795267273764e7,1.9078333281983085e7,-15.408524901196465,-1.2676216384160077,0.007558181212608359,-0.009434303072034748,-0.016618593842112075,-4.307380529208244e-8,0.006328926550051432,0.0012902157573248879,5.783643084923855,0.0868444549030521,0.0001947220317068095,0.1097755898382168,0.14190052787044777,4.846110844772108,0.7423006211509853,0.6323568352059282,1.5028125310463645,15.339605911422531,84.45244219637222,9.939134423134416,0.043677176268229236,7.78786018359703e-5,1.0,10.0,0.0,0.0,-35.71912650979425,-0.0764516954371473,-0.018352872294774433,625.5535015100628,-0.16441189280220442,-0.03561693412991167,-1.1497691369448386,-0.04192359396633842,-0.08905200817905745,-0.06277215268393305,-0.02217203252379049,1.0177797584919601,-42.295305050076266,1908.333397546114,-100480.20727049226,-0.014430432432732126,1.2038496911549075,-53.439133733746516,2472.856468543978,-133122.4504023877,1.3268403147144694,-69.816751764691,3384.506552234309,-187217.66646929027,-91.6719127426034,4788.820894695572,-273893.9835418159,6894.190349673192,-411098.2186743515,-626108.8604324374
0.11419555601067906,-6.0818659020376735,63.16868780884745,68.26987681919823,8.56413615307241,0.41281828330829173,-144.2044764485979,73.2368267117735,9.625166546889659,119.78808620376488,4.924450750677523,10.394002149857606,0.1974598875224199,0.909877046082577,4.534275054201213e8,1.447865662488753,33.77898941892323,79.65022257334566,-1086.6815950935518,120043.20030567772,81.35587708330317,38.81416639346316,-4.119333780492552,-2136.363061604885,151601.20947563968,74.35685261324463,-266.3341769248857,-2704.0112971777553,198561.55743499193,-832.0615906243601,-2605.3585391776246,264448.16400456463,-212.57616994024414,332069.11218236247,335128.4273895608,0.21644032885134018,0.0439129080485527,1.1000043772449843,7.713176765652888e7,1.908436725309175e7,-14.702490978204203,-1.2675286463834876,0.008171156093667645,-0.00991137101929721,-0.017535505858448854,-4.855497692683782e-8,0.00626293846772522,0.0014153809222325904,5.779965098637901,0.09095657610233368,0.0002113415189963971,0.11489033174057378,0.14855271857545002,4.953308988499891,0.7679970874403457,0.6559017874222959,1.447865662488753,14.78785656505194,81.35587708330317,9.576889529933414,0.048321093742159885,6.837118914870007e-5,1.0,10.0,0.0,0.0,-34.0779900613481,-0.0827310988077723,-0.020266732920973814,583.0040227001257,-0.18130195572216712,-0.039381095363575105,-1.2669239703990773,-0.045458419344898846,-0.096547834468167,-0.06285323385038202,-0.0225071569615386,1.0790796046630071,-46.105349823838026,2126.5613919211855,-114201.48024283617,-0.014058649817202638,1.2748708661803134,-58.28394461205555,2758.803018100867,-151593.8627900271,1.394375713165967,-76.10952080202745,3781.2945006516607,-213787.48759509795,-99.74048176252698,5357.559666904188,-313715.9385173101,7719.831454702869,-472227.21076443116,-720949.6248189812
0.11627832254674335,-6.063791634806263,60.334832608677054,66.72367509309113,8.563895991929085,0.42002404878412053,-134.02112681053717,73.23338875631853,9.621288540904702,119.7251174391297,4.923634912060342,10.392099589605381,0.19049515128528674,0.8617756322137597,4.218029796294475e8,1.396166614697132,33.787535056567904,81.6400382284306,-1123.9008394593945,131353.80342709486,78.44215239575992,38.81805155762527,-5.410508650251147,-2238.2493923559,165709.03014041643,74.33131505935043,-277.39807178254017,-2826.717654135463,216693.03665179876,-863.7883104891453,-2688.393829501895,287955.6800120645,-71.61320696681797,359928.04083320615,358192.1525222246,0.21644032905283528,0.044930511061775195,1.0998356415005697,7.714591880260624e7,1.9090576072859578e7,-14.044769524578495,-1.2674320902513112,0.008811122892229658,-0.010390397714534738,-0.01846398904918741,-5.457621814603487e-8,0.0061946263131519965,0.0015491194191857621,5.776208608739987,0.09515370869846763,0.00022889234342749032,0.1201017761619371,0.15533460712501793,5.0585023514250596,0.7938367351752678,0.6797093564220594,1.396166614697132,14.268889819012795,78.44215239575992,9.236035777868908,0.053272142053507,5.428249153531067e-5,1.0,10.0,0.0,0.0,-32.54897635744459,-0.08929275895122332,-0.02230728866722685,544.2740322609174,-0.19938306121387586,-0.04342234843601024,-1.3922041244820105,-0.04916305633119725,-0.10440122377497785,-0.06293569715865095,-0.022777155780588695,1.140882265551959,-50.09046972486409,2360.271593222825,-129193.23285244976,-0.013583769848182171,1.3462096798331484,-63.35340449926981,3065.444099666875,-171825.01439300645,1.4604309269933147,-82.68056800903858,4207.405384809559,-242987.12727730448,-108.12077326910969,5969.033860520716,-357635.5237934631,8607.75213456395,-539861.5321263159,-826137.2610632058
0.11843638947019357,-6.045402265682459,57.582019198805575,65.18657302648707,8.56363081117118,0.42745681617247244,-124.35424334462391,73.22953952918945,9.617096984825368,119.65654148255744,4.92275481673956,10.390046790210114,0.18366321672654606,0.8154409545733889,3.918898696699885e8,1.3454464854490469,33.7968136042336,83.65787439275788,-1159.7017006705062,143863.18711904177,75.58340208021983,38.82229700858348,-6.872317664556396,-2343.1811494186377,181275.9485125096,74.3038072494033,-289.18038259246583,-2951.8756640438482,236627.263098476,-897.3511899305905,-2766.3359577732544,313666.01961759705,100.74252712898334,390061.914197723,382099.73523094715,0.21644032928350634,0.04598997433163473,1.0996504912077862,7.71610141054945e7,1.909723000546836e7,-13.405867866469052,-1.2673276054167983,0.009506923002841018,-0.010890598075120788,-0.0194422705639075,-6.146973905051405e-8,0.0061209431252928865,0.0016980394100094345,5.772209685150383,0.09961888379342873,0.00024820486658439807,0.1256359102671269,0.16254074467458549,5.166044968250387,0.8209177811301518,0.7048033753092086,1.3454464854490469,13.759909488771118,75.58340208021983,8.901610629741194,0.05876648831118286,3.382848834004524e-5,1.0,10.0,0.0,0.0,-31.063525590443284,-0.0964328981540721,-0.024572601281001256,507.5104294250525,-0.21954584944464317,-0.047942152016716755,-1.5317503643179715,-0.05320674220938132,-0.11297031269565397,-0.06302305632502542,-0.02298645462141808,1.205658891519188,-54.42802944451545,2620.742394859346,-146238.25847353743,-0.012975721848172996,1.4206705889771967,-68.87304776725975,3407.6451175046495,-194884.07217034878,1.5272979235184199,-89.81813445478072,4683.569682295873,-276381.42359514383,-117.16870190219794,6653.041355538926,-408043.1068503325,9601.0756216091,-617731.357561687,-947525.1536515588
0.12288433926072383,-6.0085347026402385,52.435656910702605,62.211158684265186,8.563029521737473,0.442661149807574,-106.8959733032501,73.22061502238137,9.607891391424934,119.50412530623656,4.920828718098767,10.385550746647333,0.17070169572867672,0.7299062311177973,3.381571077827845e8,1.2492033944678247,33.8172489379976,87.65931053088723,-1222.6164440963944,172304.69973729597,70.15823364443071,38.83168584826354,-10.302939521326046,-2555.1910346859204,216527.8835784838,74.24362472942666,-314.50555938795657,-3200.166892539593,281485.1020461525,-968.7446430747874,-2895.4415722586104,370994.36333184707,550.4939901149648,455944.0298377536,430297.0821261185,0.21644032983744213,0.048189567270964156,1.0992345971471447,7.719346728697675e7,1.9111641721395254e7,-12.211479965074247,-1.267097556273918,0.011047438317521032,-0.011928023182459006,-0.021502094991045183,-7.802560572698586e-8,0.005959630987206574,0.002040615602438838,5.763622970635701,0.10919779422833054,0.00029181109398375204,0.13747228565960803,0.17796798394511146,5.382886182777715,0.8776810268774701,0.7578819738450467,1.2492033944678247,12.794526871657789,70.15823364443071,8.266931292787842,0.07130848331927234,-3.212488600637429e-5,1.0,10.0,0.0,0.0,-28.28596939125042,-0.11226060887294585,-0.029750019762739003,441.12190746324256,-0.26598861981413624,-0.05840173375703782,-1.8525916088062173,-0.06221571646688208,-0.13204962256623146,-0.06320899160467257,-0.023174096292708342,1.3407037327146112,-64.0329414054932,3219.0580245180263,-186616.87119694904,-0.011328068673881662,1.574746889733143,-81.09985091563507,4195.2464854448,-249722.16878455697,1.6579694625763541,-105.55891794603207,5781.545920009078,-356216.73661015846,-136.90562504422877,8232.3264817663,-529210.8790147895,11893.744332598064,-805801.0776055984,-1.2416864096802988e6
0.1251599505264492,-5.990185760892125,50.04841973593646,60.78150959291268,8.562692226203797,0.4503757383522358,-99.07775992475939,73.21549502223495,9.602881972678396,119.42018073542378,4.91978477096494,10.383110876052132,0.16459880931720552,0.6907357876266154,3.142267428864521e8,1.2038811523380573,33.82835555640762,89.61604418574082,-1248.0270288926374,188304.57359118247,67.60314298359884,38.83678189434607,-12.285635029073681,-2660.1941850144526,236272.88158561024,74.21095301198922,-328.0132599196733,-3320.3116155348043,306436.5567964081,-1006.4262146762217,-2941.9791609118665,402558.0478957046,835.3687218991965,491412.2756097805,453708.69171187177,0.21644033016645933,0.04932303975700254,1.0990033736833849,7.72107392208389e7,1.911937062831385e7,-11.657458364202268,-1.2669719524911829,0.011891613181017252,-0.012458808715912444,-0.022573647879430454,-8.786022636974028e-8,0.005872128981048129,0.002235777256521998,5.759049320047612,0.11429533420076637,0.0003161970455397714,0.14375104668240513,0.1861596516335489,5.491254495906773,0.9071944597315013,0.7857397230122974,1.2038811523380573,12.340095243825594,67.60314298359884,7.967992058565307,0.07838301918554771,-8.132485905260406e-5,1.0,10.0,0.0,0.0,-26.997272266364433,-0.12094360949873269,-0.03267585001640581,411.3945361964636,-0.2924552711640646,-0.06439028935928348,-2.0350892545438564,-0.06718399746083291,-0.1425642387281226,-0.06330703306378169,-0.023134196298673415,1.4101261638491,-69.28900594336255,3558.5269738188294,-210223.82605131983,-0.010268540607037295,1.6532565259372658,-87.7917783987385,4642.933815419411,-281904.30994490755,1.7199421937428623,-114.12916524602667,6406.641540171744,-403305.28438182874,-147.51651935784372,9132.271696785252,-601048.7833600673,13199.094811380219,-917795.4515939171,-1.4173773988827395e6
0.1274607518574344,-5.971969795769883,47.786018241089096,59.39486067575219,8.562329991774638,0.45812871940444044,-91.83743426885084,73.2099095670155,9.597607818517648,119.33106364473069,4.918688992615935,10.380546926077953,0.15875788151073256,0.6539256044481943,2.9214521080024654e8,1.1605014760296914,33.84000861504663,91.52656735410044,-1268.2410446143874,205523.1389414384,65.15736527401417,38.8421051352845,-14.453545991678423,-2763.063749512058,257452.713904639,74.1765790399741,-342.05551974879614,-3435.6951919189432,333060.9780613294,-1045.3202504909325,-2973.351364594817,435975.29437271383,1165.1093662876474,528310.1160868212,475971.5037814918,0.21644033053410247,0.05047454910219314,1.0987564981068432,7.722863915025002e7,1.9127423588168427e7,-11.13242042055511,-1.2668393263096949,0.012784026348307713,-0.01299301819056995,-0.02366557719341083,-9.885027510332535e-8,0.005780208423003971,0.0024477623965548706,5.754299972919221,0.11958554445981814,0.0003423495788532533,0.15025217292301263,0.19464725066942126,5.599017471626823,0.9373460524768481,0.814385635400409,1.1605014760296914,11.905237632089175,65.15736527401417,7.681818059112747,0.086004023169333,-0.000144166918842166,1.0,10.0,0.0,0.0,-25.775771513397736,-0.1301291481832313,-0.03583302248133182,383.8663388124068,-0.3211915678700319,-0.07091351117600489,-2.232973944933061,-0.07245958028095116,-0.1537233526883077,-0.06340805988185444,-0.022994308604703848,1.4802062992224772,-74.83449000232011,3925.619200580467,-236277.39507156718,-0.009040792455298027,1.7319564610269331,-94.85194590456692,5127.620653912829,-317513.24048171047,1.7784009367752405,-123.13324392931646,7083.99182530178,-455583.45615457033,-158.55374663280622,10107.802539003504,-681077.2408615389,14612.706395187459,-1.0429142219922681e6,-1.6140099858926367e6
0.12977877110349423,-5.953947044336725,45.64829989519441,58.05419757158474,8.561942901951756,0.4658896481074178,-85.15080539147316,73.2038447984936,9.592079347560588,119.23686128482258,4.9175441513758535,10.377864479465993,0.15318468274816407,0.6194338089526281,2.718254059149066e8,1.1191086100576224,33.852157733894074,93.3782211987437,-1282.3788168902342,223963.53605258,62.82340670846249,38.847616208100895,-16.80856651678125,-2862.6109516462375,280056.1672623012,74.14055020589585,-356.59835103272474,-3544.6521543661693,361313.6371693055,-1085.3129807247615,-2987.201451311504,471132.68922962423,1542.93581482346,566373.3688521318,496483.21551848366,0.21644033094308646,0.05164017304808146,1.0984941705811124,7.724709692742737e7,1.913577351293656e7,-10.636330060852888,-1.2666998256386888,0.013722844799207379,-0.013526709288887386,-0.024771290983872186,-1.1107714843897114e-7,0.00568408017066587,0.0026770247517619783,5.749387345189141,0.12505439805391144,0.0003702716291478244,0.1569566934072211,0.20340651122204279,5.705728903916586,0.9680293512155598,0.8437309154972593,1.1191086100576224,11.490372695672368,62.82340670846249,7.408697672361137,0.09416894224674445,-0.00022297599108276033,1.0,10.0,0.0,0.0,-24.621390706959097,-0.13979855340746292,-0.03922235302194393,358.44508419454235,-0.3522421951732589,-0.07798535901789813,-2.4465030458021038,-0.07803481519231165,-0.1655095646517755,-0.06351169011560717,-0.02274768695041092,1.5504256155162979,-80.65231154243511,4320.389619519632,-264872.8905453036,-0.007639257410037388,1.8101848914829195,-102.25765371891748,5649.431889899699,-356696.2182942958,1.8323503772079281,-132.53337160517725,7813.738734798204,-513298.2069857741,-169.94754768350535,11158.940641111942,-769721.5079886965,16133.892314800585,-1.1818780457633678e6,-1.8327504874386876e6
0.13210538862658044,-5.9361782816883855,43.63437098618003,56.76219996889896,8.561531457521975,0.47362649871597184,-78.99203194913956,73.19729328575934,9.586311676146826,119.13774684190899,4.916353977421867,10.37507134897522,0.14788321241868568,0.5872067875581872,2.5317600519743574e8,1.0797336368448978,33.86474068533572,95.15886397775537,-1289.5954347793756,243609.33333359862,60.60303344551948,38.85326964834122,-19.349488094582547,-2957.6196096137905,304047.1153451975,74.10294302959939,-371.59790598916845,-3645.5068829217266,391116.8392354064,-1126.267330942187,-2981.2909071793206,507872.46479345474,1971.524137618305,605282.6002119159,514590.36365427775,0.21644033139580435,0.05281558514771834,1.0982168561815533,7.726602865863554e7,1.9144386670847934e7,-10.168978988376114,-1.2665537065344066,0.014705361564962171,-0.014055683363085021,-0.02588353210851982,-1.2461265419092434e-7,0.005584039099751171,0.0029237909682383626,5.744327018146548,0.13068436460437002,0.00039993802926136706,0.16384145913267523,0.21240762331557886,5.810942165757393,0.9991247735805272,0.8736715287879225,1.0797336368448978,11.095786917391317,60.60303344551948,7.148833146690531,0.10286567342661779,-0.00032017251762614103,1.0,10.0,0.0,0.0,-23.53365546482995,-0.14992400277345286,-0.0428408627863202,335.0322654522603,-0.3856179288508441,-0.08561217540063126,-2.6756990030462875,-0.08389674112159072,-0.1778941847348297,-0.06361748189651917,-0.02238911620703564,1.620232927363909,-86.71951191202912,4742.431042732363,-296073.6326827464,-0.006061086371820498,1.8872475764170091,-109.97850948958552,6207.867497187457,-399556.6707108879,1.880803172471988,-142.2814570812672,8595.109274774011,-576631.1310510354,-181.61466359048694,12284.31587695235,-867304.8544181676,17759.807384022206,-1.3352433326153187e6,-2.0744937594731338e6
0.13674867502466223,-5.90163353218868,39.969864222041,54.33252784698371,8.560639547966543,0.4888994208442005,-68.14610891873784,73.18273519752694,9.574139847993862,118.92587707753451,4.913856622451961,10.369193934593788,0.13809995355492477,0.5292659957192087,2.2050181398943347e8,1.0070759582275441,33.89091330451571,98.46416700454176,-1280.266559582313,286354.05645323225,56.505281625253176,38.86480177956648,-24.968415295582155,-3129.3076316322395,355926.05160836776,74.0234328955798,-402.7513131867563,-3816.560676676378,454910.02524444746,-1210.424995772503,-2902.391421495112,585271.5229968593,2988.217309628219,684141.6532914727,540848.3392641154,0.216440332439885,0.05517742165139133,1.0976203845473653,7.730492721121833e7,1.916224140855217e7,-9.318629661552496,-1.2662431339025053,0.016786801830992935,-0.01508236178570339,-0.028096865355446546,-1.5583327409296105e-7,0.0053737652191475725,0.003469522624353229,5.733838202288941,0.1423436289321589,0.0004642636237438132,0.17804309903428747,0.23099467813522848,6.015191925576061,1.0620346399789433,0.9348688394234557,1.0070759582275441,10.367743064802747,56.505281625253176,6.669119340516985,0.12175961360690749,-0.0005794559163826646,1.0,10.0,0.0,0.0,-21.553836042637034,-0.1713911834503659,-0.05073459339433715,293.8053248329328,-0.45920981521586524,-0.10251526429941316,-3.1799593682439253,-0.09640455357804967,-0.2042925275352341,-0.0638335801710522,-0.021324425512498416,1.7563715767771249,-99.4853322625122,5664.408256015027,-366366.35057839146,-0.002378166075390583,2.0350992587580348,-126.21151366318253,7429.493714186835,-496475.7931217571,1.9575492936685048,-162.586947841249,10305.046878037127,-720499.8828744751,-205.384846308964,14745.326577863038,-1.0899791808367274e6,21303.718980419835,-1.686417767599531e6,-2.628928183133554e6
0.13904843304028294,-5.884955972831684,38.31255563617564,53.197244049681444,8.560161889221916,0.4963765308577286,-63.39822182202798,73.17474650173965,9.567782643119337,118.81381126401612,4.912560095503391,10.36613297561026,0.1336129046017273,0.5033725946182358,2.0627199957386872e8,0.9737564937590133,33.90434483451575,99.97176362413418,-1262.4949468441882,309333.13611535286,54.62586458268362,38.87057723689515,-28.029574829621804,-3203.8622941618582,383635.06756361114,73.98179361485481,-418.7871717753445,-3883.9663349605466,488611.4720903233,-1253.2954767059455,-2826.297490388514,625450.6803200108,3578.1230315239927,723282.1159533045,547636.9961206161,0.21644033303388072,0.05635496439412689,1.0973032453259302,7.732469107305188e7,1.9171396089713402e7,-8.934066859241941,-1.2660796046146023,0.01787715320170405,-0.015571961877139114,-0.029182903136758406,-1.735977488120846e-7,0.005264419121005789,0.003767808380293315,5.728449989539909,0.14832788861508728,0.0004987481956163701,0.1853025773191468,0.24050592824922795,6.113510929959904,1.0935936228475194,0.9658848859332446,0.9737564937590133,10.033872477675452,54.62586458268362,6.4490263759582,0.13189135010315875,-0.0007462439293911577,1.0,10.0,0.0,0.0,-20.65814344575454,-0.18264396194915805,-0.0549868985535204,275.75980740823616,-0.499283237844562,-0.1117661544707249,-3.45394626339254,-0.10300413906350417,-0.21820585347175808,-0.06394288499157769,-0.020617175425752525,1.82164717161009,-106.11821037289755,6161.478265049724,-405415.83416011697,-0.0002818033881886908,2.104598966056517,-134.63685613719719,8088.87606245259,-550503.3555351928,1.9842622050753906,-173.0152686683142,11227.921680714298,-801031.8293778128,-217.28420195158023,16071.897194403527,-1.215124834785328e6,23206.306809800233,-1.884362674162685e6,-2.9417758157944204e6
0.14132487151750608,-5.8687169909771955,36.764918726567124,52.11475433128453,8.559665052464757,0.503717818684166,-59.055549266813394,73.16630032489844,9.561274252352794,118.69811146856414,4.911238312980772,10.363005134247587,0.12938494952278073,0.47937604294875874,1.9329929841651928e8,0.9423656513541494,33.917908384535664,101.37543889839985,-1235.3630690577493,333298.4119812109,52.855065940628485,38.8762960549721,-31.24579221998369,-3269.7327076583874,412399.2479852586,73.93906653805102,-435.05817012042104,-3937.7969639962434,523319.45135647693,-1296.5002475608092,-2724.246232821692,666295.0783295609,4222.797311239024,761701.1055789726,549338.7949186199,0.21644033367726198,0.057525528582032505,1.0969748634879344,7.734454245544516e7,1.918064911611433e7,-8.574962084103632,-1.2659111630585689,0.018995097863213795,-0.01604118024515313,-0.030246514293723575,-1.928411003424875e-7,0.005152831002624903,0.004082480533366665,5.72298979211149,0.15438856227847994,0.0005346581724968391,0.19263408422525422,0.25011825541947913,6.208972077200022,1.1250815250570694,0.9970423864122343,0.9423656513541494,9.719299379857047,52.855065940628485,6.241597702370698,0.1424334954799577,-0.0009408262752124304,1.0,10.0,0.0,0.0,-19.821523627297275,-0.19418563978578499,-0.059426404398279946,259.2555160584868,-0.5414303569654845,-0.12152891011873829,-3.7416806053663216,-0.10980397694354029,-0.2325298613843481,-0.06405245032030915,-0.019795014568461167,1.8844715434086108,-112.87573726137393,6680.546236220339,-447016.9556147965,0.0019764232664167746,2.1704350590386934,-143.21241338823484,8777.874054422355,-608188.6709687192,2.002372386360941,-183.5447302438598,12191.894495059032,-887235.8399505403,-229.06397624991666,17455.831198827516,-1.349412082984306e6,25184.668590446483,-2.097124744730928e6,-3.2781650501106894e6
0.1457877763580356,-5.837626306772615,33.974234396305356,50.10372697459571,8.558620136639368,0.517928506404569,-51.45307919642017,73.14809857790063,9.54788987414991,118.45719195297725,4.908537810160306,10.356590701130106,0.12166207507224198,0.4365736681162333,1.7069477496472284e8,0.8850441384694813,33.94516188715424,103.86078434975937,-1151.8356853491766,383908.4062612565,49.621024461364456,38.887398244390646,-38.09982696155945,-3372.810614420261,472695.35113609326,73.85084976683561,-468.10960715989273,-4001.500455731072,595146.971394682,-1383.4003099416525,-2439.605892780361,749017.5372018268,5674.598278084703,834852.2345882045,535148.0880122697,0.21644033511477448,0.05983444667488918,1.0962885902018344,7.738417839534186e7,1.9199303507105824e7,-7.927453041326086,-1.2655612674989611,0.02129773193311244,-0.01690748659333227,-0.032284675517579575,-2.358433762715058e-7,0.004924569003378523,0.004758792240707632,5.711918260593374,0.16666692471882585,0.0006103536548172961,0.20742290961487658,0.26952766757481095,6.390748694180866,1.187498002573127,1.059428757911541,0.8850441384694813,9.144721806178216,49.621024461364456,5.862589644822137,0.16460095034679198,-0.0014216969245866382,1.0,10.0,0.0,0.0,-18.312369781119404,-0.21796814357462627,-0.06881281491496317,230.36512851768265,-0.6315422249687197,-0.14250912497956844,-4.355468060801089,-0.12391412868163608,-0.26221485763389196,-0.06427087825204292,-0.017818401971061323,2.0013648774463793,-126.64426981577797,7777.9204281612765,-537631.0768714861,0.006946435028426908,2.2894502532325514,-160.65402012353397,10235.546290636401,-734231.1136766574,2.0110574881004464,-204.67196478810885,14229.20969857776,-1.0762466763642489e6,-251.90483712258407,20373.48921157131,-1.6448090175290601e6,29331.2909767977,-2.566115062808259e6,-4.019673217941002e6
0.14796531788037257,-5.82280037675389,32.71912699253891,49.17245446792646,8.558075565241156,0.5247708018640318,-48.132124330930516,73.13838510722786,9.541058399885332,118.33272226071169,4.907168602365249,10.353325600142098,0.11814419045597237,0.4175283899349105,1.6086625408674836e8,0.8589439549104613,33.95872298576808,104.9407119874655,-1095.148375798373,410393.8636540864,48.14825408623396,38.892707512722275,-41.71262449067585,-3409.0466765368033,504007.9428725347,73.80562827062842,-484.7911262125174,-4010.2582242740045,631944.745464822,-1426.8452091759723,-2256.533857668359,790407.4510963284,6479.2434678323825,868853.2657860758,518230.56113991485,0.21644033590909922,0.06096764554083995,1.0959329951689074,7.74038053855485e7,1.9208633052072123e7,-7.6362475754411,-1.2653807481247552,0.022474147301554656,-0.017299990875352556,-0.03324964759917032,-2.596087832298448e-7,0.004808739265099481,0.005118973236633811,5.706339252853752,0.1728486722085999,0.0006499098811632034,0.2148359330011406,0.2792663890954219,6.476864024132164,1.2182664179373774,1.0904878958030173,0.8589439549104613,8.882995627054843,48.14825408623396,5.689895971259893,0.17614464408558733,-0.0017115605074308562,1.0,10.0,0.0,0.0,-17.633351866974238,-0.23012242353380757,-0.07372890972578516,217.74621894947498,-0.6792586690045814,-0.15367445117949807,-4.679753730757454,-0.1311766930683519,-0.2774731175826798,-0.06437904481847599,-0.01667313624038188,2.0548549017090973,-133.59509101460324,8352.419716249067,-586465.0935316072,0.009638504582853192,2.341962176377823,-169.44016981080267,10999.030418281109,-802352.4683694094,2.00107728791572,-215.15481975768515,15294.696419728092,-1.178707809517716e6,-262.79603413173015,21894.732411655517,-1.8053814790163953e6,31478.95014160667,-2.8214470943247443e6,-4.423162527330112e6
0.1521943660169688,-5.794619856639138,30.459981814158358,47.45014740547532,8.556951519355987,0.5378790165201868,-42.31301549466039,73.11786240998764,9.527226869784867,118.07770841587592,4.904415138526854,10.346732186007937,0.11173643804433478,0.3835853816968985,1.4371773744379112e8,0.8114273441170462,33.985424674865264,106.78010193508658,-952.0646897920029,465292.89085468923,45.46662042649796,38.902690655909765,-49.241542665258834,-3449.531228115509,568384.9034815875,73.7136456343254,-518.2281944780815,-3980.3293475967594,706496.0863069763,-1513.1455684667567,-1810.1019622025935,872068.5597955189,8235.805357748184,930060.2701525865,462725.3559150105,0.2164403376462633,0.06318059956115231,1.0952028583029032,7.744232295487936e7,1.9227130535876617e7,-7.112106446025768,-1.265010992769866,0.024856819736419643,-0.01799533459599213,-0.0350522680949861,-3.115913754211423e-7,0.0045757542136191254,0.005878908324629393,5.6951714206708814,0.18521229432637829,0.000731814268710771,0.2295961931675682,0.29867548993452747,6.639308904634631,1.2785780223840166,1.1519530237987128,0.8114273441170462,8.406247941304025,45.46662042649796,5.3752574154541675,0.1999376006710605,-0.0023969642669912027,1.0,10.0,0.0,0.0,-16.4106267526671,-0.2547439359237118,-0.08392353464698762,195.6366314581714,-0.7792937498621866,-0.17719926161053756,-5.358065379266572,-0.14599619873112835,-0.3085628848056591,-0.06459175415718191,-0.01409856326735251,2.150881037221768,-147.48717908450448,9542.819206053748,-690601.6570498287,0.015379876434353217,2.4318660785507236,-186.95413119597674,12581.302571007558,-947997.8806679534,1.9520044779680954,-235.69396624066582,17498.215372602444,-1.3983310531827915e6,-283.1457455314378,25028.760046811545,-2.15033512953089e6,35868.891190544135,-3.3705187560736155e6,-5.28981229486465e6
0.15623853379347327,-5.76839438220826,28.498059582247375,45.90201417412093,8.555793230473697,0.5501807460384387,-37.429667296000545,73.09607176301087,9.513305110666334,117.81710084350381,4.901668708200488,10.340118036605796,0.10608627363842445,0.3544779041821866,1.2940529768109778e8,0.7695637001319517,34.011251392211,108.21110844724969,-770.7080152090488,522179.54997087683,43.10355818869177,38.91168337702032,-57.082749782424685,-3447.0631340013524,634342.8814275832,73.62048206623882,-551.4831215908584,-3887.6486641639317,781304.6407374868,-1598.006578093858,-1261.3960821015653,950840.7113098942,10170.649218085951,980414.3783367742,376545.53641524975,0.21644033957405087,0.06531148584504416,1.0944551640322198,7.747947262681405e7,1.9245224328602728e7,-6.656941209240072,-1.2646327470010623,0.027254500488228847,-0.01856492554439048,-0.0366679699009536,-3.6929047861829734e-7,0.0043435189842753715,0.006684936361107162,5.684079885044219,0.1974773306703063,0.0008165964042216758,0.24415157981710223,0.31783741448683017,6.788772233917059,1.336902572999854,1.212123853594369,0.7695637001319517,7.985817544090633,43.10355818869177,5.097733180811754,0.22439216329188633,-0.003228884617123587,1.0,10.0,0.0,0.0,-15.348129880797345,-0.27952307014460187,-0.09448970154058553,177.08418375933064,-0.8844422908943687,-0.2020876715323166,-6.068940300002581,-0.16105711665272687,-0.34009499322315717,-0.06479802032589463,-0.011191558058743754,2.2315558809201455,-161.20017059783882,10774.79394396664,-802450.4521263049,0.021516867181380062,2.500932980811749,-204.17044200878695,14218.594942296999,-1.1049092749793949e6,1.864771293176522,-255.3659596440034,19770.297661008306,-1.6355838991325307e6,-301.18989163562054,28240.758390283056,-2.5238151546693095e6,40314.48657774339,-3.965343767911366e6,-6.226451899672616e6
0.15818316895445245,-5.756024625669311,27.617100520158946,45.18959982101248,8.555206847726053,0.5560111550307797,-35.289849443032615,73.08479981934947,9.506369945347108,117.68585094316212,4.900309779221904,10.336831113644703,0.10352125525134417,0.3415251016950799,1.2315827236777587e8,0.7505728774592092,34.023717498024354,108.78228464067004,-666.6997155322316,551096.4304482789,42.0314334651042,38.91576477606362,-61.07875289808458,-3430.077696587074,667578.6752673024,73.57385640519476,-567.916745421779,-3818.711080831117,818382.2559456783,-1639.6076331718975,-951.9347487075972,988613.9022403812,11195.039993854807,1.0009553339873446e6,321702.843461966,0.2164403406034569,0.06634112171245578,1.0940782195224918,7.749738242519675e7,1.9254043091597725e7,-6.452563840437154,-1.2644419415824109,0.0284482190935817,-0.018801221231789587,-0.03740034462588976,-4.0010571209007746e-7,0.004228758268970756,0.007101759153688608,5.678602873023568,0.20352864239384286,0.0008596694954028936,0.25130083355772126,0.32725685986925784,6.858615702690573,1.365162260346799,1.241534322143425,0.7505728774592092,7.794928764884418,42.0314334651042,4.971719244222487,0.23674349673394995,-0.003699757886481435,1.0,10.0,0.0,0.0,-14.87081206676054,-0.291859439495621,-0.0998606095108032,168.9552262098107,-0.9384354146461571,-0.21492841838484406,-6.43317670056519,-0.16861066254778317,-0.35588435399718954,-0.06489806412120838,-0.009634979980468396,2.265972624148625,-167.92239978142476,11400.171459331921,-860778.112059887,0.02469683266130448,2.5275814331972897,-212.5795364864776,15049.400053515328,-1.1869005768472357e6,1.807554539193081,-264.7657462813038,20919.548565527963,-1.7597489449996953e6,-309.21872391501216,29856.926939471152,-2.719503375253535e6,42528.79250105425,-4.2769839736167705e6,-6.71602971875415e6
0.16192188882814573,-5.732664233185632,26.027096067440773,43.87451043789098,8.554025237062875,0.5670595449351934,-31.51304482483887,73.06160976773602,9.492599544326401,117.42250562683819,4.897629355537177,10.330319558749391,0.09884462218796063,0.31833939734424643,1.1217147479946046e8,0.7159766666160816,34.047675650153806,109.66312614805312,-433.79078515237853,609599.2705705896,40.07803191634588,38.923084171683335,-69.17571529138111,-3366.0439210874433,734216.8318235631,73.48086181957468,-600.313999047034,-3638.121045814697,891443.7477907393,-1721.0092391989022,-268.2278355798385,1.0603793824551203e6,13344.903828507044,1.0321719831235388e6,188274.727431211,0.2164403427875846,0.06832962229813677,1.093321457871723,7.753178373918904e7,1.92711720392694e7,-6.083698200521864,-1.2640582035223973,0.03081633258134679,-0.019179142893106065,-0.03871490696070816,-4.6549788057916557e-7,0.004002881323110562,0.00795940497342895,5.667810451637104,0.2154427108826884,0.0009467778319158432,0.2653145519541841,0.34573400253793557,6.989243358799494,1.4198663011967552,1.2989358670585591,0.7159766666160816,7.446835938651441,40.07803191634588,4.741927089527673,0.26156751385686533,-0.004752339143234693,1.0,10.0,0.0,0.0,-14.008911105359623,-0.3163299348284947,-0.11072504412942115,154.6081472436885,-1.0487238596964876,-0.24127917904800836,-7.175594019453838,-0.18370430815372757,-0.38738358522100513,-0.0650917529616923,-0.006346643843187999,2.323302708228889,-181.04202968509202,12663.200318860954,-981706.0168802969,0.031234249608878703,2.5656668960038997,-228.9245715841139,16726.236303139594,-1.3571871283150953e6,1.667534768382096,-282.5976503021643,23230.59651963664,-2.0179178608231572e6,-323.18455790721896,33087.726618420966,-3.126679718972152e6,46905.599751223475,-4.925071964130286e6,-7.731231745079476e6
0.16545628604893373,-5.711071257117175,24.63904553345182,42.693335555587126,8.552842068224727,0.5773022866048242,-28.307841324526233,73.03776892773288,9.47905683916023,117.16005352574626,4.89501600228593,10.323934215839435,0.09470887528069259,0.29830923084010796,1.0288962597405918e8,0.685419340719138,34.070204144066935,110.22928073771175,-171.11635799462928,668480.2007297858,38.35235224257659,38.929271714831316,-77.33330710815132,-3264.623114147553,800470.6789829511,73.38888682802703,-631.9024372683087,-3405.1990649707045,962344.8000364954,-1799.64111882922,491.6658912895912,1.1263413287330754e6,15605.31042682994,1.0497086326774005e6,23936.596919989726,0.21644034512272242,0.07022006295716503,1.0925670174356483,7.756412694544773e7,1.928752490799138e7,-5.761688185549913,-1.2636742754219894,0.03314176919884429,-0.019434950332855836,-0.03983028269925761,-5.354256710943557e-7,0.003783537826052842,0.00884166237628811,5.657290184039811,0.22704355993221445,0.0010344150669082672,0.2788807496641589,0.3636368137652576,7.108368023148919,1.4720107877680273,1.3542208609655415,0.685419340719138,7.1389207708554805,38.35235224257659,4.538673131329095,0.2863315029369943,-0.0059481605700531775,1.0,10.0,0.0,0.0,-13.25599003458128,-0.34035394231319377,-0.12165644541982237,142.43293038794454,-1.161070454512023,-0.26828236111979126,-7.929782470922614,-0.19866727591460512,-0.4185409140272467,-0.06527623753373513,-0.002874031569532749,2.365830147622033,-193.6343221408432,13931.001885264362,-1.107239772072955e6,0.03793267895280544,2.5844219701582842,-244.51739007595944,18407.441016125333,-1.53431266221185e6,1.4963936340525137,-299.0038063835767,25534.972826552497,-2.2867199383842777e6,-334.2566102303445,36281.21240123002,-3.5507990374419065e6,51160.532562682376,-5.599262527900657e6,-8.782642490090154e6
0.16949319377237076,-5.686965513131277,23.176884057379052,41.41265614748717,8.551411487606334,0.5887512257077877,-25.026892598985,73.00814017623063,9.462971338855947,116.84399491053276,4.891940588193953,10.316372620088611,0.0902940685248489,0.27743261004337955,9.343199497731003e7,0.6528492338096301,34.09563346767769,110.55484820604734,183.29319622304266,740057.4008143218,36.512627707370974,38.93533759704177,-87.24991280460807,-3095.916401304746,879906.7980624405,73.27901647561045,-669.109847469049,-3059.353255056083,1.0449817646528139e6,-1891.3876190818442,1503.413987081267,1.1980903848153134e6,18471.96444812996,1.052407608879059e6,-215944.67600318528,0.2164403481463844,0.0723916060575165,1.0916586138796873,7.760064449289846e7,1.9306315344532486e7,-5.422485771333406,-1.2632095349925951,0.0358983171497739,-0.019593110329205576,-0.040931785510083585,-6.2599199890628e-7,0.0035269801248214417,0.00993941366357112,5.644896467828072,0.24069408510759374,0.001140915438106866,0.2947439216388868,0.384588421660974,7.239333949821478,1.5320545072184701,1.4185547352047667,0.6528492338096301,6.810116163266873,36.512627707370974,4.3216696457015775,0.31614342141618107,-0.0075885382974944515,1.0,10.0,0.0,0.0,-12.462284438697607,-0.3688216657929697,-0.13493989932253836,129.97022586315248,-1.2993458065049204,-0.3017290500089571,-8.855310671059566,-0.2165869739312501,-0.45576192530163084,-0.06548824621994315,0.0015333141374330984,2.3991134108125483,-208.17004871688295,15467.027419708455,-1.2648238794094597e6,0.04620672383770846,2.5833875567133715,-262.3798702424699,20440.879276401298,-1.7570598574907875e6,1.251249057267056,-316.95647984002824,28303.127790686027,-2.6249071817212617e6,-343.8260455895604,40076.25334601538,-4.0842703464020225e6,56113.46558141255,-6.445488882936282e6,-1.0094826445555352e7
0.17393751514485525,-5.661082158053504,21.703551620958084,40.08079846799419,8.549738417018096,0.6010342333481947,-21.822912744872326,72.9724100511384,9.444511722505215,116.47567002497576,4.888448546551497,10.307723684804543,0.08577947688897831,0.2566399844157334,8.424257416617885e7,0.6196088691607269,34.123050289940586,110.5136171493266,645.6125946222941,824272.2185698901,34.63459176659546,38.940618883336455,-98.90486843940478,-2839.4666576330387,971810.5151659366,73.1521640001896,-711.4386593026392,-2572.6921786146636,1.137218076477213e6,-1994.6935541439673,2805.7285117138595,1.2706873215128228e6,21996.25038537399,1.0295933102620689e6,-553884.1563280298,0.21644035196479003,0.07479712924316641,1.0906007028881497,7.76400333702725e7,1.9327033543178465e7,-5.080686007170609,-1.262664126591063,0.039053252430036094,-0.01958422744694406,-0.04190390433068879,-7.403919689699583e-7,0.0032384273961151623,0.01126577889678957,5.630786545814697,0.25621348856461373,0.0012661779692189933,0.31264778396146914,0.40825503744759717,7.377367321664562,1.5987270962767037,1.4908131252566512,0.6196088691607269,6.473723676615534,34.63459176659546,4.099732170733714,0.35082195887135054,-0.00978465059770443,1.0,10.0,0.0,0.0,-11.661800465696635,-0.40138662043995965,-0.1505620020482922,117.79973245063195,-1.4642806193026485,-0.3419139980884525,-9.955585421431087,-0.23734262741236886,-0.49874326415039266,-0.06572281768868954,0.006938780865158897,2.4150618144996514,-224.26086147907418,17266.320723578465,-1.456983999500946e6,0.0560916459212154,2.552027776390164,-281.9489861646368,22816.8678176955,-2.0291328720905948e6,0.915474942150112,-335.40194453013896,31508.202555270313,-3.0379005406217617e6,-349.80830557167985,44407.49091021272,-4.735052599782431e6,61609.573670009435,-7.4743633452695925e6,-1.1677847670833487e7
0.17625119010514556,-5.647868090371082,20.987960919018693,39.41767818734455,8.548826655156805,0.6072905985766875,-20.304721139061268,72.95246180623076,9.434594890303778,116.27538390889258,4.886588601703842,10.303089386311033,0.0835608382494631,0.24663337500859442,7.990545746614662e7,0.6033029572823457,34.13700746219405,110.32554320530019,918.1036678873933,870384.0390506389,33.71314307406521,38.94273239846367,-105.27691341486627,-2674.5941898600254,1.0214152047250305e6,73.08371038909488,-734.03105360928,-2272.687174540976,1.1854333604667867e6,-2049.3940063542777,3565.848628880079,1.3050315758839657e6,23989.724793593825,1.005254217360921e6,-764204.120929305,0.2164403541757432,0.07605543466105018,1.0900259299219108,7.766008862082814e7,1.933779044023057e7,-4.914670566294409,-1.2623656477786953,0.04074407201887103,-0.019497029693724938,-0.04229973346533197,-8.066458880951609e-7,0.003086237369076676,0.012007709569977813,5.623248274242126,0.2644954476048388,0.0013347449776359038,0.32214522119694755,0.42081669548996953,7.446726999409533,1.6336622947744757,1.5290104821518298,0.6033029572823457,6.3083368750205695,33.71314307406521,3.9906564255795485,0.369634770039995,-0.011110658460605674,1.0,10.0,0.0,0.0,-11.272710530249626,-0.4188304303097763,-0.15911338924171864,112.032570962699,-1.5555658277792341,-0.36428467883286103,-10.562906689970191,-0.2485757163478289,-0.5219454425185661,-0.06584526614884745,0.00998546067759128,2.4141026080318055,-232.63471008927652,18247.637412693395,-1.5652015266147428e6,0.06156156865804788,2.522233538148954,-292.03312634185403,24109.533048347654,-2.1825184567214204e6,0.7116331903727874,-344.31946052440605,33237.38237873329,-3.2705798722986206e6,-350.7358799644617,46713.32831798619,-5.101184019069513e6,64458.39486259132,-8.051276926553706e6,-1.2559093366044335e7
0.18095812452555526,-5.621512636123836,19.630583510058628,38.12813493560139,8.546885623406947,0.6197163092433339,-17.4950530466616,72.9089048003794,9.413782795785739,115.84970476896348,4.882720648566213,10.293389587163785,0.07930171019206067,0.22782590255630716,7.191050337308206e7,0.5720669065030862,34.16456848021678,109.59015486210872,1543.9055772651961,969034.2400821454,31.94760386765399,38.94557171236851,-118.87891206954228,-2268.402130804538,1.125821341201617e6,72.93943771776082,-781.1426918645875,-1557.8576741983604,1.2831310038546484e6,-2162.541580227845,5294.31083013263,1.3656648719077695e6,28393.241791657012,925144.5645682891,-1.2737140838423716e6,0.21644035919391566,0.07862772774430166,1.0888058194059844,7.769967545346195e7,1.9359515320707336e7,-4.599746241141581,-1.2617264634334242,0.04428267795629247,-0.01913007699016568,-0.04284840216268143,-9.570544283868533e-7,0.0027738701584493495,0.013631626787277163,5.607506017566314,0.28176977726445973,0.001481373174167743,0.3418274786107961,0.4468621345762619,7.582672055755429,1.7051926327147657,1.6079129301994355,0.5720669065030862,5.99068432341301,31.94760386765399,3.781257949049078,0.40948365974215134,-0.014245457156948225,1.0,10.0,0.0,0.0,-10.534039186231272,-0.45531554985398626,-0.1774042183711785,101.35865076757888,-1.7530561951693069,-0.41298570768848175,-11.873027435728805,-0.27233632265567786,-0.570882584894252,-0.06609476192125804,0.01668138399852224,2.391074688534429,-249.57135191595154,20337.193239078242,-1.8036246229022034e6,0.073377505959623,2.4310880804778234,-312.1789675540936,26853.44061408692,-2.520746199412183e6,0.23177560914377382,-360.68585197062737,36870.63680214352,-3.7830141993390713e6,-347.29553727300663,51479.46921866173,-5.905787146363674e6,70150.12148376336,-9.313549894887663e6,-1.4470046678376911e7
0.18566202852410013,-5.595850314482349,18.393553452131734,36.91368125611648,8.544830753420282,0.6317151800458463,-15.016739767546694,72.86122007270409,9.392147485884138,115.399707716517,4.878749098958391,10.283341581224484,0.07535722590615594,0.21089346823640903,6.489516038176255e7,0.5432324190809131,34.19077450096048,108.3832877925712,2270.744358267834,1.0741455296963262e6,30.317295242506113,38.94630893900592,-133.31848122837908,-1761.6564986978433,1.234467486595186e6,72.78871311230382,-829.7247035150316,-695.7486338463009,1.379016513656968e6,-2278.0006858866864,7276.461650065939,1.41099395863947e6,33275.74145824628,797860.5228854069,-1.9052307400630168e6,0.21644036497796165,0.08121456519756337,1.0875185893888355,7.77372400427557e7,1.9380873569765188e7,-4.312714885143638,-1.261043186564043,0.04794643892158553,-0.018488730702263038,-0.04302055742740639,-1.1304687189278058e-6,0.0024601935237313745,0.01541600321655969,5.591231318868425,0.2995985276311343,0.0016374776108151554,0.361961643879275,0.47351904744472667,7.711792202944872,1.7772691497532696,1.6883170535598502,0.5432324190809131,5.696276255031543,30.317295242506113,3.5873344353500394,0.45137436888503074,-0.018039785920576944,1.0,10.0,0.0,0.0,-9.860041235041773,-0.49305736336523565,-0.19689154122646935,91.94200455602953,-1.9666138606668904,-0.4660971778885802,-13.28422113314156,-0.29730342576873725,-0.6220943156782219,-0.0663442179742181,0.024047009832954897,2.3377990186414386,-266.2308234300395,22547.89557006901,-2.067683600533898e6,0.0861103217966648,2.2963098909096136,-331.59889799589354,29741.90405016803,-2.8956334854067815e6,-0.34017446089094533,-374.1891544945709,40635.38206093715,-4.349609126563711e6,-335.7025759582141,56291.48295507392,-6.792064836470148e6,75578.36072923038,-1.069418012365918e7,-1.6531194725290427e7
0.18785146686474463,-5.5841267037183995,17.854759068365475,36.3720347943,8.543835249729884,0.6371526452528165,-13.962505670735073,72.83755119574396,9.381798265990913,115.18182110117307,4.876866590470102,10.278547268426099,0.07361872169235617,0.20358325602502142,6.192219065631898e7,0.5305580668191247,34.20244391150895,107.66123130095504,2645.553469263149,1.1253031446329975e6,29.600507740550796,38.945892283589345,-140.32415100585476,-1489.4399720170718,1.2863657991800548e6,72.71639450113948,-852.8346558780362,-241.59852309281982,1.4226035576261843e6,-2332.514546300624,8289.387611963168,1.4258479307807246e6,35717.42627760151,720292.0224222167,-2.2454574534498006e6,0.21644036795843982,0.08242399880485621,1.0868963796608695,7.77539152372566e7,1.9390645941572424e7,-4.187684377769896,-1.260709407314881,0.04969348014584006,-0.01808958324808313,-0.04296150168900212,-1.2198466459436947e-6,0.0023144824887856054,0.016304350309543424,5.5834720245063725,0.3080880683920932,0.0017133896128732396,0.37148504008076677,0.486130745985906,7.769652476587432,1.8110123368544802,1.72625327245823,0.5305580668191247,5.566438465858723,29.600507740550796,3.5018699905230872,0.47156154268533634,-0.020058828787114638,1.0,10.0,0.0,0.0,-9.566197504366158,-0.5110415964488506,-0.20637710749066998,87.93563006682626,-2.0716678458044337,-0.49238863834775604,-13.976423673628087,-0.3093429155071494,-0.6467109439964074,-0.0664602455027723,0.02770728985693674,2.3020086629128773,-273.84746399525926,23617.618599877962,-2.199818880700038e6,0.09235258282566677,2.217752142437689,-340.3179514519161,31133.573440655367,-3.083285648915997e6,-0.6395930534286096,-379.334465957278,42425.29964371411,-4.632564702788331e6,-327.1682020800772,58528.37928659051,-7.23315049654403e6,77971.39187596555,-1.1377138351196213e7,-1.753880942220531e7
0.19240101571771462,-5.560196466994511,16.803642649638892,35.29141327341433,8.541687788635805,0.6481428927178492,-11.951048604853916,72.78526159066413,9.359739524130804,114.71185587217458,4.872890323506409,10.268353372850921,0.07018823646340407,0.18944028007006075,5.6269782072534844e7,0.5056210707436105,34.22548010273432,105.83707332527676,3502.3315592972613,1.2361515212983505e6,28.189858153009155,38.94340694318832,-155.45110311427857,-846.0946965522853,1.396592632616991e6,72.56188577247953,-901.8359468479414,814.2962426857313,1.5100849154415836e6,-2447.2808924831033,10584.114034262864,1.4417967252478849e6,41143.39353080447,517164.1000704469,-3.0560823111661016e6,0.21644037479377745,0.08494781667855938,1.0855568520926944,7.778665675348955e7,1.941050881633143e7,-3.9437355829425984,-1.259982685162416,0.05340502933962717,-0.01704169308293972,-0.042534146420785235,-1.4248659411834499e-6,0.0020140746134228132,0.01827325210189837,5.566976244761005,0.32611340716769466,0.0018776852447623844,0.3915694425783807,0.5127309970376188,7.885465451327491,1.8815187100303568,1.8060901161741227,0.5056210707436105,5.310073251792105,28.189858153009155,3.333247786964071,0.5148760682952096,-0.024827455483401966,1.0,10.0,0.0,0.0,-8.992387273863915,-0.5492207268360849,-0.22693667076110768,80.28987957372942,-2.3016962179731992,-0.5503234924872098,-15.487711583175464,-0.3352150065491531,-0.6994352321519809,-0.06670095697364364,0.03578806177407157,2.2039736805700616,-289.29758310878447,25920.632067905783,-2.493977203625492e6,0.10596542273371518,2.0205332511934717,-357.6240632357465,34114.916679766815,-3.5010602837110865e6,-1.332574292238983,-387.35877500103624,46202.55709982931,-5.260719155391838e6,-302.3076548087422,63126.47999022089,-8.208329415364595e6,82572.29491084901,-1.2876482798008978e7,-1.9721074028163813e7
0.19677972747799416,-5.537693315880655,15.87196506746574,34.305110399936446,8.5395211900452,0.6583160321049973,-10.21941098900793,72.73083696413704,9.33782061676925,114.2375409272708,4.868986593331752,10.258256011137533,0.0671009125688626,0.17704070193618152,5.142606042145681e7,0.4832745350776822,34.245940328286224,103.67164922375454,4430.95710966831,1.3486338781976558e6,26.925288064846384,38.93886999287831,-170.72371707596386,-123.23067461642943,1.5052902897152726e6,72.40800958926457,-950.206937644565,1979.1780198648405,1.5890457037041662e6,-2559.5332641504265,13042.136498001066,1.4351854915659777e6,46824.366189258355,262018.63647190636,-3.9808742066756804e6,0.21644038226637716,0.0873901415379543,1.0842086056054066,7.781539897099091e7,1.9428931886347033e7,-3.7274609910996723,-1.2592395539503174,0.05707642401232628,-0.015737128667573402,-0.04170732055621214,-1.649059273381774e-6,0.0017303934557367257,0.020331872902899322,5.550627858134742,0.3439469871106528,0.0020440585510690624,0.4112591010129771,0.5388071055308558,7.991447775867286,1.9498656084018569,1.8841667390163588,0.4832745350776822,5.079142230691321,26.925288064846384,3.18152675445477,0.5582641851784302,-0.030226658808556642,1.0,10.0,0.0,0.0,-8.48307795275375,-0.5869492519047735,-0.24781297819132606,73.7052952533598,-2.5383311139652562,-0.6104314017100403,-17.036429929834547,-0.36121155385327364,-0.752169039596765,-0.06693189254802998,0.04417496087745553,2.077819338408257,-303.5617183862237,28235.46451936814,-2.8030491988463104e6,0.11988489140611149,1.7851573785189607,-373.0361102396132,37089.091340935454,-3.9399115476335436e6,-2.0939059884585096,-391.22439361590534,49885.746179104724,-5.917619867468499e6,-268.32302914039224,67426.83060656421,-9.221675286106383e6,86389.10071988252,-1.4417957228968851e7,-2.191867389706599e7
0.20095276610685334,-5.516708398460007,15.049969613057879,33.41072793070925,8.537366237912748,0.6676305780761441,-8.732833826307477,72.67508289276341,9.31632228085657,113.76539877144718,4.865201956069496,10.248381488927889,0.06433694242623114,0.16621257530175249,4.728557999594252e7,0.4633601405860472,34.26370819187613,101.23769609418616,5415.825776536311,1.4611172732719288e6,25.797923540977425,38.93251755047962,-185.91576391032288,665.1047705440635,1.6107610571075692e6,72.25691949007928,-997.3656525510128,3230.669487839022,1.6580333814600697e6,-2668.0394293701984,15619.603805431998,1.4054980417048493e6,52666.33491830928,-42530.17028542484,-5.008124025666667e6,0.21644039029081197,0.08972951454304073,1.0828703451812198,7.783989367996621e7,1.944571479836856e7,-3.536598269400754,-1.2584898979772934,0.06066111316873741,-0.014204844067289482,-0.04051099457835111,-1.8898684969747966e-6,0.0014678371827336935,0.022450563328092414,5.534619860645065,0.36137969419382415,0.0022099800872596824,0.4303332752606108,0.5640610544385571,8.087610777895929,2.0154414181259006,1.9596528691977966,0.4633601405860472,4.872204583085884,25.797923540977425,3.0457353119331625,0.6011201035116489,-0.03620181915187693,1.0,10.0,0.0,0.0,-8.033095476608658,-0.6237514427520638,-0.2687085887754028,68.04995339508272,-2.7780535291556534,-0.6718327338003575,-18.599501942670976,-0.3869951404141293,-0.8042260308027736,-0.06715108181459126,0.05272821652774514,1.9268382216448852,-316.463718011731,30526.275581364378,-3.1222800552162696e6,0.13389589670856086,1.5168776171075304,-386.35421823219554,40007.603119487154,-4.392922896174481e6,-2.909959251588103,-390.87590883645214,53408.124081101065,-6.592256225370189e6,-225.66877126934196,71338.15224908241,-1.0254890798044248e7,89306.82923669484,-1.5970857312193347e7,-2.408080585656136e7
0.20580494262298324,-5.492849444666157,14.167258987780862,32.422792134860714,8.534751340706382,0.6779795841172861,-7.180770967333473,72.60530967061771,9.29060335723578,113.19175891682761,4.860729655522374,10.236603930387718,0.061322595513497224,0.15470709829323545,4.298149056907613e7,0.4417585649769821,34.28204285175434,97.95850398960762,6689.559562255188,1.5983768745097993e6,24.574511151145245,38.922575922573216,-204.34179066602252,1709.4849774130491,1.7350144632983443e6,72.07618027024621,-1053.4417484437588,4865.814234519703,1.7285665770889274e6,-2795.934692038744,18912.82986392495,1.3378357271093156e6,59993.71615238656,-481131.3410161576,-6.399740549977465e6,0.21644040084717245,0.09246360745780645,1.0812496273223926,7.786434564030801e7,1.9464096243716065e7,-3.3315685644226987,-1.2575654723282617,0.06492828852781315,-0.012044938730716223,-0.03858255845921962,-2.206738680882842e-6,0.0011760099010946809,0.02511564367041176,5.515486899677182,0.3821772036131482,0.002411661030846685,0.4528672049474109,0.5938788268662324,8.193699746512385,2.0922305139071846,2.048679668207933,0.4417585649769821,4.646286259326002,24.574511151145245,2.897700249838948,0.6527409059931162,-0.0442896062067326,1.0,10.0,0.0,0.0,-7.549115862991574,-0.6675172155763407,-0.29423874908507575,62.141871733338434,-3.0745505417385024,-0.7484630211615069,-20.525038479079328,-0.4182232730277013,-0.8669456857519859,-0.06740460715870047,0.06336536757450703,1.7114203196496987,-330.4353124635975,33286.35242035155,-3.5248321582727954e6,0.15109960184692459,1.1480681007728002,-399.85120789738687,43487.26667859088,-4.963597712379206e6,-3.9752127170866087,-384.84991985667097,57474.061326607654,-7.436734022720157e6,-162.0530363903141,75554.37247508297,-1.1536650851776656e7,91591.6861300032,-1.7868652738098625e7,-2.6644537629050348e7
0.21099866516267424,-5.467926477197477,13.300748507158431,31.422754304392686,8.531824061542439,0.6884659114733966,-5.70325611408886,72.52451490314209,9.262247149426738,112.5484345970957,4.85586581078796,10.223660577606042,0.0583118525773559,0.143542539678933,3.8903246363748856e7,0.42032692287268586,34.29866204159302,93.92000805406249,8213.619340123947,1.7529891954004124e6,23.360065436861504,38.908836083277414,-224.94571218139836,2986.482759015572,1.8690076371383339e6,71.87723606063054,-1114.8704941845938,6838.093834560945,1.7898460268734104e6,-2934.71322672785,22799.816631671165,1.2199888815152086e6,68484.01977307035,-1.0633960877136767e6,-8.148064071453937e6,0.21644041376923642,0.09540628444313877,1.0794389403504803,7.788510756313102e7,1.9482186526058685e7,-3.130207888266167,-1.2565106897875329,0.06960611799670721,-0.009252386966045552,-0.035832272626329945,-2.594719906490549e-6,0.0008850332310265796,0.02822002733900457,5.49439484602247,0.40505607395472104,0.002637522966100724,0.4773798650953954,0.6262832918995905,8.300699384734502,2.1750757291701475,2.145378736744046,0.42032692287268586,4.420363972012535,23.360065436861504,2.749920815361325,0.710057833305826,-0.05447122492840276,1.0,10.0,0.0,0.0,-7.073133235782532,-0.7154459889721227,-0.3230444552094045,56.512752989515846,-3.413468298546432,-0.8369597971766901,-22.716160315740915,-0.4531537928497966,-0.9366698862879363,-0.06767416122045739,0.07558074577975238,1.4306928807305568,-343.9269429543625,36344.53023884524,-3.994239500246325e6,0.17059829394813153,0.6819013532097101,-411.52335163596297,47289.88394153381,-5.627990165141251e6,-5.260809334034795,-370.8132964696373,61727.24820439825,-8.41180788128275e6,-75.37946710803949,79528.54594239502,-1.299931394460201e7,92404.75280686552,-1.9991707177390985e7,-2.939557769057306e7
0.2163104656600051,-5.443063567693419,12.489489759047162,30.456695097588927,8.528695177083645,0.6985385473944451,-4.3627361318469635,72.43510392424056,9.232400958152363,111.85929078216623,4.850818987953444,10.210081078372829,0.05544104175885377,0.1332128424457979,3.522042123695322e7,0.40005104229483074,34.31219230766002,89.23154934913961,9952.583614429686,1.919334462784267e6,22.210378786897607,38.891443450683475,-246.928631130302,4470.214931253373,2.0059627175924934e6,71.66859603429882,-1179.1109781746513,9100.66159784991,1.8340283278062332e6,-3078.450178206669,27171.23017056203,1.0436669815570741e6,77868.95360010047,-1.794169211924116e6,-1.024135410642416e7,0.21644042892387003,0.0984324832550627,1.077507429379668,7.78998352060008e7,1.9498715166089177e7,-2.941572973442362,-1.2553593434211106,0.0744992303693396,-0.005847528354782762,-0.032232784525016926,-3.049841917621547e-6,0.0006170515691164237,0.031677301487779065,5.472177353179557,0.4291012685854965,0.0028785605335536328,0.5028331807491206,0.6598825966265814,8.403417956766903,2.260515287979115,2.2456692235563347,0.40005104229483074,4.204658415428431,22.210378786897607,2.609104751497806,0.7708064728547377,-0.0667210101139416,1.0,10.0,0.0,0.0,-6.626575273122967,-0.7655346571200403,-0.35409589721649926,51.399841386950904,-3.7835558992783054,-0.9346634196921826,-25.097389870818102,-0.49051006327444835,-1.0107296522427867,-0.06794772340450078,0.08896676254916137,1.0869337456609343,-355.8788184311421,39568.43331174997,-4.516509686322993e6,0.1916959865010562,0.12462566252445229,-420.00389399892833,51229.78986224909,-6.365562607655525e6,-6.738745804343786,-347.26736380608963,65888.75310748983,-9.483410009341765e6,35.399936129711044,82832.22310828221,-1.4583463210168067e7,91091.7311502035,-2.223384922475075e7,-3.214231893848701e7
0.2189604506055513,-5.430887161744503,12.110563414885247,29.994790004892334,8.527083860554864,0.7033107834330006,-3.7511942468170476,72.3878578679695,9.217204316065324,111.50375821169898,4.848276816292446,10.203183047305751,0.054081104388575364,0.12843065370486167,3.354609419954113e7,0.3905088848578114,34.31755651298973,86.68344599389437,10890.945135632228,2.005434112685312e6,21.669024888621966,38.881505423395495,-258.2295660136028,5279.9303315541865,2.073867510337117e6,71.5627932989314,-1211.6660980261547,10324.583071523179,1.8479651458377186e6,-3150.7736353247487,29504.337035698518,932167.3595547337,82818.74084240838,-2.214804648253248e6,-1.1410559088532044e7,0.21644043728831977,0.09994829341298246,1.076514239895244,7.790448621240665e7,1.9506123664311215e7,-2.853416485418746,-1.2547566289247127,0.07697860020066266,-0.003930029484715648,-0.030122469689860633,-3.3010809197635786e-6,0.0004968956293565324,0.0335129879167262,5.460852321256878,0.44133650220944,0.003002363923470381,0.5156644706722998,0.6767967832933417,8.452219763433336,2.303415749529314,2.296192032983754,0.3905088848578114,4.102371597137475,21.669024888621966,2.5424379585806935,0.8018945977646618,-0.07359784520832971,1.0,10.0,0.0,0.0,-6.417646673675716,-0.7909007545131527,-0.37019172077860296,49.06495066587021,-3.977185945116236,-0.9862161943365885,-26.338719933284356,-0.5097719692953016,-1.0487121715672258,-0.06808336620670848,0.0959843949385569,0.8930518334608021,-361.04980344581907,41207.74408645912,-4.793223460636858e6,0.20265724351110118,-0.18516355623070346,-422.76317184801917,53202.736475640806,-6.755547948817058e6,-7.540203402354425,-331.682622959686,67864.07728736046,-1.0045136486924207e7,99.79780365016985,84127.14398361763,-1.5403351483817685e7,89485.22654851156,-2.336831738883029e7,-3.3458885423177168e7
0.2241546898385364,-5.407441891259315,11.413296496163793,29.125668228368202,8.52382956701901,0.712164522474536,-2.650880528717739,72.29000798238074,9.186849794015584,110.7843875729169,4.843252297053619,10.189434993142882,0.0515437533271141,0.11970509433278034,3.0543116996835142e7,0.3728289394083592,34.32526227453337,81.28775786063807,12872.007671004945,2.1802425990925357e6,20.66540188423359,38.85961454218926,-281.0057146843206,7005.504547719472,2.2053811863950505e6,71.35259330041033,-1276.4002798654897,12911.497250956592,1.8573876735297348e6,-3293.5957306741343,34375.7576491087,663267.8941445213,93041.9050728059,-3.1573839003708847e6,-1.3962318567185422e7,0.21644045538384776,0.10293078680436216,1.0745114661605835,7.790793223729324e7,1.9518848522505302e7,-2.691097776195333,-1.2535188809608635,0.08190666367883895,0.000273311505312868,-0.025345269501173905,-3.844676648765775e-6,0.0002923540132328303,0.03733310837992536,5.438195340843523,0.4657710828597816,0.003251349656569293,0.5410485513069093,0.7102014724729658,8.54333757137534,2.388055293649489,2.39609075165012,0.3728289394083592,3.9113346425424464,20.66540188423359,2.418133211440239,0.8642985520356461,-0.08870183217387512,1.0,10.0,0.0,0.0,-6.032539070243292,-0.8413002805864305,-0.4029154705509737,44.858975735224966,-4.374330460605158,-1.0928673345809836,-28.875433041360534,-0.5487536133825974,-1.1251547884205635,-0.06834761790892019,0.11039936359368015,0.46794215207031553,-369.47169674792565,44469.02176954629,-5.366967920395739e6,0.22498275022121705,-0.8562960672219104,-425.000169090526,57058.68212209137,-7.5621646263972735e6,-9.239757803220876,-292.99198240297346,71478.31214658052,-1.1195671721567541e7,245.1902834817515,85844.55381810942,-1.7058159424012214e7,84203.38400773943,-2.559718557629013e7,-3.587112066787133e7
0.22914965230967782,-5.385402990760784,10.794836712927797,28.332437844148878,8.520581725773296,0.7200391777797492,-1.7027949298257392,72.18919230513738,9.156981164567325,110.0647478119438,4.838374860209878,10.175943751835035,0.049251541538578615,0.11204967852402757,2.7965839718403384e7,0.35701437487043974,34.32901839693292,75.59943545974271,14960.14499840808,2.3559778129721466e6,19.766899664737572,38.835604830566304,-303.66556689176196,8842.706646061126,2.3289031637077644e6,71.14758034345803,-1339.737262570113,15638.490442986644,1.8412635332029068e6,-3432.1118783884644,39437.44346846471,335609.8834865231,103527.88531311484,-4.223655769112956e6,-1.6764421008811725e7,0.21644047510259262,0.10581256109612282,1.0725169965573664,7.790359103708464e7,1.9528619526858136e7,-2.546988701465387,-1.2522562200022191,0.0867240355828242,0.004898536022526961,-0.019910054072393057,-4.4371047954720176e-6,0.00014061739040181358,0.04129319174636081,5.415843328513946,0.4898202050836057,0.00349792471219231,0.5657217091614677,0.7425854677256252,8.625503656164684,2.4701616505514314,2.4931457439626876,0.35701437487043974,3.738528525980782,19.766899664737572,2.305944496298651,0.9260978294538815,-0.10544491747948263,1.0,10.0,0.0,0.0,-5.6901584775128695,-0.890557854667491,-0.43585926266019537,41.228359445109,-4.7785099160813225,-1.2026458688689683,-31.44474790317052,-0.5877972495791335,-1.2011513876475135,-0.0685997512677637,0.12509079447818558,0.0005817401836401594,-375.1994194280191,47649.436680826606,-5.957711024389325e6,0.24750063480061663,-1.5846308902920467,-422.77345014505113,60718.319328207246,-8.389571680423949e6,-11.040606092547689,-244.68607435277207,74547.98744201823,-1.2359108367282055e7,410.8870395906178,86286.67647213567,-1.8694928040412772e7,76069.13263989502,-2.7710005903830647e7,-3.7889140050521195e7
0.23388623752209778,-5.364943451704307,10.251038284551871,27.61611586479518,8.517395988725962,0.7269123363367975,-0.8915323053566316,72.08733040466748,9.12807458327369,109.35736092321041,4.833714548205936,10.162918729596678,0.04719989741098153,0.10538692210675997,2.5768314036313523e7,0.34300558827871624,34.3291334936275,69.75203471372232,17112.239584135496,2.5296792868022514e6,18.970249520730636,38.81023779282154,-325.81586245533896,10750.833190526335,2.442343945461387e6,70.95127404450098,-1400.7132568621334,18445.662544332426,1.8000935271587279e6,-3564.3699588187787,44583.22423645701,-44369.7522630469,114068.73048057657,-5.3928999507780075e6,-1.9762195116807684e7,0.21644049611837937,0.10855718014503662,1.0705652322322559,7.789193197126812e7,1.9535416003239613e7,-2.420141604653599,-1.2509912567249017,0.09135596120364779,0.009842155926423731,-0.013950432032371009,-5.068536683739415e-6,4.4410585421972424e-5,0.045317284029143624,5.39414635674496,0.5131108653725761,0.00373733142010686,0.5893263956422741,0.7734737059028078,8.69869237990976,2.5486984519737583,2.58596814618258,0.34300558827871624,3.583668746492932,18.970249520730636,2.2056319799429156,0.986280809278786,-0.12354174589710626,1.0,10.0,0.0,0.0,-5.3884014120095305,-0.9379282805324176,-0.46844517576312256,38.11532587953017,-5.18223834469147,-1.3135244790732172,-33.99933151775681,-0.6262619982720323,-1.2754709641273714,-0.06883715854835692,0.13978007005965382,-0.49800651315136213,-378.23624101276346,50687.2491894906,-6.552678945465164e6,0.2698042541295844,-2.353708661150392,-416.24356689227653,64105.19958418481,-9.219330507531086e6,-12.905322730668527,-187.80987087055644,76994.77939401596,-1.3507557022824198e7,593.577944932838,85400.3221802958,-2.0270158443461314e7,65144.25768469074,-2.964025520667148e7,-3.941932430241446e7
0.2393755782425473,-5.341744508843628,9.667866795296526,26.826642387867146,8.513576278433943,0.7341356975569528,-0.04558872429896313,71.96144421415728,9.093902859690177,108.50750994682897,4.828277851615264,10.147557622993245,0.04495760174218433,0.09831654875413463,2.348471602184555e7,0.32787632541341666,34.32492244479371,62.41819684685555,19823.248784793042,2.7398600970346928e6,18.10891503440759,38.777808006572535,-352.26643223633675,13170.086520613,2.5680534613705263e6,70.72238329849343,-1472.411901807632,21973.546727670706,1.716942242754415e6,-3718.5648078691033,50973.07190845934,-577696.1922242136,127017.28237465782,-6.957589643358422e6,-2.3683195653116643e7,0.21644052358851598,0.11175187081748272,1.0682317551382974,7.78684680186764e7,1.953998908572112e7,-2.2839314357886007,-1.249440456649893,0.09679263835981419,0.016288231967941998,-0.006007387071006379,-5.893881289782797e-6,1.3622984500371156e-7,0.050319328658088275,5.3684040045255985,0.5406754056555519,0.004020362711706213,0.616897731676809,0.8094170513192469,8.778021119971902,2.640591505092113,2.6943664303750814,0.32787632541341666,3.4142087116222153,18.10891503440759,2.0961272321017463,1.0579130031828843,-0.14749615081059322,1.0,10.0,0.0,0.0,-5.063953935178455,-0.9935680003924519,-0.5078627298542913,34.86095593712291,-5.675398142056551,-1.4505921576816578,-37.104393769468814,-0.6726362845078219,-1.3643566862493306,-0.06911047030124864,0.15773624384570756,-1.1462546991470435,-378.5263823754228,54209.6961342594,-7.283280039221456e6,0.29681316877151187,-3.3446392064262724,-402.7101751625414,67874.26039980506,-1.0232767512366347e7,-15.26551994842327,-107.09347703169173,79133.42367726847,-1.4883259488053534e7,839.1965450326362,82496.949262579,-2.2096607535992417e7,47969.4068756005,-3.172088410600788e7,-4.056674900193392e7
0.24526152974516782,-5.317453174857137,9.093201583155931,26.02521856078505,8.509329281602499,0.7409725256759129,0.762764933710816,71.81685678586553,9.056509478755798,107.56092404688049,4.822413833808147,10.130788437796111,0.04269995717714184,0.09142897953784902,2.1310171447667852e7,0.3128636840683197,34.31507128707254,53.87701869154806,22998.05233957576,2.9763355454431335e6,17.252982624749418,38.73963311616602,-381.5287061006701,16019.05183827389,2.694419004107278e6,70.47652515777747,-1550.4223043199997,26090.028524389025,1.580447120835814e6,-3884.7692477583514,58339.35912994005,-1.2716133347323965e6,141782.78753832198,-8.90748204309158e6,-2.8461674353858553e7,0.2164405571577677,0.11519316293575681,1.0656471428035381,7.783045716658562e7,1.9540573368557163e7,-2.1494759003370527,-1.2476734668956566,0.10269256590695099,0.024104379715950315,0.0038174624010788964,-6.902353010055844e-6,4.502821519000133e-5,0.0560994540881544,5.340107007089627,0.5708892276338758,0.004328778852005524,0.6466702486572922,0.8480387815775814,8.856845248548318,2.7402351669494704,2.81139755643866,0.3128636840683197,3.243367833045454,17.252982624749418,1.9860326690076981,1.1369322391796353,-0.177111614686173,1.0,10.0,0.0,0.0,-4.743260818533637,-1.054039283342275,-0.5521185710299237,31.740733611599683,-6.234799233878963,-1.6082004997425376,-40.6069003356304,-0.7245633665671242,-1.4629736804852982,-0.0694017534664783,0.17811638752129966,-1.929105644976664,-374.58298764165175,57954.50428956232,-8.113199869006836e6,0.3271658889973421,-4.5313120343483515,-380.31467211237356,71653.5892757391,-1.1375692990259003e7,-18.044087952209374,-1.139970371746828,80412.09825613907,-1.639544422361903e7,1146.647365136978,76749.48020661861,-2.4014530897547886e7,23336.38731003354,-3.366537048334767e7,-4.081790470749256e7
0.25130427314424936,-5.293113835849916,8.552136184659322,25.24735807337033,8.504806472564836,0.7469864757884752,1.5000151406223838,71.6577821193091,9.01736373285387,106.551706053302,4.8163649275712865,10.113272440979665,0.04052467566418863,0.08502043293264416,1.9333263994340792e7,0.2986403874951192,34.2990744177773,44.354497690952876,26556.35351053848,3.2319384861543e6,16.44060517486877,38.69708155856487,-412.5116011946761,19226.166592718957,2.8133561494868505e6,70.22514583370528,-1631.6197685957231,30682.52195861841,1.3833540760184752e6,-4056.087105188944,66464.04026335184,-2.1287842317331764e6,157902.276067345,-1.1228723396706728e7,-3.403456387111183e7,0.21644059655412407,0.11874220504810153,1.0629081985371056,7.777643962209389e7,1.9536077198741555e7,-2.022608057291463,-1.2457439615614332,0.10881208717369042,0.03316249690368847,0.015399028389228145,-8.085561790355316e-6,0.00020543758668885095,0.06249603819705349,5.310329989686466,0.6025852567644228,0.004648524330007768,0.6774056376402064,0.8876669252524094,8.93140194354275,2.843817510208211,2.93218603075523,0.2986403874951192,3.0785581202197085,16.44060517486877,1.880131881438052,1.22041250106144,-0.21221130995275964,1.0,10.0,0.0,0.0,-4.440291169747911,-1.116921195347487,-0.5997196241529863,28.882959654579174,-6.842641279481599,-1.7819800454880252,-44.39004306805083,-0.7803213515309968,-1.5678206996820254,-0.06969949472367826,0.20027258177904922,-2.8317651798441275,-365.4774146218222,61720.753826588196,-9.011332608462406e6,0.3598410076037144,-5.889609836213214,-347.9018153737279,75153.93162416478,-1.2601164796139423e7,-21.176066083288653,130.6740706912752,80397.64907348603,-1.7964470766416144e7,1514.2407557175811,67504.74781894362,-2.5881996498864807e7,-9712.864197559855,-3.5216305330032505e7,-3.970773372487646e7
0.2573304076016007,-5.26941739254208,8.056791248038019,24.513539485079942,8.500130957761682,0.7519418091672054,2.153821174842028,71.4881140017792,8.977616667482035,105.50818474409051,4.810311480012075,10.095522002288314,0.038484957147269565,0.07922199080159523,1.7584913765522853e7,0.2855520289172334,34.277088328262124,34.059876853535705,30417.151297532426,3.5010353242092775e6,15.691448828126784,38.65163235848755,-444.33767023575814,22717.205754540242,2.919432733262695e6,69.97711568070244,-1713.608537187162,35639.676028600654,1.1230153844693776e6,-4227.383406875549,75143.4265379174,-3.1439193647474917e6,174963.72380173602,-1.3894031005113788e7,-4.0317204447275415e7,0.21644064138715685,0.12229676830649913,1.0600941879848542,7.770621793777296e7,1.952598221240028e7,-1.9061573941240826,-1.243699997561781,0.1149635990705021,0.04330504288310797,0.028552270018771857,-9.431444894544754e-6,0.000496919852332046,0.0693545982319243,5.279925862839764,0.6348439888899324,0.0049680303944955205,0.70817060113721,0.9270473768683033,8.999669419401606,2.9485124276174988,3.0530454526027464,0.2855520289172334,2.9238565798099168,15.691448828126784,1.7810142771316941,1.3060344208913377,-0.2524674418056041,1.0,10.0,0.0,0.0,-4.161909660082495,-1.1803718198637987,-0.6494015346656351,26.335715660795735,-7.48332469456507,-1.96794934721684,-48.35302980396184,-0.838484285930891,-1.6760725287899514,-0.06999589862965316,0.2236376111356584,-3.8365604696306983,-350.79028907236136,65347.93730980667,-9.948041958288979e6,0.3939763439486821,-7.392323813616828,-305.0579985106799,78149.32878132182,-1.3864566505339976e7,-24.595196088568223,287.7346918516423,78773.67375430459,-1.9516189629832886e7,1938.1968472172464,54326.56080270261,-2.756976598151844e7,-51728.403767958225,-3.614579430625273e7,-3.684076899498838e7
0.26028913378746293,-5.257985218238992,7.828360891483886,24.167609784681844,8.497774311904488,0.7539852874624978,2.4482633534888163,71.40068754976444,8.957858348525722,104.98249329775842,4.8073337139632715,10.086709301900285,0.037526946522485734,0.07657113823875789,1.6798887513597492e7,0.27949786254267645,34.26407246113689,28.69824428366938,32430.080471455138,3.638843672916624e6,15.344276182721895,38.62834742946218,-460.2992310673258,24540.666475740687,2.9664857581781456e6,69.85682385466059,-1754.2052873568377,38213.971030374385,969937.0936389823,-4311.581755224541,79619.42352178751,-3.7053814964933624e6,183708.0572338933,-1.533955068721035e7,-4.368307778873721e7,0.2164406656124512,0.12404728964577029,1.0586835221695503,7.766538296577731e7,1.951882958045966e7,-1.8523342204051438,-1.2426517199258704,0.11799729473149118,0.04871183533423371,0.03562706887947753,-1.0158349137566114e-5,0.0006932121486563383,0.07290081328304684,5.264746420392761,0.6509092497805928,0.005124314789644194,0.7232999565331182,0.946295861249145,9.03106185503701,3.0004600463725333,3.1124551811412653,0.27949786254267645,2.851149892325997,15.344276182721895,1.734529800727578,1.34894344162951,-0.27431957275731583,1.0,10.0,0.0,0.0,-4.033163759230544,-1.2117791384194823,-0.6746110336621332,25.183492972146507,-7.810731796826075,-2.0640814407859613,-50.36877886464562,-0.868005855845615,-1.7305941792764314,-0.07014152476277394,0.2355827285039926,-4.3696428783795636,-341.3735753882089,67065.36590459364,-1.0420895278912239e7,0.4113118727488283,-8.186478008309091,-279.8536192739605,79401.47168562221,-1.44957953556764e7,-26.38653978256452,374.9718036980821,77297.552310148,-2.0262595650856648e7,2168.924644049193,46213.545025584506,-2.8308982895019248e7,-76079.11596871789,-3.631749383223884e7,-3.465763030753553e7
0.26885904303390673,-5.22559104573773,7.216303315725311,23.215250360745674,8.490716275729712,0.7584191443147278,3.214240687533353,71.13174690080139,8.899790381960264,103.41118445360468,4.798695678411249,10.060843685376641,0.03489845173417804,0.06954423019762654,1.4757271946749164e7,0.2632346322866369,34.218124079938484,11.938307439017754,38710.20252599029,4.061971885272704e6,14.409088805930617,38.557956235719125,-507.77767653841386,30239.618575996843,3.082497415291647e6,69.51625671397375,-1872.9530146186373,46204.67324611867,424268.56480795017,-4555.539136417938,93401.9541518404,-5.585678594189871e6,210443.18726136364,-2.0074405150395613e7,-5.4549083944746144e7,0.21644074487816312,0.12913605907605324,1.0544948096665956,7.752179560028484e7,1.948931138038388e7,-1.707633724028471,-1.239445299816828,0.12681432222053363,0.06606001753681648,0.05855421483195541,-1.253475321912047e-5,0.0014822366049328513,0.08384953984844769,5.21987875755503,0.6982361503906083,0.005570988304719844,0.7671375268045062,1.0015697172035358,9.1144887432417,3.1531061419707545,3.2844434891536456,0.2632346322866369,2.651553735562334,14.409088805930617,1.6072468136162332,1.4765032778140184,-0.34614390815218565,1.0,10.0,0.0,0.0,-3.686877503689976,-1.303636551663073,-0.7506995311029006,22.16654291734492,-8.807921296427155,-2.361384753436395,-56.469975546833524,-0.9572397330450917,-1.8937321836906884,-0.07056515260489687,0.27198822359698616,-6.068247436402439,-305.2129871735283,71726.49831205576,-1.1827704939506702e7,0.4637152138832609,-10.70625649076912,-189.8809875887722,82036.46749275099,-1.6342715131884009e7,-32.014812773579166,668.8017795759348,70064.94990502112,-2.2311705167818256e7,2928.549240833898,15667.019228438809,-2.9986537114900585e7,-162426.69084979052,-3.545751640968269e7,-2.478826520446129e7
0.2742289610742905,-5.205814902603148,6.866915719518533,22.653599412888262,8.486112414009801,0.7600448599221243,3.635838330219565,70.95103945535281,8.862815032891232,102.39041865497548,4.793278286440386,10.044393968511661,0.033352432448368136,0.06558500540082073,1.3634882544473318e7,0.2539368945472757,34.18314866984737,0.42237057643695486,42995.69228960444,4.3479008464471875e6,13.872283796819275,38.512163120630696,-538.483875579824,34134.79299128012,3.13898776647547e6,69.31058082147892,-1948.172137169402,51627.065298335605,-1222.5209239211345,-4708.2828647731285,102676.92549188608,-6.970973671388828e6,228302.1470203778,-2.34855967726378e7,-6.225725366314713e7,0.21644080212189978,0.1323377133570624,1.051796203904008,7.741139531705461e7,1.9463675108947955e7,-1.624628546645674,-1.2373046476738923,0.13234668825379742,0.07828844788709186,0.07487773081355234,-1.4248626580782756e-5,0.0021606567124412236,0.09123046814260262,5.1911080861652295,0.7284557898651849,0.0058433794792762325,0.7945642298371876,1.0357261876948962,9.161350103272449,3.250527739778304,3.391873518124076,0.2539368945472757,2.5341192083144946,13.872283796819275,1.532578739491461,1.558959871851004,-0.3982116962043337,1.0,10.0,0.0,0.0,-3.488212531603745,-1.361834324302332,-0.8007259503972044,20.490343522323272,-9.470722017231619,-2.5627098766040834,-60.494195964774704,-1.0160869068222615,-2.0000096799640477,-0.07083320553685991,0.2962096357427192,-7.254905485136861,-275.3143096324154,74348.2721920823,-1.2727964309324533e7,0.4982586730532951,-12.45933281896907,-119.51680347579992,82792.01888282041,-1.749501300846208e7,-35.89139092299241,886.8357283522284,62943.037540645906,-2.3462748543425992e7,3479.5283089431578,-9573.311030223475,-3.0574937224060114e7,-230121.96636075975,-3.363744898392014e7,-1.536134754619256e7
0.28043642745158487,-5.183431225235583,6.492301930632223,22.035436851803276,8.480607958883965,0.7607862109160644,4.074525030062577,70.73011465875027,8.81955496119288,101.17647763515559,4.7870164104149575,10.025161679445704,0.031652065827533486,0.06138450459475074,1.24671438579754e7,0.24397353971364738,34.13693554603431,-13.98059463856827,48296.57508988331,4.702189074258454e6,13.294717446142213,38.45831832844619,-574.9281410696117,38958.36326628487,3.188224482772163e6,69.08235759888072,-2035.8431321925234,58308.50714917247,-580161.3293855503,-4884.555847917018,114040.00432480326,-8.788185961864075e6,250069.58976796005,-2.7889587843418807e7,-7.209370374591061e7,0.21644087640373066,0.13605017460426874,1.0486102788871097,7.726269577099055e7,1.9426636278339695e7,-1.5351958828353185,-1.2347010819634436,0.13873103967916373,0.09382734273644949,0.09576641423230041,-1.6469198124257188e-5,0.003141219641011256,0.10026837045038624,5.157250124184862,0.7638865083374866,0.0061475225490310705,0.8261676916987555,1.0746187679934311,9.210612635124336,3.364996676421283,3.5154174183238736,0.24397353971364738,2.404982601820339,13.294717446142213,1.4506474820393267,1.6567748795207786,-0.4659112744974441,1.0,10.0,0.0,0.0,-3.274262047639013,-1.4296984854177974,-0.8608334146022856,18.730078242546774,-10.274582138254393,-2.8108175386254945,-65.34236324711352,-1.087065284517292,-2.1268929684718154,-0.07114715995188398,0.3256169834763123,-8.750390900712336,-233.21099297182366,77015.21642011932,-1.3774092011780614e7,0.5398954088882291,-14.662730687596804,-23.383238962215543,82623.85028366029,-1.879666188526366e7,-40.7295638060676,1174.8047477838295,51781.325911527005,-2.4602270821605735e7,4195.594838903951,-45573.03065416502,-3.0662319383585643e7,-323472.8674401635,-2.996854035546454e7,-619158.7802066836
0.28378425073423375,-5.171564015465804,6.302269365611237,21.715102464838843,8.47755442824067,0.7606691637775125,4.291548958831162,70.6054979928084,8.79600839856527,100.50690328952383,4.783640935627773,10.014697411855902,0.030770636395221908,0.0592721218232014,1.188916942385752e7,0.23892810431868775,34.10951958571969,-22.281368732639095,51313.22060282966,4.905397735610294e6,13.001092159281303,38.42913861487648,-595.0223084243567,41705.99902270646,3.207641514796839e6,68.9642452508686,-2083.433600605424,62101.70323086675,-933361.0335424937,-4979.443791386642,120465.73238552008,-9.87003147082136e6,262334.7022541658,-3.0481387724326212e7,-7.783200819839191e7,0.21644092036981583,0.13805713012573223,1.046864032157048,7.717261851056382e7,1.9403180371257763e7,-1.4896165080032426,-1.2332386440856506,0.14216302988189622,0.1028684399496182,0.1079815538999808,-1.7781473995014907e-5,0.0037639576764229203,0.10536902421829283,5.138732996661718,0.7832014094324976,0.006305563577867874,0.8431475018079421,1.0952876203607311,9.235084233381789,3.427608610089996,3.5816522458570503,0.23892810431868775,2.3380713538944495,13.001092159281303,1.408262521330891,1.7106692245574333,-0.5060226111682011,1.0,10.0,0.0,0.0,-3.1653096245113375,-1.466556860241175,-0.8942703457091647,17.851611243029893,-10.725363470485753,-2.951822320303994,-68.0456940541336,-1.12670836645147,-2.197169297565125,-0.07131889372592011,0.34212478585222134,-9.614236038357905,-206.94932879937267,78263.8445233576,-1.4335988960417656e7,0.5631364797126786,-15.933263607864308,35.52652615257622,82003.27138761952,-1.9475346159227215e7,-43.50543984680587,1347.2983992586455,44296.02760518484,-2.5107464522594035e7,4619.565676786318,-68380.32825167823,-3.038870682105297e7,-381295.6097652084,-2.7165465469748847e7,9.32054593758314e6
0.29081545756371147,-5.147089384855113,5.92821719230508,21.070277335427875,8.47093644750252,0.7592180584762991,4.707345461738961,70.33101213841721,8.74609902452139,99.0673407556216,4.77655900840964,9.992521264793657,0.02899374382094331,0.055152233288798466,1.0780396335738411e7,0.22903188981729475,34.04654817158792,-41.0741125960982,58016.50844710232,5.364659551526366e6,12.422301684151961,38.36828917992376,-638.2858990825413,47819.16786739277,3.232692550902572e6,68.72946730145479,-2184.071965398713,70518.69352454109,-1.7740153908794331e6,-5178.22278021009,134676.9351406553,-1.2389005252543507e7,289373.6147429802,-3.644889089218862e7,-9.092703246699177e7,0.2164410224055684,0.14228213384702035,1.043136676212391,7.69595991227113e7,1.934550222260474e7,-1.3993716897782122,-1.2300322870785445,0.14932809267230104,0.12346438108113494,0.13594290540118614,-2.0820385769420528e-5,0.005302464835491614,0.11659878249176442,5.099283363722807,0.8241978723568008,0.006620666335276633,0.8786125905646028,1.137887030861147,9.281901621892793,3.5612431875576394,3.7195705496088167,0.22903188981729475,2.203305681166147,12.422301684151961,1.323014449821275,1.8265451833204593,-0.5991657017267902,1.0,10.0,0.0,0.0,-2.9499063313662823,-1.54455247272544,-0.9668283057106472,16.150378344186258,-11.712792187553832,-3.265358044920921,-73.9291085525243,-1.2132083814022823,-2.349122882970123,-0.07168672976390256,0.3783337269311755,-11.565203397216045,-143.1754364356966,80375.87850267856,-1.5497485169052068e7,0.613818232149375,-18.798667819920023,176.64675772221494,79305.92573476686,-2.0819150908410102e7,-49.73671330670423,1752.0335307977884,24778.642567161947,-2.5848024647304893e7,5603.172097229064,-125017.66988576812,-2.8916494469163705e7,-521932.1957429418,-1.902626452062328e7,3.553644639074858e7
0.29818442428600817,-5.122066115885094,5.569413115525472,20.43251688701002,8.463681200204917,0.7559044373358764,5.091197860432998,70.02431437523846,8.69317965147804,97.51114385145775,4.769152875328503,9.969006262999333,0.02722982020862945,0.05125019855212331,9.753598117077978e6,0.2196130621508582,33.973344583582005,-63.01355017277379,65586.72113356144,5.902372167131452e6,11.866802425429153,38.30648424006271,-685.2977130351923,54738.97990005047,3.2379897570950896e6,68.50591732105397,-2290.557865956198,80028.09091935612,-2.806784498951984e6,-5385.713872302106,150684.22966856588,-1.5411022220717391e7,319728.3623811027,-4.351295002435422e7,-1.0625583913133115e8,0.21644114474382473,0.14672314670573428,1.0391497981775677,7.669959887756263e7,1.92720580765632e7,-1.3119583227866904,-1.2264730279201759,0.15674571306569618,0.14756147892184932,0.16884550389458475,-2.4450202211825173e-5,0.007275290969736964,0.12911772186374104,5.057167005752022,0.8677250913674929,0.006921454245029157,0.9154210026530804,1.1811847023159099,9.324601032674225,3.7046206654003524,3.8619153853322685,0.2196130621508582,2.0697891919443645,11.866802425429153,1.2386746721695046,1.9520346573572158,-0.7108659065563208,1.0,10.0,0.0,0.0,-2.741922401698732,-1.6271513810284084,-1.0462564651885993,14.552124230110376,-12.809212066047303,-3.6209577868077583,-80.40097814698203,-1.3087936313263002,-2.5149680556781444,-0.07208550001271873,0.4186289012881802,-13.818664316768071,-62.99392409425022,81711.63788831572,-1.6664805096576061e7,0.6697970784635792,-22.10436091349436,351.9835132105606,74130.04511835675,-2.2058240597770844e7,-56.88788734961079,2243.4544203439386,-1985.9687571439626,-2.6029824957117204e7,6781.379907568709,-198828.2543716989,-2.5767674834145874e7,-701001.9068186788,-6.549223266129058e6,7.222266488310193e7
0.3058026497754256,-5.096838325892609,5.230395629170735,19.81094450332168,8.455802156294933,0.7504971303455197,5.439361240564479,69.68611063930591,8.637873009749404,95.85244135136452,4.761520872456375,9.944420711244193,0.02550034745512997,0.04761125605874382,8.817382827476943e6,0.21082474911341115,33.891055437209566,-88.53734456692997,74009.57645989936,6.534039953030859e6,11.342738134112565,38.24675698894663,-735.9210184702106,62466.0236625886,3.225264824487302e6,68.3035592016446,-2401.8140438598084,90653.64277431296,-4.0476636553491782e6,-5599.280199048177,168552.86025799185,-1.897755445039806e7,353540.9581828284,-5.175300372481858e7,-1.2395094890885396e8,0.21644128962312004,0.15132656441077527,1.034950533653541,7.638835879996216e7,1.918110484710032e7,-1.228322799070645,-1.2225761806385687,0.1642725893842354,0.17543888555969514,0.20709925418670524,-2.872638096947504e-5,0.009735069694281617,0.14285817960399824,5.012851895361439,0.9132383420518019,0.007194035602697757,0.9529895550430578,1.2242713590345584,9.362244313498822,3.8567243137349325,4.006057400541228,0.21082474911341115,1.9392921276532427,11.342738134112565,1.1562918870224377,2.08632275110957,-0.8431268186119132,1.0,10.0,0.0,0.0,-2.5439411098848983,-1.7134895261267413,-1.1319707175721203,13.070351024799457,-14.012622874825164,-4.0202312412240575,-87.430910129413,-1.4132285712430637,-2.6938988474344336,-0.07251627772555232,0.46298125278564484,-16.387498694185098,35.38144293616845,81940.1911274404,-1.778508733299894e7,0.7309738932691139,-25.87151285092781,565.8764779721023,65764.87294531616,-2.307971713757406e7,-65.00440339911982,2831.929429727294,-37637.95772344126,-2.53774175036901e7,8175.50719837859,-293343.74078663444,-2.0311643885558423e7,-925969.7903465657,1.1651403355431862e7,1.2231986348391283e8
0.3096840996567313,-5.084225539863975,5.069015160493333,19.508050573205026,8.451625989870761,0.7469504238556363,5.599789798314309,69.50530153852075,8.609479777191419,94.98824656527873,4.757644861010321,9.931793128532954,0.02465246880099538,0.045896342100027944,8.383570939678297e6,0.20669637839372132,33.84705293712747,-102.82280754040947,78535.90285180819,6.891691806071546e6,11.09395491322412,38.21875027076098,-762.6000066660971,66634.41607495298,3.213847114817805e6,68.21333212432427,-2459.005365061152,96399.9269504759,-4.750586207451726e6,-5707.743702595869,178223.46605366934,-2.0978170442242175e7,371826.3955205242,-5.634025405248616e7,-1.3373100016481046e8,0.21644137127554383,0.15367612425894722,1.032783883839984,7.621217026549265e7,1.912853014239935e7,-1.188044991857785,-1.2205049166918107,0.16803604532832492,0.19090134309880008,0.22838542195507777,-3.112432097246347e-5,0.011162948442755945,0.1501660036341494,4.9899898151818585,0.9365963339490192,0.007315692957734809,0.9719092917238478,1.2454944152147227,9.378986926725107,3.935838120597267,4.078089288764555,0.20669637839372132,1.8755232114700695,11.09395491322412,1.1160263654711053,2.156588539043928,-0.9176583987561298,1.0,10.0,0.0,0.0,-2.449112260075581,-1.757859824634824,-1.1770201820112416,12.373868514090558,-14.654481457977717,-4.237017626564377,-91.1490057273232,-1.4687450508143747,-2.7881279348609938,-0.07274457521732802,0.48669709524159954,-17.795104423867215,91.95137384807614,81524.75849010161,-1.831079502889992e7,0.7635226716336804,-27.93652158572751,688.7469200060557,60138.32005758709,-2.346925380389216e7,-69.44366585587814,3166.1934818500995,-59378.37343601743,-2.4637539168166954e7,8961.164579166236,-349636.8435116301,-1.6484451684757873e7,-1.0583863675895385e6,2.341388098761089e7,1.5349109045381668e8
0.3175538494769305,-5.05913087580703,4.763189777039453,18.920629904850923,8.442788395088723,0.7380847879385103,5.893699375005076,69.12056876515452,8.551502481483023,93.19735347204409,4.749819268071393,9.905993760592946,0.022995616652766497,0.04267896881800824,7.582896826367227e6,0.19901068283114084,33.754948269580034,-134.86849253851153,88197.85333821656,7.707238101480348e6,10.624658980533333,38.16896097336303,-818.787946871628,75581.59611499515,3.1870319759431425e6,68.06083413922758,-2576.181573352903,108796.4545784439,-6.327732268084713e6,-5927.076947724123,199137.7879830418,-2.5437291089507204e7,411373.59561883,-6.649668189718975e7,-1.552374826272833e8,0.2164415544829458,0.15844717381054893,1.0283417652886373,7.581616221865803e7,1.9008219562750313e7,-1.1106314599717857,-1.2161258603133869,0.17547989449833346,0.2251036431332168,0.27560319517653165,-3.646887205868541e-5,0.014440337142825518,0.1656042955306725,4.94308862293964,0.9842354974241861,0.007522110765652197,1.0097458278050804,1.2868584986783171,9.408081596451895,4.0998131940093545,4.220712147193934,0.19901068283114084,1.7514423839135935,10.624658980533333,1.0375982381575513,2.303009862757949,-1.0849103034266623,1.0,10.0,0.0,0.0,-2.268192158159062,-1.8486428431873898,-1.2711129810112483,11.067723720054598,-16.01875034344213,-4.7066366008022085,-98.97896984410632,-1.5863406782930825,-2.985862476698709,-0.07322945162881088,0.5372591359434145,-20.866152543262988,220.91544461350725,79373.57834964505,-1.9260989892908335e7,0.8325908808345179,-32.446654099386535,969.34357825558,45445.107400895904,-2.3917445238958206e7,-79.12521333591054,3922.396990125877,-111982.64479186441,-2.2094958950480305e7,10725.811389607707,-483143.7963037803,-6.080824334590615e6,-1.3692337555014226e6,5.347539494721122e7,2.3063455708098847e8
0.32551153758174245,-5.034380377670205,4.480446045749272,18.360649129422693,8.43329080683418,0.7267959218713498,6.152658071877178,68.70603625922799,8.492364246174072,91.33491586393887,4.741964355182019,9.879658612014213,0.021396694328311382,0.03974464961697322,6.868139819263445e6,0.19212785477533734,33.6604289532096,-172.16205646941452,98613.37759339256,8.682491349902926e6,10.194744083452541,38.131361220831074,-878.9017788003814,85324.96862368996,3.167292112481065e6,67.95381432421212,-2696.6683525829794,122441.3522161219,-8.135359743731766e6,-6148.432863110527,222291.4619288548,-3.0526275368790854e7,455204.49890260136,-7.800304779549578e7,-1.7940336841473636e8,0.21644176578725485,0.1632795687464916,1.023793390637075,7.535954339668365e7,1.886673438141453e7,-1.0373871364088039,-1.2114515269024313,0.18269150205855533,0.26396054205227354,0.32941648192950346,-4.256308681001936e-5,0.018300711592870136,0.18203429542067087,4.894972904251789,1.0326862210317138,0.00767006762420714,1.047204394190097,1.3262062262161056,9.431130765737128,4.270778170116176,4.3595303405181625,0.19212785477533734,1.6325716733186737,10.194744083452541,0.9622618063199742,2.4565974149642704,-1.2779902778527803,1.0,10.0,0.0,0.0,-2.099265551662412,-1.9416027379111298,-1.3697907072935198,9.873009127661259,-17.489132376620873,-5.2262904406548065,-107.30641550350467,-1.7124822062733738,-3.195410798766421,-0.07375543498492544,0.5920156292068763,-24.28615254008384,372.15404780919175,75065.8813590299,-2.0041513246940725e7,0.9069654347132028,-37.481157711287096,1300.1412949055652,25369.76372423712,-2.379782676807464e7,-89.92312686956414,4805.06578460118,-178587.1940476572,-1.7778539238315966e7,12768.460733926688,-648593.0153518226,8.828340793002317e6,-1.7502051014269951e6,9.408948517660484e7,3.313487776746675e8
0.33347426311843054,-5.0102125940912,4.221375700392929,17.831915873781455,8.423141848931024,0.713114593673646,6.377961867901031,68.26452384986183,8.432720089355039,89.42095829799577,4.734183750829993,9.853086346439452,0.01986463751926038,0.03709267479633371,6.235271771927191e6,0.18609419747288525,33.56844876588941,-215.37600612012668,109646.94839963951,9.850674753660863e6,9.806087574203461,38.111201229229,-943.0311598127463,95797.16635810814,3.1748309134690836e6,67.9019182354106,-2819.8169332985804,137347.589958859,-1.0162916332295101e7,-6370.190822816351,247811.55498064635,-3.6240122589907005e7,503625.3202690583,-9.085016981822316e7,-2.0619067638508618e8,0.21644200587575022,0.16812086991970954,1.0191985546562623,7.484170788899086e7,1.870373087337315e7,-0.9682973816505942,-1.2065245609329098,0.1895043255893586,0.3076895920862035,0.39012836331430195,-4.938135518512812e-5,0.02274045456617354,0.1992577921842845,4.8461985740078015,1.081317971860366,0.007750395068287306,1.0837785768017159,1.362838870996131,9.448027664428743,4.447385354403419,4.49206737168198,0.18609419747288525,1.5197443311093983,9.806087574203461,0.8904322094064224,2.6159465066550185,-1.4978875597245762,1.0,10.0,0.0,0.0,-1.9427824940455714,-2.035837922124241,-1.4717061782894043,8.784841284893798,-19.058933263117563,-5.796699706402921,-116.06809067095838,-1.8464682155688772,-3.4154189001961,-0.07432539310343061,0.6508158450816103,-28.050620625887266,546.4457276943286,68083.19769721491,-2.0636755596151035e7,0.9864366813374265,-43.042539933157045,1684.3700968682542,-1040.1500867618283,-2.296238586921302e7,-101.85539087740595,5822.500378378145,-261310.8893898491,-1.1232432785981752e7,15106.238400624221,-850630.7487477707,2.93227839845075e7,-2.211373042072775e6,1.4759160053710666e8,4.6043264140312797e8
0.33742499024393385,-4.998435049928226,4.100917143061741,17.58057383391012,8.417838056402104,0.7054294512410932,6.478428709210208,68.03519401687268,8.402966865976735,88.45317111785997,4.73036127879985,9.839831438802138,0.019127196034901022,0.035872383073822796,5.948338813091487e6,0.18340854955464742,33.525351382297565,-239.3510659266004,115327.66128842598,1.0516926433976837e7,9.627770718972918,38.109385956100695,-976.5700506306038,101265.84625975326,3.196620646135259e6,67.89932234627548,-2882.111783389307,145257.52051061255,-1.1250507590746382e7,-6480.624297130765,261470.27898819066,-3.931732017287323e7,529600.6077927704,-9.774767158114378e7,-2.2050426942621267e8,0.21644213636442175,0.17052437159702807,1.0169070930809043,7.456070425201336e7,1.8614420672352538e7,-0.9353211079541939,-1.203986971247308,0.19270387135487338,0.331382512107113,0.42307070964870697,-5.303327573857415e-5,0.025164290880577818,0.20807850810546416,4.821786311867405,1.1054599163522099,0.007763347768402207,1.1015574930537777,1.3799243372056365,9.454184649255646,4.537161949349846,4.555157473385077,0.18340854955464742,1.4659004856109383,9.627770718972918,0.8559924352696257,2.697107484840935,-1.6177558537548649,1.0,10.0,0.0,0.0,-1.8693739217273175,-2.0830533209423585,-1.5232874752185215,8.27943928660861,-19.876734087584,-6.100338100432614,-120.57940990895665,-1.9159883498322552,-3.528629073472744,-0.0746270300218172,0.6816041450443098,-30.054320037941366,642.1922001141744,63425.14219920395,-2.0875024630355254e7,1.0279134447767801,-46.0127630098298,1896.8703562398407,-16884.717768832248,-2.2238514408319872e7,-108.2342799266562,6382.6116880070385,-309268.6010569043,-6.985205139712416e6,16387.254578599957,-966562.3315554066,4.1995477720560655e7,-2.4746061101572714e6,1.7988059440360832e8,5.370283762823634e8
0.3452042491057904,-4.975642016163817,3.878062967859424,17.10566496966978,8.406811059661896,0.6885424804446381,6.656349777666419,67.56298033210881,8.344092557755149,86.51343857543613,4.722929313085559,9.813620272839445,0.017714834550074148,0.03363774702543068,5.43000391058515e6,0.17870773563627967,33.449216647200195,-292.2156970226968,126850.80522815653,1.2031844222282555e7,9.303321062809404,38.12556643498275,-1046.498358104151,112564.50055213319,3.2936575374641134e6,67.94483073917081,-3007.670172358755,161937.57585372013,-1.3548529388546247e7,-6699.68736687631,290579.0739388,-4.586719277890648e7,585114.3841258698,-1.123992015622882e8,-2.5078253557120606e8,0.21644241664262492,0.17525856899505993,1.0123815811102919,7.395768794271325e7,1.84212358048278e7,-0.8724346826677394,-1.1988094945773002,0.19858447713239402,0.3823456745816738,0.49400655614843664,-6.073076121508524e-5,0.03037527372064591,0.22594572607794774,4.773343160488878,1.1529362857773078,0.0077340008130591924,1.1357976341953153,1.4113226380921242,9.462088524911207,4.718275475510916,4.673601607818401,0.17870773563627967,1.3638024131057545,9.303321062809404,0.7902963706591772,2.860890435075295,-1.8764000956097724,1.0,10.0,0.0,0.0,-1.7322974587410012,-2.1769131120680747,-1.6264023513815677,7.342015449348162,-21.567396862671984,-6.742420448211011,-129.78931108022437,-2.059101046335104,-3.759844296681293,-0.0752631287879379,0.7456329459945406,-34.28241417111393,850.5186372961191,51464.937393590364,-2.1302354276104033e7,1.1139279208990083,-52.30652455875507,2362.4476388007597,-54299.54214097162,-2.01372797704252e7,-121.77203589251349,7604.892691258792,-419267.1518496605,3.705948524722454e6,19171.08543519726,-1.2301724691498843e6,7.281525978030649e7,-3.070525065403428e6,2.5685731701422665e8,7.169426343911493e8
0.35278610727862175,-4.953916339514955,3.677676515432454,16.666833767554692,8.395229494467662,0.669837099601323,6.806540772886804,67.07541327863952,8.28637170731239,84.58111223306231,4.715841375743741,9.787974600929257,0.016384277207536702,0.03165579898150215,4.97804451972144e6,0.17487375596821275,33.39206662676048,-351.9743381365424,138395.68275677957,1.3819024312818991e7,9.01960284963932,38.17229561722243,-1120.4087194184547,124241.02753174277,3.4867946881704596e6,68.06186484190222,-3134.649645728501,179756.06723992844,-1.5981934259948058e7,-6916.614322926512,322184.6499530365,-5.290120795392111e7,645644.1183806246,-1.2811355876532255e8,-2.831068598689441e8,0.2164427209780825,0.17987293198286314,1.0079663405461834,7.330245470716828e7,1.8209552825620428e7,-0.8131637313682355,-1.1935326603396412,0.20367894541935633,0.43815397339602846,0.5717601586039542,-6.882870473597886e-5,0.03602072768291463,0.24394567536918033,4.725700117434934,1.1990163254499542,0.007633054205527802,1.1681235315235365,1.43890904594305,9.464496523497456,4.900493856235098,4.7808568586663345,0.17487375596821275,1.2690835082589702,9.01960284963932,0.7287451207118535,3.0253074726260945,-2.159641391256673,1.0,10.0,0.0,0.0,-1.6074188788366486,-2.2694835286269877,-1.7281833148974606,6.491829850515872,-23.32401653201659,-7.430635177793809,-139.19066224159536,-2.2069477386549634,-3.9963440727408854,-0.07594458719022543,0.8127690475683202,-38.791022238235136,1081.8098035184282,35540.738498187085,-2.1848139628938317e7,1.203832861644363,-59.06073011828154,2883.4915797433673,-100034.4355488234,-1.715950186204273e7,-136.3393068461956,8966.179338655453,-549573.616703646,1.766735147274831e7,22256.359145449867,-1.5395506820838205e6,1.118731989668959e8,-3.7665984631040036e6,3.524262609984689e8,9.36669721391358e8
0.36384960780674447,-4.923037667515956,3.4118569464275095,16.06572570169855,8.37660314069049,0.6385828919703108,6.9890611602186965,66.31298177692771,8.20160649293904,81.69259690759273,4.705884574737564,9.750514023438567,0.014514421152617566,0.029071319924047143,4.3996388529180195e6,0.17062783975683637,33.356885336461055,-456.3814370518263,155379.6870365197,1.7123855927678622e7,8.66022460807195,38.312037531539,-1240.6452037037764,142368.61602520308,4.0310038428642093e6,68.38375578490978,-3330.8831647715806,208927.53309613513,-1.984843330041725e7,-7243.631542671245,375190.07273773634,-6.436625717207353e7,747758.0268036537,-1.5374769039575323e8,-3.3560651701832277e8,0.21644322254365234,0.1866027616031911,1.0015494578480848,7.221592111550306e7,1.785590681881229e7,-0.7288194354262256,-1.1854253885823465,0.2096904046783019,0.5322804348324393,0.7029506006461644,-8.145190601968362e-5,0.04526510702897756,0.2711101943296521,4.655532999902136,1.265623687487808,0.0073553488038604585,1.2132954544357757,1.473504328192829,9.458760021879886,5.1767435250700515,4.9208329334803596,0.17062783975683637,1.1389396039827746,8.66022460807195,0.6428538622254243,3.2724757868565932,-2.633932400296255,1.0,10.0,0.0,0.0,-1.4389166846072974,-2.4062358000626456,-1.8767341697114452,5.341397537884952,-26.0951496529076,-8.562294401451865,-153.66926952135321,-2.4385609789385216,-4.362536908506216,-0.07706843079468544,0.9201761146278592,-46.13319223362217,1479.4586114855877,2767.3802869984834,-2.376101566294777e7,1.347227790699125,-70.16188308286772,3784.2477422046295,-187051.72239924374,-1.1172964653326724e7,-160.3797665207364,11304.63102404731,-790220.139185781,4.592611835468225e7,27527.310708239143,-2.105851595163527e6,1.8944540442859054e8,-5.034744304722127e6,5.387178614804809e8,1.3578901582424192e9
0.37111572316548364,-4.9032643481615565,3.2526688606037095,15.694372700247502,8.363074298588824,0.6155483857475185,7.087614482853454,65.77762132664962,8.145630872796447,79.75546721131953,4.699688165919411,9.726006954053515,0.01332779326778376,0.027551019047239684,4.0650627554422673e6,0.16874990824959443,33.37923640505779,-537.7350811320816,166237.25576919565,1.985121158608402e7,8.458159886757656,38.46280546887263,-1329.1465582991077,154865.04302836212,4.625170735454277e6,68.70912514801309,-3469.0346852350876,230406.29806579425,-2.2563588247624572e7,-7468.873907904656,415290.2055793804,-7.26928083663435e7,825493.5503704024,-1.7242320234054714e8,-3.7374169783052397e8,0.21644358932964639,0.19101790815220643,0.997376125676452,7.141056365878512e7,1.759251560091649e7,-0.6738931203764289,-1.17983991106599,0.2124931715842138,0.60366183700465,0.8024034242694494,-8.998204213541101e-5,0.05197632966941071,0.2894310805616931,4.609103837240675,1.3087614043734332,0.007090109823005138,1.2415894689075164,1.492413030658954,9.449028808901014,5.364903393058251,5.000731205772601,0.16874990824959443,1.058493032735778,8.458159886757656,0.588743775231682,3.438200696072069,-2.9885291540262298,1.0,10.0,0.0,0.0,-1.3361865321694495,-2.496806798149231,-1.9724080101426829,4.631565865900426,-28.057859127690982,-9.400160753245695,-163.65942243975232,-2.601594395893453,-4.6174234417852515,-0.07790435761003091,0.9975716089618711,-51.5063462309451,1788.7266886293467,-26212.77595150984,-2.6797566568342045e7,1.450317552518939,-78.36723196476045,4483.65005884309,-260176.22243909727,-6.404192677581464e6,-178.2251952277459,13106.948620834712,-988435.0706279324,7.075152305236286e7,31569.076011356945,-2.5693809240043517e6,2.5733839652655196e8,-6.068800435927044e6,6.997492357128348e8,1.7173085707240887e9
0.3783792084671613,-4.883881394653449,3.1045133671862772,15.340372913493335,8.348362415799565,0.5906080078603506,7.170740934959314,65.21363817443822,8.089472302591096,77.79193755277619,4.693861652063558,9.701712228516568,0.012171708400755356,0.026157102139709874,3.7617992483036327e6,0.16764818682178514,33.45125022943213,-630.3849429976788,176441.88017002709,2.3110080286121055e7,8.282488081509946,38.67209899078386,-1426.4324414069242,167679.45004426956,5.467528182822654e6,69.13936707690955,-3616.5663558333376,253929.5941422786,-2.538585197973752e7,-7706.030595486856,460296.422138091,-8.165361278944878e7,913208.6111738848,-1.9261074203380662e8,-4.1490890796035445e8,0.21644398444605747,0.19542572553759013,0.993258555026824,7.052629673851484e7,1.7302712524673775e7,-0.6186303080405422,-1.1740524324554955,0.21417266418804004,0.6838497876340008,0.9140269752627663,-9.834517573157347e-5,0.059174306652285624,0.30803865381377415,4.5624728789609135,1.3512355107121765,0.006762809029696034,1.26872894003959,1.5082142859127494,9.434512668521101,5.558253763607469,5.069949321282321,0.16764818682178514,0.9819659136884823,8.282488081509946,0.5363423677831296,3.6050536680118177,-3.379964363765552,1.0,10.0,0.0,0.0,-1.2391850913711298,-2.5875235014233042,-2.064582405406389,3.949544743070835,-30.13776192534025,-10.323720357943147,-174.00272168199226,-2.773710568110074,-4.884073737924018,-0.07882943231634473,1.0810275658565163,-57.370520657733394,2146.3029648730076,-61889.069955802755,-3.266618550507704e7,1.5613215256478636,-87.39643648777123,5285.230623183115,-348446.34045379574,-1.440646422402565e6,-197.92628682804386,15156.997729377543,-1.225674093288823e6,1.0153551652055834e8,36147.10055662249,-3.122344095970145e6,3.421733179949786e8,-7.298988032748764e6,8.997251734502168e8,2.159932702914193e9
0.3857063751712608,-4.8647018904987345,2.9652408149595413,14.999649077814274,8.332161151393608,0.563611303621613,7.240067706435622,64.61433936117746,8.032656211021537,75.78915144425083,4.688463212484933,9.677557649207838,0.011034730780202178,0.02486762634755181,3.4839940436773314e6,0.16739345156735636,33.58806656316679,-736.1093958917752,185616.22989890815,2.70168136489563e7,8.13180925418638,38.95433512361622,-1534.5626793954125,180747.11725909973,6.625936153077863e6,69.69401408544091,-3777.03229286712,279908.2393492322,-2.8307390871935643e7,-7961.350220039135,511350.27353519405,-9.133147082281438e7,1.0132750468034316e6,-2.1454775726247028e8,-4.596212969968618e8,0.21644440917801344,0.19986471347885731,0.9891813666175858,6.954795321434115e7,1.6981869721218947e7,-0.5618895578582165,-1.1680111184493982,0.21450818159367296,0.7749342806746962,1.0406392353295995,-0.00010615338156534079,0.06690624980734255,0.3270242126228644,4.515260025339243,1.3932719384197065,0.006374996598611386,1.294908042527076,1.5209943920159934,9.414885193655444,5.7584620093269505,5.127978892501188,0.16739345156735636,0.9086639954714688,8.13180925418638,0.485124002785959,3.7727611046542577,-3.8144225170608834,1.0,10.0,0.0,0.0,-1.1466907834247655,-2.6786597752348773,-2.151854362650102,3.282850326731965,-32.35652673428876,-11.353024018877894,-184.7555564973639,-2.9569455977323997,-5.165244464051936,-0.07986389103755151,1.171996405355885,-63.8466829079363,2568.271621836964,-104784.12123838112,-4.342078515019649e7,1.6821715765356626,-97.4460876955448,6215.984569097454,-455088.03732989717,2.9639142247455795e6,-219.9125325819349,17515.341919252958,-1.512163213531325e6,1.3950578859064254e8,41389.95230405724,-3.789030829987255e6,4.486383572295918e8,-8.778348989782311e6,1.1499786704879477e9,2.7101844881667347e9
0.3969338602418003,-4.836008616489382,2.769757003449984,14.507238196415596,8.304282933275543,0.5190095426092907,7.319984773394191,63.63437335840912,7.945396499821817,72.69415316557081,4.681436698302267,9.641678689395432,0.009349624223624474,0.02309762635849106,3.106219067240788e6,0.16890996646457587,33.9583124042798,-922.7823154647418,196212.64568201124,3.437130340816254e7,7.953268295802987,39.55516631732964,-1721.7882015090872,200473.11523177792,9.13030627484725e6,70.81469621633809,-4050.8779620752184,324406.3267165791,-3.2835121504596327e7,-8394.543760264467,602108.968557047,-1.0735390687293309e8,1.1925222899595709e6,-2.5123565618196335e8,-5.344365669982272e8,0.21644509918187368,0.20664827764834331,0.983139902471373,6.786569999472958e7,1.643092361767451e7,-0.47159351452297926,-1.1583702226223893,0.21177554291175316,0.9375509596411993,1.2660882593792162,-0.00011534352133536688,0.07959218387367081,0.35633230263597504,4.442692584721044,1.4557307445873113,0.005686269840138645,1.3326249151410574,1.5345331011510446,9.374527119353226,6.074655465962206,5.191534740859187,0.16890996646457587,0.8039048869614996,7.953268295802987,0.4098099158589214,4.022999451397674,-4.560700790169461,1.0,10.0,0.0,0.0,-1.0147233905316182,-2.8157157601087803,-2.2680006777491606,2.2899130182028316,-35.98226837788596,-13.146021152766366,-201.68419629484933,-3.2568832236210805,-5.61931536580934,-0.0816699921220258,1.326067071113002,-75.04252345780046,3370.929880677531,-181366.08222677215,-7.618117994907865e7,1.8865302991849429,-114.95542586866739,7931.835721092955,-657237.0726401274,5.2822487051054705e6,-258.28391879813546,21800.22250302395,-2.0633836031621408e6,2.128526468743376e8,50854.76328548833,-5.073054393298563e6,6.624479412564651e8,-1.1618717094006304e7,1.6534531775424528e9,3.8108097042698684e9
0.40462572898329097,-4.8168157705385815,2.6471407134843723,14.18917675224083,8.282738945133787,0.48653929053306944,7.357513887961584,62.91856034995392,7.8855915168129656,70.57152354691938,4.677769120876055,9.618297456769193,0.008237721093638607,0.022015720490483975,2.87667429498334e6,0.17151984006629864,34.350398978826114,-1067.3812340087145,200062.34300751702,4.0438903425605565e7,7.868692586795912,40.10622174911823,-1866.0465836419867,213291.24510625916,1.142750309427119e7,71.79768631345861,-4261.848166198349,358293.36647979106,-3.5904964069357395e7,-8728.969451202156,673982.3548732576,-1.1910083799718468e8,1.3355751709531187e6,-2.7845384146792567e8,-5.900137415976244e8,0.21644558545883683,0.21128022234556135,0.9791913944996514,6.6574382677336946e7,1.6009520202453231e7,-0.40648064922716515,-1.1515092995030611,0.20715178731451836,1.0674312329916282,1.4455227533618782,-0.00011816132509636348,0.08879627723968685,0.37641235843826193,4.392907047209826,1.4968750977844945,0.005165037172810158,1.3567698030071742,1.5398099081414058,9.339012727028477,6.297121220369718,5.215659486117283,0.17151984006629864,0.7374578525518545,7.868692586795912,0.36050778277844575,4.184707640154572,-5.128668891655529,1.0,10.0,0.0,0.0,-0.9308500879109505,-2.9059695840474182,-2.329589911152252,1.6226082809604252,-38.60444561805903,-14.542621526617772,-213.4091743499327,-3.475612294764085,-5.945234006170747,-0.08307592668992302,1.4428849298216884,-83.76358898232127,4061.679840196014,-236288.8250953725,-1.1697355047054976e8,2.041148063645429,-128.64420801059816,9352.53321660208,-824686.4058038822,41865.7553390651,-288.2539712925351,25290.271485667014,-2.5354612255047895e6,2.7430178302105343e8,58508.838544411745,-6.177658253915127e6,8.522236904148265e8,-1.4055376284156013e7,2.1036955436494608e9,4.792180355827574e9
0.4124685767844075,-4.797618259029545,2.530658510062877,13.879886377470358,8.25844126654709,0.4522272150212013,7.382187372774927,62.150897112849,7.824725093437055,68.42319419216166,4.675276432492363,9.59589881848244,0.007144552866680485,0.021012390846824366,2.664042807835655e6,0.17578141069428505,34.886897724042925,-1227.2171345420168,200344.12142018625,4.7482315207366645e7,7.815713540723594,40.80200416830562,-2026.6434947261794,225347.81162430948,1.4278225128634222e7,73.00060011509424,-4499.47231880709,395696.107494366,-3.896584810037011e7,-9108.626395840816,755941.2553982972,-1.3164920395981422e8,1.4997134092210822e6,-3.0781562460787654e8,-6.50038480887736e8,0.21644607466401594,0.21598800953465425,0.97537008485162,6.513250372479077e7,1.55412695471448e7,-0.33677384320427617,-1.1443135283940953,0.19968937621556837,1.2172381875429616,1.651728876982712,-0.00011635912858702982,0.0985355901694077,0.3967583812272922,4.342164214223333,1.5372007611662961,0.004609436231411842,1.3799793850432307,1.542189586840736,9.295266209862366,6.527775014250288,5.222594381622601,0.17578141069428505,0.6742839809820846,7.815713540723594,0.31233426983418094,4.336249390658727,-5.752719479102659,1.0,10.0,0.0,0.0,-0.8507391207414419,-2.9928678692840114,-2.371492435443899,0.9494298638486283,-41.360668042755194,-16.11941418790006,-225.23647547624083,-3.708967639721357,-6.287430089641276,-0.08465776990986008,1.5721631654004997,-93.7048577331557,4914.4901871890015,-286273.8039998974,-1.820207471462616e8,2.2117693951865354,-144.2149931688125,11046.371971955803,-1.0194331887135922e6,-1.5838946983267535e7,-322.2160308302649,29391.6607119502,-3.110012334568466e6,3.4587535655853915e8,67444.02168647425,-7.531199468641136e6,1.0889126954627466e9,-1.7035077391095467e7,2.6716165898882008e9,6.029818998925531e9
0.4231620227944727,-4.772023146091223,2.384417544429386,13.480964024806026,8.221060222880432,0.4043241994064187,7.394877453956711,61.04344908209726,7.74220493852391,65.55684542789373,4.674451180112511,9.568565476467361,0.005733331252821222,0.019793656016354595,2.404794297880717e6,0.18484491313904702,35.86432766010602,-1460.759292944587,194063.17985864356,5.826661913469392e7,7.8013841898375675,41.987182836233714,-2266.185837142966,239645.21547321812,1.8885239582804233e7,74.98828638869429,-4863.15753361136,451148.65863278665,-4.304215604470308e7,-9698.38046418754,881934.5665037992,-1.4956043504830337e8,1.7536085181333618e6,-3.500794228539904e8,-7.364510466345057e8,0.21644668859443966,0.2223791098399366,0.9705740917363598,6.295087610972908e7,1.4838560535403242e7,-0.2360207860053512,-1.1342077095199068,0.18436709003529228,1.45185657534059,1.972927929264253,-0.00010266879357443773,0.11225360200281218,0.4240932154113901,4.273149603098715,1.5891388954482952,0.003843843248079814,1.4094040799016418,1.5414315560049687,9.220897685313702,6.845133036904826,5.201329275968554,0.18484491313904702,0.59608905440926,7.8013841898375675,0.2505522383904927,4.511659118617112,-6.664365307901997,1.0,10.0,0.0,0.0,-0.7505084575966612,-3.098718838461908,-2.384051542885998,0.043476170380357365,-45.16068694239511,-18.52363137202557,-240.636175757728,-4.041051962392514,-6.762456496240286,-0.08705054859237278,1.7655683301889507,-109.27107865133635,6368.537892724269,-325600.3232650158,-3.2571577423926413e8,2.465539045052835,-168.34382620936088,13816.774942583692,-1.3195202805484545e6,-6.57742822422681e7,-374.3787648001818,35983.789574678805,-4.065151635742029e6,4.54497335267668e8,81677.36404629535,-9.806670143381229e6,1.4914460569796348e9,-2.203301266919981e7,3.656433904436242e9,8.180540957347328e9
0.432409669126082,-4.750404837364066,2.2684786859345554,13.155689015830408,8.184359919024972,0.36288124198104815,7.3875161413653165,60.03225661247244,7.671639083387436,63.180272671050524,4.676724224974516,9.54889131421057,0.004605304665341097,0.018867138261246984,2.205581367938476e6,0.1965901938768432,36.94382978750879,-1671.481308632036,182777.0517865622,6.8170730589256e7,7.847552876461441,43.23360936808992,-2489.4374123034654,250054.30996606435,2.319850352262868e7,77.02736535934045,-5214.585299038422,502950.9194803616,-4.665566627876231e7,-10278.946086524584,1.0031987213795182e6,-1.6571620662725055e8,1.9988254715266933e6,-3.881541153411477e8,-8.140043667568072e8,0.2164471135339983,0.2278772197499298,0.9668974355551245,6.085685134252199e7,1.4171773809505196e7,-0.14429372631203152,-1.12523394869427,0.16585320571924453,1.6829163938041498,2.286989654391582,-7.624593641138784e-5,0.12437985605806855,0.4471811518790621,4.213778241332274,1.630849626305786,0.0032060738163918775,1.4329162399157507,1.538246638224034,9.139273692850276,7.11582666847348,5.152926035756395,0.1965901938768432,0.5368653772288065,7.847552876461441,0.20145213980625795,4.624761731655358,-7.485279020102192,1.0,10.0,0.0,0.0,-0.6726186846846133,-3.1734370754313552,-2.3431210493052426,-0.721162053280206,-48.34875964563646,-20.820419299258035,-252.64606878829554,-4.336084465253245,-7.168870060235898,-0.08930715768022542,1.9482187743405062,-124.88002160979013,7941.82412614498,-312737.5925726294,-5.202334925803039e8,2.702717196604928,-192.03972641448544,16688.174172175277,-1.6038909015983536e6,-1.4891399704743707e8,-424.84070963645746,42688.46534712132,-5.064027835256783e6,5.522572142973526e8,95994.53757600875,-1.221744675040509e7,1.9191379637287965e9,-2.7312934106892683e7,4.729832971370905e9,1.0533856925602337e10
0.4410268033288691,-4.730672632286864,2.168323112508626,12.867875169157502,8.146243708548448,0.3252738199560904,7.366504318467677,59.0507419161475,7.606922223133779,61.09279944128834,4.681839484219808,9.534768035450705,0.0036518916163332483,0.018101098932191428,2.0381903113394245e6,0.21180246211362935,38.12648819311276,-1870.1806702600534,169178.21028068048,7.704596606423318e7,7.943963307745522,44.55732333245615,-2706.9155790626287,258967.70683428337,2.6892999374104284e7,79.1551254621786,-5568.636632826571,554160.5728110346,-5.047890079412355e7,-10872.80945168399,1.1243856764069323e6,-1.8136384481807324e8,2.2433330043365485e6,-4.2432565284365875e8,-8.8691175871692e8,0.2164473592681724,0.23297398332315317,0.9639371072872776,5.873461577471954e7,1.3504681074075898e7,-0.05694845260688858,-1.1167191038999216,0.14419697543199553,1.9182629018212403,2.6042689040873235,-3.593833818695803e-5,0.1357765080443386,0.46811931785644767,4.158860458932256,1.6667692042069497,0.0026574119919008476,1.453378134717855,1.5344427751095335,9.04430657541776,7.354389603764292,5.082307683663815,0.21180246211362935,0.4902700672989435,7.943963307745522,0.16009616000483506,4.691187364334509,-8.24277785420594,1.0,10.0,0.0,0.0,-0.6078184121932515,-3.2242483447621035,-2.2551646982885485,-1.4029613479517953,-51.07677749378378,-23.09069905992193,-262.1557629968935,-4.610740336786881,-7.528200337338479,-0.09150308053825186,2.1290149010454327,-141.33554677252636,9703.998837744684,-252651.03588225145,-7.742192463558671e8,2.934080199627846,-216.33708306098418,19773.75680601534,-1.8849623079943946e6,-2.703511476983256e8,-475.60278536518683,49755.20300168133,-6.140290851290515e6,6.400688988956258e8,110900.14547302586,-1.4836908756692726e7,2.3829616653586516e9,-3.3023962419764064e7,5.921229495828754e9,1.315409924033235e10
0.4495607375121115,-4.711507317241695,2.075898559353359,12.596423837244012,8.104694346350094,0.2899424291660666,7.333544313868779,58.04906404691046,7.544170887801983,59.18160288889442,4.690107824345071,9.525526633420927,0.0028209616290294404,0.01742702098570761,1.8877790848086062e6,0.23201152936557798,39.423271408272946,-2066.0748938734137,156038.0637418563,8.436058434105887e7,8.093926208775073,45.97435996503227,-2926.829763465198,268736.3656909769,2.9397761469309524e7,81.39746661067724,-5935.777078051191,607464.3370431788,-5.527867013820324e7,-11494.248717875782,1.2490222224366537e6,-1.9760088917024708e8,2.49232383003442e6,-4.602818304959542e8,-9.57935156553165e8,0.2164473965638728,0.23799452253423692,0.9615020273933998,5.648294913405037e7,1.2807283479940318e7,0.028086233528772476,-1.1081852134206205,0.11917225231921338,2.1628610049192263,2.930712520256841,2.1059938632547453e-5,0.14706250224063708,0.48824897519119753,4.104995236531361,1.699383546354845,0.0021749119204245437,1.4724520531408234,1.531104563124684,8.92741434059253,7.5622626277730465,4.988805209448886,0.23201152936557798,0.45443460123268076,8.093926208775073,0.12410601444024309,4.7175468578882365,-8.941867675108474,1.0,10.0,0.0,0.0,-0.5513275634534117,-3.252819137934276,-2.120006722761114,-2.0280700979193926,-53.37817723637925,-25.374618598558506,-269.5255371289313,-4.874301502571979,-7.847331304451846,-0.09367022350780466,2.3137579262165042,-159.31720220736173,11752.235110403039,-160690.49388314201,-1.095262570084573e9,3.165802797005904,-241.99581256588908,23190.700649613937,-2.1834489949863153e6,-4.326484880059589e8,-527.9447700246812,57393.10203124669,-7.333990368986117e6,7.227558854937322e8,126762.98464423581,-1.7738248065475434e7,2.8982858477240524e9,-3.9296275949222766e7,7.26338551695155e9,1.6104724376964527e10
0.4618886050677201,-4.68445453697337,1.9529869111321914,12.226448575058946,8.038365495741926,0.24392714827636286,7.267963385988267,56.57116008279145,7.456491829308393,56.74357548540363,4.707930631763929,9.521526833687213,0.001853493022829866,0.016584939267491564,1.6941648882143963e6,0.2723976834624793,41.387086603702116,-2345.502864476951,146399.42587443927,8.961402312121762e7,8.410652131890973,48.06044813890762,-3242.884817079345,289116.80456936866,2.8982581674550023e7,84.62360794019315,-6468.044917030023,688442.9686202356,-6.5383142935305156e7,-12393.225782742984,1.428673524917462e6,-2.2290896431320983e8,2.841885297276745e6,-5.1163754099450374e8,-1.0552328820203559e9,0.2164469623045644,0.24519653975670097,0.9589142695213856,5.302035882286696e7,1.1757246407434303e7,0.13940106606915476,-1.0957729245072143,0.0795814892652718,2.512138055768955,3.389153611948395,0.00013333022883028976,0.16324167094136144,0.5162525106351498,4.028369183908695,1.7412619598364185,0.0016034258874451643,1.498296298434418,1.5291331792167582,8.70991027814491,7.772844668818341,4.816824216679294,0.2723976834624793,0.4258190359729138,8.410652131890973,0.08216390306726713,4.693905041708996,-9.761577054454486,1.0,10.0,0.0,0.0,-0.4830868038176933,-3.2518215156166903,-1.856311595973481,-2.7936197239525256,-55.684444014813664,-28.48396204827471,-276.18149011348703,-5.2220134692551365,-8.205804345195554,-0.09652887857135811,2.576652447012336,-187.25873228584103,15254.55563624086,-67107.02569336235,-1.6235495771730866e9,3.484521044269215,-279.9112829491171,28596.771379449176,-2.69457583102357e6,-6.962177356798558e8,-602.4752216446013,68967.37748339126,-9.23977716586969e6,8.607262240291299e8,150171.65187666798,-2.225033361421007e7,3.7268810846797743e9,-4.885395767360513e7,9.388830509296875e9,2.072163068761943e10
0.4718702938840845,-4.663074137682508,1.8616173940522573,11.944638795077857,7.980096539253877,0.2119873207474572,7.2030573255884,55.3705567085753,7.388405021245285,55.058576035902796,4.727107258198466,9.526579200877995,0.0012815461331195806,0.01600013641434555,1.5552998079351464e6,0.3160396450206747,42.92851567448038,-2569.0774893269386,153457.3995283327,8.729552878162037e7,8.752694191802867,49.64203716515949,-3489.248262334704,314382.95122438896,2.3794377022336643e7,86.98686192124103,-6873.987840212414,756317.3706947297,-7.718525648171023e7,-13064.910556747418,1.5659837779370865e6,-2.45342350847669e8,3.0972016330181607e6,-5.52282640456959e8,-1.127736367039957e9,0.21644609285700764,0.2509819640993441,0.957608836451749,5.010842199095173e7,1.0896467940166948e7,0.21167782446859232,-1.085730575347331,0.04813350527534044,2.76678853435633,3.7151398283820454,0.0002453947345004947,0.17619321383418565,0.53807881320173,3.9675701256348828,1.7709033501860723,0.0012496786232341908,1.5180286166140706,1.5310999566063723,8.489723192456932,7.834725326017817,4.652845415924323,0.3160396450206747,0.426069391547062,8.752694191802867,0.05727368852642129,4.638831985112304,-10.190347384718148,1.0,10.0,0.0,0.0,-0.4383490907873866,-3.216697358593746,-1.6136795348589068,-3.258980250698114,-56.512092425601736,-30.60555515089954,-278.42063558169394,-5.461823999463582,-8.385022562992146,-0.09838010053904764,2.7716612434507852,-210.11685977620962,18508.9660389062,-158274.17034379696,-1.993282865513482e9,3.7096753565684337,-309.114122764787,33147.47764696877,-3.2401850477701426e6,-8.493379359093299e8,-657.1435183304557,78113.0740399056,-1.0886123733296866e7,1.0402845800651784e9,167960.63229420618,-2.591282831355825e7,4.4631585059571705e9,-5.633238936788319e7,1.1150394632548607e10,2.44253321278302e10
0.4803309716026759,-4.645302893948677,1.7892550310138222,11.71728921533385,7.92843568589648,0.18880162485867294,7.142566791972139,54.36593781644583,7.33275923473487,53.81404164996812,4.746090241699801,9.536250138188663,0.000930710870947379,0.015560071156095956,1.448579401972365e6,0.3606526997634806,44.138129643073626,-2756.33311429205,171278.0155655061,8.03974035553402e7,9.097983376772047,50.84341203725628,-3687.278441818258,342272.3432107434,1.58911925582197e7,88.71656783817411,-7188.06263401108,814200.1342365352,-8.96827463173715e7,-13569.357100647645,1.673164555283865e6,-2.6560509697817156e8,3.28726225641484e6,-5.85971242996105e8,-1.1847966205139809e9,0.21644495007735673,0.25585242151357307,0.9569979362541488,4.76241482067041e7,1.01788826935145e7,0.25753031034534946,-1.0772706684135622,0.024125539020619573,2.951236293576196,3.944720757461603,0.0003502984588361311,0.18708289478329201,0.5560842181512275,3.9170237985645984,1.7933990118284258,0.0010169822337872505,1.534040275371692,1.5353151004683296,8.277449194657876,7.8061323137465894,4.502859544963623,0.3606526997634806,0.44281237392766737,9.097983376772047,0.04192921826908139,4.581285195420159,-10.377999098604173,1.0,10.0,0.0,0.0,-0.4065336253443209,-3.168761379647817,-1.411964263567127,-3.5390805409444757,-56.51645439579136,-32.03400400059646,-278.6874052824263,-5.632807347623167,-8.460466272068253,-0.09953782680526571,2.917368994922601,-228.63743285168283,21470.05922628181,-426397.12058402656,-2.1786813253629737e9,3.8696305321213553,-331.5837111008446,36954.595798354974,-3.8244279673289694e6,-8.758406156076117e8,-697.2952845114023,85302.5704858329,-1.2311960816398248e7,1.2742124556627307e9,181393.4537729564,-2.8860482695954613e7,5.127897711791107e9,-6.2104290572781935e7,1.2598370362505245e10,2.7339790638000755e10
0.4916880076317571,-4.621933899893731,1.6987120428914388,11.42754637328688,7.857205238552873,0.16284003200216732,7.056978224344585,53.05392716944328,7.260852225119842,52.35987904316398,4.774454339905692,9.555862660984392,0.0006105070666549335,0.015033800009990184,1.3193080247030293e6,0.43023766036098243,45.596227512854945,-3001.8416745543645,209047.890207686,6.527590853809069e7,9.631629710731753,52.2440352313896,-3935.4204540019796,386649.13353927364,1.3265358946016897e6,90.649961173945,-7564.084553581715,890663.1170374075,-1.0910752800618774e8,-14151.948432659121,1.8032822665779083e6,-2.939887875455116e8,3.5066455141134798e6,-6.30139509666296e8,-1.2563743920682666e9,0.2164428041641483,0.26234080200724524,0.9567707488441414,4.434234842159472e7,9.25526070089117e6,0.2980625616622592,-1.0660351691126637,-0.0028840128669772543,3.151660289187641,4.185097607682434,0.0005002548567415085,0.20163134606275884,0.5796883583438716,3.850699012469184,1.8204123951782527,0.0007819085228909563,1.5545646391965795,1.5439464153583486,7.9691121758780135,7.670535106952779,4.294469886022835,0.43023766036098243,0.48591129857979054,9.631629710731753,0.02783352296638693,4.502308237809886,-10.417824293213947,1.0,10.0,0.0,0.0,-0.37069759413129294,-3.089168078949368,-1.1703806536129824,-3.771261575043995,-55.73004182729352,-33.437609754736656,-277.5946782631286,-5.821304189007801,-8.475507167488496,-0.10052515900308327,3.083160642806365,-251.4969865290263,25572.37540407006,-1.071374029273099e6,-2.187920580947875e9,4.040917443457641,-357.9292470919259,41833.56486274496,-4.770158789300602e6,-7.334781458855886e8,-742.0278611906407,93931.30268795666,-1.421794567371964e7,1.7126666700370238e9,196795.82980759884,-3.2490770235790852e7,6.06159666733012e9,-6.887026378811693e7,1.442705183463529e10,3.082573223809487e10
0.5033127066087693,-4.598566624356614,1.6130688747508195,11.147947666510053,7.783516409831674,0.14143446803643067,6.967520751464309,51.76881858489072,7.190216688479,51.06646073411506,4.805730028645659,9.5822478892105,0.00040585534517376386,0.014555728268434494,1.2015810981808575e6,0.5108969459486038,46.91134345844661,-3242.6983737954693,257777.2893096267,4.534953301154738e7,10.24954762069621,53.470111180764,-4169.518682503068,436398.6762442678,-1.635945308819717e7,92.2742147196312,-7904.203599475012,966201.7849939159,-1.3067574095046885e8,-14660.667588132568,1.9230679400119183e6,-3.2361742786739314e8,3.699370429186932e6,-6.743226600462987e8,-1.3258181303886342e9,0.21643986962759465,0.26892232483598105,0.9570864745179156,4.111484673446905e7,8.37442372636447e6,0.3197830101213651,-1.0547119325014653,-0.024502602572924238,3.310380947108249,4.366256957005605,0.0006621995634472868,0.21651804990118192,0.6033324387365174,3.7846796201762953,1.844977056465692,0.0006091858424201413,1.5744295652180795,1.5551598602271095,7.642836204382263,7.454953883023735,4.081030780245856,0.5108969459486038,0.5489753849323895,10.24954762069621,0.018746491761563146,4.4271691349259195,-10.284842767161686,1.0,10.0,0.0,0.0,-0.34018575174816656,-3.001192679558951,-0.9680396110660039,-3.8801675879726423,-54.29889517141923,-34.395472912812735,-275.5846796298227,-5.977985465414102,-8.425700151283811,-0.10100038964433389,3.2227786848582265,-272.42554383208585,29755.742191376652,-1.992018894962838e6,-1.9433670953400652e9,4.175063673066374,-380.88804054763193,46485.89712794563,-5.867495631920778e6,-4.120689097267441e8,-778.9555580919576,101657.94984887588,-1.6118967388055786e7,2.2723141631174884e9,209940.37153611687,-3.583590917648329e7,7.038175879478093e9,-7.478796181996278e7,1.615979115267263e10,3.39442869508779e10
0.5126079232757847,-4.580267013565466,1.5492001135719533,10.935810673872583,7.724809642886903,0.12732993037067597,6.896378029058198,50.78912637570731,7.135650573112845,50.136905925370094,4.83171070338949,9.606919419417926,0.00029909972939365186,0.014208717635534385,1.1167691471963294e6,0.5809407965655848,47.86007514902016,-3426.2243358285764,299997.0830202578,2.792526406802198e7,10.789362384217872,54.34080232131408,-4344.354707567212,477057.01887977065,-3.1290483545210887e7,93.40137692901091,-8152.661405308948,1.0243656944038861e6,-1.4828693542521796e8,-15025.04580881955,2.0119193168299703e6,-3.4730010963225085e8,3.838581239619805e6,-7.091456072621068e8,-1.3799794949217494e9,0.21643698066332684,0.2741408114049211,0.9576390846176842,3.86609273418393e7,7.723189241792902e6,0.3269069757625317,-1.0458003046552615,-0.03814806931363504,3.41273771639944,4.477798075846005,0.0007979996175756065,0.22846541584390462,0.6219464886590416,3.7332594459775525,1.862780912843158,0.0005061126705179283,1.5894737373296473,1.565105926143832,7.38340842706147,7.252078036876962,3.91424958778124,0.5809407965655848,0.6095706676172484,10.789362384217872,0.01396522258692868,4.372793616567857,-10.103262585792736,1.0,10.0,0.0,0.0,-0.31921282799684214,-2.9318056738106018,-0.8374063075072536,-3.90263425567641,-52.89099106778367,-34.92048561892901,-273.69820143384175,-6.085734126352677,-8.360980966977248,-0.10110221421089334,3.3179142657333176,-287.6183562554552,33015.92335553759,-2.843354055260908e6,-1.6195267019553995e9,4.261106779553135,-397.0213758266654,49970.269657485966,-6.79095262229276e6,-7.317659305627032e7,-803.9252845199453,107220.12346759328,-1.7591258251168944e7,2.765178635091891e9,219094.2917484158,-3.8300625427031375e7,7.817771162506983e9,-7.899590357088727e7,1.746443459066712e10,3.620464038800862e10
0.5248310847386453,-4.556701816944119,1.4708464428412908,10.67115660705057,7.648582322599944,0.1119610398184746,6.804854769277845,49.56841234952997,7.066209790871189,49.019931061944476,4.866585931073959,9.643102834527994,0.00020608261219699802,0.01379145180993686,1.0163106271465715e6,0.6793198626212076,49.00162331398718,-3655.054613515808,356338.8287666744,4.704031499712071e6,11.555655163085007,55.38307297493456,-4560.796822902805,529922.6842994094,-5.088063875206798e7,94.74012708794655,-8457.996808816968,1.0980798679720678e6,-1.7123941959803516e8,-15469.674429998373,2.1226864029665077e6,-3.7816623023613954e8,4.0100982755875126e6,-7.546196061402807e8,-1.4508056314998524e9,0.21643243744320256,0.2809426932191026,0.958666629294079,3.562514600615107e7,6.939849581310971e6,0.3268858250026564,-1.034282489508831,-0.052292798494792785,3.524716139215134,4.594832577575927,0.0009861722255749892,0.244281506685049,0.6461057902609229,3.6674767319950496,1.884110070729689,0.0004037181054855671,1.608116227704192,1.5787634964398989,7.051573175934648,6.967773618447272,3.703096452429496,0.6793198626212076,0.6995166276900872,11.555655163085007,0.009761580471448967,4.308728738249677,-9.810931739119056,1.0,10.0,0.0,0.0,-0.2952794339015469,-2.8459769353276627,-0.7003994417910127,-3.8742439529669803,-50.86018865849469,-35.40036365669545,-271.0977157899525,-6.212680212608705,-8.262149333457108,-0.10098065879309354,3.427068517804955,-305.9645852636459,37148.04325665126,-4.0357981164087406e6,-1.0974281020198674e9,4.355109295529564,-416.10955541438665,54287.27744276797,-8.021074443511382e6,4.2740518111875904e8,-832.7362594009323,113956.94927205706,-1.9465173854418837e7,3.437463195204014e9,229956.15976568745,-4.134757810638185e7,8.830401704013885e9,-8.408546207519092e7,1.9106557516487053e10,3.898711873831232e10
0.5379198177516469,-4.532068772992055,1.3933511550502407,10.40440327419026,7.568690208813567,0.09859337368644062,6.710572089343651,48.34587674965325,6.994482045668695,47.925206686682586,4.904330315993672,9.685502372621736,0.00014296489039469665,0.013385835520493291,920946.6776053249,0.7916182330698662,50.122207087023845,-3885.4292322004644,415269.2030682119,-1.925894174217363e7,12.443905911196477,56.40950593947911,-4779.234912013743,584753.1005476255,-7.104176559600405e7,96.0648242510005,-8767.375085300597,1.1741517487777781e6,-1.9515341099066776e8,-15921.474228398441,2.2367126838514134e6,-4.1082040586582255e8,4.1864629029135215e6,-8.033613183531646e8,-1.5274428998287823e9,0.21642661654140524,0.2881495184105407,0.960044471937102,3.262103126782033e7,6.189234295863619e6,0.31895766509971246,-1.0222048825551964,-0.06383028492017748,3.6256441054448425,4.6963284976343935,0.0012006014888948143,0.26139059543165466,0.6716402732466641,3.599300168225996,1.9046938163873766,0.0003232058164685527,1.6266526759117237,1.5934839997865198,6.712511953325475,6.659243374344858,3.4889159055469863,0.7916182330698662,0.8059496647549396,12.443905911196477,0.006877313428172308,4.248364220916834,-9.467868627473944,1.0,10.0,0.0,0.0,-0.2733671554091326,-2.763148992419586,-0.5875080231306162,-3.79604784095792,-48.59790676713229,-35.74823092238958,-268.3210277985294,-6.337527478070661,-8.153462370468826,-0.10063532924268503,3.5297542631564953,-324.05429060923643,41371.36919697729,-5.335648482442618e6,-4.8942299803643984e8,4.4400348994881,-434.7131034872731,58650.08775304768,-9.32519502746535e6,9.849674498020284e8,-860.420612340671,120696.27604890428,-2.140755950993238e7,4.160232406717842e9,240709.0226653069,-4.446004674943302e7,9.897140119209404e9,-8.922591014202265e7,2.081386920736709e10,4.185033192525569e10
0.5494425797494955,-4.510874011477965,1.3300633624557634,10.182676281378962,7.500084177396756,0.08884458404406811,6.631361960544518,47.339586618043974,6.933381929528845,47.029262348038046,4.937618363744585,9.725243205077302,0.00010621369986947746,0.013058706090204618,846087.7603767371,0.895972914161669,51.041579628782266,-4077.1866198968364,464984.28526808415,-3.902039753613897e7,13.282992966981809,57.25914299874617,-4962.719048081784,631236.3662777032,-8.781162493487315e7,97.17589517009884,-9030.198780792565,1.2392685959046409e6,-2.1554642556096488e8,-16308.890969907674,2.335039704563145e6,-4.393188567957451e8,4.339507590453728e6,-8.466588428432927e8,-1.596374046312804e9,0.21642065694645252,0.2944280057719,0.9614270150217875,3.018281573943239e7,5.598214002410767e6,0.3074948594617467,-1.0117899818027698,-0.07167674205493052,3.703818588773428,4.773020718130295,0.0014001025479635505,0.2766256261374512,0.6938716361498642,3.5411659481370408,1.9211208272343028,0.00026957792221101996,1.641771276740788,1.6061665303314074,6.429458633427531,6.392898865875486,3.3109614112407506,0.895972914161669,0.90681554420078,13.282992966981809,0.005178995960205404,4.201214810610995,-9.159212202655075,1.0,10.0,0.0,0.0,-0.2566869906844187,-2.6985481608846102,-0.5096270991965177,-3.700829374832743,-46.6034097367086,-35.968418657908494,-265.9497320152983,-6.44203931188249,-8.062008304705634,-0.10020980879140964,3.611564340066363,-338.9876107632852,44930.63292891967,-6.464886532668022e6,4.76765788552603e7,4.506171873208268,-450.0372853500169,62325.40926752226,-1.0449052399138393e7,1.4702435083664427e9,-883.1823313866591,126381.85782067325,-2.3077787014096335e7,4.787712562508598e9,249778.49482459488,-4.713356133964506e7,1.0825397881947887e10,-9.363710060012096e7,2.230271855571392e10,4.434808966694531e10
0.5578383996510369,-4.495708970333141,1.2866051167615413,10.028307349196178,7.451172746644846,0.08268561688969903,6.576056073993526,46.64581676033581,6.889979245715942,46.40962382003742,4.961812739716071,9.755336758906843,8.663445427635427e-5,0.01283588645124153,796289.5878021701,0.9751368009820092,51.67919334900762,-4211.2237537466035,499785.7133309762,-5.2536101490187526e7,13.928390236502885,57.85392649800558,-5092.258582449907,664086.361166093,-9.942992631100267e7,97.96438946928455,-9217.93527000438,1.2859039446659507e6,-2.3004354365109414e8,-16588.332425465655,2.406125259313255e6,-4.60014002358473e8,4.450994684916157e6,-8.785838249238006e8,-1.647735277871451e9,0.21641581603220011,0.2989635735713222,0.9625074733013886,2.8522773418161843e7,5.205287206932136e6,0.2972687324561649,-1.00432804164751,-0.07632590475775378,3.756351279755357,4.823970027091593,0.0015509078981747156,0.28783767537385097,0.7099381195905247,3.4998887247046397,1.9321828777117618,0.00023793531541993493,1.6520941463118781,1.6151282492657448,6.232400216906446,6.204272572777816,3.187458236432339,0.9751368009820092,0.9840911984084761,13.928390236502885,0.0042658087370226975,4.169891221321175,-8.935840736000822,1.0,10.0,0.0,0.0,-0.24584565482315385,-2.6562764023981353,-0.46257100237025683,-3.620797551861275,-45.16981502935715,-36.09625020964972,-264.28015988823006,-6.516267199757639,-7.999479732977727,-0.09984955667540556,3.667352405275173,-349.41342978180944,47441.51589880836,-7.269991299104193e6,4.28721119180271e8,4.550883742649935,-460.7637299653206,64929.76307439318,-1.1251948458255645e7,1.814574116530422e9,-899.1812658497314,130435.30283845478,-2.4279026212691806e7,5.238049798090334e9,256271.57908817154,-4.906540785716218e7,1.1498827997634378e10,-9.683560848384896e7,2.3390976918111862e10,4.618177703413249e10
0.57148960808102,-4.471531984926008,1.2203093522283712,9.789344172767152,7.373610644506337,0.07403455661070571,6.490612421410642,45.585023290238546,6.821277924026561,45.453080736623924,5.000928658808692,9.805906208687396,6.345760225565266e-5,0.012498494120504995,722888.4905334912,1.109432446886635,52.66727128024362,-4420.354504513967,553884.0153181753,-7.295571086105105e7,15.040577921021923,58.78608048492185,-5296.86051810118,715865.5971274384,-1.1731524493541595e8,99.22027131242105,-9518.580175779776,1.3607017081715898e6,-2.5307490392357498e8,-17040.985549899462,2.5214930311478977e6,-4.9368788084154886e8,4.633619858032796e6,-9.313834281495004e8,-1.733617666784411e9,0.21640704764269203,0.3062676403034992,0.9643585769206734,2.6021271648427762e7,4.627922848510497e6,0.2781740842180319,-0.9924191270189696,-0.08235102700311071,3.835974624273854,4.900807877969181,0.0018027766219925075,0.3062816826833576,0.7358433010763642,3.4346607174904262,1.9486643975808602,0.00019644709331895438,1.6676624000291473,1.6290708478817053,5.9279964028647445,5.909271227437029,2.9972938187455256,1.109432446886635,1.1161167243922194,15.040577921021923,0.0031740588314614804,4.123610285998015,-8.580508909512158,1.0,10.0,0.0,0.0,-0.2302544488202944,-2.595658154707205,-0.39948039730421964,-3.477303518677182,-42.89531494085166,-36.2657169083902,-261.67984060721545,-6.634791602241128,-7.906261371269482,-0.09919924638948285,3.7527024406517038,-365.7177378107974,51397.460173579704,-8.54172583520912e6,1.0205077125870752e9,4.61918707368421,-477.63529664609933,69065.9912972206,-1.2530572005688004e7,2.3542020194209404e9,-924.5543984123987,136935.02802133939,-2.6216227348738506e7,5.959014397059425e9,266758.33930234273,-5.220697215901022e7,1.2595304226166206e10,-1.0206927973379396e8,2.518274254970816e10,4.922148550489513e10
0.586397309130902,-4.445780722642875,1.1535182875109784,9.544135996738532,7.2916587376081035,0.06612404630377917,6.403702483907702,44.51575276443121,6.748706746052175,44.47070248395684,5.0432080938022965,9.86294141885943,4.62816360389789e-5,0.012161430268253006,652133.9109827395,1.2640530613762182,53.68796099182384,-4638.192956883981,609793.8181395237,-9.326624831897013e7,16.34752007962579,59.763414077943835,-5513.463917002868,770475.8956303977,-1.3562117675664005e8,100.5647126814615,-9842.520808729323,1.4414602310150804e6,-2.776613939797774e8,-17535.82208403431,2.647983623961471e6,-5.307090700852613e8,4.836237223248049e6,-9.905515658954213e8,-1.831082765172153e9,0.21639623159483481,0.3141441266041193,0.9664692321651466,2.3549018040616717e7,4.0750922636867603e6,0.2547510752611184,-0.9797237052257949,-0.08720191256682161,3.916911414633449,4.979008503801268,0.0020795490166991577,0.3267433342046067,0.7638476194625706,3.3660054127910493,1.9646909348407657,0.00016156988450426556,1.6829944579785117,1.6432951055342913,5.616941461861906,5.604639366631723,2.8038213365276987,1.2640530613762182,1.2690225947168152,16.34752007962579,0.0023542494373917245,4.078559029617628,-8.207350862405049,1.0,10.0,0.0,0.0,-0.21570046530251222,-2.539939117583385,-0.34502694180539095,-3.307656850986655,-40.50784230241662,-36.41587603608609,-259.0026910693589,-6.762218796259795,-7.816530132523395,-0.09842478230883936,3.83993260376359,-382.79989912214813,55570.475424312186,-9.878398473543592e6,1.6237939399163866e9,4.689411529967937,-495.48513406871564,73484.58136875264,-1.38954277030969e7,2.9154910099000998e9,-951.7580196761793,143977.10518637206,-2.8325227000802796e7,6.735006795713332e9,278243.4240868846,-5.5670504131864e7,1.3804631666040836e10,-1.0789291233841872e8,2.7189628242007023e10,5.265859500927796e10
0.59700221167752,-4.427857466372081,1.109227827397804,9.378931650901423,7.235057825854361,0.06127283641377761,6.3459130995620185,43.80783062898344,6.698526058320445,43.806348563676075,5.072948185757917,9.904384519250979,3.7468887668163964e-5,0.011939445321573922,607017.0610872587,1.3792206563953227,54.38216135298981,-4787.541732958914,647843.0614848804,-1.0663656906870237e8,17.33886580983865,60.43676008123356,-5664.060665051929,808341.9332927525,-1.480111559051766e8,101.50746561214409,-10071.089737922002,1.4986002126749144e6,-2.9492246815498936e8,-17889.18811477675,2.7386389429961843e6,-5.573240765192398e8,4.982877039774774e6,-1.0337222190358303e9,-1.9028850703623178e9,0.2163877945460787,0.31968382211417623,0.9680041887385974,2.1941685237767e7,3.7254049242590526e6,0.23687145214286348,-0.970884445635986,-0.08977791510681997,3.9716350579637316,5.032202624600143,0.002270150629642205,0.3415135188453208,0.7836008501828672,3.3187411892984287,1.9749252237352979,0.00014164544510739674,1.69287599186831,1.6527368030501206,5.40827991876449,5.399032082969733,2.6745945896762273,1.3792206563953227,1.383295934585097,17.33886580983865,0.0019285089076741184,4.049361748273441,-7.952359404367046,1.0,10.0,0.0,0.0,-0.2066906500582868,-2.5062697572484143,-0.31322565317604323,-3.181483287437935,-38.87556907845021,-36.50867660521266,-257.1973318486348,-6.851926570638027,-7.759940513829935,-0.09784570430986175,3.8989462785256235,-394.5883875110445,58464.839023709595,-1.0799720623572372e7,2.0270025981599412e9,4.7374113607793165,-507.9237773939476,76586.43955096368,-1.4851540342936754e7,3.299385690425808e9,-970.9588368126142,148984.464359078,-2.9830204319703966e7,7.2835674738940325e9,286491.00160550745,-5.8170504377414994e7,1.4678247906138409e10,-1.1213151529365307e8,2.865858379938502e10,5.51948032186147e10
0.6080809492465761,-4.409470271098303,1.065569890293717,9.213954958258755,7.17737906374123,0.056768001585065876,6.289060681950247,43.111971795471035,6.647299731270885,43.13968191716115,5.103682509574382,9.948257231976248,3.0360877208546626e-5,0.011721841783345604,563973.9788951193,1.504262744528045,55.08219530409514,-4939.30433440911,686303.6301039731,-1.1980704414004317e8,18.43200566855944,61.12283477477723,-5818.801433469455,847209.8302750575,-1.6051001254206192e8,102.48147750581063,-10308.646116618695,1.5581886082321263e6,-3.1284633856259495e8,-18259.868813113986,2.8341184962203726e6,-5.854559695899607e8,5.138477431868286e6,-1.0798477456299646e9,-1.9801399784738388e9,0.21637838872703352,0.32541486226481203,0.9696226264934509,2.0386084855225455e7,3.394478562034957e6,0.2173432907802051,-0.9618166098188035,-0.0918328604429375,4.026798665301914,5.086227423264916,0.002455310309967456,0.3571429022299512,0.8040966150185852,3.270712807049484,1.9846412271064224,0.00012415306729109208,1.7023182903557363,1.6619853079752103,5.200686700088441,5.1937499278535295,2.5465508707266715,1.504262744528045,1.5076074320640547,18.43200566855944,0.001581654461937369,4.020935404896817,-7.695368485446556,1.0,10.0,0.0,0.0,-0.19831374861546275,-2.4758470973301736,-0.28480934062562313,-3.046334735032221,-37.2298626265395,-36.597289487219065,-255.39371883034636,-6.944885367016035,-7.706697063239027,-0.09722316842140868,3.958339929148412,-406.6393688075921,61436.237320071494,-1.1740121526243117e7,2.4279589564622154e9,4.78625827480279,-520.7469623147214,79803.29007157707,-1.584150207983527e7,3.6894719204727783e9,-990.9682136677784,154231.86502182804,-3.141236444616113e7,7.856668361213544e9,295203.666532673,-6.082301136682205e7,1.5606706068051392e10,-1.1665866713532642e8,3.02355932685758e10,5.793447750462806e10
0.6253541245037331,-4.381460195924632,1.0023467169086466,8.971099284437894,7.090270469986113,0.0506854599157079,6.207399827130791,42.109757615508194,6.569701218138051,42.150471297093475,5.150858542790122,10.017481072052796,2.2277699757147596e-5,0.011408967763188086,504197.37472825043,1.7092129786252304,56.12718070045091,-5168.4607720419135,744110.5287735865,-1.390355659737243e8,20.26030979258136,62.159923501663485,-6055.560924680667,906726.6906183958,-1.7931243842555925e8,103.97836906173225,-10676.9875723435,1.65113334230222e6,-3.4073880878362083e8,-18840.86844868663,2.984749264634825e6,-6.301105790640357e8,5.386069523709068e6,-1.1539343664695039e9,-2.1051807789649582e9,0.21636275540809,0.33423620784907926,0.9721516361379962,1.8190519633779425e7,2.9403749540558984e6,0.18549955265625784,-0.9480094029745888,-0.0939728426953298,4.109467721935204,5.168125617604964,0.0026910278628623804,0.38193700256844915,0.8357845092906859,3.198469267418021,1.9979124844374732,0.00010209809506455272,1.715307922941029,1.6751484155906906,4.89654266629802,4.892027035785218,2.360064158836779,1.7092129786252304,1.71171374758495,20.26030979258136,0.0011821146194447327,3.9800046894785566,-7.313245275700625,1.0,10.0,0.0,0.0,-0.18707798975542878,-2.437019326878644,-0.24817734125697277,-2.8310850122144693,-34.78296595835912,-36.723719004488004,-252.73547298050298,-7.0881833585834295,-7.6343085224447895,-0.09622812745296964,4.0470193674014485,-424.98120761250243,65986.44541709922,-1.3170783218780013e7,3.019055044982918e9,4.860379909669476,-540.4745635292169,84791.43951947155,-1.7375186701814376e7,4.2813648245913553e9,-1022.1680433340302,162471.23893071874,-3.390883123124896e7,8.756277566491493e9,309017.1635340548,-6.5054152584777124e7,1.7093318784556156e10,-1.239369793184703e8,3.2789672011416763e10,6.240281334491926e10
0.637041756238233,-4.362943079592118,0.9626134154443879,8.815960072179772,7.033175630099268,0.04710543682702193,6.156808680547673,41.48457492709457,6.518653536633511,41.51254065206136,5.182230168905314,10.064665627212284,1.8270561712049646e-5,0.011213813685970781,468201.77161855943,1.855078912124939,56.80467160183414,-5319.023216138994,782015.9826407444,-1.513410979702293e8,21.58827705782533,62.84031480345046,-6213.014166791466,946430.1146739137,-1.9169363624305573e8,104.97556377980638,-10924.90163622121,1.7141636368923257e6,-3.596685255904758e8,-19235.739222245593,3.087929345956547e6,-6.609333293251115e8,5.556955143811356e6,-1.2055829830089803e9,-2.1929165357530236e9,0.21635175361132752,0.340126590603944,0.9738530064910303,1.6849221920878336e7,2.670690293063365e6,0.1631530532936038,-0.9388897822347109,-0.09481642567491366,4.163460573310588,5.22229273063109,0.0027914346249931577,0.3990222959857878,0.8570521606872787,3.1513352108325003,2.005664548182992,8.996994270283697e-5,1.722944035839682,1.6831959857929621,4.703147400288589,4.699730605907624,2.2422896499293854,1.855078912124939,1.857154618641007,21.58827705782533,0.0009813304881157406,3.954140437129288,-7.066848719678996,1.0,10.0,0.0,0.0,-0.18056287114488834,-2.416006941023425,-0.22756242396614013,-2.6834420113246793,-33.206423422323105,-36.80338424749519,-251.0325368690763,-7.183847645333073,-7.5917174062122434,-0.09554398131700438,4.104665817034632,-437.1305858425784,69021.85785286082,-1.4120553017532416e7,3.400611231396146e9,4.909408455455354,-553.6785852639307,88158.3596591244,-1.8411149529611535e7,4.674554816727789e9,-1043.3189727813287,168096.90006191575,-3.56234443173006e7,9.37279809947902e9,318532.82290292846,-6.798862077974948e7,1.8129913712383717e10,-1.2902032181045568e8,3.458811082724125e10,6.5568163169468796e10
0.6485423699830875,-4.345050947424766,0.925700176704114,8.670001115051228,6.978365231537453,0.043932837592641966,6.1105622882305575,40.90798157207275,6.469489872354027,40.90733196520496,5.212641951278611,10.111210401167087,1.5149096576832096e-5,0.01103363689588178,435864.23467428784,2.0045196723245353,57.449437809433405,-5464.023713582258,818544.873754341,-1.630254723958053e8,22.971034974585837,63.493476421410534,-6365.955373219346,985157.6357147926,-2.036927230076954e8,105.94344046225403,-11167.737622004997,1.7763417307635886e6,-3.7839467069514006e8,-19625.17821583832,3.1904169132499965e6,-6.91767410131201e8,5.7275823604171565e6,-1.2575891194738934e9,-2.281639204933415e9,0.21634086542987813,0.34586130475279364,0.9755108492896298,1.563242744426497e7,2.431308774072732e6,0.14062495874732717,-0.9300872628539611,-0.09525362756308829,4.2152544207888525,5.274784525307611,0.0028209531420427822,0.41608923134471365,0.8778510786496159,3.106274077285329,2.012374739076072,7.975905057644461e-5,1.7295835274003082,1.6904511329760938,4.521824105718794,4.519206002549309,2.1325288829527778,2.0045196723245353,2.006260286487855,22.971034974585837,0.0008232514792294121,3.9297858574395326,-6.833370709272617,1.0,10.0,0.0,0.0,-0.17488959981694305,-2.3989904259028205,-0.20988410397932517,-2.5372257518447703,-31.71432448916266,-36.87811660321499,-249.42376695449158,-7.276783262683772,-7.5541238393853245,-0.09486579467597128,4.1597408846857675,-448.90690963660177,71982.89053453262,-1.5045124567427564e7,3.7652980318703914e9,4.956909019782701,-566.5766531782131,91470.68369500975,-1.9432319479020763e7,5.058436257469683e9,-1064.1736875268293,173676.46352811018,-3.733329410910021e7,9.987930328840374e9,328030.2843664192,-7.093474140178718e7,1.917626555315702e10,-1.3414881028347117e8,3.6415325140389786e10,6.87971505745951e10
0.6646216413414073,-4.320560366062672,0.8774154750315148,8.4762818265775,6.903879260587018,0.03998905056105136,6.051547107545311,40.161318950651726,6.402405481030298,40.09553753523626,5.254363119072532,10.176250817770816,1.1793564355949634e-5,0.010799775528759338,395190.7167010934,2.2237050911466483,58.31599713729233,-5661.922594622181,868557.9054820384,-1.7882397956519735e8,25.038434735370892,64.3796335570885,-6576.577355695976,1.0388497912713048e6,-2.202664057554417e8,107.27214458689966,-11505.087747414971,1.8635395891925064e6,-4.0479784333984476e8,-20170.087330683407,3.33515680096108e6,-7.357225317920762e8,5.9698520668338e6,-1.3322033987399278e9,-2.409475581678553e9,0.21632614149853194,0.3537777537143059,0.9777911116118668,1.4086970117208868e7,2.1347809136100933e6,0.10832837767887198,-0.918058248716588,-0.09531814423813083,4.285654830982635,5.346977949385099,0.002700188503353124,0.44039440489470916,0.9067286043241197,3.0453731808850666,2.02030118128721,6.778161755518172e-5,1.7374651169246358,1.6995180554140155,4.282101257700896,4.280274942398956,1.9885409575453448,2.2237050911466483,2.2250805980770885,25.038434735370892,0.0006512012753824313,3.8970906282271742,-6.520880548951794,1.0,10.0,0.0,0.0,-0.16802001750312245,-2.3806056643060876,-0.18868398147480542,-2.331942113627432,-29.72114277688584,-36.9771854131143,-247.27225204620134,-7.404400855786189,-7.507684954349083,-0.09391351492676825,4.2342422484542155,-465.10385189325905,76089.54546801772,-1.6326927772573762e7,4.2624117117540655e9,5.022213751805707,-584.4673406050972,96105.87894338142,-2.086679026147032e7,5.593729401583702e9,-1093.3940266631728,181550.98889821154,-3.9763903625630446e7,1.0864837716386164e10,341523.6041140385,-7.515177477608457e7,2.0685179655174e10,-1.4152667134288007e8,3.906726563545998e10,7.350242060923215e10
0.6829176894867203,-4.293403945298395,0.8267363621604337,8.26934516097887,6.8219494361560855,0.03608105340202829,5.991996905233985,39.38889010087324,6.328226799643304,39.21609654079249,5.300645685855351,10.249866098446951,8.99919062664325e-6,0.010556842299286872,354512.2090683344,2.4883834857188316,59.25393262860269,-5880.643984855566,924221.7527933596,-1.962497488014865e8,27.59466222294793,65.3490338650738,-6811.623667026577,1.0993996663409541e6,-2.3895979279783443e8,108.74473357534221,-11885.080892092075,1.9630445022708832e6,-4.352018668926265e8,-20788.638752652485,3.501536073981662e6,-7.868927957150598e8,6.249921514534495e6,-1.4196235921866643e9,-2.559900814591148e9,0.21631143779411177,0.36264320848699055,0.9803192622589467,1.2526094416573532e7,1.8442390405376018e6,0.07054796392690255,-0.9047547478095721,-0.09475751896233192,4.363121054475183,5.4275259224474155,0.002234958559145642,0.4687115716211243,0.9393168909782558,2.97890395897731,2.027361778217094,5.671170172723709e-5,1.744529563077912,1.7083569754571808,4.027213024866109,4.025982202835653,1.83706162859534,2.4883834857188316,2.4894499605890377,27.59466222294793,0.0005056977226905881,3.8611686912173493,-6.183545447906157,1.0,10.0,0.0,0.0,-0.16147648866142056,-2.3663796565631614,-0.16852131583794638,-2.0979231158819545,-27.575690736016924,-37.0823619904742,-244.94083401738646,-7.545760177846106,-7.4619631608094705,-0.09282915659817602,4.315754245232546,-483.18315016481495,80725.64146929941,-1.7777332142814025e7,4.816863848438074e9,5.095048605656686,-604.6276182308535,101389.37013853787,-2.251271876213082e7,6.205402605248331e9,-1126.6900401715043,190608.46766294044,-4.2587336741934106e7,1.1889662191761946e10,357155.1960038204,-8.008557743663648e7,2.246893955327173e10,-1.5020416125165755e8,4.222232615991478e10,7.912304643073407e10
0.6946823679662195,-4.276323567822059,0.7963177602448449,8.143253928236737,6.770735232037232,0.0338407807232479,5.957747818096389,38.931808019744814,6.281639120565858,38.673248442012444,5.329703988462104,10.296801780513665,7.61786464964555e-6,0.010412445558834797,331100.27367242216,2.667602525197685,59.83031217465087,-6017.730415070645,959405.5593868697,-2.0723220124329743e8,29.361101774833777,65.94980241881623,-6960.019519544099,1.1380400697656502e6,-2.5093162874515814e8,109.66663689479275,-12126.667328833491,2.0270868942993293e6,-4.549571220371514e8,-21184.195274294423,3.6091903598114015e6,-8.203924456438662e8,6.431894607357742e6,-1.4771112833532398e9,-2.6591244678544383e9,0.21630412847506467,0.36826464643610374,0.9819019671310306,1.1621729941380916e7,1.6802258327909987e6,0.04570853046620916,-0.8964107478338624,-0.09410479621607462,4.411519473919828,5.478418708196147,0.0016825772215201189,0.48730949909823157,0.9601263339385933,2.9376694514395814,2.03085368102814,5.073267006939524e-5,1.7480463238271229,1.7132377108291421,3.8725306150672467,3.8715683679116704,1.7460588539996085,2.667602525197685,2.66851408363787,29.361101774833777,0.00043278223534092393,3.838491238016977,-5.976099400221562,1.0,10.0,0.0,0.0,-0.1578710695310589,-2.3605192192536606,-0.15733887445901723,-1.9474850750079624,-26.259848093654732,-37.145443770238614,-243.49522850363456,-7.634169538871661,-7.435784961264504,-0.09213340465593789,4.366445899170889,-494.61883433317627,83689.16332649857,-1.870829805054045e7,5.17012435370904e9,5.141059437885863,-617.4741486294489,104791.16595850604,-2.3579985434472512e7,6.6020505132984295e9,-1148.089539981946,196479.4382494188,-4.4434354781366825e7,1.2564779733935581e10,367341.7548037145,-8.332988504187432e7,2.3653331279715576e10,-1.5593218361714953e8,4.432650870899759e10,8.288221375976999e10
0.7116969730696023,-4.252126063212876,0.7550437099265114,7.969762669601127,6.698533409200878,0.03091895077233202,5.9134802368572945,38.32058690854408,6.21566438329174,37.91666500389915,5.3707097805064326,10.36388931155879,6.040386380637155e-6,0.01021845654486865,300555.1443030816,2.939936463255118,60.62672951528948,-6210.9925016331845,1.009500890715995e6,-2.228874399083522e8,32.0979544073892,66.78599284823157,-7170.477003295503,1.1934733183115686e6,-2.6820930354560137e8,110.96081439878454,-12471.243200410468,2.119575482801204e6,-4.837809723310535e8,-21751.099223401543,3.765320973602218e6,-8.695489371048902e8,6.696696867859452e6,-1.5617562821785865e9,-2.8055710683430576e9,0.21629836438713654,0.3762862974632798,0.9841258795799656,1.0436445407057663e7,1.4703345699063286e6,0.00904895690669661,-0.8846273569154279,-0.09282789265013901,4.479599616710223,5.5507081230963955,0.00041156277801033804,0.5147692827877411,0.9900255747598863,2.8800032403392755,2.0345185518688407,4.334626626462452e-5,1.7517709171498157,1.7192234662869779,3.6605368771017934,3.6598565280755264,1.622615077378116,2.939936463255118,2.940668880997652,32.0979544073892,0.00034846413437161625,3.8059366248964004,-5.6882088179034795,1.0,10.0,0.0,0.0,-0.1533538042711034,-2.3560190437544968,-0.14315954570287887,-1.7301978384240608,-24.43804743062716,-37.22954343491132,-241.4619329461043,-7.75814443317479,-7.4014256090108015,-0.09113091088337263,4.437471173083502,-510.8942622731058,87951.35923560317,-2.00547204417363e7,5.67956797827733e9,5.206411263838395,-635.8714073198738,109712.33976494265,-2.513594719947847e7,7.181956567731176e9,-1178.955104957784,205018.72857513663,-4.714569288802054e7,1.3563678692040009e10,382222.7417296428,-8.811182580697088e7,2.541618813590721e10,-1.6440091822152746e8,4.746887854581665e10,8.850836736454698e10
0.7264007305913148,-4.2316764513537235,0.7217420506918609,7.8276460926284175,6.637771830811603,0.02865504998064542,5.8799412048312885,37.83567962106414,6.159871496019946,37.28769059721665,5.405131516892338,10.42090860603406,4.98139729116168e-6,0.01006376743801785,276948.83883037337,3.1883794712816886,61.27902170226918,-6373.04330160619,1.0520336904048112e6,-2.3623874125337166e8,34.64791446321913,67.47594252185402,-7347.958819095662,1.2408657233805393e6,-2.8310813129871887e8,112.03769917825983,-12763.41101274825,2.1991318956547286e6,-5.088771456578864e8,-22234.00631942915,3.900148839097937e6,-9.125640549498956e8,6.926089680888078e6,-1.636053120446361e9,-2.9343927289804473e9,0.21630002328880094,0.3831165782273393,0.9859823061809643,9.517329483644975e6,1.3117409876653831e6,-0.023332384151339196,-0.8747089642499295,-0.0914573051373496,4.536607134259663,5.6118292424650615,-0.0012672901734937568,0.5390534666825756,1.0156767294989542,2.831942383240308,2.0364168830356886,3.7951101901691224e-5,1.7537405907033956,1.7234057426440572,3.4876827554368828,3.487174456543411,1.523168198787421,3.1883794712816886,3.188989981587114,34.64791446321913,0.00029106749425139106,3.7777935683809005,-5.450217819034933,1.0,10.0,0.0,0.0,-0.15001110845890284,-2.355479523654542,-0.13248202823029315,-1.5427834321314626,-22.935228503571487,-37.29444009844934,-239.74493046827268,-7.861205031436285,-7.37433183283165,-0.09026874952273946,4.496715219463896,-524.6992506123796,91609.5988749957,-2.121896168403238e7,6.120186713069441e9,5.261667884918589,-651.5705871912464,113959.38605663787,-2.6491239830809295e7,7.689719722366408e9,-1205.4762036455434,212425.68696602574,-4.952210369232676e7,1.44475540268251e10,395183.59317410074,-9.231868241286564e7,2.6984174766664497e10,-1.7187225968749166e8,5.027211132894354e10,9.35370342396731e10
0.7442873715858996,-4.2073510720217575,0.6839058073119082,7.663696472854892,6.565697456952354,0.026178746563905453,5.844600664773819,37.294245048360885,6.093369191410947,36.5505693572823,5.445669513270388,10.488794609930741,3.974764988448928e-6,0.00989026799294819,251270.80606544096,3.5078202752556344,62.0262926390392,-6563.515345253444,1.1027470508116775e6,-2.5227733399267095e8,37.997828772062356,68.27181540417845,-7557.613691438704,1.2977000059639337e6,-3.0116528450389946e8,113.28935912612097,-13110.172903070668,2.2950218543558107e6,-5.395273913204699e8,-22809.46418245522,4.0631954781172443e6,-9.653103098140466e8,7.2042349941723645e6,-1.727383242910812e9,-3.0930283877849417e9,0.21631402733986532,0.3912999323542632,0.9881553963578757,8.515965659381228e6,1.1433508359225965e6,-0.0636184678120083,-0.8629663711122609,-0.08951229778482991,4.603626705584329,5.684308084342282,-0.0042596348797808575,0.569306887728012,1.0466376823205155,2.7755492176855356,2.0372019113754876,3.2386949100368885e-5,1.7546371737949775,1.7272948881033,3.2893213262824736,3.2889615699803896,1.4105266824691465,3.5078202752556344,3.5083133551283243,37.997828772062356,0.00023574582707588037,3.7432703989237175,-5.1732795008355605,1.0,10.0,0.0,0.0,-0.14652064953805516,-2.3584677761948125,-0.1211022517158735,-1.3152745908754329,-21.18876803525889,-37.36196860614611,-237.68573104671685,-7.9809703447951765,-7.343707145912799,-0.08922501945108859,4.566128245185812,-541.1441077994917,96021.17642207365,-2.263523814151649e7,6.657969658598492e9,5.3271933508383675,-670.370951834652,119104.82591678834,-2.814983354008283e7,8.3155898474642105e9,-1237.427492566106,221437.92287318167,-5.2445144083211996e7,1.5546113077894314e10,411008.5444549067,-9.75090727606778e7,2.8940987081353645e10,-1.8111194116321537e8,5.3778603595787476e10,9.983690343942699e10
0.7599148800640917,-4.186571857318034,0.6530296685576376,7.527805542245008,6.5042033518067734,0.024230157255961858,5.818232790564944,36.85990923974636,6.0363585888575155,35.92918826058844,5.479825167514227,10.546537995707098,3.286665735712377e-6,0.009750680407801898,231230.34997090662,3.8031386234576496,62.636179506510366,-6723.419403131834,1.1460095779925226e6,-2.6609526481228903e8,41.16297592275399,68.92560588385794,-7734.398510983328,1.3464181240892787e6,-3.168336809637833e8,114.32462113143832,-13403.774147064869,2.3775652366891447e6,-5.662861896459945e8,-23298.416014835107,4.203938388598565e6,-1.011507863333788e9,7.444872823307197e6,-1.8075333056040406e9,-3.23244334596133e9,0.21634105341971524,0.3983387427060366,0.9899755977458804,7.734538169153008e6,1.0153249407066805e6,-0.0996516929521625,-0.8529903268136687,-0.08760071271237128,4.660015864285957,5.745753446474703,-0.007962364859408844,0.5963900348113016,1.0734531649240635,2.7280119689405957,2.036562343830268,2.8263240439776335e-5,1.7541210075350873,1.7296446705465052,3.1259248849879495,3.1256569520028794,1.3190431973695291,3.8031386234576496,3.8035503518276497,41.16297592275399,0.0001973871780389817,3.7126590811269002,-4.9419170303947295,1.0,10.0,0.0,0.0,-0.14389605879083522,-2.3639411521599536,-0.11235925724245688,-1.1168741862969525,-19.729979133998448,-37.40901258668603,-235.8948525238306,-8.080153107701795,-7.3183551359929195,-0.08831661293247173,4.624360204468755,-555.1694821895819,99831.42555511654,-2.3870372609692156e7,7.129617285120516e9,5.382736856831767,-686.4788015199995,123566.240812743,-2.9603382134353817e7,8.86882272714927e9,-1264.9448389474276,229280.09084233508,-5.501741342824458e7,1.6523564441606373e10,424819.2776434611,-1.0208798024258542e8,3.0687646618760098e10,-1.892786069562248e8,5.691415255185305e10,1.0547696125615408e11
0.7776257141139491,-4.163532963248629,0.6202591251035512,7.3813376840525695,6.435964179781398,0.022230280449042204,5.792936715817488,36.4056552926592,5.9728154740378026,35.247596589225786,5.51702878378472,10.609919956078233,2.6691592408799835e-6,0.009604729917349982,210873.58152735027,4.157027687482045,63.27678921330447,-6896.527986511884,1.1936539685418373e6,-2.8148944540894437e8,45.03819701161596,69.61638634369865,-7926.487707458537,1.400275037076619e6,-3.343841037239971e8,115.42483023965059,-13723.875312058095,2.4691178197189434e6,-5.963977590975786e8,-23833.030594575048,4.360383958412472e6,-1.0636192279266932e9,7.712829579262335e6,-1.8980772846914153e9,-3.3901025048032765e9,0.2163942905119546,0.4061930021974053,0.9919487274352203,6.942244890359138e6,888746.219161629,-0.14148043852386966,-0.8419961598502708,-0.08522780869496924,4.721356183616248,5.8129999544719695,-0.013716435763906087,0.6278187417117723,1.1035449725497677,2.6759365284992827,2.0343838361627253,2.4271439992673743e-5,1.7521200338902518,1.7311518702064983,2.9510816847633983,2.9508883982015512,1.2225770313698556,4.157027687482045,4.157365479135368,45.03819701161596,0.0001624856378592399,3.6772824292171835,-4.690942522328513,1.0,10.0,0.0,0.0,-0.14130840127616362,-2.3729363738387055,-0.10357016015828344,-0.8923244771571844,-18.145410240380542,-37.4465757300328,-233.85221081441867,-8.185932030379364,-7.290485644938897,-0.08728874517219495,4.687557483218685,-570.6334197833771,104084.84417400851,-2.5263141635606714e7,7.665313086905279e9,5.4434978751089265,-704.3039692971953,128561.71036113924,-3.124856990607243e7,9.500891569588802e9,-1295.5218836929957,238085.3872064803,-5.7937944308455974e7,1.7645750994818474e10,440361.1687977866,-1.072965171341012e8,3.2697601745542934e10,-1.9858130415626693e8,6.0526946584504364e10,1.1198064824724353e11
0.7933526144815524,-4.143510502739866,0.5929564018738354,7.257393347863006,6.3764788955600675,0.020616329330703596,5.774110823273701,36.03129787287821,5.917199891222234,34.66010681303111,5.548647121355474,10.664115904242792,2.2321323765896682e-6,0.009485045004791281,194643.36051651608,4.489153178511343,63.79857920490284,-7042.259211139288,1.2345058505305343e6,-2.94859762653985e8,48.75314442065225,70.1821107516499,-8088.700466738767,1.446593491994925e6,-3.4969039900548136e8,116.33031277775716,-13994.944153490416,2.5480608332996634e6,-6.227512232170988e8,-24286.798622108894,4.495510398020966e6,-1.1093085957212365e9,7.94457928549099e6,-1.9775473658524785e9,-3.5285782170739465e9,0.2164678496913176,0.4130599102575868,0.9936203527175864,6.312735416998369e6,790642.2724060614,-0.179557663764288,-0.8325045054598161,-0.08295605744793944,4.7734048285743516,5.870324342436636,-0.020539085949529697,0.6563699611652466,1.129957899752365,2.6311618949572053,2.031178540791573,2.123288133607754e-5,1.7491164633378493,1.7314746721561194,2.804393934958838,2.804248432056177,1.1428768574983457,4.489153178511343,4.4894379922597905,48.75314442065225,0.00013744348357689004,3.6451379845457814,-4.477557032786139,1.0,10.0,0.0,0.0,-0.1392903808909038,-2.383078247276071,-0.0966046836001493,-0.6930641922704215,-16.794108376546596,-37.46376833610201,-232.00719992166745,-8.273576700542726,-7.265967845634814,-0.08637464427575595,4.741085456665196,-583.9344738539453,107788.27155618853,-2.648838916933701e7,8.14047634246678e9,5.495246092456565,-719.6795477108819,132921.2988786682,-3.2699960898745675e7,1.0064014597987392e10,-1321.9812210530035,245785.85694755946,-6.0520470544582404e7,1.8649142475707542e10,453975.5064329625,-1.1190838184248528e8,3.449773722623183e10,-2.0682625950213936e8,6.3765290068310394e10,1.1781295270793402e11
0.8120407080602752,-4.120227812426069,0.5624977105459055,7.116860128272436,6.306905940182259,0.01887087144694519,5.755564705286394,35.6156083925341,5.851915075500384,33.98064538335557,5.584374900167172,10.725629723204245,1.817060378218603e-6,0.009353780467184998,177334.57306230566,4.906677291911961,64.3582722731477,-7204.565717047309,1.2809303999851104e6,-3.1027308902029574e8,53.525521272652924,70.7920246281258,-8269.829359673962,1.49935414216347e6,-3.673905560686592e8,117.31045020372763,-14298.29274744645,2.6381614999358756e6,-6.533056497285093e8,-24795.480832075886,4.6499225569874775e6,-1.1623475017101123e9,8.209640713183727e6,-2.0698621100512428e9,-3.6894954711424723e9,0.21659697875485984,0.42109082852095003,0.9955080182162714,5.644854729968514e6,689116.3997670334,-0.2260182022554552,-0.8215475861629493,-0.08007055070998373,4.832083287584527,5.935146839785288,-0.031219031505118466,0.6910474176419803,1.1608917479807201,2.579571720967883,2.025832128238789,1.8136549207985697e-5,1.7440815028230887,1.7306225941042561,2.639830342264776,2.6397258175462235,1.0549113815422675,4.906677291911961,4.9069111776450764,53.525521272652924,0.00011333093897393378,3.605918756372602,-4.234984296606338,1.0,10.0,0.0,0.0,-0.1371666896082791,-2.3973677753004816,-0.08918915556775686,-0.4562744593511858,-15.250215429958116,-37.46142155432362,-229.75033425875435,-8.36956091466437,-7.2364968335960365,-0.08528199204287823,4.801356368955443,-599.1425323375897,112074.70386845942,-2.7921641204069544e7,8.701388146797417e9,5.5536628149575185,-737.2944307055031,137975.31618570597,-3.440117314444832e7,1.0730897218829845e10,-1352.3616717371328,254725.44714206515,-6.355242406765351e7,1.9840485589797318e10,469797.06584549893,-1.1732722843753716e8,3.663730240544482e10,-2.1651883814026254e8,6.761581494843119e10,1.2474857934057948e11
0.8300814900818037,-4.098254407617611,0.534940043057344,6.987428470603688,6.240628478729502,0.017341393811784178,5.740905901157757,35.23765666999639,5.789518624036396,33.34078607020726,5.616840477661023,10.78168093967112,1.4993364482747549e-6,0.009237237431080767,162413.33905460275,5.3343015095660675,64.83344528707386,-7348.833394821915,1.3231656644330833e6,-3.245266509106279e8,58.52584750123102,71.31240089162306,-8431.166945426045,1.5474389913466698e6,-3.8379674906065917e8,118.14925323340985,-14568.939173632363,2.720392914328215e6,-6.816793933680011e8,-25249.825689696856,4.790950689541091e6,-1.211637988265128e9,8.451824889593698e6,-2.15567396501777e9,-3.839074828967261e9,0.21677636294732736,0.42871341400136304,0.9972285704712847,5.073239103925344e6,604465.7004942859,-0.272193939894032,-0.8112903600846477,-0.07710075531523677,4.885210771253197,5.993907828624273,-0.04472345913348424,0.7252316431650291,1.1901845924731855,2.531240847286335,2.0190886025906947,1.5590739738589894e-5,1.7377353291288602,1.7285205808669661,2.490322284479698,2.4902458531390135,0.9764219448268584,5.3343015095660675,5.3344959238612395,58.52584750123102,9.460482220447043e-5,3.5668882375473485,-4.011590630312352,1.0,10.0,0.0,0.0,-0.13534401146740344,-2.4130793336651717,-0.0827804314001511,-0.22751833661222304,-13.817676478176415,-37.43233950128353,-227.4769850251206,-8.453331845895088,-7.207126162529832,-0.08421457868882787,4.855889188850231,-613.1246595800022,116065.74095595017,-2.9271088700805873e7,9.234805109809273e9,5.606458425167537,-753.5065561978199,142685.298593426,-3.6004984461332224e7,1.1366519632467144e10,-1380.3561025207327,263062.3379313428,-6.641350925589102e7,2.0977955858373356e10,484557.4048938941,-1.2244206598838331e8,3.8681109991699615e10,-2.2566764840091026e8,7.12938620510597e10,1.3137161413103815e11
0.8475807300956194,-4.0773921929423205,0.5097677457271799,6.8670690635162535,6.176911932532407,0.01598585654989686,5.729006625331073,34.886286810211125,5.72938468999963,32.73218921889275,5.646299473282311,10.832564554214352,1.2512905199544264e-6,0.009132747087586603,149410.22211512714,5.773077078516442,65.23040218122287,-7475.879642980474,1.3612901121383603e6,-3.3761209507212967e8,63.769233039983796,71.74897776255324,-8573.435292704226,1.5908869648342873e6,-3.988787186822002e8,118.85396757157217,-14807.781863400369,2.7947429336843174e6,-7.077888181522511e8,-25650.856348576614,4.918471124194384e6,-1.2570014625707703e9,8.670760116045298e6,-2.23462869711275e9,-3.9766341370935044e9,0.21701495290169434,0.4359876280322137,0.9988020414601633,4.579358189365116e6,533117.2908492351,-0.31829057519725035,-0.8016277804053138,-0.0740479511274916,4.933166741850306,6.046885974877683,-0.0613791087685351,0.7589590710561304,1.2179363626492672,2.485551828297785,2.011049737881258,1.3469510586530844e-5,1.7301986125172837,1.72526195739361,2.3534874805509705,2.3534307582990146,0.9058659985368592,5.773077078516442,5.773240322884166,63.769233039983796,7.97840297081644e-5,3.5278221335271622,-3.8045405141079107,1.0,10.0,0.0,0.0,-0.1337484435437835,-2.429748029653857,-0.07715914707100995,-0.005382752493933551,-12.477591988013987,-37.37552498432311,-225.15487508669383,-8.525784127804183,-7.177262660708845,-0.08316074062585521,4.905117437138579,-625.9405736098769,119767.30676182665,-3.053585252517689e7,9.739594427581825e9,5.653843768496092,-768.3644636021046,147053.77652532997,-3.750879542204085e7,1.1968729410513374e10,-1406.0081590752943,270793.43251713965,-6.909662121255213e7,2.205647370289943e10,498238.9137727188,-1.2723694925730702e8,4.0618722406665115e10,-2.3423904997753868e8,7.477893099782474e10,1.376425431859821e11
0.866792287642877,-4.054978912292419,0.4837193722825414,6.740091035870407,6.1073048107653065,0.014625702714688663,5.717679894190456,34.50997766593019,5.663575824780351,32.07429071679907,5.676174379037348,10.88405434570613,1.0320337908393537e-6,0.009026677872838201,136598.03417363166,6.282984495666176,65.59068329271282,-7599.314075121839,1.3994140275005184e6,-3.509456681703337e8,69.99910401941517,72.14671247962957,-8711.728025917651,1.6343439669990528e6,-4.1425458083599585e8,119.49544903386524,-15039.891118837024,2.869096370092923e6,-7.3441195715574e8,-26040.194061548256,5.045905409476353e6,-1.3032334608918004e9,8.889312801173404e6,-2.315023901667873e9,-4.116546342646299e9,0.2173674477338906,0.4438409763403636,1.0004212640124626,4.0977721163947997e6,465265.7208635807,-0.3704313764491227,-0.7913244291043322,-0.070496788601632,4.98141561093912,6.099963479052074,-0.08434283749965915,0.7964793304475754,1.247473360002881,2.4365195124937085,2.000495415825944,1.1472864174808081e-5,1.720361866490871,1.720265303907136,2.211933945340203,2.2118928284117496,0.8342546882698595,6.282984495666176,6.28311987926922,69.99910401941517,6.650210173078377e-5,3.483428672049137,-3.5876589192647974,1.0,10.0,0.0,0.0,-0.13215701806895191,-2.4492339683499535,-0.07156098171732342,0.2387386548599509,-11.057959180545252,-37.27663106544975,-222.44020182180944,-8.594800702162491,-7.142366641206932,-0.0819745745425238,4.95469304917599,-639.0512086123185,123598.62299823604,-3.1858631677139632e7,1.0272684281393791e10,5.70098584984788,-783.5406204012221,151571.07162663434,-3.908091030225986e7,1.2604850762243275e10,-1432.1639385268713,278778.5140873167,-7.189970000987007e7,2.319563510351461e10,512349.17569098633,-1.322405581845064e8,4.266362659414051e10,-2.4317154311729658e8,7.845278559386243e10,1.4424444531262488e11
0.8852887352371571,-4.033864438106519,0.46004872150103754,6.622255761288555,6.040323923080915,0.013428400453012317,5.707545777793421,34.1490656688655,5.6001906785015825,31.447688022472246,5.702326947849713,10.92887695064287,8.62022091358832e-7,0.008932125553697583,125535.00525912119,6.8026891043013045,65.86029642554655,-7700.917333771002,1.4319170779213095e6,-3.6255946455825883e8,76.49234601990909,72.445247001345,-8825.479689891536,1.6713646963989204e6,-4.2764137366655487e8,119.97461363659058,-15230.467741225146,2.9323582284815246e6,-7.575731093462269e8,-26358.96470274025,5.154129330545941e6,-1.3433977029241471e9,9.074494115028067e6,-2.3847451481734915e9,-4.2376375116793904e9,0.2178156348298753,0.4512736079668804,1.0018730886357121,3.687012890043027e6,408839.61694553436,-0.4221619596230074,-0.7816790897850179,-0.06687351168289125,5.023154807027886,6.145496704472241,-0.11168373422243501,0.8328885618327304,1.2747771346016026,2.3902024504778816,1.9885808175160786,9.828140483807069e-6,1.7093398455870832,1.714002732882326,2.0836750825686576,2.083644761019694,0.77065920402655,6.8026891043013045,6.802802650362229,76.49234601990909,5.605993890595846e-5,3.4390394346314763,-3.3886945806811593,1.0,10.0,0.0,0.0,-0.130756308401108,-2.4687071070577074,-0.06665438185944665,0.4737977955830408,-9.738920947779572,-37.14120043902324,-219.63090560903072,-8.650267910284114,-7.106143466635709,-0.08079522995418295,4.997668776375412,-650.6056457615205,127014.66588790227,-3.3050118557073567e7,1.0757461585037392e10,5.740993825901751,-796.870265214535,155589.94129266025,-4.049493824746635e7,1.3182883162298138e10,-1455.0490774095338,285865.0687830062,-7.441664286984272e7,2.4229704957519867e10,524836.6844206271,-1.367239547905025e8,4.451686593961861e10,-2.5115668276035452e8,8.177591994502739e10,1.5020360500969336e11
0.9050874892834647,-4.011746672141516,0.43607916322029167,6.500194326018815,5.9683254936008465,0.012255103723040013,5.696415883794321,33.75525550816489,5.532056731136292,30.780768301584423,5.727283787810322,10.97120980739056,7.149344887053816e-7,0.008838102731639826,114905.90400874545,7.391131403911406,66.06268899229639,-7789.521496625965,1.4615805211814037e6,-3.7343023496287084e8,84.01079937164582,72.66965230096478,-8924.402971361971,1.7050737753197928e6,-4.401502980404416e8,120.32981875100688,-15395.464696343906,2.9897927302294965e6,-7.791700610676858e8,-26633.287123244874,5.252026000648268e6,-1.3807491628103988e9,9.241288722573927e6,-2.449383553945823e9,-4.349515243817323e9,0.21843738581261318,0.4590929088786496,1.003310408394579,3.2978618674632767e6,356709.7631522719,-0.4791492951934492,-0.7716130104810501,-0.062766036487307,5.062289070383576,6.18757237569902,-0.147215010935877,0.8718833233186254,1.3024911286334275,2.341339735014031,1.973861859922587,8.32234542947052e-6,1.6958405099538492,1.7056550755802597,1.9545507433534206,1.9545287407540601,0.7079539927420486,7.391131403911406,7.391225864900961,84.01079937164582,4.6902247034051424e-5,3.3895089450629237,-3.185915111168923,1.0,10.0,0.0,0.0,-0.1293739730689118,-2.4897528352826495,-0.061849014014309964,0.7248786313596302,-8.376872849956284,-36.94801559821854,-216.37655523034127,-8.69699853199621,-7.063894679383428,-0.07948319160607226,5.03810913388535,-661.6729277105203,130324.41798595426,-3.4215892751848355e7,1.1236103286590773e10,5.777352200135984,-809.5622394030104,159468.7733516162,-4.187463710388491e7,1.3752488675025925e10,-1476.691206425112,292675.73032821144,-7.686502236618541e7,2.5246452116231125e10,536781.9776100329,-1.4107019145610523e8,4.633412955130026e10,-2.588686855126519e8,8.50248125917137e10,1.5601105604483356e11
0.9251915243620725,-3.9897775149660446,0.41303312383648144,6.379832148591604,5.894551701448144,0.011165989466115012,5.683588331719366,33.33806518352731,5.462309889939297,30.10403350979925,5.749198696833763,11.007721045664649,5.945519427706845e-7,0.00874918351618745,105239.31244858335,8.023384902733918,66.17563037850594,-7856.897010128369,1.4857296825735758e6,-3.8258207701434904e8,92.2761641100398,72.79439530766625,-8999.095997904697,1.7323790552376285e6,-4.506416029103545e8,120.51811628669294,-15518.783738576747,3.0360353117777826e6,-7.972053083532692e8,-26835.61419842403,5.330283154198136e6,-1.4117849578761613e9,9.373523235930325e6,-2.502792899980328e9,-4.441389635359309e9,0.21924587393353842,0.4668909361656743,1.0046460132977169,2.949639885867964e6,311247.848833775,-0.5385699000579433,-0.7616093504319692,-0.058350596903904345,5.095722313695645,6.222620807882013,-0.19034191363775768,0.9111257826777132,1.328696656862465,2.2922200071926238,1.9567680831645142,7.021537522773281e-6,1.680314068561673,1.6953621465999889,1.8315349706415978,1.8315189986229135,0.649522558893077,8.023384902733918,8.02346359243313,92.2761641100398,3.9303790403071986e-5,3.3367834986577103,-2.9902660663915914,1.0,10.0,0.0,0.0,-0.1280658107223082,-2.510645363974227,-0.05737207160473281,0.9782480970550946,-7.046432709535232,-36.69642921977963,-212.77740126228204,-8.730233792378204,-7.016619811679129,-0.07809015205194951,5.072872682664776,-671.3860915263633,133263.99878585484,-3.526138458324424e7,1.1669145893901546e10,5.806806110585545,-820.5893618055736,162891.50210781235,-4.310612103267494e7,1.4265965966317883e10,-1495.2743410640153,298642.87722467934,-7.903917586129642e7,2.6159416078540394e10,547166.2705593089,-1.4490790657365444e8,4.795870556608301e10,-2.656371303078916e8,8.791544503352237e10,1.6115212133959207e11
0.9449963458097193,-3.9685972237920386,0.3914703276535526,6.2641324477868405,5.820907472379736,0.010183457523584405,5.668231458173549,32.90124438612739,5.392816707469904,29.43472440493651,5.767207607224325,11.036842122628817,4.984005252188615e-7,0.008667048543494644,96690.55669743867,8.680944617587459,66.19557493911657,-7900.078966994795,1.50318139218642e6,-3.8953119878601736e8,101.06771428008217,72.81471311782101,-9046.11289363629,1.7519044163280937e6,-4.5854831199631e8,120.5309216397151,-15594.452269599176,3.068688457597616e6,-8.106828826197668e8,-26955.647922252905,5.38473181544476e6,-1.4347586612260692e9,9.463955786675412e6,-2.541913034540843e9,-4.507900346729049e9,0.22024438598814908,0.47443536546600346,1.0058393926707705,2.6471020835151174e6,272734.973560242,-0.5983521080338662,-0.7518986846009187,-0.05376744247747968,5.122043533355052,6.2490191142539695,-0.239900897143117,0.9489939397310047,1.3522424356585854,2.2440785259115623,1.9377492529023985,5.9307101416301375e-6,1.663211600911911,1.6833567322607264,1.7178430967251526,1.7178313882527776,0.5967210427201388,8.680944617587459,8.681010601406092,101.06771428008217,3.3154284335631416e-5,3.2820873866858316,-2.807118714671293,1.0,10.0,0.0,0.0,-0.1268368073262149,-2.529973265724469,-0.05329954892517379,1.2247454901971513,-5.789728470777143,-36.390303413223236,-208.91487122973027,-8.748034153773926,-6.9649933785554765,-0.07665233512111883,5.100524196972156,-679.3117716514519,135692.78264974695,-3.613340823015419e7,1.2033288689269958e10,5.827920561448842,-829.4384703916544,165689.88498152257,-4.412539015642965e7,1.4695150861322819e10,-1509.8925476469346,303464.89866488636,-8.082369246849063e7,2.6917584315488495e10,555449.6663749329,-1.4802926198793966e8,4.929835902921294e10,-2.710880344228903e8,9.02811994986729e10,1.6532599340986108e11
0.9657116252539544,-3.9469130193469257,0.3700065188299194,6.145552354325396,5.742572072829132,0.009242383031669682,5.648050490024769,32.40867349118679,5.319099339824566,28.72919572811265,5.782049884808891,11.059595007325973,4.166300920905517e-7,0.008585928878391965,88657.3470804458,9.405826673654815,66.1209553295669,-7920.110084459574,1.5143626834972943e6,-3.9443215898761564e8,110.97868307257629,72.72792001311748,-9066.381712823466,1.7640783959711047e6,-4.640311532427483e8,120.36133549257333,-15623.559008904203,3.0883784305519233e6,-8.19849630755304e8,-26994.33643997316,5.41625467428309e6,-1.4500457219703908e9,9.51375287183228e6,-2.5673027499181004e9,-4.549850498735842e9,0.22153210506004542,0.4821821734515022,1.0069577466541741,2.3682884259419893e6,238121.22579954672,-0.6617258434413723,-0.7418034586066246,-0.04874913421130808,5.1421937424345225,6.267503803260228,-0.2989833668000366,0.987232344925058,1.374061350952358,2.1937611842860685,1.915492304167452,4.961756283398853e-6,1.6434015980569132,1.6687488155490064,1.606412737076743,1.606404231612901,0.5461515517855399,9.405826673654815,9.405881769614231,110.97868307257629,2.7857638528846155e-5,3.221509933945354,-2.625202364461769,1.0,10.0,0.0,0.0,-0.12556645387239135,-2.5479194199518567,-0.04934614296939669,1.4770083692926197,-4.537288533598369,-36.00547511201507,-204.51959332373937,-8.749703676635555,-6.9047801116288605,-0.07507692556563261,5.122095527064376,-685.7255415399746,137687.58980291086,-3.685680830467537e7,1.233774972901585e10,5.8411641829456205,-836.3883547054131,167946.40284296038,-4.495974278386897e7,1.5050259254064383e10,-1520.949796374719,307272.55746781104,-8.22631626465843e7,2.7537832184384026e10,561835.6265777654,-1.505065264683581e8,5.038093308838229e10,-2.753370116570651e8,9.21677134569827e10,1.686067133373062e11
0.9870977996168049,-3.9250091621280148,0.34891111158035126,6.025208574340259,5.660086882669344,0.008355224036272894,5.621621600157041,31.854872394966115,5.241752502593161,27.993077738141576,5.792924721015241,11.074452078909411,3.481560536271635e-7,0.00850629102101268,81220.15725623863,10.193850582965585,65.94507987652963,-7913.913943587717,1.5181517672177458e6,-3.9683893215918696e8,122.00090755954677,72.52571810027987,-9056.292157551394,1.767586163357771e6,-4.6656512488805395e8,119.99465311911983,-15599.76708564731,3.0927949416220984e6,-8.237788211877702e8,-26940.590427909858,5.420795724486206e6,-1.456011565630084e9,9.515796503058134e6,-2.576079705320086e9,-4.562157810851541e9,0.2231510823351099,0.49002566410400045,1.0079738153438191,2.115691523918778e6,207552.0840163583,-0.727323324875826,-0.7313337115844887,-0.04337345050739109,5.154815393715797,6.276432784944934,-0.3669424699401103,1.0246212484467092,1.3931546901516307,2.1416622158515506,1.8899616820969662,4.118347631929242e-6,1.620913451059396,1.6514196732953286,1.4989471625097668,1.4989410136952845,0.498547178518895,10.193850582965585,10.193896501323117,122.00090755954677,2.3366825557058363e-5,3.154852808718246,-2.447200410887347,1.0,10.0,0.0,0.0,-0.12420360444703393,-2.5629012688449895,-0.04554661125194799,1.7283246644177737,-3.3185223991399244,-35.5376654347523,-199.59488124164307,-8.732038808581931,-6.835010518715097,-0.07337745345813605,5.136215966498587,-690.2250716559575,139118.9904322252,-3.7382708092482e7,1.2561039916541386e10,5.845064968087205,-840.9524246152116,169504.38115048516,-4.5549955405093014e7,1.530522175197181e10,-1527.5697932581704,309781.58920951467,-8.325001922492515e7,2.7972753222826103e10,565809.06599357,-1.5214450587091967e8,5.112031482171788e10,-2.780300875343288e8,9.341866689146901e10,1.7071065528683276e11
1.0084002252575455,-3.9036578657153993,0.32888947913592137,5.9070294332426725,5.576193923345673,0.00754941158623336,5.588686696487616,31.25291485764401,5.163410132264896,27.251283710948083,5.7991648735673635,11.080307409371258,2.9269020054472487e-7,0.00843013097441476,74571.48927702074,11.018316242587709,65.67582723546036,-7881.4135178533,1.5141671029046883e6,-3.965349325167713e8,133.79564419624222,72.21648683830992,-9015.775042819281,1.7620031696396552e6,-4.659043211730203e8,119.44522398559803,-15523.056079694976,3.081239028775528e6,-8.220537028901453e8,-26794.64364451883,5.39722282793352e6,-1.4519543511851368e9,9.468285605289621e6,-2.56706909381181e9,-4.542868487297001e9,0.22508068526698502,0.4976822605645185,1.0088480720948465,1.895080551037833e6,181521.0074975941,-0.7918699504198625,-0.7207309832186246,-0.03789136890168904,5.159022862538878,6.274927399448607,-0.4402843837609345,1.059114890207292,1.4083251614505239,2.0894863701212762,1.8619885691566527,3.41293077484106e-6,1.59652056882692,1.6318800683925883,1.3991276876296557,1.3991232119800723,0.4554050589837694,11.018316242587709,11.018354687929797,133.79564419624222,1.968652624781982e-5,3.083807603587747,-2.2792935845561804,1.0,10.0,0.0,0.0,-0.12271065403292133,-2.573061219509187,-0.042008466116779594,1.9656448461788605,-2.189329182421126,-35.001476636879296,-194.30937622750164,-8.693701915549655,-6.7569038065016045,-0.07162131572740768,5.141938372277997,-692.4993145317767,139882.93130581552,-3.7670902035911545e7,1.268519055411813e10,5.8390432074978005,-842.78274262535,170243.922035317,-4.5849040607282445e7,1.5438854561468056e10,-1529.179944279951,310785.60257947416,-8.370209635910207e7,2.8184953111372993e10,567016.4816250445,-1.527999445969354e8,5.145064903937474e10,-2.789182312792123e8,9.391832273488173e10,1.7143483900509354e11
1.0308685207116892,-3.8816213345082953,0.3087799385481743,5.7839514812431405,5.485875953782174,0.006776845703050189,5.54610808794716,30.561985810177756,5.079451986965298,26.46030257611352,5.800768301548485,11.076772554773928,2.450890034267978e-7,0.008352234673693207,68279.67282365952,11.929597128492743,65.29870155001505,-7820.3909289721705,1.501946164642648e6,-3.9338528725494736e8,147.12962290716885,71.78296123809253,-8942.024896672548,1.7467278818023268e6,-4.6187245658564883e8,118.68175362816602,-15388.087323894788,3.0525447386261346e6,-8.143316339798181e8,-26546.35881967292,5.343292060165281e6,-1.4372147748928466e9,9.366924579581328e6,-2.539010346484033e9,-4.489583824747037e9,0.22747806888616304,0.5055871211213259,1.0096251560974367,1.6914878350954477e6,158097.8546717075,-0.8578258494596092,-0.7092219161516107,-0.03207022762933896,5.154527830342437,6.262235734279489,-0.5216610347897488,1.0918598754181825,1.4198368613961112,2.0341022914914455,1.8298499264744856,2.7924068961498064e-6,1.568762595371119,1.6088602165491812,1.3012361723600598,1.3012329510802931,0.41414714528359603,11.929597128492743,11.929629136480118,147.12962290716885,1.64939570523525e-5,3.003424923844905,-2.111887276596478,1.0,10.0,0.0,0.0,-0.12088850218115357,-2.577363347093269,-0.03851131892806671,2.197320867764584,-1.101791037096207,-34.36391702563047,-188.35619455024238,-8.629825960415193,-6.664332295386588,-0.0697196854263995,5.139044395562317,-692.5053912034705,139965.3206045674,-3.771543679644965e7,1.2707184300076477e10,5.822260299012741,-841.7736766147948,170137.7831783644,-4.584719412180013e7,1.5446675671038897e10,-1525.4953737693525,310216.73376021715,-8.35969179217902e7,2.8164806853084385e10,565301.9229630127,-1.5242373179817545e8,5.135187869473849e10,-2.778973641532558e8,9.362567202099908e10,1.706965583683552e11
1.0526551024527828,-3.8607073639601497,0.29022961420498405,5.666070837570888,5.396693023297163,0.006097760256000003,5.496868965553681,29.839144089493022,4.996939635425904,25.687005791451323,5.797541871397734,11.064019476037567,2.0742437551473e-7,0.008278218074509907,62800.070875448946,12.852628938987975,64.85201852225003,-7737.445774567788,1.4828753644060788e6,-3.877610377885092e8,160.93855143011533,71.26870612571165,-8842.895280614379,1.7234620452392495e6,-4.549352740392291e8,117.78021149140399,-15209.023835855374,3.009858024498789e6,-8.014899535453169e8,-26221.451593605307,5.264836170533208e6,-1.4134454039572341e9,9.22254806769253e6,-2.4950149837354155e9,-4.408158429794919e9,0.23016746144973374,0.5130816071929624,1.0102424343340686,1.518810522851012e6,138721.38518432493,-0.9183507455810782,-0.6976220793200758,-0.0264992408610087,5.141761476222899,6.239495876428363,-0.6020630633394718,1.1194891455404792,1.4264037956213884,1.9801000269387645,1.7962987191658846,2.2933155759554866e-6,1.5400376423959767,1.5842970506682659,1.213181324721632,1.2131789685550953,0.37795995832672996,12.852628938987975,12.852655842766861,160.93855143011533,1.3943685372977534e-5,2.9199359648482583,-1.9586948821710934,1.0,10.0,0.0,0.0,-0.11878305394222152,-2.57416358127376,-0.03532822574486212,2.3992875020269677,-0.15945066439831806,-33.681658645406955,-182.26411941732462,-8.544385773460778,-6.56398358036716,-0.06785245248352582,5.127806626155879,-690.2325896910744,139353.65124577936,-3.750995261191369e7,1.2623845000475851e10,5.796359574968261,-838.0021505824278,169189.89482805086,-4.554209785014123e7,1.5326724562091639e10,-1516.824745905879,308117.15394713345,-8.294016164922166e7,2.7912219870693756e10,560806.0188013331,-1.510443331166898e8,5.083019719435926e10,-2.7505248070251024e8,9.256365070484354e10,1.6855892404228802e11
1.0758438264220134,-3.8389176969532497,0.2714896955137991,5.542288485791678,5.3004093790760995,0.005445067546642533,5.436044069503544,29.01869088174121,4.9082764186168575,24.860875299462325,5.789176602707902,11.040841468139796,1.7463032310977452e-7,0.00820024643199382,57558.25180167983,13.875609763809306,64.30193951773873,-7626.828562053816,1.4557345749419522e6,-3.79328939570422e8,176.5822439675677,70.63436062332153,-8711.412918267451,1.6906916958738354e6,-4.4467435813701224e8,116.67097281278137,-14973.092284103406,2.950358733362985e6,-7.827419463610805e8,-25796.45472693828,5.156603118056996e6,-1.3791710173187656e9,9.025378720730728e6,-2.4323217699279494e9,-4.293431827866202e9,0.2334236264717034,0.5208694384921755,1.0107608927892333,1.3581405701312344e6,121130.83094784922,-0.9775827410167388,-0.6846992527510452,-0.02077806083682924,5.11972433003128,6.20484130646121,-0.6863536590489008,1.143977648265067,1.428375072540997,1.9224521843003162,1.7583127231617894,1.8555977373225745e-6,1.507770759719415,1.5559430829290946,1.126494559003177,1.1264928583042686,0.34322206782323467,13.875609763809306,13.875632221946255,176.5822439675677,1.1705318887191137e-5,2.8251757451065287,-1.805233913193695,1.0,10.0,0.0,0.0,-0.11608890482731976,-2.561891489709837,-0.0321497656157389,2.585446211674907,0.7130230428524114,-32.89619803752823,-175.5095200479136,-8.428188155104484,-6.44549609869105,-0.06587242918114933,5.107337150778331,-685.5032240808246,138002.06578107443,-3.70399124390798e7,1.2429641471294472e10,5.759367072655145,-831.1656098738896,167328.01868490712,-4.491188272962126e7,1.5070951210702805e10,-1502.4680012650679,304325.3690993209,-8.16843840677324e7,2.7410124483700912e10,553181.3081186108,-1.4856168870700404e8,4.985024831531581e10,-2.701767544292078e8,9.066019437972127e10,1.6487684986671558e11
1.099488021356268,-3.8171783691030376,0.2534395169461539,5.418144587142551,5.2013415037667725,0.004848421137313795,5.365779416387043,28.137981958631986,4.81747220010664,24.02052658653685,5.775805842284334,11.007803971519,1.473542132647176e-7,0.008120860062059263,52764.582138825215,14.959109802084752,63.676683156223845,-7494.4504871443805,1.4220356119066689e6,-3.68580293000841e8,193.5228029828099,69.91209448021304,-8554.556766578042,1.6502368704025983e6,-4.316874741381652e8,115.40992617399291,-14692.746749847687,2.877344768082537e6,-7.591802989472891e8,-25293.71114157938,5.02458567823e6,-1.3363916527610352e9,8.786330367014354e6,-2.3545953857474017e9,-4.1521243338692236e9,0.23714775388421636,0.5286038379827359,1.0111543495732915,1.215477309799535e6,105896.13976537617,-1.0310623857080383,-0.670853136019071,-0.015295645897029773,5.089220515526444,6.159615300010991,-0.7679265190806196,1.1634443603903568,1.4252016544244015,1.8637511915306546,1.7175820459428883,1.492407508368435e-6,1.4734153426224958,1.524998011564152,1.0451700970722735,1.0451688680753215,0.31145946556426085,14.959109802084752,14.959128568139851,193.5228029828099,9.831453401211052e-6,2.722812553890064,-1.6587375057380522,1.0,10.0,0.0,0.0,-0.1128041200650519,-2.5394663837762774,-0.02912258000776064,2.741334061229793,1.4590868334430367,-32.045330661018944,-168.42976218027314,-8.284043536964056,-6.312611888250703,-0.06389816269823809,5.0783339428930745,-678.4723831975456,135958.31224874902,-3.6323683932119966e7,1.2132985696673622e10,5.712980331848993,-821.5088727611037,164622.73784615786,-4.3982560161100864e7,1.4690918232140833e10,-1482.9771674375042,298993.0357618984,-7.988375194368425e7,2.6682048517565308e10,542746.0961068487,-1.4508689030824316e8,4.845940391059878e10,-2.6349525061629453e8,8.800985055181287e10,1.5983765115050867e11
1.1241091908798257,-3.795032113764031,0.23577970495652728,5.291566267574072,5.097963693629615,0.004295203864606087,5.285036679048585,27.187875061494907,4.723136426781628,23.15442709955703,5.757259128068848,10.964455406571187,1.2419211423494743e-7,0.008037676367828274,48291.47885382237,16.127554103403334,62.97321823576934,-7340.388999306649,1.381964871918916e6,-3.556250305498497e8,212.20016697623223,69.09813893735485,-8372.3597508546,1.6023075456406765e6,-4.161036495878853e8,113.99005481777259,-14367.94242292978,2.7911718479258316e6,-7.31032756548236e8,-24712.968159916607,4.869388940303908e6,-1.2855107640534801e9,8.50643591647946e6,-2.262552532740547e9,-3.9855121283601155e9,0.24142838845866219,0.5364286972362753,1.0114356617851272,1.086380344541845e6,92448.63303048468,-1.0781632887274717,-0.6557247856570628,-0.010083380896287398,5.05008473115862,6.103506494251961,-0.8453225847945204,1.177776736076806,1.4167175840730224,1.8030906276253615,1.673564881055706,1.1880005475818918e-6,1.436514645065713,1.4910187926597627,0.9676234206211024,0.9676225369503021,0.2819400851637479,16.127554103403334,16.127569744957558,212.20016697623223,8.232951751012562e-6,2.6111157944266408,-1.5167551455094384,1.0,10.0,0.0,0.0,-0.1087977539219046,-2.5055530301407876,-0.026196286931529218,2.865503926214954,2.0832387240594783,-31.121657960368253,-160.9643728812273,-8.108876337159355,-6.162377621909465,-0.06192891412573766,5.040623231279309,-669.1218485739867,133226.3368277582,-3.5366105897004366e7,1.173732014158938e10,5.657062647558254,-809.0005805524581,161078.2353090468,-4.2760156797576874e7,1.4190958044843199e10,-1458.2845634486512,292126.84462666675,-7.754956107068601e7,2.5736173068145546e10,529511.3746347061,-1.4064119766699854e8,4.6673136487053e10,-2.550480806934775e8,8.46418898757907e10,1.5349668983621844e11
1.1484936515990367,-3.77357178985493,0.21943076421201183,5.169442410356341,4.996159311887065,0.003809988264143762,5.199032284037722,26.22935551864715,4.630610430768171,22.312653474572535,5.7349136604451925,10.913868751183287,1.0543686610532136e-7,0.007954293140695352,44319.01422213778,17.321693503534448,62.24004412436317,-7176.2823645622875,1.338771920144024e6,-3.415773858990293e8,231.70721905892634,68.2484708471112,-8178.525301783786,1.5507721703174086e6,-3.992571330829685e8,112.50855418505573,-14022.990381935386,2.6987620168331577e6,-7.006985536771128e8,-24097.47689972635,4.703421291504226e6,-1.2308469876068816e9,8.20797151313158e6,-2.163973666345699e9,-3.807623360040362e9,0.24603062145804044,0.5439414152523494,1.0116027032557258,975257.1546430954,81152.70944963173,-1.1155288592857922,-0.6401066910326421,-0.005500833992687356,5.005283260933325,6.040617884246529,-0.9122678688380802,1.1862158492253636,1.4036649674008626,1.7438952372540748,1.6289417146861838,9.472841363594136e-7,1.3992956371508087,1.4560765556335273,0.8975491766869838,0.897548533725938,0.25592796179803196,17.321693503534448,17.321706628324844,231.70721905892634,6.935475669214236e-6,2.4968229220953897,-1.386640755234,1.0,10.0,0.0,0.0,-0.10428809035486991,-2.46203067632019,-0.023524728171623592,2.950448578445476,2.5560350641529483,-30.185335017315865,-153.5892413766767,-7.9137549064158055,-6.003428595462422,-0.06009834364156409,4.9970732670626,-658.2060441647819,130038.77071082892,-3.425290687643556e7,1.1279737868883385e10,5.595786557503134,-794.6288543221456,156992.1211892645,-4.1352973038624555e7,1.3617557740953697e10,-1430.310012141228,284296.27891121095,-7.488667781535205e7,2.465978586169525e10,514563.230985772,-1.356115272642908e8,4.465516700575296e10,-2.4556483501341325e8,8.086307602003033e10,1.464281763648636e11
1.173788437141665,-3.7517865071254484,0.20365948873576495,5.046697710182831,4.8919860459824305,0.00336647031381188,5.105263461768194,25.23272626527538,4.536266045846466,21.463081547454383,5.708316416737684,10.854860382042151,8.947667118374806e-8,0.007866406469179358,40620.49079150987,18.595440737020784,61.4568273524014,-6998.629112111376,1.2917625486078614e6,-3.2627556444613296e8,252.96160788320856,67.33944186751779,-7968.866844015532,1.4947856586412955e6,-3.809481029250259e8,110.92376128802175,-13650.335973558766,2.598569064297905e6,-6.67807499836963e8,-23433.55951982566,4.523850337816131e6,-1.1717150158691394e9,7.885744412959885e6,-2.0575907050235865e9,-3.6161125875847936e9,0.251133974865966,0.5514807823070339,1.011676791816151,874988.1957379167,71200.4842379986,-1.1443939914109826,-0.6233739962891286,-0.001399561369814872,4.953930171596847,5.969549437461951,-0.9701755540194316,1.1893660095651264,1.3859482825495053,1.6838409843833846,1.5821837192680301,7.492660770474242e-7,1.3604529508377132,1.4189874936514142,0.8314403873977294,0.8314399207536871,0.23197999001157904,18.595440737020784,18.59545173492545,252.96160788320856,5.831172526949631e-6,2.376206553611591,-1.2625329910790926,1.0,10.0,0.0,0.0,-0.0991389341998696,-2.407700986230744,-0.020990727294657844,3.000974802942598,2.9084429756105328,-29.207707918572115,-146.06567272506274,-7.693192293205457,-5.830261006327207,-0.05835073512800265,4.946839528923887,-645.56324958897,126361.6770365758,-3.2976654749635413e7,1.0758906940272055e10,5.527826273115003,-778.1584803168644,152316.40449339556,-3.975039303020544e7,1.2968631889598696e10,-1398.5608130165747,275401.74909762037,-7.187290391293007e7,2.3448243585519924e10,497698.69689592894,-1.2995231931798802e8,4.23955304560744e10,-2.3495331776889336e8,7.665254486537714e10,1.3858920678304993e11
1.1999906461396888,-3.7297092435481645,0.1885715271777916,4.924297206559503,4.786426233791511,0.002964737326438583,5.005194937781543,24.213772618901665,4.440962484438211,20.61473700458609,5.677929706693247,10.788365785591175,7.592882439889476e-8,0.007773679384752654,37187.16041629234,19.94841015325269,60.635907454278794,-6811.077225708896,1.242099598906821e6,-3.101559157531869e8,276.0222265158785,66.38523491176655,-7747.658171473814,1.4357243594377048e6,-3.616958840007089e8,109.25999096153087,-13257.514220333345,2.493040576043564e6,-6.332875655906881e8,-22734.526207181312,4.335035313395758e6,-1.1097745362703698e9,7.547528416461057e6,-1.9463743664630334e9,-3.4163008837895036e9,0.25671160172907054,0.5590149273764711,1.0116665673376444,784826.2288632358,62462.12407673844,-1.1641322230166655,-0.6056672420385656,0.002149301636636947,4.897018606048097,5.891582586014282,-1.0173699424690734,1.1872882295867568,1.3639609954643093,1.6235038676064804,1.5338664700504936,5.884875185077752e-7,1.3204410660635915,1.3802018724988823,0.7694829911843556,0.7694826529527227,0.21007134445785944,19.94841015325269,19.94841936127903,276.0222265158785,4.895721390485719e-6,2.251098998566464,-1.1453395753574018,1.0,10.0,0.0,0.0,-0.09344353398499901,-2.34337579101562,-0.018617023147626546,3.0174126920020683,3.146012959214474,-28.20375935921711,-138.5065715867459,-7.450696636502219,-5.6449365594321215,-0.0567186326345788,4.890897152671296,-631.4887191845601,122295.05586594861,-3.157676827391882e7,1.0192738143494059e10,5.454476890855743,-759.9623601922684,147176.01163468102,-3.800132346995831e7,1.2266295108222809e10,-1363.7379074064306,265677.1528287145,-6.859919767223796e7,2.2142482643965363e10,479354.9907413387,-1.2383264097588712e8,3.996997153565691e10,-2.2352756104953638e8,7.21503795932378e10,1.3023872350795122e11
1.224913942139541,-3.7091524152138553,0.1753596278439696,4.812734879817208,4.688881372647854,0.0026311053612373546,4.908929353437441,23.269726422479753,4.353120027175507,19.842346572928424,5.647092178738424,10.721505096874358,6.529276873244575e-8,0.007683837577857298,34251.70025630169,21.26329848508248,59.857437900802914,-6632.796980674414,1.1950224229505574e6,-2.9495882110176694e8,298.89275958819474,65.4790716237573,-7537.4699407890585,1.379802230783107e6,-3.435725596389684e8,107.67943420593296,-12884.515042111549,2.3932471349682463e6,-6.008420946118588e8,-22071.351736458855,4.1567238123220876e6,-1.0516488985103607e9,7.228585055072548e6,-1.842177673843058e9,-3.2294118575130277e9,0.2622322482997612,0.5659204954461495,1.011591812172124,710074.8052481066,55380.70072136967,-1.1741832182743592,-0.588676738301753,0.0049009731696356895,4.840664837347125,5.814923867116198,-1.05061799424019,1.1810040652942493,1.340416839145898,1.5682064773628623,1.4885309104654434,4.6870096305759327e-7,1.2829822583311596,1.3434218195060028,0.7161934133571685,0.7161931619059752,0.19165301475637497,21.26329848508248,21.263306301598178,298.89275958819474,4.16432709463322e-6,2.1337567103072215,-1.044190903467912,1.0,10.0,0.0,0.0,-0.08783392196808881,-2.2764944996043273,-0.016589197900259384,3.0044025633344993,3.2730218538269673,-27.269110514332382,-131.60900821822713,-7.211945536250617,-5.465874910238059,-0.0553388072153219,4.83529713175049,-617.5493276342771,118300.5775823188,-3.0214693393571205e7,9.647371181923746e9,5.383344063785367,-742.0398843369805,142148.99863309448,-3.63059310156851e7,1.1592048662787903e10,-1329.6214554930634,256206.44547124155,-6.5437469075101316e7,2.08930539164394e10,461560.04379497614,-1.1794288243922025e8,3.765642160819237e10,-2.125679834238636e8,6.786936899545541e10,1.22322296878326e11
1.252862245855661,-3.6865922750187656,0.16180148165973243,4.693567089109598,4.583402234582855,0.0023064128966496203,4.801441170185094,22.251551120544026,4.258334588719729,19.01994587295613,5.611060778514817,10.643886257245763,5.544693656491305e-8,0.007581263899661708,31296.16629807134,22.766058023970682,58.997875901024905,-6436.186510559856,1.1433903696991773e6,-2.784184274656446e8,325.5632189028278,64.47704250018472,-7305.733819377398,1.3185286886660168e6,-3.2387292824605274e8,105.93066130564338,-12473.488668908212,2.2840216263205074e6,-5.656224751159283e8,-21341.075933691223,3.961786526440832e6,-9.886417884972641e8,6.880336300746478e6,-1.7293932452434518e9,-3.0274187532876916e9,0.26860462802765217,0.5733642816128889,1.0114505700129974,637075.2895228202,48619.54499949592,-1.1767071426331963,-0.5696916554978139,0.007335887072532651,4.776202500877833,5.727683090348908,-1.0756261825732247,1.1698699404696633,1.3118572335603496,1.5089132422902352,1.4389117343015185,3.643613693617061e-7,1.2420462679540805,1.3027692126441281,0.6623734262313004,0.6623732438882551,0.17346160911172023,22.766058023970682,22.76606456647365,325.5632189028278,3.4913830409754677e-6,2.0059402171507106,-0.9420944047531545,1.0,10.0,0.0,0.0,-0.0814907034582413,-2.197145590312593,-0.014568496468294903,2.963299809365187,3.3257435582946995,-26.255405537993674,-124.27185859293535,-6.940469283928596,-5.264992608430343,-0.053986342254991174,4.77150665650798,-601.6525808797321,113789.7679521041,-2.8693090544844642e7,9.04494689008916e9,5.303360907717279,-721.6869066484304,136492.0416594068,-3.4417829487671405e7,1.0849366002432308e10,-1291.0398308379793,245584.52311452694,-6.1926907234195694e7,1.9520608872386986e10,441665.5849456342,-1.1142230235495031e8,3.512193600327052e10,-2.0046881723213625e8,6.3191916122846466e10,1.136951561480561e11
1.2794768652419746,-3.665571710066539,0.15005010696716176,4.586051959824809,4.4871879762487215,0.002039570888614243,4.7008781703684,21.32924325611802,4.172024510249234,18.281685402428877,5.575985207799341,10.56865996773208,4.7710142642262654e-8,0.007481957793739293,28772.305511781313,24.22115777532362,58.20018567935804,-6254.4680275857545,1.0960329929471356e6,-2.633889155830047e8,351.90820785892066,63.54571315529015,-7091.58453253574,1.2623747359055828e6,-3.059935602791413e8,104.30399035980982,-12093.801121230315,2.184015773926847e6,-5.3369612310516804e8,-20666.851020658927,3.783486255050787e6,-9.315984598711213e8,6.562158539516107e6,-1.6274176058834774e9,-2.845029591625936e9,0.2747907484819243,0.5801634776638999,1.011274679718275,576592.2344683788,43142.03685187241,-1.1719921987082436,-0.55188838405576,0.009101352902217065,4.714608741857918,5.64462792163784,-1.0889798718741217,1.1561064918320987,1.2833114166724962,1.4552959314654708,1.393227056349988,2.878398915221386e-7,1.2043898190400724,1.2649973171693214,0.616379743142269,0.6163796074210937,0.1582517045304616,24.22115777532362,24.22116332880194,351.90820785892066,2.966770395163007e-6,1.8893292861028756,-0.8552429746440742,1.0,10.0,0.0,0.0,-0.07554177244004917,-2.119327242003245,-0.012875770507410282,2.904453719456071,3.3100542634872343,-25.33123757028517,-117.70888004804789,-6.6829948312474805,-5.076264756086903,-0.052877310577353884,4.710407105806706,-586.5475361561315,109550.79241729554,-2.7280037595463134e7,8.492290204202831e9,5.228006155347738,-702.4109989024605,131191.13360441028,-3.26689849594053e7,1.0169697706469555e10,-1254.6200738044708,235658.53887422546,-5.868353419816597e7,1.826762227339121e10,423123.896627974,-1.0541298112092574e8,3.281350523379348e10,-1.893454513190068e8,5.894154117535689e10,1.0587366880235782e11
1.3068468338448966,-3.644405766754314,0.13905766596000757,4.4815497389068355,4.39278632278868,0.0018023308126090968,4.600333347812575,20.433447412005332,4.087451025220667,17.56862929446169,5.53970127628981,10.491053601707542,4.108948337972401e-8,0.007378420569374536,26436.602199359444,25.738490208001963,57.4066182356867,-6074.784047382137,1.0496240231318898e6,-2.4881110168263286e8,379.90466080125435,62.61775221937661,-6879.844092224316,1.2073831861325083e6,-2.8866901547953486e8,102.68163470692289,-11718.479742619074,2.0861568395629553e6,-5.02793338733861e8,-20000.64851742191,3.609165026169113e6,-8.76445097381489e8,6.251373508970636e6,-1.5289340352229652e9,-2.669095636036378e9,0.2812169694750529,0.5868693485557477,1.0110646031282526,522178.4803112509,38317.87516768086,-1.1614209675409313,-0.5340399742459326,0.010447435402876452,4.651896027202781,5.560262914078164,-1.0938891643616437,1.139545334299979,1.253257631760642,1.4031395508417441,1.3481076766387154,2.2694124843733809e-7,1.1672114761334071,1.227389217913761,0.5738600615888034,0.5738599603398781,0.14447489614668763,25.738490208001963,25.738494925618536,379.90466080125435,2.5219319827587676e-6,1.7756201445135844,-0.7755989300670395,1.0,10.0,0.0,0.0,-0.06963375886553276,-2.0387917576053765,-0.011349663579510626,2.8298051579665486,3.2465555679519698,-24.427428389519683,-111.40497483797529,-6.423218548813962,-4.887009843845814,-0.05190116840139998,4.648080700352416,-571.279928661382,105315.45845922142,-2.588527529498692e7,7.953531890294691e9,5.152115357573572,-682.9752668438109,125906.69884386001,-3.0946458323931977e7,9.508479794462118e9,-1217.9893371923235,225785.18922705197,-5.5495685080265895e7,1.7051123273821098e10,404720.0508343469,-9.951877662714928e7,3.057679601420295e10,-1.78457474940795e8,5.483141403164453e10,9.832518111651436e10
1.3366443645978257,-3.6218607377565033,0.12824219879730553,4.37461717626956,4.295349445245896,0.001580717874866998,4.495012258260906,19.52104689732789,4.000246388877702,16.84462973234762,5.500466933382668,10.407266585638013,3.5117660607093694e-8,0.007264403426063749,24156.882640813074,27.41082885850979,56.57755895714483,-5888.558652858678,1.0020281710254413e6,-2.340326376153724e8,411.35861463932247,61.64662060827469,-6660.384932311148,1.1510195304458241e6,-2.711225892920106e8,100.98175178630382,-11329.535710646183,1.985926989031047e6,-4.715260769422886e8,-19310.47335901986,3.4307617372381114e6,-8.206997805914868e8,5.93358652511477e6,-1.42950244794748e9,-2.4916700887398086e9,0.2882334015733686,0.5938519718122466,1.0108141324099174,470542.4218157582,33837.612811960826,-1.144938444258349,-0.5152962906948888,0.011475395775863078,4.585066618374274,5.470491048985425,-1.0911372309348624,1.1195535695456875,1.2203616802918007,1.3497952774062398,1.301322082068916,1.7623677031062626e-7,1.1286551832175524,1.188089795486134,0.5324578710055489,0.5324577965322574,0.13133134583336084,27.41082885850979,27.41083283225282,411.35861463932247,2.1249792294196404e-6,1.6596745499835954,-0.6989582024989706,1.0,10.0,0.0,0.0,-0.06353856152855675,-1.9521756447759966,-0.009909483604463623,2.7380256780994223,3.1412098616801973,-23.499731083006324,-105.05195373883733,-6.149572486597877,-4.688438604537619,-0.051004934686272,4.581559756860285,-555.1572988466787,100899.00748110283,-2.444981520647154e7,7.406398291550459e9,5.071956206088384,-662.4908024245412,120406.86516531385,-2.917703478621047e7,8.838242380543224e9,-1179.4585240960225,215528.97024861234,-5.222722658723438e7,1.5820334725263494e10,385638.3598121202,-9.348687149468297e7,2.831802159907663e10,-1.6733591798921776e8,5.0688430372024536e10,9.073040093412103e10
1.3647891088964894,-3.60102308770435,0.1190251756916015,4.279907993011646,4.208387525975478,0.0014012360040083192,4.399981165667144,18.71907473832184,3.922470824755245,16.208937684656377,5.4640357035170455,10.329505860816187,3.042909835778589e-8,0.0071558100312690675,22225.020176163303,29.00676274829487,55.82997103067736,-5722.1755933272025,959982.5410098941,-2.21135473985041e8,441.93825712408267,60.769311986240886,-6464.280106839658,1.1012538787524446e6,-2.5582286665047222e8,99.44394447306053,-10981.998202656052,1.897483889013054e6,-4.442871670809771e8,-18693.891595373203,3.273447398172947e6,-7.721830855613719e8,5.653580706151144e6,-1.343051568357371e9,-2.3375694919659276e9,0.2948378468265065,0.6001562895735494,1.0105654312687509,427940.1442198355,30218.037304072757,-1.1259543997908499,-0.49835283939342956,0.012116211260370395,4.523812684928689,5.388261421554075,-1.0825934913906403,1.0994416845128079,1.1895831380175939,1.302624206760403,1.259452311823823,1.3962810828729699e-7,1.094132006637651,1.1526695783172114,0.4974826374088469,0.4974825810781893,0.12044421865122111,29.00676274829487,29.006766146006232,441.93825712408267,1.8169632219701835e-6,1.557936535261549,-0.6351591132045992,1.0,10.0,0.0,0.0,-0.05815976908158631,-1.872557299864536,-0.008735614864868364,2.6457054713747463,3.02060403035933,-22.677696923854867,-99.52272369024543,-5.902114372508125,-4.509257365878581,-0.050295609145176876,4.520513706699539,-540.5292433596535,96943.56291235788,-2.3181251126681354e7,6.929379257513121e9,4.998974031838539,-643.9319941866133,115488.89593247673,-2.7615897420610018e7,8.254869927274156e9,-1144.6018431746334,206372.4178457903,-4.934825495979681e7,1.4750852046227304e10,368629.5715670778,-8.81825252131166e7,2.635856579855259e10,-1.5757198571803802e8,4.710047642355824e10,8.416413276586136e10
1.3963420068084582,-3.578167040542778,0.10972474128294446,4.180609885997627,4.116584636052221,0.0012290257757815882,4.298864915860416,17.886699792019066,3.840400519166588,15.548768478974145,5.424232620270342,10.244517181726742,2.6054399696107076e-8,0.007033438612785712,20283.2302133355,30.81145219693767,55.03366035545894,-5546.759374883935,916184.900296465,-2.0787052354400125e8,477.15516793115586,59.832948912614306,-6257.475364761311,1.0494363038631312e6,-2.4009905375991184e8,97.79996262657427,-10615.476191974294,1.805442064407084e6,-4.163166291484504e8,-18043.685737891992,3.109831967397754e6,-7.224075730646925e8,5.362560508630071e6,-1.2544410194187794e9,-2.1797751225667424e9,0.3021758534118406,0.6069052415627391,1.0102804797076128,386195.9369004893,26743.788884975245,-1.1020519452458206,-0.48030712819735055,0.0125431489878273,4.457674239210948,5.299468389990583,-1.068000579961955,1.0760982536663566,1.155818965589011,1.2532974431686716,1.2152033691103779,1.0831705652777392e-7,1.0576157427294697,1.1149897223879346,0.4624482300680245,0.46244818837929164,0.10974485621976274,30.81145219693767,30.811455064675638,477.15516793115586,1.5331607032830412e-6,1.4528005514763158,-0.5723519367685386,1.0,10.0,0.0,0.0,-0.052597634664992676,-1.7867967775452465,-0.00760583403860021,2.539716741679401,2.8728804400934815,-21.817273946019565,-93.83762019054114,-5.639005745028879,-4.318891810363706,-0.049633948774418325,4.454535562359128,-524.9091085647212,92775.73300709939,-2.186266206043855e7,6.4403277868625965e9,4.92055093268792,-624.1349135626097,110313.61180999849,-2.599552679173859e7,7.6576855929483795e9,-1107.4598558854946,196749.7098968387,-4.636440156032339e7,1.3657716971389023e10,350779.0882338396,-8.269305085742632e7,2.4358849800171562e10,-1.4748233905744117e8,4.344446486432556e10,7.748373155911348e10
1.4249221450865155,-3.5579058282270863,0.10214173779568854,4.096554452217391,4.038399831316145,0.0010953481441655624,4.2122783600114335,17.190355647993663,3.7705179171123304,14.995504308684403,5.389315955146314,10.16988152765986,2.274301845053855e-8,0.006922377946656819,18704.22709422981,32.457589062509335,54.35017123875505,-5397.8176838249055,879452.8877104837,-1.9688747407570237e8,509.8466955027769,59.02751495881042,-6081.819004606221,1.0059924914062242e6,-2.2708918483240557e8,96.38330709796674,-10304.108453523395,1.7283076726979476e6,-3.931913769702475e8,-17491.317390194443,2.9727884218495046e6,-6.812881062249486e8,5.118951675002433e6,-1.1813035062175233e9,-2.0496539639228067e9,0.30873507440120107,0.6127434714100458,1.0100218960823424,353050.22490568826,24039.83488834971,-1.0789455085024984,-0.4648539194328679,0.012729254758672455,4.400268283441114,5.222347569725395,-1.0515586934640082,1.0546586377999387,1.1261600040683584,1.211686169008471,1.1775282006176127,8.662775113071239e-8,1.026489956302906,1.0827140253558565,0.434052884096556,0.43405285202451316,0.10123046404463269,32.457589062509335,32.45759153468323,509.8466955027769,1.3211294997411446e-6,1.3654195677130367,-0.5224175012362056,1.0,10.0,0.0,0.0,-0.0479901527535931,-1.7128402576883426,-0.0067285510591385475,2.4440241866581847,2.735048780404966,-21.0913075124207,-89.12389364546706,-5.414413720550064,-4.156354130658706,-0.049136627755641954,4.397225279108564,-511.5070467084711,89246.9357098141,-2.0761252904363804e7,6.037364342802425e9,4.852697362459941,-607.1604492431566,105936.45427769676,-2.4643729080587342e7,7.166292721418922e9,-1075.6369162698104,188620.08208161633,-4.387830355934363e7,1.2759473527804443e10,335715.6079613982,-7.812530522927159e7,2.2717957449275444e10,-1.3909804506925935e8,4.044873357469105e10,7.201767782953534e10
1.458068613365082,-3.534910313027782,0.09423290870273061,4.005568212805859,3.9533046932156566,0.0009624972984353416,4.1177062582506805,16.44648108920197,3.694457720570525,14.402863218750849,5.35031485567242,10.086370071236548,1.952709940218394e-8,0.006793725125115407,17060.52682634806,34.377485292269604,53.601123885437914,-5236.429988846344,840149.9354097225,-1.8528739749661356e8,548.6347804025409,58.14273734625062,-5891.393176027036,959519.1896333122,-2.1335700280305398e8,94.82396042860475,-9966.469492108934,1.6458233444158284e6,-3.687990669224486e8,-16892.278503986872,2.826305565828291e6,-6.379482504622219e8,4.858703407955112e6,-1.1042789790166483e9,-1.9127352714954877e9,0.3162135646388015,0.6192072465798546,1.0097259180564802,319308.3032539846,21340.52201207657,-1.0512995322468008,-0.44799068154888977,0.012770607174620786,4.336769823219662,5.136937470198806,-1.0299791391853763,1.029844242037164,1.093058943863879,1.1668327978883724,1.1365824351463822,6.73719941796947e-8,0.9926171301165111,1.0474401097378196,0.4045774877719925,0.4045774638324441,0.09254769656707691,34.377485292269604,34.37748738561855,548.6347804025409,1.1179603810150938e-6,1.272869288983388,-0.47165879240313835,1.0,10.0,0.0,0.0,-0.04314279969729003,-1.6318401799097022,-0.005858433801871757,2.3356102146301803,2.57653289541334,-20.309079380916142,-84.13181173262996,-5.170402098182231,-3.979577470838603,-0.04865991028043825,4.3337950790955295,-496.8590484085204,85441.13423394869,-1.9589328406646267e7,5.614393183312275e9,4.777771869512415,-588.6145813653155,101219.69276332432,-2.320695638148758e7,6.651140092410908e9,-1040.883086443258,179867.82893415025,-4.1238934951179884e7,1.1818992400392414e10,319514.265623346,-7.328167120024179e7,2.1002130099244347e10,-1.3021814282523777e8,3.732032935702375e10,6.631721331532382e10
1.4880065935337665,-3.5145856378887794,0.087813207689474,3.9289289696710497,3.881271799979316,0.000859692317917971,4.037485011364617,15.82876779023699,3.630060936897332,13.909053140248568,5.316532365164089,10.013865527437007,1.7091794121230733e-8,0.006678003358000536,15728.410478701926,36.1191739031864,52.96312174141306,-5100.564495564541,807482.532100725,-1.7577105700935167e8,584.4150389549433,57.38717391466038,-5730.985541611168,920898.023520275,-2.02097849359213e8,93.48937746050993,-9681.9477294455,1.5772942415757938e6,-3.488121832701888e8,-16387.37684584714,2.704651643783359e6,-6.024606081420907e8,4.642669565008873e6,-1.0412573492888478e9,-1.800799341664471e9,0.32283388932425794,0.6247793596842778,1.0094649462725136,292530.7488023587,19239.20785238036,-1.0261331159075124,-0.4337113360318329,0.01269155576508664,4.282263781280108,5.063496885381012,-1.0090834609936403,1.0077411657314612,1.0644581438417526,1.129234565254713,1.1020059062576038,5.406570873220437e-8,0.9639702689022888,1.0174975562671822,0.3807400896864259,0.38074007111603553,0.08564650746836039,36.1191739031864,36.11917571365595,584.4150389549433,9.662167737307429e-7,1.1968002393770467,-0.43151805885664485,1.0,10.0,0.0,0.0,-0.039196230535181883,-1.5631764108279904,-0.005187702931082777,2.2413289114866997,2.4380643201571246,-19.653871359976787,-80.02143506392002,-4.964868819220171,-3.8304318811136215,-0.048305497753933044,4.2793223399378295,-484.43831597058,82256.6628714166,-1.8621839160730075e7,5.269900974674587e9,4.713489497271131,-572.8899900800664,97275.61383711398,-2.20219618323358e7,6.232048299356117e9,-1011.4213887096856,172554.94629420858,-3.906430637451282e7,1.105478439690086e10,305988.60433942964,-6.929518093858975e7,1.9609586777487534e10,-1.2291781359619829e8,3.478451281950815e10,6.170241978833472e10
1.52247775671595,-3.4916838946433315,0.08116807916950997,3.8466454942816766,3.8035889342610414,0.0007581288331757301,3.9508954145125825,15.17538501985736,3.5605895216249577,13.384688448330133,5.279353315879207,9.933843559872177,1.4734080571207045e-8,0.006545692468594818,14351.602598124966,38.13107764351441,52.27127139809829,-4954.9638370772755,772917.8927565711,-1.65831698076839e8,626.4217456697922,56.56552067613063,-5558.958874460084,880036.3885506172,-1.9034391490014264e8,92.0345185283863,-9376.667117944264,1.5048032661115106e6,-3.2795871812522054e8,-15845.472793698125,2.5760033282077634e6,-5.654577553773988e8,4.414307121402652e6,-9.755908413063403e8,-1.6842544000581875e9,0.3302862835040203,0.6309035590936353,1.0091741202521958,265385.3775975546,17148.512550642306,-0.9974419641485339,-0.41833752960453485,0.012505643341227253,4.222778666351804,4.983172148839714,-0.9842138017208363,0.98288239930105,1.0331025288642564,1.0890836756987705,1.0648393006461012,4.2304147640339766e-8,0.9331269656193344,0.9851564106170505,0.3561308732956939,0.3561308592771375,0.0786402872251081,38.13107764351441,38.131079183852655,626.4217456697922,8.213239583060218e-7,1.1172735058734204,-0.39103199715169107,1.0,10.0,0.0,0.0,-0.03511856346830865,-1.4893260760853777,-0.004528634694106368,2.137970087883441,2.2866591117554664,-18.95486922185796,-75.70961881565721,-4.744898377981183,-3.670472710405691,-0.047970301782532775,4.219852427670497,-471.0485598235919,78868.45988827816,-1.760597440209652e7,4.912954319354719e9,4.643291360725488,-555.9355761756451,93081.2580606758,-2.0778749447772346e7,5.798254821140334e9,-979.6534425511716,164782.74723083593,-3.678489199905598e7,1.0264622990160942e10,291623.33399273315,-6.512061608807534e7,1.8171365675921318e10,-1.1528083160781743e8,3.2168553645774414e10,5.694746561346271e10
1.5543928344328586,-3.4709379962181655,0.07564248131239537,3.7756628957843223,3.736300561122328,0.0006775140019065366,3.875892628962102,14.620454405700773,3.5003852286536197,12.937423010705185,5.246553156520399,9.86300759192829,1.2899038689603555e-8,0.006424385247294086,13208.72966779294,39.997965881538356,51.66897164722581,-4829.726202068587,743566.7832514045,-1.5750056517875627e8,666.0244616279399,55.8479819716544,-5410.861553210418,845337.0051611257,-1.804959579564934e8,90.76059793245878,-9113.690576440764,1.4432510394943182e6,-3.1049561541531163e8,-15378.472897635145,2.4667930497761266e6,-5.3448892155842227e8,4.220515408251895e6,-9.206685668901463e8,-1.5868488350743752e9,0.33701668420375686,0.6363140276488566,1.0089152886595298,243257.3981243278,15475.610361974417,-0.97148016179882,-0.4050643621575353,0.012272081104884328,4.170714886189175,4.912681916058357,-0.9609826214322966,0.9605716692438301,1.0055764988993827,1.0546506246116065,1.0327751992702352,3.395930082645378e-8,0.9064709174679962,0.9571278834730944,0.3357034561698721,0.3357034452552208,0.07292005805889928,39.997965881538356,39.99796721449849,666.0244616279399,7.101261339489791e-7,1.0506052844382712,-0.3582347349333932,1.0,10.0,0.0,0.0,-0.031747212727543495,-1.4257380543034164,-0.00400899240719315,2.0476564225695135,2.15531262621594,-18.35608308055839,-72.07770185759952,-4.556225102894329,-3.5329301627904135,-0.047716800300254186,4.167787568100387,-459.47406859533965,75977.64369274525,-1.6750577070836347e7,4.616338285394157e9,4.581752265203666,-541.2734632832266,89503.8284766084,-1.9732674685699984e7,5.438126511810467e9,-952.1729233744525,158156.87378969323,-3.486847281401633e7,9.609308531625393e9,279383.85997577314,-6.1613933898589626e7,1.6979854154803946e10,-1.0887173220552039e8,3.0003729427392487e10,5.301704473319058e10
1.5870415940504645,-3.4501513549957834,0.07053706536992065,3.7077593799574182,3.6717030268787902,0.0006061940112121771,3.8039372424083226,14.097554999720849,3.44255591326644,12.51416366147,5.214568160284197,9.793678048750836,1.130453744635727e-8,0.0063017380353316095,12154.886943100035,41.91012433571408,51.088250930630764,-4710.350126273194,715925.9535046308,-1.4974999135088444e8,707.1867676941937,55.15390264327825,-5269.5583898992,812655.4841172011,-1.7133728441588703e8,89.52491228613404,-8862.602549025072,1.3852793141761844e6,-2.9426159245383984e8,-14932.368887972332,2.3639507526529846e6,-5.0571409183432454e8,4.038071622322249e6,-8.696665962059587e8,-1.4964542157645018e9,0.3437301230576386,0.6416084443380217,1.0086615068877398,223173.88672091375,13983.267745875177,-0.9457384877467059,-0.39237749020825413,0.011993816453246093,4.120304832028651,4.844230060026645,-0.9374193213365282,0.9385376450199904,0.9788823919163742,1.0219073245111239,1.0021287517203616,2.731566076041232e-8,0.8809483223714604,0.9302298209990982,0.31684501637768653,0.31684500784884706,0.06771952171046478,41.91012433571408,41.910125490772174,707.1867676941937,6.14779658772134e-7,0.9886198285681527,-0.32866473424027637,1.0,10.0,0.0,0.0,-0.02865847200513106,-1.365191254211498,-0.0035525928129467635,1.9607449442506537,2.030152266458119,-17.787310383201923,-68.68193525008002,-4.377074244305605,-3.4019851085128527,-0.04750352594014565,4.117366420385847,-448.3981050587066,73244.92045772105,-1.5951829260050526e7,4.342756288233108e9,4.522026108996462,-527.2340404177853,86122.6169968508,-1.8756445262033787e7,5.106240309801223e9,-925.8473679697872,151896.45693431358,-3.3081211537442014e7,9.005922536162174e9,267824.53039523447,-5.83460438399044e7,1.5883794590097134e10,-1.0290397811884123e8,2.8014304281349007e10,4.940882133459456e10
1.6257330659141562,-3.426064173883712,0.06511347924618528,3.6328825840701526,3.6002239686489528,0.0005338329124777939,3.724416564217056,13.530370557443801,3.378520212773398,12.052869095676844,5.17863382677677,9.71544040462811,9.717087003293026e-9,0.006158583179265481,11038.426277958999,44.177157447621674,50.44294953339672,-4579.318871637,685974.8671551358,-1.4145955668349794e8,756.7436933553146,54.379676924253104,-5114.270692792342,777233.7590548098,-1.6154337093982837e8,88.14207522147147,-8586.41848332656,1.3224422274695202e6,-2.769081924426439e8,-14441.366244916711,2.2524860052173766e6,-4.749698160314519e8,3.84037395490304e6,-8.152046671113358e8,-1.3999896793932488e9,0.351461048801021,0.6475904689207221,1.0083753842844414,202225.94148239467,12454.787463866767,-0.9164763979137935,-0.37842057943807084,0.011633684019375624,4.0640798118205055,4.767605560773726,-0.9101277019638073,0.913521961633633,0.9490914590743833,0.9860455518107596,0.9683966825211127,2.1291435684347897e-8,0.8528002092336153,0.9005020274337976,0.296811998326196,0.2968119918855721,0.06228345702880281,44.177157447621674,44.177158427938735,756.7436933553146,5.211905042440654e-7,0.9224065712585443,-0.2980554024550045,1.0,10.0,0.0,0.0,-0.025415781685108496,-1.298931667311983,-0.003093494330154877,1.8648072952028492,1.893758548452693,-17.165093281880182,-65.0290403395727,-4.181450904317075,-3.2585611309380313,-0.047299701263856624,4.061120015785716,-436.1983956543446,70273.55288681379,-1.5094512698928695e7,4.0529030326246595e9,4.455182575337931,-511.7559646173401,82446.22312277605,-1.770917098896639e7,4.754899846006409e9,-896.803913530812,145090.97254789606,-3.116507962620499e7,8.367731071117766e9,255263.2850045303,-5.4845055562382e7,1.472560895151254e10,-9.651572255506717e7,2.591423512125543e10,4.560397350784035e10
1.6613901484358096,-3.404368314699184,0.0606403979210476,3.5687348952737294,3.5387892585323963,0.0004768519254195633,3.6561845946328564,13.05258725993798,3.3234368972394006,11.662370427076832,5.147313246108967,9.646902561800058,8.490741263573811e-9,0.006028998081521097,10120.863129462885,46.26550898513761,49.88616741425303,-4467.660531172265,660780.8133383656,-1.345758169533804e8,803.0909076542512,53.70879036885275,-4981.753252403556,747426.886146155,-1.534128372061818e8,86.93952663965155,-8350.481774284726,1.269556234250901e6,-2.625065688579614e8,-14021.593984536366,2.158672537040283e6,-4.494658254772848e8,3.67400756314014e6,-7.700491820463538e8,-1.3200580020267923e9,0.3583722583768392,0.6528432693200241,1.0081255351219418,185256.66691178485,11239.037978748365,-0.8907904917959553,-0.36650707847511427,0.011287407078225715,4.015416960350343,4.7010106791294435,-0.8858161622026153,0.8915421306521136,0.9233161075299547,0.9555436840525507,0.9395748257358005,1.706039383318713e-8,0.8286990589586984,0.8750015110098528,0.280276578120776,0.28027657309738385,0.05786829420254136,46.26550898513761,46.26550983227869,803.0909076542512,4.499215547477618e-7,0.8675398098360971,-0.273456440259285,1.0,10.0,0.0,0.0,-0.022779643199420063,-1.242727106119804,-0.00273536680800804,1.78288838089518,1.778999369531879,-16.63646103960035,-61.97774702421615,-4.015774820287538,-3.1366901789248045,-0.047149860016607995,4.012432871193062,-425.77193112989767,67766.64355475492,-1.4380511803863168e7,3.814616919908055e9,4.39707999637696,-498.5118816457997,79344.0650640124,-1.683732334401782e7,4.466279518644017e9,-871.9296466309827,139348.96047199448,-2.957077264950286e7,7.843900194821936e9,244667.63018960805,-5.193397900635445e7,1.377582174006005e10,-9.120788234728837e7,2.4193717045534637e10,4.249001722769415e10
1.6952314399479393,-3.384203731174697,0.056801917314171516,3.511746745750281,3.484064907564239,0.0004299441380574656,3.5955114413389606,12.634597453872054,3.2743283482582006,11.319211537510155,5.119088201277778,9.584824125757363,7.498573326653175e-9,0.005908257970597001,9336.584665660554,48.245313227424454,49.388617408845846,-4368.996364655474,638776.1812541375,-1.2863294789904693e8,847.6207140502539,53.106709900905294,-4864.483518193919,721381.4822322137,-1.4639423462007394e8,85.85651609525631,-8141.459913881857,1.223332029512543e6,-2.500771557046279e8,-13649.40546529373,2.0766690149377894e6,-4.274615398087716e8,3.5285941670265323e6,-7.311064904842545e8,-1.2511593505218256e9,0.36474658586623976,0.6576148380336354,1.0079002056897928,170923.20755787613,10228.782604754082,-0.8675724686157029,-0.3559682076844597,0.010955114718685217,3.9718310612408403,4.641111024575292,-0.8636082397813336,0.8716270678213531,0.9002525506219679,0.9286304511934799,0.914048032029345,1.391940295842222e-8,0.807311241109114,0.8523397046231853,0.26606655208920527,0.26606654808736246,0.054128338136899816,48.245313227424454,48.24531396811279,847.6207140502539,3.9300118805416353e-7,0.8202834104373552,-0.252828097371941,1.0,10.0,0.0,0.0,-0.020550996160286737,-1.1933250622095768,-0.002443192236678287,1.7105593321096613,1.6791282990778413,-16.170449575829046,-59.32866617529625,-3.870288119058332,-3.029332190724265,-0.047034978124914376,3.9688218673947944,-416.53841606308504,65571.97967748431,-1.3762616702738125e7,3.6107754167050047e9,4.344797991641245,-486.76765529892896,76627.54580192818,-1.6083028808719113e7,4.219526957299471e9,-849.8499392977021,134320.52720512828,-2.8191981733147364e7,7.396363623668402e9,235389.94602502562,-4.9417723914777115e7,1.2964987692660885e10,-8.662278778161651e7,2.27261374089047e10,3.9836248503914505e10
1.7304709519853856,-3.363629407384243,0.0531753311265869,3.456063470520722,3.4304658670816024,0.0003873498355622014,3.536195560199961,12.232187300161021,3.2261862098666056,10.987419149360884,5.091157277674442,9.523061417963683,6.6127032336197236e-9,0.00578498221459732,8598.975900179084,50.3034201445341,48.89992813075777,-4273.12931958168,617631.385070308,-1.2298507480122901e8,894.4981158935866,52.51268240405376,-4750.353500363807,696339.7678775854,-1.397240681395788e8,84.78408326467144,-7937.78581426358,1.1788735101833749e6,-2.38266402008309e8,-13286.41369974623,1.997784866307753e6,-4.065577901490297e8,3.388712154328107e6,-6.941248441325694e8,-1.185760237233357e9,0.37119821736676245,0.662377786529202,1.0076772298867895,157581.04833035613,9302.930386355745,-0.8445846889463658,-0.34572030432338335,0.010611437836805373,3.928944385338209,4.581905468098944,-0.8414403261918795,0.8518451425381788,0.8775924989229972,0.9025117762517896,0.8891922380840697,1.1336949443267028e-8,0.786444933710939,0.8302046286883387,0.2526135723305126,0.25261356914611743,0.05063589695922383,50.3034201445341,50.303420791255526,894.4981158935866,3.42800980667137e-7,0.7754932173618603,-0.23375739839864296,1.0,10.0,0.0,0.0,-0.01847836087176067,-1.1456091609342087,-0.002180263411466458,1.640471348380093,1.583759197490736,-15.718536208378076,-56.79706979490525,-3.7298411702726355,-2.9253648794428604,-0.046938561173019665,3.9259082672963452,-407.5506273974204,63458.9436745869,-1.3174181920960132e7,3.4187694321884136e9,4.2930908405563635,-475.31879384434154,74010.99036473536,-1.5364810495005734e7,3.9872183918757434e9,-828.300712650112,129476.35846026341,-2.687953350803557e7,6.975276739099896e9,226452.54238297773,-4.702357799970098e7,1.2202597653783854e10,-8.226257779866643e7,2.134729438417656e10,3.734502250185635e10
1.7722213531771034,-3.3397892439039185,0.04930756327665408,3.394467798103089,3.371033918148922,0.0003438085000860384,3.4705671601972985,11.79410804442287,3.1727487537987358,10.624541089265565,5.059867691358024,9.453429788212087,5.723646243144234e-9,0.005642299814809127,7816.855193152221,52.735706641170616,48.35654422876368,-4167.758715138659,594663.896260829,-1.1692206260927442e8,950.6365114847297,51.848642111117044,-4624.660939326401,669119.040271831,-1.3256295567700756e8,83.58014585175805,-7713.142303370318,1.130522451391186e6,-2.255871536336513e8,-12885.608877850458,1.911970780021946e6,-3.8412152389716125e8,3.236530309378715e6,-6.544452512972789e8,-1.1156217148484786e9,0.3786042402757233,0.6677685794201307,1.0074277212860032,143573.34335158893,8346.901483641263,-0.8188778946018329,-0.33445125275393106,0.010213136400982403,3.881185501639022,4.5156167888675665,-0.8164738961072467,0.8296265314832452,0.8524121503040754,0.8738375819492505,0.861814064385627,8.964386071372441e-9,0.7634114987768144,0.80574480334406,0.23822390335543184,0.23822390090140166,0.04695455379020873,52.735706641170616,52.735707194722124,950.6365114847297,2.9307657059600846e-7,0.7275718592277781,-0.21387761689386844,1.0,10.0,0.0,0.0,-0.016307960147124028,-1.0935451976502029,-0.0019141618832914991,1.5638050716283043,1.4811343716075505,-15.22271098735004,-54.062823461837276,-3.57662374171879,-2.8115430567883,-0.046849304694157747,3.8781176983721215,-397.65629590776757,61159.60513173665,-1.254125764229685e7,3.2146325464849215e9,4.235147710510039,-462.69126589671396,71161.98542014268,-1.4592329212120755e7,3.7403456626120605e9,-804.498599002665,124200.21794757823,-2.54682522903352e7,6.528048246678117e9,216717.48602282867,-4.44501418289921e7,1.1393429445022064e10,-7.757830809444043e7,1.9884986985915184e10,3.470527979710257e10
1.8108607731552497,-3.3182207079165966,0.04609045455864405,3.341282645896399,3.3196015124947724,0.0003091072254922323,3.4139045382662863,11.42191392756341,3.126450909245503,10.314796827184098,5.032528571699929,9.392157769332425,5.028476852442029e-9,0.005513595615196229,7170.734180909654,54.979613807844906,47.88507371372847,-4077.3915083294437,575198.9034480175,-1.1184374179666112e8,1003.1048367943163,51.26905929866421,-4516.620726927374,646028.0867440929,-1.2656363864611359e8,82.52444276334927,-7519.717651023133,1.0894809768271572e6,-2.1496466784602255e8,-12540.068954025168,1.839102354957849e6,-3.6532730526506215e8,3.1072863003691365e6,-6.212161596246843e8,-1.0569095522728184e9,0.3852375601887083,0.6725318912795222,1.0072101682330765,132103.3208335036,7577.041132927215,-0.7965004472850419,-0.32478533328578885,0.009856797833388699,3.8396994812979894,4.45768540358254,-0.794614666270147,0.8101868018748277,0.8305973489653923,0.8492730187312869,0.8382871410519506,7.268406543439342e-9,0.7435738781051253,0.7846601098791102,0.22621040853963292,0.22621040659360594,0.04392600488299385,54.979613807844906,54.97961428942288,1003.1048367943163,2.547058673617612e-7,0.6875875453965794,-0.19771083802070685,1.0,10.0,0.0,0.0,-0.014537928049699788,-1.0492588787656603,-0.0017042813508376096,1.4984807232265815,1.395171055143869,-14.79811156344978,-51.75829535818696,-3.4462730495432305,-2.714350313962639,-0.04678628221545627,3.836603356159306,-389.1599036797869,59207.84706552169,-1.2010196380434234e7,3.045324080685441e9,4.184455318032731,-451.8237263212375,68741.68158602239,-1.3944120078402273e7,3.535668786255584e9,-783.9794647521601,119715.94003299624,-2.428416287441174e7,6.157449412841682e9,208441.99549226984,-4.2291655937475964e7,1.072333015608525e10,-7.365118897947583e7,1.8674898992910698e10,3.2522677034812325e10
1.8477949247388041,-3.298030009828128,0.043300537345035695,3.2935492357443676,3.273353281360257,0.00028015231306265754,3.363065062301183,11.092728831935823,3.0847733325115456,10.039693005493042,5.007745368918511,9.336222462536375,4.458613933042089e-9,0.005393627595532317,6614.3737117407945,57.11708368828822,47.46019681411536,-3996.8060567474527,558024.8002863079,-1.0741010232462092e8,1053.6615499650738,50.743662573211196,-4420.051791518899,625634.3615865129,-1.2132436029197094e8,81.56308291075723,-7346.528624973122,1.0532080834100468e6,-2.0568687598280326e8,-12230.281587863745,1.7746721095353174e6,-3.489131097415757e8,2.9929844017862226e6,-5.922009252586416e8,-1.0056600200042051e9,0.3913879707836184,0.6768968814168692,1.007013464105243,122295.19361520835,6928.558927368115,-0.7763129503816505,-0.31616671338115865,0.009529214666805435,3.802285658786758,4.40512314328994,-0.7748103155836987,0.7925604223529983,0.8109791156511487,0.8273876330774188,0.8172717068049513,5.986446836061936e-9,0.7258171413382114,0.7657749189967615,0.21574992298106657,0.21574992140995927,0.04132370714229367,57.11708368828822,57.117084111501605,1053.6615499650738,2.2362190379873254e-7,0.6528138934999747,-0.1839668241974009,1.0,10.0,0.0,0.0,-0.013031553846112738,-1.01008313795387,-0.0015308317424198093,1.4406405692941748,1.3202491764168494,-14.419862468545553,-49.734739494746975,-3.33091521207857,-2.628039330687658,-0.04674033851686166,3.7991637931341287,-381.5762087396455,57483.68655951612,-1.154589585329188e7,2.898825867463279e9,4.138408659312653,-442.1011539972531,66601.63688515566,-1.3377286573709596e7,3.3586112132609453e9,-765.5903079059256,115748.71091617894,-2.324874224702909e7,5.8369848225324135e9,201118.7155910551,-4.0404567666561134e7,1.0144180870825247e10,-7.021910823981114e7,1.762971069714248e10,3.0638878676066414e10
1.8882002004130494,-3.2763989049721367,0.04052952420739017,3.244484600824078,3.2257315594118205,0.0002524622830791,3.3108317242432395,10.759207933163843,3.041807888243986,9.759820634289188,4.982034795970734,9.277753834090973,3.923334012863286e-9,0.005265829462518138,6066.128162624415,59.44620715673587,47.02181991560119,-3914.513487617111,540668.5459304843,-1.0297530001416847e8,1109.3627136144162,50.19810740623696,-4321.184587506462,605000.4618728188,-1.1608156178027275e8,80.56002345395669,-7168.877954190693,1.0164778150866096e6,-1.9640097539527798e8,-11912.066963907666,1.709394666442271e6,-3.324842733649948e8,2.8771467553115487e6,-5.631640556027148e8,-9.543872983036748e8,0.3979127408087469,0.6814763213885178,1.006810034230954,112686.55609925852,6302.57025751673,-0.7554936551380771,-0.3073684107695649,0.009186556564368027,3.763664768130918,4.350508078145204,-0.7543152968559296,0.7742855054545152,0.790790824910743,0.8050579868676424,0.795778451503252,4.874485009575531e-9,0.7076186849397264,0.7464101986056694,0.2053120535163134,0.20531205226308638,0.038760629851613215,59.44620715673587,59.44620752570049,1109.3627136144162,1.947595632236166e-7,0.6181752500263376,-0.1705734741903886,1.0,10.0,0.0,0.0,-0.011564062555577802,-0.9704148163058108,-0.0013665449096753287,1.3820464077999957,1.2455406308533514,-14.033876908524762,-47.69902032133872,-3.214030244350707,-2.540279175525847,-0.046703181952899846,3.760516486874508,-373.8263482687422,55739.41773950459,-1.108089109832518e7,2.753577586575876e9,4.090502751896679,-432.13984077898505,64434.24623812185,-1.2809409188290771e7,3.183091329859873e9,-746.7134231386619,111728.01159625303,-2.221133010919794e7,5.5194030671780815e9,193693.9922915809,-3.8514090096541286e7,9.570502735055595e9,-6.678191774933242e7,1.6594997667803984e10,2.8775253442194298e10
1.9323729757050347,-3.2532742366627225,0.03779535191213533,3.194262579616748,3.176901692584151,0.00022620653951964422,3.2574000476774234,10.42295753548983,2.997694917489085,9.476449510868994,4.955476677841154,9.216830562351204,3.4255790736662815e-9,0.0051302304802345565,5530.187259046136,61.9804721612851,46.57142774641715,-3830.875727282579,523219.44362726336,-9.856436435506786e7,1170.657906945386,49.63346250667571,-4220.397686935869,584226.6760956141,-1.1086401486311655e8,79.51620150049344,-6987.370821536209,979460.8517883295,-1.87156851642531e8,-11586.411744576242,1.6435633376414645e6,-3.161277223018766e8,2.7602819183377237e6,-5.342576913503503e8,-9.033586926852815e8,0.40481378067954293,0.6862654773362364,1.0066006968089558,103341.42316565193,5703.103546877353,-0.7341440459234196,-0.29843123765131224,0.008831236521211018,3.7239754855470384,4.2939546009692915,-0.7332350827347356,0.7554351162400321,0.7701186873169259,0.7823834270007228,0.7739019960876147,3.923636145952676e-9,0.689054031313389,0.7266479753627128,0.1949552576672272,0.1949552566795563,0.03625203446339418,61.9804721612851,61.98047248035331,1170.657906945386,1.68242171700171e-7,0.5838854258861539,-0.1576128921767759,1.0,10.0,0.0,0.0,-0.010146430933340472,-0.9304764305684197,-0.0012123546361744106,1.3230493017179925,1.1715747727737198,-13.641746746110798,-45.66183397753266,-3.0962414261561833,-2.4515043023198695,-0.04667532808583099,3.7208005456536153,-365.94537214016,53984.15284000741,-1.0617838129094394e7,2.610448892086882e9,4.040822578114147,-421.9787556783631,62250.16972689367,-1.2243636340304855e7,3.010142421817481e9,-727.4144296572982,107672.74974254047,-2.1177554897346396e7,5.206551000168823e9,186201.66433092294,-3.6630331976490244e7,9.005604661941765e9,-6.335784311615739e7,1.5576699870540821e10,2.6942480713563576e10
1.9762958746786081,-3.2307986831624156,0.03534423229874737,3.1475227709167792,3.1313832105174373,0.00020358894653850457,3.2077108851441,10.114732731384505,2.9565164235625763,9.215594583080865,4.930547077551429,9.159095735284952,3.005390928695361e-9,0.0049996286792609165,5054.7038485129115,64.48701389726571,46.15079228044886,-3753.603700734687,507271.8851379386,-9.457573650904948e7,1231.9493530222157,49.10183920765816,-4126.965666651037,565209.0974453599,-1.0614257631248789e8,78.52765453628082,-6818.687485952592,945532.8953428236,-1.787880285551903e8,-11283.21593440864,1.5831772855854922e6,-3.013171380219136e8,2.6530336435849112e6,-5.080842989835046e8,-8.571650964944254e8,0.41144745831069174,0.6908191015298912,1.0064050384393752,95083.82344186146,5181.542235789267,-0.7142676335241607,-0.2901805002568146,0.008497790006854992,3.686908003191946,4.2406931958823435,-0.7135611042592486,0.7377789608444549,0.7508877350141077,0.7614530471233856,0.7536640588664134,3.1857651551511063e-9,0.6718401576998978,0.7083187338435847,0.185611561614595,0.1856115608283468,0.034019659641857825,64.48701389726571,64.48701417466806,1231.9493530222157,1.4612387703195805e-7,0.5530359432857233,-0.14621132058455655,1.0,10.0,0.0,0.0,-0.008903226741756809,-0.8939425175725166,-0.001080900581645918,1.269096662564678,1.1050766525655495,-13.279484373001413,-43.80819673172948,-2.9883709256848774,-2.369885604489066,-0.04665832012817425,3.6837088720183178,-358.66136709177647,52378.62689772073,-1.0198667459772728e7,2.482224511179824e9,3.9939574878707598,-412.55453535446543,60249.13199080562,-1.1731138866767038e7,2.8551930360816956e9,-709.4697277497439,103953.35589249467,-2.024081561305315e7,4.926303088245528e9,179325.53354217575,-3.492331948053704e7,8.499756452263115e9,-6.0255654236607775e7,1.4665324465749353e10,2.5303258771199333e10
2.0159175107223386,-3.210948573356587,0.03333434708142435,3.107840480891924,3.0926835656963574,0.0001857057741843848,3.1655576767446854,9.856639955503754,2.9214598244073957,8.996331129750088,4.9092249093320595,9.10924543365858,2.6794645381321924e-9,0.004885387926324733,4668.877295634217,66.73598119082395,45.79258981275144,-3688.4450182824203,493955.52918467834,-9.127716712613842e7,1287.474887462109,48.645452013989605,-4047.9082029406536,549301.6929503556,-1.0223479358463429e8,77.67414851174703,-6675.595616776466,917118.0941273781,-1.718578535117702e8,-11025.55297213651,1.5325609852420778e6,-2.8904944559113026e8,2.5630916130588762e6,-4.864041115858683e8,-8.18908117950401e8,0.4172460425755014,0.6947612339036334,1.0062384123713177,88401.42581524856,4765.39324819849,-0.6974064729046229,-0.28322910772084897,0.00821352948048849,3.65534812637617,4.194964657614776,-0.69684071729028,0.7227165533672225,0.7345769531113074,0.7438180436023085,0.7365805450877936,2.6558288598424897e-9,0.6572780171723063,0.6928108859611914,0.1779001957377004,0.17790019509319002,0.03220022103917209,66.73598119082395,66.73598143622318,1287.474887462109,1.2915281238184277e-7,0.527649604900603,-0.13701661261923936,1.0,10.0,0.0,0.0,-0.007904745512535647,-0.8634259289756792,-0.0009779506792207157,1.224053779314147,1.050423657995177,-12.973926524462673,-42.26639292367615,-2.898157966877029,-2.3013754453978934,-0.04665039790009928,3.652129100138275,-352.51786003555867,51037.14576160646,-9.851706650158638e6,2.3770814647092867e9,3.953655147671777,-404.57747098452694,58574.267486230034,-1.1306599489423364e7,2.7281132375380363e9,-694.2418056113235,100836.64880569633,-1.946451766846902e7,4.696474398137332e9,173559.61718966375,-3.3508499808457844e7,8.085022871497555e9,-5.768479353612186e7,1.391843483791355e10,2.396068120585469e10
2.060296376695804,-3.189173160792837,0.031283032318547586,3.0659334407500305,3.051761990914826,0.00016808281367916187,3.1210780353611254,9.587680098257554,2.8843401231109995,8.767001738852688,4.886554895208605,9.055714640019318,2.364356993433224e-9,0.004761381869326232,4279.416880356448,69.24070648705921,45.41325420593035,-3620.092477973126,480117.1089364953,-8.788076141134663e7,1349.872542224007,48.15801585510973,-3964.669100787934,532739.1703356364,-9.820730852371065e7,76.75721130830026,-6524.531905016641,887492.5421798949,-1.6471101765013883e8,-10753.01845267986,1.4797389433251428e6,-2.7639406543845433e8,2.4691775973038063e6,-4.6403693281817484e8,-7.794440711207529e8,0.4235425360531828,0.6990032120730619,1.0060620477244773,81667.58296786238,4351.701255588197,-0.6796313934765257,-0.275944082041395,0.007912987624250632,3.62193801938376,4.146126738959462,-0.6791878668592072,0.7067499290083922,0.7173777890229378,0.7253334537350561,0.7186436342471981,2.1800119917451656e-9,0.6419559171563055,0.6764930766371111,0.16997564101599544,0.1699756404963307,0.030352962642465686,69.24070648705921,69.24070670180551,1349.872542224007,1.1291421269847328e-7,0.5016420165976246,-0.1277765534490392,1.0,10.0,0.0,0.0,-0.0069064200499413236,-0.8317154847010568,-0.0008774315385257623,1.1772818838789534,0.9945287911729059,-12.653200006938182,-40.66988016905409,-2.804291599274448,-2.229829583368589,-0.04664832425488799,3.6186987723513178,-346.072593207674,49642.343005915536,-9.494174316877332e6,2.269701830769479e9,3.910539715341699,-396.17635418159637,56829.4602393018,-1.0868722525174139e7,2.5982923867123733e9,-678.1609992642581,97585.62712663988,-1.866340648343053e7,4.46168058017547e9,167540.52652040543,-3.2048156585951418e7,7.661409611339469e9,-5.5031386696873546e7,1.3155845265904129e10,2.2590636641836655e10
2.1052624217665663,-3.1675828801415924,0.02939512680770078,3.0259658948550556,3.012685936655643,0.00015243658455363284,3.078695398011176,9.334633783896834,2.8488427127578744,8.550443534389185,4.86479163700838,9.00375499610155,2.0902141947020687e-9,0.0046399014634231454,3925.3494886901526,71.76263278116832,45.05048979400382,-3555.355597150179,467135.5222436669,-8.472440878980489e7,1413.2550789508696,47.68744508979618,-3885.503292836515,517167.9161515841,-9.446021253324051e7,75.86634117322068,-6380.430252754594,859596.0850911981,-1.5805672835690862e8,-10492.49789059112,1.429946684011497e6,-2.6460587898762134e8,2.380593035190098e6,-4.431995081572151e8,-7.426829119328294e8,0.42971948958511264,0.703127130500931,1.0058935678712244,75550.7841697802,3981.1139554717324,-0.6627242256190462,-0.2690523137400985,0.00762672049193353,3.590004151189638,4.098985947285168,-0.6623756702298178,0.6914762326043817,0.7010083716319181,0.7078416050621832,0.7016422754722079,1.7963313406477086e-9,0.6274006614508688,0.6609927124613209,0.1626260368615014,0.16262603644057932,0.028660884871228004,71.76263278116832,71.76263296949867,1413.2550789508696,9.893484461521657e-8,0.4776040616726362,-0.11940156686197267,1.0,10.0,0.0,0.0,-0.006007282288965435,-0.8019824941658382,-0.0007890320100360484,1.1334661355456745,0.9429792463745783,-12.349147409202477,-39.17746997000968,-2.7161464189179427,-2.16238458374025,-0.04665218917763449,3.5867464965891593,-339.9683110243842,48333.30789361102,-9.161666759168157e6,2.1707428437184267e9,3.8688457592851133,-388.18484870925056,55188.24423421484,-1.0461033230937757e7,2.478600282141102e9,-662.8179303630484,94523.04781856817,-1.791702075798074e7,4.2451775147593026e9,161865.13281575596,-3.068716438601586e7,7.27084674936521e9,-5.2558530181574516e7,1.2453000517740425e10,2.132861641371089e10
2.1510022352759197,-3.146089115963214,0.02764838888290717,2.987653630701952,2.975185419139265,0.0001384596552213292,3.038105938890381,9.095258565567686,2.8147256020710727,8.344854881778668,4.843802203195787,8.953054581072351,1.8502954222120815e-9,0.00452052220420907,3601.9669291931186,74.31099420798265,44.7018619883905,-3493.7251126845827,454891.0078782294,-8.177419779971315e7,1477.8295838093973,47.2306555855384,-3809.796396161614,502445.1819960441,-9.095328334143361e7,74.9958521023181,-6242.185719759174,833174.2345366477,-1.5182353341909721e8,-10242.015059259838,1.3827315533684394e6,-2.535581122455793e8,2.2965342957138624e6,-4.23667129019439e8,-7.082266482391051e8,0.4358043247670631,0.7071546403577302,1.0057319041656758,69963.50187506498,3647.1734726792884,-0.646572088486356,-0.2624995317378985,0.007353238067687614,3.559335185966905,4.053237629220281,-0.6462977692204322,0.6768030796348914,0.6853558032873321,0.6912037470288628,0.6854466593980789,1.4845406087016986e-9,0.6135044497646854,0.6461961689364059,0.15577021393640642,0.15577021359425175,0.02710156300477654,74.31099420798265,74.31099437340595,1477.8295838093973,8.682481583953868e-8,0.45526134718789807,-0.11176292080713857,1.0,10.0,0.0,0.0,-0.00519318589329979,-0.7739610096248659,-0.0007107948038697124,1.0922148983617177,0.8951840875008903,-12.059307614876507,-37.77437656464454,-2.6329417993069275,-2.0984719612280864,-0.04666109040558317,3.5560607902272316,-334.1575632145545,47098.14194780087,-8.850670363172263e6,2.0789965376497934e9,3.8283059317780967,-380.5415701539423,53635.767664424304,-1.0079219841553181e7,2.3675690268447027e9,-648.0961776550273,91621.2728457026,-1.7217448960062787e7,4.044294557419161e9,156482.28754301122,-2.9411045191366497e7,6.908483162054935e9,-5.023978941375779e7,1.1801100749265968e10,2.0158676546432915e10
2.202405071074822,-3.1224730280623687,0.025869362524711736,2.9471589525552027,2.9355047398071896,0.00012472838819670935,2.9952471768002034,8.845656807271375,2.7785668507385806,8.129707563324878,4.82148447150776,8.898439765796313,1.6196874071565948e-9,0.004391255651516023,3277.2851876082773,77.15394215355933,44.332441301327435,-3429.0468755272573,442162.108029354,-7.873554470175937e7,1550.4457136820827,46.74117472305138,-3729.9391304042315,487097.1670106516,-8.733561843338914e7,74.05638201578004,-6095.84320888317,805575.7207580816,-1.4538682838782015e8,-9976.215796777551,1.3333484378144438e6,-2.4214263938302505e8,2.208545908330954e6,-4.034795144765789e8,-6.726163416386217e8,0.4424168424650608,0.711493643529563,1.005560957401487,64347.738639642455,3316.1741614886705,-0.6295717155616423,-0.25563267501510034,0.007065753443008146,3.5268644493354393,4.00423323068539,-0.6293607740221381,0.6612707171506063,0.6688613513199749,0.6737599559900809,0.6684418738758122,1.2067816465326888e-9,0.5988799539498774,0.6306276373291898,0.14872386143841695,0.1487238611651341,0.025518852992844277,77.15394215355933,77.15394229716873,1550.4457136820827,7.530481501720308e-8,0.43238708403505866,-0.10409151280009074,1.0,10.0,0.0,0.0,-0.004382698337796803,-0.7448667746986088,-0.0006346632992085973,1.0494351862835742,0.8463924957472203,-11.754604088983195,-36.3203841466872,-2.546397585439747,-2.031719211614086,-0.04667586563095585,3.523573415686158,-328.06072228809296,45813.7185641853,-8.530152298654474e6,1.985283407383558e9,3.78479021020085,-372.4786809877081,52016.68175281386,-9.685095435863433e6,2.2540724592419424e9,-632.5103385605282,88589.21459362103,-1.6494614448127797e7,3.838879497599737e9,150851.20555436282,-2.8091842219650757e7,6.537939566609233e9,-4.784253497668217e7,1.1134666775225706e10,1.8963271040513596e10
2.2502870612017505,-3.1009652145934714,0.02436652781006311,2.91165455027568,2.9006781152870107,0.00011353378938488787,2.957708114350263,8.629706694408855,2.7467786631748785,7.942911979743871,4.801807163322139,8.849615187819708,1.43583496827638e-9,0.004275346935983803,3007.1230343391435,79.78184985911709,44.00775974098444,-3372.738229993338,431182.51718408294,-7.613808167133646e7,1618.0637360442458,46.30581277076912,-3660.03046286087,473817.56433630816,-8.423778090577717e7,73.2145981729922,-5967.246225510983,781645.0558008872,-1.3986853053017718e8,-9742.053636784478,1.290467127435764e6,-2.3234909835973054e8,2.132077313438092e6,-3.861549466640408e8,-6.420573498123488e8,0.4483734739675325,0.7153698082140675,1.0054110941919836,59665.5514846183,3043.9606088227124,-0.6147377503353402,-0.24966385162286556,0.006815480630121561,3.4983540262037485,3.9606664116365025,-0.6145716275270584,0.6476414321866171,0.6544484043055266,0.6585889681154541,0.6536327942943594,1.0013479747595326e-9,0.5861139894024058,0.6170416885949185,0.14271368956416444,0.14271368934090214,0.024185486686811645,79.78184985911709,79.78184998549285,1618.0637360442458,6.621310465178127e-8,0.4129549550012576,-0.09769581681587985,1.0,10.0,0.0,0.0,-0.003713567738566121,-0.7198100956263151,-0.0005731775646101811,1.0126392059973148,0.8050717551022208,-11.4887640944718,-35.06987369354171,-2.4717230227140154,-1.9738792856795908,-0.04669322834648263,3.495049368283104,-322.75438560192504,44705.547062937934,-8.256017943010343e6,1.9058280590330348e9,3.746019395111759,-365.420046126213,50615.26875081658,-9.34739887183811e6,2.1577553232529035e9,-618.8135067993659,85959.28569823131,-1.5874573847329263e7,3.6644763684191833e9,145960.74571088734,-2.6959583590111084e7,6.223310716655654e9,-4.578470025345926e7,1.0568928348594627e10,1.7948995364882515e10
2.2994119675634197,-3.0793695814580104,0.022961098423325603,2.8772500934424086,2.8668995325929854,0.00010340762120099554,2.921367462472382,8.423032717335287,2.715896937601766,7.763557618696457,4.782643379802613,8.801393127341443,1.2730970009819926e-9,0.004160781201434184,2758.2624552454536,82.45730440037227,43.69243510621284,-3318.535626693356,420704.36964019586,-7.368000709210141e7,1687.3464162205323,45.87785680861781,-3592.3527952540853,461103.6048515574,-8.130067904459383e7,72.38112245391505,-5842.276035998674,758682.6717756158,-1.3462999063670215e8,-9513.9216460575,1.2492609007887915e6,-2.2304510107418218e8,2.0585333541248946e6,-3.696909528261146e8,-6.13016927286445e8,0.45429263173063145,0.7191921706153234,1.0052659583706567,55340.546216781404,2795.720979328775,-0.6004358752959003,-0.24392761205036878,0.006574918705615521,3.4706943822814855,3.9178615295840684,-0.6003051253757287,0.6344321111399998,0.640531344087579,0.6440005572561622,0.6393754623970065,8.318329375697934e-10,0.5737960949293307,0.6039372234675933,0.137038199028463,0.13703819884578983,0.02294094390122417,82.45730440037227,82.45730451162169,1687.3464162205323,5.824082095844645e-8,0.39467691643263675,-0.09178420199646758,1.0,10.0,0.0,0.0,-0.003101413671965574,-0.695940460027225,-0.0005180475395467653,0.977631328042232,0.7663267377406908,-11.232249576792558,-33.87952255774284,-2.4004522178913086,-1.9184502539639956,-0.04671387252159251,3.467377434969994,-317.6483172961337,43647.80925663133,-7.996469995940458e6,1.831207141561746e9,3.7078454593933543,-358.5866832828557,49273.10919347273,-9.027049798493378e6,2.0672043942578459e9,-605.502515571522,83435.06563447227,-1.5285671615079174e7,3.5004236986565113e9,141260.73380076146,-2.5883501772325315e7,5.927310207831497e9,-4.3828620084302194e7,1.0036784856965136e10,1.6995396950410572e10
2.3499163381726063,-3.0576432786834156,0.021643781802157633,2.8438285843951903,2.834057858713801,9.422353853248242e-5,2.8860996601757534,8.224706600095137,2.685821486198185,7.590899631773402,4.763937998052555,8.7536176569303,1.1287349528743445e-9,0.004047420582939589,2528.674723164177,85.18582841891872,43.385451547812075,-3266.2267675444477,410677.61886414356,-7.134714605183183e7,1758.4136426095743,45.45583711795713,-3526.6380268163084,448894.49544452946,-7.850735703565393e7,71.55306952786918,-5720.43840625581,736579.0988289389,-1.2964096557172278e8,-9290.926549788874,1.2095343703790104e6,-2.141769492169009e8,1.9875676094222e6,-3.539925160832441e8,-5.853273748494005e8,0.4601862425113295,0.7229698386526335,1.0051251101244372,51336.09692668724,2568.774701674416,-0.5866185598563995,-0.238401468522711,0.006343380283822198,3.4437978114996897,3.8756728769813114,-0.5865157596565094,0.6216047081759553,0.6270635520644586,0.6299375112042973,0.6256163132402951,6.915275072152638e-10,0.5618817515162253,0.5912673382008312,0.13166378612533275,0.13166378597571046,0.021775954228081405,85.18582841891872,85.18582851686007,1758.4136426095743,5.123351710806897e-8,0.37743787194747447,-0.08630345573407777,1.0,10.0,0.0,0.0,-0.002540229320575694,-0.6731462738179369,-0.00046847843614179746,0.9442453908180437,0.7299037722718225,-10.984004914606894,-32.74311652273302,-2.3322587885415293,-1.8651929110559848,-0.04673743039195061,3.4404698292757177,-312.7227166529547,42635.521888880096,-7.750036031174431e6,1.7609159213765962e9,3.6701382339252753,-351.9516631705977,47983.850476611,-8.722224061493695e6,1.981803720216024e9,-592.5250374750035,81004.6114880201,-1.4724546370272133e7,3.3455991830499263e9,136729.0067408284,-2.4857442422528617e7,5.647900511953466e9,-4.1963082030623995e7,9.534547580643902e9,1.6095812240857494e10
2.401935418009504,-3.0357481688888854,0.020406740666238377,2.8112917009517804,2.8020596955939605,8.587556592442242e-5,2.851799098428686,8.033947722957745,2.6564679261963198,7.424311694311328,4.745644509308109,8.706147920375628,1.0004596901268942e-9,0.003935159622154801,2316.632165982007,87.97262642382307,43.08595026166923,-3215.6325129731476,401060.0448999544,-6.912754658196801e7,1831.3747228897728,45.038449584686944,-3462.6559097825634,437138.5737689154,-7.584347176075427e7,70.72783265214751,-5601.305361296233,715240.9963322643,-1.2487583920843066e8,-9072.292881927537,1.1711208340848396e6,-2.0569916480796567e8,1.9188849052218704e6,-3.389792541595396e8,-5.588470786174188e8,0.4660645574619737,0.7267105428302741,1.004988180130416,47621.30134903781,2360.8660260677375,-0.5732456584772341,-0.23306650331761647,0.006120272707792057,3.417590342870362,3.8339709376634845,-0.5731649525414539,0.6091272579027457,0.6140058369985228,0.6163517568491171,0.612310326532702,5.751167830278657e-10,0.5503335258666768,0.5789926007511074,0.12656219361783538,0.1265621934952009,0.020682726744960862,87.97262642382307,87.97262651003459,1831.3747228897728,4.506298911052412e-8,0.3611407384265204,-0.08120887583065131,1.0,10.0,0.0,0.0,-0.0020249346734077774,-0.6513333710466818,-0.0004238061234638556,0.9123408358952476,0.6955878561229739,-10.743129677782928,-31.655402762637223,-2.2668675440473605,-1.8139049514681274,-0.04676359347056508,3.4142525088473406,-307.96087633056936,41664.47915426034,-7.5154738255515285e6,1.694529087147838e9,3.632781298475871,-345.49181846416815,46742.08698604039,-8.431377046340734e6,1.9010334208622017e9,-579.8356910085355,78657.72598266821,-1.4188347940272667e7,3.1990551549735703e9,132346.63484447426,-2.3876188262797978e7,5.383361869054649e9,-4.017859310974977e7,9.059106188604584e9,1.5244630250968513e10
2.450160189342499,-3.0158695996038105,0.01935648990501646,2.7826954941344515,2.773916653538095,7.900267299891713e-5,2.821681016653548,7.868183775744523,2.6306072582460565,7.279130393225377,4.729499560126954,8.66357886443934,8.971608511304172e-10,0.003834998670972258,2139.5591079768355,90.53469916152065,42.82218618158589,-3171.4367090364585,392724.170265192,-6.721828652957301e7,1898.741837775085,44.66578368496178,-3406.3869184719274,426908.8190873768,-7.354645423395775e7,69.98553878767594,-5496.0858461021835,696624.2743726667,-1.2076043734148617e8,-8878.684767770876,1.137551733233107e6,-1.983705844735423e8,1.8588112400384403e6,-3.259960719053305e8,-5.359484157797269e8,0.4713493830670431,0.7300510902987497,1.004868032968158,44503.75055467383,2188.4320863339512,-0.5615615653960967,-0.22841513516765508,0.005926255939866604,3.3945403883372003,3.796758029978431,-0.5614967553717206,0.5981742199657561,0.6025768552024103,0.6044987585427969,0.6006906327048239,4.87245250963544e-10,0.5402267336046114,0.568255362557323,0.12218407909895976,0.12218407899639509,0.01975468375707056,90.53469916152065,90.53469923835743,1898.741837775085,4.0135685853700074e-8,0.34720993131082595,-0.07692241354764529,1.0,10.0,0.0,0.0,-0.0015968004442417534,-0.6324740692111042,-0.00038732221049869666,0.8847935454383078,0.6663521962304704,-10.531996740665981,-30.714363522880532,-2.2102165510927483,-1.7692859142617734,-0.04678915030608201,3.3911946464029104,-303.8033963911073,40822.82476630955,-7.3136385282968655e6,1.6378184149555387e9,3.5993715176240517,-339.8109479088642,45661.24174139102,-8.180468123184791e6,1.831930782468697e9,-568.6284730211621,76609.66005772905,-1.3725052092357663e7,3.0735736438767166e9,128516.61083119203,-2.3027654364552982e7,5.156773622485741e9,-3.863510487037866e7,8.651919009506165e9,1.4515988125336184e10
2.5054347581483256,-2.9935607298034075,0.018254303491952877,2.7516187930491665,2.7433115839182625,7.200628159165227e-5,2.788981013326469,7.690050393249637,2.602435327700614,7.122669611656905,4.711883586555503,8.616337810947373,7.943555170856551e-10,0.003724624972611536,1956.9043156298599,93.44586635822562,42.534955240082844,-3123.695785022227,383788.80652496294,-6.518695527961156e7,1975.569875230276,44.254022115469375,-3345.162703598571,415896.1020929862,-7.109602074126658e7,69.15916051858218,-5381.087184542079,676526.6384024591,-1.1636261403169762e8,-8666.513553846442,1.1012507289101998e6,-1.9053139961425573e8,1.7937915457688277e6,-3.1210280985574585e8,-5.1144640546536314e8,0.4772224452496373,0.7337391840008267,1.0047377202721457,41269.59742037867,2011.6261558007368,-0.5489424318339419,-0.22340092271372514,0.005717795172461179,3.369475247126836,3.7556645526562162,-0.5488917449025903,0.5862900026109931,0.5902103393863994,0.5917120527259154,0.5881446575586105,4.0520486479388853e-10,0.5292901029833645,0.5566429097417439,0.11753741887488509,0.11753741879078744,0.018780331989169344,93.44586635822562,93.44586642580137,1975.569875230276,3.527231920183857e-8,0.332483673402652,-0.07246136533121303,1.0,10.0,0.0,0.0,-0.001157213272745167,-0.6123132916972661,-0.00035047621669290836,0.8553857507750361,0.6355524696082863,-10.303056507212734,-29.707282589247,-2.14952958335374,-1.7212817619603848,-0.04681957197050643,3.3661217309399922,-299.3149942924602,39920.65626027986,-7.098831930085922e6,1.5778927442906847e9,3.5623933309744498,-333.6300545624617,44497.364575429514,-7.9126783005533805e6,1.7587852302299142e9,-556.3798463854985,74398.13823391507,-1.3229740030117828e7,2.9406233002760105e9,124374.55470012999,-2.2119687029959194e7,4.916611225425966e9,-3.698311347554597e7,8.220387371299898e9,1.374416912818143e10
2.562628149709156,-2.9709896525714625,0.017215376564393373,2.721214760034496,2.7133486531336226,6.561867576712868e-5,2.7570202503086305,7.5178006635662085,2.5748024466577064,6.970927982810855,4.694578106190942,8.569043554934657,7.027629568521947e-10,0.0036151745358861077,1787.966462422572,96.42948353757504,42.25332595332091,-3077.2795724939397,375170.8853355823,-6.324296241629194e7,2054.5584865052792,43.843703696452046,-3285.148343939641,405222.32172073337,-6.874367224535805e7,68.32901230590517,-5267.804498424742,656986.6068025631,-1.1213255582638396e8,-8456.907105008184,1.0658915040902721e6,-1.829830370156116e8,1.7304007961650395e6,-2.987194188663539e8,-4.8784646224965787e8,0.48310352588749333,0.7374073951848417,1.0046105316690617,38257.96183489807,1848.98511537564,-0.5366804200964689,-0.21853705763023695,0.005516428914625747,3.3449382072856784,3.714739504208177,-0.5366408771926756,0.5746869013565854,0.5781694086188136,0.5792991021018128,0.5759548290880371,3.368465805260946e-10,0.5186388501717176,0.5453405797644908,0.1131026389101314,0.11310263884118973,0.017860962723583708,96.42948353757504,96.42948359696318,2054.5584865052792,3.0976474996730494e-8,0.3184887774517292,-0.06829030709561162,1.0,10.0,0.0,0.0,-0.0007524482335948693,-0.592929379912637,-0.0003171136744875508,0.8271528866261306,0.6063897348458132,-10.079474569886681,-28.737429280646644,-2.091048221541697,-1.6748048624527723,-0.046851934570370346,3.3415779320219148,-294.9540103899693,39050.58818959513,-6.893200149989206e6,1.5209506743129117e9,3.525475532257858,-327.57152521348155,43368.993564985314,-7.655483913363954e6,1.6891400953884666e9,-544.3141699332366,72247.40870296894,-1.2753095110258779e7,2.8138922692186894e9,120339.60834674138,-2.1245082684470028e7,4.687585053920118e9,-3.5391437403050326e7,7.808916895670008e9,1.3008650465934998e10
2.6158655877563306,-2.9504279539803244,0.01633072188374261,2.694380466524956,2.6868875261474363,6.034157513152451e-5,2.7288382817737173,7.367442839294276,2.5503539769083963,6.838103591371118,4.6792463447881865,8.52633791098759,6.288808298278311e-10,0.003517434831801329,1646.7959694453793,99.18063486474153,42.00423316378925,-3036.552252481435,367666.15845195117,-6.156240489441833e7,2127.557836534615,43.47484417064416,-3232.048779307563,395880.18439248815,-6.6703530621670224e7,67.57694135395079,-5167.083986309239,639830.5328232629,-1.0845657497236064e8,-8270.030380836226,1.0347900513855874e6,-1.764162944993145e8,1.674596298594342e6,-2.870720432625978e8,-4.6731132459354615e8,0.4884087588545643,0.7406956037476972,1.0044985621314177,35723.1095100951,1713.6647807497434,-0.5259309292691648,-0.21427930036444687,0.005340962978333912,3.32327110129909,3.677969863804819,-0.5258993799875903,0.5644696197094796,0.5675927030527027,0.5684246785893425,0.565267552115382,2.850941904553133e-10,0.5092792802078421,0.5354152760058194,0.10927933426105019,0.10927933420342062,0.017076923258482465,99.18063486474153,99.18063491757285,2127.557836534615,2.7539127170469017e-8,0.30647294561900773,-0.06476359226988443,1.0,10.0,0.0,0.0,-0.00041551733957272737,-0.5761036141762684,-0.0002897654435267955,0.8026809212335437,0.5814399900283003,-9.882376449111447,-27.893875781236872,-2.040171189766327,-1.634184266685938,-0.046882576624042355,3.3199055715828267,-291.13012139410205,38292.97709082749,-6.715388875134073e6,1.4720540797761548e9,3.4922262086997513,-322.21117831897743,42381.129037919956,-7.432322580334704e6,1.629205950740481e9,-533.5865660986346,70358.58312948985,-1.2338692187889416e7,2.7047022657818046e9,116790.22346779253,-2.0483944684206333e7,4.490170670018341e9,-3.4005965757055745e7,7.454288244951721e9,1.2375117425322556e10
2.677120401052779,-2.927281265788969,0.015400095912714774,2.6651078104400803,2.6580052544859343,5.495464792701649e-5,2.69812402175818,7.2052076123268005,2.523617777621727,6.694393805024856,4.662459102024708,8.478625870080121,5.5528443700265e-10,0.0034096708630064073,1501.1689729938198,102.31509450515686,41.73190882651906,-2992.3788841615133,359587.17013477173,-5.9766275228319876e7,2210.8507599449317,43.06461040277223,-3173.940382113828,385768.12365514215,-6.451540629062071e7,66.73396624563561,-5056.302919105384,621198.9834786563,-1.0450552790721875e8,-8063.919661868926,1.000951503179652e6,-1.6935027643371132e8,1.6138324157535615e6,-2.7453473681446487e8,-4.452126728759845e8,0.4943226058648222,0.7443383447189266,1.0043767623335031,33087.31943508553,1574.5590844989704,-0.5142864581381446,-0.20967282633346845,0.00515210241367714,3.2996240522066858,3.637097310175411,-0.5142619817831177,0.5533531069928098,0.5561119595663692,0.55665036730331,0.5536873561207797,2.3668012806669844e-10,0.4991143910691066,0.5246433742532634,0.1052049790565584,0.10520497900936449,0.01625043997618811,102.31509450515686,102.31509455150302,2210.8507599449317,2.4142129096355573e-8,0.2937210220476716,-0.06107724386277073,1.0,10.0,0.0,0.0,-6.916752587245905e-5,-0.5580531866977025,-0.0002620622622616751,0.7764656346583547,0.5550573291700266,-9.667502682778183,-26.986677291203566,-1.9854650395329076,-1.5902968926174963,-0.046918166002660175,3.296253565269267,-286.9857226813155,37477.49620164752,-6.525306274595115e6,1.4201408073828816e9,3.455175397758284,-316.345227313103,41311.55045323004,-7.1928634999373965e6,1.5654212450863352e9,-521.7873850197567,68306.74638303033,-1.1893068948460644e7,2.5883457897696576e9,112928.1162795676,-1.9664637646999396e7,4.2796995557677464e9,-3.251435364294526e7,7.076267169557814e9,1.1700245765336971e10
2.734272088105838,-2.906157751922434,0.014606780452134734,2.6392165201702324,2.6324452097452786,5.0498548496170944e-5,2.670982786544559,7.063266165953258,2.4999106542527545,6.568319158612257,4.647556427737329,8.435358455845181,4.959215875493013e-10,0.0033134305429397093,1379.5389860909627,105.20984156048033,41.490491499042236,-2953.5281351882118,352534.3385383472,-5.820948525322512e7,2287.8235178164928,42.69431593762578,-3122.3446874782285,376888.35104114044,-6.261158448628377e7,65.96709895472719,-4957.421530301424,604781.011622661,-1.010600299835485e8,-7879.443712171838,971077.6846997084,-1.6318132798038676e8,1.5601487500600042e6,-2.635857914687525e8,-4.2592029734487724e8,0.49966676332075033,0.7476100968359607,1.0042693630886395,30866.529749814134,1458.6874406643067,-0.5040613483592862,-0.20563222812545007,0.004987380437306584,3.278699074106915,3.60022191747597,-0.504041926493384,0.5435494159013194,0.5460094854734054,0.5463141102920029,0.5435144029602541,2.0000928899746812e-10,0.4901639313237164,0.5151653241625743,0.10168445915608734,0.1016844591166887,0.015544071222218167,105.20984156048033,105.20984160163239,2287.8235178164928,2.1423595119524373e-8,0.2827484945787383,-0.05795288067408877,1.0,10.0,0.0,0.0,0.0002191810885996755,-0.5423542071549688,-0.00023932091442160303,0.7536987283432199,0.532439271562047,-9.47746073629991,-26.19532875407979,-1.9377720736163146,-1.5518448469449697,-0.04695147482845977,3.275324887024807,-283.34356284711896,36765.707696641606,-6.360519267658723e6,1.375441286500406e9,3.421663535974344,-311.1366329387224,40372.03671845807,-6.984419127590957e6,1.510353919725546e9,-511.25543093194807,66498.15149859506,-1.1504274013594992e7,2.4877495327703857e9,109518.17153753628,-1.8949076213613342e7,4.097646603304227e9,-3.121146305213169e7,6.749355514673317e9,1.1117059747603195e10
2.7934700616676995,-2.884738432709121,0.01385295062628262,2.6137257883318346,2.6072681406648015,4.638282127471427e-5,2.6442847645572027,6.924946093711437,2.4765142689895976,6.44514853698093,4.632833698554131,8.391693943096477,4.4242117374060523e-10,0.0032179001629791455,1266.2646385009716,108.17816644264003,41.25227202533573,-2915.478220594996,345675.096521062,-5.6705591332498826e7,2366.733833532563,42.32230958267954,-3071.3245621820806,368200.4316657444,-6.076521074258599e7,65.19099056790495,-4859.142640008088,588662.515654779,-9.77109101393684e7,-7695.622798791735,941697.0440818314,-1.5717838944802472e8,1.5073190752545397e6,-2.5292908372570953e8,-4.071509251909577e8,0.5050354539415414,0.7508781274217773,1.004163957913638,28779.594043369067,1350.9658513881502,-0.4940653067466031,-0.20168561619373565,0.004827427391364984,3.2580890117087993,3.563191234542316,-0.4940499403372835,0.5339267419065913,0.5361133157249104,0.5362103743457116,0.5335640522638165,1.6886105154609054e-10,0.4813897466209816,0.5058806841704035,0.09829413991008068,0.09829413987721781,0.014870870491477664,108.17816644264003,108.1781664791418,2366.733833532563,1.8991502330080268e-8,0.2722238711612558,-0.05499840450375702,1.0,10.0,0.0,0.0,0.0004869736020754957,-0.5271438733737106,-0.00021846706559860713,0.7316712422846873,0.5108207000404804,-9.290264032425073,-25.426116128418904,-1.8914560781824337,-1.5143194025455915,-0.04698590060825408,3.254711818268129,-279.77931229639165,36073.583340772486,-6.201304290305914e6,1.3325279378414304e9,3.387928369902661,-305.9859179366571,39452.54834908149,-6.782172133506937e6,1.4573406822570016e9,-500.78727479154145,64722.01436608237,-1.1126172310554912e7,2.3907662152439437e9,106164.16412178962,-1.8252512837142542e7,3.922049388002505e9,-2.99431090256275e7,6.434117186964521e9,1.0555157387324102e10
2.85484740967877,-2.8630046104459517,0.013136475951663581,2.5886098034406744,2.5824495021144007,4.258050827636677e-5,2.618002089924514,6.790043350887438,2.4534059006834856,6.324718215631255,4.618277538375628,8.347545916985332,3.9422425923534335e-10,0.003123087381259507,1160.829928717926,111.22373239870666,41.016998175208855,-2878.1790831182375,338997.88419527456,-5.525137015359866e7,2447.605465486403,41.94793521339668,-3020.798196468114,359688.66912029084,-5.8972238488173164e7,64.4042227941094,-4761.304675506547,572814.481229091,-9.445090923685433e7,-7512.170587239904,912759.018167373,-1.5132884729429337e8,1.455258783032887e6,-2.4254316856965488e8,-3.888686338668098e8,0.5104323147842951,0.754144795103547,1.0040604517033038,26818.115045124974,1250.7999005148906,-0.4842874821122434,-0.1978280287484902,0.004672059741658125,3.2377729572096587,3.5259378137767596,-0.48427536203810206,0.5244767722755185,0.5264132110275795,0.5263266584464887,0.5238245642308116,1.4241110849690282e-10,0.4727820673351538,0.4967791563992071,0.09502663489421902,0.09502663486683498,0.014228817759894213,111.22373239870666,111.22373243104646,2447.605465486403,1.6816414308674634e-8,0.26212120179473763,-0.05220228412139103,1.0,10.0,0.0,0.0,0.0007355901328593372,-0.5123968784655635,-0.00019933820269143386,0.7103447930032114,0.4901425520237056,-9.10562099827618,-24.67756949530667,-1.8464434181411693,-1.4776633495580525,-0.0470213608131904,3.234393426825688,-276.2883356194916,35399.970319424785,-6.047325204263182e6,1.2912875707643058e9,3.353905961183723,-300.8846668510847,38551.41655381719,-6.585681995004872e6,1.4062400065260835e9,-490.3654898641723,62975.11608962214,-1.0757946961113725e7,2.297138517805129e9,102860.29454296667,-1.7573487444940515e7,3.7524494544980073e9,-2.8706744508624192e7,6.129746032733684e9,1.0013132359529217e10
2.9185452814008697,-2.8409377045875455,0.012455407481074418,2.563845082188123,2.5579669579774085,3.906722765914535e-5,2.5921093995380025,6.658372624225789,2.4305648216451834,6.206879569929148,4.603875504883963,8.30282548886111,3.5082893895015757e-10,0.003029004799433828,1062.7571826495878,114.35028692117135,40.78443479039599,-2841.5845728837703,332492.10380150774,-5.38438774691707e7,2530.451891365029,41.57053661319206,-2970.6872081187475,351338.4187152706,-5.722894414053493e7,63.60538493966926,-4663.752655079053,557209.8675818205,-9.127336311663471e7,-7328.816052891694,884216.997334142,-1.4562121539874008e8,1.4038912884603182e6,-2.3240875124411142e8,-3.710415783169078e8,0.5158608243660788,0.7574123050209314,1.003958758280483,24974.41850318575,1157.6491192682295,-0.47471798032430346,-0.19405495742246687,0.00452110778780115,3.217731550947293,3.4883937070495437,-0.4747084522610498,0.5151919601303285,0.5168998706294793,0.5166516150798681,0.5142852779003585,1.199608179632552e-10,0.464332035214649,0.4878513944569886,0.09187523547004768,0.09187523544725479,0.013616081393222549,114.35028692117135,114.35028694978807,2530.451891365029,1.4872108597448498e-8,0.2524168581941705,-0.04955406864973396,1.0,10.0,0.0,0.0,0.0009662890896369684,-0.49809015892907915,-0.00018178816560137913,0.6896843447596395,0.47035092839578635,-8.923256404724626,-23.948338309828006,-1.8026670003719074,-1.4418239751002813,-0.047057779802366854,3.214350330578845,-272.8663671775295,34743.81197815442,-5.898274887542818e6,1.2516170845300386e9,3.3195315601345627,-295.824785642292,37667.07995980434,-6.394542603682529e6,1.356922520897727e9,-479.9733154719294,61254.4492781102,-1.0398846696810022e7,2.2066318137505865e9,99601.20966398466,-1.691066888380988e7,3.5884313085133038e9,-2.7500076841245353e7,5.835517355351791e9,9.489731942712952e9
2.977234833852238,-2.821028043787332,0.0118782862830831,2.5421095055850937,2.5364703159892215,3.6169022186797496e-5,2.569402291548563,6.543908400323159,2.4104706608432256,6.104200143285327,4.591193647368599,8.262519197944155,3.159199140815946e-10,0.002946002554773546,981.4021992559515,117.2005419683117,40.57980848534981,-2809.6129990756967,326845.19733645936,-5.262981344791244e7,2605.7526163520115,41.231999309396464,-2926.4316627740077,344040.44124006457,-5.5718266358833335e7,62.88403909253013,-4577.159068733113,543522.9759820974,-8.851312791405317e7,-7165.708638078324,859143.9510902271,-1.406584176753434e8,1.3587569744423076e6,-2.2359747372422352e8,-3.555547225902082e8,0.520715444880114,0.7603191443723762,1.0038698224742602,23428.750895223486,1080.3380250862274,-0.4663793087528942,-0.19076873661783844,0.0043905077656251155,3.2001329226218296,3.45472150688272,-0.46637163790577024,0.5070718722888164,0.5085934871134388,0.5082183812528601,0.5059661092490488,1.0288105174158026e-10,0.45694671450249813,0.48005458739250234,0.08916650738947786,0.08916650737013597,0.013094687586858977,117.2005419683117,117.20054199395163,2605.7526163520115,1.3318589084411566e-8,0.24410767529994742,-0.04731656302800682,1.0,10.0,0.0,0.0,0.0011572459558642813,-0.48572559500584717,-0.00016740666668852225,0.6718526083786791,0.45346262390684766,-8.762855739130577,-23.31533881844212,-1.7647427415467118,-1.410612829284751,-0.0470909006788916,3.196750726413887,-269.87935325267244,34174.425096259234,-5.76969512704864e6,1.2175959593756416e9,3.2886277795080168,-291.35550284372255,36893.91320102746,-6.228828274706529e6,1.3144855627274806e9,-470.7475924245187,59744.70587427393,-1.0086745588423908e7,2.1286276537369175e9,96737.83920947782,-1.6334118460706124e7,3.4470177573798027e9,-2.6450745220980097e7,5.581967578253468e9,9.039219994830273e9
3.0457334515437156,-2.7982812624848825,0.011259323321665677,2.517951217487884,2.512568322863212,3.314292735466887e-5,2.544184574915162,6.41789347222854,2.3880839752035232,5.990897095572067,4.5770514619456995,8.216463733642174,2.8039685447191397e-10,0.002853349111926159,896.048101491395,120.49064939113836,40.351772349191144,-2774.235046250607,320637.18766072916,-5.130338978555547e7,2692.3226112301627,40.84708434917704,-2876.9009067312854,335958.4301430064,-5.405962015338454e7,62.05857993849132,-4479.744345413208,528310.4552373003,-8.547497380549096e7,-6981.85072689789,831235.5011333167,-1.3519104461887828e8,1.308515871571581e6,-2.1389236054989034e8,-3.3851392855769694e8,0.5262127856002352,0.763593811904633,1.0037713450156989,21788.771294586964,999.1261895072548,-0.45717920502546194,-0.18714437408259804,0.004247475934134299,3.180561963637122,3.4164395047654796,-0.45717321533968913,0.49808074225398297,0.49941037790802095,0.49891001403853363,0.496779147175219,8.643891903825292e-11,0.4487730681722209,0.47143243297045295,0.08621815790202675,0.08621815788596765,0.012532897952529995,120.49064939113836,120.49064941376739,2692.3226112301627,1.1748291773983119e-8,0.2350982681927286,-0.04492246364807348,1.0,10.0,0.0,0.0,0.0013571657052545033,-0.47219435627114004,-0.00015248921378501428,0.6523646997801016,0.435214138136739,-8.584091321984822,-22.619267381312103,-1.7231381255556166,-1.3761856906237502,-0.04712894472431631,3.177179244392838,-266.57718826551394,33548.64081762482,-5.629203835432711e6,1.1806398530430136e9,3.2534074681567535,-286.35254482521975,36037.357333213586,-6.046791146829776e6,1.2682200183229055e9,-460.367622080828,58066.031787147935,-9.743033191086447e6,2.043445345954845e9,93550.18165066077,-1.5698686811421987e7,3.2925425398940573e9,-2.5294733997633338e7,5.305175234171696e9,8.548067361083214e9
3.1089511119337607,-2.777737599166781,0.010734866977192281,2.4967245452177247,2.491559034165175,3.064697067047665e-5,2.522044854302961,6.308219987435124,2.3683670311569767,5.892060045516783,4.56458347644866,8.17481649881934,2.5186377068021067e-10,0.002771653127551604,825.3588953178664,123.49262694543688,40.15084592047997,-2743.2831986897013,315241.0523385903,-5.0157564220748864e7,2770.903937679934,40.500806303224515,-2833.0461053129125,328878.80510493426,-5.2619264799288e7,61.31136799107279,-4393.047736848231,514935.46164362336,-8.282994605447328e7,-6817.921855766251,806665.0973399105,-1.3042726992380004e8,1.264289840332753e6,-2.0543930031444362e8,-3.236894092125939e8,0.531133677254535,0.7665100610738624,1.003685158474311,20414.2209501861,931.7352966961071,-0.44915613270339105,-0.18398457550437522,0.004123690092217419,3.163355265777551,3.3819993181477286,-0.4491513409327289,0.49021207575990744,0.49138565136230994,0.4907882423728298,0.4887595447598634,7.394826582745477e-11,0.4416222051997316,0.46389538536589076,0.0836813501875997,0.08368135017400484,0.012054462334595756,123.49262694543688,123.49262696566197,2770.903937679934,1.0495376055169365e-8,0.2273764444998892,-0.042897562199252934,1.0,10.0,0.0,0.0,0.0015223850434033107,-0.4604894041807117,-0.00014026573530146909,0.635529937440211,0.4196279278876328,-8.426501666817279,-22.013966537235948,-1.6870579563750998,-1.346159846953726,-0.04716341066211067,3.1599725788247226,-263.6909979763543,33004.866870570986,-5.507833079143314e6,1.148898725703124e9,3.2216438049801037,-281.9218562618043,35286.726507695086,-5.888628321005385e6,1.2283279324508348e9,-451.1282299183905,56589.51425661784,-9.443625125141222e6,1.9698727191716785e9,90743.32761062223,-1.514479045552636e7,3.1590896656026125e9,-2.4287650539246034e7,5.066239450991997e9,8.124737538624555e9
3.1828567843339024,-2.754243852066334,0.010172494358659898,2.4731074447294485,2.4681754876308686,2.804162631613182e-5,2.4974315707563646,6.187349373966352,2.3463770086274875,5.782883899353352,4.550663504670396,8.127071508502475,2.2287823712323592e-10,0.0026805157699847783,751.3277087298324,126.9607668081919,39.92662336732891,-2708.987094732972,309300.5430263786,-4.890391475677831e7,2861.1030461132077,40.10597780000672,-2783.8397859812003,321020.9809835956,-5.10345578367346e7,60.45435972289595,-4295.272396082671,500035.07783933234,-7.991233627050148e7,-6632.74531127507,779259.6944378609,-1.2516891434068906e8,1.2149785972219317e6,-1.9611385236416292e8,-3.0735846476870203e8,0.5367111662375895,0.7697985876587815,1.0035896608800416,18956.34500168574,860.9654371307598,-0.44029780699334237,-0.18049646160376692,0.003988086154474119,3.144197198775095,3.342724523200088,-0.44029409323030455,0.48149381595145735,0.4825070878331924,0.4818152773974448,0.47989548791141534,6.194424900762319e-11,0.4337007626736051,0.45555316693360853,0.08091752951796914,0.08091752950671464,0.011538593908290843,126.9607668081919,126.96076682598945,2861.1030461132077,9.230965033999671e-9,0.2189962671224697,-0.040728911909771875,1.0,10.0,0.0,0.0,0.001695036852181862,-0.44766933149548427,-0.00012758937717643833,0.6171164597006762,0.4027718758148536,-8.250478367223671,-21.347192001123332,-1.6474380595160485,-1.3129923157259067,-0.04720286336225031,3.1408150927575065,-260.4962674477292,32406.441428484675,-5.375034933441183e6,1.1143694258130918e9,3.1853315969291054,-276.9490606359264,34453.20916613861,-5.714518136079194e6,1.1847501091563835e9,-440.7061350317655,54943.86799908553,-9.113163550718708e6,1.8893637756019187e9,87612.0488835921,-1.453311306812368e7,3.013036305334158e9,-2.317639634823092e7,4.804996984887106e9,7.662698671771889e9
3.251177186488562,-2.7330058634419006,0.009696130371922844,2.4523359560972025,2.447602403103711,2.58936213777834e-5,2.475801140379669,6.082046637335694,2.326989842044554,5.68755441941658,4.538377283556597,8.083754642795423,1.996404101974725e-10,0.0026002136290160407,690.135925782807,130.12771557870133,39.72878825689738,-2678.9417830691136,304129.9736986131,-4.781946015175872e7,2942.827557774553,39.7498044982401,-2740.163197548406,314122.42755261343,-4.965560689048732e7,59.676962927755056,-4208.045062571142,486905.10830818355,-7.736697632089078e7,-6467.317807469599,755085.7983187741,-1.2057891212781443e8,1.1715083531626677e6,-1.8798001732688808e8,-2.931384700527004e8,0.5417081850634046,0.7727299504872255,1.0035060302553764,17735.034153539047,802.26416380025,-0.43256756760974474,-0.17745284917259824,0.0038707037406352247,3.127333672767558,3.3072847934864473,-0.4325646171686476,0.47385948460363797,0.4747429217691707,0.4739793005438517,0.4721512958593182,5.284270377872066e-11,0.4267646308948695,0.448254862391555,0.07853743277090836,0.07853743276140744,0.011099000518688546,130.12771557870133,130.12771559456428,2942.827557774553,8.223934499502825e-9,0.211807712895633,-0.038893126527465766,1.0,10.0,0.0,0.0,0.0018374116749107008,-0.43657099415790646,-0.00011720588072988564,0.6011977221845384,0.3883635097463304,-8.094963298765038,-20.766380099992883,-1.6130477916079413,-1.2840242194873195,-0.04723849401992475,3.1239525556658947,-257.70053373433115,31885.770755962723,-5.2601561259745695e6,1.084671156310319e9,3.15248382996893,-272.5335702623625,33721.086122737186,-5.56292566059096e6,1.1471018783257265e9,-431.4062465771185,53493.055386462875,-8.824682829005877e6,1.819688910028466e9,84849.45905623153,-1.3998931768114228e7,2.8866375853555884e9,-2.2206929247207813e7,4.579176169826722e9,7.2641084528331995e9
3.3221204769863073,-2.711419728492995,0.009240978978837721,2.431762209889941,2.427218909462163,2.3892936846958562e-5,2.4543925655278813,5.978672671104862,2.3077434466968363,5.593774061782477,4.526166069241559,8.039529768977847,1.7857320004670882e-10,0.0025206030409637946,633.0456196269133,133.3771144397899,39.532208970672656,-2649.2870227351823,299057.66176339454,-4.6761759139110416e7,3025.9478233297045,39.38821582747305,-2696.4957960315796,307297.1299479463,-4.830277011403751e7,58.88392373451908,-4120.428922382469,473869.61196962435,-7.486378438045333e7,-6300.980945556413,731067.4888966253,-1.1606332801042306e8,1.128354114356387e6,-1.799857753778259e8,-2.791886237595153e8,0.5467443551586295,0.7756702789928901,1.0034235437494374,16580.31366639502,747.2761901400603,-0.42496814616883355,-0.1744607892698934,0.0037562060949746243,3.110615856740483,3.2712914678110776,-0.4249658103315464,0.46633022066315055,0.46709493747508163,0.4662699961452495,0.4645293442512549,4.5012623936436564e-11,0.4199236285780328,0.4410625465152551,0.0762264441536494,0.07622644414564042,0.010676437212931655,133.3771144397899,133.3771144539087,3025.9478233297045,7.316565183789523e-9,0.20485354516503376,-0.037139201044779996,1.0,10.0,0.0,0.0,0.0019699231631147844,-0.4257418657707971,-0.00010759306537702314,0.5856851722482699,0.37447128700580873,-7.940183217051285,-20.19609536184022,-1.5794054485869566,-1.255513784692459,-0.04727461622448187,3.1072361633230434,-254.9440801718556,31375.187047584557,-5.148110185504451e6,1.0558613332975581e9,3.1190449165918683,-268.1173095183479,32996.3721657185,-5.414117664655559e6,1.1104168703447938e9,-422.0625666051461,52051.983205640194,-8.540804396778567e6,1.7516868710912366e9,82104.11259723578,-1.347317056032366e7,2.7632924971197596e9,-2.125390369699657e7,4.359103879130082e9,6.876500212452602e9
3.3958415439068372,-2.6894713976946014,0.008806201424083943,2.411376581365036,2.4070158338335412,2.2030080975747704e-5,2.433195429808797,5.877152948561239,2.2886294997453454,5.501484146356779,4.514023312550294,7.9943138971757834,1.5949368999132216e-10,0.0024417091751043935,579.837244608751,136.71217238170505,39.33676247484837,-2620.0009804494784,294078.90260091535,-4.572955629672735e7,3110.388817604292,39.02072102048826,-2652.7908220964177,300537.86055585864,-4.697440188268796e7,58.07436827661837,-4032.3401128418514,460916.41740869614,-7.240003499723598e7,-6133.621931964218,707187.9525786148,-1.1161813424834976e8,1.0854975363623218e6,-1.721257580299336e8,-2.6550259851512632e8,0.5518217814004894,0.7786207115523992,1.0033421673521232,15488.934743372462,695.7824309822539,-0.4174954558237127,-0.17151846292626594,0.003644516794123647,3.0940340462208455,3.2346896784793153,-0.41749361327886125,0.4589029929914214,0.4595593880057797,0.4586828162601258,0.45702534692287733,3.828375952906349e-11,0.4131743721297286,0.43397254844307603,0.07398186395828184,0.07398186395154083,0.010270180951596484,136.71217238170505,136.71217239425297,3110.388817604292,6.499816512129712e-9,0.19812409031338346,-0.03546299455351951,1.0,10.0,0.0,0.0,0.0020930896913034483,-0.4151724382578507,-9.869637384246225e-5,0.5705642340114316,0.3610729007113492,-7.78598975328931,-19.63575029349669,-1.5464833335191686,-1.2274370889960848,-0.04731119623113625,3.0906562025483577,-252.22492282607368,30874.22246324059,-5.038765919130841e6,1.0278972119115328e9,3.0849612950215985,-263.6952777347158,32278.276284327105,-5.267911561706857e6,1.074640785938407e9,-412.6657975045414,50619.26800569151,-8.261216403142508e6,1.685265029719139e9,79374.061168443,-1.2955359589737158e7,2.6428533228258514e9,-2.0316685532090083e7,4.1445548504866943e9,6.499539802477714e9
3.472505837901675,-2.6671465286020095,0.008391003429035477,2.391170037276259,2.386984564281249,2.0296218075728716e-5,2.4121999548875284,5.77741775889824,2.269640302422367,5.4106301449563885,4.501942551409011,7.948020452709797,1.422335946822969e-10,0.0023635587884375704,530.3016888700093,140.13619394356093,39.142328118434556,-2591.062571285969,289189.2089451064,-4.4721663709608495e7,3196.057265057306,38.64682772955579,-2609.0022992829163,293837.68511804554,-4.566894764445184e7,57.24747116172561,-3943.69918293849,448034.2378996967,-6.997322090755296e7,-5965.1431584059455,683432.7472338637,-1.0723980443898427e8,1.0429257832047587e6,-1.6439566031345835e8,-2.5207616387742567e8,0.5569425583813551,0.7815823570681574,1.0032618693550037,14457.83279241915,647.5777017195926,-0.4101456598677147,-0.1686241680177335,0.003535563278825422,3.07757875104718,3.1974234653610276,-0.41014421193238193,0.45157496700657274,0.45213276791755536,0.451213509201734,0.44963529511518363,3.2508087104768635e-11,0.4065137529700902,0.4269814634817041,0.07180116635794863,0.07180116635228401,0.009879558185027025,140.13619394356093,140.13619395469564,3196.057265057306,5.76543498732732e-9,0.19161027464557687,-0.03386064071116278,1.0,10.0,0.0,0.0,0.0022073976966113617,-0.4048537847799884,-9.04653358242617e-5,0.555821207500597,0.3481474062173925,-7.6322388533030505,-19.08479170076322,-1.5142554255396847,-1.1997713592082233,-0.047348201824224403,3.074203175285902,-249.5411504776995,30382.430929313938,-4.931999143454431e6,1.0007385558874285e9,3.0501782249103764,-259.26252543861824,31566.035880404885,-5.124134323188646e6,1.0397226710235975e9,-403.2070833671647,49193.62152729732,-7.985631250871959e6,1.6203381365908031e9,76657.62923144402,-1.2445087415781654e7,2.525188241034542e9,-1.939476875903096e7,3.9353362272774014e9,6.132955552115664e9
3.5421402909076645,-2.647291859029269,0.008043172774966793,2.373629520714088,2.3695917523482306,1.887841315786464e-5,2.3939870900804614,5.691561868357976,2.2531214900554453,5.332270844983584,4.491417693935073,7.906558888709316,1.2850139932087407e-10,0.002295809218412862,489.8139107016173,143.20786464376096,38.97293484462137,-2566.0105325213535,284980.4068651122,-4.385881204169354e7,3271.935269426648,38.31403580271959,-2570.58330314099,288018.27438779327,-4.454431576863044e7,56.50910896174831,-3865.626848145508,436812.4198954515,-6.787825204455462e7,-5816.741985351678,662739.5020080623,-1.0346123139760835e8,1.0059034981200924e6,-1.5773584005930296e8,-2.4053926601601136e8,0.5614604443961552,0.784183848366374,1.0031924698856192,13602.783445028936,607.9449845648163,-0.4038125564402224,-0.16612980326575344,0.003442418789444478,3.0632768051055432,3.1642257466492314,-0.40381138757773233,0.4452422270084631,0.4457212418374959,0.4447714199634072,0.443259510484996,2.813467976829174e-11,0.40075617520984186,0.4209429148494353,0.0699435946184464,0.06994359461358837,0.009550092735415293,143.20786464376096,143.2078646537771,3271.935269426648,5.18447451219035e-9,0.18608086076714153,-0.03251631454484746,1.0,10.0,0.0,0.0,0.002300510555550939,-0.39602406073131735,-8.377238210662257e-5,0.5432209021856177,0.337210000426427,-7.497959916549695,-18.609992785283396,-1.4866061741246028,-1.175883874089414,-0.04738090656156106,3.059903551197293,-247.22042043091898,29959.30201769116,-4.840599727288537e6,9.776055633375094e8,3.0191254233246965,-255.3712239792383,30947.050412895584,-5.000192565281187e6,1.0098354562959231e9,-394.8733204910367,47951.04309808719,-7.747570248284688e6,1.5646918644773114e9,74290.82811053385,-1.2004505397854114e7,2.424415213195529e9,-1.8600345369234554e7,3.7565152690921516e9,5.820539053002605e9
3.6248100004401214,-2.624221132166843,0.007662682618909381,2.353736230513611,2.3498611300624175,1.7364641514425486e-5,2.3733453362726786,5.594999698022895,2.2343475138873417,5.243975360496462,4.479435876265426,7.857998876641691,1.14244766700599e-10,0.0022191299112841604,446.63437128259625,146.80794917187114,38.7800789384247,-2537.669202525495,280246.2655666013,-4.2893505724159546e7,3359.5811792262857,37.92682347979239,-2526.517258171944,281411.21319140063,-4.327793521579683e7,55.6477017791772,-3775.7548833514634,424036.2666619524,-6.551469645771583e7,-5645.9622149879,639187.4524686286,-9.920055648333035e7,963851.8503386982,-1.5024153493463907e8,-2.2759556043438596e8,0.5666681464268981,0.7871694257425434,1.0031141155080443,12677.014417485409,565.3975650684196,-0.3966836193359247,-0.16332134080477645,0.0033384113265968133,3.0470336328075343,3.1255596192351063,-0.39668270767519104,0.43809316804089793,0.43849016070562347,0.4375125803762315,0.43607315861704776,2.3812588354884453e-11,0.39425426717978374,0.4141289612442446,0.06787640934178318,0.0678764093377141,0.009187122706549047,146.80794917187114,146.80794918073198,3359.5811792262857,4.584721492423621e-9,0.1799487777153757,-0.03104286696113614,1.0,10.0,0.0,0.0,0.002399420032392585,-0.38615335099561077,-7.666610419024077e-5,0.5291522558551438,0.32511897478864965,-7.344665908497776,-18.075255924364505,-1.455614953326858,-1.1489309868069602,-0.04741862799545066,3.0436634123744066,-244.59804795699995,29483.57249227608,-4.738352415116567e6,9.518564383825046e8,2.9828797814404533,-250.9052323506935,30243.830283132025,-4.860534521528182e6,9.763994932364078e8,-385.2764432697866,46535.534541814675,-7.478800393484861e6,1.502363063239067e9,71596.45103266403,-1.1507468934361959e7,2.3116507415276046e9,-1.770621378454745e7,3.5568825361673155e9,5.472890025897589e9
3.699998995427136,-2.6036904572841837,0.007344137921438702,2.336457760868073,2.332719885698691,1.6127896972813058e-5,2.355428928149975,5.511828103171833,2.2180073491643406,5.167784381429681,4.468987710910104,7.814407438633158,1.0292798741043534e-10,0.002152713721949211,411.4203027851905,150.0391312418634,38.61188667928985,-2513.1092139360135,276167.31772536447,-4.206629771646275e7,3436.964659596533,37.58163252542801,-2487.7882587100976,275663.68747143936,-4.218541577956464e7,54.87815155063483,-3696.5043702163016,412893.495929614,-6.347203979214298e7,-5495.46752962999,618659.6456409191,-9.552143617486514e7,927287.5561783883,-1.4378549038263437e8,-2.164824320973286e8,0.5712653199695403,0.789793483432642,1.0030463751234013,11909.999071106455,530.4434287281209,-0.3905386510284231,-0.1608998279343196,0.003249495267442561,3.0329031136107263,3.0910478332056224,-0.3905379200751557,0.43191327717126127,0.4322450951294776,0.4312490394777104,0.4298703150709358,2.054791466264308e-11,0.3886317105476345,0.4082410360945439,0.06611482386773926,0.06611482386425994,0.00888097557852166,150.0391312418634,150.0391312498119,3436.964659596533,4.111324889573798e-9,0.1747413149948754,-0.029806251195204282,1.0,10.0,0.0,0.0,0.002479706003266902,-0.3777036762846873,-7.08925228233911e-5,0.5171237228967597,0.314883825957072,-7.210582091825122,-17.61391865053819,-1.4290130327070063,-1.1256359987503677,-0.047451914243589535,3.0295358756855597,-242.32830140396672,29073.876337852147,-4.650738031914815e6,9.299027073803256e8,2.9504596814056923,-246.9774747679246,29631.668307529217,-4.739963842532231e6,9.477419545666074e8,-376.81031673681974,45300.23948492078,-7.246351862738666e6,1.4488851438876514e9,69247.51405151983,-1.1078061430575207e7,2.215020670083663e9,-1.6935817734170973e7,3.3862700641791897e9,5.176846591920727e9
3.778001490494117,-2.5828278418295527,0.007038554976688216,2.3192938262931824,2.3156886375628485,1.4968316883338185e-5,2.337642468725432,5.429850205457198,2.201744596997121,5.092560893985978,4.458568517707448,7.769717694007983,9.260524287515476e-11,0.0020869527465947283,378.47966804383225,153.3486052742861,38.444132583544246,-2488.7585010768207,272144.85134814866,-4.1254669447115354e7,3514.86698374614,37.230157598834296,-2448.870110992048,269943.5010294526,-4.110655599523301e7,54.093492071778314,-3616.6434515975056,401779.5155692944,-6.145198229517913e7,-5343.967818835569,598204.1117102619,-9.188697113259973e7,890946.789034024,-1.3742412637364507e8,-2.055704982864091e8,0.5759017156004074,0.7924291666760357,1.0029793824478463,11181.39376109829,497.4985925220621,-0.3844781884737901,-0.15851087001646824,0.0031624877834907847,3.018842919693189,3.0558613693340195,-0.38447760436697814,0.4258023157880206,0.4260747409686703,0.4250652303365019,0.4237447858786746,1.7704757202925293e-11,0.38306980134791874,0.4024206597001206,0.06439589510116801,0.06439589509819736,0.008585152657281908,153.3486052742861,153.34860528140635,3514.86698374614,3.681768358139101e-9,0.16967634562260517,-0.028616652403720255,1.0,10.0,0.0,0.0,0.0025544215223168515,-0.36942370314203515,-6.550704945514549e-5,0.5053502272679262,0.3049584587011251,-7.076455376935848,-17.158398254947166,-1.4028774726924862,-1.10259723164436,-0.04748544237279011,3.015478967173671,-240.08051474387406,28670.03957953739,-4.564779584735178e6,9.084643498609767e8,2.917341073136792,-243.02776908517507,29021.993304501306,-4.62081673235177e6,9.196155073267417e8,-368.2754480826193,44067.39863606845,-7.016312367182372e6,1.3963553130019858e9,66906.33880365556,-1.0653665347922834e7,2.1202426684380097e9,-1.61766005638908e7,3.2194018072790685e9,4.888377034771297e9
3.858970976178418,-2.5616224439741746,0.006745508599154193,2.3022398145574132,2.298762980262878,1.3881595940500555e-5,2.3199809615180302,5.34903111926275,2.1855559425899296,5.018279194523557,4.448173890020663,7.723860587271029,8.319980910144832e-11,0.0020218688421092625,347.69928588532576,156.73890806846325,38.27673929195417,-2464.6043703638193,268176.34801843844,-4.04579849706858e7,3593.1477541613613,36.87209569611372,-2409.7358472404167,264246.97895614424,-4.004058078733655e7,53.29347961428374,-3536.140798680573,390690.1952599193,-5.9453569615699545e7,-5191.466980991792,577820.4351809187,-8.829651836536533e7,854841.7172426897,-1.3115815036003166e8,-1.9486372188453168e8,0.5805787590966148,0.7950771613913735,1.0029131218560907,10489.599100407462,466.4600086478096,-0.3785002754066811,-0.1561536131552808,0.0030773498784358432,3.0048468764832714,3.019961172993433,-0.3784998102566824,0.41975886374566995,0.41997734040800044,0.41895903034237725,0.4176945650153084,1.5231730016337585e-11,0.37756722672163257,0.3966662541832323,0.06271835897167793,0.06271835896914547,0.008299327506999915,156.73890806846325,156.7389080748325,3593.1477541613613,3.2924246047220618e-9,0.1647492670983836,-0.027472153377972996,1.0,10.0,0.0,0.0,0.002623813180804266,-0.36130887991186655,-6.048584278255822e-5,0.49382475003530746,0.2953322129220031,-6.942205538464856,-16.70842465735365,-1.3771949344126113,-1.0798025591668263,-0.047519194375636856,3.0014865094642054,-237.85354597960003,28271.81175380396,-4.480410373030547e6,8.8752045519531e8,2.883485490375787,-239.05307875902423,28414.38831031171,-4.503005237263389e6,8.919951956923553e8,-359.6681477064789,42836.523303572656,-6.788570784494661e6,1.3447387455785165e9,64572.87622551822,-1.0234207431725752e7,2.027277944415939e9,-1.542865891820781e7,3.0562484679266524e9,4.607484915859563e9
3.955350915242226,-2.5369536811553504,0.006425424197527725,2.28287847618671,2.279543278736161,1.2723636458526791e-5,2.299943275454107,5.258042951702022,2.1671415666614164,4.934508370676929,4.436318643100803,7.669932233802693,7.348257053567255e-11,0.0019483450734576243,315.0273274995944,160.71585008570878,38.08577550105417,-2437.2242549031434,263703.845767505,-3.9565000912852585e7,3682.8697837288473,36.45444738449713,-2364.713385014171,257761.22444174511,-3.8837174571976654e7,52.360197435033605,-3443.3200746821185,378042.68823052867,-5.7195153204895735e7,-5015.9833458067405,554615.1342914908,-8.424669237002249e7,813889.074877574,-1.241157047800182e8,-1.828853992130569e8,0.5859755706023662,0.7981193890778034,1.0028382729371943,9742.088012334229,433.1961089376928,-0.37176706584323194,-0.1534973832643992,0.0029822905640198303,2.9889219668420166,2.978008823323628,-0.37176670884769597,0.4129329966543391,0.4130960732505782,0.41207296589455544,0.4108697999903692,1.2800621036001329e-11,0.371349720148216,0.3901687000543369,0.06085032190554446,0.060850321903438316,0.007984518985189332,160.71585008570878,160.71585009130607,3682.8697837288473,2.892409640264877e-9,0.1592815500220404,-0.026217049951224772,1.0,10.0,0.0,0.0,0.002696899621119311,-0.3522314602328659,-5.516470256294367e-5,0.48094789021847417,0.284684047012624,-6.788529162282414,-16.2006403844511,-1.3483818628368285,-1.0540355938814272,-0.04755801977838037,2.9855660620251734,-235.33248089530593,27823.249073021958,-4.385851881610089e6,8.641643653049145e8,2.843842086458581,-234.47622006712606,27722.011291477967,-4.369893378069489e6,8.610190161680673e8,-349.73867083328867,41431.71055594912,-6.530989157875301e6,1.2868276731605377e9,61915.77806115154,-9.760836836914934e6,1.9232157920383751e9,-1.4587916334841825e7,2.874323383352908e9,4.295790977435137e9
4.030476156266414,-2.518138483529355,0.0061954001092884205,2.26844414340846,2.265211794334274,1.1910681743908633e-5,2.285013934020086,5.19073839468473,2.1533894193498933,4.872446984385735,4.427440312963156,7.628359924754646,6.686006124044456e-11,0.0018938223770994494,292.1874789730975,163.7724556259348,37.94272663731455,-2416.8357140029525,260391.46531508357,-3.8907014044795744e7,3750.1877190216646,36.13507683307578,-2330.7174764324595,252911.3531490169,-3.794444302200884e7,51.64692386316149,-3373.1169387679165,368573.2371549129,-5.551863693875186e7,-4883.569046573252,537277.938950463,-8.124689989264977e7,783410.385029337,-1.1891881761636914e8,-1.7408785841289172e8,0.5900605592867554,0.800412803274588,1.002782738460786,9210.374676103684,409.7146090656683,-0.36678471723192774,-0.15153099414335422,0.0029125338593811367,2.977022286698089,2.945865544169583,-0.36678442542888645,0.4078691508211075,0.4079947948551363,0.4069714919887989,0.40581251550943576,1.1219694948962965e-11,0.36673550534431504,0.3853496162047452,0.05948272002921218,0.05948272002738057,0.007756459455532664,163.7724556259348,163.7724556310085,3750.1877190216646,2.621212292265394e-9,0.1552914437030961,-0.02531127170748641,1.0,10.0,0.0,0.0,0.002747553114614486,-0.3455575122849843,-5.1448020086440214e-5,0.4714913448804697,0.2769369063413478,-6.673037534667365,-15.824134992413022,-1.327138509216843,-1.034899840735362,-0.04758730040020533,2.9736699820900534,-233.45755004560414,27491.210675196227,-4.316184068914609e6,8.470366811931131e8,2.813411526264093,-231.0171202714857,27203.831164125655,-4.271064695450322e6,8.381812413035095e8,-342.22482111798575,40379.18160203428,-6.339625236712035e6,1.2441275727307196e9,59930.169479168806,-9.410029636006042e6,1.846680956505346e9,-1.3967430887442116e7,2.74106171465193e9,4.0686062321920586e9
4.1213726207839985,-2.495836737167843,0.005937559664155164,2.251694253391342,2.2485783958511347,1.1019003754139673e-5,2.267699494902493,5.113203219306989,2.1374067035506443,4.800853554857357,4.417092106471225,7.578571015085763,5.979733933776356e-11,0.00183090607682935,267.25008327679944,167.42107954389905,37.77595348698548,-2393.1963459659755,256570.3389483624,-3.815156118212955e7,3828.566559555224,35.755606089439055,-2290.7866226935726,247266.09772038987,-3.691299689230248e7,50.80044619169713,-3290.567781682428,357541.81077495165,-5.358101081708999e7,-4728.276860987705,517129.70438599796,-7.7788315665385e7,748132.0885554662,-1.1295053386892569e8,-1.6403298522346243e8,0.5948682402684323,0.8031018001025505,1.0027185882925858,8620.064205878567,383.8259640219823,-0.3610435876979844,-0.14926412356813834,0.0028327845377944137,2.963181066995793,2.9075952520219976,-0.3610433578805154,0.40202038047819144,0.4021065443844729,0.40108641342256557,0.39997714785773564,9.605141649747243e-12,0.36140440869517126,0.37978479229413786,0.0579223892258535,0.057922389224299764,0.007498855711377705,167.42107954389905,167.42107954841686,3828.566559555224,2.3333762173955898e-9,0.1507525238167065,-0.02429152131709452,1.0,10.0,0.0,0.0,0.0028023385672269223,-0.33791286108263097,-4.739058409484678e-5,0.4606708900130934,0.2681488935634248,-6.5379829206444375,-15.389378813978533,-1.302740771006531,-1.01277045362876,-0.04762162070702086,2.959833236044185,-231.28628427912386,27108.36402157014,-4.236204238225941e6,8.274590693713679e8,2.777119273415832,-226.95037977193897,26600.163591907905,-4.1567880126140043e6,8.119458245628812e8,-333.38503834720035,39152.23374024042,-6.11829070088459e6,1.1950851347939212e9,57622.15979540462,-9.005385544193596e6,1.7590193412166717e9,-1.325478419689949e7,2.5890615402563596e9,3.810781397691564e9
4.215959455651681,-2.473145811016237,0.005690697203832336,2.2350378046700223,2.2320348293823247,1.0185188159006747e-5,2.25049214817664,5.036703601548323,2.1214884204805373,4.730116006543638,4.406749918814678,7.527324847779012,5.3394482133217494e-11,0.001768759271121348,244.06068973772327,171.1612864910504,37.60923371706963,-2369.703830382852,252793.67165246513,-3.740871655731633e7,3906.560357774835,35.36853220076325,-2250.5468153913325,241632.263769164,-3.5891874814627126e7,49.93878384985303,-3207.323028047701,346527.651150631,-5.166283750680313e7,-4572.197221951855,497074.8127239226,-7.4374936086417e7,713185.7267663791,-1.0708779342405061e8,-1.5421160534807628e8,0.5997224208257547,0.8058058093683013,1.0026551153983243,8060.795627359921,359.47935455150355,-0.35537802986298245,-0.14702593292492777,0.0027547622377609156,2.9493786112182967,2.8684623821132083,-0.3553778495742457,0.39623409381350305,0.3962850280276634,0.3952714528137927,0.3942100005306943,8.208500256091554e-12,0.35612874922523996,0.37428075348246703,0.05639898845020672,0.05639898844889103,0.007250126602944546,171.1612864910504,171.16128649506663,3906.560357774835,2.073782401837423e-9,0.14633512070609594,-0.023310123782550488,1.0,10.0,0.0,0.0,0.0028526758086281968,-0.33041712383328486,-4.3615599265135475e-5,0.4500733659024899,0.2596220437315866,-6.402533958868407,-14.959291548410022,-1.278748286880424,-0.990842547529716,-0.04765609737575295,2.9460355475205846,-229.1313531110966,26730.178304167704,-4.15756785347131e6,8.08300352240592e8,2.739943177041294,-222.84777392599108,25997.14170084192,-4.043552438707074e6,7.861330705175731e8,-324.4655301006468,37926.30969964828,-5.898995419632274e6,1.1468605757787654e9,55324.36931403287,-8.605834940164082e6,1.673112567250662e9,-1.255469373707085e7,2.4408421140033875e9,3.5608536116713457e9
4.300132079971079,-2.4533772669280203,0.005487565922852512,2.220832419408255,2.217923447373954,9.514065445899482e-6,2.2358251945960768,4.971936038170699,2.1078943466521927,4.6701517517732265,4.397886226232298,7.482183699762634,4.839079586886204e-11,0.0017161212772122713,225.50418743787245,174.44221624679548,37.46631587709419,-2349.6749493853113,249590.1993251635,-3.678161864606624e7,3972.9182762289024,35.03056799176917,-2215.7960576120054,236810.60158891568,-3.502447172677827e7,49.18844356277422,-3135.423590844258,337101.3221078019,-5.003409617050481e7,-4437.872392276467,479968.15999538935,-7.148614219819018e7,683523.561482114,-1.0214989647920182e8,-1.4598664596461442e8,0.6039213014837699,0.8081359883700918,1.002601239987897,7605.139755684981,339.77706179029667,-0.35058080322249074,-0.14512980294111757,0.0026892357440870484,2.937573767553948,2.834208149302673,-0.35058065726966836,0.391323306341853,0.3913472264108446,0.39034175353614314,0.38931983979941004,7.163837081920065e-12,0.35165039513057794,0.36961060557809633,0.05512186189365982,0.055121861892520566,0.007043812182443802,174.44221624679548,174.44221625042152,3972.9182762289024,1.8718917938359746e-9,0.14264272344584272,-0.02249832367900773,1.0,10.0,0.0,0.0,0.0028924292831639877,-0.3241079761353983,-4.059140544123063e-5,0.4411629452088898,0.2525147560184972,-6.286081886805041,-14.594236945550044,-1.2584977101207635,-0.9722007038868967,-0.047685761170794594,2.934235023424616,-227.29642427479402,26409.556880546144,-4.0911912446261486e6,7.921989889292461e8,2.7073495576880466,-219.30099945343287,25480.56701273293,-3.9472782656937004e6,7.643316186956826e8,-316.7571935128175,36876.381826708974,-5.712641254820146e6,1.1061668190187902e9,53364.01557648855,-8.2675367821207885e6,1.6008823242805257e9,-1.1965021500103874e7,2.316851410709326e9,3.3530255267028294e9
4.4021485793259725,-2.4299302702069854,0.005260146481137694,2.204339826245333,2.2015374456377215,8.779184066570634e-6,2.2188062425819965,4.897288268096122,2.092092173123072,4.600958504232152,4.387541949447545,7.428035662007491,4.3074093860368266e-11,0.0016554675954039584,205.31503206647633,178.36006062798987,37.299493941466096,-2326.422545886413,245890.12889624818,-3.606077076220262e7,4049.5193486734725,34.62893913896589,-2174.937404996987,231192.16710776262,-3.402127675232759e7,48.29984025867523,-3050.920637752023,326122.5499903261,-4.8151957349599294e7,-4280.649126538164,460120.4445966705,-6.816050929705772e7,649294.8730419001,-9.649534378798683e7,-1.3662606758700612e8,0.6088658657406523,0.8108696570747554,1.0025389934293878,7100.098520513308,318.0835653911032,-0.3450515063416638,-0.14294312334482545,0.0026143348213190296,2.923825597265853,2.793387326076914,-0.34505139271524454,0.38565014435202477,0.38564603801248726,0.3846526821573145,0.38367528474437174,6.1012662867303115e-12,0.3464761142335263,0.3642168106795528,0.05366446760668629,0.05366446760572488,0.006810942474260664,178.36006062798987,178.36006063120314,4049.5193486734725,1.658397786129548e-9,0.13844143512531865,-0.021584265047832674,1.0,10.0,0.0,0.0,0.0029350150700820513,-0.3168792843685507,-3.72952977558517e-5,0.4309647085250675,0.24445074788832888,-6.149771057225003,-14.172406473644035,-1.2352297110158823,-0.9506236061610758,-0.04772048620406656,2.920492164917225,-225.1688640178738,26039.427822353195,-4.0148996590275113e6,7.737731957379158e8,2.6684470497145907,-215.12603140378377,24878.032648157096,-3.835829376478344e6,7.392611162668774e8,-307.6920833606321,35652.6546779448,-5.49711868302093e6,1.0594325342708771e9,51089.15783837665,-7.877908335069854e6,1.5182690177858248e9,-1.1289764955417061e7,2.175825910824353e9,3.118167677361232e9
4.493035455143039,-2.4094944841753896,0.005073170968047026,2.1902697325895213,2.1875561798114327,8.188384247236177e-6,2.2042951804724282,4.834070241600917,2.078596322215514,4.542295220581208,4.378668803586882,7.380299683560471,3.892974010727936e-11,0.0016041455046383977,189.1986358047704,181.7975426356501,37.15637765856446,-2306.5813301937096,242749.04438259127,-3.545176166358543e7,4114.264324546226,34.27833477364647,-2139.6361666970633,226381.1063289658,-3.3168659843111057e7,47.52743312653398,-2977.980609561866,316730.5485419696,-4.6554386413042545e7,-4145.566719314616,443214.9651425443,-6.534973374452817e7,620312.5558503493,-9.17438197005215e7,-1.2881272257736161e8,0.6131445020860474,0.8132262511131969,1.0024861525573148,6689.094500754681,300.5439471729373,-0.34036890061975267,-0.14109021756305984,0.0025514375401223597,2.9120571582565056,2.7576431431309665,-0.34036880925181934,0.38083477442614,0.380809463158998,0.3798285967733555,0.3788880309020735,5.308708560992317e-12,0.3420840023629092,0.3596398542018059,0.05244255525156422,0.05244255525073426,0.006617900292125087,181.7975426356501,181.7975426385431,4114.264324546226,1.4927796089572005e-9,0.134929200909674,-0.020828129438770205,1.0,10.0,0.0,0.0,0.0029683946069139874,-0.3107939743272003,-3.465774730228074e-5,0.4223886933733575,0.23772840002650142,-6.032522818066061,-13.81424060889781,-1.215585120967287,-0.9322706845658553,-0.04775033997816191,2.908728512619841,-223.35573604271235,25725.38277462276,-3.9504515630570957e6,7.582759353311116e8,2.6343310319503197,-211.51448991173567,24361.545042192265,-3.741017269798115e6,7.180750831812553e8,-299.86233895306987,34605.01608531257,-5.3140291620318275e6,1.020008287629141e9,49151.220732177084,-7.548456074055783e6,1.448897045790308e9,-1.0722362820195708e7,2.0581230861965704e9,2.923513263347289e9
4.603316442275557,-2.3852459959919483,0.0048640210460648686,2.1739291910306022,2.171316432164843,7.542247644474867e-6,2.1874518255788704,4.761188107354704,2.062907947366035,4.474595740285517,4.368304258435505,7.323001824922137,3.453764184403934e-11,0.0015450694386829021,171.70829273272872,185.9031136366786,36.989196853716834,-2283.526723687051,239118.00608111982,-3.475114836397257e7,4188.450834309952,33.8618614522129,-2098.117931107492,220772.7395158287,-3.2182164436803482e7,46.61464864285699,-2892.329306841979,305798.8390700323,-4.4709302115384296e7,-3987.767809317608,423634.4600918945,-6.211910582847748e7,586960.7430485167,-8.631704477425009e7,-1.1995305343459363e8,0.6181848229176022,0.8159918981845627,1.002425094467843,6234.088113996993,281.24927762895067,-0.3349708899853028,-0.13895292922450198,0.0024795516316762915,2.898339352696719,2.715039832975431,-0.3349708194281288,0.3752712039438893,0.37522423665186283,0.3742601847868285,0.37336110858923277,4.504892329172928e-12,0.3370098056316886,0.354353432648044,0.05104805823782473,0.05104805823712689,0.006400164619296586,185.9031136366786,185.90311363923362,4188.450834309952,1.3181002340206146e-9,0.13093241468226496,-0.019976721902558833,1.0,10.0,0.0,0.0,0.003003846213621709,-0.3038207539433645,-3.178647220109183e-5,0.4125717972645149,0.23010029087080852,-5.895233311591726,-13.400273161217804,-1.1930072481996505,-0.911018323220431,-0.04778526040136308,2.8950165651491737,-221.25166177260806,25362.54599442616,-3.8763172743397616e6,7.405277202502757e8,2.5936087197862094,-207.26131992877228,23758.801876371635,-3.6312068931317283e6,6.937014880782095e8,-290.6618233380809,33384.69938168599,-5.102393178137845e6,9.747543715897712e8,46906.32040782792,-7.169631396272697e6,1.3696756701547275e9,-1.0074370067105945e7,1.9245991183796015e9,2.7043489599626637e9
4.701681044010079,-2.3641028917221054,0.004692220908211192,2.1599846346096707,2.157455930887565,7.023458088431082e-6,2.173086078487192,4.699448786050153,2.0495095620799324,4.417194189541613,4.3594055544552655,7.272464603763184,3.1123318588462945e-11,0.0014951360727825259,157.78265826868915,189.50591617402685,36.845666047476726,-2263.836940498331,236032.91896371217,-3.415875711461432e7,4250.633098530949,33.498538676524674,-2062.2420645124034,215968.99422292525,-3.134349872487457e7,45.82318248132748,-2818.480293722636,296455.22687291494,-4.31443861632771e7,-3852.4971943212627,406990.0118907448,-5.939375157712237e7,558808.2175633623,-8.177044892316358e7,-1.1258760904947957e8,0.6225478975806881,0.818376901558545,1.0023732570895232,5864.263826350476,265.6636627685357,-0.33039879940943984,-0.1371415045491805,0.002419194910957297,2.886586298848994,2.6777358933695,-0.3303987430782072,0.3705483435757857,0.3704852973849246,0.36953741783313965,0.3686726860696048,3.907141022104504e-12,0.33270321232398736,0.34986748938238965,0.049878809888100804,0.04987880988750031,0.006219814158438471,189.50591617402685,189.50591617632037,4250.633098530949,1.1829610365751243e-9,0.12759077313443523,-0.019272405023907438,1.0,10.0,0.0,0.0,0.003031359541649494,-0.2979497311773588,-2.9491744452032574e-5,0.4043153683729369,0.22374067809521006,-5.777119241851828,-13.0487380435858,-1.1739402322455441,-0.8929344021944001,-0.04781525951839714,2.8832687680866327,-219.4569819813102,25054.428418523064,-3.813640585035242e6,7.255886360819557e8,2.5579013697619097,-203.58101007861404,23241.93770933211,-3.5377536176176104e6,6.730974377956502e8,-282.7233811845046,32340.848738465123,-4.922737262288535e6,9.366054099112e8,44997.80698580512,-6.849923350161314e6,1.3032729210059972e9,-9.531536711442031e6,1.8134854409118505e9,2.5234382507555532e9
4.80378363366696,-2.3426191410117463,0.004527107138716983,2.1460949131679916,2.1436481872225897,6.535318067418547e-6,2.158784032484932,4.638369626876837,2.0361566121914065,4.360363949838947,4.3504893077099975,7.220570217106522,2.8007028933227606e-11,0.0014458683154057366,144.78888296486755,193.1880340124868,36.701874306131344,-2244.2048637132143,232971.57240792026,-3.3573560671722434e7,4311.27053488457,33.12943202073592,-2026.0998511622201,211168.32296186747,-3.0511121674411036e7,45.024330443719165,-2744.2790221545956,287141.105992135,-4.1595396278138734e7,-3717.3794245517297,390490.944692771,-5.671096324170181e7,531096.200112373,-7.732555964702204e7,-1.0544183241485858e8,0.6269515705172611,0.8207756953467233,1.0023218731081187,5512.337654557621,250.91434214951363,-0.32587641187343047,-0.13534867490906213,0.0023599821416538888,2.8748329426653125,2.639696260748303,-0.3258763670545513,0.3658672602453694,0.3657902866050159,0.36486006034423374,0.36402859321062825,3.3834669104016574e-12,0.3284360597412711,0.3454229713488147,0.048733067596056834,0.048733067595540906,0.006045148108517293,193.1880340124868,193.18803401454264,4311.27053488457,1.0601644739493245e-9,0.12432483620488607,-0.018590796153613212,1.0,10.0,0.0,0.0,0.0030563255469483273,-0.29217457928419277,-2.7341749459262027e-5,0.3962017324712055,0.21754145100847438,-5.6586015492356605,-12.700224053166174,-1.1551307389962018,-0.8749694142534512,-0.047845311059206974,2.8715208874193365,-217.66967015963434,24748.830704489636,-3.751730350782344e6,7.108924746873499e8,2.5214439884152644,-199.86827275888228,22724.827602929407,-3.444907132774604e6,6.527538985964708e8,-274.74148708403874,31299.525769404743,-4.744764613524349e6,8.990550635168338e8,43105.79062455824,-6.535093536167148e6,1.238292077374625e9,-9.000923964629851e6,1.7055320679437437e9,2.349073423658463e9
4.9098214881063456,-2.320785421083793,0.004368484975155279,2.1322581472688795,2.129891396167855,6.076293608191349e-6,2.144543649429266,4.577937243298354,2.0228497470311613,4.304099113802034,4.341551720374438,7.167282041955441,2.516632791456823e-11,0.0013972817127408219,132.67921271200208,196.9513907007004,36.55778011207566,-2224.6228354413215,229932.66358945039,-3.2995269397403494e7,4370.113908751416,32.754663317473835,-1989.6947018183157,206370.99210112315,-2.9685009962536152e7,44.21920189704739,-2669.7804758601887,277862.278136804,-4.0063054136727124e7,-3582.5900923942204,374155.2946554745,-5.407302718670641e7,503864.00137782044,-7.298721743360303e7,-9.852400334425204e7,0.6313968954297654,0.8231887121665389,1.0022709366799998,5177.63890369804,236.96212951249458,-0.3214029399546773,-0.13357410984392223,0.0023018958261537144,2.863074440276158,2.600915762602221,-0.32140290442139857,0.36122740013051013,0.3611385224540001,0.3602273008781931,0.35942805881858814,2.925327951425236e-12,0.3242084351512542,0.34101958582262015,0.047610353302289514,0.04761035330184695,0.005876068049296195,196.9513907007004,196.95139070254044,4370.113908751416,9.487238204896004e-10,0.12113277942287562,-0.017931172418058063,1.0,10.0,0.0,0.0,0.003078840299794682,-0.2864934698172479,-2.5328547894252983e-5,0.3882280468663415,0.21149837775384572,-5.539688974844308,-12.354732334463504,-1.1365732938190964,-0.8571209043992687,-0.04787540594930674,2.859768080789623,-215.88899306786018,24445.617778984106,-3.6905551625802573e6,6.964303264059302e8,2.484231521845175,-196.12306707517467,22207.47418216351,-3.352662524230267e6,6.326674359932908e8,-266.72171040359433,30261.368471969683,-4.5685589254761115e6,8.621137030823632e8,41232.384166880925,-6.225419268246402e6,1.1747720398652773e9,-8.483129887857713e6,1.6008205385864446e9,2.1813813709943647e9
5.020004704621188,-2.298592134549412,0.00421616359012638,2.1184725117949346,2.1161838037970337,5.644917904591331e-6,2.1303629500776933,4.518138724957698,2.0095898864791395,4.248394516109529,4.3325888681390055,7.112567260900804,2.2580195061068878e-11,0.0013493917471249614,121.4075122747886,200.7979188077994,36.413344385241395,-2205.0832487279604,226914.91067020607,-3.242360129979744e7,4426.899525359496,32.37441063056537,-1953.033425903009,201577.6348620604,-2.8865196109002057e7,43.40907610760099,-2595.04928189979,268625.5103193743,-3.8548215120174624e7,-3448.3222217213583,358002.7017532185,-5.1482432359186664e7,477152.69998958136,-6.876044253277937e7,-9.184230927088311e7,0.6358849465530625,0.8256163882945131,1.0022204421715721,4859.5166949743025,223.76934687554146,-0.31697762038014055,-0.13181749026360848,0.0022449188511729657,2.851305822192278,2.5613933378371945,-0.3169775923109538,0.3566282273483818,0.3565293460524068,0.3556383568240751,0.3548703386720653,2.5250977162539158e-12,0.32002050148661465,0.3366570923465568,0.046510207740473965,0.046510207740094955,0.005712483568119463,200.7979188077994,200.79791880944384,4426.899525359496,8.477204188324876e-10,0.11801283867608456,-0.017292838107689605,1.0,10.0,0.0,0.0,0.003098996416055595,-0.2809046320718604,-2.3444592247739e-5,0.38039155707779393,0.2056073672840073,-5.42039942718986,-12.012284125057569,-1.118262585268338,-0.839387094086773,-0.047905535238841224,2.8480053805008447,-214.11421072753012,24144.65548733068,-3.630084236196694e6,6.821935446522076e8,2.4462630056751276,-192.34567905035806,21689.918964978468,-3.2610211069220216e6,6.128358924140289e8,-258.67064493345754,29227.124933891115,-4.394219726372459e6,8.25794602933468e8,39379.88834773106,-5.921202501883357e6,1.1127558209208205e9,-7.9787742744570635e6,1.4994352021129508e9,2.0204840929287033e9
5.115151760151527,-2.279815936835849,0.004093907108456988,2.107022258303303,2.1047971598013344,5.3055448654446405e-6,2.11858990224153,4.46878182555181,1.9985767624666726,4.2023987505644484,4.325097604509044,7.065861350327956,2.060531444467787e-11,0.0013100266963184067,112.62235942829909,204.06828983896816,36.29269431235054,-2188.827244521504,224415.3686883249,-3.1952072629674535e7,4472.449108666941,32.05351581105326,-1922.2942045551906,197586.9363049389,-2.8186893035820656e7,42.73120012644255,-2532.6491502078893,260965.89836229463,-3.72999296230064e7,-3336.9817730930763,344697.26799935015,-4.936169110954364e7,455321.8025961072,-6.5327060470805936e7,-8.646035845032154e7,0.6396584174580303,0.827650967536874,1.0021786970623854,4606.621089703239,213.3292994638259,-0.3133261020873753,-0.13036712615388055,0.0021982733546108955,2.8414872399783278,2.5278936706101836,-0.31332607909129473,0.35282628885509,0.3527204375337299,0.351847161010583,0.35110442447418466,2.2308778273267975e-12,0.3165610452855201,0.3330527798548294,0.045610340947775774,0.04561034094744312,0.005580301552574422,204.06828983896816,204.0682898404638,4472.449108666941,7.70905363679735e-10,0.11546674364148313,-0.016776671566598348,1.0,10.0,0.0,0.0,0.003114055971116327,-0.2763165129315465,-2.196817118178833e-5,0.3739640218412611,0.20081149217877842,-5.320723325493721,-11.729265465491464,-1.1031884163936652,-0.8246957599901186,-0.04793066288482427,2.8381919008788117,-212.6391899648818,23895.476695871588,-3.580208002756591e6,6.704956578355798e8,2.414047528401026,-189.1737279489245,21258.527882195165,-3.185119550656329e6,5.965036965503988e8,-251.94301800389752,28368.86275620857,-4.2504456776163075e6,7.960155812141691e8,37853.898564820236,-5.672090980249028e6,1.0622579403313749e9,-7.569200513848711e6,1.4175500346391144e9,1.8916758188307335e9
5.233527130185069,-2.2569375511820784,0.003952653790045439,2.093325786608502,2.091175364370975,4.921259565581119e-6,2.104513661572432,4.410113336735622,1.9854063801393464,4.147710221311265,4.316077811986598,7.008461914980522,1.843571774970625e-11,0.0012634537499877916,102.77236847727816,208.072327723355,36.14754175746929,-2169.345988496612,221433.1527641759,-3.1391841345027477e7,4524.731762167935,31.66388386997468,-1885.193728593113,192803.8462149701,-2.737890827622926e7,41.91583289674791,-2457.692960901003,251827.10798352043,-3.5819846016855545e7,-3204.2276442729894,328936.26896447106,-4.6864953542728685e7,429676.5143557549,-6.131820986882554e7,-8.023195185932298e7,0.6442276640338405,0.8301066668034934,1.0021289987455608,4317.261411695792,201.43570434443342,-0.308987153562447,-0.12864261293077112,0.0021432869056001074,2.829686748737193,2.487024113795658,-0.3089871355223815,0.34830037216644755,0.34818769782086356,0.3473366014615451,0.34662334726099303,1.919682685591878e-12,0.312446547588211,0.32876479868965935,0.04455043816982271,0.04455043816953871,0.005426584500715103,208.072327723355,208.0723277246878,4524.731762167935,6.868605567698048e-10,0.11247462210797246,-0.016175645819171643,1.0,10.0,0.0,0.0,0.0031301175816827306,-0.2708924203492852,-2.0302785470899833e-5,0.36637217790801047,0.19518907819519485,-5.200822987326655,-11.392523250656858,-1.085316774719483,-0.807170095209621,-0.04796083239606659,2.82639774007136,-210.8732714592816,23598.2954675453,-3.5209503862513644e6,6.566504625935627e8,2.374706165772726,-185.33930954540503,20740.853109761832,-3.0946096649636915e6,5.77138344464061e8,-243.85528913659272,27344.11355750339,-4.0798397392744706e6,7.6088121793989e8,36046.29638691523,-5.378737096000046e6,1.0031220734539495e9,-7.0911326675003e6,1.3224848453881435e9,1.7435223720481062e9
5.356721970310901,-2.233670790135493,0.003817180238361996,2.0796755352485645,2.0775980428123186,4.5608055326132686e-6,2.0904917805143173,4.3520444890229255,1.972287107595611,4.093571133256575,4.307020933450427,6.949571187490626,1.6468212251163103e-11,0.001217620634033705,93.63817009930466,212.16501550095535,36.00195649014713,-2149.8861568342036,218468.60076686213,-3.08374791191174e7,4574.1370719281595,31.269634391611493,-1847.8779537248806,188028.778233121,-2.6577645426825996e7,41.10008583929091,-2382.743035451548,242754.95918372483,-3.436041326816933e7,-3072.632603300451,313421.8503925975,-4.442354120982238e7,404674.6285430431,-5.7435558442047514e7,-7.42610783917958e7,0.6488428052604589,0.8325782869654204,1.0020797273956512,4042.735143218666,190.20244378423982,-0.30469431278403025,-0.12693519698965344,0.0020893631931875887,2.817861377303561,2.4454367647063737,-0.3046942986873847,0.343813710723031,0.34369579098425174,0.3428677816021684,0.3421831080248754,1.6489922757533908e-12,0.3083726006083507,0.3245172993559299,0.04351189900874648,0.04351189900850444,0.005278151460388097,212.16501550095535,212.16501550214113,4574.1370719281595,6.109848148227895e-10,0.10954992013474102,-0.015594074491144172,1.0,10.0,0.0,0.0,0.0031440654528255415,-0.26555586924936603,-1.874722024076542e-5,0.35891016428178224,0.18970784173971172,-5.080653620880946,-11.059003291613024,-1.0676776424261991,-0.7897582904834737,-0.0479910116014476,2.814578927672085,-209.11111779670773,23302.9905456099,-3.462313331458858e6,6.430075689029154e8,2.3346330414961325,-181.47560847007503,20223.334897147543,-3.004743981610589e6,5.58029174804969e8,-235.7608721743141,26326.016042210817,-3.9114684796478534e6,7.264219944453542e8,34267.04287313737,-5.091809932314916e6,9.456295923107598e8,-6.628306540753067e6,1.2309860117370005e9,1.6024521978162904e9
5.463259739153005,-2.213977371995065,0.0037085725631745355,2.068334437710743,2.066316429361759,4.277737966615523e-6,2.0788471087511473,4.304103652702418,1.961394840061813,4.048873077707922,4.299442022012852,6.89934910620509,1.4971252850626546e-11,0.0011800022608298277,86.54408382443278,215.644690158224,35.88028854085269,-2133.680867326501,216010.788998343,-3.0379814343645547e7,4612.885850374269,30.93789112134679,-1816.6335383449336,184057.3383495956,-2.59152583840815e7,40.42144184392385,-2320.3648316697013,235253.35347798796,-3.3160970248000324e7,-2964.0384901372518,300699.3553938624,-4.243350260564093e7,384362.8822447293,-5.430008180761527e7,-6.94867369786814e7,0.6527246567463081,0.8346504616242632,1.0020389904986982,3824.8741690743477,181.32237093539035,-0.3011516717877683,-0.1255252071420333,0.002045227127355938,2.807983972591808,2.410246470279412,-0.30115166034557483,0.34010446640148156,0.3399833044799396,0.3391751522036214,0.33851363018444186,1.4508110647988405e-12,0.3050089333072615,0.3210085984536873,0.04266248485616566,0.0426624848559541,0.005158451325667791,215.644690158224,215.64469015929834,4612.885850374269,5.534932573105248e-10,0.10716304264802638,-0.015123856803175005,1.0,10.0,0.0,0.0,0.003154132289336888,-0.2611744754410444,-1.7530310452423117e-5,0.3527892192101446,0.18524537889369247,-4.98035051769357,-10.783608590652115,-1.0531525433900075,-0.7753363981397465,-0.04801616221769184,2.804707165470794,-207.64498367845908,23058.242914943727,-3.413902794577347e6,6.317875210979862e8,2.3006939392508388,-178.2348261824405,19792.347673627566,-2.9303685431501e6,5.423028160353296e8,-229.01820718568484,25483.53465991115,-3.7729807692875434e6,6.98238731245906e8,32808.07214690486,-4.857881633565627e6,8.990130605971607e8,-6.254711622432286e6,1.1575188206460953e9,1.4903560041400118e9
5.573496938447405,-2.194000331885967,0.003603754247017762,2.057023349534279,2.0550636874531243,4.0096735200594155e-6,2.0672379235921183,4.25656498816442,1.950540720599717,4.004553641186165,4.2918316728303285,6.848083361446416,1.359452494720835e-11,0.0011429164783840304,79.89667373604682,219.1883556060541,35.75829519530226,-2117.4815517755346,213563.77694519368,-2.992591451622904e7,4649.235408831417,30.603565091141174,-1785.2716619742127,180094.67740587774,-2.5257927202129126e7,39.745178375143816,-2258.1299661767143,227812.011336675,-3.197765874969638e7,-2856.579687323473,288180.0791039405,-4.048582863720498e7,364553.5388751462,-5.125860955915609e7,-6.489898949587308e7,0.656639881323534,0.8367342775351886,1.001998543846663,3616.582135055729,172.8601961113522,-0.2976401867974495,-0.12412673583313509,0.0020018090265008885,2.7980823088196405,2.3745865410296183,-0.29764017753648114,0.3364218783917715,0.3362984378588964,0.3355106432498194,0.3348716866705234,1.2748112390766987e-12,0.3016740136072164,0.317527960698798,0.04182741402296964,0.041827414022784955,0.005042351045092239,219.1883556060541,219.18835560702632,4649.235408831417,5.008173807710835e-10,0.10482102265688566,-0.014666392070000863,1.0,10.0,0.0,0.0,0.0031628324764842747,-0.2568518881209224,-1.6381905107343232e-5,0.34675533825904337,0.18087641399818916,-4.879944884019357,-10.510601750680788,-1.0387829271169025,-0.7609958403066301,-0.04804130881914504,2.794811306662121,-206.1804950057815,22814.63439291961,-3.3658877231585514e6,6.206984098721992e8,2.266275504939799,-174.9763519691519,19361.779603177063,-2.85648123448267e6,5.267591834218948e8,-222.28529250693245,24647.239514834575,-3.6362554211431686e6,6.705556999484192e8,31372.52750615385,-4.62889551647309e6,8.53606260450192e8,-5.892483422914507e6,1.086626568078743e9,1.383257220028304e9
5.710912514244639,-2.1696441846782615,0.0034828340611321794,2.043488356385113,2.0415972529720627,3.7068702432024673e-6,2.0533523357639547,4.2000407227960626,1.9375681308700485,3.9518688642066184,4.282653991594236,6.7851921936809765,1.2089484468733583e-11,0.001099128292244302,72.4788101438826,223.5267472641688,35.611466667931616,-2098.044905277822,210640.73339496873,-2.938601850124544e7,4689.422373944051,30.199468470057234,-1747.5088807396178,175353.71601339467,-2.4476132895808835e7,38.93871889971146,-2183.7384719099437,218971.9750425354,-3.0580254834484804e7,-2729.352691031226,273446.5347749854,-3.8207128542271286e7,341480.0438155403,-4.773673767853974e7,-5.964390126316295e7,0.6613831985782272,0.839250606232999,1.0019503871253386,3378.8126021658527,163.23256024031323,-0.29346699646062196,-0.12246355664622435,0.0019506424881061976,2.786163714553594,2.3312013164443846,-0.29346698930336346,0.3320375846950571,0.3319126019354077,0.33114981995256837,0.33053719225334655,1.089669904793994e-12,0.29771050091117807,0.31338825281346133,0.04084396479134427,0.04084396479118764,0.0049077484312341066,223.5267472641688,223.52674726502983,4689.422373944051,4.434694967723264e-10,0.1020686068453641,-0.014133807419459599,1.0,10.0,0.0,0.0,0.0031715303670167925,-0.2517411844176167,-1.5089616623388647e-5,0.3396276978938136,0.17575428855745062,-4.759392149475505,-10.18627009032476,-1.0217409439687122,-0.7438971386674603,-0.048071472701512595,2.7828998954097246,-204.4246604195298,22523.705374754332,-3.3087699119219175e6,6.075585403845062e8,2.2243672517695448,-171.04511194227183,18845.913795261098,-2.7684961395066436e6,5.083528090674175e8,-214.22915458147304,23652.977474040716,-3.474661749501054e6,6.38018960559344e8,29683.2874105433,-4.360950281605318e6,8.007591936547517e8,-5.473280318144733e6,1.0050097543123901e9,1.2613584370747342e9
5.829920456968809,-2.1490196489034514,0.003386003646309418,2.03224005519493,2.0304049060511122,3.4695172018338366e-6,2.0418177186901167,4.153365180820462,1.9268030804681124,3.908379615586561,4.274965012008897,6.7316502485944865,1.0948671222715386e-11,0.0010632433463172687,66.73848939456829,227.21498420397606,35.488745930481485,-2081.845595142031,208215.30441484385,-2.8939944521990545e7,4719.826885909311,29.860779896740585,-1715.958282811941,171417.3046819353,-2.383079202254093e7,38.272593253415884,-2122.0780321194957,211688.80630532085,-2.9435684117712107e7,-2624.9594848328893,261427.94550424902,-3.635912740497186e7,322861.3275097022,-4.491138992829256e7,-5.5475755956001215e7,0.6653743519231139,0.8413609961277988,1.001910569419435,3190.456294387805,155.62882217838492,-0.2900227273534343,-0.12108988502613863,0.0019087727227403198,2.776197199699048,2.2945794193794846,-0.2900227215983956,0.3284127098794295,0.32828737120330265,0.32754585752324306,0.3269545650738483,9.546851943276947e-13,0.2944399675588192,0.30996941009726775,0.04003971478233692,0.04003971478220058,0.004799488432269474,227.21498420397606,227.21498420475316,4719.826885909311,4.0018106852468783e-10,0.09982228945156578,-0.013703258716473623,1.0,10.0,0.0,0.0,0.0031773764574029614,-0.24754493565214347,-1.408051853017944e-5,0.33378062389115704,0.17158411714005767,-4.658942973406106,-9.918843277629861,-1.0077042622850465,-0.7297426887994496,-0.048096593696617305,2.7729395495741525,-202.96224378468295,22282.34856862885,-3.2615710997799067e6,5.967432525674286e8,2.1889654479145477,-167.75375623826022,18416.95989130115,-2.69577611488669e6,4.9322404412297404e8,-207.54456140873526,22833.16826715498,-3.342197031833876e6,6.114940313853052e8,28305.535039755086,-4.1436233236764185e6,7.58123914262102e8,-5.13719917610501e6,9.399141014248997e8,1.1652953901233287e9
5.953226441652055,-2.1280896737387605,0.003292648683771184,2.0210188521864714,2.019238617952027,3.245133555589596e-6,2.0303154359111324,4.107072451389275,1.916081116855739,3.8652669925053487,4.267235897052587,6.6770950884664915,9.903135800939514e-12,0.0010279171103101219,61.37767690748875,230.97061467066388,35.365701164685696,-2065.6408203272936,205798.76747730828,-2.8497235219611354e7,4747.222033987902,29.520820194912947,-1684.3599056481162,167496.58257215872,-2.319137625381903e7,37.613509039154465,-2060.80761583494,204490.0947763243,-2.8310305160127077e7,-2522.226725948071,249661.63648776867,-3.455935575207375e7,304820.41990559443,-4.218809266039592e7,-5.150119660829229e7,0.6694011946828667,0.843483912744519,1.0018710333521936,3010.67114454515,148.38881927794597,-0.2866084227707846,-0.11972724750082928,0.0018675928242291205,2.7661959285361704,2.2575614721573967,-0.2866084181575298,0.32481365508333343,0.3246887490486428,0.32396883577231766,0.3233983449053046,8.35271486499125e-13,0.2911992738460903,0.30657871810095777,0.03924915687383779,0.03924915687371927,0.004694766958803752,230.97061467066388,230.97061467136433,4747.222033987902,3.6065838507556534e-10,0.09761816251054406,-0.013284447129933326,1.0,10.0,0.0,0.0,0.003181991740810348,-0.24340477506645702,-1.3129857134667932e-5,0.3280163742764869,0.16750127696897343,-4.558572706249899,-9.654129359486845,-0.9938149033029995,-0.715677321507788,-0.048121695563055455,2.76294461611717,-201.50007236499545,22041.903196662985,-3.2147200157998325e6,5.860463261069723e8,2.1531578126077107,-164.450824299255,17989.120063749884,-2.623638386510027e6,4.782913539529568e8,-200.89529981739776,22022.26615690651,-3.211855930170865e6,5.855235571879313e8,26956.927120940723,-3.931951289374917e6,7.167970456876605e8,-4.813467836570403e6,8.775018408753272e8,1.0742361355186646e9
6.081041518788676,-2.1068470216883086,0.00320267389478505,2.009823861008032,2.008097530685173,3.0331320299903465e-6,2.0188445286464147,4.061156774455169,1.9054040156648584,3.8225308193305887,4.259463862224179,6.6215488856469165,8.946017400860097e-12,0.0009931573691445749,56.37682697504444,234.79465288883844,35.24234559848206,-2049.427571692603,203390.60288527815,-2.80577812775373e7,4771.415636935584,29.18010904402333,-1652.741669613778,163594.2893025741,-2.2558233556569938e7,36.963109865159566,-2000.0143951874222,197384.20927789068,-2.7205161334044904e7,-2421.3248092153885,238163.0095512401,-3.2809594266290408e7,287378.33977577055,-3.956889528221116e7,-4.772111525189742e7,0.6734644866928065,0.8456196427611473,1.0018317763299753,2839.1606842735305,141.4967548570625,-0.2832237235558449,-0.11837549921911517,0.001827094236064083,2.756156590290846,2.220179149630778,-0.28322371986952977,0.32124016716477033,0.3211164315082861,0.320418402492201,0.31986819463289873,7.297667726545109e-13,0.2879888060120848,0.3032162347891537,0.038472102845476676,0.03847210284537379,0.004593575460550503,234.79465288883844,234.794652889469,4771.415636935584,3.2461576699491574e-10,0.09545543375207721,-0.012877074223559846,1.0,10.0,0.0,0.0,0.003185416087477364,-0.23931989024583974,-1.2234756372644061e-5,0.3223336814890608,0.16350393856949338,-4.458353422122901,-9.392256253225463,-0.9800704453366121,-0.7017046577181107,-0.04814677370773328,2.7529117863481667,-200.03771909653966,21802.30206315245,-3.1682029282169207e6,5.754641993592899e8,2.116975974125932,-161.1388340053469,17562.67470464958,-2.552121163186753e6,4.6356045128538346e8,-194.2903966561911,21221.213775286844,-3.083761947796378e6,5.601259626033671e8,25639.251586761144,-3.726150521066397e6,6.768072803096099e8,-4.502334624695362e6,8.177947831019108e8,9.881515096520499e8
6.213589634472939,-2.085284235506163,0.003115985270744254,1.9986542020768376,1.9969807919466593,2.832946970353941e-6,2.0074040461231,4.015612506938869,1.8947736456194868,3.7801710785944875,4.251646113122552,6.565040852553717,8.07086551043131e-12,0.0009589716944749074,51.717065921000156,238.68808241436267,35.118700396335846,-2033.203210397245,200990.33827467813,-2.7621482502771534e7,4792.217147214245,28.839222652024386,-1621.1346030143925,159713.45024289496,-2.193174842907556e7,36.32312088872992,-1939.789875100215,190379.83443544206,-2.612132564016666e7,-2322.4250356197044,226947.2574898529,-3.1111563256861772e7,270554.41402917355,-3.7055561189549915e7,-4.413570770958395e7,0.67756500728707,0.8477684786118206,1.0017927957898405,2675.6354407983345,134.93734229425365,-0.27986827548526594,-0.11703449787089729,0.0017872684914069562,2.7460758890660157,2.18246861272001,-0.2798682725491682,0.31769199558148936,0.3175701189801912,0.3168942118320819,0.3163637829219587,6.366721822873758e-13,0.28480896512707976,0.29988202846201856,0.03770837155741115,0.03770837155732197,0.004495910911646839,238.68808241436267,238.68808241492954,4792.217147214245,2.917859147830528e-10,0.09333332887600934,-0.012480850004620216,1.0,10.0,0.0,0.0,0.003187688198316386,-0.23528948434994296,-1.1392460121175675e-5,0.3167313022508777,0.15959031536397272,-4.358364825523736,-9.133364320464413,-0.9664685265669589,-0.6878289321954303,-0.04817182360583219,2.742837766479533,-198.5747663254796,21563.480561581124,-3.1220067978552366e6,5.649935114450331e8,2.0804560380953903,-157.82061012277444,17137.93544050638,-2.481266877924163e6,4.4903776825717795e8,-187.73931107975417,20430.989561339902,-2.9580422384928823e6,5.3532008854441965e8,24354.26710523393,-3.526429922113574e6,6.381814905379134e8,-4.204011723765644e6,7.608076358444815e8,9.06996073578881e8
6.35110856899161,-2.063393629966521,0.0030324900573836127,1.9875090023261721,1.985887554887159,2.6440336554297953e-6,1.9959930452972725,3.970434120390182,1.8841919578107613,3.7381878835923334,4.243779864995991,6.507607861004141,7.271620577794035e-12,0.0009253674326142563,47.38018411999827,242.6518507192026,34.994796005850155,-2016.965545674628,198597.5571394743,-2.718824909886125e7,4809.439212470547,28.498795997517558,-1589.572931134222,155857.38001024327,-2.1312341711950365e7,35.69534271496601,-1880.2295348276552,183485.9220965266,-2.5059892810252186e7,-2225.6982929612204,216029.2157735406,-2.9466901563445214e7,254366.01621395498,-3.4649534034750566e7,-4.0744441095845416e7,0.6817035559396207,0.8499307186707658,1.0017540891991186,2519.8128130981295,128.69579163660413,-0.27654172920889464,-0.11570410364289609,0.0017481072121563745,2.7359505695490216,2.1444706899535273,-0.2765417268780795,0.31416889238310525,0.3140495161716976,0.3133959241886053,0.3128847841265074,5.546373254361978e-13,0.2816601632800399,0.2965761756361019,0.036957789044709144,0.03695778904463195,0.004401776165058587,242.6518507192026,242.65185071971155,4809.439212470547,2.6191893820320483e-10,0.0912510911174122,-0.012095492685381187,1.0,10.0,0.0,0.0,0.003188845635248088,-0.2313127758202669,-1.0600327736565429e-5,0.31120801708129553,0.15575866256854076,-4.258694372287607,-8.877606192995135,-0.9530068481224675,-0.6740550183136286,-0.048196840799744116,2.7327193033023214,-197.11080954019263,21325.377262567767,-3.07611938391867e6,5.546311236252952e8,2.04363876948758,-154.49929273908143,16715.2455473241,-2.411122176706328e6,4.34730441610951e8,-181.25188923309426,19652.60195125609,-2.834826658697432e6,5.111250050464635e8,23103.684812499087,-3.3329883339666976e6,6.009442668111424e8,-3.918670936669942e6,7.065473318133149e8,8.307076446854839e8
6.493850991118426,-2.0411672776346417,0.002952096720750074,1.9763873921616133,1.974816975100938,2.4658675909926247e-6,1.9846105877200169,3.9256161874918267,1.8736609704191678,3.696581437467316,4.2358623648075975,6.449295056071403,6.542595185601084e-12,0.0008923516840311573,43.348626718389205,246.68686446475925,34.87067367729899,-2000.7129213719386,196211.90810929378,-2.6758003023193385e7,4822.899368504305,28.159524756908567,-1558.09414001798,152029.6829234974,-2.0700469934726983e7,35.081643918666735,-1821.4323911924666,176711.63479399195,-2.4021970377738245e7,-2131.3136536154398,205423.20782363674,-2.7877144945534967e7,238828.31726470226,-3.235190653534094e7,-3.754603081193545e7,0.6858809539863487,0.8521066679916873,1.0017156540453593,2371.41691624209,122.75779514829014,-0.27324373936415447,-0.1143841788448571,0.0017096020983632075,2.725777445708597,2.1062310243276645,-0.2732437375201177,0.3106706113260961,0.3105543311729098,0.30992320522936634,0.309430877334475,4.824468228983671e-13,0.27854281853857044,0.2932987578560667,0.036220188453580264,0.03622018845351354,0.004311180328615341,246.68686446475925,246.68686446521554,4822.899368504305,2.3478142044547084e-10,0.08920798031634712,-0.011720728361507239,1.0,10.0,0.0,0.0,0.003188924850515154,-0.22738899711529278,-9.855829580718534e-6,0.3057626284625523,0.15200727518656532,-4.159437305150664,-8.625146409486534,-0.9396831744996996,-0.6603884468845906,-0.048221820904452165,2.7225532128465306,-195.6454614543668,21087.93454558964,-3.030529355707089e6,5.443741414795774e8,2.006569740338084,-151.17834278580185,16294.980013645549,-2.3417378523723534e6,4.2064628747659016e8,-174.83830931346213,18887.082587015007,-2.7142466896178126e6,4.8755980321286845e8,21889.149217112947,-3.146011841965126e6,5.651174515819945e8,-3.6464397674614913e6,6.550124297005752e8,7.592070666053989e8
6.6420855763306506,-2.018596998435746,0.0028747149349360682,1.9652885047491346,1.9637682099335707,2.2979438747614404e-6,1.9732557387954515,3.881153378329474,1.8631827537341923,3.65535199833205,4.2278909202220385,6.390156484333898,5.878456110055736e-12,0.0008599312902159664,39.60548519566223,250.79398372148722,34.74638724313438,-1984.4443206906867,193833.11627855478,-2.633067965502819e7,4832.4218426612315,27.822167039907267,-1526.7390277305665,148234.25204225763,-2.0096624470206384e7,34.4839525332012,-1763.5005150676384,170066.28501328835,-2.3008669312537096e7,-2039.4369612832074,195142.89195062863,-2.6343705171696294e7,223954.06290188918,-3.016339387783138e7,-3.45384298136454e7,0.6900980455574045,0.8542966386204702,1.0016774878345562,2230.1784692467613,117.10951480601553,-0.2699739644071824,-0.1130745878223765,0.0016717449263448129,2.7155534380789974,2.067800198373389,-0.26997396295333187,0.3071969077417831,0.30708427528444543,0.30647572566822606,0.3060017461595166,4.190079746818994e-13,0.2754573501558164,0.2900498589762167,0.03549541017385609,0.0354954101737985,0.004224139213216592,250.79398372148722,250.79398372189573,4832.4218426612315,2.1015553055174298e-10,0.08720327246947668,-0.011356290789973427,1.0,10.0,0.0,0.0,0.0031879612138479996,-0.22351739432771528,-9.156542916926417e-6,0.3003939602340451,0.1483344869011047,-4.060696643164651,-8.376160973622014,-0.9264953376787107,-0.6468354248475302,-0.04824675960786445,2.712336417619221,-194.17835722984427,20851.099399805673,-2.985226433907704e6,5.3421994312850416e8,1.9692994555314072,-147.8615458994224,15877.545422637299,-2.2731687535257777e6,4.0679377209922636e8,-168.50902029545819,18135.478958361287,-2.5964342974738246e6,4.646433800127622e8,20712.21921200564,-2.965671154164616e6,5.3071969678554404e8,-3.387398072791381e6,6.061926336623485e8,6.923982747649523e8
6.796098221255299,-1.995674348919002,0.0028002555725249122,1.954211475417802,1.9527404179019832,2.1397765851608002e-6,1.9619275671573158,3.837040457234152,1.8527594133517262,3.6144998420081853,4.219862934978261,6.330255719235645,5.274207023143206e-12,0.0008281128208805612,36.1344886353075,254.97401591083081,34.62200516823088,-1968.1594882591535,191460.9963374289,-2.5906229716246523e7,4837.839459117157,27.487544837269947,-1495.551735474672,144475.26590025157,-1.9501330360091638e7,33.904246462141444,-1706.5384949748034,163559.26958012022,-2.2021094120252166e7,-1950.2294163764461,185201.11082861168,-2.48678499102378e7,209753.3805836258,-2.8084312015134457e7,-3.171883018902578e7,0.6943556985095936,0.8565009498981774,1.0016395880898048,2095.8346892740483,111.73757023162983,-0.2667320664824899,-0.11177519688578372,0.0016345275472534064,2.705275618824545,2.0292338259522755,-0.2667320653403447,0.3037475384434881,0.3036390628855946,0.30305316108258595,0.3025970785737544,3.633394561144842e-13,0.27240417340181533,0.2868295622501828,0.03478330201243933,0.0347833020123897,0.004140675837920074,254.97401591083081,254.97401591119603,4837.839459117157,1.8783817419106933e-10,0.08523625932144849,-0.011001921181734455,1.0,10.0,0.0,0.0,0.0031859890386524443,-0.21969722685789855,-8.500147970393308e-6,0.29510085706453626,0.1447386690454139,-3.962583099072539,-8.130836774138373,-0.9134412422861813,-0.6334028504255114,-0.04827165267105972,2.7020659916135448,-192.7091606892172,20614.824364682405,-2.940201554964574e6,5.241662118622328e8,1.931883445415858,-144.55301372118575,15463.379547965902,-2.2054736521156123e6,3.9318197534234774e8,-162.27467349980017,17398.84639179159,-2.481520719402895e6,4.42394213602643e8,19574.349304785283,-2.792119066897319e6,4.977660466108941e8,-3.141575323949055e6,5.600684358097384e8,6.301686515515556e8
6.923672495814477,-1.9770766690863406,0.002742733080343241,1.9453650075794644,1.9439327177107835,2.0199525678389867e-6,1.9528836111001646,3.8019985712003814,1.844461676054163,3.582089925008839,4.213398178658153,6.281835496395278,4.830775746808944e-12,0.0008030956585052695,33.54310258174171,258.37104496549995,34.52248741179719,-1955.1203333022056,189568.04560675786,-2.5568716576231077e7,4839.112418421617,27.222410442529977,-1470.7545296941282,141497.30327732034,-1.9031625337536212e7,33.45478546949936,-1661.7386996601426,158459.5826715239,-2.1250288209236603e7,-1880.8896635495569,177499.44990038231,-2.3729374581782024e7,198882.84090110238,-2.649978380893296e7,-2.959614688020791e7,0.6977916248477746,0.8582749440673098,1.0016094584879096,1993.1512971476404,107.63026870242557,-0.26415839422119564,-0.11074293932089538,0.0016052088587188912,2.697012779280782,1.9983237456271907,-0.26415839328203083,0.30100540049586566,0.30090058956545374,0.3003328325216333,0.2998907506337305,3.238045564994109e-13,0.26998515451387584,0.28427397145702094,0.03422264042227961,0.0342226404222356,0.004076501512269687,258.37104496549995,258.3710449658335,4839.112418421617,1.7151885912546056e-10,0.08368932247887022,-0.01072550509377596,1.0,10.0,0.0,0.0,0.0031837075499037675,-0.2166776362020827,-8.004418448007903e-6,0.2909200169642495,0.1419163617524801,-3.884622983552267,-7.9373455548553515,-0.9030928993623419,-0.6227485942715363,-0.04829153146389463,2.693809197976226,-191.5320935660211,20426.179890240855,-2.904376635377727e6,5.161942220742547e8,1.9018862670919408,-141.91510820920044,15134.713911564082,-2.1519887288921783e6,3.824723194164798e8,-157.36279435861078,16821.02830390158,-2.3917639284936087e6,4.250873097167734e8,18693.076085793233,-2.658254933210058e6,4.724504474126323e8,-2.9544210988015775e6,5.250907719043968e8,5.835960886564264e8
7.0888663599841975,-1.9534975704773268,0.0026733132168857694,1.934325138852032,1.9329405487484983,1.8781805420066113e-6,1.9416011096651937,3.75850250630951,1.8341424501790455,3.541917440582426,4.205262346664033,6.220755687039834,4.322749315951546e-12,0.000772376266053422,30.52296199202776,262.6841669697634,34.39816157067717,-1938.8086141867436,187207.81157101007,-2.5149371875361558e7,4836.755100924678,26.894991352698494,-1439.9912185691192,137815.33247955417,-1.8453147763448168e7,32.91255516189308,-1606.7917252312384,152225.2448046228,-2.03117419692981e7,-1796.8726608080697,168196.23565084755,-2.2359833801303167e7,185911.16375045347,-2.4617140074469168e7,-2.7105506183637444e7,0.7021245585812306,0.8605058997052737,1.0015720321575368,1870.5759580268395,102.7234219449938,-0.26096583209197444,-0.10946157654175032,0.0015691227744442302,2.686631409609296,1.9596697455995689,-0.2609658313590515,0.2975992215222437,0.29749938208081234,0.2969543092733988,0.2965293415827195,2.799660395747802e-13,0.26699111243468493,0.2811053516940229,0.03353297885846645,0.033532978858428625,0.003999561238582212,262.6841669697634,262.6841669700608,4836.755100924678,1.528889984118765e-10,0.08178842213342497,-0.010388628429046406,1.0,10.0,0.0,0.0,0.003180003195924779,-0.21294822407169167,-7.4196964945008765e-6,0.2857600795759623,0.13845509986022964,-3.7879410565730574,-7.699114213342723,-0.8902745035213435,-0.609552442900088,-0.04831633194942526,2.683435550969806,-190.05840284518845,20190.815287303107,-2.859833981984216e6,5.0631660594680583e8,1.8643640828836225,-138.63284401354701,14727.631211850428,-2.0860266955887992e6,3.693184723263e8,-151.3265353767614,16113.994393763642,-2.282391616279668e6,4.0408353004463506e8,17628.776746615233,-2.4972410359554747e6,4.421211214260756e8,-2.7322984050895604e6,4.8373930161232036e8,5.292749544021163e8
7.225815437316947,-1.9343629145017696,0.0026197103587116306,1.925507274319058,1.9241602489955802,1.7708973084103742e-6,1.9325924810898567,3.7239475583440047,1.8259307322107257,3.510051433272445,4.198708475178679,6.171506492805031,3.950755149211064e-12,0.0007482459710430604,28.273052511150105,266.1885262666731,34.2988347209034,-1925.7506973437007,185324.48254284397,-2.4815937294184413e7,4831.627804610162,26.636882719502328,-1415.600490528068,134905.22327076798,-1.7997669287793007e7,32.4957326035995,-1563.7440226373922,147355.76533037756,-1.958151718162848e7,-1731.873237294189,161018.88219522245,-2.1307524141809184e7,176028.32362314124,-2.318889687598665e7,-2.5240154913928043e7,0.7056219144499175,0.8623016486171606,1.001542278095489,1776.9858161102559,98.97217916693454,-0.2584311988523219,-0.1084435729204736,0.0015406987553559662,2.678282691090149,1.92877700195255,-0.25843119825291894,0.2948913222564105,0.2947957487607112,0.29426880472851974,0.2938572260376094,2.489090307050817e-13,0.2646198960234216,0.2785911898302068,0.03299010043872192,0.03299010043868846,0.003940660073113152,266.1885262666731,266.1885262669441,4831.627804610162,1.3929693287209165e-10,0.08029350198439293,-0.010125892636091883,1.0,10.0,0.0,0.0,0.003176377362882535,-0.21000031393719404,-6.978590817687955e-6,0.2816843316177244,0.13573843306612426,-3.7112918860934476,-7.51156815085913,-0.8801122501839425,-0.5990983899774363,-0.04833613142837821,2.6750931434551877,-188.8774313984411,20002.860374409913,-2.824387792982204e6,4.984836281692748e8,1.8343692839267596,-136.02224993873628,14405.289074903689,-2.034015204623276e6,3.589885470684778e8,-146.58714038719057,15561.201103710413,-2.197229020785936e6,3.87794412686248e8,16807.838183477044,-2.3735394615716217e6,4.189117058955035e8,-2.563981459539287e6,4.525259013370912e8,4.888371944971436e8
7.403298571374592,-1.9100973516478692,0.002555051836597444,1.9145017474638144,1.9132009508624606,1.6441077981745461e-6,1.9213526237488918,3.6810520874619073,1.8157223846756394,3.470558846179391,4.190458112336686,6.109550600631756,3.525528329451901e-12,0.0007186441812797221,25.656663258838822,270.636776050079,34.17496597870139,-1909.420955519988,182976.64145416924,-2.440171973123733e7,4821.067966702003,26.319925106128252,-1385.4343588427112,131316.25875112374,-1.7437982828987695e7,31.99764140365799,-1511.1629596024425,141424.0346762725,-1.869533275285661e7,-1653.5030771749528,152385.9794394277,-2.0046782609457485e7,164292.39897247666,-2.149988190994277e7,-2.3062881739267096e7,0.710033184865902,0.8645603607518726,1.0015053172002628,1665.3844606199314,94.49101505169686,-0.255286901792012,-0.10717981881169014,0.0015057181390723652,2.667790735015277,1.8902615818951445,-0.25528690132747694,0.29152754967686473,0.2914376386121827,0.29093330490761804,0.2905380934760827,2.14556899531411e-13,0.26168618848549935,0.2754744463403199,0.03232246238166511,0.032322462381636434,0.003870393740551674,270.636776050079,270.63677605031995,4821.067966702003,1.2381612616439749e-10,0.07845655162319093,-0.009805733965621195,1.0,10.0,0.0,0.0,0.003171042845070996,-0.20635936455499626,-6.458892882180415e-6,0.27665398531127167,0.13240676701126525,-3.616466002631147,-7.281118720110332,-0.867523520500799,-0.5861673861686633,-0.04836082633425183,2.664609242745943,-187.39856156852102,19768.324138407253,-2.780312688310199e6,4.8877810443215007e8,1.7969668298659331,-132.78246246063713,14006.973526235735,-1.970008459646356e6,3.4632673915913326e8,-140.78390548022114,14887.097267471117,-2.0937932881744462e6,3.6808791997921705e8,15820.563619506083,-2.2253560912158224e6,3.9121644366925144e8,-2.3651703354790183e6,4.1579822779734284e8,4.4192443549794275e8
7.550562345045209,-1.890400962153473,0.002505148792412502,1.905710221158139,1.9044458374982045,1.548274455238424e-6,1.9123768937781174,3.6469712253824733,1.8076019869077602,3.4392365650922865,4.183810489597328,6.059742021849083,3.2148805453089037e-12,0.0006954148069110958,23.711949497071817,274.2499236976119,34.07621013382622,-1896.3546792410687,181103.7106068932,-2.407244018429967e7,4809.236213362373,26.07160359545324,-1361.5962738934627,128487.38157177741,-1.6998371788195558e7,31.618804746242134,-1470.1485215377265,136808.27256993687,-1.800824948589921e7,-1593.1872719860894,145755.31327354378,-1.908215165809508e7,155395.7221021045,-2.02246866358973e7,-2.1440896947352394e7,0.7135944837798355,0.8663787762316407,1.0014759322918363,1580.2662627107097,91.06526565333223,-0.2527904558647492,-0.10617573646890593,0.0014781682635495038,2.6593514700830134,1.8595787942885653,-0.2527904554869941,0.2888532617509242,0.2887681224478326,0.28828181704244443,0.2878994106328417,1.9028275081161082e-13,0.25936367084907874,0.2730018396694399,0.031797047795639924,0.03179704779561462,0.0038169090696223546,274.2499236976119,274.249923697831,4809.236213362373,1.1254827553433732e-10,0.07701195001494814,-0.009556074077997528,1.0,10.0,0.0,0.0,0.0031661520145551446,-0.20348132638498917,-6.067300484786205e-6,0.2726805100338665,0.12979184965754978,-3.541482769513564,-7.100086178989603,-0.8575427591980325,-0.5759381478976227,-0.048380536296524765,2.65617655545529,-186.2132854409095,19581.017927123008,-2.745238340310575e6,4.810820241695504e8,1.7671667835943001,-130.2128544079692,13692.364478174924,-1.919655233222893e6,3.3640477210338104e8,-136.24470361007405,14361.933171899167,-2.0135280394054637e6,3.528551222065036e8,15062.337659280845,-2.1119913057652516e6,3.701098979178271e8,-2.2152547956157597e6,3.8820843757134897e8,4.071918569852765e8
7.741581439427908,-1.8654170183575451,0.0024449802272337013,1.8947361910709064,1.893516626186683,1.4351515895198848e-6,1.9011766332799716,3.6046604760974525,1.7975109402296703,3.400423069618241,4.175440920507725,5.9972824171259145,2.86061010063949e-12,0.0006669471974870624,21.455686571022333,278.83489328865625,33.95335872229307,-1880.0247331201922,178769.76717609266,-2.3663529019331835e7,4790.146539693235,25.768752486227925,-1332.219375632174,125008.84299985567,-1.6459597314272298e7,31.171525453521173,-1420.2837492555932,131207.80257393306,-1.7177468578468643e7,-1520.8634042422893,137816.6887176636,-1.7931481409589704e7,144885.01898584844,-1.8724044376830906e7,-1.9557833928024612e7,0.718087321999839,0.8686664132940355,1.001439428844952,1478.8798714045063,86.9727580983071,-0.2496933652728468,-0.1049291787838537,0.0014442676284145263,2.6487445788400823,1.8214570061254765,-0.2496933649822085,0.28553111116828306,0.28545221003787374,0.2849883400319138,0.28462158721657077,1.6350278073457568e-13,0.25649132151607074,0.26993707924537746,0.03115105912161432,0.0311510591215927,0.0037535265888374372,278.83489328865625,278.8348932888505,4790.146539693235,9.974550872087419e-11,0.07523686640960094,-0.009251896996564311,1.0,10.0,0.0,0.0,0.0031592837420500886,-0.19992661061297703,-5.60649029736434e-6,0.2677762801852022,0.12658500999951988,-3.4489747241784507,-6.878147169730556,-0.8451782680566805,-0.5633050696061347,-0.04840511311961804,2.645578052492376,-184.72895731880644,19347.295255826622,-2.7016291203351347e6,4.715474986872506e8,1.7301388032228167,-127.03348725608461,13304.651127520581,-1.8578427676032316e6,3.242713024757116e8,-130.70859265740313,13723.913990009127,-1.9163880187255917e6,3.34489775091218e8,14154.54648646831,-1.976778177921697e6,3.4503024963110816e8,-2.0390573242056766e6,3.559028745241762e8,3.671179799297732e8
7.900218737000847,-1.845132558110527,0.0023985626146698844,1.88596871594649,1.8847844588962601,1.3497526422340574e-6,1.8922313552317591,3.5710411567357943,1.789486787875408,3.369643321189146,4.168696903679115,5.947241587784891,2.602421919644578e-12,0.0006446311952282211,19.782628333139353,282.5579078550818,33.85569931434186,-1866.9687807485593,176908.92537869135,-2.333862324813086e7,4771.394894514668,25.533288356095866,-1309.094916614723,122275.66200810336,-1.6037600969741661e7,30.835980193289917,-1381.5808228731867,126867.95878086571,-1.6535814970639424e7,-1465.5256176715502,131748.5435868172,-1.70550387571491e7,136959.3352841277,-1.7596758504342396e7,-1.8162671157824174e7,0.7217152223842546,0.870508453596668,1.0014104067001808,1401.6403473914195,83.84380575715204,-0.2472342648250236,-0.10393869084235746,0.0014175716469574597,2.6402127237425335,1.791199345381172,-0.24723426459008185,0.2828898071847718,0.28281609474616587,0.28237007533456054,0.2820155691753707,1.4462989581537103e-13,0.25421823155264217,0.2675060654641022,0.03064283010566616,0.03064283010564712,0.0037056529343373343,282.5579078550818,282.557907855258,4771.394894514668,9.044995255191874e-11,0.07384094800457236,-0.009014738914458545,1.0,10.0,0.0,0.0,0.003153202863719338,-0.1971166864036774,-5.259697393939999e-6,0.26390233757692,0.12406810091727646,-3.3760402379254626,-6.704222721043772,-0.8353749412495941,-0.5533284487387284,-0.048424723762823155,2.637053040172955,-183.53936184693825,19160.65943119092,-2.666931588381675e6,4.6398882230462664e8,1.7007484356375204,-124.51987021806963,12999.297543356903,-1.8093446649037828e6,3.147870047960324e8,-126.39626107652104,13228.804027091355,-1.8412891619795454e6,3.2034454449592996e8,13460.570093533817,-1.873797651764425e6,3.260001987678293e8,-1.906866537116014e6,3.3175570122040635e8,3.376126841728154e8
8.064285912919278,-1.824577839256523,0.0023536267035149023,1.8772111905262479,1.8760617640288972,1.2686840488186073e-6,1.8832988215107194,3.537623022981492,1.7815068463468502,3.3391039694519558,4.16190993212118,5.897218386410123,2.36498562584444e-12,0.0006227246959432042,18.22023640701023,286.32999038904694,33.75874335609611,-1853.9261801809569,175054.30039579916,-2.301577745959891e7,4749.525500151287,25.304604285688978,-1286.3430369056814,119589.91168444206,-1.5624017078714378e7,30.521346511823957,-1343.992745524015,122657.4114737203,-1.5914999921093984e7,-1412.4809993947354,125933.68910351151,-1.6217685361285975e7,129456.97632662622,-1.6533105123220885e7,-1.6862477579161253e7,0.7253736166623008,0.8723613140948546,1.001381543734483,1327.7192214476352,80.83802242503857,-0.24479149496400654,-0.10295414150781382,0.0013912487498747989,2.631640008514645,1.7612052647157936,-0.24479149477460654,0.28026296163648484,0.28019459632899557,0.27976632555927433,0.2794238256002778,1.2778389709852495e-13,0.25196728783595806,0.26509351993058655,0.030142161566212522,0.03014216156619577,0.0036603509253463947,286.32999038904694,286.3299903892066,4749.525500151287,8.193016999530389e-11,0.07246615780167148,-0.008782960619438104,1.0,10.0,0.0,0.0,0.0031466160219804995,-0.1943364840783899,-4.931400305135652e-6,0.2600717729483569,0.1215935883833746,-3.304145363809295,-6.533652488309408,-0.8256493433954484,-0.5434738234658145,-0.048444287222432235,2.6284872839637976,-182.34797604469912,18974.349568313715,-2.6324070036532152e6,4.564922087937486e8,1.6716147064457871,-122.0362708667372,12698.571534901515,-1.761736718648714e6,3.055070180228258e8,-122.19289522431797,12747.76674054106,-1.7685617945810885e6,3.066904642137165e8,12795.408784532472,-1.7754133165465463e6,3.078784916971586e8,-1.7822783189584985e6,3.090711195563239e8,3.102682409547508e8
8.234032236498132,-1.8037471670409593,0.0023101317148239795,1.868463156550326,1.8673480913311051,1.1917653770103163e-6,1.8743785435044151,3.5044036849530267,1.773571909571523,3.3088043680884716,4.1550803942432735,5.847294963517956,2.1468513506693348e-12,0.0006012296741940243,16.76263674562848,290.15123420895645,33.662651028237505,-1840.9039339551618,173206.5848302347,-2.2695089054169223e7,4724.526507180893,25.083393804918174,-1263.9995593046206,116954.71746445021,-1.5219213748543613e7,30.228630161520755,-1307.5721768263315,118580.00556215957,-1.531537573368811e7,-1361.7725714728163,120373.28314784229,-1.5419229966994572e7,122371.42248505738,-1.5531596301834906e7,-1.5653472392605986e7,0.7290630745452986,0.8742251982373074,1.0013528386873398,1257.0070987929357,77.95024544663451,-0.24236489243513817,-0.10197546790252213,0.0013652950197673142,2.62302719345829,1.7315231649572322,-0.24236489228287778,0.2776504508965984,0.27758757539774465,0.27717693801354243,0.2768462083031408,1.1276375881669581e-13,0.2497385690141145,0.2626994152021435,0.02964901182693081,0.02964901182691609,0.003617676762116349,290.15123420895645,290.151234209101,4724.526507180893,7.41294593266493e-11,0.07111219020633358,-0.008556457028009464,1.0,10.0,0.0,0.0,0.003139536824329406,-0.19158567078887703,-4.620772595258768e-6,0.25628406748117016,0.11916077452971063,-3.233371953616987,-6.366557365969696,-0.8160008745351675,-0.5337475317341089,-0.048463801677647196,2.6198815424911865,-181.15495970634822,18788.39520462325,-2.5980609501513164e6,4.4905873545371693e8,1.6427859721667422,-119.58598323989068,12402.799662635094,-1.7150602196219873e6,2.9643743398061234e8,-118.10323868764286,12281.206594626856,-1.698246298414952e6,2.93531153739533e8,12159.109253686107,-1.68159722253026e6,2.906533639946835e8,-1.6650987774845008e6,2.8780378669316435e8,2.8498202615975916e8
8.409721164027555,-1.7826346872809813,0.002268037364438634,1.8597241552582544,1.8586429896632881,1.1188220744906862e-6,1.8654700324908067,3.4713807855897842,1.7656826989445935,3.2787437196419655,4.148209078845317,5.797559076026071,1.946654059991977e-12,0.0005801479518644959,15.404178141209284,294.02169410600715,33.56760480323019,-1827.9103845508544,171366.614370141,-2.2376676620101366e7,4696.396739950716,24.870376929994404,-1242.1015034670215,114373.27775206014,-1.4823564462930787e7,29.958817756920528,-1272.3708092147333,114639.3891821888,-1.4737260302283337e7,-1313.4387929739028,115067.8908250506,-1.4659395578675667e7,115695.23512616982,-1.459062553944244e7,-1.4531783218550032e7,0.7327841797049958,0.876100313749635,1.0013242903045514,1189.396942240647,75.17546132099443,-0.2399542954009175,-0.10100260785274093,0.001339706569983393,2.6143755419868047,1.7022030805039572,-0.23995429527886253,0.275052151976455,0.2749948937304573,0.27460176173870693,0.274282570662351,9.938670856561052e-14,0.24753212968610203,0.2603237111525199,0.029163343889021847,0.029163343889008927,0.0035776931294071042,294.02169410600715,294.02169410613783,4696.396739950716,6.699463893846225e-11,0.06977874510768355,-0.008335125581658106,1.0,10.0,0.0,0.0,0.0031319785255690125,-0.18886391860565233,-4.327018000529282e-6,0.2525387098547781,0.11676897415305898,-3.163803276577406,-6.203058209120202,-0.8064290142787435,-0.5241561475771712,-0.048483265340469664,2.611237076890192,-179.96054076849742,18602.836156767196,-2.5639008342269994e6,4.416898561861687e8,1.6143122249626511,-117.17238813836215,12112.314692242004,-1.6693569323743e6,2.8758436372216326e8,-114.13182161428767,11829.500237740074,-1.6303785435902262e6,2.8086936557454944e8,11551.639163996886,-1.5923102827748999e6,2.7431115788548064e8,-1.5551187539528916e6,2.6790608085120672e8,2.616504451734616e8
8.591631313069268,-1.7612343790723943,0.0022273038606092184,1.85099372658606,1.8499460061975255,1.0496853146090425e-6,1.8565727988173601,3.4385519975774206,1.7578398543467284,3.248921060364871,4.141297243061826,5.748104136587275,1.7631096275562613e-12,0.0005594811927919728,14.139428014380469,297.94138742217024,33.47381215140006,-1814.9553916907646,169535.38561934239,-2.2060682353977025e7,4665.146148358945,24.66630006315188,-1220.687075154344,111848.86027590075,-1.4437447430609053e7,29.712874960645443,-1238.4393120590337,110839.00593760265,-1.4180936286845932e7,-1267.5137687256697,110017.5061178512,-1.393782336713626e7,109420.15403860992,-1.3708482599741418e7,-1.349347719166571e7,0.73653753050977,0.8779868729113411,1.001295897335934,1124.7840405908935,72.50880232647194,-0.23755954324080114,-0.10003549980350035,0.0013144795424068797,2.6056869018865045,1.6732965793310106,-0.23755954314324398,0.27246794232259375,0.2724164140592061,0.27204064728599026,0.2717327674020756,8.748672282195965e-14,0.24534799841240634,0.25796635378053295,0.02868512565254518,0.028685125652533852,0.003540469730384934,297.94138742217024,297.9413874222883,4665.146148358945,6.047586920846291e-11,0.06846552769662409,-0.008118866194531513,1.0,10.0,0.0,0.0,0.0031239540337582193,-0.18617090425831068,-4.0493694984267045e-6,0.24883519585462419,0.11441751429184421,-3.095523764871569,-6.0432752999129615,-0.7969333297366127,-0.5147064649756791,-0.04850267645799349,2.6025557319654085,-178.76502529060286,18417.723883975974,-2.5299361021350287e6,4.343874414805896e8,1.5862449931481257,-114.79894562331145,11827.454764150138,-1.6246689750485416e6,2.789539162288816e8,-110.28294171107291,11392.99484472391,-1.5649897129410615e6,2.6870696573968154e8,10972.888851333388,-1.5075026693899133e6,2.5883641923664686e8,-1.4521156096551856e6,2.493284512216413e8,2.4016963426819342e8
8.780057474712995,-1.7395400517076722,0.0021878919106351606,1.8422714101965598,1.8412566874405796,9.84191860682551e-7,1.8476863529487624,3.4059150272083123,1.7500439270943382,3.219335252313292,4.134346691832646,5.699029252060276,1.5950110769474523e-12,0.0005392309018381496,12.96316840405644,301.91029526450035,33.381508595131066,-1802.050535926806,167714.07659277532,-2.1747274844473902e7,4630.796201482071,24.47193604060873,-1199.7956718458931,109384.80012837291,-1.4061245187221505e7,29.491745439615883,-1205.8273304114575,107182.09252718548,-1.3646651047075175e7,-1224.0275736338301,105221.58420260585,-1.3254077959513808e7,103537.20821625953,-1.2883369849897966e7,-1.2534592449939247e7,0.7403237399948,0.8798850924430547,1.0012676585389981,1063.0659915328752,69.94554377409176,-0.2351804768565957,-0.09907408293761079,0.0012896101105972445,2.5969638001240316,1.6448566651749204,-0.235180476778851,0.2698977001586672,0.2698520004013729,0.26949344703306943,0.2691966549093815,7.691313659589837e-14,0.24318617631991726,0.2556272745916106,0.028214330267854717,0.028214330267844798,0.0035060838844180493,301.91029526450035,301.9102952646068,4630.796201482071,5.4526482665368274e-11,0.06717224856639462,-0.007907581250191826,1.0,10.0,0.0,0.0,0.0031154759176072887,-0.1835063094483749,-3.787088463287047e-6,0.2451730287666138,0.11210573430799645,-3.0286187712531487,-5.887327856197441,-0.7875134865797426,-0.5054054819167456,-0.04852203331075863,2.593840030881432,-177.56880904972058,18233.123066904045,-2.4961784915165203e6,4.2715382463832605e8,1.5586372436812435,-112.4691881102153,11548.562668319439,-1.5810387194423226e6,2.7055218154913837e8,-106.56064961666716,10972.006978748017,-1.5021062065773618e6,2.570449293684479e8,10422.67416370249,-1.4271143675232423e6,2.442120214460541e8,-1.3558551809150344e6,2.3201979237530962e8,2.204361526363191e8
8.975311703013618,-1.7175453415160877,0.002149762726614759,1.8335567464774456,1.8325745802241544,9.221839306588451e-7,1.838810206479989,3.373467618011875,1.7422953732115842,3.18998497629363,4.127359868924794,5.650439240218785,1.4412249363163256e-12,0.0005193984236152786,11.870391809974722,305.9283648742894,33.29096113103062,-1789.2093490830678,165904.0698003732,-2.143665219145593e7,4593.380212483758,24.2880843241881,-1179.4679038732982,106984.4992989944,-1.369534441368219e7,29.296350624639757,-1174.583537306176,103671.68142856758,-1.3134617265578004e7,-1183.0066861366472,100679.08333716792,-1.260765391924245e7,98036.83730673089,-1.2113419676233936e7,-1.1651169309744475e7,0.7441434358347178,0.8817951933946748,1.001239572682429,1004.1426825784174,67.48110122362766,-0.23281693895914604,-0.09811829728773383,0.0012650944825700547,2.58820955105214,1.6169376779435671,-0.23281693889737815,0.26734130480931956,0.26730151837302163,0.2669600154831837,0.26667409153382426,6.752935606379689e-14,0.24104663583985336,0.25330639004726996,0.02775093651149459,0.027750936511485916,0.0034746211844731167,305.9283648742894,305.92836487438535,4593.380212483758,4.9102820348348545e-11,0.06589862379762794,-0.007701175596891475,1.0,10.0,0.0,0.0,0.0031065564140453535,-0.18086982113513786,-3.5394638339562893e-6,0.24155171973097656,0.10983298593634575,-2.963174327988434,-5.7353335541140185,-0.7781692612807862,-0.4962603826267008,-0.04854133421136883,2.5850932832350844,-176.3723906841504,18049.113385893383,-2.4626423129429305e6,4.19991853237847e8,1.531543282860183,-110.1867137621401,11275.985189190069,-1.5385087056585436e6,2.6238521722805265e8,-102.96873825815175,10566.821919642422,-1.4417496171636041e6,2.458833493837669e8,9900.740282986255,-1.3510758620069278e6,2.304193111916662e8,-1.2660938467358705e6,2.1592783272213137e8,2.023476488559285e8
9.17772450537778,-1.6952437067530683,0.002112878027403018,1.824849276782828,1.8238992319406044,8.635090577669409e-7,1.8299438723774446,3.3412075514827513,1.7345945464861348,3.160868723418173,4.1203399605876285,5.602444621011483,1.3006876955345132e-12,0.0004999849392768393,10.856296824997445,309.99551376875024,33.20247205893857,-1776.4475743981027,164106.97814477998,-2.1129045483677253e7,4552.943585137286,24.115571375970294,-1159.7456342637324,104651.42797157011,-1.3340136003837476e7,29.127590367202608,-1144.7557448578932,100310.60899238133,-1.2645014292174324e7,-1144.474533010501,96388.51614371299,-1.1997983355087891e7,92909.02232055417,-1.1396712733192088e7,-1.0839280698201323e7,0.747997260641191,0.8837174011950258,1.0012116385470604,947.9162657441794,65.11102748082563,-0.23046877414206116,-0.09716808376281559,0.0012409289012457426,2.579428379189748,1.5895951930350172,-0.23046877409313904,0.2647986367952523,0.2647648352741067,0.264440209337931,0.26416493766150156,5.921166694615616e-14,0.23892931942706816,0.2510036009051341,0.027294929152512807,0.027294929152505226,0.0034461762187735336,309.99551376875024,309.9955137688366,4552.943585137286,4.4164073907289667e-11,0.064644374925442,-0.007499556525253841,1.0,10.0,0.0,0.0,0.0030972074351252646,-0.1782611315797192,-3.305811275981217e-6,0.23797078776082597,0.1075986331193084,-2.899276907300995,-5.587408062338888,-0.7689005539324052,-0.4872785173917749,-0.0485605775049995,2.5763197076834596,-175.17638650189036,17865.791510748175,-2.429344762861559e6,4.1290494597785485e8,1.5050186559691867,-107.95518027698779,11010.07253375328,-1.4971215733619817e6,2.5445903838555697e8,-99.51073643570354,10177.693479050038,-1.3839367778164838e6,2.3522145838965455e8,9406.76647395605,-1.2793089464052361e6,2.1743827381304973e8,-1.1825806743071014e6,2.0099953057771987e8,1.8580349172275072e8
9.387646068728825,-1.6726284285410964,0.002077200050198332,1.8161485460500502,1.8152301931442851,8.080199687036541e-7,1.821086867637106,3.3091326565210286,1.7269416941798874,3.131984795911854,4.11329101628069,5.555161600609338,1.1724024170246393e-12,0.00048099146838241933,9.916283941174939,314.11163452501916,33.116383302231206,-1763.783465526536,162324.67472105127,-2.082472280384425e7,4509.543991124153,23.95525133960116,-1140.6720500028882,102389.12896113479,-1.2996015580861054e7,28.986344661699054,-1116.391093100526,97101.5308161714,-1.2177990459442295e7,-1108.4521647846466,92348.01197881029,-1.1424444862172775e7,88143.42650095692,-1.073129710462493e7,-1.0095061824656071e7,0.7518858712013928,0.8856519451723827,1.0011838549343801,894.2911465675348,62.831010242069766,-0.22813582958783982,-0.09622338443096484,0.0012171096512748054,2.5706255619269314,1.562885932817489,-0.22813582954921463,0.26226957861467576,0.26224182085863335,0.2619338882508267,0.2616690564667963,5.1848135384938855e-14,0.23683413904555342,0.24871879229118377,0.026846299477507878,0.026846299477501265,0.0034208533748441602,314.11163452501916,314.1116345250968,4509.543991124153,3.9672135154393884e-11,0.06340922924154484,-0.007302633801527748,1.0,10.0,0.0,0.0,0.0030874405775603874,-0.1756799390878196,-3.085472423998239e-6,0.2344297607163862,0.10540205243391498,-2.837013212436435,-5.443664651961969,-0.7597074051656666,-0.47846738341210465,-0.04857976156490767,2.5675245744730057,-173.98154763263392,17683.27339968006,-2.3963062847273727e6,4.058971583061631e8,1.4791200588232813,-105.7783001935339,10751.177978471711,-1.4569200307272756e6,2.4677961543951258e8,-96.18990839695431,9804.844493339726,-1.3286799098196656e6,2.2505766856888217e8,8940.371912427985,-1.2117276744897272e6,2.0524772161249056e8,-1.1050596442992128e6,1.8718147807928622e8,1.707053639093607e8
9.60544765813682,-1.649692603512135,0.0020426915475946716,1.807454102150224,1.8065670168976875,7.555744406351155e-7,1.8122387126149213,3.2772408066379177,1.7193369504881908,3.1033312983873005,4.106218084138736,5.508712018619565,1.0554354052427052e-12,0.0004624188631414324,9.045950864708232,318.27660321881865,33.03308122117523,-1751.2381214658415,160559.32587205386,-2.0523993630053394e7,4463.251448691634,23.80800698199234,-1122.2917582210453,100201.22437427074,-1.26633843106804e7,28.873476420482355,-1089.5363055191533,94046.94286469037,-1.173366612143985e7,-1074.9590415958028,88555.3876727339,-1.0886373369282443e7,83729.54207143646,-1.0115207731518611e7,-9.41473829671697e6,0.755809939142604,0.8875990587870605,1.0011562206644573,843.1739504613397,60.63686883249512,-0.22581795488142087,-0.0952841424417693,0.0011936330565025521,2.5618075889993235,1.5368676762094813,-0.22581795485102416,0.25975401456045,0.25973234714288423,0.2594409146256913,0.2591863137127749,4.5337589691141636e-14,0.23476097506249174,0.24645183301886742,0.026405045681178407,0.026405045681172638,0.0033987677152400426,318.27660321881865,318.2766032188884,4463.251448691634,3.5591449633078636e-11,0.062192919614082284,-0.0071103196248192835,1.0,10.0,0.0,0.0,0.003077267128956049,-0.17312594775413845,-2.8778140497482293e-6,0.2309281749047274,0.10324263265418417,-2.7764699641087875,-5.304213796144584,-0.750590011352877,-0.469834601081095,-0.04859888479545907,2.558714364715871,-172.78877903576802,17501.69682535266,-2.3635509623167063e6,3.989732532382984e8,1.4539052476742116,-103.65983661755175,10499.657605790533,-1.4179468408591475e6,2.393528755425472e8,-93.00925761207785,9448.467785603218,-1.2759868379418417e6,2.153896234110531e8,8501.12222745076,-1.148239399260435e6,1.9382549485217538e8,-1.0332718724452873e6,1.7442029803189915e8,1.5695780118510863e8
9.83152303712378,-1.6264291456181994,0.0020093157988808354,1.7987654987739075,1.7979092616387409,7.060351828063956e-7,1.8033989339542784,3.2455299301078613,1.7117803338474347,3.0749061424348767,4.099127369191139,5.463223298318978,9.489130432981415e-13,0.0004442678101571271,8.24108814023682,322.4902888021441,32.95300205613114,-1738.8358736732437,158813.42952171303,-2.0227213956586514e7,4414.148331688999,23.674751106198002,-1104.6509301028773,98091.42701761686,-1.234265038257466e7,28.78983553363646,-1064.2380438332973,91149.21168619492,-1.131213787661403e7,-1044.0139655225078,85008.23014232058,-1.0383071349196473e7,79656.84617873437,-9.546486521469953e6,-8.794653140173733e6,0.7597701500075618,0.8895589790727102,1.0011287345850652,794.473510293968,58.524551889350946,-0.2235150027636881,-0.09435030232974034,0.0011704954869114176,2.5529823485011285,1.5115991919112042,-0.22351500273984606,0.2572518315575291,0.2572362892317551,0.2569611544268195,0.25671657855890695,3.9588683797558105e-14,0.23270967622038674,0.24420257596206316,0.0259711734825623,0.02597117348255728,0.003380045956434645,322.4902888021441,322.49028880220663,4414.148331688999,3.188887792844192e-11,0.06099518480378159,-0.00692252866573292,1.0,10.0,0.0,0.0,0.003066698078021915,-0.1705988682439553,-2.6822273378424012e-6,0.22746557609864304,0.10111977519143778,-2.7177337392137226,-5.169162886364216,-0.7415487455650662,-0.4613878930012835,-0.048617945627694364,2.5498969561731397,-171.5991616313633,17321.224314227853,-2.3311069778603613e6,3.921387841099489e8,1.4294329723821246,-101.60360151289684,10255.870387978732,-1.3802448657105842e6,2.3218471533481157e8,-89.9715379069199,9108.727945541934,-1.2258613240642906e6,2.0621427040196028e8,8088.537097101698,-1.0887459473915307e6,1.8314868387860367e8,-966957.8664631415,1.6266304080664515e8,1.444686855505587e8
10.006759649009782,-1.608762175894492,0.0019850055657890044,1.7922526144322994,1.79141924066343,6.707081021309513e-7,1.796774316289513,3.2218643227451387,1.7061443986355656,3.053735759396376,4.093802143794486,5.429817086650542,8.753822655445213e-13,0.00043093148222662756,7.677980011599731,325.68244768935057,32.895351526711,-1729.6447883900667,157518.48565003905,-2.0007464510203216e7,4375.53303086581,23.584556173627167,-1091.9343384469844,96562.6297071169,-1.211015815381196e7,28.74679206773871,-1046.3140892794008,89080.22137214929,-1.1010999097667575e7,-1022.4888197430186,82507.41738143301,-1.0027980895869484e7,76819.97700184993,-9.149867825108873e6,-8.367000634928213e6,0.7627644471262099,0.891037468185246,1.001108216599664,759.4805645747049,56.99164574842168,-0.22179749494589385,-0.09365343469383439,0.001153362638104644,2.546364294693662,1.4931757478669194,-0.22179749492606643,0.25538390923369514,0.2553729766754198,0.25510992710488517,0.2548727367767199,3.5726956300120006e-14,0.23118544212302922,0.2425271527541361,0.02565062149200662,0.0256506214920021,0.0033682955709281384,325.68244768935057,325.68244768940815,4375.53303086581,2.934144092859284e-11,0.060108919610096345,-0.006784603868301823,1.0,10.0,0.0,0.0,0.003058518122123984,-0.16872104925614864,-2.5431064517489152e-6,0.22489394442566252,0.09955127311780232,-2.6749193535121942,-5.070824899304709,-0.7348180906375361,-0.45517966387931896,-0.04863219937422888,2.5432848141532283,-170.7097792895321,17186.707955146427,-2.3069978416726543e6,3.870754598837549e8,1.4116019270252305,-100.10458321269118,10078.322597003133,-1.3528285029217838e6,2.2698182896878836e8,-87.78857130409382,8864.925368376204,-1.1899523439031886e6,1.996539027478096e8,7796.286432212119,-1.0466859588779944e6,1.756161751046092e8,-920659.2660885749,1.5447251680290338e8,1.3587441097912377e8
10.248335017849897,-1.58490775032103,0.0019535253711883234,1.7835731792475746,1.782769929450003,6.259388331680398e-7,1.787948079882235,3.1904653403816177,1.698671688395262,3.0257045963063955,4.0866993747440485,5.386333015598365,7.85205650680117e-13,0.0004135192896389889,6.978124673734973,329.98110090219905,32.82213437679282,-1717.5628305764378,155813.7968746034,-1.9718613959377654e7,4321.74642584343,23.478073887012897,-1075.7040784345636,94598.78522091954,-1.181125558319838e7,28.716324771587878,-1023.8534930429888,86462.43575919422,-1.06295441832563e7,-996.0499628041406,79383.66347910576,-9.583793555196619e6,73319.57595597416,-8.659422638375899e6,-7.843975934978603e6,0.7667895990592161,0.8930203806696427,1.001080987175369,714.7966234023352,55.01315187574568,-0.21952031336437042,-0.09272891891247269,0.0011308097717548954,2.53755029054414,1.4693635688250795,-0.21952031334891123,0.25290487991347965,0.25290010616211545,0.25265297952354404,0.25242546123808846,3.11176183680056e-14,0.22917194745313513,0.24030847272064396,0.02522970552866467,0.02522970552866074,0.0033558045040030975,329.98110090219905,329.9811009022506,4321.74642584343,2.622761468385978e-11,0.058943079974263964,-0.006604530635121779,1.0,10.0,0.0,0.0,0.0030472823397691045,-0.16624038971313615,-2.3672509091265652e-6,0.22149850914891492,0.09749099712924358,-2.619552832170959,-4.943722199887411,-0.7259115553421591,-0.4470773919404133,-0.04865114731477294,2.534478731374352,-169.52889748737198,17008.645078846283,-2.2751806986901183e6,3.8041357783685744e8,1.3885732595210671,-98.16656859587107,9848.942219880526,-1.3174549216943327e6,2.202803606882727e8,-85.00692019840716,8554.62015548701,-1.1443184525837167e6,1.9133164636641824e8,7429.100332327749,-993935.1374836259,1.661873012985616e8,-863306.0199404858,1.4434736512169212e8,1.253775043137004e8
10.435715200639759,-1.5667889286142247,0.0019305960359365588,1.777066680014894,1.7762857546930118,5.940439941510516e-7,1.7813330980917628,3.167031438046317,1.693098387179795,3.0048268102965556,4.081376126746596,5.354590994068816,7.230756547738409e-13,0.0004007374500583647,6.489424682989109,333.2368824171056,32.770291092970254,-1708.650482036178,154553.70387736804,-1.9505369722639985e7,4279.745075767195,23.40909595656441,-1064.1035083258312,93184.03574452388,-1.1595634757477969e7,28.714129758646425,-1008.1134095765211,84605.96970671171,-1.0358534222207736e7,-977.9293352050855,77197.45603008104,-9.272208768012978e6,70900.53054646146,-8.319370389135741e6,-7.485336840642079e6,0.7698334245064216,0.8945163944425761,1.0010606604493393,682.717054838022,53.57628855330569,-0.21782197410594442,-0.09203898506375935,0.001114111413150785,2.530954395441826,1.4521022590480142,-0.2178219740931469,0.2510542016216436,0.2510540505078981,0.2508187187077722,0.2505983244439873,2.8027845577483838e-14,0.22767580935495466,0.2386557721092873,0.02491889976392547,0.024918899763921934,0.0033489083134763276,333.2368824171056,333.236882417153,4279.745075767195,2.4089455011840176e-11,0.058080452017280855,-0.006472302658224174,1.0,10.0,0.0,0.0,0.0030386142078762434,-0.16439707204775336,-2.242290178662315e-6,0.21897675494916857,0.0959687770433209,-2.5793642521716933,-4.8514597003152975,-0.7192829424662656,-0.4411365260685386,-0.04866531465850457,2.5278887975244455,-168.6478885322427,16876.20321565858,-2.2515872440002263e6,3.7548858303459245e8,1.3718948136983835,-96.76072765913173,9682.621652915674,-1.2918348436295532e6,2.1543430205693695e8,-83.01859936459074,8333.02046645269,-1.111773905721833e6,1.8540619098000973e8,7170.264582881523,-956810.5715062824,1.595635194434744e8,-823438.0845740482,1.3732290446935418e8,1.1818220325889197e8
10.694212782067103,-1.5423202717676776,0.0019009034414832321,1.7683951193834158,1.767643604438828,5.53663733674686e-7,1.7725190316040673,3.1359385424575987,1.68570862316318,2.9771816603999683,4.074293275950961,5.313547601745257,6.470262395592656e-13,0.000384064791354704,5.883232881235364,337.6202996963748,32.7057999766608,-1696.998431661074,152901.4413057611,-1.9226033521368865e7,4221.62900503025,23.332472772638866,-1049.442129657625,91378.59665120482,-1.1319914803671487e7,28.739431849595267,-988.6413613813816,82275.01476268207,-1.001734640805822e7,-956.0677051555836,74489.40280346657,-8.884938058805179e6,67942.78559166515,-7.901596632829242e6,-7.049560683209489e6,0.7739257283391665,0.8965230507047175,1.001033684456145,641.7886106246079,51.720255081498124,-0.21557014436442734,-0.09112363771949386,0.0010921325614267961,2.5221913391216773,1.4299340756354968,-0.2155701443545111,0.2485980084592179,0.24860401735376905,0.2483842094814805,0.24817314264468485,2.4347676453140618e-14,0.22569938964456696,0.23646708776666256,0.024511031064199124,0.024511031064196057,0.003343152969534473,337.6202996963748,337.62029969641713,4221.62900503025,2.148109736012581e-11,0.056945758607721976,-0.006299706733161285,1.0,10.0,0.0,0.0,0.003026742977483489,-0.16196200694029714,-2.0844948175298143e-6,0.2156471779977145,0.09396935621167357,-2.5276295916937244,-4.7326051393491095,-0.7105141509733099,-0.4334028266805976,-0.048684145117224735,2.5191337012632236,-167.48098054876084,16701.315021967042,-2.220526887398822e6,3.690245920587396e8,1.3504974182964085,-94.95304960014244,9468.781379034053,-1.2589238373599518e6,2.09217802435915e8,-80.49969910325456,8052.463811275829,-1.0706170252466416e6,1.779234632879978e8,6846.7632621975545,-910476.7087309249,1.513100617426944e8,-774281.5674498144,1.2867743403902814e8,1.0943007462275231e8
10.894861195667913,-1.5237317772992354,0.0018792751292950065,1.761894058991335,1.7611643365296925,5.249243940668897e-7,1.7659126814355608,3.112732137935275,1.6801969903870473,2.9565901309509903,4.068999927007302,5.2838074498435414,5.947322836173657e-13,0.0003718375971483949,5.460785925248927,340.9396768701562,32.661315533611486,-1688.4574820946798,151685.66893142858,-1.9020628708725438e7,4176.530468391043,23.2871067848491,-1039.0815233650292,90087.59624949862,-1.1122216776300602e7,28.780060411887288,-975.2026791490285,80636.36165219267,-9.776614063000295e6,-941.4129475369732,72612.3564522443,-8.615246999014573e6,65920.57074094756,-7.614073446282998e6,-6.752985143944831e6,0.7770207647459486,0.8980371576139949,1.0010135466627885,612.4309265695376,50.3711527034117,-0.21389066883320793,-0.0904405246765043,0.0010758607887762968,2.515652087978313,1.4139775273830155,-0.2138906688250379,0.24676434463439026,0.2467749654973385,0.2465666447561991,0.24636244637287436,2.1886093702723837e-14,0.2242307388781577,0.23483664435360127,0.024210059867030728,0.02421005986702798,0.003341522341370011,340.9396768701562,340.939676870195,4176.530468391043,1.9693679851114595e-11,0.05610621879199206,-0.006173000299793332,1.0,10.0,0.0,0.0,0.003017609600735949,-0.16015258726540832,-1.9724847057466905e-6,0.21317434448733974,0.09249214912130796,-2.490262622772881,-4.646636039243738,-0.7039903848510151,-0.4277474657911011,-0.048698222664627186,2.512600417010301,-166.61285012642963,16571.600550536205,-2.1975593589604693e6,3.642593121000744e8,1.3351141866113772,-93.64960231164511,9314.550456397454,-1.2352022021253207e6,2.0474250616426772e8,-78.71073167531767,7853.271532979668,-1.0414220476782057e6,1.7262219200323486e8,6620.033226011417,-878042.3937613354,1.4554096050873566e8,-740285.9529744664,1.2270827333576319e8,1.0345754466892508e8
11.171862852127642,-1.4986246334564026,0.0018512651009134063,1.7532291483844646,1.752528130494742,4.885758486534586e-7,1.757109484445885,3.081939933003528,1.6728885599728445,2.92932208978584,4.061980207327002,5.2456690212121,5.30849375096668e-13,0.0003559042120440774,4.937842731693585,345.4080657753964,32.60784713955055,-1677.3746114186797,150100.0432636776,-1.8752803105988126e7,4114.500268782594,23.24365494523919,-1026.162370084145,88454.08368198968,-1.0871145759782838e7,28.863830158765037,-958.883962955265,78599.64872592733,-9.475921402540993e6,-924.225243630773,70313.52340936259,-8.282833415088157e6,63479.60879009388,-7.263862058313102e6,-6.395788261584238e6,0.781182494741181,0.9000683208587491,1.0009868211346007,575.0082736407488,48.626850969834535,-0.21166379789153228,-0.0895342008500746,0.001054445569494235,2.506993077260364,1.3936461336783394,-0.2116637978852424,0.24433069431089868,0.2443474461026888,0.24415422831630082,0.2439590202180033,1.896054756178474e-14,0.2222905024806196,0.23267729788749467,0.023815385028938003,0.023815385028935623,0.0033430984998644177,345.4080657753964,345.408065775431,4114.500268782594,1.7517693037033287e-11,0.05500195662942612,-0.006007654742768883,1.0,10.0,0.0,0.0,0.0030051328141502314,-0.15776233428314862,-1.831193392160377e-6,0.20990938087683358,0.09055192597903075,-2.4424199710898304,-4.536311104768777,-0.6953638853490801,-0.4204065311693573,-0.04871693118166126,2.5039493378414472,-165.46679108100932,16400.8761496445,-2.167421861680972e6,3.5802530332441956e8,1.3155408488685425,-91.98475298995348,9117.421880605667,-1.2048929155060053e6,1.9903004246824306e8,-76.46056246985292,7602.70823093654,-1.0047192432954329e6,1.6596435032347354e8,6338.466629502486,-837801.2364279873,1.3839199895645708e8,-698606.2747451698,1.1540035725163393e8,9.62283481018359e7
11.387031254705697,-1.4795479068325925,0.00183086014358968,1.7467326402025471,1.746052887547698,4.6273261334160417e-7,1.7505108234389641,3.0589571509478377,1.6674371454232935,2.909009820451391,4.056754214375863,5.218289404013413,4.870108193662061e-13,0.00034423111188764777,4.574173415040772,348.7914392465817,32.57263250904837,-1669.3226931832753,148940.57491040142,-1.8556916218372382e7,4066.6379413709606,23.224483528836423,-1017.1787452807436,87297.49927990996,-1.0692530188517133e7,28.949375713819524,-947.8781127448002,77184.7901002211,-9.265679621643664e6,-913.1231588109324,68741.61200452238,-8.053588924025999e6,61836.74658565652,-7.025278684540998e6,-6.155256984734715e6,0.7843304693211443,0.901601096341188,1.000966870162086,548.1893668778445,47.35769418323825,-0.21000290220343265,-0.0888578045623728,0.0010385927189093904,2.5005562836679784,1.379141077812405,-0.21000290219827594,0.2425138355161659,0.24253516670979863,0.2423531126856231,0.24216452272846548,1.7008105838587063e-14,0.2208486122281278,0.23106859193843743,0.02352438147814231,0.02352438147814018,0.003347218595539985,348.7914392465817,348.79143924661344,4066.6379413709606,1.602972224633596e-11,0.05418498182679208,-0.0058863047600440435,1.0,10.0,0.0,0.0,0.0029955561172492024,-0.15598624322955287,-1.7310081095195646e-6,0.20748455826823464,0.08911851483365897,-2.4080692517980595,-4.456840136575741,-0.6889490459431287,-0.41505479157761804,-0.04873091563646437,2.4975184589972224,-164.61742327964268,16274.729918478111,-2.145220690535012e6,3.5344677369312644e8,1.3015995613081797,-90.79325037209932,8976.180044383747,-1.1831770623874734e6,1.949403322916387e8,-74.87529804115346,7426.096549891581,-978855.9264592369,1.6127633388084358e8,6142.545807661067,-809818.7257203846,1.3342572790476742e8,-669964.8177883863,1.1038460750848973e8,9.13223662701199e7
11.684298810986363,-1.4537770468556235,0.0018044306114516429,1.7380732457607149,1.737421496671914,4.300810699538418e-7,1.741717289134404,3.028460715887875,1.6602078010456904,2.8821091685438645,4.049855223628531,5.183548036266898,4.335672538127305e-13,0.0003290357839414899,4.12494740517445,353.3457703879419,32.53301471926414,-1658.9857320215463,147439.56095489685,-1.8303111820997525e7,4001.166096786283,23.217793887082795,-1006.1955188495781,85850.99125667481,-1.0467754843108129e7,29.094532493372174,-934.9014575408056,75451.1189448291,-9.005855094558982e6,-900.7492219418073,66848.14786720666,-7.774280906273062e6,59892.36270549973,-6.73822379812119e6,-5.869308590480436e6,0.7885639545800804,0.9036575364359806,1.0009403924492826,514.0338624195311,45.715005752285414,-0.20780062733111976,-0.08796037222270837,0.0010177310842815043,2.4920714696414175,1.3608453217802137,-0.20780062732717633,0.24010246430852153,0.24012986921749796,0.23996247735207066,0.23978254707180752,1.4692910827859363e-14,0.2189435161012163,0.2289378578732476,0.02314311120365269,0.02314311120365085,0.0033568288349700793,353.3457703879419,353.3457703879701,4001.166096786283,1.4222156900742459e-11,0.053110471233746216,-0.005727996327759773,1.0,10.0,0.0,0.0,0.0029825023757955784,-0.15364006748063447,-1.6047732513411916e-6,0.204283028186364,0.08723590157619142,-2.364378011084578,-4.355310210988408,-0.6804712716473771,-0.4081307014851729,-0.04874949788299025,2.489041459786262,-163.5011557489399,16109.439188145632,-2.1162170699107023e6,3.474832259256252e8,1.2840491340318332,-89.28426243584379,8796.998364060382,-1.155618012389577e6,1.8975265150631824e8,-72.89962596506668,7205.761311985099,-946585.0919103252,1.5542938261685222e8,5901.23667176106,-775362.9160998694,1.2731465235280563e8,-635104.8872329316,1.0428543423602158e8,8.542177951582453e7
11.915382277091954,-1.4341928117083549,0.0017851735819525876,1.7315804805222055,1.730949471825,4.068910745303973e-7,1.7351254544529917,3.005698064843704,1.6548146905906176,2.862068604117652,4.044746238976582,5.158908458102435,3.9696995077036687e-13,0.0003179155006763645,3.8132258336630325,356.7942845729249,32.50942253493542,-1651.572111186579,146351.55520131107,-1.8118854517528288e7,3950.914387930502,23.227633669089855,-998.743769320367,84840.8998352224,-1.0309549188965682e7,29.227307755620583,-926.4824892056923,74267.47831172522,-8.826476420767007e6,-893.3266205828446,65579.92633654781,-7.584338617149438e6,58616.41376126658,-6.545601310529475e6,-5.679881068033159e6,0.7917666315323743,0.9052095586483353,1.0009206264480064,489.57883505182707,44.51842823644437,-0.20615805230823464,-0.08729059912131595,0.0010022897540751272,2.4857973780218114,1.3479436358893342,-0.20615805230501816,0.23830222558976752,0.23833415701529923,0.2381775914513427,0.2380040335379246,1.3151396240193578e-14,0.21752755153187933,0.2273503231160475,0.022862260096769168,0.022862260096767516,0.003367271792791817,356.7942845729249,356.7942845729507,3950.914387930502,1.2988834668226756e-11,0.05231556537460107,-0.005611848084277549,1.0,10.0,0.0,0.0,0.002972503356093923,-0.15189677301761587,-1.5153661263184332e-6,0.2019053576677483,0.08584512197550227,-2.333238504505373,-4.282531583894496,-0.6741710063070239,-0.4031005664163988,-0.04876338604883965,2.482773155184253,-162.67817820121297,15987.938112574837,-2.0949603782584383e6,3.431255010371598e8,1.2717016751654717,-88.21475047034572,8669.705989855387,-1.1360245713140245e6,1.8606506072789127e8,-71.52247929200855,7051.92285618214,-924040.2839523267,1.5134494585251057e8,5734.927331172428,-751612.6704937902,1.2310367370560364e8,-611353.3472051197,1.001322796359772e8,8.144733621112652e7
12.153752900633048,-1.4143850026248754,0.0017663859952744062,1.7250890953672424,1.7244786022377887,3.8476776422857064e-7,1.7285363054917824,2.9830287950652083,1.6494458740778903,2.8421420599026965,4.039706321806934,5.135564598437153,3.631421160101923e-13,0.0003070315642825116,3.5218294674601807,360.271342196094,32.49166223415285,-1644.4873702066996,145299.78276098298,-1.7940359375566278e7,3899.762569060613,23.25084020038129,-992.0017778547344,83897.76856482301,-1.016055617812921e7,29.381113077752737,-919.2273310329507,73185.766487249,-8.660504326482058e6,-887.5334286581896,64442.35188630661,-7.41099934228717e6,57495.52751638404,-6.371954007591874e6,-5.511144382303863e6,0.7949932994165543,0.9067700059703795,1.0009009392307144,466.0853557723173,43.35080884970739,-0.20452325671831822,-0.08662363887050369,0.0009870225941460455,2.47961585068431,1.3357772483210266,-0.20452325671570062,0.23650906029417476,0.23654548972924663,0.23639960189948964,0.23623231222577365,1.1760371489957362e-14,0.21612241850389718,0.22577167896958647,0.022585831159146936,0.02258583115914546,0.0033806245366468915,360.271342196094,360.2713421961176,3899.762569060613,1.1852397369749088e-11,0.051529972764309165,-0.005497884427140332,1.0,10.0,0.0,0.0,0.002962329557228246,-0.15016738146291234,-1.4302764653498974e-6,0.19954764591273444,0.08447226984890245,-2.3035355515690923,-4.212678899161881,-0.6679220364202568,-0.39821372064808924,-0.048777231995625066,2.4765973315554004,-161.8693741587858,15868.828773700217,-2.0741743418778302e6,3.3887494161456037e8,1.2600854284136878,-87.2007691229127,8548.708410547511,-1.1173799844835252e6,1.825555370811333e8,-70.23600729804784,6907.921687842782,-902916.9094963388,1.475169160485313e8,5580.9866964662915,-729616.5779535141,1.192033984069455e8,-589571.6245220936,9.632420834109741e7,7.78362578322812e7
12.399710200372043,-1.3943499040279979,0.0017480545974380417,1.7185989686391832,1.71800876601068,3.6367062807710787e-7,1.72194971138427,2.960452385153336,1.6441008897556604,2.822328041362805,4.03474885414627,5.113591795283098,3.318994495281981e-13,0.0002963835439724243,3.249662690261055,363.7774906652498,32.48031387246004,-1637.7699679848656,144288.1362924053,-1.7768165312182117e7,3847.7888916321363,23.288012549315415,-986.0048539407526,83024.39032113187,-1.00210911625024e7,29.556470784177858,-913.1738687556494,72208.04126575822,-8.508088924399856e6,-883.4091255650568,63436.28640827181,-7.254184400734809e6,56529.30402461989,-6.216952269130282e6,-5.362525757522444e6,0.7982442886945808,0.9083389835853797,1.000881330543783,443.5234003803887,42.210907332251395,-0.20289620080921444,-0.08595947760258041,0.0009719283212722773,2.473542980875843,1.3243760017105908,-0.20289620080708914,0.23472294246194558,0.23476383806313864,0.23462847720062338,0.23446735227465712,1.0506258483787745e-14,0.2147279396619418,0.22420181239596612,0.022313874494870007,0.02231387449486869,0.003397019906270288,363.7774906652498,363.77749066527133,3847.7888916321363,1.0806113919704531e-11,0.05075360979844423,-0.005386079750268519,1.0,10.0,0.0,0.0,0.0029519846194019476,-0.14845180611555223,-1.3493314344493375e-6,0.19720974999606278,0.08311714544505489,-2.275305944484276,-4.145786587629084,-0.6617259238272176,-0.39347341740239283,-0.04879103516506117,2.470530062047133,-161.07674883349705,15752.390436744727,-2.0539046458321076e6,3.347402138201026e8,1.2492302379519185,-86.24437397125192,8434.209586363851,-1.099710062233218e6,1.7922795005217892e8,-69.0412110285223,6773.818907246825,-883216.9381371113,1.4394442394587475e8,5439.250690703226,-709343.4909633258,1.1560695240116906e8,-569692.7977316545,9.284810792907883e7,7.456960616871129e7
12.739999787968658,-1.3672763719270913,0.0017242998000418478,1.7099472340939237,1.709383734512803,3.370695582233944e-7,1.7131713548056615,2.930494135991308,1.637010465312271,2.796081774544154,4.028293327181945,5.086561086818068,2.9396490160752797e-13,0.00028255230866301,2.9148768881964835,368.4988375590986,32.47626180123339,-1629.459264568042,143009.22051313182,-1.7549415629766703e7,3777.3521288191414,23.36039486955046,-979.234292734973,81973.68089519312,-9.850563283847347e6,29.824788493256893,-907.0450911911514,71070.31490035828,-8.3262874688681355e6,-880.5869026972811,62301.83361688734,-7.070771647038237e6,55482.2986288472,-6.038873791368318e6,-5.194891879103146e6,0.8026173462954975,0.9104444029065085,1.00085530741031,414.83909471116345,40.73207291356728,-0.2007387692683027,-0.08507826158246831,0.0009520693917412381,2.465646248129283,1.3104176768555464,-0.20073876926669867,0.23235237566136271,0.23239917106253583,0.23227760803331074,0.23212454276250744,9.025702005186279e-15,0.21288489057898585,0.22212211273934898,0.021958319702728213,0.02195831970272708,0.003423861407338416,368.4988375590986,368.4988375591177,3777.3521288191414,9.540423418776002e-12,0.049732676524881655,-0.005240322661267772,1.0,10.0,0.0,0.0,0.0029379313396581206,-0.1461857215943213,-1.2475635010047637e-6,0.19412314268809197,0.08133755252875208,-2.240023160062453,-4.061261793020579,-0.6535497260426639,-0.3873865679630115,-0.0488093718989526,2.4626405963281446,-160.04897835176257,15601.83492675305,-2.027769789322218e6,3.29424127719386e8,1.2359936355487369,-85.06248714390708,8292.029761898004,-1.0777147396256682e6,1.7508160079905644e8,-67.59269956147583,6610.54548522989,-859172.298109566,1.39577968529904e8,5269.018814959505,-684946.605137102,1.1127388100654855e8,-546044.5633984609,8.8709390853642e7,7.072055210847804e7
13.004907333162418,-1.3466962320306246,0.0017069823414526599,1.7034596326264273,1.702915896142081,3.182158242729577e-7,1.7065902763120255,2.9081326220865225,1.6317191376047404,2.776524413445049,4.023589691287367,5.0680907128021975,2.6809538511366007e-13,0.0002724527485295572,2.683569238245349,372.0758876367863,32.48244552635925,-1623.7731383191779,142108.8171913231,-1.7394358514379792e7,3723.7788686280496,23.43266709746812,-975.1297757939132,81275.37382141774,-9.73474257641931e6,30.05271233122483,-903.9670872689294,70345.09782010698,-8.206313632929951e6,-880.5493560082567,61608.817543774494,-6.952536761755541e6,54879.736017558294,-5.926578892638054e6,-5.091660553924168e6,0.8059263725272628,0.9120336874415589,1.0008358811629112,394.3373958262643,39.6522060004332,-0.1991296347116251,-0.08442058437149305,0.000937373681313396,2.4599005832958243,1.300922633799902,-0.19912963471032988,0.23058261841576502,0.2306337933426321,0.23052239755064818,0.23037525765829928,8.044387452972281e-15,0.21151455080688286,0.22057227952139546,0.021697025611379497,0.021697025611378488,0.003447929276408412,372.0758876367863,372.0758876368037,3723.7788686280496,8.680539297536868e-12,0.048977538118353925,-0.005133461003075414,1.0,10.0,0.0,0.0,0.0029272009233385896,-0.14450206865789475,-1.1756478162149933e-6,0.19183095679850565,0.08002304111707464,-2.2153784365879887,-4.00141266605317,-0.6474841390285176,-0.3830007846570965,-0.048823073133062174,2.456900198619887,-159.30323176923923,15492.894315975516,-2.0089111444900618e6,3.255987076196756e8,1.2270351198770977,-84.24900579293359,8193.562293742703,-1.0624314797195978e6,1.7219590012967288e8,-66.61639044402912,6499.863457459358,-842815.2820029138,1.366011016372645e8,5155.272955307377,-668596.1657053801,1.0836414151195975e8,-530383.830962887,8.596407348063156e7,6.819429789211032e7
13.278509439471847,-1.3258761086829771,0.0016900782370887337,1.6969729676087952,1.6964487666317032,3.002615549707059e-7,1.7000114015230832,2.8858625628365417,1.6264499098190397,2.757074501141064,4.019025819200823,5.051256117341132,2.4426952292449677e-13,0.00026258723520787867,2.4681578859296787,375.68509971320924,32.497397731418545,-1618.615880256986,141264.87914627898,-1.7247859175075397e7,3669.6618163409526,23.521150764196616,-971.9108749268877,80658.14453376114,-9.629760086792368e6,30.304267722054163,-902.2504316716952,69733.33494987038,-8.100712400027723e6,-882.36593905743,61054.1058405739,-6.851017599973422e6,54436.40712790265,-5.832483763735339e6,-5.00753544176431e6,0.8092608219023856,0.9136318438987825,1.0008165328519765,374.67157148525996,38.596156236338416,-0.1975281295267239,-0.08376566926202912,0.0009228467767101362,2.454332195183362,1.2922988798336306,-0.19752812952568058,0.22881984540697511,0.22887535770607598,0.22877397183366038,0.22863265547865239,7.162361262158e-15,0.21015423650174622,0.21903083841136056,0.021440413797987286,0.02144041379798638,0.003475557644959258,375.68509971320924,375.6850997132251,3669.6618163409526,7.891160420296181e-12,0.04823136871729983,-0.005028679424664128,1.0,10.0,0.0,0.0,0.002916311115336785,-0.14283197156482041,-1.1073396516581816e-6,0.18955814826056772,0.07872562410391087,-2.192335555440337,-3.944642076672089,-0.6414781152986875,-0.3787723204025041,-0.048836729794821086,2.4513368886828966,-158.58214578910338,15387.798150537192,-1.9907598326339587e6,3.2192523500557363e8,1.2189438076444143,-83.50073260642834,8102.377626446192,-1.0482258607530193e6,1.6950829538296252e8,-65.7360730656194,6399.407297134827,-827908.1153130084,1.3388075470804599e8,5053.393210248691,-653897.1102356219,1.0574147045168273e8,-516453.96925343195,8.351654853502697e7,6.5962850525297835e7
13.56117438015216,-1.304812120460086,0.0016735750496729162,1.6904871732281714,1.689982278848755,2.8317114330726827e-7,1.6934346563685059,2.8636836529367806,1.6212022147941585,2.737730515139488,4.014623505083329,5.036141268138899,2.223449345428546e-13,0.0002529550767351492,2.267734050444078,379.327896092981,32.5219752290434,-1614.0482012733578,140483.5524185344,-1.71107657875151e7,3615.089000237246,23.626611257385314,-969.6286027182405,80126.19106536775,-9.536113279271355e6,30.580207681642747,-901.9560317433532,69238.91764949955,-8.009857003024071e6,-886.1126135595223,60641.26354516471,-6.766447503750041e6,54155.88702795894,-5.756693796122662e6,-4.942526207903976e6,0.8126210216236746,0.9152389704494629,1.0007972623893222,355.8142357840911,37.56282176608161,-0.19593422843957572,-0.08311350847605228,0.0009084875191592583,2.44896709490631,1.2845808933397405,-0.19593422843873737,0.22706404598788404,0.2271238506482909,0.22703231563651607,0.2268967213248075,6.370329664527378e-15,0.20880375084441824,0.21749767348927168,0.021188561846848572,0.021188561846847767,0.003506927561649106,379.327896092981,379.32789609299545,3615.089000237246,7.167156397410362e-12,0.04749409594236727,-0.0049259562748412734,1.0,10.0,0.0,0.0,0.002905265341110968,-0.14117536185687485,-1.0424890680868337e-6,0.1873045982119741,0.0774451217079813,-2.1709357755806944,-3.8909880037105626,-0.6355341971976035,-0.37470441100147056,-0.04885034136661287,2.4459766452458833,-157.8889179450819,15286.98687508141,-1.9733873277091528e6,3.184172076815398e8,1.2117541735468786,-82.82026518569327,8018.753536728846,-1.0351357518617208e6,1.6702498446583337e8,-64.95346433271678,6309.328066441037,-814467.1105557161,1.3141883433905406e8,4963.359161369612,-640840.2825968693,1.0340315256107119e8,-504221.0825137275,8.135981414240621e7,6.401559728601329e7
13.85328842351524,-1.2835003696764098,0.0016574605418781649,1.6840022027809998,1.6835163844785477,2.669100553487159e-7,1.6868599861585152,2.8415956556740274,1.6159754704396148,2.7184909535030126,4.010407098392964,5.022832547655547,2.0218773521331524e-13,0.00024355552266680378,2.0814290627494176,383.0060023111465,32.5571164831269,-1610.1377553566986,139771.69409433962,-1.698402502602237e7,3560.1503540819062,23.749865862274252,-968.3392163507234,79684.19702207592,-9.45436370660801e6,30.88135973331216,-903.1525077561247,68866.37806874,-7.93419966754573e6,-891.8771637796872,60374.76104743518,-6.699164024886701e6,54043.01883915966,-5.699450130900531e6,-4.896814084918018e6,0.816007294491712,0.9168551619156258,1.0007780697413848,337.73860228915294,36.5511318512526,-0.19434791084395775,-0.08246409619111582,0.0008942947875955603,2.4438343133019487,1.2778047375964632,-0.1943479108432857,0.22531521454735245,0.22537926380468085,0.22529741894928382,0.2251674454595964,5.659795983033358e-15,0.20746289515348323,0.21597267032112083,0.020941555017904064,0.020941555017903346,0.003542233571498234,383.0060023111465,383.0060023111597,3560.1503540819062,6.5037183262694455e-12,0.04676565051034022,-0.004825270906097287,1.0,10.0,0.0,0.0,0.0028940669927244485,-0.13953217654674438,-9.809510817709714e-7,0.18507019495602356,0.07618135946248075,-2.151222162008583,-3.840490463567717,-0.629655217049309,-0.37080031134955843,-0.048863907337462736,2.440848463016182,-157.22711089778585,15190.950654476146,-1.956873130145792e6,3.1508964313861966e8,1.2055022746120643,-82.21039156117158,7942.994103884368,-1.0232033618382725e6,1.6475300924433792e8,-64.27054657112068,6229.809971994939,-802513.8126184611,1.29218246551177e8,4885.197926140895,-629423.6872270814,1.0134780089196727e8,-493660.7873765705,7.948859389817902e7,6.234404671852113e7
14.155256704354835,-1.2619369517864192,0.0016417226794252528,1.6775180309445266,1.6770510562793006,2.5144480674841496e-7,1.6802873578684954,2.8195984093219537,1.6107690834079984,2.6993543446869688,4.006403791332923,5.011418989990362,1.836721226703988e-13,0.00023438776382204304,1.908413217037007,386.7214979417514,32.60384991636931,-1606.9600393453047,139136.9694843843,-1.686869609990771e7,3504.937605557447,23.89179030145626,-968.1050393633058,79337.41509053324,-9.385148538686328e6,31.208635650036502,-905.9173799897204,68620.9995615446,-7.874285688171477e6,-899.7608591657354,60260.116102587475,-6.649625338443834e6,54104.09328919758,-5.661148093391401e6,-4.8707722479931945e6,0.819419957426272,0.9184805090872001,1.0007589549348435,320.4184782245852,35.5600465186747,-0.19276916124944002,-0.08181742872787805,0.0008802675011569073,2.4389662468066624,1.272008316934802,-0.19276916124890275,0.22357335102427517,0.22364159446267468,0.2235692775072106,0.22344482381384914,5.022998749920165e-15,0.20613146987035655,0.21445571674284836,0.020699486803630616,0.020699486803629978,0.0035816847572154044,386.7214979417514,386.7214979417634,3504.937605557447,5.8963421568613036e-12,0.0460459663846195,-0.004726603703746074,1.0,10.0,0.0,0.0,0.002882719435223969,-0.13790235851983496,-9.225855380993067e-7,0.1828548344620617,0.0749341684011191,-2.1332399660256964,-3.7931920928518146,-0.623844325890922,-0.36706330877378823,-0.04887742720323971,2.435984698125594,-156.6006959317574,15100.23555887229,-1.941305813025055e6,3.1195928664144707e8,1.2002260057773886,-81.67412318061278,7875.434436054231,-1.0124760398972654e6,1.627004144722697e8,-63.68961475736208,6161.076348569904,-792075.9434666838,1.2728307542657219e8,4818.990915127173,-619653.4916829463,9.957553754164594e7,-484759.1471086841,7.789949782092421e7,6.09419503890884e7
14.467503960218275,-1.2401179772302877,0.0016263496420338066,1.6710346595271166,1.670586293805122,2.3674294676595e-7,1.673716765946442,2.7976918450847896,1.6055824556278186,2.6803192674970857,4.0026439417932185,5.001992570833798,1.6667998690550944e-13,0.00022545093645378583,1.7478947064104207,390.47687312814577,32.66330316592047,-1604.5994350309393,138587.96629014733,-1.676596741144661e7,3449.5442094553878,24.053326066840373,-968.9954180625604,79091.76562694008,-9.329194266713059e6,31.563042052399407,-910.3384352194653,68508.94607607825,-7.830770045252263e6,-909.8803583800617,60304.06019389323,-6.618429644998665e6,54347.06064718367,-5.642359248205746e6,-4.864990709555563e6,0.822859318066611,0.9201150971362825,1.0007399180722665,303.82826677281673,34.58855672349132,-0.19119797055538856,-0.08117350507686745,0.0008664046287611167,2.4343990487128107,1.2672316728344941,-0.1911979705549601,0.22183846233619028,0.22191084698633518,0.2218478942079874,0.22172885939788323,4.452854382920384e-15,0.20480927625418854,0.21294670444675537,0.020462459645523314,0.020462459645522745,0.0036255058392589573,390.47687312814577,390.4768731281567,3449.5442094553878,5.3408129862408266e-12,0.04533498129216745,-0.00462993616529962,1.0,10.0,0.0,0.0,0.002871226019344956,-0.13628585777671381,-8.672570145388307e-7,0.1806584220043362,0.07370338587335368,-2.1170370668661382,-3.7491388280029314,-0.6181050281474998,-0.3634967410744703,-0.04889090046025104,2.4314214589012035,-156.01410281828385,15015.450743662961,-1.9267842508479375e6,3.090448582742815e8,1.1959653950862785,-81.21473338739693,7816.44621971546,-1.0030072213639747e6,1.6087643647042918e8,-63.21333000765827,6103.396535088477,-783188.4988224357,1.2561879216779947e8,4764.881541462835,-611545.185917202,9.80882050505186e7,-477513.77288542857,7.659121525811145e7,5.980545950096072e7
14.790475286297108,-1.2180395935695043,0.0016113298321812181,1.6645521228499174,1.664122128761391,2.2277303916052456e-7,1.6671482377408506,2.775876003337885,1.6004149905576956,2.6613843695753236,3.9991614331102037,4.9946485463876495,1.5110052899334937e-13,0.00021674412492031855,1.5991185184404044,394.27509411074254,32.73671342773611,-1603.1504164060846,138134.32866520356,-1.6677176304901734e7,3394.0652964019087,24.23548870999587,-971.0878346457115,78953.95295435684,-9.287332976585075e6,31.945692144171446,-916.5153042452313,68537.41410520539,-7.804437061475002e6,-922.3699011076809,60514.734253315335,-6.606338205639858e6,54781.78208395581,-5.643857908516846e6,-4.880306808096834e6,0.826325671409636,0.921759004070321,1.0007209593462787,287.9429657951367,33.63568440351179,-0.18963433719768708,-0.08053232737473764,0.0008527051970815508,2.4301730683957703,1.2635173194196931,-0.1896343371973463,0.2201105636735269,0.22018703410721208,0.220133280396679,0.2200195635812179,3.942903670824622e-15,0.20349611797435724,0.21144553045161216,0.020230585657746884,0.020230585657746377,0.0036739383537928378,394.27509411074254,394.27509411075243,3394.0652964019087,4.833189813882968e-12,0.044632637161195116,-0.004535250967345929,1.0,10.0,0.0,0.0,0.0028595900941219775,-0.13468263252006518,-8.148347125277243e-7,0.1784808735834877,0.07248885621367979,-2.102664467129012,-3.7083806562318404,-0.6124412190036461,-0.360104017035195,-0.04890432660041224,2.4271990445463634,-155.47227661217892,14937.276738189776,-1.9134190554383057e6,3.0636734480916953e8,1.19276293827496,-80.83580178063343,7766.4441803005575,-994857.5370832069,1.5929172593171972e8,-62.844779805804215,6057.093748731186,-775895.0187897326,1.2423249955681702e8,4723.084025514681,-605124.9255081078,9.688961433107768e7,-471935.125687051,7.556474659309389e7,5.8933324051207736e7
15.124636555228019,-1.1956980312063636,0.0015966518970417093,1.6580704994834266,1.6576586366974064,2.095046540996719e-7,1.6605818453600978,2.754151070690809,1.595266104498983,2.6425484039394584,3.995994078550432,4.989485853921764,1.3682990468723474e-13,0.00020826637167873865,1.4613654429888348,398.1196750895442,32.82543895504316,-1602.7189540726674,137786.91577046772,-1.660383268144734e7,3338.597697539024,24.439377018573083,-974.469202865732,78931.60312945426,-9.26052179449698e6,32.35781832333434,-924.5612821726031,68714.81196171576,-7.796223818888403e6,-937.3838273797885,60901.920015440905,-6.614302894153615e6,55420.32889706828,-5.666653201577422e6,-4.917842675391329e6,0.8298192928520048,0.9234122975061858,1.0007020790717984,272.738179055346,32.70048340773275,-0.1880782697815072,-0.0798939019919657,0.0008391683109605127,2.42633334941087,1.2609106267809675,-0.18807826978123687,0.2183896814435838,0.21847017986145817,0.21842545878904115,0.21831695900585443,3.4872623596431077e-15,0.20219180395233669,0.2099521000045216,0.020003987594281153,0.020003987594280702,0.0037272418568537807,398.1196750895442,398.1196750895532,3338.597697539024,4.369791263919697e-12,0.04393888119952681,-0.004442532116318818,1.0,10.0,0.0,0.0,0.0028478150315566957,-0.13309265173499005,-7.651923913232457e-7,0.17632211936940184,0.07129043250899672,-2.090176862825734,-3.6709724873882426,-0.6068572306498837,-0.3568886431078572,-0.04891770509418987,2.423362442619748,-154.98074309551546,14866.475133196504,-1.9013342754429388e6,3.0395034900211084e8,1.1906639806429622,-80.54126579237308,7725.8936723298375,-988096.1276674808,1.5795861377774084e8,-62.58754649490008,6022.5542009078945,-770249.0772463288,1.231332213424119e8,4693.893579163635,-600431.1089911966,9.598583947775172e7,-468048.07508075197,7.482368497401959e7,5.832714643955353e7
15.470474860408853,-1.1730896457480875,0.0015823047435376447,1.6515899221069021,1.651195946828267,1.9690835137671892e-7,1.654017715618324,2.7325174098477127,1.5901352363418675,2.623810259184612,3.9931840700152543,4.986607564653473,1.2377086962472513e-13,0.00020001668277224485,1.33395097666225,402.01476259214036,32.93097192675198,-1603.4241491793964,137557.98907315204,-1.6547647181044834e7,3283.239977418042,24.666183389206484,-979.2373793784966,79033.42719043697,-9.2498661156872e6,32.80078623575621,-934.6054405174967,69050.97199472212,-7.8072481312063765e6,-955.0994971002243,61477.31488944037,-6.643499300775679e6,56277.34065131478,-5.712028031914748e6,-4.979051416354106e6,0.8333404319264652,0.9250750318147948,1.0006832777120247,258.1901177960455,31.782040044092838,-0.18652978918783386,-0.07925824040798592,0.0008257931682947213,2.422930187538239,1.2594602499347896,-0.18652978918761995,0.2166758556450654,0.21676032195938652,0.21672446583164492,0.2166210819386081,3.080574846153107e-15,0.20089615075474174,0.20846632898101453,0.019782799746659984,0.019782799746659585,0.003785695200423948,402.01476259214036,402.0147625921485,3283.239977418042,3.947181510709204e-12,0.04325366669208895,-0.004351765056234368,1.0,10.0,0.0,0.0,0.0028359042490408524,-0.13151589718016055,-7.182082694852671e-7,0.17418210633452336,0.07010797786692329,-2.0796332720390263,-3.6369750955597953,-0.6013578803462394,-0.35385425173553015,-0.04893103537860695,2.4199618863868673,-154.54568341807422,14803.89980262597,-1.8906693917205664e6,3.018205045146518e8,1.189717144675139,-80.33547991716833,7695.319515061158,-982802.1892054116,1.5689142654939497e8,-62.44578467164338,6000.237608046318,-766316.0231022178,1.2233224427805825e8,4677.698181315682,-597516.2310024805,9.538556866639191e7,-465893.7661442853,7.437455878923602e7,5.7991701550579704e7
15.828498729404405,-1.1502109730884873,0.0015682775574384447,1.6451105901233603,1.6447342546058388,1.8495566545868068e-7,1.647456042761419,2.7109755978158177,1.585021859440209,2.6051689968579907,3.9907784786628415,4.986121401369739,1.1183243877476474e-13,0.00019199403501948402,1.216224244081346,405.9652313276227,33.054952822299576,-1605.400142614489,137461.43505051144,-1.6510565068856241e7,3228.0925170127725,24.917205431009318,-985.5029305239261,79269.41559308457,-9.256647536681997e6,33.27611019217435,-946.7950829413795,69557.40321011147,-7.838842203593814e6,-975.7206777555685,62254.86030969029,-6.695366798913011e6,57370.4556915984,-5.781586717476751e6,-5.065774251535843e6,0.8368893042291419,0.9267472444533541,1.0006645559116645,244.27560444206628,30.879473947188504,-0.18498893126804455,-0.0786253603307658,0.0008125790791434578,2.4200197603197964,1.2592186128560199,-0.1849889312678758,0.2149691429045782,0.21505751481608337,0.215030354720972,0.214931985280917,2.7179712154555936e-15,0.19960898547552952,0.20698814685448416,0.0195671689346195,0.019567168934619142,0.003849597841900151,405.9652313276227,405.9652313276301,3228.0925170127725,3.5621568169353715e-12,0.042576954017699765,-0.00426293680078384,1.0,10.0,0.0,0.0,0.0028238612377959596,-0.1299523659313191,-6.737649336580029e-7,0.17206080162836218,0.06894136705091461,-2.0710977418286496,-3.606456172546618,-0.5959485247543908,-0.3510046340997688,-0.04894431684081646,2.4170534835751147,-154.17401995564563,14750.510026076932,-1.8815816834668787e6,3.000079737986516e8,1.189974812477013,-80.22328426219866,7675.316362845786,-979066.807208671,1.5610686406973642e8,-62.42430948791841,5990.68943433061,-764175.0376646629,1.2184352685642752e8,4674.992346171705,-596449.084480269,9.510052666340378e7,-465531.8774280631,7.422725186705995e7,5.793534151648341e7
16.074211810710658,-1.1348067684996868,0.0015590986572361736,1.640791863501742,1.640427147992831,1.7733115302934e-7,1.643083093117452,2.696665821696744,1.5816224210725178,2.5927949486153747,3.989425115419797,4.987181798517169,1.0445380822962574e-13,0.0001867712234092096,1.1428151961457376,408.6324265151224,33.148739562052235,-1607.4974564723798,137478.3102678619,-1.6497540577187074e7,3191.4948122521214,25.098700429508476,-990.5730580434747,79506.8867031748,-9.271582492767302e6,33.61179054398118,-956.1956386104005,69996.18766703567,-7.872104486117271e6,-991.1965307711258,62893.59472646863,-6.743390735215748e6,58240.65210725158,-5.842356800787925e6,-5.138878467431598e6,0.8392707128040761,0.9278673273011144,1.0006521193314788,235.34006830895203,30.286164886557373,-0.18396595356686518,-0.0782049977941326,0.000803858882305697,2.4183839196795685,1.259756866240449,-0.18396595356672124,0.21383532341391173,0.21392626338549126,0.2139048062172224,0.21380972318875818,2.49852460790505e-15,0.19875551179044224,0.2060068811960626,0.019426580959158092,0.019426580959157766,0.0038953847462221596,408.6324265151224,408.63242651512934,3191.4948122521214,3.3248718336515168e-12,0.04213051973661151,-0.004204789452605058,1.0,10.0,0.0,0.0,0.002815760877203132,-0.1289173650669801,-6.454915557319755e-7,0.17065698695881665,0.06817237307041824,-2.066557215424428,-3.588079762634184,-0.592395200596206,-0.3492095011409343,-0.04895314368953225,2.4154186314812245,-153.96525990968328,14720.547805202223,-1.8764863235276637e6,2.989926485784159e8,1.1908435566888314,-80.20312495791481,7668.184080420666,-977493.6924571582,1.557503470572702e8,-62.47953780105357,5991.731724318804,-763789.6927250418,1.2169950058382055e8,4680.98185739478,-596806.6206742744,9.509300412610096e7,-466325.41290175484,7.430334040299912e7,5.805877201959108e7
16.45373237015572,-1.111470662150038,0.0015455815651268885,1.6343152894068071,1.6339677904648315,1.6639052027796488e-7,1.6365261882897282,2.6752791317533027,1.5765371709582798,2.574313707312684,3.9878132014911727,4.990936405277719,9.419684041191197e-14,0.00017912466043147003,1.0398763484667404,412.68835501658555,33.30756675928819,-1611.9376279561811,137638.51339304482,-1.6497390730631664e7,3136.926306356684,25.393292599496636,-999.6211493430549,79992.91303207143,-9.310862094747692e6,34.14486380445889,-972.3471987732403,70817.51463153596,-7.94165681334894e6,-1017.19750063714,64046.41411427818,-6.837117355584283e6,59776.30363373002,-5.956851000934627e6,-5.273502376686428e6,0.8428661571370711,0.9295553576865436,1.0006335322091233,222.43165271920327,29.408199946398454,-0.18243793288533106,-0.07757681499965875,0.000790912077006118,2.416437819801866,1.2616582784631396,-0.18243793288521803,0.21214065078086883,0.21223538778626308,0.21222234249291244,0.21213210384720455,2.1997664600948768e-15,0.19748214977801248,0.20454124062320278,0.019220575816103706,0.019220575816103414,0.003969095070224389,412.68835501658555,412.6883550165918,3136.926306356684,2.9959595464164886e-12,0.04146791273775445,-0.004119168533216699,1.0,10.0,0.0,0.0,0.002803505571702167,-0.12737591956199365,-6.050335772133145e-7,0.16856686032754295,0.06703192972177333,-2.0615269892002654,-3.5635312984682423,-0.5871494069810248,-0.34667681822396945,-0.048966342200645815,2.413473409477416,-153.716973059888,14684.935216319122,-1.8704342442795364e6,2.977875395729375e8,1.1932370887942647,-80.25924422541203,7667.349931455811,-976597.6998914764,1.554818601864087e8,-62.671360800969495,6004.955676772454,-764856.9521820202,1.2177109028629121e8,4702.1993769411765,-599024.7263662617,9.536931424665841e7,-469142.78652181174,7.469183419424218e7,5.849750415251292e7
16.846895864980798,-1.0878565872635308,0.0015323572029314757,1.6278409725436418,1.6275104290394347,1.5602229510330483e-7,1.629972743294442,2.6539873463718617,1.5714683110086942,2.5559281292818805,3.9867595212566984,4.997397767399615,8.484603018710595e-14,0.00017170236371163923,0.9450461692798043,416.81708537042806,33.490068786709486,-1618.0980689290545,137978.25403652995,-1.6523017941133585e7,3082.8460596091622,25.71617704230547,-1010.5404354807553,80647.91384003226,-9.372137365708388e6,34.71518950907852,-991.1494295273427,71850.48930872123,-8.036717459969561e6,-1046.8084284666443,65452.78503490781,-6.959048889849318e6,61614.0548286896,-6.101867758232976e6,-5.441043501272986e6,0.8464896454416511,0.9312528390182858,1.0006150276605343,210.098052524242,28.54394105832384,-0.1809177367946318,-0.07695150513687107,0.0007781252734355076,2.415168706555974,1.2649309834193105,-0.18091773679454323,0.21045336076992507,0.21055182692140467,0.21054702142410464,0.2104615242710214,1.9341870682520753e-15,0.19621689845934495,0.203083102127078,0.019020589583948106,0.019020589583947846,0.0040491636164677195,416.81708537042806,416.81708537043374,3082.8460596091622,2.6971282818032245e-12,0.040813749186999745,-0.004035461012584698,1.0,10.0,0.0,0.0,0.002791128048172905,-0.12584779583320727,-5.66824120874901e-7,0.1664954949479972,0.06590707386545452,-2.058706516584377,-3.54268503248817,-0.5820110357257002,-0.34434010047149555,-0.0489794897847101,2.412204363951411,-153.55496752595917,14661.707399785715,-1.8664889576392919e6,2.970024003129269e8,1.1969975032846403,-80.4248774864402,7679.113624680191,-977579.2463752555,1.555558912833143e8,-63.00035480796178,6032.938682062113,-768015.1563580883,1.2220929200536746e8,4738.878441809115,-603375.4248674001,9.60112206900954e7,-474025.1352429364,7.542924382316646e7,5.92594036103742e7
17.254282503687477,-1.0639626316791284,0.0015194160870416558,1.621369558588829,1.6210557030755348,1.4620152686159117e-7,1.6234234030753814,2.6327924427287135,1.5664156142277261,2.5376384768772278,3.986334284538334,5.006696084106584,7.633067480559158e-14,0.00016450332829693449,0.8577884065933812,421.02718700974935,33.69858026469411,-1626.1903070876895,138520.08087767294,-1.6577649775369473e7,3029.3630857501407,26.069156945835807,-1023.5085977320449,81488.93482635732,-9.457683760431673e6,35.3249798719467,-1012.8447302445154,73115.84528892807,-8.159825841065671e6,-1080.3687068271722,67138.90753251499,-7.112099645393761e6,63787.88206692556,-6.280804770350649e6,-5.64551882892411e6,0.8501411396295031,0.9329596881890578,1.0005966075295583,198.31844921028517,27.692648473673575,-0.17940549938614936,-0.07632912675275629,0.0007654985064138255,2.4146611065708,1.2696463440814634,-0.1794054993860802,0.20877361975175604,0.20887574514707322,0.2088790061369519,0.20879814673980313,1.6983788746187806e-15,0.19495966499906076,0.2016324900385647,0.01882682582857169,0.018826825828571456,0.004135975743311644,421.02718700974935,421.0271870097545,3029.3630857501407,2.4259202910313245e-12,0.04016803188390717,-0.003953661636423545,1.0,10.0,0.0,0.0,0.0027786325135749045,-0.1243330881238295,-5.307612637650814e-7,0.16444298673550045,0.0647977500174728,-2.058185746881598,-3.525645123605229,-0.5769880301761381,-0.34220408494613996,-0.04899258534091355,2.4116959165375067,-153.48985241582074,14652.363879909019,-1.8649016005409737e6,2.966865078364763e8,1.2021960655647312,-80.70742231941652,7704.447713924542,-980595.1504735806,1.5600250572721967e8,-63.474737359728806,6076.68327248594,-773418.9877217365,1.230429150718673e8,4792.066457172385,-610014.1767386375,9.704689571885157e7,-481128.5489887095,7.654321217163411e7,6.0371434026706256e7
17.53406813386092,-1.0478772664554021,0.001510941575850626,1.61705730919046,1.6167544269112917,1.3994660406816206e-7,1.6190598710791797,2.618717600489181,1.5630560868248264,2.5254990537356514,3.9864382054891374,5.014538848257609,7.108520685258962e-14,0.00015982753517573535,0.8035718007066905,423.8839652553862,33.85329759406127,-1632.775924706871,139006.22502630192,-1.6632009116038702e7,2994.0949066961634,26.32216608276567,-1033.3915986847503,82162.64388652115,-9.529504631377595e6,35.75463054066124,-1029.051431267328,74100.41051758364,-8.258955880966461e6,-1105.126758234355,68433.53950658243,-7.233131804773609e6,65443.51488869486,-6.420948863174716e6,-5.804742339657598e6,0.8525909518736061,0.9341027243827545,1.0005843755045913,190.76319171981444,27.131979619649826,-0.17840184948573562,-0.07591587393004051,0.0007571697390084347,2.414792010116951,1.2736296994673744,-0.17840184948567706,0.20765809160753199,0.2077626166783946,0.20777115840207996,0.20769333270216644,1.5561776240053969e-15,0.1941259355008937,0.20066962900249619,0.018701216012133724,0.018701216012133513,0.004197798714609155,423.8839652553862,423.88396525539105,2994.0949066961634,2.2593280800985817e-12,0.03974225584656766,-0.0039001875183856515,1.0,10.0,0.0,0.0,0.002770238849584947,-0.12333080289082832,-5.078634579667889e-7,0.163085198148489,0.06406681618458471,-2.059164855834656,-3.516457341317647,-0.5737077865907774,-0.3408940844455245,-0.04900128613917783,2.411825689284787,-153.50611479119638,14654.680352887215,-1.8652936831058476e6,2.967643525077152e8,1.206498992110177,-80.96482554531559,7729.42278833686,-983825.184046124,1.5652452954904908e8,-63.87639176592052,6115.177229027594,-778358.9452296612,1.2383526630682838e8,4837.3086972472975,-615803.1634345513,9.797297063596228e7,-487191.98413798446,7.751186917460412e7,6.132392231322919e7
17.966483565759034,-1.0235150073783716,0.0014984528609042888,1.610592777407022,1.6103061208980594,1.3098543218209984e-7,1.6125194202737911,2.597690442191898,1.5580302734645997,2.5073715062602817,3.9872385587117876,5.028876229451639,6.381824536089843e-14,0.00015299854685736763,0.727821394106214,428.2524719667985,34.11100374150586,-1644.6394534295016,139944.4801765377,-1.6743600894244598e7,2941.8589468012706,26.729797583197275,-1050.2413378732404,83359.51148730228,-9.661705391535854e6,36.43576332681407,-1056.2079651645479,75809.51477344385,-8.43584769660865e6,-1146.1654347561182,70657.88976749188,-7.446227297216872e6,68271.32404456082,-6.666049999072421e6,-6.0822484035883e6,0.8562886687162331,0.9358248309436802,1.0005661017885463,179.86257381924597,26.30078579493974,-0.17690330684472752,-0.07529856644570349,0.0007448107417040381,2.4157691678591977,1.28092696735157,-0.17690330684468195,0.2059914502943146,0.2060995136691238,0.20611583006306344,0.20604246678075763,1.363282462811441e-15,0.19288197188325615,0.19923174531579613,0.01851832790554179,0.0185183279055416,0.004296775451485636,428.2524719667985,428.2524719668029,2941.8589468012706,2.029174033050153e-12,0.039110675439989126,-0.0038215649152810393,1.0,10.0,0.0,0.0,0.0027575571254960583,-0.12183879256396332,-4.751630249868109e-7,0.1610645020542265,0.06298334426841035,-2.0627030886928788,-3.506030394388805,-0.5688972530102365,-0.33910415192731447,-0.04901429172289323,2.4128002066286975,-153.62980954135838,14672.378790398772,-1.8682963618607153e6,2.973614327078997e8,1.2142716641545532,-81.46137186483446,7779.9493018720805,-990654.0230161119,1.5767427427878207e8,-64.61488519047374,6187.914083513702,-787933.4108980853,1.2540888343450779e8,4920.929251262562,-626696.1611264646,9.974606239554396e7,-498449.2739811957,7.933470641668418e7,6.310016177721558e7
18.414719037427204,-0.9988727129145645,0.0014862248037946135,1.604134095331967,1.6038633756397895,1.2250990821313103e-7,1.6059860305627656,2.57676921258985,1.5530209283252412,2.4893438875491403,3.988896093301203,5.04643770381955,5.722125696052677e-14,0.00014639052987325734,0.6583526231000388,432.73227521074915,34.40217439284216,-1659.1548553200846,141163.30663591422,-1.689561280239998e7,2890.528995042466,27.173240385426897,-1069.751602870594,84803.21991908154,-9.826477299341574e6,37.16347187673198,-1087.096687916274,77826.38392276246,-8.650276909648558e6,-1192.329369064632,73258.50958357302,-7.701537075994454e6,71561.40141280998,-6.958197683248333e6,-6.412391602244497e6,0.8600135402429684,0.9375557377874523,1.0005479206611614,169.46396960787078,25.480836912812663,-0.17541334585194984,-0.07468445688543258,0.0007326138033394038,2.417785442029448,1.2898927366701591,-0.17541334585191454,0.2043330993236664,0.20444462575732864,0.20446853971219459,0.20439953177894737,1.1925801732490989e-15,0.1916460058636314,0.1978017145651007,0.01834230291398728,0.018342302913987113,0.004403647075426293,432.73227521074915,432.7322752107531,2890.528995042466,1.8209282611505544e-12,0.038487655143212327,-0.0037448522543834127,1.0,10.0,0.0,0.0,0.002744770960292985,-0.12036070517518724,-4.4435764975960436e-7,0.15906325958142645,0.06191543239527141,-2.0688304228584906,-3.499758535581189,-0.5642280684581487,-0.33752955783125527,-0.04902724066298837,2.414812580523008,-153.8858067754055,14709.049517633954,-1.8745233460063057e6,2.986006329082445e8,1.2237079371615223,-82.0997290992056,7847.435912586314,-1.0000783471824363e6,1.5930663238862094e8,-65.52740856320929,6280.03720863641,-800328.8353432969,1.2748768953941031e8,5024.984207831058,-640476.0787127886,1.0202406953306054e8,-512547.33236464846,8.164639885958478e7,6.533881219249047e7
18.722626221829245,-0.982290254590739,0.0014782140100033391,1.5998324184529122,1.5995721577679787,1.1711876919555894e-7,1.6016352262176583,2.5628832151763876,1.549690809306162,2.4773825775962486,3.990528143200484,5.0600160618785575,5.3168572455614915e-14,0.00014210764295644727,0.6153142777755876,435.7876700327612,34.61650894732287,-1670.4727169512905,142150.43632376826,-1.702217528850922e7,2856.8736798231507,27.490005506694967,-1084.3802605212693,85917.61830043794,-9.956480423216512e6,37.676042443507754,-1109.9603244038276,79360.52609777369,-8.816480232150683e6,-1226.2295244460556,75225.30644936253,-7.898035049150811e6,74043.18792775748,-7.182496026836644e6,-6.665832729836456e6,0.8625115176151096,0.9387143689049591,1.000535853693776,162.80151709943084,24.940187598374248,-0.17442498928011732,-0.07427690467774334,0.0007245734065877649,2.41976915367119,1.296846010382787,-0.17442498928008757,0.2032323512396554,0.20334614355965988,0.20337502329318516,0.20330885859132972,1.0899375859459601e-15,0.19082652624978652,0.19685285093493085,0.018228903924971562,0.018228903924971406,0.004479515010667862,435.7876700327612,435.7876700327649,2856.8736798231507,1.6933461770579963e-12,0.03807711133989124,-0.0036947754536805857,1.0,10.0,0.0,0.0,0.0027361919783159888,-0.11938320698941463,-4.2483054455851647e-7,0.1577401022111069,0.06121218456484812,-2.074417575247705,-3.497965098217759,-0.5611996245579308,-0.3366025990621298,-0.049035840501046875,2.416792914778264,-154.13805818598883,14745.219322586541,-1.8806708334890367e6,2.998250834112932e8,1.2309720531786237,-82.60982257324304,7902.655534740412,-1.0079398316311103e6,1.6069033097657278e8,-66.23919661121522,6353.106549036117,-810303.4647130771,1.2918223306987998e8,5106.6858810263475,-651419.557098429,1.0385223052867582e8,-523685.6101598324,8.348892502491777e7,6.711842062997232e7
19.198541149846506,-0.9571887110599996,0.001466404968677086,1.5933877160038339,1.5931428870138586,1.0940567410859918e-7,1.5951178590837463,2.5421514856922984,1.544710510749623,2.4595295867560885,3.993850502248706,5.083315511997996,4.7569856645181156e-14,0.00013586668685305827,0.5553620280969447,440.4859556075742,34.97100586674484,-1690.1957012415828,143925.2542937832,-1.7254669344304454e7,2807.333837761957,27.998879764772447,-1109.0012370486763,87842.87448249133,-1.0185350537884198e7,38.48858340944023,-1147.9999954930638,81978.65738314834,-9.10492131095704e6,-1282.2380296580495,78567.349351346,-8.237299083213624e6,78254.24621340484,-7.569355542246121e6,-7.103437336801999e6,0.8662798158915637,0.9404589583799043,1.0005178383663498,153.19993414674164,24.137847095440502,-0.17295023078582217,-0.07366850532801617,0.0007126509865290204,2.423807233934633,1.3088203191409238,-0.17295023078579916,0.20158886311193822,0.20170598845363916,0.20174216645940668,0.20168017459677237,9.511159038564658e-16,0.1896042003625977,0.19543655656888534,0.018064956181215536,0.0180649561812154,0.004600612444162395,440.4859556075742,440.4859556075776,2807.333837761957,1.5175585188563834e-12,0.037468599973474286,-0.003621267105198291,1.0,10.0,0.0,0.0,0.002723246665739695,-0.11792910863122832,-3.969929435928774e-7,0.1557722628562599,0.060170473972265874,-2.0851567342773736,-3.498989189197723,-0.5567931340486061,-0.335401412378881,-0.04904868854639549,2.4208246350386657,-154.65238657634336,14819.065996388701,-1.8932381073869006e6,3.023314005492302e8,1.2434081954878866,-83.51142984641096,8002.213516019623,-1.0223380942274202e6,1.6325726901713455e8,-67.47354722091448,6481.726614659822,-828085.3841152273,1.3223702156604904e8,5249.453610880388,-670742.3126312692,1.0711088046712798e8,-543291.9210586712,8.675891640399869e7,7.02739688848079e7
19.525424821477593,-0.9403055521169384,0.0014586680149165578,1.5890976472815967,1.5888629293143361,1.0450419133411618e-7,1.5907800394596265,2.528398809274954,1.5414008243320432,2.4476894552134127,3.996701350949165,5.100879933969665,4.4136982494885625e-14,0.00013182821077642047,0.518294514244595,443.7026684766356,35.231011025414325,-1705.3612517703039,145325.94423371812,-1.744132796008144e7,2774.994666268548,28.36188117095328,-1127.3614022015092,89312.72814146157,-1.0362966832885439e7,39.0609917353018,-1176.0772165535043,83957.26644037668,-9.32621016506796e6,-1323.3249320136206,81085.14430966621,-8.49663515619256e6,81424.95370775124,-7.865081206017423e6,-7.438610350254142e6,0.8688056410448389,0.9416261470518619,1.0005058880936037,147.05312460434516,23.608543392179353,-0.17197249591314115,-0.07326496493069432,0.0007047962376576619,2.4272734868496295,1.3178832709492352,-0.1719724959131218,0.20049858512934562,0.20061788765284422,0.20065882989950126,0.2005995575767201,8.678097477018059e-16,0.18879403994641228,0.19449723108558714,0.017959898369861865,0.017959898369861737,0.004686426779758743,443.7026684766356,443.70266847663873,2774.994666268548,1.4100549217062902e-12,0.037067871716567696,-0.003573340413032616,1.0,10.0,0.0,0.0,0.0027145689123737353,-0.11696803498487365,-3.7936879184786754e-7,0.15447192348605632,0.059484875383784504,-2.0939549240043034,-3.502232985804836,-0.5539524276575942,-0.3347299788558626,-0.04905721759436323,2.424285703605788,-155.09467312938472,14882.670735314157,-1.904079444945782e6,3.044968918384466e8,1.2527759516427452,-84.20976533911747,8080.653020421674,-1.033833625266313e6,1.6532876390633374e8,-68.41508466757637,6581.17312234033,-841991.1202395367,1.3464965149903345e8,5359.261816651191,-685747.7294422508,1.0966348609858504e8,-558493.784100243,8.93138603342116e7,7.274037183091149e7
20.030534466570433,-0.9147651728028459,0.0014472629362714472,1.5826746668870824,1.5824548396038611,9.749892619804677e-8,1.5842864886357804,2.5078801810776428,1.5364534483602679,2.430027680828834,4.002030151762616,5.1304110524632165,3.940396148922765e-14,0.0001259537796848877,0.4667684480519951,448.6692066208538,35.65962483320604,-1731.4925110473353,147795.00092876184,-1.777519019830521e7,2727.6224661644756,28.94433844131588,-1158.1309977915867,91831.0072674506,-1.0671852168342153e7,39.96859238642125,-1222.6955313643175,87318.33654745859,-9.70746763578351e6,-1391.1714880685704,85353.16747977726,-8.942410019927375e6,86801.19649863605,-8.373946514148947e6,-8.0170145821169475e6,0.872613479695211,0.9433824671446505,1.0004880593326726,138.20262383169708,22.822755472067964,-0.17051458534906752,-0.07266296797334271,0.0006931575471252576,2.4337574165638594,1.3331908762945197,-0.17051458534905262,0.19887185333019367,0.1989943526405417,0.19904228732763946,0.19898699878667614,7.553734521384447e-16,0.18758619101889243,0.19309599794605212,0.01780892941242204,0.017808929412421928,0.004823154279770686,448.6692066208538,448.6692066208566,2727.6224661644756,1.2622070288133572e-12,0.036474366593511554,-0.003503085981628913,1.0,10.0,0.0,0.0,0.002701488317621766,-0.11553939430158583,-3.5427747290512523e-7,0.15253936695468445,0.05847002569676202,-2.1097335461942253,-3.5110994635126778,-0.5498483720464877,-0.3339227159559715,-0.049069952758459615,2.430760287351373,-155.9238432543002,15002.161645038688,-1.924488631298144e6,3.0858190753231823e8,1.2685358694600353,-85.4151502130492,8218.190968274024,-1.054235755666661e6,1.6904129800813228e8,-70.01978029460221,6752.893311726975,-866266.2667068426,1.389013409818653e8,5548.190774643743,-711811.6190039143,1.141353190353629e8,-584892.5003352554,9.378506314787981e7,7.706321969731456e7
20.37732031311494,-0.8976004723868207,0.0014397917432832064,1.5784025673251099,1.5781924762896726,9.305232537991776e-8,1.579968059101534,2.4942801573963025,1.53316769680238,2.418322934572102,4.00634645629622,5.152304438319203,3.650804703717541e-14,0.0001221598333735411,0.4349820331026226,452.08399607354204,35.97304153479269,-1751.4022373942737,149714.19496175498,-1.803797677661256e7,2696.863428276984,29.35939401432857,-1181.000069044243,93741.63501501574,-1.0909416127330625e7,40.60812673948322,-1257.055031825992,89850.36056014808,-9.998508348255044e6,-1440.9348095228538,88564.3574416724,-9.282271364238374e6,90849.71924867833,-8.762611754027806e6,-8.46032999789589e6,0.8751637687805724,0.9445565557641559,1.000476242711622,132.5423376884063,22.304259811511947,-0.1695488217612569,-0.07226400606597057,0.0006854963566472827,2.439014651994599,1.3445962037456174,-0.16954882176124442,0.19779359262306317,0.19791817605693005,0.1979706683944098,0.19791797069160932,6.880496105177455e-16,0.18678612507033898,0.1921673435602374,0.01771285451739256,0.01771285451739246,0.004919867030433539,452.08399607354204,452.08399607354465,2696.863428276984,1.1719675936955997e-12,0.03608387813737781,-0.00345735291397019,1.0,10.0,0.0,0.0,0.0026927302978541185,-0.11459595950395599,-3.3841511215438413e-7,0.15126341402033938,0.057802671062001036,-2.1220508961972993,-3.519778627793449,-0.5472243716607244,-0.3335214326397887,-0.04907840108739691,2.436010148767809,-156.59784608016082,15099.528540178615,-1.9411593583085309e6,3.119267265579004e8,1.2802392921641683,-86.33175627879689,8324.308931017742,-1.070153301548838e6,1.7196393008076113e8,-71.22723084982526,6883.736892631574,-884956.7997313935,1.4220451859530687e8,5691.807814970091,-731809.6874270986,1.1759515527276856e8,-605162.0544998429,9.724459295396584e7,8.041579533216411e7
20.912827463650576,-0.8716602804858304,0.0014287819224985657,1.5720130250555697,1.5718172387366953,8.670520359396709e-8,1.57351012519387,2.474010112364067,1.528260162428105,2.4008793582903514,4.0140808676600415,5.188599579306932,3.2524283630132254e-14,0.00011665293439619042,0.39090116400953995,457.37961041353964,36.48822272929747,-1785.448359275906,153057.1645968997,-1.850099629401962e7,2652.075469049041,30.02473203874142,-1219.2282487250764,97000.16038866108,-1.1319892329973312e7,41.622398745176376,-1314.0508732009505,94143.20752272708,-1.0498397563650321e7,-1523.1217907470102,94005.9647805492,-9.865856753644684e6,97720.4148746475,-9.431752659239635e6,-9.226766902286245e6,0.8790046148116706,0.946321468031799,1.0004586315639785,124.4016270123068,21.53450830274887,-0.1681102385148527,-0.07166945115840552,0.0006741564164607576,2.448447881098595,1.3636107421446992,-0.16811023851484316,0.1961864514797522,0.19631408852034787,0.19637325865538205,0.1963243470972433,5.973933604165229e-16,0.18559430749710376,0.19078332105935972,0.01757588714708318,0.017575887147083087,0.0050736560543144125,457.37961041353964,457.379610413542,2652.075469049041,1.048117495534454e-12,0.035506179923101906,-0.0033904352742427394,1.0,10.0,0.0,0.0,0.002679546948488186,-0.11319501879138952,-3.158680682269674e-7,0.14936905746130597,0.056815849381457686,-2.143366287594519,-3.5371366642887185,-0.5434701646845116,-0.33313142867478074,-0.049091004908571684,2.445430421395042,-157.81098454576085,15275.311009872643,-1.9713470764972009e6,3.180018980621559e8,1.299695433977882,-87.8909318740831,8507.401151185448,-1.0979181061042505e6,1.7710733021109375e8,-73.26280288664032,7107.1426603828695,-917208.499396862,1.479566946880287e8,5936.71437382432,-766242.439463889,1.236040508561798e8,-640120.8810121957,1.0325968285863367e8,8.626383253328736e7
21.28015185325505,-0.8542482050189297,0.0014215732624886619,1.5677683959358428,1.5675819376836084,8.268202233908161e-8,1.5692206570501386,2.4605914088061427,1.5250042534345183,2.3893323689340957,4.020148267994104,5.215186300103748,3.009266128337527e-14,0.00011310479991131071,0.36377627454526984,461.03695641608107,36.863909220878796,-1811.225463508619,155631.51999471648,-1.886132527759951e7,2623.1891506032844,30.49840620608153,-1247.5849598442119,99464.35429033323,-1.1634171433784032e7,42.337220228581295,-1356.0347565017294,97373.91800125608,-1.0879371392182995e7,-1583.4242274415526,98101.59781533037,-1.0310839199414713e7,102901.40592260408,-9.943586636693574e6,-9.815729410265222e6,0.8815738656711823,0.9474998530090828,1.000446973630668,119.20199251339265,21.026696252079407,-0.1671584506278754,-0.0712759074317148,0.0006667012110322564,2.45585983191946,1.3776236453671642,-0.16715845062786738,0.19512249470634896,0.1952521178608306,0.19531563224937462,0.1952691763495524,5.432445451494984e-16,0.18480567481598092,0.18986711858346073,0.017489515054189886,0.017489515054189803,0.005182208103805293,461.03695641608107,461.0369564160833,2623.1891506032844,9.726906335294871e-13,0.03512659006965693,-0.003346963871907044,1.0,10.0,0.0,0.0,0.0026707340974541755,-0.11227104079381289,-3.0163926794726737e-7,0.14811986933484622,0.056167726359791996,-2.1595574434386684,-3.551718436776672,-0.541097231055101,-0.3330167263058775,-0.04909935740630757,2.4528323574064186,-158.76753088682068,15414.393062019397,-1.9953145399766248e6,3.228418947761183e8,1.3139987949367145,-89.06272222306042,8646.905529811065,-1.1192978155860468e6,1.8110237574444062e8,-74.78102749999846,7275.892440344776,-941827.1686686493,1.5238761347701454e8,6121.627604059537,-792495.4561307664,1.2822573194220713e8,-666837.7001369954,1.0789484747653712e8,9.078751150309142e7
21.846678972715786,-0.8279740875339033,0.0014109582346440034,1.5614295099024575,1.5612567148045258,7.694833062833261e-8,1.562815686441229,2.440621679721659,1.5201476943944645,2.3721481861714446,4.030745202471353,5.258799825230938,2.6756125317616335e-14,0.00010796833743210864,0.32626037825530374,466.7343937853747,37.47975147731768,-1855.068561369575,160082.6072163439,-1.9490741290282127e7,2581.4479259434347,31.256968963448756,-1294.9144455849632,103657.77434096721,-1.217563542588598e7,43.47094130982661,-1425.6565081360393,102850.23002142458,-1.15334820711693e7,-1683.0638837971085,105048.73999208013,-1.1075839050035153e7,111710.02183655283,-1.0826880125198357e7,-1.0837404243801976e7,0.885437423146112,0.9492685452922295,1.0004296252070157,111.7348198923461,20.273171037820482,-0.16574281294416837,-0.07069030939427068,0.0006556828030671743,2.468830742526979,1.4007655634103302,-0.1657428129441622,0.19353906604441934,0.19367159165633233,0.19374145743070595,0.193698579130398,4.705179554970871e-16,0.18363242388028772,0.18850358410357865,0.01736767862035661,0.017367678620356538,0.005354415419668713,466.7343937853747,466.7343937853767,2581.4479259434347,8.694085533975866e-13,0.034565900481355966,-0.00328350570364949,1.0,10.0,0.0,0.0,0.0026574928077360404,-0.11090108479152905,-2.8145359423119117e-7,0.14626802931483113,0.055210772643611815,-2.1869742597129362,-3.578318206899234,-0.5377486312617861,-0.33306973963699993,-0.04911180224858103,2.4657859714233017,-160.44853278698173,15659.82983314502,-2.0377857776084577e6,3.314542481057973e8,1.337569983902811,-91.03682400405205,8885.224330187211,-1.156218434654225e6,1.8806367767633116e8,-77.32202542741086,7562.075807660049,-984039.4763779667,1.6005804942473012e8,6435.345230921301,-837500.6664018106,1.3622289770679545e8,-712780.4851655322,1.1593717345618844e8,9.867228889222616e7
22.234679944585288,-0.8103697757860714,0.001404014991527645,1.55722605275702,1.557062136734326,7.33203772662282e-8,1.558568983606905,2.4274252804393206,1.5169307532584866,2.3607921028321477,4.038886065289809,5.290449563257346,2.4725146844958737e-14,0.00010466861102741739,0.3032413446991458,470.68680470229765,37.927602821264045,-1888.1103496908831,163490.26674116094,-1.9977379816933695e7,2554.7586443524665,31.796440877655023,-1329.9797553131755,106824.5453303194,-1.258951281501727e7,44.2698454747448,-1476.9321970507658,106973.01164465798,-1.2032248889266435e7,-1756.2067765061079,110284.55492531222,-1.1660252119699426e7,118365.8503975701,-1.150449774695083e7,-1.1625452049428092e7,0.8880172185716619,0.9504473318243531,1.000418161656399,106.97337704044405,19.776447124310245,-0.16480786741432588,-0.0703033835939213,0.0006484518050487082,2.4788178276919686,1.4176798216759638,-0.16480786741432077,0.19249267581591933,0.19262708383940594,0.19270107152398444,0.192660505633477,4.2719896274565647e-16,0.18285730709945944,0.18760246970910402,0.017291787931149417,0.017291787931149348,0.005475650153140258,470.68680470229765,470.6868047022995,2554.7586443524665,8.066628929093322e-13,0.03419816611132156,-0.003242391940671865,1.0,10.0,0.0,0.0,0.002648660048198058,-0.10999916469656064,-2.687424733887827e-7,0.14504903617491682,0.05458336968012971,-2.207435262877324,-3.5993327125980086,-0.5356667162858718,-0.3332593454142264,-0.04912003674555114,2.4757598797584484,-161.7489257926244,15850.581747907838,-2.0709480633581388e6,3.3821025971855605e8,1.354765812624498,-92.50860168069316,9065.378221349001,-1.1844314577551472e6,1.9343162368503687e8,-79.2058093177459,7777.1042575453275,-1.016112814816146e6,1.6594319092925555e8,6671.295345884613,-871713.821057409,1.4236111980315566e8,-747832.0355645193,1.2213028022601151e8,1.0477440914551848e8
22.831915366148735,-0.7838636515090179,0.0013938042425615505,1.550962075680818,1.5508111145404146,6.816012154660146e-8,1.5522414094587016,2.4078280496284705,1.5121416931166454,2.343926420443537,4.052852115234894,5.341924938013646,2.1946440408709054e-14,9.990739638637085e-5,0.27150056097739966,476.8706551579376,38.65959056443275,-1944.0781723644657,169354.45530038737,-2.082330021400483e7,2516.573669010051,32.65930374676331,-1388.4457388510007,112209.54474111146,-1.3302121384712914e7,45.536439096033085,-1561.9518251472555,113967.08485859734,-1.2889747911283948e7,-1877.1121115197486,119180.44749317352,-1.2667534169741832e7,129706.90318091205,-1.2677950767002169e7,-1.2998188779205948e7,0.8918882257826114,0.9522128026637883,1.000401138762617,100.14852669587776,19.040212387460087,-0.16342022320467564,-0.06972885487208397,0.0006377871569221746,2.4959970817756667,1.4454058007112465,-0.16342022320467173,0.19093870200166926,0.19107585223864337,0.19115584981611397,0.1911186397499897,3.6918661605963283e-16,0.1817063949172681,0.18626412230473519,0.017186270066888585,0.017186270066888526,0.00566739886339614,476.8706551579376,476.8706551579393,2516.573669010051,7.209673538451011e-13,0.03365617034164996,-0.0031825581630072954,1.0,10.0,0.0,0.0,0.0026354217145964044,-0.10866476467823474,-2.50752768416366e-7,0.14324575784684151,0.05365893732275551,-2.24157116956694,-3.636006515605855,-0.5327875655326559,-0.3337823394342523,-0.049132283090723164,2.4929166658177975,-163.99815159865923,16182.330403491924,-2.128939771445212e6,3.5008963087222314e8,1.382906587091758,-94.971163567543,9371.17138350087,-1.232866908292452e6,2.02736545968323e8,-82.34235295462845,8140.254210631638,-1.070928028894953e6,1.7610678901320833e8,7070.422360221965,-930260.0762294716,1.5297489122878253e8,-808065.9376880121,1.3288140368243065e8,1.1542720541627489e8
23.239977815424158,-0.7661490280307708,0.0013871362863742604,1.5468185725908692,1.5466759937050352,6.490213056141037e-8,1.5480563923384103,2.394909555155299,1.5089767396510116,2.3328072150361754,4.063416434168365,5.378984729455357,2.0260266844779156e-14,9.685978740921237e-5,0.2520879028524899,481.17818884540225,39.19026924693423,-1986.1005245454578,173826.95265449974,-2.1474993065493297e7,2492.434835831973,33.27207212444171,-1431.7200773739105,116274.87950114878,-1.3846866640685191e7,46.428393178629506,-1624.5567642293038,119238.01740669449,-1.3544802540231362e7,-1965.887781438612,125896.75024420509,-1.3439277859605655e7,138294.83684789925,-1.3581476703026231e7,-1.4061515600302825e7,0.8944664914111397,0.9533864920495694,1.0003899179351252,95.80598601231729,18.555607478286372,-0.16250600686308003,-0.06935017373722674,0.0006308051863951606,2.5090307225455417,1.4655332226465805,-0.16250600686307673,0.18991429928979034,0.19005322184939843,0.1901371079069013,0.19010205752922563,3.347387848732813e-16,0.18094776300309814,0.18538175002443225,0.017121650409376486,0.01712165040937643,0.005801937218122235,481.17818884540225,481.17818884540384,2492.434835831973,6.690488402566187e-13,0.03330158432552385,-0.0031439248584145367,1.0,10.0,0.0,0.0,0.0026266157344920016,-0.10778841146455378,-2.394540949342817e-7,0.14206161016799496,0.05305430904851553,-2.2667248998111766,-3.6640269016981577,-0.5310415425052456,-0.3342941227520847,-0.04914036881039338,2.505933383474594,-165.71501634632102,16437.09731325361,-2.173744964336157e6,3.593234888057478e8,1.4033050807200453,-96.79626003744849,9601.118954574937,-1.2697122723909523e6,2.0988543987928993e8,-84.6571749670202,8412.20495635444,-1.1124828245608038e6,1.8389515027934045e8,7369.926178772376,-974723.2378082682,1.611232596300205e8,-854019.4592929514,1.411712311494657e8,1.2368985834504594e8
23.86628958049342,-0.7395560199544688,0.0013773498391705876,1.540661660595727,1.5405312525876027,6.027917181685777e-8,1.5418386035808098,2.375779431252677,1.5042777669139544,2.316338867315612,4.081287901784115,5.43880428389171,1.7960764060347526e-14,9.247980660764089e-5,0.22540989136275957,487.94347088891453,40.0547114222814,-2057.0271023989367,181499.5215897288,-2.2604929409451924e7,2458.3517647036783,34.25047271398806,-1503.7998718960323,123187.8899215378,-1.4785483516504876e7,47.841067914719666,-1728.3264054148306,128190.79610543283,-1.467360089782383e7,-2112.633586308718,137328.6074852734,-1.4773781890910456e7,152958.5360854648,-1.5152262673159182e7,-1.592183132921518e7,0.898323854304816,0.9551391987781391,1.0003733027738304,89.59642107729472,17.83869969692232,-0.16115296580028143,-0.06878948157463317,0.000620536330904793,2.5311558525238276,1.4983149745084425,-0.16115296580027888,0.18839730002710553,0.1885387946574118,0.1886283312491263,0.18859640002825237,2.8875327978114367e-16,0.17982432780523797,0.18407485483288136,0.01703359821820046,0.017033598218200413,0.0060139064716042585,487.94347088891453,487.94347088891595,2458.3517647036783,5.983416946363167e-13,0.03278046387915408,-0.003087915086812695,1.0,10.0,0.0,0.0,0.0026134598366460205,-0.10649550795063256,-2.2350870102426751e-7,0.14031477985222254,0.05216588942730731,-2.3082209636574387,-3.7116478012112557,-0.5287018089372029,-0.3353129957909652,-0.04915236375090675,2.5280299600121645,-168.65000357932794,16875.685189177893,-2.251420810496564e6,3.7544427407214504e8,1.436484469634299,-99.83377838043252,9989.703053171539,-1.3327474003836648e6,2.2224736999217242e8,-88.49561111687336,8870.232702127567,-1.1833965017652297e6,1.97341777461711e8,7875.636493346017,-1.0507822446417343e6,1.7522716714175665e8,-933026.0831631356,1.555907748941876e8,1.381548655679685e8
24.292806021349516,-0.7218427474167878,0.0013709737225493367,1.5366020888922796,1.5364795141341163,5.7367959042358316e-8,1.5377394191604619,2.363208911276589,1.501181815540191,2.305515293571435,4.094635670583097,5.481560812532646,1.6570104167823448e-14,8.968830121019104e-5,0.20915097992331574,492.6723405762486,40.679167067276055,-2110.0997541185,187335.97577676104,-2.3473881578911003e7,2437.1330742973914,34.94390421062132,-1557.0911256801012,128407.67251863523,-1.5503799239579862e7,48.83454603965983,-1804.697407063342,134946.18860337258,-1.5538078828640036e7,-2220.352283388519,145974.07645329463,-1.579964420046389e7,164083.05796798549,-1.6366384383868719e7,-1.7368834320200935e7,0.900884556787713,0.956300581478188,1.0003623855189523,85.65569289930797,17.367886647546875,-0.16026436995637838,-0.06842109399176428,0.0006138342514885786,2.5477433619233825,1.5219680400700146,-0.16026436995637627,0.18740045248335002,0.18754360269086795,0.187636781909121,0.18760684752858772,2.6153748086530825e-16,0.1790860375492903,0.18321589349738973,0.01698096505978016,0.016980965059780112,0.006161997950697667,492.6723405762486,492.67234057624995,2437.1330742973914,5.556301008113077e-13,0.03244062254578903,-0.0030519018981133143,1.0,10.0,0.0,0.0,0.0026047397710987803,-0.10564909313271868,-2.1352448338807646e-7,0.13917128845928717,0.051586604227580525,-2.338492672571628,-3.7472554260280324,-0.5273394365351336,-0.336163120759836,-0.04916026114416239,2.5445961713482266,-170.86734584104357,17209.577210564465,-2.3110084290971784e6,3.879059139118518e8,1.4603961588109895,-102.07414943127401,10280.799932127578,-1.3805693914387382e6,2.317304418372852e8,-91.3177253981728,9212.444509749981,-1.2371040263254847e6,2.076495712415391e8,8254.54165180482,-1.1085472470410932e6,1.8607112645233798e8,-993346.8494956555,1.6673506166598892e8,1.4940833473190266e8
24.94495626076433,-0.6953513575436489,0.0013616402955211777,1.5305914891266883,1.5304802227239824,5.324832185491025e-8,1.5316709320811308,2.344659682541415,1.4966009920277523,2.289540185481021,4.116946374389693,5.550087022668559,1.4680066197602848e-14,8.569487629289568e-5,0.1868861755389258,500.12187574328004,41.69235976534146,-2199.3704349856566,197325.8896037629,-2.4978809766800866e7,2407.705201883504,36.048502702390216,-1645.7383798752298,137286.17733324764,-1.6743315316695949e7,50.405230084467604,-1931.1806485811264,146434.0895968161,-1.7031846442091376e7,-2398.2945515950387,160712.02281202885,-1.757967854665676e7,183107.74112010846,-1.848523950157168e7,-1.9910562477109436e7,0.9047015163630859,0.9580285618684717,1.0003462768617002,80.03643386632162,16.673232528643073,-0.15895386647477622,-0.06787756451566443,0.0006040106315959865,2.575589402998423,1.5602630919576248,-0.1589538664747746,0.18592946727749693,0.18607500971490396,0.18617346147572755,0.18614639468677513,2.253258593340745e-16,0.17799640989246315,0.18194807113806574,0.016911329975927113,0.01691132997592707,0.00639420350589363,500.12187574328004,500.1218757432813,2407.705201883504,4.976321491193713e-13,0.03194292607063603,-0.00299992663202356,1.0,10.0,0.0,0.0,0.0025917632358608677,-0.10440472590512204,-1.9947902267496158e-7,0.1374902722740999,0.05073831326614578,-2.387971803815595,-3.806677057999874,-0.5256109973052228,-0.33769957194629163,-0.04917193990805722,2.5724066130552092,-174.6223015788716,17779.95776013728,-2.4136925098968754e6,4.09568639235352e8,1.4990685755057376,-105.78586128592258,10771.065160567976,-1.4622104232438817e6,2.481159063657899e8,-95.98027483890107,9787.636956236962,-1.3287065535565808e6,2.254622201547827e8,8893.442024496086,-1.2073919777740547e6,2.0487687934674025e8,-1.0971509212302892e6,1.8617103842469144e8,1.6917307497933435e8
25.387215633141015,-0.6777772796423363,0.0013555769505921157,1.526643680193143,1.526539647220156,5.06613980983122e-8,1.5276855951644988,2.3325170999169145,1.4935940548151265,2.279079933124908,4.133423365042546,5.5987295803665225,1.3540962103123665e-14,8.316212769516286e-5,0.17336534443086915,505.3425098858923,42.42123404263346,-2265.9432261618776,204910.36381724445,-2.6135409061025664e7,2389.767544041904,36.829340129647896,-1711.1808752519541,143991.95643206153,-1.7693488174642473e7,51.50751795198425,-2024.1681126035226,155111.69109993774,-1.8179002034444973e7,-2528.785934583677,171872.10671725872,-1.8952598004588813e7,197558.44157372368,-2.0128890161959954e7,-2.1894820408056412e7,0.9072252992738519,0.9591690343901138,1.0003357325629723,76.48077981482423,16.218385647188022,-0.15809645930391958,-0.06752180697772153,0.0005976225531463495,2.5962510183080956,1.5877349960060154,-0.1580964593039182,0.18496652625539367,0.18511360152344838,0.1852154382154249,0.185190196102409,2.039652380858599e-16,0.17728294908860504,0.18111789927958458,0.016871206661044205,0.016871206661044167,0.006555595925320884,505.3425098858923,505.34250988589343,2389.767544041904,4.626997858203865e-13,0.031619581728199536,-0.0029666680415669465,1.0,10.0,0.0,0.0,0.002583198114760121,-0.1035931458999513,-1.9071343420650923e-7,0.1363939555180933,0.05018720795876851,-2.423760435833902,-3.8504191262919827,-0.524679383043525,-0.33890031029648504,-0.04917960310547898,2.5930419104776377,-177.43487506011178,18211.233454396195,-2.49206829373214e6,4.2625947599367875e8,1.5267844962991397,-108.51179315779041,11137.233544466088,-1.5240454164728406e6,2.6068257141163558e8,-99.3962722453609,10216.604049492347,-1.3980643048773492e6,2.3913393258813822e8,9371.527127069005,-1.2824971036049828e6,2.1936655484701645e8,-1.1764801695673538e6,2.012331952258227e8,1.845987636100371e8
26.060361197151472,-0.6516075736144724,0.001346728828049689,1.5208223995801693,1.5207287418278872,4.701093411181849e-8,1.5218096854930647,2.3146709802790486,1.4891624259017915,2.2637019126252325,4.160667172017804,5.676160029489161,1.1997868336099469e-14,7.955704523177863e-5,0.15491311938701022,513.5841369851962,43.5986131883977,-2377.534281495235,217869.99674146422,-2.8138178175175227e7,2365.510853299756,38.069577587181996,-1819.8535140797303,155401.29159505715,-1.933620227997886e7,53.245967043536155,-2177.958522699318,169882.33412725347,-2.0166894731905356e7,-2744.056798439736,190916.48754712497,-2.1342712131333027e7,222292.9198228995,-2.3007239937396113e7,-2.539201137896785e7,0.9109712900884398,0.9608587838885194,1.0003202364181567,71.42562485122899,15.54944966734621,-0.15683698858625217,-0.06699900960812313,0.0005882949799970688,2.6305942123576056,1.6319598037251608,-0.15683698858625106,0.1835512613855696,0.18370054126834914,0.18380725676651608,0.18378461843024957,1.7563190585151057e-16,0.1762340378995245,0.17989740152371853,0.01682055768089021,0.016820557680890174,0.00680724444601482,513.5841369851962,513.5841369851972,2365.510853299756,4.153938284786839e-13,0.03114791009182922,-0.002918907442337772,1.0,10.0,0.0,0.0,0.0025705084448617325,-0.10240469980760508,-1.7842258563921118e-7,0.1347885870804209,0.049383260660542536,-2.481788198789598,-3.9224162315619564,-0.5236299220942084,-0.3409687590163264,-0.04919089508891779,2.6273414966391306,-182.15963340329142,18943.43327086372,-2.6265486123508834e6,4.5520362735282844e8,1.5713631295538215,-113.00930519093143,11752.243010106376,-1.6294743111404213e6,2.824020015910461e8,-105.02040871966872,10936.392899471139,-1.5163549107500515e6,2.6279741382419974e8,10176.642106614407,-1.4110883711319459e6,2.4455379277431613e8,-1.3131268121109805e6,2.2757665928823853e8,2.117780750330746e8
26.514680164869876,-0.6343244573342114,0.0013409991639485744,1.5170149864094182,1.516927920945107,4.472490979079878e-8,1.5179669960552173,2.303036634083884,1.486265226006114,2.253673451408596,4.180581458332943,5.73076182304493,1.1070746002021545e-14,7.728229910756106e-5,0.1437438814731144,519.369679775187,44.44177368797247,-2460.469017399841,227694.63723379807,-2.9677721647493195e7,2351.1736006236797,38.943634069454305,-1899.9308624167888,164020.92184087817,-2.059798627816539e7,54.46274411412884,-2290.8431530950106,181048.5552850832,-2.1697830519318e7,-2901.6703187429994,205349.0117981779,-2.319197314736458e7,241090.79617688348,-2.5247115036111318e7,-2.8130290794411555e7,0.9134373112106334,0.9619691960705512,1.000310134704491,68.2363045485749,15.1129205304105,-0.15601633920943914,-0.06665822605701388,0.0005822531645929114,2.6558402027885046,1.6635109953111122,-0.15601633920943822,0.18262860386145954,0.18277928978040595,0.18288912406135982,0.1828681316918634,1.5896703871313356e-16,0.17554997466293093,0.1791014600451427,0.01679315439663669,0.01679315439663666,0.006981133742863702,519.369679775187,519.369679775188,2351.1736006236797,3.869726419853905e-13,0.030842707431167397,-0.002888501471012797,1.0,10.0,0.0,0.0,0.002562170636267908,-0.1016327258711276,-1.7077657731189558e-7,0.13374579799779868,0.04886299995182667,-2.5234462849463077,-3.9747738891767566,-0.5231712161380749,-0.34252680481684694,-0.04919827739134902,2.6525555162182624,-185.67247481426656,19494.024270040947,-2.7288249728740947e6,4.774670141030686e8,1.6031415971673268,-116.29943773622956,12210.448057839138,-1.7092507663534693e6,2.9907041842633075e8,-109.1270938091618,11472.365348908257,-1.6059320097485017e6,2.8099254840946996e8,10778.36692526556,-1.5088585655678702e6,2.6400742849656808e8,-1.417650245673739e6,2.4804900569791555e8,2.3305520209864134e8
27.20277051847944,-0.6087041800162584,0.001332664682201123,1.51142429892144,1.5113466253855168,4.1507152698819345e-8,1.5123251563212734,2.2860074515890725,1.4820127017349936,2.238989905866839,4.213183365832546,5.817123758638856,9.818212814374877e-15,7.406081831348241e-5,0.1285443631078164,528.5149636255996,45.797473462322024,-2599.0145859485374,244461.3261140485,-3.2345341589520212e7,2332.5188047413953,40.32753705105749,-2032.6408878712432,178690.85471943015,-2.2784295438794263e7,56.37627999657525,-2477.2082409150694,200068.43310783626,-2.435847050614823e7,-3161.2011799253232,229991.98056307586,-2.6421314463245474e7,273273.3934910674,-2.918129465855881e7,-3.2969316383407757e7,0.9170814396685449,0.9636072483103861,1.0002953497425955,63.71447120128121,14.473120853872658,-0.15481577231217641,-0.06615948109624786,0.0005734652310134268,2.6974303030570113,1.7140310647004673,-0.15481577231217566,0.18127809884385593,0.18143079787924127,0.1815451087131668,0.18152644964013875,1.369170829564355e-16,0.17454829221222548,0.17793602646761783,0.016761521875565327,0.0167615218755653,0.0072506335187883155,528.5149636255996,528.5149636256006,2332.5188047413953,3.4856450405894306e-13,0.03039927185247252,-0.0028450573716275575,1.0,10.0,0.0,0.0,0.0025498737697251753,-0.1005068143843165,-1.600872149116341e-7,0.1322248792187965,0.04810697132066659,-2.5905150379628434,-4.06001400008182,-0.5228580707140973,-0.3451327924253205,-0.04920911596683372,2.69409306902545,-191.53272040188858,20424.16426974596,-2.9037940781396283e6,5.1603699879092777e8,1.6539889284594531,-121.7075759188089,12978.333767271157,-1.8451873286654204e6,3.279106126328689e8,-115.86628175506954,12370.431629973726,-1.7587591939717287e6,3.125513394509367e8,11790.48342846923,-1.676379357280125e6,2.979114912540724e8,-1.5978555897446855e6,2.839573706629765e8,2.7065684159991384e8
27.66487555660968,-0.5918594273130344,0.0013272844544325703,1.5077827697732178,1.5077110233363753,3.9496660641940175e-8,1.508650720101208,2.2749501407776935,1.4792437126252733,2.229452309610535,4.236792232227366,5.877654681719767,9.067426941211467e-15,7.203823915498289e-5,0.11936685126751993,534.9412132887489,46.76393598133604,-2701.6488457824157,257159.85458213775,-3.439805738543518e7,2322.0320530875997,41.2997653018092,-2130.234729177667,189777.59112346987,-2.4467580764710132e7,57.71171321628662,-2613.749720761405,214455.84563848167,-2.6413418233162593e7,-3350.8456697999277,248675.0699385053,-2.892728767321362e7,297731.65964648064,-3.2251201681910463e7,-3.676708272565908e7,0.919469976767341,0.9646790735924494,1.0002857502301816,60.868895229440405,14.05701865565093,-0.15403661925404655,-0.06583567650373079,0.0005677942913823654,2.7277493286409022,1.749890815478309,-0.1540366192540459,0.18040118852250217,0.18055516588534137,0.18067232695524205,0.1806551331159856,1.2397520722566442e-16,0.17389758465579347,0.17717901078441378,0.01674665973624968,0.016746659736249656,0.007435730012730993,534.9412132887489,534.9412132887497,2322.0320530875997,3.255280338095064e-13,0.030113450861851875,-0.002817536232752253,1.0,10.0,0.0,0.0,0.0025418300402633683,-0.09977832397307806,-1.5345538180610958e-7,0.13124077345433893,0.04761955077122922,-2.638349605445697,-4.121399657520323,-0.522905982311864,-0.3470489711863103,-0.049216176829749,2.7243738633548356,-195.86223151177893,21120.56968891184,-3.036552272359919e6,5.456942701726408e8,1.690057374103312,-125.65021850866421,13549.341423463298,-1.9480196081312879e6,3.500756794508874e8,-120.77202243625757,13038.331389448289,-1.8745505455974063e6,3.3687264548927426e8,12546.080598759345,-1.8038523759783057e6,3.24167560699401e8,-1.735818034001075e6,3.119416454019581e8,3.001768114557499e8
28.361341424014586,-0.5669960050233518,0.001319481050402537,1.5024565426878396,1.5023931845795624,3.6671994137340665e-8,1.5032769426716468,2.258826692214452,1.4751948100939574,2.2155398018458645,4.275100010445257,5.972846944837401,8.05492527570202e-15,6.918743138351482e-5,0.10690168748561589,545.1066142563608,48.31102223089825,-2872.574266773847,278816.9901487369,-3.796020425221296e7,2309.2946372154984,42.83433828814182,-2291.6513693258644,208654.73252746265,-2.7391896078571018e7,59.80573684416867,-2838.7413220336007,238977.21656548601,-2.99955038665074e7,-3662.473579163358,280585.2949515643,-3.331639989468591e7,339596.70278520253,-3.765745252555944e7,-4.349252143995401e7,0.9229849294056137,0.966253735726872,1.0002717533626901,56.843249810402114,13.449124199539316,-0.15290103795658183,-0.06536356839270058,0.0005595746004749483,2.777304957334678,1.807035438727107,-0.15290103795658133,0.17912249574497063,0.17927829606916398,0.1793995332796647,0.17938440315766457,1.0687755828927716e-16,0.17294826994669116,0.17607472827289297,0.016733478040446725,0.0167334780404467,0.007720867936713536,545.1066142563608,545.1066142563616,2309.2946372154984,2.9443136300557867e-13,0.02969967705038941,-0.0027783976803585357,1.0,10.0,0.0,0.0,0.0025300171626086495,-0.0987197355249812,-1.442048227001274e-7,0.12981066017002318,0.046913713761143346,-2.7148975793458177,-4.2204648464531465,-0.523372450094462,-0.3501899683722087,-0.04922650926011447,2.773867110670575,-203.042926614275,22292.61511071195,-3.2632802690823153e6,5.970919569866494e8,1.7475002764475365,-132.11034543585217,14504.74135497171,-2.1232608415555903e6,3.884992474421269e8,-128.79928038452897,14156.315414574983,-2.072256899836395e6,3.7916688666488105e8,13815.75547406092,-2.0224781780023049e6,3.700587031498405e8,-1.973892748649379e6,3.6116931221204805e8,3.5249344226921016e8
29.05973140733621,-0.5426695900219025,0.0013119987062520922,1.497300750091251,1.49724518193942,3.406316198445484e-8,1.4980757744002993,2.243275008035519,1.471276541938366,2.2021146109114733,4.316970489299216,6.073261230801815,7.16472494880569e-15,6.654955255925397e-5,0.09584841049925687,555.9431464655321,49.97905525904453,-3065.9401413287383,304062.8761956061,-4.220543498947849e7,2300.210608605392,44.46253318556492,-2472.8678101952646,230627.8199046742,-3.088337747007159e7,62.01019972155596,-3090.2085942070194,267553.4703044409,-3.4290004587395236e7,-4009.5715392143425,317856.0014670063,-3.8607477034538776e7,388602.81643570226,-4.4215039145908974e7,-5.1700943915625505e7,0.9264118483251246,0.9677859605867413,1.0002582538546556,53.09505410373332,12.861281503540566,-0.15180635414376598,-0.06490826350528661,0.0005517018268318586,2.8319789565132067,1.868309720471268,-0.15180635414376556,0.17788914060956276,0.17804665268679404,0.17817173124655383,0.1781585067956941,9.221267809142197e-17,0.1720320390277564,0.17500910107652867,0.016730867976092915,0.016730867976092897,0.008014165756419278,555.9431464655321,555.9431464655328,2300.210608605392,2.6704698432758154e-13,0.029303981743012714,-0.002741787195604993,1.0,10.0,0.0,0.0,0.002518528773129288,-0.0977028544753212,-1.357370035046782e-7,0.12843676101867552,0.046238414252283616,-2.797337470281658,-4.328091401415037,-0.524321558459239,-0.3536484091215516,-0.04923652082528729,2.828472405261228,-211.1153239901531,23635.158153444623,-3.527909795004702e6,6.582182356692764e8,1.8090546126661105,-139.2785610679075,15592.761380478696,-2.327458769302879e6,4.3424459428944826e8,-137.69293728500833,15430.458233302536,-2.303232547790328e6,4.2972457578607786e8,15269.3499590785,-2.2792585241003567e6,4.252516050607674e8,-2.2555316402149824e6,4.2082519283572745e8,4.164448391350608e8
29.525311528668617,-0.5267750920483574,0.00130718797672099,1.493961165495748,1.4939104632955358,3.243631977001779e-8,1.4947071392909963,2.233230945027614,1.468739018152024,2.1934406212411193,4.3469089990170175,6.143075431930767,6.631936558148425e-15,6.490498081241127e-5,0.08918595433766109,563.5634855522503,51.16057972732219,-3208.5782339172074,323179.2411957379,-4.548323878333594e7,2296.210290419626,45.6012338524806,-2605.749794179762,247251.0884710925,-3.358413457390071e7,63.54194844570922,-3273.921301013022,289191.6638935095,-3.762330194530423e7,-4262.390521525552,346123.06094902277,-4.273227454600649e7,425826.0146351027,-4.935172023504939e7,-5.816121144154117e7,0.9286445345323452,0.9687826406779272,1.0002495357405583,50.74239236042909,12.480727475348234,-0.15109968066033552,-0.06461423691866,0.0005466459948635111,2.8713987407875226,1.9115133260502943,-0.15109968066033513,0.1770925748091206,0.17725116791611267,0.17737868015077196,0.17736664056507034,8.361533779666563e-17,0.1714399640415252,0.17432058884670562,0.01673476202511399,0.016734762025113974,0.008213754834913387,563.5634855522503,563.563485552251,2296.210290419626,2.506290775598652e-13,0.029050215871575445,-0.002718751065616275,1.0,10.0,0.0,0.0,0.002511059553805105,-0.0970482965517243,-1.3049680827120738e-7,0.1275523048757216,0.04580514270485598,-2.8556494133754335,-4.404700364439952,-0.5252264523149617,-0.3561287040474473,-0.04924301310933539,2.8678427150670336,-217.0331512434849,24635.86229304184,-3.728461516600541e6,7.053181069570527e8,1.8524345838709202,-144.48255876878676,16400.50127883268,-2.4820985637100725e6,4.6954192812280333e8,-144.1418415925121,16377.12814776797,-2.4785612199796806e6,4.688727409873669e8,16353.299691683247,-2.4750289492742196e6,4.6820450676781976e8,-2.471499351640719e6,4.6753722457063556e8,4.668708779980452e8
30.222152044127625,-0.5034478385403707,0.0013002349348425692,1.4891009405029358,1.4890570575879911,3.015341888553599e-8,1.4898051121558704,2.2186545803270286,1.4650466199282244,2.1808477161011646,4.394917790440921,6.252062725879227,5.913828829595598e-15,6.260206666615641e-5,0.08014370353261065,575.62453646169,53.040732308758535,-3445.224080709009,355793.9801788144,-5.119520516281507e7,2293.321282089759,47.3910824735972,-2824.9509214906166,275592.6182218135,-3.8300345759173915e7,65.93387434422712,-3575.8220283031555,326112.6565784129,-4.346413665667136e7,-4676.535652707551,394419.576266899,-4.999066260261918e7,489498.9855150554,-5.843185729988158e7,-6.963144889706735e7,0.9319122098582777,0.9702390975378716,1.0002368844566611,47.42029644304127,11.927054159840539,-0.1500745864779628,-0.06418757860356439,0.0005393487665420223,2.9351797917086855,1.9799457333060606,-0.15007458647796248,0.1759365624277377,0.1760966898890719,0.1762276677851173,0.17621728129002234,7.226016346547188e-17,0.17058023465667682,0.17332098906915622,0.01674864595638802,0.016748645956388003,0.00851850249787002,575.62453646169,575.6245364616907,2293.321282089759,2.284547841903943e-13,0.028684469109818467,-0.002686189762410281,1.0,10.0,0.0,0.0,0.0025001506539001858,-0.09610146731768182,-1.2320010423382313e-7,0.12627277109312518,0.04518036430225186,-2.948271667479018,-4.527063401042064,-0.5269966575340369,-0.36010847941678903,-0.0492524755005839,2.9315438025305793,-226.78145972254043,26314.16854165191,-4.070914339385011e6,7.872048046609864e8,1.9211158197693055,-152.97886577140804,17750.62086352319,-2.746096936277635e6,5.310209119647225e8,-154.65807447459383,17960.9256154992,-2.778631993056394e6,5.373122874121425e8,18173.241831410636,-2.811552551394416e6,5.436782002747906e8,-2.8448608437378947e6,5.501195341565788e8,5.566371680266757e8
30.915497244764996,-0.4807654182912634,0.0012935918055781825,1.4844211991184593,1.4843835772751623,2.8046223463422677e-8,1.4850856515630024,2.2046655835237803,1.4614918620133854,2.168756654201438,4.446721250916407,6.366128329009466,5.282218218053653e-15,6.0486893007242456e-5,0.0721243168607211,588.4886751884752,55.0549176822965,-3711.897455622082,393855.77744292095,-5.804203695617373e7,2294.190091265352,49.28158836042677,-3070.355941588537,308645.15779128525,-4.396841930508437e7,68.44039165047829,-3912.2538791996453,369202.9332385692,-5.051154454479638e7,-5136.209126635995,450854.73541162454,-5.878960886989951e7,563971.7227677937,-6.949357257644832e7,-8.367043060891823e7,0.9350792929442485,0.9716481819184583,1.0002247439205816,44.331655777731235,11.393978599621184,-0.14909131290076474,-0.063778163695434,0.0005323898843007959,3.0047874804719177,2.0528554972352877,-0.14909131290076447,0.17482713073399678,0.17498869204246842,0.1751229220255724,0.17511404534873193,6.251402747958474e-17,0.1697545806568333,0.17236120589625264,0.016771647839551096,0.01677164783955108,0.008828826790449324,588.4886751884752,588.4886751884758,2294.190091265352,2.0889408668284882e-13,0.028336304273808816,-0.002655931798881758,1.0,10.0,0.0,0.0,0.002489603931523615,-0.09519626685519739,-1.1652872145508296e-7,0.1250492903664033,0.04458521507982102,-3.0472443036658334,-4.658579135018277,-0.5292666248415836,-0.36439635167229184,-0.04926160619239047,3.0010643193075612,-237.6647427886529,28230.928690957804,-4.471011406656662e6,8.850745216833155e8,1.9942553992651075,-162.3732464686325,19287.45316395464,-3.054608111632883e6,6.046854956070911e8,-166.26906734127803,19765.86724426062,-3.130375905113398e6,6.196843435262976e8,20255.675971172375,-3.2080231125253346e6,6.350552275325286e8,-3.287594071785514e6,6.508073763046094e8,6.669502327013426e8
31.603655898447357,-0.45875019853835686,0.0012872504189294957,1.4799219082403556,1.4798900119808258,2.6100519597595885e-8,1.4805486611121166,2.1912586123554147,1.4580745776140729,2.1571633312850587,4.502401054738254,6.485238515590795,4.726202824098185e-15,5.854908526366148e-5,0.06500638554554912,602.2113531866142,57.20867206504685,-4012.1140951612633,438313.8488738361,-6.627151308883716e7,2298.8374276061163,51.275788193329284,-3344.8927091230644,347228.28883856937,-5.079927327850276e7,71.06318623455472,-4286.838732770718,419526.84115827124,-5.903620980724551e7,-5645.844929359586,516813.8353921244,-6.947834956241678e7,651049.3157853566,-8.298982782726912e7,-1.0086859922387968e8,0.9381436372787093,0.9730091898553153,1.0002131094419533,41.46004288273563,10.881351164331269,-0.14814942271477416,-0.06338582988997303,0.0005257609630530964,3.080512820451355,2.130396519644332,-0.1481494227147739,0.1737638574262405,0.1739267570936531,0.17406403569611056,0.17405653268963925,5.414143420875629e-17,0.1689627328965477,0.17144091622406737,0.016803135035430062,0.016803135035430048,0.009143778402257807,602.2113531866142,602.2113531866148,2298.8374276061163,1.9161553056002415e-13,0.028005268989269846,-0.0026278683650056934,1.0,10.0,0.0,0.0,0.0024794245449225403,-0.09433195612951836,-1.1042793328839366e-7,0.12388085391850279,0.0440189163381543,-3.152771638592682,-4.799512495441285,-0.532040316997852,-0.36898916461637543,-0.049270407510133875,3.0766949146977223,-249.79424609390566,30419.451464810772,-4.9390171577325165e6,1.0023586148428209e9,2.072007152842862,-172.75265486129587,21037.478380997258,-3.4157245587385856e6,6.932109676319721e8,-179.078045417683,21823.643421998015,-3.5433693000433617e6,7.191160519867578e8,22638.722728762063,-3.6757841330324584e6,7.459892003718498e8,-3.813145087252822e6,7.738665896557336e8,8.027857342363904e8
32.28512414077464,-0.43741643420379744,0.001281201227158179,1.4756014816011187,1.4755748006841798,2.4302860707288857e-8,1.4761924814874112,2.1784239236172027,1.4547934627481,2.1460598710774,4.5620401664013315,6.609374648257798,4.236161166604015e-15,5.677826561560635e-5,0.05868154795879386,616.8518719149905,59.508001538516105,-4349.8413177045795,490299.7806809362,-7.619194162458059e7,2307.281262095887,53.37698081028135,-3651.836267950114,392314.41615075566,-5.905505852227237e7,73.804021387103,-4703.587050349489,478340.3311352886,-6.937408123656836e7,-6210.295044825697,593921.5281575938,-8.248951896644972e7,752834.4024849245,-9.948044423896946e7,-1.2195361157536301e8,0.9411042141890426,0.9743219092420646,1.0002019725129265,38.78956546147711,10.38888106507838,-0.14724817278936536,-0.06301028637354386,0.0005194517818167388,3.1626676533381395,2.212738946255697,-0.14724817278936514,0.172745970855863,0.17291011865632755,0.1730502530608631,0.17304399514130472,4.6940625123538647e-17,0.16820416878393463,0.17055949728933137,0.01684245490702759,0.01684245490702758,0.009462436600333569,616.8518719149905,616.851871914991,2307.281262095887,1.7632775565193639e-13,0.027690816640800257,-0.0026018839520693133,1.0,10.0,0.0,0.0,0.0024696138193923012,-0.09350753007069408,-1.048463994575777e-7,0.12276609836120544,0.04348053576554205,-3.2650807017309944,-4.950159751622248,-0.5353211900862687,-0.37388429561978676,-0.04927888425826298,3.1587470402640108,-263.29505142404616,32918.610756574475,-5.4873228133216e6,1.143333541455433e9,2.154541234500203,-184.21456979390004,23031.52959454088,-3.839209362044381e6,7.999341209263837e8,-193.1998126054842,24171.03987406082,-4.0291584822633956e6,8.39511711668586e8,25366.47138743265,-4.22850558924236e6,8.810474444834161e8,-4.4377134809577875e6,9.246382011983379e8,9.703856428974957e8
32.95857406629948,-0.41677156387431974,0.0012754337640891943,1.4714571143746473,1.4714351654176876,2.264067921996362e-8,1.4720142284510336,2.166148428671602,1.4516463244281548,2.135435520048182,4.625724894864665,6.738533810167426,3.803654547529547e-15,5.5164290896987795e-5,0.05305377978368854,632.473754778306,61.95944043547111,-4729.561908131131,551164.5991669443,-8.818804730993374e7,2319.5406500070862,55.58873061230391,-3994.852193111704,445058.34181007213,-6.906235191112766e7,76.66470525837232,-5166.939459717738,547126.0691578176,-8.19428214412641e7,-6834.865044409945,684083.0339305251,-9.835965945195462e7,871774.7975749694,-1.1965765301403528e8,-1.4782210673469502e8,0.9439609158179296,0.9755865283403345,1.000191321723944,36.30507675605176,9.916169401750402,-0.14638658880064265,-0.06265114477565747,0.0005134508528716983,3.251588634172501,2.30007041340468,-0.14638658880064248,0.17177243378347434,0.17193774484022364,0.172080553097955,0.17207541946484126,4.073947969958958e-17,0.16747817226768916,0.16971609769353238,0.016888948353386536,0.016888948353386522,0.009783914684526922,632.473754778306,632.4737547783064,2319.5406500070862,1.6277610922742726e-13,0.027392335713349793,-0.0025778598531177965,1.0,10.0,0.0,0.0,0.0024601699685918668,-0.0927217897563101,-9.973649516764834e-8,0.12170340261311813,0.042969036418697995,-3.384423100855754,-5.110851490486759,-0.5391126338442488,-0.3790797676646558,-0.04928704309797841,3.2475569299638147,-278.30820565523584,35773.893053901,-6.130933531597939e6,1.313349824886416e9,2.242045343000558,-196.8683866132082,25305.573148806616,-4.3368717974058585e6,9.290313926651864e8,-208.76210988929296,26850.811871465372,-4.601694982376682e6,9.857609681913366e8,28489.957332410573,-4.88268916158193e6,1.0459546283683685e9,-5.180839656870477e6,1.1098239018207326e9,1.1775932199881582e9
33.84203882799591,-0.39031922345077225,0.0012681630074469112,1.4661986244499894,1.4661822808014626,2.061521120260079e-8,1.466713318331245,2.1506239047734406,1.447653531468039,2.121992582306228,4.7170897601984985,6.918583417644792,3.303887447762881e-15,5.3239555582848366e-5,0.046489687660534094,654.9479720261718,65.47701478121357,-5310.035958084718,648965.4761515609,-1.0826074889488669e8,2341.8628465219585,58.71634636527211,-4515.481247497925,529704.3522027077,-8.584890590606168e7,80.66848654628083,-5865.8060845824375,657423.3161479313,-1.0308814980176623e8,-7771.233461332945,828519.0512441105,-1.2514083586884466e8,1.0620345896449126e6,-1.5380358891322577e8,-1.9169921486341214e8,0.9476094416878912,0.9771987726520854,1.0001778533257548,33.25722152311093,9.315788347245459,-0.14529752509479932,-0.06219700316697105,0.000505907839843542,3.381310801321291,2.424631693904845,-0.14529752509479915,0.17054122779041683,0.17070796699157367,0.17085407604276698,0.17085026705896575,3.3776551389473266e-17,0.16655934218059382,0.16864893000490813,0.01696096792673903,0.016960967926739016,0.010215475216911683,654.9479720261718,654.9479720261722,2341.8628465219585,1.470291750193192e-13,0.027018075983900162,-0.0025486714336596934,1.0,10.0,0.0,0.0,0.0024481412601421557,-0.09173200137003122,-9.358181624632355e-8,0.12036433709375366,0.04232694568107928,-3.5549702544172286,-5.341371312907311,-0.54496856183942,-0.3864721552062191,-0.049297440940945736,3.377117139226245,-300.956717192432,40228.41423411819,-7.169386561886713e6,1.5970719114257345e9,2.366807401004332,-215.80866175251242,28846.806824268166,-5.140990868279123e6,1.145220992378366e9,-232.00057026605324,31028.004696457723,-5.529717378583714e6,1.2318147172663999e9,33373.68791612731,-5.947836778479086e6,1.324956061595819e9,-6.3975694858382065e6,1.4251401120879364e9,1.532899377069432e9
34.492490262784514,-0.37128137862763383,0.0012630097725473944,1.4624494602522478,1.4624368288557752,1.922554160623684e-8,1.4629343004287618,2.139590132893033,1.4448070740404497,2.112433805487368,4.790580469738904,7.059536780300116,2.9786266551531434e-15,5.1954620570821704e-5,0.042177131021115144,673.1334056248098,68.31208349383033,-5808.622874932588,737387.4644659035,-1.2718841906423688e8,2363.127085120734,61.201326900904164,-4959.478857388177,606109.8046459258,-1.0170912541397724e8,83.81568638815708,-6457.91885212227,756841.6729423685,-1.2311118890364224e8,-8559.52132419289,958498.5596128893,-1.5055656428596917e8,1.2328847867951612e6,-1.862703409705767e8,-2.3347424224992803e8,0.9502271923902755,0.9783535303261266,1.0001682819450317,31.152884550388926,8.887230048122584,-0.1445238748651182,-0.06187426863247495,0.0005005777881989773,3.487495583284548,2.5244374631968087,-0.144523874865118,0.16966617341043938,0.16983389825590955,0.1699822983090466,0.16997936199625202,2.937643769648269e-17,0.16590584338655132,0.1678900942191563,0.017021673799538027,0.017021673799538017,0.010540293799804387,673.1334056248098,673.1334056248103,2363.127085120734,1.3671694537478717e-13,0.02675429467044894,-0.0025287613564007627,1.0,10.0,0.0,0.0,0.002439533809491333,-0.09103121902636545,-8.940870055900647e-8,0.11941595601648868,0.04187384096150108,-3.691848231416457,-5.526991560380805,-0.5499667107556689,-0.392364678572503,-0.04930489044131479,3.4831694224601284,-320.1551650927581,44138.481034556986,-8.113242679148552e6,1.8640816206066256e9,2.4667418366109892,-231.74767838329052,31950.103140181804,-5.872855962080529e6,1.3493350506543598e9,-251.50457619852136,34691.12746115176,-6.376692870297357e6,1.4650955151315572e9,37666.87052937592,-6.923754399400025e6,1.5907871546251948e9,-7.517746794250853e6,1.727261972985734e9,1.8754450548991694e9
35.3419409986448,-0.34695261648386594,0.0012565173258719403,1.4577007664433017,1.4576924816056036,1.752723911044019e-8,1.4581482583600354,2.125656324545591,1.4412022028437836,2.1003574712880493,4.895395750392883,7.255447509426916,2.6009452500506144e-15,5.043690262284078e-5,0.037122928622970244,699.3068868940354,72.37101433392569,-6570.59645154835,880065.7932470711,-1.5915353972701028e8,2397.5879568352398,64.70855521263205,-5632.996385450917,729131.7539196918,-1.2853112570061791e8,88.20729294207392,-7349.819258006763,916574.3912263779,-1.570232263848509e8,-9738.680416929845,1.1668261708812441e6,-1.9365939011477298e8,1.5059059841037663e6,-2.4138385389687076e8,-3.0441412820403486e8,0.953562681444569,0.9798224929152753,1.000156196248416,28.56634790645329,8.343696888605875,-0.1435473387954099,-0.06146675462675865,0.0004938831027133598,3.6417801425519407,2.6665001959588324,-0.14354733879540976,0.16856113034701906,0.16873006478632632,0.16888129255816478,0.16887937289103522,2.4415847453383084e-17,0.16508005865275102,0.16693138473059757,0.017110360830702647,0.01711036083070264,0.010973469235707821,699.3068868940354,699.3068868940358,2397.5879568352398,1.2466278332044722e-13,0.02642385395044449,-0.0025046418116318877,1.0,10.0,0.0,0.0,0.0024285943902921606,-0.09014948448141216,-8.436831679677288e-8,0.11822227911162062,0.04130549982716297,-3.886954749907009,-5.792324273693177,-0.5574494448398192,-0.40068633053245395,-0.04931437585180447,3.6372615512068966,-349.10798190098654,50259.24762836187,-9.647002717211287e6,2.314526576319543e9,2.6089471018457076,-255.61793520083344,36799.975367398474,-7.063565021448039e6,1.6947034513691468e9,-280.6228860720173,40417.58325372971,-7.757946154151228e6,1.8613005923364701e9,44390.39038596439,-8.520588230047464e6,2.044274995984739e9,-9.358199638912596e6,2.245236623555358e9,2.465953689942217e9
35.964726522699266,-0.32948436612218673,0.001251917746342844,1.4543201140939102,1.4543146716969095,1.6358499119602078e-8,1.4547413322106673,2.1157649850254185,1.4386362559359203,2.0917813041089963,4.979280714322642,7.4084351333394745,2.353871533390708e-15,4.9435352724211916e-5,0.03378549711044436,720.4954806121705,75.6364957946865,-7225.12442528159,1.0096119335442119e6,-1.8957078504735005e8,2428.0836085822266,67.49027070335572,-6207.161840557426,840533.9104549662,-1.5407259119362885e8,91.64902455443551,-8104.57093906933,1.0608206817195928e6,-1.8933824385619265e8,-10729.18339639845,1.3543734978690993e6,-2.347511462942861e8,1.7508019269994802e6,-2.939282881599768e8,-3.720101102890517e8,0.9559508841429334,0.980872615556128,1.0001476178493316,26.77676300798163,7.9561888051547,-0.14285442370698592,-0.06117749947212993,0.0004891548947455231,3.7676612054119536,2.7801414495103938,-0.14285442370698578,0.16777668518343075,0.16794645437828024,0.16809964507509456,0.16809838694315582,2.1268344435048802e-17,0.16449351353011155,0.1662505352127072,0.017181918411582293,0.017181918411582286,0.011297484193778497,720.4954806121705,720.4954806121708,2428.0836085822266,1.1672018691594e-13,0.026191114200335885,-0.002488233298341862,1.0,10.0,0.0,0.0,0.0024207812264620534,-0.08952577578199841,-8.094045043295229e-8,0.11737760620680292,0.040904654469514384,-4.0432176010974406,-6.005350973374376,-0.5636839714257971,-0.4072776684287107,-0.049321166893021816,3.7629856691256407,-373.65897671096764,55653.08375987021,-1.1051551741802182e7,2.7431567512951164e9,2.722673601327642,-275.72358158859663,41066.50331359231,-8.154958482120287e6,2.024179929915543e9,-305.0628857047934,45454.56287044383,-9.026336382696616e6,2.240468608674104e9,50311.07459994378,-9.990823280007303e6,2.4798682702190566e9,-1.1058366165077752e7,2.7448483818689756e9,3.038142266933028e9
36.77487218474089,-0.30720821454856395,0.0012461246638720972,1.4500435749142873,1.450041414963254,1.4925852637605252e-8,1.4504319299746053,2.1032861190037724,1.4353909819982569,2.080957831517053,5.098403689261546,7.620622216284259,2.0654833363845227e-15,4.8269172907109185e-5,0.02985402583455977,751.0070460210792,80.30489959863516,-8225.793661707154,1.2195721323814276e6,-2.4141765095956826e8,2475.0691133913692,71.40977437215695,-7077.927820078008,1.0204793914564876e6,-1.9760578505809453e8,96.43669492190357,-9240.126494989021,1.2929856266291342e6,-2.4440484856328827e8,-12207.487702353821,1.655036180208395e6,-3.047381188859933e8,2.1416369410653347e6,-3.8333503925363535e8,-4.8684754184532857e8,0.9589883507558709,0.9822062448769291,1.00013679668543,24.572377379223592,7.465237470772368,-0.14198061229352016,-0.06081261358546594,0.0004832180006406656,3.9500964727824055,2.941681839653507,-0.14198061229352002,0.1667870376473724,0.16695783148814658,0.16711344587623875,0.1671129480200398,1.770629056733915e-17,0.16375316948555854,0.1653912644919928,0.01728298306228858,0.01728298306228857,0.011727067123799615,751.0070460210792,751.0070460210795,2475.0691133913692,1.0737919175939371e-13,0.025899695109236197,-0.002468404100871814,1.0,10.0,0.0,0.0,0.002410867525158253,-0.08874156754299685,-7.678740275571651e-8,0.11631517097194198,0.04040203803311006,-4.265577091787572,-6.309124329805997,-0.5728418456707178,-0.41653616658081877,-0.04932980898168175,3.945193552877236,-410.72050848186893,64135.04752836662,-1.3352563969923405e7,3.4747793024340677e9,2.8842988954002067,-305.8704780741742,47762.4497893599,-9.943879236425765e6,2.5877266437845764e9,-341.5591718947253,53354.25189698156,-1.1108061661253076e7,2.8906853960998917e9,59600.299316772594,-1.240854113994151e7,3.2291131182388167e9,-1.386127279251817e7,3.60716235006347e9,4.0294717785532665e9
37.560787898305996,-0.2860623742498992,0.001240698078963057,1.4460194130165347,1.4460200089134254,1.3622425892904428e-8,1.4463772236232457,2.0915780729094915,1.4323381454555189,2.070799370301994,5.2261501432638156,7.842354721214428,1.817122338739867e-15,4.728312225304264e-5,0.026432408388351952,784.3304304917332,85.35676324908287,-9395.74575604585,1.4824264869662472e6,-3.103237679487414e8,2529.4558428522196,75.58010898298073,-8086.229377734801,1.244714332601344e6,-2.5540173747688085e8,101.45145832026957,-10542.355955070725,1.5808600468618283e6,-3.174169944111861e8,-13886.109539567795,2.0258230926157932e6,-3.9737441933558106e8,2.6207255233014273e6,-5.014102316383295e8,-6.380663552590802e8,0.9618634104955316,0.983466530510465,1.0001266453920001,22.556591117559506,7.00241285870288,-0.1411611494420122,-0.060470304410968526,0.00047767588494137874,4.150530665873566,3.115362958782252,-0.14116114944201202,0.1658585260124132,0.16603025217759598,0.16618808695844628,0.16618822392892374,1.474893119493593e-17,0.16305824275165656,0.16458477794974447,0.01738936201419418,0.017389362014194172,0.012152498592177407,784.3304304917332,784.3304304917335,2529.4558428522196,9.926083588187064e-14,0.025628545795250937,-0.0024507110929831324,1.0,10.0,0.0,0.0,0.002401508305165334,-0.08800853104182275,-7.30589499971118e-8,0.115321615824362,0.03993359879132144,-4.50489323412549,-6.636740130392163,-0.5829865083350497,-0.4263368344694304,-0.04933799953724341,4.145378002375214,-453.4584927054718,74401.53553451484,-1.6275954693286091e7,4.450454168123545e9,3.0580321030882383,-340.36546346542366,55845.713636718385,-1.2216714341907337e7,3.3405061688633366e9,-383.09695703434886,62876.60121910591,-1.3754779469319217e7,3.7610705734119387e9,70792.25612929484,-1.5486484653740356e7,4.2345833632526474e9,-1.7436207018582985e7,4.767710657090466e9,5.367957815014395e9
38.50762491909371,-0.26116673389709955,0.001234396284655536,1.441325136974048,1.4413285204250537,1.215395251718926e-8,1.4416477791133657,2.077962492890078,1.4287785474189891,2.058982155907737,5.3985238083327145,8.133251909676282,1.5534994091221104e-15,4.62846688783897e-5,0.022757777904076706,830.3603763945573,92.25445597522494,-11141.542590880554,1.907454061299139e6,-4.3000276563616055e8,2608.189764038946,81.16251425392672,-9573.306825271004,1.6049636592304723e6,-3.55522176251412e8,108.03574984317943,-12440.172307135355,2.0401708665786884e6,-4.435182051781153e8,-16302.707942625324,2.6130226181796887e6,-5.568100053468429e8,3.373292546390983e6,-7.037924702897364e8,-8.960014359519355e8,0.9652380653313031,0.9849432972124168,1.0001148421518784,20.27398882872094,6.46137445398132,-0.1402086313764299,-0.060072270601512365,0.00047126414902146655,4.428846179534972,3.3507739358232485,-0.14020863137642978,0.16477874386498254,0.1649515187255122,0.1651118702790959,0.16511264546654658,1.1740577122879098e-17,0.16224981740892666,0.16364658918367703,0.017528034064941057,0.01752803406494105,0.012676350755246025,830.3603763945573,830.3603763945576,2608.189764038946,9.05505578323224e-14,0.025316029311823203,-0.0024312842223925065,1.0,10.0,0.0,0.0,0.0023905531354567466,-0.08715943745899665,-6.891982619323908e-8,0.11417015694009154,0.03939264808070122,-4.829581400329063,-7.0821013264929515,-0.597096339887724,-0.4393601032871869,-0.04934763460331144,4.423346822534415,-516.310163945363,90394.35548122934,-2.110047176218251e7,6.156533859200094e9,3.29346196732815,-390.63200797721015,68390.92284113383,-1.5964279292572e7,4.657934998371558e9,-443.20029413871043,77615.2178937059,-1.8117477634724736e7,5.286178625579479e9,88083.24571803804,-2.056109085913111e7,5.999157234850254e9,-2.333428715436101e7,6.80829954285565e9,7.726575713723888e9
39.23572320613448,-0.242435367340254,0.0012297146895516849,1.437823743858596,1.4378288933974148,1.109335150410271e-8,1.4381204770105565,2.067836353370414,1.4261250646362686,2.050191532383956,5.547073759123576,8.377214746919504,1.3738699456678473e-15,4.5660083996846506e-5,0.02022431795610372,871.0616561960712,98.27683727748163,-12808.173851533256,2.347676353459751e6,-5.633819328756922e8,2680.097271462785,85.93683555850562,-10975.388103289233,1.9752822708990073e6,-4.666589628424456e8,113.5491947851994,-14206.72522902707,2.508530570226891e6,-5.82875862734874e8,-18522.519577608397,3.20663976025487e6,-7.321359297299309e8,4.127048551159687e6,-9.251110635070665e8,-1.1763127846743476e9,0.9677699060827596,0.986049466537201,1.0001060653843514,18.61789334748382,6.056951897642005,-0.13950054617564647,-0.05977627832897098,0.0004665182507130361,4.675940207505441,3.5548126478720845,-0.1395005461756464,0.16397569700819564,0.16414922691461103,0.16431140456778204,0.1643125815263279,9.78097061850497e-18,0.16164848229895215,0.16294867794911005,0.017642223881891045,0.017642223881891038,0.013087547262189745,871.0616561960712,871.0616561960715,2680.097271462785,8.454803143990559e-14,0.025085597859508982,-0.002417664549451857,1.0,10.0,0.0,0.0,0.0023823555784266465,-0.08653033682855195,-6.597369795279036e-8,0.11331657293263435,0.038992988012912455,-5.111227116006664,-7.469059418681662,-0.6095663937605185,-0.4504057099176193,-0.04935488418576209,4.670133112402903,-575.5284331923,106383.74241623812,-2.6218265584703553e7,8.076549879382356e9,3.4974786054618194,-437.5391763624303,80877.07285257995,-1.9932148735078745e7,6.140108434921673e9,-498.8339635643921,92228.86199588385,-2.272979633351489e7,7.001925111730071e9,105173.5736093876,-2.592011777446828e7,7.984705118334991e9,-2.9558226404940568e7,9.105426693058111e9,1.0383451103133816e10
40.10821603078379,-0.2204418035541904,0.0012242809815694788,1.4337455652267388,1.4337524188941821,9.893586407394007e-9,1.4340124673497032,2.0560739286733947,1.4230368433517675,2.0399792758481192,5.746818364437125,8.696579522193197,1.1816525291595775e-15,4.5082342383634905e-5,0.01748191193090326,927.3562018527562,106.49045342539797,-15299.383931406954,3.0643739279324575e6,-7.982112442523425e8,2781.6255724281655,92.3058090062869,-13042.605008367535,2.572696244871406e6,-6.61204170760297e8,120.73257323720229,-16774.51566021905,3.2568335265672053e6,-8.25303341060798e8,-21701.71860406246,4.1453680237204516e6,-1.0350689893380736e9,5.30605341710486e6,-1.3046896532668164e9,-1.6532003101437857e9,0.9707348281772589,0.9873429211736828,1.00009587215975,16.73712670901802,5.584899388985173,-0.138678383744041,-0.05943249129426019,0.00046102892790080165,5.01876201933768,3.831027072407346,-0.13867838374404085,0.1630428921188264,0.163217272310185,0.16338152215227314,0.1633830841662354,7.77976117176225e-18,0.16095002612173254,0.16213789044246613,0.0177874272489681,0.017787427248968098,0.013589822895920986,927.3562018527562,927.3562018527564,2781.6255724281655,7.805032689662907e-14,0.024820102800391684,-0.002402762769820844,1.0,10.0,0.0,0.0,0.002372779312528431,-0.08580217115239178,-6.268785357052093e-8,0.1123280378258167,0.03853158760361924,-5.492758365554552,-7.993976804427313,-0.6266930094043159,-0.4650094028284326,-0.04936340330799411,5.012528031822592,-663.0120241472649,131539.73080934593,-3.479466879849471e7,1.1504338620557611e10,3.7736184769564627,-506.10677568441065,100410.16842370153,-2.6560329215929486e7,8.781777008184444e9,-579.3845650090669,114971.36984550393,-3.0412033767081395e7,1.0055285660936264e10,131643.80348997924,-3.482230177169986e7,1.1513474960419245e10,-3.9872132773616835e7,1.318312677715396e10,1.5094906801798126e10
41.09908768491309,-0.19603708161969427,0.0012183286591083864,1.4292614230675278,1.4292696918559875,8.616360610293733e-9,1.4294959523690958,2.043180095159408,1.4196453442626118,2.028784970850276,6.00843288349205,9.101493675595762,9.899205689407829e-16,4.4668182724224315e-5,0.014708118342188721,1003.8830282532374,117.4465326923656,-19023.71909135411,4.257439347522061e6,-1.2301972505407925e9,2921.413897973271,100.55644584288902,-16076.605196619566,3.5541947668752368e6,-1.0157552787499899e9,129.7397814965982,-20471.30330481273,4.46929661435159e6,-1.2627370517160473e9,-26187.293776299954,5.644279960361772e6,-1.5758919924746995e9,7.159773918993905e6,-1.974682584356815e9,-2.4847803041872168e9,0.9740149531371156,0.9887714685377047,1.0000847009033726,14.726660178263218,5.064516086879535,-0.13777756295488988,-0.05905567893627757,0.00045503952409032536,5.4861128482682044,4.1960876745615945,-0.13777756295488977,0.16202037084211152,0.16219564991742733,0.16236211067829004,0.1623639893294716,5.900775311534944e-18,0.16018471380352467,0.16124912386182716,0.01796304718061085,0.017963047180610845,0.014172789748822797,1003.8830282532374,1003.8830282532376,2921.413897973271,7.147477099299891e-14,0.02453180158994072,-0.002387602974614357,1.0,10.0,0.0,0.0,0.002362214497726001,-0.08500721268995633,-5.924813847823494e-8,0.11124810539146338,0.03802931183969649,-5.99735405395985,-8.689177756466016,-0.6496147196727631,-0.4837225932054575,-0.04937287402721879,5.479296985218056,-792.2402888194435,171814.55859859637,-4.968018569299395e7,1.7955587021132877e10,4.138519640663892,-605.9524991847607,131413.9947413568,-3.7998361231545106e7,1.37335011470559e10,-695.0876696948974,150769.8614911126,-4.359511079023884e7,1.5756298044995062e10,172976.25284463834,-5.001620130841242e7,1.8077031151116592e10,-5.738304757945646e7,2.0739583263198433e10,2.3794300631873547e10
42.02818009217753,-0.17368265755851078,0.001212944922428143,1.425191397834937,1.4252005146343094,7.49312723894276e-9,1.4253969300015947,2.031512821031416,1.4165724581459036,2.018658106914178,6.295764343548787,9.530661133472037,8.323521059629387e-16,4.454080511631132e-5,0.01239414724884441,1091.6653451328045,129.7269630694094,-23760.449810396145,5.968004740174701e6,-1.9232979134094226e9,3081.987635039086,109.48475418650354,-19850.15874781857,4.937963538679055e6,-1.5772783267927005e9,139.0940765967304,-24962.465361389837,6.148802167194067e6,-1.9461202750250404e9,-31503.119893730334,7.682475754401214e6,-2.4087127077851973e9,9.631864766210869e6,-2.990866109533865e9,-3.726014485398659e9,0.9770105081317352,0.9900738737819964,1.0000745947918503,12.951924059311551,4.590895193525437,-0.13696281867302879,-0.05871475073974689,0.0004496439279951223,6.023373839176947,4.601146985424135,-0.13696281867302867,0.16109512788430844,0.16127119030015666,0.1614395969576797,0.1614416623885067,4.462619866968569e-18,0.15949286791571546,0.1604450969982271,0.01813773805179974,0.018137738051799735,0.014731470329203283,1091.6653451328045,1091.6653451328048,3081.987635039086,6.598329598674335e-14,0.02427343783794398,-0.0023749860650030003,1.0,10.0,0.0,0.0,0.0023525932366213285,-0.0842908530875732,-5.627616096400956e-8,0.11027423743657952,0.03757797506787625,-6.557569237484843,-9.46195400896876,-0.6752828503088346,-0.5037555933631196,-0.049381574334376094,6.015889132929728,-955.006689818289,227396.59380777983,-7.219077580390206e7,2.864656594242897e10,4.543341414356037,-729.5150961358213,173704.80197677924,-5.514543646878454e7,2.1882676610919655e10,-835.784294863834,199035.688087776,-6.318714146599285e7,2.507376643125585e10,228060.1258144378,-7.240154575341861e7,2.8730203998345417e10,-8.295965902068576e7,3.2919849679018856e10,3.772045971870232e10
42.89551880716021,-0.15325564165970906,0.0012080806003290207,1.4215030970214826,1.4215126061858,6.503296711377873e-9,1.4216826674490026,2.0209692242843698,1.4137941761636754,2.0095114252149076,6.610964941183315,9.984604766652351,7.020930207097651e-16,4.468685604916733e-5,0.010453026505069697,1192.5249527444557,143.47097940558714,-29793.251373412062,8.432476066483459e6,-3.0458373361948524e9,3264.7233174471266,119.08958577236282,-24536.9167401697,6.8926150127807725e6,-2.4721134008125496e9,148.6795630879047,-30393.867651205303,8.47271287919905e6,-3.0169117332954288e9,-37751.66701898139,1.0442406396939674e7,-3.690851002869926e9,1.2904362402557889e7,-4.526748468720189e9,-5.566290767244556e9,0.97974033098025,0.9912589165380468,1.000065464230129,11.383158209955866,4.160567076064545,-0.13622685710280147,-0.05840668931212353,0.0004447866238447535,6.641606241680354,5.049897456757314,-0.13622685710280136,0.16025900248171757,0.16043574816146472,0.1606058685363051,0.16060801729377974,3.3614985479310867e-18,0.15886863590954142,0.1597188849748518,0.01830930529727545,0.018309305297275445,0.015263505168969264,1192.5249527444557,1192.524952744456,3264.7233174471266,6.136975077851213e-14,0.024042052451549258,-0.0023645188823374075,1.0,10.0,0.0,0.0,0.0023438478020978573,-0.08364595927122732,-5.3700891449520505e-8,0.10939689364810834,0.037172686895807126,-7.178504146954735,-10.319327236031203,-0.7038954426983783,-0.5251277537949719,-0.04938955323713162,6.633351946776474,-1161.1074674957617,304847.5766465864,-1.0671200700255533e8,4.6691399564360054e10,4.9917739898075695,-882.8424452724197,231789.37988282245,-8.113795819585064e7,3.550158031843592e10,-1006.7845653915804,264359.90044454904,-9.253928100172646e7,4.049018288444159e10,301506.7810224274,-1.0554269172274128e8,4.6179772718648155e10,-1.2037331032046565e8,5.266885098032654e10,6.006975998324614e10
43.830199011046375,-0.13169995048648678,0.0012030027474866903,1.4176424582377798,1.4176519771168197,5.494317713538437e-9,1.41779517402261,2.0099629214250716,1.4108955033972719,1.9999723896641355,7.017188640994545,10.545964960615532,5.776099205868466e-16,4.519198243271233e-5,0.00856939163369459,1329.6246967793022,161.54538290564122,-38959.83874913793,1.2733307126601042e7,-5.283729799358586e9,3507.8626746514947,131.11392356093342,-31439.79292754882,1.0218438630138157e7,-4.217727785972543e9,159.93548781231647,-38131.873358505465,1.2323796070896542e7,-5.059300264836473e9,-46340.14086530487,1.4891599755671846e7,-6.079962005402358e9,1.8029549020170357e7,-7.320221420339619e9,-8.830259214496532e9,0.9826133363555828,0.9925042411547726,1.0000559354756877,9.779811442263473,3.708923574768741,-0.13545891745931316,-0.058085141023854245,0.00043973392971360134,7.482905583444959,5.633706618300492,-0.13545891745931304,0.15938619140407806,0.1595636253058603,0.1597354892012029,0.15973763432305085,2.3993606443638107e-18,0.1582186560648652,0.1589615147921391,0.018503110995265807,0.018503110995265803,0.015848138966559962,1329.6246967793022,1329.6246967793024,3507.8626746514947,5.688410675417188e-14,0.023802678477067074,-0.0023545749222536735,1.0,10.0,0.0,0.0,0.0023346665231259037,-0.0829753105824528,-5.1120422890501824e-8,0.10848382010611274,0.036752225102876374,-7.986645495921221,-11.436129159306928,-0.7413056773126567,-0.5517688550396138,-0.04939801066860239,7.4736040739591125,-1473.8933773516942,435986.4572848418,-1.719491935318174e8,8.476572974689243e10,5.575107280953882,-1109.663110017625,328244.9701399186,-1.294569061518214e8,6.3818324057695206e10,-1253.050953883134,370693.0286765895,-1.461980441177088e8,7.207119841373431e10,418630.0236741884,-1.651041159014213e8,8.139132010805576e10,-1.8645508500968763e8,9.191670369788646e10,1.0380321153872192e11
44.798920023432245,-0.10983897291759179,0.001197908979266961,1.4137596793828267,1.413768775027203,4.506055750468645e-9,1.4138857153572553,1.9989243895745175,1.4079945933631393,1.9904213211243234,7.537678710147488,11.229510979179572,4.637933741429102e-16,4.62047234096565e-5,0.006817766111097362,1517.0821798987263,185.15595856076217,-53183.990572392046,2.0600324838026386e7,-1.0084265899522085e10,3828.091076082203,145.80358271899559,-41715.45782148475,1.6095718510785239e7,-7.849757986252199e9,172.45189398533898,-49146.22741713319,1.8889035308133475e7,-9.177207185455038e9,-57979.167874458035,2.2196603625077996e7,-1.074295017440717e10,2.6118320041844435e7,-1.2592221095838163e10,-1.4779273844036734e10,0.9855190761972389,0.9937618062287337,1.000046381665039,8.205705120700484,3.253384491856498,-0.13468905814696466,-0.05776268454187786,0.00043468340899128463,8.634153228384097,6.387692967933244,-0.13468905814696455,0.15851083283596842,0.15868893122623226,0.1588624971084357,0.15886454124853633,1.6138505827707036e-18,0.15756950705171738,0.15820318303271494,0.018713475415213492,0.01871347541521349,0.01646637710932139,1517.0821798987263,1517.0821798987265,3828.091076082203,5.2702325555633835e-14,0.023564872541246614,-0.0023456487240386915,1.0,10.0,0.0,0.0,0.002325404305284388,-0.08230535497602187,-4.863901324149424e-8,0.1075709242893107,0.03633321165516716,-9.030729818688902,-12.880071558818972,-0.7898975888584984,-0.5844622518357034,-0.04940663595734457,8.623418738387972,-1962.2954803341752,669761.6613055731,-3.0478695612814933e8,1.7336660468752576e11,6.328406032503688,-1451.7424711760384,495502.0572649596,-2.2548702381121612e8,1.2825982207627647e11,-1610.9281197656328,549872.3691541068,-2.5022920103397667e8,1.4233348445542023e11,610208.2445808828,-2.776862799773772e8,1.579514182698888e11,-3.0815615859048754e8,1.7528307293809528e11,1.9451649118874042e11
45.766883161700505,-0.08846225092491332,0.001192980746788126,1.409994155502214,1.4100024061253114,3.571655658068521e-9,1.4100946309299223,1.988248789915006,1.4052024993161085,1.9812099671702295,8.204321007405145,12.051103814320774,3.635387645707055e-16,4.7905462434558016e-5,0.0052466822129929105,1776.6205263546876,215.79176197414074,-75812.72187576907,3.577371642876048e7,-2.1252603854289505e10,4246.329760252094,163.16117152965174,-57177.43703100188,2.6912969959237687e7,-1.5949536110211744e10,185.20622141071718,-64739.988087553465,3.0396162519947276e7,-1.796944914307653e10,-73366.15078614623,3.435947029248742e7,-2.026209121920141e10,3.88728723443066e7,-2.2866489231983124e10,-2.5827539018026695e10,0.9883527704071203,0.9949863108791938,1.0000371449830323,6.714533234740449,2.8102955733863504,-0.13394482533437974,-0.057450861890798524,0.00042981373495123586,10.228932744621085,7.356592952008272,-0.13394482533437962,0.15766426315162513,0.15784297959177707,0.15801814702137248,0.158019996322638,1.013938243452592e-18,0.15694596942964506,0.1574718189408787,0.018933080967380757,0.018933080967380753,0.017096601073396077,1776.6205263546876,1776.6205263546879,4246.329760252094,4.8940230635964926e-14,0.023337094879511893,-0.0023380529709552808,1.0,10.0,0.0,0.0,0.0023163944529414537,-0.08166000281993947,-4.6337019700221103e-8,0.10669076632513383,0.035930526839977855,-10.372821398360445,-14.7373270099698,-0.8529170153044512,-0.6240469333647019,-0.04941512584515616,10.216213228588773,-2754.13311908448,1.1136554845589516e6,-6.003949162337682e8,4.0459088110601135e11,7.296341735003079,-1980.7607762730265,800936.2655827573,-4.3180145737940764e8,2.909800415295652e11,-2136.722309115804,864044.9039770069,-4.658246405234974e8,3.1390741303645087e11,932125.7351950133,-5.025286302955325e8,3.386413153163706e11,-5.421246548962628e8,3.65324091421423e11,3.9410930015602295e11
46.78580623620808,-0.06644313405601812,0.001187957070667231,1.4061473262119721,1.4061542503304172,2.6401441502330793e-9,1.4062220065658593,1.9773727545466266,1.4023851495841184,1.9718707168168497,9.155142614548849,13.126881293252863,2.7067472544073556e-16,5.083116823978117e-5,0.0037627076680828704,2184.6971433330777,259.2276389268486,-117297.26744488408,7.105781079652174e7,-5.4026441289071724e10,4846.571245259155,184.41500371588293,-83327.8975378011,5.040880562417877e7,-3.8273696587217575e10,196.88027387442654,-88836.53193755935,5.366582842184447e7,-4.0690079128623726e10,-94754.6365467022,5.716043955279691e7,-4.327932759229294e10,6.091162151338216e7,-4.605504811714229e10,-4.903199344587567e10,0.9912637514826096,0.9962422873065127,1.0000277382696,5.225754864045455,2.35625515254471,-0.13318693868956258,-0.05713321707769092,0.0004248660189313736,12.737253626147977,8.728646576159715,-0.13318693868956244,0.15680180771580815,0.15698112888825555,0.15715788290902677,0.1571594306593297,5.540255562298026e-19,0.15631804949408915,0.156730296995277,0.019174149188750853,0.019174149188750853,0.017773419755844788,2184.6971433330777,2184.6971433330777,4846.571245259155,4.537409003180047e-14,0.023107326685037025,-0.002331405948075212,1.0,10.0,0.0,0.0,0.0023071619655091746,-0.08100518749004107,-4.408706367975915e-8,0.10579684366724107,0.03552286167289429,-12.273829583885046,-17.369440429983648,-0.943855386370301,-0.6762401474437825,-0.049423938030839276,12.721411996150875,-4270.465703599936,2.150235928498115e6,-1.4435013866830049e9,1.211270698245483e12,8.666932295113426,-2926.4887518321502,1.4735257621355865e6,-9.892107402234035e8,8.300664187493125e11,-3008.1123138921903,1.5146790131650544e6,-1.0168378324941106e9,8.532488985515361e11,1.5569812505605337e6,-1.0452365025722038e9,8.770788296765116e11,-1.074428297294848e9,9.015742943054075e11,9.267538797120885e11
47.848361146673476,-0.04398613792400775,0.0011828866861459228,1.4022568283202343,1.402261911292254,1.7204057005146727e-9,1.4023057455530863,1.9664041623267974,1.3995991658542544,1.9625366951717513,10.633491918761752,14.597493149571383,1.8586578704748155e-16,5.606415055237372e-5,0.002377826196158495,2907.8400981642867,322.1759628273661,-203728.01662889487,1.7207291977705857e8,-1.8198999027822668e11,5760.052391375529,207.42909332176316,-131087.8777388364,1.106522844696545e8,-1.169587870523535e11,200.3644417560146,-126547.84026882709,1.067550270318199e8,-1.1277109067691681e11,-122190.1381981911,1.0301613514755988e8,-1.0875549565660289e11,9.942858216419269e7,-1.0490430777816132e11,-1.0121019541483423e11,0.9942244685450677,0.9975177287414523,1.0000182553661026,3.7542312971806315,1.8955811775283844,-0.13242292988392912,-0.05681290221872764,0.00041988805880338256,17.182957559326024,10.793966339131398,-0.132422929883929,0.1559320218779119,0.1561119273993817,0.15629023543728132,0.15629136849695693,2.352547842640601e-19,0.15569837085575414,0.15598919048130522,0.019436101479076075,0.019436101479076075,0.018493823159696682,2907.8400981642867,2907.8400981642867,5760.052391375529,4.203211671785417e-14,0.022877996621560412,-0.002325864758657336,1.0,10.0,0.0,0.0,0.0022977954465348695,-0.08034756458397459,-4.191169339330398e-8,0.104898142563086,0.03511436444492293,-15.135972158735905,-21.334086546328393,-1.0868356144181333,-0.748071978519546,-0.04943300628165788,17.161582290345393,-7771.750109030775,5.278995426649835e6,-4.780837261437449e9,5.411897405042037e12,10.729925464139946,-4882.050996030045,3.3161545830705483e6,-3.0032220236006427e9,3.3996409321372705e12,-4600.0959507747375,3.124708469460875e6,-2.8298419171934357e9,3.2033751569732812e12,2.944314445588276e6,-2.6664712756608567e9,3.018440065684232e12,-2.5125322375966387e9,2.8441815224744805e12,2.6799831559349053e12
48.90279239075711,-0.022188506472234828,0.0011780148327841795,1.3985118259025613,1.3985146383312257,8.550314466249667e-10,1.3985362508820514,1.9558751222867987,1.3970361459831755,1.953739430751087,13.188602753662714,16.645651166586315,1.1224776157912116e-16,6.611096759915605e-5,0.0011473057793174952,4412.347120056028,396.1623304064441,-399124.52253911464,5.363670661848035e8,-9.013777336114928e11,7205.8088995363905,212.9698115856381,-214529.41298356725,2.8825321010418904e8,-4.8434250990412616e11,171.74026625373796,-172973.18553865026,2.3238050270217836e8,-3.904017934062642e11,-139473.90522043052,1.8734730798237416e8,-3.146974521988651e11,1.5104886620831764e8,-2.5368621409778827e11,-2.045138548707777e11,0.997090450579311,0.998750451344635,1.0000091565762368,2.368890276101179,1.4506775445301459,-0.1316898484602182,-0.056505454970791805,0.0004151188378428805,26.432862493928354,14.035462544079344,-0.13168984846021806,0.15509710065670052,0.15527754291211887,0.15545729909377,0.15545792434840938,5.810894719122602e-20,0.15512940171228562,0.1552907091999595,0.01970655858612105,0.01970655858612105,0.01922341103223757,4412.347120056028,4412.347120056028,7205.8088995363905,3.904858126387043e-14,0.022660174852851128,-0.0023216909017620226,1.0,10.0,0.0,0.0,0.0022887510883207404,-0.07971895986088828,-3.990871010172234e-8,0.10403813523964814,0.03472472857034721,-19.628801979997732,-27.55970780219024,-1.3365528062394585,-0.8487491035719229,-0.04944189713357966,26.399973533660756,-18391.228755145945,1.921714900660709e7,-2.6772405004388046e10,4.6620699544410766e13,13.96761628849176,-9765.477589769825,1.0204029301084006e7,-1.4215761344393082e10,2.4754920427000223e13,-7777.885244964838,8.127288821135003e6,-1.1322546640240412e10,1.9716759657657785e13,6.473209560133163e6,-9.018163658028107e9,1.57039733807866e13,-7.182772415739346e9,1.2507875748120068e13,9.962252987840324e12
49.999999999999986,-1.843991909342893e-16,0.0011731041781604286,1.3947308597370318,1.3947308597370318,7.001941656576229e-24,1.3947308597370318,1.9452741711027999,1.3947308597370318,1.9452741711027999,19.99999999999989,19.999999999999964,4.531520000000052e-17,9.519999999999952e-5,9.119691406211818e-18,9999.99999999989,1.7934883596913503e-11,-4.3096218047943535e-8,0.00013807020520394732,-0.5529092847279315,9999.999999999965,5.978294532304545e-12,-1.43654060159813e-8,4.6023401734649524e-5,-0.18430309490931207,2.9891277717670863e-12,-7.182703007990701e-9,2.301170086732494e-5,-0.09215154745465677,-3.5913514412769524e-9,1.1505850433662567e-5,-0.046075773727328774,5.752925216557063e-6,-0.02303788686366457,-0.011518943431830853,1.0,1.0,1.0,1.000000000000011,1.0000000000000038,-0.13095206921518487,-0.05619593923456358,0.0004103240809115641,60.78649909142739,20.26216134891039,-0.13095206921518476,0.15425648611483533,0.15443744504320497,0.15461861625524959,0.15461861625524959,3.896888119719101e-48,0.15461861625524959,0.15461861625524959,0.01999800019998,0.01999800019998,0.01999800019998,9999.99999999989,9999.99999999989,9999.999999999965,3.625216000000002e-14,0.022443219676307604,-0.0023186715709205526,1.0,10.0,0.0,0.0,0.002279591374731777,-0.07908875429918188,-3.7973187452958805e-8,0.1031749127753058,0.0343348971446253,-28.260260949495745,-39.523184820959116,-2.0090336454232096,-1.014621665481048,-0.049451048790282864,60.71084822044379,-97260.37750364788,2.3370960016974097e8,-7.487509159349827e11,2.998411831592455e15,20.186783762096695,-32420.125834549523,7.79032000565809e7,-2.495836386449961e11,9.994706105308256e14,-16209.957191992658,3.8951600028290726e7,-1.2479181932249896e11,4.997353052654165e14,1.947579967400023e7,-6.239590966124994e10,2.4986765263271012e14,-3.119795482913775e10,1.2493382631635597e14,6.246691315817014e13


==> anc/data/qcd_taylor_csc_gluon_flat_kUV50_lambda1000.csv <==
k,t,m2gap,gcAc,gqAq,gqAq4,gAAA,gAAAA,gAΔbarΔ,gAAΔbarΔ,gqϕq,gΔqq,ρ0,c,λϕ0Δ0,λϕ1Δ0,λϕ2Δ0,λϕ3Δ0,λϕ4Δ0,λϕ5Δ0,λϕ0Δ1,λϕ1Δ1,λϕ2Δ1,λϕ3Δ1,λϕ4Δ1,λϕ0Δ2,λϕ1Δ2,λϕ2Δ2,λϕ3Δ2,λϕ0Δ3,λϕ1Δ3,λϕ2Δ3,λϕ0Δ4,λϕ1Δ4,λϕ0Δ5,ZA,Zc,Zq,Zϕ,ZΔ,ηA_raw,ηc,ηq,ηϕ,ηΔ,ηA,αAAA,αAAAA,αcAc,αqAq,αqAq4,αAΔbarΔ,αAAΔbarΔ,λπ,λσ,λΔ,m2π,m2σ,m2Δ,m2q,flow_λsps,flow_λcsc,kconf,n,ω,ϵ,flow_m2gap,flow_gqAq,flow_gqAq4,flow_gAAA,flow_gAAAA,flow_gAΔbarΔ,flow_gAAΔbarΔ,flow_gqϕq,flow_gΔqq,flow_λϕ0Δ0,flow_λϕ1Δ0,flow_λϕ2Δ0,flow_λϕ3Δ0,flow_λϕ4Δ0,flow_λϕ5Δ0,flow_λϕ0Δ1,flow_λϕ1Δ1,flow_λϕ2Δ1,flow_λϕ3Δ1,flow_λϕ4Δ1,flow_λϕ0Δ2,flow_λϕ1Δ2,flow_λϕ2Δ2,flow_λϕ3Δ2,flow_λϕ0Δ3,flow_λϕ1Δ3,flow_λϕ2Δ3,flow_λϕ0Δ4,flow_λϕ1Δ4,flow_λϕ0Δ5
0.009999999999999992,-8.517193191416238,30318.018103539584,1459.4314959584456,8.564491206714735,0.0363952490938539,-1.541433595289799e6,73.45603262489634,9.67666239901173,120.51186690093928,4.922175946947218,10.39174706329961,25.565901284723655,1352.6418148469927,7.710791274586355e12,189.16346350577797,33.58059585111839,0.7081262179202213,-0.10764850179185446,0.07689299208224876,10619.827986753555,38.68731814760712,0.08804436237200503,-0.1821960157656779,0.09797481966056255,74.5607595619637,-1.9061146245874008,-0.2347921126529127,0.12994920352597505,-6.250246878703635,-0.2568840260591816,0.17630291820853855,-0.15403528037435096,0.23202145058838197,0.2708060262683726,0.21629718814958795,0.0020548553659261474,1.1009905516453635,7.739774457142337e7,1.9084461412534002e7,-6715.090936715402,-1.1990220456384992,2.6708403693867142e-8,-1.1960641586702736e-6,-1.7810895677346632e-6,-6.71509093671535e-15,0.006784133401662913,6.358978250811182e-9,5.590394199253627,0.00019252101347807854,3.4766774107431365e-9,0.00024576847958825306,0.000316304097530749,0.06370158662641068,0.0063515983884443175,0.005083759612414036,189.16346350577797,1906.199860729565,10619.827986753555,1238.8119070958362,8.404714275442243e-10,6.30767107420144e-14,1.0,10.0,0.0,0.0,-15470.265727032456,-6.710733791689588e-7,6.088934748693082e-8,5.653810268880378e6,-5.309070938191412e-6,-2.4518499146081948e-8,-3.9157629916909545e-5,-5.8268388258056906e-8,-1.2402716876476194e-7,-0.06062074167948325,-6.525260091289381e-6,2.7500575916795145e-6,-1.404691750809172e-6,8.963473189890361e-7,-7.055868655725803e-7,-6.619866446129192e-6,3.2872078403723406e-6,-1.7289284535810026e-6,1.1150336046590495e-6,-8.834041758973434e-7,4.011247735836748e-6,-2.2129619905065945e-6,1.4395869286451945e-6,-1.1428537688927362e-6,-2.9024972130868595e-6,1.9114654804493607e-6,-1.5181959617846327e-6,2.594132423981417e-6,-2.0620008967870814e-6,-2.85315237035414e-6
0.009999999999999992,-8.517193191416238,30318.018103539584,1459.4314959584456,8.564491206714735,0.0363952490938539,-1.541433595289799e6,73.45603262489634,9.67666239901173,120.51186690093928,4.922175946947218,10.39174706329961,25.565901284723655,1352.6418148469927,7.710791274586355e12,189.16346350577797,33.58059585111839,0.7081262179202213,-0.10764850179185446,0.07689299208224876,10619.827986753555,38.68731814760712,0.08804436237200503,-0.1821960157656779,0.09797481966056255,74.5607595619637,-1.9061146245874008,-0.2347921126529127,0.12994920352597505,-6.250246878703635,-0.2568840260591816,0.17630291820853855,-0.15403528037435096,0.23202145058838197,0.2708060262683726,0.21629718814958795,0.0020548553659261474,1.1009905516453635,7.739774457142337e7,1.9084461412534002e7,-6715.090936715402,-1.1990220456384992,2.6708403693867142e-8,-1.1960641586702736e-6,-1.7810895677346632e-6,-6.71509093671535e-15,0.006784133401662913,6.358978250811182e-9,5.590394199253627,0.00019252101347807854,3.4766774107431365e-9,0.00024576847958825306,0.000316304097530749,0.06370158662641068,0.0063515983884443175,0.005083759612414036,189.16346350577797,1906.199860729565,10619.827986753555,1238.8119070958362,8.404714275442243e-10,6.30767107420144e-14,1.0,10.0,0.0,0.0,-15470.265727032456,-6.710733791689588e-7,6.088934748693082e-8,5.653810268880378e6,-5.309070938191412e-6,-2.4518499146081948e-8,-3.9157629916909545e-5,-5.8268388258056906e-8,-1.2402716876476194e-7,-0.06062074167948325,-6.525260091289381e-6,2.7500575916795145e-6,-1.404691750809172e-6,8.963473189890361e-7,-7.055868655725803e-7,-6.619866446129192e-6,3.2872078403723406e-6,-1.7289284535810026e-6,1.1150336046590495e-6,-8.834041758973434e-7,4.011247735836748e-6,-2.2129619905065945e-6,1.4395869286451945e-6,-1.1428537688927362e-6,-2.9024972130868595e-6,1.9114654804493607e-6,-1.5181959617846327e-6,2.594132423981417e-6,-2.0620008967870814e-6,-2.85315237035414e-6
0.01020899166666991,-8.496509416496643,28783.619535106034,1423.6338566902234,8.564491197265761,0.037155880822545145,-1.428719840191284e6,73.45603251186907,9.676662026856583,120.51186143927542,4.922175884354031,10.391746867085157,24.529879812450844,1271.259628570016,7.098515745551302e12,181.49787612229778,33.580594182432606,0.7380339158171271,-0.11693358416244458,0.08705299407049427,10189.474037378483,38.687315736926095,0.09176287692590956,-0.19791110483593344,0.11092039841786998,74.56075391619288,-1.9866194304569231,-0.2550438088669546,0.14711961060679243,-6.514226050889404,-0.2790412205726941,0.19959811795106505,-0.16732135407252632,0.26267882838690276,0.3065880591697024,0.21629718814958798,0.0021065252322991046,1.100990551004063,7.739774656734757e7,1.908446214543926e7,-6389.634583737674,-1.2022870062576974,2.9666451133691873e-8,-1.298884281516924e-6,-1.934386560120309e-6,-7.697003177590837e-15,0.006810873387274271,7.054993478916239e-9,5.603072707769396,0.00020278357589389038,3.816671350450246e-9,0.0002588694424005103,0.0003331650506249361,0.06637708365505061,0.006619696639955931,0.005298441799558819,181.49787612229778,1828.9537547738134,10189.474037378483,1188.6108015519765,9.91033026984346e-10,1.0739053859849047e-13,1.0,10.0,0.0,0.0,-14725.850119317405,-7.257083209478793e-7,6.652218232398725e-8,5.249745145235358e6,-5.622960179050804e-6,-2.7755267652692883e-8,-4.147000710946591e-5,-6.594003110635857e-8,-1.403549040652338e-7,-0.06064841284581127,-7.0840289001704904e-6,3.111205236073293e-6,-1.6559147929417143e-6,1.1009975661404478e-6,-9.030433393023053e-7,-7.186318766227497e-6,3.718904626564299e-6,-2.0381655163649383e-6,1.3696360234955946e-6,-1.130644479470848e-6,4.537982139867722e-6,-2.6088166487634585e-6,1.7683400958266041e-6,-1.462748658866932e-6,-3.4217480879029484e-6,2.348047038727658e-6,-1.943219099714896e-6,3.18673138037366e-6,-2.6393633389826957e-6,-3.652181643650258e-6
0.01043400145994802,-8.474708439887912,27249.528063713304,1386.753638663936,8.564491186629107,0.037974811162114,-1.318638839003878e6,73.4560323854987,9.676661599849105,120.51185519746983,4.9221758125257855,10.391746641993501,23.483311858145786,1190.7761219230033,6.505720103421472e12,173.75425423257522,33.580592271225434,0.7709253846248455,-0.12758842869982032,0.09921830568542524,9754.739144866213,38.687312974795226,0.09585236551981,-0.21594453116131251,0.1264210840911613,74.56074744267933,-2.0751558974309416,-0.2782830956305058,0.16767899113659163,-6.804541398702368,-0.3044671076978459,0.22749115899143788,-0.18256741816230126,0.2993871406508278,0.349432490025303,0.216297188149588,0.0021625475189411274,1.1009905502509971,7.73977488570788e7,1.908446298631517e7,-6062.7957706495445,-1.2055751029245694,3.3147728739498686e-8,-1.4168234429801391e-6,-2.1102513043333866e-6,-8.886504750029597e-15,0.006837811038177418,7.87168592794882e-9,5.615828566017825,0.00021419944787594416,4.211205737660085e-9,0.00027344269196224254,0.0003519208400477225,0.06931841938935757,0.006914550185002844,0.0055345539179732835,173.75425423257522,1750.9212956054291,9754.739144866213,1137.898657864408,1.1789768318338877e-9,1.696711071247509e-13,1.0,10.0,0.0,0.0,-13977.7360822268,-7.884128586772808e-7,7.300752403408811e-8,4.853952041507373e6,-5.973624683763755e-6,-3.163032192383846e-8,-4.405290375190695e-5,-7.512042083827569e-8,-1.5989347203814812e-7,-0.060676298592937356,-7.724649839537446e-6,3.5432012309267682e-6,-1.9694098305613156e-6,1.3674036308068038e-6,-1.171185544325812e-6,-7.835687151945706e-6,4.2352914429102775e-6,-2.4240612218226283e-6,1.7010748923099271e-6,-1.4664002939878996e-6,5.168041576840639e-6,-3.102812841416668e-6,2.1963209807113437e-6,-1.8971857196691232e-6,-4.06974624618583e-6,2.9164227816600463e-6,-2.5204511870702397e-6,3.958251825116139e-6,-3.4235267719439887e-6,-4.737461513409946e-6
0.010660220833407686,-8.45325914980764,25819.278927271618,1351.3085308195175,8.564491175441486,0.038798143956924214,-1.2184476347814812e6,73.45603225348061,9.676661141832254,120.51184852886769,4.922175735470001,10.391746400603187,22.497214171785064,1116.565450504761,5.970822233616843e12,166.4580551973461,33.580590225129455,0.8047164804950228,-0.13901842346666002,0.1128452986132514,9345.123025237865,38.68731001647163,0.10005369870195775,-0.23528990908302586,0.14378420123127172,74.56074050404008,-2.166113982965236,-0.30321306528758984,0.19070861288489627,-7.102797313701578,-0.3317427518842903,0.2587355913821036,-0.19892263635852225,0.34050601086255666,0.3974247369495154,0.21629718814958807,0.0022192715965896693,1.1009905494237853,7.73977513126649e7,1.9084463888195314e7,-5756.76586189935,-1.2086625942045184,3.698034725865585e-8,-1.5432867252834949e-6,-2.2988568180501185e-6,-1.0234682618313749e-14,0.006863111996352869,8.76790313306283e-9,5.627794665135153,0.00022606448469309647,4.639285575364515e-9,0.00028858933192536595,0.0003714145855770151,0.07233870891576485,0.007217453414243508,0.005777121893296367,166.4580551973461,1677.3975158167248,9345.123025237865,1090.1166396327415,1.398594101192197e-9,2.508140107120797e-13,1.0,10.0,0.0,0.0,-13276.76350389981,-8.557319064187539e-7,7.998613989083797e-8,4.492684030070413e6,-6.3397648243852206e-6,-3.597029961478028e-8,-4.674933723042971e-5,-8.539739329230411e-8,-1.8176558288914947e-7,-0.06070250238764169,-8.411217984883224e-6,4.026589030948127e-6,-2.335609487423317e-6,1.692249036137278e-6,-1.5124847265292442e-6,-8.531559832260905e-6,4.813111468635044e-6,-2.8748414376391442e-6,2.10522777570763e-6,-1.8937709615628695e-6,5.873046355179565e-6,-3.679882852250932e-6,2.7182133400969135e-6,-2.4501845787255706e-6,-4.826732314358689e-6,3.6095433116738914e-6,-3.255247977530971e-6,4.89914009706674e-6,-4.421789224938136e-6,-6.11912456741866e-6
0.010887719317421142,-8.432142798469346,24483.946811577705,1317.2154277615462,8.564491163681646,0.039626132274763436,-1.1271080852499295e6,73.45603211561108,9.676660650923699,120.51184140863668,4.922175652867354,10.391746141928609,21.566880299929398,1048.0259433583085,5.487206216617017e12,159.57445569280628,33.5805880363886,0.8394295481099904,-0.15127077740204206,0.1280877374760476,8958.67066157611,38.68730685053264,0.10436965315324162,-0.25602714086208844,0.1632056721580148,74.56073307259427,-2.259553838539102,-0.3299366859818808,0.21646833792286913,-7.4091910296299375,-0.3609808087560462,0.2936839714977359,-0.2164545570537358,0.38649941617709843,0.4511063329750465,0.21629718814958812,0.0022767123565922546,1.1009905485159293,7.739775394412605e7,1.9084464854776006e7,-5469.890790987435,-1.2115648072317156,4.119583791447081e-8,-1.6787870277857323e-6,-2.500973064806878e-6,-1.1760096963970083e-14,0.006886899914101783,9.750329028923017e-9,5.639032380982911,0.00023839333118485736,5.103338090951478e-9,0.0003043280570322466,0.0003916703476811679,0.0754398281711478,0.007528605415511038,0.006026305963531408,159.57445569280628,1608.0315008568746,8958.67066157611,1045.0366926014851,1.6546735062789975e-9,3.551433989848956e-13,1.0,10.0,0.0,0.0,-12619.235047693986,-9.279960720978221e-7,8.748719022897349e-8,4.1624477580942046e6,-6.722038402604784e-6,-4.082400122510153e-8,-4.95640887055012e-5,-9.688525122115981e-8,-2.062144370920088e-7,-0.060727153295788414,-9.146458514291182e-6,4.566692315040045e-6,-2.7624550217815264e-6,2.0872287226541236e-6,-1.9453677772903264e-6,-9.276686906312825e-6,5.458728885028364e-6,-3.400284308118918e-6,2.596648649234464e-6,-2.4358360628227356e-6,6.6607586104485415e-6,-4.352548786084115e-6,3.3528184598101807e-6,-3.1516198776116544e-6,-5.7091379478122925e-6,4.4523898586044065e-6,-4.187322386861845e-6,6.0433235586460705e-6,-5.68812833839135e-6,-7.871916176895423e-6
0.010887719317421142,-8.432142798469346,24483.946811577705,1317.2154277615462,8.564491163681646,0.039626132274763436,-1.1271080852499295e6,73.45603211561108,9.676660650923699,120.51184140863668,4.922175652867354,10.391746141928609,21.566880299929398,1048.0259433583085,5.487206216617017e12,159.57445569280628,33.5805880363886,0.8394295481099904,-0.15127077740204206,0.1280877374760476,8958.67066157611,38.68730685053264,0.10436965315324162,-0.25602714086208844,0.1632056721580148,74.56073307259427,-2.259553838539102,-0.3299366859818808,0.21646833792286913,-7.4091910296299375,-0.3609808087560462,0.2936839714977359,-0.2164545570537358,0.38649941617709843,0.4511063329750465,0.21629718814958812,0.0022767123565922546,1.1009905485159293,7.739775394412605e7,1.9084464854776006e7,-5469.890790987435,-1.2115648072317156,4.119583791447081e-8,-1.6787870277857323e-6,-2.500973064806878e-6,-1.1760096963970083e-14,0.006886899914101783,9.750329028923017e-9,5.639032380982911,0.00023839333118485736,5.103338090951478e-9,0.0003043280570322466,0.0003916703476811679,0.0754398281711478,0.007528605415511038,0.006026305963531408,159.57445569280628,1608.0315008568746,8958.67066157611,1045.0366926014851,1.6546735062789975e-9,3.551433989848956e-13,1.0,10.0,0.0,0.0,-12619.235047693986,-9.279960720978221e-7,8.748719022897349e-8,4.1624477580942046e6,-6.722038402604784e-6,-4.082400122510153e-8,-4.95640887055012e-5,-9.688525122115981e-8,-2.062144370920088e-7,-0.060727153295788414,-9.146458514291182e-6,4.566692315040045e-6,-2.7624550217815264e-6,2.0872287226541236e-6,-1.9453677772903264e-6,-9.276686906312825e-6,5.458728885028364e-6,-3.400284308118918e-6,2.596648649234464e-6,-2.4358360628227356e-6,6.6607586104485415e-6,-4.352548786084115e-6,3.3528184598101807e-6,-3.1516198776116544e-6,-5.7091379478122925e-6,4.4523898586044065e-6,-4.187322386861845e-6,6.0433235586460705e-6,-5.68812833839135e-6,-7.871916176895423e-6
0.011116575678541645,-8.411340985589089,23235.490752754165,1284.3960645454372,8.564491151326886,0.04045906279941796,-1.0437041128736752e6,73.45603197166923,9.676660125109276,120.51183381018768,4.922175564375959,10.391745864915274,20.688029115826684,984.62234625851,5.049109992284858e12,153.0717794114432,33.580585696734104,0.8750893491277713,-0.16439601695939535,0.14511489919632906,8593.603713658711,38.68730346478995,0.10880330585263506,-0.2782417438258083,0.1849011844963819,74.56072511876125,-2.3555421222852555,-0.3585641618438617,0.24524424407920536,-7.723941115100918,-0.39230185059764844,0.33272442277099196,-0.2352354750860128,0.4378781412261158,0.5110734423756315,0.21629718814958818,0.0023348877526664165,1.1009905475203472,7.739775676218084e7,1.9084465890011948e7,-5200.663420518686,-1.2142957739985207,4.582860350902e-8,-1.8238728471068751e-6,-2.7174236852681468e-6,-1.3483356200095854e-14,0.006909288150572085,1.082621182200353e-8,5.6495977623363265,0.0002512017877210512,5.605975982237443e-9,0.00032067903708831255,0.0004127140852731173,0.07862386165083483,0.007848226870343868,0.006282283709449857,153.0717794114432,1542.5040486525397,8593.603713658711,1002.4513719934372,1.952678858971465e-9,4.878156382484734e-13,1.0,10.0,0.0,0.0,-12001.775440409918,-1.0055651164554228e-6,9.554155020236346e-8,3.8601417344778692e6,-7.121161158775425e-6,-4.6245136005883867e-8,-5.250235950087865e-5,-1.0970968648825925e-7,-2.3350746416296436e-7,-0.06075036950679368,-9.933282923211912e-6,5.169360870814933e-6,-3.259002234299741e-6,2.566217860123336e-6,-2.4926037483811793e-6,-1.007400588448422e-5,6.179136849779371e-6,-4.011540639062032e-6,3.1926052839375375e-6,-3.121114739980015e-6,7.539707364684676e-6,-5.1350911348169485e-6,4.122444489750596e-6,-4.038409274057959e-6,-6.735702812155446e-6,5.474604910221656e-6,-5.365752842435534e-6,7.43106249260372e-6,-7.2892559526152755e-6,-1.0088222033481311e-5
0.011346876177503136,-8.390835805016383,22066.665877177627,1252.7770048845598,8.564491138352984,0.04129724949067049,-967426.7031212538,73.45603182141656,9.67665956223374,120.51182570505671,4.922175469629755,10.39174556843499,19.85676802602727,925.8781158545279,4.651507061349695e12,146.92122482568064,33.580583197351885,0.9117229457546638,-0.1784482200834092,0.16411318640076736,8248.30523433249,38.68729984623958,0.1133580195715414,-0.30202524640272504,0.20910824692594832,74.56071661093155,-2.4541516856951056,-0.38921344334833125,0.277351351587802,-8.047286446187162,-0.425834924702155,0.37628433494872315,-0.255342766429432,0.4952046464516315,0.57798254266541,0.21629718814958823,0.002393818396241797,1.1009905464293188,7.73977597782948e7,1.9084466998134296e7,-4947.711721180928,-1.2168683245296004,5.091619327657313e-8,-1.9791307391505195e-6,-2.9490897358637474e-6,-1.5427346304809406e-14,0.006930380479385656,1.2003414408263688e-8,5.659541939581447,0.0002645068142801507,6.15001239497005e-9,0.00033766392216101924,0.00043457366240588037,0.08189309117210467,0.008176559001373077,0.006545249217330157,146.92122482568064,1480.5249262827317,8248.30523433249,962.1720596625015,2.298842282203058e-9,6.549642783901721e-13,1.0,10.0,0.0,0.0,-11421.306691649945,-1.0888305081793814e-6,1.0418189472676529e-7,3.5830114541999004e6,-7.53790931870167e-6,-5.229283075935893e-8,-5.556978911797777e-5,-1.2400894726887595e-7,-2.639388054618942e-7,-0.06077225911648117,-1.0774801601162374e-5,5.841023992128985e-6,-3.835574418224569e-6,3.1456617785134174e-6,-3.1822795739363156e-6,-1.0926654270969773e-5,6.982021339887297e-6,-4.7213223233262845e-6,3.913564730877443e-6,-3.984788296498121e-6,8.519266336201643e-6,-6.043790240634331e-6,5.053534046686492e-6,-5.156096968253044e-6,-7.927791627814899e-6,6.711326784257917e-6,-6.851089840271804e-6,9.110084505401265e-6,-9.307483643448103e-6,-1.288203952238805e-5
0.011578713312671806,-8.370609931334283,20970.941016209283,1222.2895133791897,8.564491124734142,0.04214102901111589,-897560.5759685726,73.45603166459611,9.676658959990474,120.51181706277278,4.922175368236731,10.391745251280508,19.06955724803445,871.3684960274267,4.290004455725478e12,141.0966008761664,33.58058052884618,0.9493596332583348,-0.19348527649355024,0.18528792518618498,7921.304830784757,38.6872959810063,0.11803743444895086,-0.3274756286866292,0.23608847983895395,74.56070751532332,-2.55546139207535,-0.4220107950549526,0.3131366613071534,-8.379485611014603,-0.46171817449627073,0.42483448605902047,-0.2768592605077299,0.5590984927373076,0.6525567558597124,0.21629718814958832,0.002453527259995524,1.1009905452344237,7.739776300473459e7,1.9084468183670778e7,-4709.787022450482,-1.2192941828229176,5.649960809250049e-8,-2.1451880578375343e-6,-3.1969138476197136e-6,-1.7617487726968958e-14,0.006950271828442489,1.3290470121526131e-8,5.66891153686251,0.0002783265495881368,6.7384774698085286e-9,0.0003553058670039037,0.00045727887971128134,0.0852499889940982,0.008513862958819268,0.006815412593428995,141.0966008761664,1421.8302065102926,7921.304830784757,924.027233144186,2.7002705592965096e-9,8.638693677396658e-13,1.0,10.0,0.0,0.0,-10875.023118844616,-1.178218291378376e-6,1.1344278951462247e-7,3.3286087888218383e6,-7.973122856077843e-6,-5.9032196581521005e-8,-5.877247844371493e-5,-1.399351366640098e-7,-2.9783207650595303e-7,-0.06079292093359351,-1.1674337821807925e-5,6.588749830658416e-6,-4.5039368083308476e-6,3.845034998796613e-6,-4.04898962044985e-6,-1.1837983560118711e-5,7.875832113830714e-6,-5.54411726006587e-6,4.783764864630716e-6,-5.070190800323439e-6,9.609740422459927e-6,-7.097201724343489e-6,6.177403118644762e-6,-6.560784488156859e-6,-9.309755828137943e-6,8.204172284190025e-6,-8.71792467800012e-6,1.1136920324969484e-5,-1.1844217280132158e-5,-1.6393821335119346e-5
0.011812184610320435,-8.350646691602277,19942.424596624456,1192.8693965867976,8.564491110442905,0.042990756323390375,-833472.5362406592,73.45603150093184,9.676658315911006,120.51180785072353,4.922175259777093,10.391744912160064,18.32317711654402,820.7144310078928,3.960755590057785e12,135.574085068768,33.580577681203366,0.9880308588315669,-0.20956915331050133,0.20886533619527564,7611.265083862416,38.687291854287885,0.12284545786491301,-0.3546977720492858,0.26613012682417675,74.56069779583707,-2.659555898279931,-0.4570913750089631,0.35298248583263026,-8.720816193919728,-0.5000994734167418,0.4788935617473539,-0.29987362013083324,0.6302422889853542,0.7355927900646345,0.2162971881495884,0.002514039382068538,1.1009905439264753,7.739776645462295e7,1.9084469451466165e7,-4485.7530428974105,-1.2215840580163126,6.262363078068024e-8,-2.3227157373376913e-6,-3.4619044580239716e-6,-2.0082019897784273e-14,0.006969048988527688,1.4696642387080219e-8,5.67774905948367,0.0002926803234543427,7.374635703710944e-9,0.0003736295467951415,0.0004808614946609939,0.08869720968635243,0.008860419084039835,0.007092999380254437,135.574085068768,1366.1798301258766,7611.265083862416,887.8608814583449,3.165065945851481e-9,1.1231548595380792e-12,1.0,10.0,0.0,0.0,-10360.367851753821,-1.2741921587129999e-6,1.2336077389975226e-7,3.0947559998353245e6,-8.427708817823418e-6,-6.653494991556335e-8,-6.211701333819105e-5,-1.5765563328209938e-7,-3.3554338867551217e-7,-0.06081244524609307,-1.2635441872566378e-5,7.420310224963731e-6,-5.277494578872786e-6,4.6873805804854884e-6,-5.13528413941889e-6,-1.2811573353743413e-5,8.869860223629961e-6,-6.496433296958608e-6,5.831885962264103e-6,-6.4306242050103214e-6,1.082246015938084e-5,-8.31646912600519e-6,7.5311093596775615e-6,-8.321481997949068e-6,-1.0909344101599474e-5,1.0002391525105737e-5,-1.1058017931934578e-5,1.35784737781683e-5,-1.5024213484216701e-5,-2.079637570659169e-5
0.012047391748187131,-8.330930100335431,18975.79695779336,1164.456788036487,8.56449109545009,0.043846801500400816,-774601.232937936,73.45603133012776,9.67665762735349,120.51179803400717,4.922175143801265,10.391744549691392,17.61469739986304,773.5771609566184,3.660385418836176e12,130.33199644499362,33.580574643752435,1.0277701764713392,-0.22676618667507378,0.23509472427848954,7316.9688024002735,38.68728745029414,0.12778625878657585,-0.383803952752478,0.2995508446664705,74.56068741389653,-2.76652553340602,-0.49459987084203694,0.3973101500188159,-9.071574377539271,-0.5411371208147934,0.5390331757930966,-0.3244807585978248,0.7093882992571867,0.8279686508435525,0.21629718814958848,0.00257538164704358,1.1009905424954474,7.739777014199916e7,1.9084470806704756e7,-4274.57546552352,-1.2237477327980462,6.933719126855771e-8,-2.5124313443628597e-6,-3.7451404548108743e-6,-2.2852319244950523e-14,0.006986791305934612,1.6231990313558524e-8,5.686093265267659,0.00030758868075962464,8.062004973001314e-9,0.0003926611877501588,0.0005053552609711504,0.09223758518331834,0.00921652649595149,0.007378250231614092,130.33199644499362,1313.3553181714192,7316.9688024002735,853.5310183164373,3.702463937757314e-9,1.4430189307846875e-12,1.0,10.0,0.0,0.0,-9875.010323885126,-1.3772568715592152e-6,1.3397444650202013e-7,2.879513673777134e6,-8.90264531961234e-6,-7.488010220075078e-8,-6.561049306359586e-5,-1.7735466659717302e-7,-3.7746470011369453e-7,-0.06083091456456677,-1.3661906542005963e-5,8.344252511188427e-6,-6.171518440059789e-6,5.699944667276962e-6,-6.493433358076761e-6,-1.3851246831678638e-5,9.974323875136904e-6,-7.59707618690979e-6,7.0918408583578505e-6,-8.131569124921609e-6,1.2169886348939395e-5,-9.725680158851815e-6,9.15847376709101e-6,-1.0522972352229926e-5,-1.2758170228067267e-5,1.2164226870905679e-5,-1.3984110498862824e-5,1.6513869417042845e-5,-1.900076526686732e-5,-2.6302055403869772e-5
0.012047391748187131,-8.330930100335431,18975.79695779336,1164.456788036487,8.56449109545009,0.043846801500400816,-774601.232937936,73.45603133012776,9.67665762735349,120.51179803400717,4.922175143801265,10.391744549691392,17.61469739986304,773.5771609566184,3.660385418836176e12,130.33199644499362,33.580574643752435,1.0277701764713392,-0.22676618667507378,0.23509472427848954,7316.9688024002735,38.68728745029414,0.12778625878657585,-0.383803952752478,0.2995508446664705,74.56068741389653,-2.76652553340602,-0.49459987084203694,0.3973101500188159,-9.071574377539271,-0.5411371208147934,0.5390331757930966,-0.3244807585978248,0.7093882992571867,0.8279686508435525,0.21629718814958848,0.00257538164704358,1.1009905424954474,7.739777014199916e7,1.9084470806704756e7,-4274.57546552352,-1.2237477327980462,6.933719126855771e-8,-2.5124313443628597e-6,-3.7451404548108743e-6,-2.2852319244950523e-14,0.006986791305934612,1.6231990313558524e-8,5.686093265267659,0.00030758868075962464,8.062004973001314e-9,0.0003926611877501588,0.0005053552609711504,0.09223758518331834,0.00921652649595149,0.007378250231614092,130.33199644499362,1313.3553181714192,7316.9688024002735,853.5310183164373,3.702463937757314e-9,1.4430189307846875e-12,1.0,10.0,0.0,0.0,-9875.010323885126,-1.3772568715592152e-6,1.3397444650202013e-7,2.879513673777134e6,-8.90264531961234e-6,-7.488010220075078e-8,-6.561049306359586e-5,-1.7735466659717302e-7,-3.7746470011369453e-7,-0.06083091456456677,-1.3661906542005963e-5,8.344252511188427e-6,-6.171518440059789e-6,5.699944667276962e-6,-6.493433358076761e-6,-1.3851246831678638e-5,9.974323875136904e-6,-7.59707618690979e-6,7.0918408583578505e-6,-8.131569124921609e-6,1.2169886348939395e-5,-9.725680158851815e-6,9.15847376709101e-6,-1.0522972352229926e-5,-1.2758170228067267e-5,1.2164226870905679e-5,-1.3984110498862824e-5,1.6513869417042845e-5,-1.900076526686732e-5,-2.6302055403869772e-5
0.012284439741236776,-8.311444884586017,18066.249932810868,1136.9959247442278,8.564491079724709,0.04470954676194407,-720448.2464991848,73.45603115186698,9.676656891490724,120.51178757527826,4.922175019827793,10.391744162395486,16.941449511224896,729.6534883354941,3.385926527467176e12,125.35058997191894,33.58057140512454,1.0686131981838236,-0.24514738581959358,0.2642508877919886,7037.307480062213,38.687282752184274,0.1328642616514089,-0.41491435664399123,0.3367007731996795,74.56067632828376,-2.876466167621514,-0.5346911630426309,0.4465840626862445,-9.432074512521277,-0.5850005675781806,0.6058833942136647,-0.3507822745873938,0.7973657126440404,0.9306521260477759,0.2162971881495886,0.002637582576525036,1.1009905409303948,7.739777408188179e7,1.9084472254933767e7,-4075.3123800187595,-1.2257941454408445,7.669376421497391e-8,-2.715102249158732e-6,-4.047776006721826e-6,-2.5963252240527892e-14,0.007003571328290574,1.790743942585931e-8,5.693979506675066,0.00032307340306703944,8.804376747272818e-9,0.0004124285946980402,0.0005307959641000548,0.09587411947136953,0.00958250264404451,0.007671420561207874,125.35058997191894,1263.1577000079185,7037.307480062213,820.9083356028581,4.32298992259806e-9,1.8355023589791653e-12,1.0,10.0,0.0,0.0,-9416.825529675669,-1.4879619680312022e-6,1.4532454355113527e-7,2.6811525127398744e6,-9.398985804291876e-6,-8.415471830413566e-8,-6.926056054686114e-5,-1.9923504641928825e-7,-4.240274943824606e-7,-0.060848404312008206,-1.4757783133809425e-5,9.3699782419793e-6,-7.203400919976314e-6,6.914922144207437e-6,-8.18757416188396e-6,-1.4961086731034672e-5,1.1200462549167511e-5,-8.867465366911044e-6,8.603703506473332e-6,-1.0253375221259596e-5,1.366572474587315e-5,-1.1352271463884675e-5,1.11112814100134e-5,-1.3269296756011457e-5,-1.489224463579486e-5,1.475851016837007e-5,-1.763456220693342e-5,2.0036624334071766e-5,-2.3962014374847618e-5,-3.317150963165268e-5
0.012523436297137288,-8.292176491769277,17209.4325687014,1110.4349082098454,8.564491063233874,0.045579384129010296,-670570.3101745318,73.4560309658108,9.676656105297274,120.51177643458207,4.922174887341095,10.39174374868992,16.301001084430176,688.6716121969157,3.1347643797509062e12,120.61186842589413,33.58056795321015,1.11059756180337,-0.26478875942287217,0.2966367828526769,6771.270734300963,38.687277742000205,0.13808414230921942,-0.44815763157823174,0.377965930017877,74.56066449496291,-2.989479125738089,-0.5775310368401706,0.5013162192050691,-9.802648833936853,-0.63187119493148,0.6801388439414773,-0.37888691889772624,0.8950886824449793,1.0447101684940319,0.2162971881495887,0.0027006721587317143,1.1009905392193657,7.739777829033612e7,1.9084473802088436e7,-3887.1054668139914,-1.2277314664157142,8.47518055514558e-8,-2.931549021810293e-6,-4.371045741362419e-6,-2.9453568715231915e-14,0.007019455410478389,1.973485875090956e-8,5.70144004807543,0.0003391575356445577,9.605837937245105e-9,0.0004329611855655304,0.0005572214656367682,0.09960998471641239,0.00995868301002606,0.007972780310558661,120.61186842589413,1215.4056176680137,6771.270734300963,789.8749714211953,5.038637550055783e-9,2.314801246834646e-12,1.0,10.0,0.0,0.0,-8983.874795040541,-1.6069058406707237e-6,1.574540138251929e-7,2.4981284612426707e6,-9.917863843825058e-6,-9.445475480988804e-8,-7.30754365306729e-5,-2.235200713881976e-7,-4.757068398634865e-7,-0.06086498346815776,-1.5927398572873374e-5,1.050782993526058e-5,-8.392947908698258e-6,8.370333199612405e-6,-1.0296321980713736e-5,-1.6145452404540752e-5,1.256064072466414e-5,-1.0331993202186881e-5,1.0414800611974447e-5,-1.2894534795445227e-5,1.532505243688424e-5,-1.3227489104738304e-5,1.3450693135336782e-5,-1.6687996365393563e-5,-1.7352579194374586e-5,1.786654079569466e-5,-2.2178996948410575e-5,2.425720204828769e-5,-3.013863414392328e-5,-4.172433727147815e-5
0.012764491250199362,-8.273111089567916,16401.402762055834,1084.7254663334647,8.564491045942717,0.04645671336365834,-624572.5436591398,73.45603077159751,9.676655265535892,120.51176456917949,4.922174745789083,10.391743306881777,15.691133009485217,650.3874788966887,2.904590465038948e12,116.09941247791473,33.58056427511446,1.1537629027026384,-0.2857716607091303,0.3325864610034361,6517.936767177834,38.68727240059698,0.143450824440184,-0.4836714715722889,0.4237719535573164,74.56065186689499,-3.1056711112860875,-0.6232969349847832,0.5620711661415126,-10.183647212103013,-0.6819431379684454,0.7625654483837645,-0.4089110879647088,1.0035651903312954,1.1713192414628146,0.21629718814958884,0.0027646816948288925,1.1009905373493065,7.739778278454511e7,1.9084475454518523e7,-3709.171974284632,-1.2295671687732654,9.35752296406193e-8,-3.162649012650703e-6,-4.716270209747318e-6,-3.3366339113272465e-14,0.0070345042732036685,2.1727144348547562e-8,5.708504355636568,0.0003558654154811616,1.0470794299404665e-8,0.000454290027127742,0.0005846717493208195,0.10344851768984156,0.010345420843782397,0.008282613744797988,116.09941247791473,1169.9336136266918,6517.936767177834,760.3233973412631,5.86307163753376e-9,2.89763115790952e-12,1.0,10.0,0.0,0.0,-8574.38820916994,-1.734740188445744e-6,1.704080856525855e-7,2.3290608771562576e6,-1.0460498383424341e-5,-1.0588598384889359e-7,-7.706395685576906e-5,-2.504556284803695e-7,-5.330258553919906e-7,-0.060880715161480914,-1.7175373367317004e-5,1.1769186361254193e-5,-9.762709982431408e-6,1.0111053266494702e-5,-1.2915947093427493e-5,-1.7408997715841686e-5,1.406846181207956e-5,-1.2018433267849542e-5,1.2580994345848706e-5,-1.6175664017231947e-5,1.716445665102181e-5,-1.538691195432238e-5,1.6248904513174102e-5,-2.093527119588631e-5,-2.018587464656447e-5,2.1584292828082836e-5,-2.7825169330081124e-5,2.9306014234237822e-5,-3.781317581076429e-5,-5.2352048169958964e-5
0.013007716168279455,-8.254235551624598,15638.583885622107,1059.8227095352975,8.564491027814281,0.04734194053839905,-582102.5491580733,73.45603056884123,9.676654368742748,120.51175193335622,4.922174594580571,10.391742835159983,15.109818480926473,614.5815697340087,2.693362068209152e12,111.79822567096734,33.580560357109384,1.1981508484561298,-0.3081831624242514,0.37246832535977376,6276.463662233015,38.6872667075676,0.1489694788177975,-0.5216032515428087,0.4745882519774696,74.56063839383714,-3.2251541924067175,-0.6721787757079973,0.6294715041375484,-10.575437106078793,-0.7354241804848698,0.8540078932061475,-0.44097936008167804,1.123906871494712,1.311776785733246,0.21629718814958898,0.0028296436882377057,1.1009905353059564,7.73977875828866e7,1.908447721901709e7,-3540.797370501192,-1.2313080932562652,1.0323393506238042e-7,-3.4093402370484065e-6,-5.084861818414161e-6,-3.77494424409832e-14,0.007048773521452808,2.3898310778175485e-8,5.7151993640586225,0.00037322270795605894,1.1403995923303927e-8,0.0004764478818036167,0.0006131889812775213,0.10739321818794414,0.010743087104787986,0.008601219413375884,111.79822567096734,1126.590568638404,6276.463662233015,732.1554031721159,6.811859361026068e-9,3.603651215173613e-12,1.0,10.0,0.0,0.0,-8186.7484703091395,-1.8721749393712038e-6,1.8423433016963684e-7,2.1727133227492985e6,-1.1028199719395109e-5,-1.1856501658981046e-7,-8.123561500473674e-5,-2.803125152096626e-7,-5.965606495099621e-7,-0.06089565721701916,-1.8506641061513385e-5,1.3166567791069089e-5,-1.133835954695355e-5,1.2190023836909233e-5,-1.6164237327265523e-5,-1.8756690411654593e-5,1.5738893998938322e-5,-1.3958405115325757e-5,1.5168190404696256e-5,-2.0244344769695935e-5,1.92021880737689e-5,-1.7871047528725668e-5,1.9591096383417336e-5,-2.620225475394212e-5,-2.344530323969508e-5,2.6025010413075718e-5,-3.482731722495259e-5,3.533695076011655e-5,-4.7331438569417265e-5,-6.553383273219739e-5
0.0132532239241319,-8.23553744654553,14917.726551160098,1035.6849058702853,8.564491008809426,0.04823547647619135,-542845.2944015517,73.45603035713059,9.676653411212088,120.51173847822497,4.922174433082575,10.391742331587343,14.555204390176703,581.0561021226342,2.4992678584833896e12,107.69459674100403,33.58055618458481,1.243805001290659,-0.3321164469408033,0.4166887096093335,6046.081655044894,38.687260641166226,0.15464552104331167,-0.5621106876638738,0.5309325634110825,74.56062402213551,-3.3480457549053417,-0.7243798036990514,0.7042039364117268,-10.978403409449117,-0.7925366859178958,0.9553978323632627,-0.4752250532084941,1.2573398139666174,1.46751382352821,0.21629718814958915,0.0028955917226274265,1.1009905330737333,7.739779270501332e7,1.9084479102850378e7,-3381.3287721828938,-1.2329605068565357,1.1380437662523022e-7,-3.672625399465678e-6,-5.4783309838432755e-6,-4.2656107490919727e-14,0.007062314111748472,2.6263589599890644e-8,5.72154971564076,0.0003912564388908094,1.2410564271675787e-8,0.0004994692485555606,0.0006428175626664263,0.11144774630438567,0.011152070293327107,0.008928910022960033,107.69459674100403,1085.2383143458924,6046.081655044894,705.2811953166437,7.902732958172344e-9,4.455957347998664e-12,1.0,10.0,0.0,0.0,-7819.476403505201,-2.0199835859555957e-6,1.9898270869455786e-7,2.0279768010080177e6,-1.1622375828889421e-5,-1.326204275389596e-7,-8.560060708653707e-5,-3.133889853872583e-7,-6.669457351476013e-7,-0.060909862649051814,-1.9926468272160172e-5,1.4713751178091763e-5,-1.3149118934226433e-5,1.4669674222290124e-5,-2.0185191783675994e-5,-2.0193832047912175e-5,1.7588407973782112e-5,-1.6187901858302074e-5,1.8254108903874252e-5,-2.5281008527161376e-5,2.1458328619328774e-5,-2.0726008403022267e-5,2.357772555002612e-5,-3.272263972332412e-5,-2.7191397257517258e-5,3.132225604450707e-5,-4.349631385865083e-5,4.253152615201457e-5,-5.9116290862779996e-5,-8.185573351876836e-5
0.013501128407311134,-8.21700501673224,14235.874354398804,1012.2732569792857,8.564490988886707,0.049137735701977665,-506518.6439265702,73.45603013602724,9.676652388979619,120.51172415151042,4.922174260617387,10.391741794091912,14.025594392462956,549.6325635757671,2.320698256719874e12,103.7759743280925,33.58055174199629,1.2907709409570278,-0.35767122903734055,0.46569584151047133,5826.086099386417,38.687254178225515,0.1604846118076587,-0.605362553044636,0.5933760061310078,74.56060869450157,-3.4744685103154183,-0.7801175123686854,0.7870259670634763,-11.392948476454523,-0.8535186062619032,1.0677629757213005,-0.5117908294654476,1.4052165181189396,1.640108916451703,0.21629718814958934,0.0029625603758789364,1.1009905306356083,7.739779817193946e7,1.908448111379019e7,-3230.168955843302,-1.234530156625071,1.2537019496638575e-7,-3.953576247202937e-6,-5.898292795085942e-6,-4.814551638874919e-14,0.007075172782584958,2.883953708565776e-8,5.727577979019973,0.0004099950347762181,1.3496021573667351e-8,0.0005233904142227996,0.0006736041957592231,0.1156159214579255,0.011572776464218337,0.009266012456986517,103.7759743280925,1045.7503707448031,5826.086099386417,679.6185762681317,9.155888905078555e-9,5.481656217321841e-12,1.0,10.0,0.0,0.0,-7471.2177200477345,-2.1790090751364687e-6,2.1470561162836118e-7,1.8938550107672135e6,-1.2244539517709818e-5,-1.4819399897530942e-7,-9.016988267305835e-5,-3.5001356188803013e-7,-7.448800121525401e-7,-0.06092338011400439,-2.1440476318346884e-5,1.642589722816055e-5,-1.5228247426059103e-5,1.7623592244538222e-5,-2.5154724980734486e-5,-2.1726079489684544e-5,1.9635128867344466e-5,-1.8747890412108864e-5,2.1930365451224158e-5,-3.150608729136949e-5,2.3954976509410535e-5,-2.400428182844165e-5,2.83272169353375e-5,-4.078194662752813e-5,-3.149306004277635e-5,3.763349342839276e-5,-5.421200851443718e-5,5.110375375565433e-5,-7.368447328821515e-5,-0.0001020339555051679
0.013751544286082006,-8.198627154889136,13590.33344886661,989.5516857070462,8.564490968002252,0.05004913557622829,-472869.4684149113,73.45602990506427,9.67665129780478,120.51170889731992,4.922174076459445,10.391741220457789,13.519433703802841,520.1495495545711,2.1562199505906843e12,100.03085448844051,33.58054701281017,1.3390962336539325,-0.384954207143857,0.519984220644132,5615.83115203556,38.6872472940695,0.16649265789278103,-0.6515394416076197,0.6625486565457687,74.56059234977457,-3.604550520300685,-0.8396246282259264,0.8787732994658748,-11.819492201653334,-0.9186245589200893,1.1922371264945413,-0.550829340278634,1.569029106123977,1.8313035821763461,0.21629718814958954,0.0030305851467945623,1.1009905279729673,7.739780400613305e7,1.9084483260148395e7,-3086.7709660833943,-1.236022318408741,1.3802290666999347e-7,-4.253338204171754e-6,-6.346474112127937e-6,-5.428347639272348e-14,0.007087392444994671,3.164415135554809e-8,5.733304846640423,0.00042946836596492564,1.4666322493742326e-8,0.0005482495086384601,0.0007055979548886516,0.11990172188853837,0.012005629294130798,0.009612867838659656,100.03085448844051,1008.0108126426837,5615.83115203556,655.0922079383954,1.0594328352918565e-8,6.712532601731472e-12,1.0,10.0,0.0,0.0,-7140.731068457955,-2.3501702667734227e-6,2.314578824065499e-7,1.7694514297409374e6,-1.2896316278003121e-5,-1.654420946622101e-7,-9.495520067472895e-5,-3.9054813554064135e-7,-8.311333583070563e-7,-0.060936254320759754,-2.3054664157179123e-5,1.8319690162862948e-5,-1.7613594835679955e-5,2.1138486659371696e-5,-3.1287596315620615e-5,-2.3359467688423123e-5,2.1899003373231163e-5,-2.168499380127184e-5,2.6304915760999205e-5,-3.918870118622241e-5,2.671644982674344e-5,-2.776560463881076e-5,3.3979126308059824e-5,-5.072878526788504e-5,-3.642871540954883e-5,4.514429705327262e-5,-6.743822216630888e-5,6.130587309326047e-5,-9.166701889028082e-5,-0.00012694319822561335
0.014004586805506794,-8.180393379488903,12978.645531675309,967.4866365220688,8.56449094610963,0.05097009556015369,-441670.2549334919,73.45602966374446,9.676650133151862,120.51169265589893,4.9221738798319885,10.39174060831533,13.03529546839557,492.4608667631253,2.0045539438997168e12,96.44867982593495,33.58054197944609,1.388830445361977,-0.4140795443636453,0.5800994523030361,5414.724109917177,38.68723996242188,0.17267581370641252,-0.7008345823891157,0.7391457083912321,74.56057492266989,-3.7384252329818772,-0.9031501602302408,0.9803680055313477,-12.258472138638004,-0.9881269746197139,1.3300712645297688,-0.5925039140375936,1.7504239077507402,2.043019317351624,0.21629718814958976,0.003099702391208587,1.1009905250654608,7.739781023161408e7,1.9084485550813645e7,-2950.6332700201874,-1.2374418408870373,1.5186266041926717e-7,-4.573135295600778e-6,-6.82472111809064e-6,-6.114316750092787e-14,0.007099012536003363,3.469699969727656e-8,5.7387493126613,0.00044970779236483226,1.59278882262351e-8,0.0005740865629366871,0.0007388503615045167,0.12430928447027925,0.012451070187724974,0.009969831625614274,96.44867982593495,971.9132532078166,5414.724109917177,631.6329510808879,1.224424444811955e-8,8.185825142842615e-12,1.0,10.0,0.0,0.0,-6826.877272753182,-2.534469011895625e-6,2.49296822935233e-7,1.653957996477943e6,-1.3579452904338417e-5,-1.8453717579022555e-7,-9.996919059283233e-5,-4.3539137790415516e-7,-9.265538878672135e-7,-0.0609485264015035,-2.4775432662273947e-5,2.0413491372809767e-5,-2.0348230610861298e-5,2.5316491843442696e-5,-3.884582573335437e-5,-2.510043376959087e-5,2.4401983479690938e-5,-2.5052266594488347e-5,3.150492680914763e-5,-4.865721002485316e-5,2.9769510283262265e-5,-3.207795764591996e-5,4.069785519585984e-5,-6.298853367034645e-5,-4.208761412221807e-5,5.407329724752039e-5,-8.374096432391378e-5,7.343507864490564e-5,-0.00011383406304303921,-0.00015765108272952101
0.014260371612133638,-8.162293810006766,12398.56385446396,946.0468890347212,8.564490923159713,0.05190103657773627,-412716.1505657309,73.45602941153834,9.676648890169915,120.5116753633707,4.9221736699035,10.39173995513072,12.571868539505926,466.43386779830786,1.8645566174618572e12,93.01974908219618,33.5805366232169,1.4400251584328718,-0.4451693807619781,0.6466435836257484,5222.22033439654,38.68723215530965,0.17904048320469113,-0.75345470678867,0.8239342718673356,74.56055634351262,-3.876231528086592,-0.9709605173751692,1.0928275437727304,-12.710343647629804,-1.062317319949136,1.4826457811566727,-0.636989288381375,1.9512175616187875,2.2773763890702363,0.21629718814959,0.00316994926514708,1.100990521890839,7.739781687405892e7,1.9084487995290477e7,-2821.295406516636,-1.2387931853066936,1.669990652190612e-7,-4.914275376233093e-6,-7.335007346009856e-6,-6.88059742482445e-14,0.00711006933798592,3.8019356894303387e-8,5.743928833062433,0.0004707462113148255,1.7287643179323583e-8,0.0006009435706428962,0.0007734154628132843,0.12884290473291973,0.012909558412227046,0.010337273727957254,93.01974908219618,937.3599329084905,5222.22033439654,609.177273205522,1.4135462912035724e-8,9.945127662267465e-12,1.0,10.0,0.0,0.0,-6528.609650861109,-2.7329979073193116e-6,2.6828217650382554e-7,1.5466451873351478e6,-1.4295826927092605e-5,-2.0566947339650465e-7,-0.00010522541956110951,-4.849824983398168e-7,-1.0320759422834172e-6,-0.06096023424644391,-2.6609610289381404e-5,2.2727508267178868e-5,-2.3481158601635722e-5,3.0277873923633172e-5,-4.8148911542378065e-5,-2.695584247032451e-5,2.716822837499925e-5,-2.8910075982629855e-5,3.768014831866401e-5,-6.0312025270851304e-5,3.314360910169849e-5,-3.701869559535442e-5,4.8677013580709875e-5,-7.807994901839563e-5,-4.857131858241076e-5,6.467798817067382e-5,-0.00010381055713426293,8.784142374507908e-5,-0.00014112497859560978,-0.00019545997364400455
0.014519014594635674,-8.14431914269981,11848.031916835502,925.2033847199192,8.564490899100512,0.05284238043581704,-385822.38122858433,73.45602914788219,9.676647563671406,120.51165695145963,4.922173445783906,10.391739258194916,12.127946532593647,441.9479876017639,1.7352033601192441e12,89.73513614004924,33.580530924266185,1.4927339897962573,-0.47835437804328745,0.720280991498027,5037.818704051697,38.68722384296223,0.18559332199672607,-0.8096209706713435,0.9177608758199198,74.56053653795614,-4.018113766522694,-1.043340696956246,1.217274709853407,-13.175580057518406,-1.141507397195129,1.6514839791523694,-0.6844723886987509,2.1734147813335016,2.536714569246896,0.21629718814959029,0.0032413636722682325,1.1009905184247697,7.739782396091095e7,1.908449060374079e7,-2698.3340828391365,-1.2400804612895224,1.8355209701568897e-7,-5.278155670176922e-6,-7.87944219453317e-6,-7.736241084828122e-14,0.007120596266794953,4.163435540005274e-8,5.748859469584701,0.0004926181070840943,1.875305440244923e-8,0.0006288645508336089,0.0008093499130831079,0.13350703694016938,0.013381571245590494,0.010715578637857876,89.73513614004924,904.2609033112649,5037.818704051697,587.6667181409634,1.630194306986929e-8,1.2041435889374595e-11,1.0,10.0,0.0,0.0,-6244.965313396914,-2.946948785512392e-6,2.8847608332882256e-7,1.4468533104053887e6,-1.5047456919941287e-5,-2.290488325335684e-7,-0.00011073846557188768,-5.398053777608448e-7,-1.1487288819578348e-6,-0.0609714128055545,-2.856448014762575e-5,2.5283979702041215e-5,-2.7068128905281833e-5,3.6164207528167544e-5,-5.958623266431602e-5,-2.8933012940236673e-5,3.0224326180217734e-5,-3.332710258357266e-5,4.500687084263972e-5,-7.464116210809337e-5,3.687115701955476e-5,-4.26758307706866e-5,5.8144542158866105e-5,-9.663533323234737e-5,-5.5995389520665677e-5,7.726154778655974e-5,-0.00012848849718095746,0.00010493710275946474,-0.00017468496909465496,-0.00024195777089163154
0.014780631836192907,-8.126460620399836,11325.164330347112,904.9290586243395,8.564490873877016,0.05379454965087667,-360821.9856280695,73.45602887217568,9.676646148109004,120.51163734718969,4.922173206520448,10.3917385146116,11.702417853196092,418.89344692554846,1.615574349424168e12,86.5866162392473,33.580524861500855,1.5470126311248267,-0.5137743121689172,0.8017449098641042,4861.057472348965,38.68721499370242,0.1923412421572565,-0.8695699576510972,1.0215597846394633,74.56051542667693,-4.16422189913821,-1.120595577451446,1.3549486677437155,-13.654673021907676,-1.2260307585948769,1.8382670387720226,-0.7351531750727801,2.4192280509513737,2.8236161205052936,0.2162971881495906,0.0033139842423118887,1.1009905146406413,7.739783152150096e7,1.9084493387028947e7,-2581.359628569683,-1.2413074595547797,2.016530979739068e-7,-5.6662687882802105e-6,-8.460280183108045e-6,-8.691315372911508e-14,0.00713062413537791,4.5567149862245035e-8,5.753556020894498,0.0005153596106343944,2.0332174563116452e-8,0.0006578956243942647,0.0008467130718081016,0.13830629602290323,0.013867604320766272,0.01110514571695239,86.5866162392473,872.533283557093,4861.057472348965,567.0474228292126,1.878234849228088e-8,1.4534363527053435e-11,1.0,10.0,0.0,0.0,-5975.057242734264,-3.1776220978310374e-6,3.099430119375799e-7,1.3539848244210894e6,-1.5836514064941703e-5,-2.549067554955577e-7,-0.00011652399967519543,-6.003931391452685e-7,-1.2776468068332217e-6,-0.06098209436455336,-3.0647809338911814e-5,2.8107380642838474e-5,-3.117256137590357e-5,4.31421070048314e-5,-7.363210382547024e-5,-3.1039747771437515e-5,3.359953868485837e-5,-3.8381478972632726e-5,5.369257500443095e-5,-9.223911957187655e-5,4.0987822279304155e-5,-4.914949335746042e-5,6.936872965599187e-5,-0.00011942501643108097,-6.449130509330014e-5,9.218085048934373e-5,-0.00015880007304221706,0.00012520735782738698,-0.00021590950903462128,-0.0002990796019198503
0.015045339439881329,-8.108710012942284,10828.23008300506,885.1986945778602,8.564490847431005,0.054757966813621786,-337563.84561635496,73.45602858377947,9.676644637551606,120.51161647257352,4.922172951093392,10.391737721284773,11.294256985839697,397.1701228069513,1.5048422838665322e12,83.56660152262421,33.58051841252409,1.602918862894894,-0.5515786864107759,0.891844594096203,4691.510649138274,38.687205573836565,0.1992914137691721,-0.9335547170103267,1.136362126880454,74.56049292506245,-4.314711505302517,-1.2030512560321436,1.5072170575107733,-14.148132644965964,-1.3162441693702038,2.0448504444562587,-0.7892455182877928,2.6910992426688214,3.140931025210572,0.21629718814959095,0.003387850274815142,1.1009905105093447,7.739783958717114e7,1.9084496356768344e7,-2470.0128783186265,-1.2424776807180717,2.2144586181666738e-7,-6.0802089163127e-6,-9.079930490385469e-6,-9.75701855457471e-14,0.007140181385895603,4.984509388174027e-8,5.758032137904171,0.0005390085498673829,2.203368738688389e-8,0.0006880850781267918,0.0008855670862375098,0.1432454570978089,0.014368171734895161,0.01150638929616378,83.56660152262421,842.1006108601617,4691.510649138274,547.2696952241656,2.162069470845797e-8,1.7493552436006637e-11,1.0,10.0,0.0,0.0,-5718.067324105283,-3.4264370776211666e-6,3.327496426087201e-7,1.2674976383013222e6,-1.6665334390384926e-5,-2.834986427621886e-7,-0.00012259887283461797,-6.673331471417961e-7,-1.4200791894314519e-6,-0.06099230878775301,-3.286787888637057e-5,3.122464553592446e-5,-3.5866592454001384e-5,5.1407602237884756e-5,-9.086403504376858e-5,-3.328436255255971e-5,3.732606845910998e-5,-4.416208033366548e-5,6.398138432480905e-5,-0.00011382978076483787,4.553285583008891e-5,-5.65535870739663e-5,8.266527094649432e-5,-0.0001473870568047569,-7.420863675542156e-5,0.00010985586682526858,-0.00019599393744404228,0.00014922327535861566,-0.0002664982671854516,-0.0003691826894743373
0.015313253549496038,-8.091059585920519,10355.63728204828,865.9887774026646,8.564490819700852,0.05573305466486437,-315910.94250740914,73.45602828201243,9.676643025657787,120.511594244267,4.922172678411286,10.391736874904991,10.902516386758364,376.6865364078207,1.4022616393398442e12,80.66808104984273,33.58051155356114,1.6605126088589641,-0.5919274100480336,0.991473288846503,4528.784632963803,38.68719554753311,0.20645127146190873,-1.001845912778054,1.2633060476544726,74.5604689428658,-4.46974394037142,-1.2910565293167182,1.675589461000468,-14.656487964222395,-1.4125292274258558,2.273282253801674,-0.8469781695526433,2.9917236588990996,3.4918050436672434,0.21629718814959134,0.0034630017373742227,1.100990505999035,7.739784819141226e7,1.908449952537292e7,-2363.962294054741,-1.2435943620713883,2.43087835780092e-7,-6.521678663909684e-6,-9.740967511858568e-6,-1.0945807495495212e-13,0.007149294305804748,5.4497934921670256e-8,5.76230043066245,0.000563604518190477,2.3866957701933028e-8,0.0007194834522378118,0.0009259770039984725,0.14832945846035606,0.014883806519890798,0.01191973906590109,80.66808104984273,812.8922360267005,4528.784632963803,528.2876214480087,2.486708752847023e-8,2.1000310549873265e-11,1.0,10.0,0.0,0.0,-5473.2398979395075,-3.6949430460682917e-6,3.5696472240501253e-7,1.1868991505290917e6,-1.7536432745260622e-5,-3.151062838170259e-7,-0.00012898121521273518,-7.412725538609163e-7,-1.5774026694235404e-6,-0.06100208374424615,-3.5233516848813835e-5,3.4665415657186934e-5,-4.1232266905657516e-5,6.119127870952015e-5,-0.0001119848908451309,-3.567571856559224e-5,4.1439354641758594e-5,-5.076999386694828e-5,7.616047085880534e-5,-0.00014029420604467422,5.054945141160438e-5,-6.50176742667825e-5,9.840555937831007e-5,-0.00018166329030636278,-8.531752688842442e-5,0.00013078070825682492,-0.00024159014629759895,0.0001776568239859507,-0.00032852057692352556,-0.0004551372650931308
0.0155844902074116,-8.073502082190428,9905.919874822497,847.2773690991048,8.564490790621313,0.0567202355782901,-295738.84132062306,73.45602796614878,9.676641305648518,120.51157057321483,4.92217238730605,10.391735971935246,10.526319464349962,357.35897282107135,1.3071593856638765e12,77.88456885938538,33.5805042593862,1.7198559569180372,-0.6349914972742594,1.1016169660032122,4372.515295211226,38.687184876701274,0.21382851674068154,-1.0747330070811019,1.4036478422676903,74.56044338385462,-4.629486392822782,-1.3849844182852395,1.861732169004753,-15.180287137071016,-1.5152940312986019,2.525823132268082,-0.9085957588962343,3.3240763980055044,3.879710483812753,0.21629718814959178,0.003539479219043803,1.100990501074872,7.739785737000448e7,1.908450290611009e7,-2262.901452992174,-1.2446605009568086,2.6675142445264234e-7,-6.9924960703130345e-6,-1.0446141685666225e-5,-1.2271539367487103e-13,0.007157987216475955,5.955802335400415e-8,5.7663725616060315,0.0005891889305190495,2.5842084210079194e-8,0.0007521436117837999,0.0009680108650741755,0.15356340148977082,0.015415060810778205,0.012345640224928645,77.88456885938538,784.8428000759129,4372.515295211226,510.0587256546825,2.857856068755883e-8,2.5149509637095034e-11,1.0,10.0,0.0,0.0,-5239.876128791055,-3.984831641962951e-6,3.826588553677051e-7,1.1117410526583379e6,-1.8452517552535187e-5,-3.500405864757028e-7,-0.0001356905408315393,-8.229243583326642e-7,-1.751133940464751e-6,-0.06101144490526803,-3.77541318784641e-5,3.8462308705885946e-5,-4.736288792394628e-5,7.276430300908955e-5,-0.00013784975233734534,-3.82232558436351e-5,4.597839533519301e-5,-5.832018357899087e-5,9.056756487165939e-5,-0.00017270432744205603,5.608513798304704e-5,-7.468911186232186e-5,0.00011702640942894111,-0.00022364303971784348,-9.801149637108115e-5,0.00015553657874074197,-0.00029743841253699693,0.00021129849115884836,-0.0004044948399576977,-0.0005604368482120802
0.0155844902074116,-8.073502082190428,9905.919874822497,847.2773690991048,8.564490790621313,0.0567202355782901,-295738.84132062306,73.45602796614878,9.676641305648518,120.51157057321483,4.92217238730605,10.391735971935246,10.526319464349962,357.35897282107135,1.3071593856638765e12,77.88456885938538,33.5805042593862,1.7198559569180372,-0.6349914972742594,1.1016169660032122,4372.515295211226,38.687184876701274,0.21382851674068154,-1.0747330070811019,1.4036478422676903,74.56044338385462,-4.629486392822782,-1.3849844182852395,1.861732169004753,-15.180287137071016,-1.5152940312986019,2.525823132268082,-0.9085957588962343,3.3240763980055044,3.879710483812753,0.21629718814959178,0.003539479219043803,1.100990501074872,7.739785737000448e7,1.908450290611009e7,-2262.901452992174,-1.2446605009568086,2.6675142445264234e-7,-6.9924960703130345e-6,-1.0446141685666225e-5,-1.2271539367487103e-13,0.007157987216475955,5.955802335400415e-8,5.7663725616060315,0.0005891889305190495,2.5842084210079194e-8,0.0007521436117837999,0.0009680108650741755,0.15356340148977082,0.015415060810778205,0.012345640224928645,77.88456885938538,784.8428000759129,4372.515295211226,510.0587256546825,2.857856068755883e-8,2.5149509637095034e-11,1.0,10.0,0.0,0.0,-5239.876128791055,-3.984831641962951e-6,3.826588553677051e-7,1.1117410526583379e6,-1.8452517552535187e-5,-3.500405864757028e-7,-0.0001356905408315393,-8.229243583326642e-7,-1.751133940464751e-6,-0.06101144490526803,-3.77541318784641e-5,3.8462308705885946e-5,-4.736288792394628e-5,7.276430300908955e-5,-0.00013784975233734534,-3.82232558436351e-5,4.597839533519301e-5,-5.832018357899087e-5,9.056756487165939e-5,-0.00017270432744205603,5.608513798304704e-5,-7.468911186232186e-5,0.00011702640942894111,-0.00022364303971784348,-9.801149637108115e-5,0.00015553657874074197,-0.00029743841253699693,0.00021129849115884836,-0.0004044948399576977,-0.0005604368482120802
0.015859165346068994,-8.056030695939658,9477.725575212273,829.0439855145543,8.564490760123293,0.057719931529567524,-276934.3474629054,73.4560276354149,9.676639470277367,120.51154536426267,4.922172076527623,10.391735008595537,10.164854084385478,339.11069251704924,1.2189268371049238e12,75.21005591321581,33.58049650324341,1.7810132085881223,-0.6809538304550721,1.2233640143535747,4222.365282231973,38.687173520859446,0.2214311238341925,-1.1525255524879852,1.5587743024962493,74.56041614542892,-4.794112018494936,-1.485233833643945,2.06748455682607,-15.720097879984772,-1.6249750016938211,2.8049685700130786,-0.9743598853504044,3.6914415916512864,4.308480321838056,0.21629718814959228,0.0036173239213977823,1.1009904956987329,7.739786716117087e7,1.9084506513158504e7,-2166.546739976312,-1.2456788763667919,2.926254275832697e-7,-7.49460224368684e-6,-1.1198391303621687e-5,-1.3749629828912872e-13,0.007166282647616421,6.506054170617102e-8,5.770259331507952,0.0006158050929839891,2.796995711890132e-8,0.0007861208356068455,0.0010117398162957187,0.15895255296434835,0.01596250626924985,0.012784553834686742,75.21005591321581,757.8917499865879,4222.365282231973,492.5436553205616,3.282002949727763e-8,3.005178692756934e-11,1.0,10.0,0.0,0.0,-5017.3288232158575,-4.297950348980875e-6,4.09904244570225e-7,1.0416147047435272e6,-1.9416507381475808e-5,-3.8864460148390164e-7,-0.0001427478651989938,-9.130741058528633e-7,-1.942943997785546e-6,-0.06102041612688673,-4.043974973910833e-5,4.265121627745283e-5,-5.436455205682318e-5,8.644549526843083e-5,-0.00016949849430232766,-4.093702912564228e-5,5.098610334428131e-5,-6.694338311350346e-5,0.00010759976999906628,-0.00021236381502507296,6.219221269759145e-5,-8.57354801202558e-5,0.00013904147087147724,-0.00027501613360230576,-0.00011251063728019673,0.0001848069816092395,-0.00036578877786933657,0.0002510779937361067,-0.000497484871474096,-0.00068933207580679
0.0161373947332214,-8.038639051374435,9069.80517107553,811.2694862795499,8.56449072813359,0.05873256389715997,-259394.32802230076,73.45602728898578,9.676637511799099,120.51151851574826,4.922171744738289,10.391733980846633,9.817366802653682,321.8712366896544,1.1370125490059995e12,72.63896742377896,33.58048825676602,1.844050919486637,-0.7300099657423402,1.357915915862996,4078.021619637505,38.68716143699932,0.22926734438468754,-1.2355545561339898,1.7302163199804934,74.56038711822126,-4.963800050802718,-1.5922313336848457,2.2948771272394324,-16.276507828832123,-1.7420388041299195,3.113473360902216,-1.0445502673998657,4.097444619083003,4.782345796508129,0.21629718814959284,0.0036965776371622686,1.1009904898289011,7.739787760573894e7,1.9084510361668892e7,-2074.635293614203,-1.2466520682040914,3.2091661061463927e-7,-8.030069385728865e-6,-1.2000854939622235e-5,-1.539722877425868e-13,0.007174201492806171,7.10437528560698e-8,5.7739707560274205,0.0006434982706079498,3.026231981987874e-8,0.0008214729026715081,0.001057238222492746,0.16450234645529432,0.016526734425656525,0.013236957109229175,72.63896742377896,731.982908681532,4078.021619637505,475.7059017834937,3.766537420086575e-8,3.583609595842966e-11,1.0,10.0,0.0,0.0,-4804.997813645271,-4.636317269556367e-6,4.3877436151224243e-7,976147.0651317053,-2.043154892681803e-5,-4.3129685246284254e-7,-0.0001501758328417662,-1.012587243133833e-6,-2.154673780314662e-6,-0.06102901961300643,-4.3301051407516886e-5,4.7271629675889475e-5,-6.2357890273504e-5,0.00010260962216159247,-0.0002081952692726158,-4.382774530560252e-5,5.650969581199235e-5,-7.678824295073884e-5,0.00012772390057459664,-0.00026085761191534107,6.892821507823092e-5,-9.834733804553422e-5,0.0001650546155163159,-0.0003378371796665838,-0.0001290652353153276,0.00021939555698088426,-0.0004493772987637028,0.0002980885746906681,-0.000611216732742618,-0.0008469930176612905
0.016419293917424402,-8.02132118268547,8681.002964344592,793.9359734702315,8.564490694574621,0.0597585532640243,-243024.6720923008,73.45602692598132,9.676635421936291,120.5114899190666,4.922171390506637,10.391732884372798,9.483157673913668,305.5758109375059,1.0609160965319824e12,70.16612444513649,33.580479489892966,1.90903794033494,-0.7823689900158344,1.5065990235907776,3939.1935559864746,38.68714857944422,0.23734571215541275,-1.3241739308269576,1.9196638932946926,74.56035618567508,-5.138735912513693,-1.706432994226545,2.5461514152417943,-16.85012490416564,-1.8669843941039503,3.4543786074267975,-1.1194659664765139,4.546087645392213,5.305977882057636,0.21629718814959345,0.0037772827292173205,1.1009904834197235,7.739788874731207e7,1.9084514467828684e7,-1986.923158931325,-1.2475824746537878,3.518514234732856e-7,-8.601109291888718e-6,-1.2856884634675433e-5,-1.7233415771882433e-13,0.007181763149797769,7.754926946928567e-8,5.777516134655935,0.0006723157569557221,3.27318351918568e-8,0.0008582601809153242,0.001104583780883129,0.1702183836331007,0.017108357024473463,0.01370334370898883,70.16612444513649,707.0640879816945,3939.1935559864746,459.5115487072114,4.319867092723762e-8,4.265266130976803e-11,1.0,10.0,0.0,0.0,-4602.325802170202,-5.002137305138161e-6,4.6934353575286316e-7,914997.089052312,-2.150103668113259e-5,-4.784150065671137e-7,-0.00015799885680226785,-1.1224172033274692e-6,-2.3883513648363506e-6,-0.06103727606255653,-4.6349413194170786e-5,5.236699719723416e-5,-7.148004317841832e-5,0.00012169712029297057,-0.00025547635327236083,-4.690680280620594e-5,6.260112149773401e-5,-8.802376656454842e-5,0.00015148860297357723,-0.0003201119647177704,7.635644694267384e-5,-0.00011274134992268472,0.00019577563620099282,-0.0004146034662054087,-0.0001479598804915922,0.000260247003199027,-0.0005515299165385502,0.00035361550490913983,-0.0007502203813564202,-0.0010397060047929345
0.016704978186964124,-8.004071514381277,8310.248194720993,777.0266974535164,8.564490659364129,0.060798319268215884,-227739.37147584374,73.45602654546221,9.676633191843784,120.51145945820629,4.922171012301102,10.391731714563418,9.161575558541141,290.16473684289576,9.90182611971581e11,67.78670914656632,33.58047017078239,1.9760454615308696,-0.83825443477666,1.6708775601842978,3805.6106132091795,38.687134899700894,0.24567504812881433,-1.4187620426719687,2.128982690245667,74.56032322359847,-5.319111337328371,-1.8283264029265487,2.8237819556067203,-17.44157770849518,-2.0003451982068996,3.8310415242546823,-1.1994266914767437,5.04178884262855,5.884533058304014,0.21629718814959414,0.003859482113705852,1.1009904764212357,7.739790063245182e7,1.9084518848930795e7,-1903.1836201510541,-1.2484723279083936,3.85677882743089e-7,-9.210082379889011e-6,-1.3770059921967135e-5,-1.9279417456462799e-13,0.007188985647505609,8.462234676142727e-8,5.780904113034084,0.0007023069471776679,3.539215698353687e-8,0.0008965457204236116,0.0011538576410324577,0.17610643574646648,0.017708006400422478,0.01418422406025245,67.78670914656632,683.086738668486,3805.6106132091795,443.9290446618125,4.951559031870262e-8,5.0676400068441495e-11,1.0,10.0,0.0,0.0,-4408.794605710633,-5.39781989234684e-6,5.016864540689186e-7,857852.5345033505,-2.2628634516263835e-5,-5.304599222985884e-7,-0.00016624327163589217,-1.2436142962273843e-6,-2.6462108723084485e-6,-0.061045204802917516,-4.959694911166459e-5,5.798511602745099e-5,-8.188690169604585e-5,0.00014422549480847856,-0.0003132081104363138,-5.01863330957376e-5,6.931752945892161e-5,-0.00010084207422562935,0.00017953856655433982,-0.00039246715631392325,8.454654263956201e-5,-0.0001291638327156768,0.00023203865450697802,-0.0005083493598268636,-0.00016951813160796672,0.0003084716117578126,-0.000676288342637359,0.00041916951291807184,-0.0009200013737791959,-0.001275112259391358
0.016994562635966454,-7.98688483645852,7956.54722738641,760.5259641766144,8.564490622414835,0.061852280843581464,-213459.70224887363,73.45602614642532,9.676630812069984,120.51142700924414,4.922170608482928,10.391730466492998,8.852013778181147,275.58295879068413,9.243979594460157e11,65.49623266847705,33.580460265718784,2.04514708415842,-0.8979052708934124,1.852368024985848,3677.0207820057367,38.68712034629964,0.25426446883071235,-1.5197233956903093,2.3602324049895036,74.56028809968032,-5.505124562846508,-1.9584328301231149,3.1305006310299763,-18.0515161574521,-2.1426914882322934,4.247168471559593,-1.284774218418213,5.58942586111426,6.523704039896891,0.2162971881495949,0.003943219274493651,1.1009904687787497,7.73979133108761e7,1.9084523523448467e7,-1823.2056700566286,-1.2493237086757012,4.226676451964919e-7,-9.859507497131104e-6,-1.4744203072788192e-5,-2.1558850116785027e-13,0.00719588576314038,9.23122032117591e-8,5.78414274032131,0.0007335234249590062,3.825800763418231e-8,0.000936395364347943,0.0012051445476547213,0.18217244727857665,0.018326336090361293,0.0146801258648289,65.49623266847705,660.0056265680915,3677.0207820057367,428.92899261555834,5.672498891576047e-8,6.01108855484171e-11,1.0,10.0,0.0,0.0,-4223.921704032831,-5.825998589167828e-6,5.358775670679295e-7,804427.1092456963,-2.381829976001503e-5,-5.87940132619853e-7,-0.0001749375041444437,-1.3773355280095783e-6,-2.9307133508204286e-6,-0.061052823913353316,-5.3056556766581774e-5,6.417856411920277e-5,-9.375565246938992e-5,0.00017080268825868535,-0.00038365722357400244,-5.367924562292865e-5,7.67217855519681e-5,-0.00011546154291411609,0.00021263119244670236,-0.0004807656378770277,9.357509739298057e-5,-0.0001478947866328413,0.00027482371503304275,-0.0006227607048799688,-0.00019410781652013965,0.0003653740538742148,-0.0008285626421662554,0.0004965260138544917,-0.0011272490202529667,-0.0015624972390185688
0.01728816201692651,-7.969756293608791,7618.976812593343,744.4190620736362,8.564490583634106,0.06292085568311023,-200113.5105413609,73.45602572779892,9.67662827251744,120.51139243983081,4.922170177298959,10.391729134900801,8.5539064268516,261.7796156594474,8.63184536442181e11,63.29050782804821,33.58044973902451,2.116418841951617,-0.9615769245722285,2.052854959738612,3553.1889895129298,38.68710486463831,0.2631233884895463,-1.627490352534684,2.615686846242746,74.56025067300496,-5.6969803917591655,-2.0973094461799593,3.4693233163532984,-18.68061167865557,-2.294632805994103,4.706851103474908,-1.3758738398249775,6.1943834000088005,7.229775288205704,0.21629718814959573,0.004028538216553296,1.1009904604324074,7.739792683566044e7,1.9084528511111412e7,-1746.7926906940233,-1.2501385586446958,4.6311825068103353e-7,-1.0552071846858929e-5,-1.5783394578742626e-5,-2.4097987854482373e-13,0.007202479122777906,1.0067236331354576e-7,5.7872395185213,0.0007660190296114163,4.1345259912286e-8,0.0009778778344662325,0.0012585329507819542,0.18842253512650275,0.018964021004324462,0.015191594257575004,63.29050782804821,637.7785575064661,3553.1889895129298,414.4839711869908,6.495071157215709e-8,7.119292709941644e-11,1.0,10.0,0.0,0.0,-4047.2572652051745,-6.289552221784475e-6,5.719903511590514e-7,754457.9771523962,-2.5074308695234404e-5,-6.51416745904503e-7,-0.0001841122539500858,-1.5248552973086206e-6,-3.244569521879168e-6,-0.06106015033101774,-5.6741963191053016e-5,7.10051691285288e-5,-0.00010728765561532623,0.00020214272736286914,-0.00046957568647609436,-5.739927253630292e-5,8.488303326646583e-5,-0.00013213035654042186,0.00025165610435978856,-0.0005884586956834549,0.00010352634947329804,-0.00016925245291925635,0.0003252820650425153,-0.000762313301565399,-0.00022214702635095615,0.0004324870853988586,-0.0010143159644305563,0.0005877710486683198,-0.0013800884416171368,-0.001913141073833571
0.017585890867386256,-7.952681359125733,7296.677708764371,728.6921795535584,8.564490542923531,0.06400446070005703,-187634.56559089397,73.4560252884372,9.676625562398634,120.51135560861209,4.922169716873545,10.391727714168017,8.26672475486411,248.7076453337154,8.0619750960508e11,61.16562236363981,33.580438552959485,2.1899392894338305,-1.029542416040203,2.274308515342851,3433.895597217956,38.68708839680612,0.2722615293439071,-1.7425250631057387,2.897856320348629,74.56021079350668,-5.8948904314613255,-2.2455518067326854,3.8435795666205665,-19.329557995384953,-2.4568206810522213,5.214606646160419,-1.473115988940651,6.862606212148644,8.009684863629568,0.21629718814959667,0.0041154834988513635,1.1009904513166848,7.739794126346372e7,1.908453383299119e7,-1673.7611897588292,-1.2509186925387712,5.073556120393409e-7,-1.1290642127092e-5,-1.6891990516841737e-5,-2.6926062966700165e-13,0.007208780298563191,1.0976103711584815e-7,5.790201449999917,0.0007998499551634424,4.467102746422836e-8,0.0010210648575813058,0.0013141151684994963,0.1948629934331036,0.01962175818808878,0.015719192439543946,61.16562236363981,616.3661076935265,3433.895597217956,400.56835942542205,7.433364514885489e-8,8.419787623445842e-11,1.0,10.0,0.0,0.0,-3878.381290264599,-6.7916284618879626e-6,6.100964646062937e-7,707703.4904958474,-2.6401285662046034e-5,-7.215089030336677e-7,-0.0001938006997937344,-1.6875772752461545e-6,-3.5907650443770536e-6,-0.061067199954007424,-6.066777637517572e-5,7.852852815014091e-5,-0.00012271171822225306,0.00023908407844768764,-0.0005743037590755236,-6.136101898945274e-5,9.387731532090689e-5,-0.0001511305447255087,0.0002976580391413857,-0.0007197356743744071,0.00011449293619171496,-0.00019359849942361538,0.0003847658173223152,-0.0009324406917512024,-0.0002541109359740834,0.0005116111021970242,-0.0012407884087622025,0.0006953552064564469,-0.0016883860823273579,-0.002340743407726713
0.0178878634047536,-7.935655823605301,6988.849218960658,713.3323416697048,8.564490500178515,0.06510351164519283,-175961.9955486904,73.45602482711455,9.676622670190941,120.51131636463997,4.922169225200257,10.391726198294515,7.989974135152517,236.32344243975933,7.531215377878693e11,59.11791648847858,33.58042666762638,2.265789536047552,-1.102093522287654,2.518903675698862,3318.935140799487,38.68707088141251,0.2816889251487803,-1.8653214341289208,3.2095121257678496,74.56016830142337,-6.0990731886003315,-2.403796390701715,4.2569451056837755,-19.99907143431855,-2.6299514059372116,5.775421975426747,-1.5769178974864024,7.600657108706497,8.871092110793116,0.21629718814959772,0.004204100200581669,1.100990441359856,7.739795665475729e7,1.9084539511588085e7,-1603.939720693825,-1.251665808371592,5.55736708250039e-7,-1.2078275795499775e-5,-1.8074640173771578e-5,-3.0075598004221874e-13,0.007214802891310668,1.1964152585596957e-7,5.793035077957962,0.0008350748273730924,4.8253759803904355e-8,0.0010660312637249,0.0013719875134012977,0.20150029349222204,0.020300267100466556,0.016263501923504883,59.11791648847858,595.7313975319198,3318.935140799487,387.1581898123947,8.503404390401578e-8,9.94457530281186e-11,1.0,10.0,0.0,0.0,-3716.9011743264937,-7.335669289478985e-6,6.502647188910033e-7,663941.2100370434,-2.7804233950292732e-5,-7.988997429441021e-7,-0.00020403871824438346,-1.867047342107619e-6,-3.972588025251473e-6,-0.061073987729022755,-6.484953663227639e-5,8.681857176836802e-5,-0.00014028779378775805,0.00028261112133090533,-0.0007018945001049995,-6.558001308995914e-5,0.00010378824827382788,-0.00017278254754512893,0.00035186362898027455,-0.0008796802992537252,0.00012657671423266586,-0.00022134388220615517,0.0004548626612834477,-0.0011397371615050802,-0.0002905395145361654,0.0006048604354267897,-0.0015167679269447155,0.0008221567460873819,-0.002064119488563014,-0.0028619377112510543
0.018194193638932498,-7.918675772056579,6694.744046923546,698.3273406241867,8.564490455287784,0.06621842351678218,-165039.7764252616,73.45602434251896,9.676619583586715,120.51127454671814,4.922168700132696,10.39172458087309,7.723191115460868,224.58654293549867,7.036678306466311e11,57.143961079614606,33.580414040865364,2.3440533352292303,-1.1795420655576763,2.789041628947465,3208.1151056333383,38.68705225339726,0.2914159314115986,-1.9964073118453347,3.5537137837374,74.56012302669082,-6.309754311897561,-2.5727234129190113,4.713477944002471,-20.689891719157536,-2.814769111551897,6.394802618152245,-1.687725432304971,8.415781443089159,9.8224529027588,0.2162971881495989,0.004294433951296758,1.1009904304833993,7.739797307407883e7,1.9084545570927363e7,-1537.167855327991,-1.2523814972838037,6.086525640304237e-7,-1.2918233552539823e-5,-1.9336305575403447e-5,-3.3582777110291477e-13,0.0072205596096470434,1.303826691724368e-7,5.795746525124612,0.0008717548083964959,5.2113346955078454e-8,0.0011128551196539407,0.0014322504644743107,0.2083410882879113,0.021000290381293574,0.016825123174509155,57.143961079614606,575.8398718274321,3208.1151056333383,374.23100542348743,9.723417619411609e-8,1.1730833627819558e-10,1.0,10.0,0.0,0.0,-3562.4493820216867,-7.925439258505733e-6,6.925598982615871e-7,622966.1054134504,-2.9288570670561826e-5,-8.84343029492371e-7,-0.0002148651307362988,-2.0649679173861794e-6,-4.3936594930713366e-6,-0.061080527735957166,-6.930377352530103e-5,9.595218734254434e-5,-0.00016031118522118347,0.0003338793208395313,-0.0008572645155419422,-7.007276125481162e-5,0.00011470776799063303,-0.00019745040210037424,0.0004157127984773352,-0.0010744599265557302,0.0001398896660311308,-0.00025295550641597645,0.0005374365613019078,-0.0013922035424757014,-0.00033204628826540776,0.0007147176416500046,-0.0018529184005208065,0.0009715556317819693,-0.00252182522009884,-0.003496914399140811
0.01850499531068224,-7.901737571980343,6413.663845052362,683.6656806497026,8.564490408132874,0.06734961033627593,-154816.28350627032,73.4560238332452,9.676616289441826,120.51122998272746,4.922168139374959,10.391722855062913,7.465940910651115,213.45934893627756,6.575715721016182e11,55.24053912335587,33.58040062815326,2.4248171322247245,-1.2622212445510563,3.087373206107123,3101.2548851202178,38.687032443843286,0.3014532303870973,-2.136346737330128,3.9338389031680787,74.56007478832788,-6.527166724319844,-2.7530597303238538,5.217657990458708,-21.4027824010858,-3.012068944627074,7.078826494107239,-1.8060149919141764,9.315977832599005,10.873102161740913,0.2162971881496002,0.004386530910613535,1.100990418601354,7.739799059029323e7,1.9084552036658376e7,-1473.295296130664,-1.2530672520136497,6.665314826322577e-7,-1.3813992125251357e-5,-2.06822815520653e-5,-3.748785717646197e-13,0.0072260623380372225,1.420593251891097e-7,5.798341527098482,0.000909953685090447,5.627123000019379e-8,0.001161617841441009,0.0014950088120852054,0.21539221321389743,0.021722594248396575,0.017404675954586255,55.24053912335587,556.6591128149234,3101.2548851202178,361.76573841642664,1.111413224952237e-7,1.382173464501303e-10,1.0,10.0,0.0,0.0,-3414.681439558723,-8.56505614856695e-6,7.370413530533168e-7,584588.9735911106,-3.086016417888366e-5,-9.786704116227822e-7,-0.00022632196845402114,-2.283213597078268e-6,-4.857966651172094e-6,-0.06108683326081721,-7.404806338275909e-5,0.00010601389679330188,-0.000183117296065059,0.0003942446690983718,-0.0010463762258645021,-7.485680393375224e-5,0.0001267369403123789,-0.00022554760620644847,0.0004908954927282308,-0.001311554387959941,0.00015455488524868197,-0.0002889637577543848,0.0006346753730184369,-0.0016995444872027077,-0.0003793282497451301,0.000844097033055165,-0.0022621764986594877,0.0011475201861056025,-0.0030791407808648573,-0.004270174908668232
0.018820381966407496,-7.884837854688151,6144.955072689912,669.3365207374815,8.564490358587555,0.06849748542053714,-145243.88604724297,73.45602329778703,9.67661277371953,120.51118248888868,4.922167540471228,10.391721013560604,7.217815014849245,202.90687680426126,6.145896097630184e11,53.404628047388634,33.58038638249515,2.508170148127721,-1.3504870866767433,3.4168248551513862,2998.1847887928448,38.68701137977436,0.3118118404463471,-2.2857424070731613,4.353616276154582,74.56002339376822,-6.751550853232234,-2.9455820126468484,5.7744309492097186,-22.138531610122662,-3.2227005341746082,7.8342034713838755,-1.9322955748327466,10.310076530060448,12.033345303733968,0.21629718814960164,0.0044804377884409986,1.10099040561961,7.739800927687682e7,1.9084558936162613e7,-1412.1810439136364,-1.2537244748858667,7.298426058599471e-7,-1.4769258185923894e-5,-2.2118217600446987e-5,-4.183562655628084e-13,0.007231322200825893,1.5475289660273896e-7,5.800825463712937,0.0009497379769053305,6.075052172001507e-8,0.001212404332057851,0.0015603718351427489,0.22266068975484768,0.022467969217356203,0.018002799928119165,53.404628047388634,538.1586621194139,2998.1847887928448,349.74259432602776,1.2699118271772315e-7,1.6267390339420187e-10,1.0,10.0,0.0,0.0,-3273.274049603093,-9.259024799440173e-6,7.837613793495718e-7,548635.0058405665,-3.252537580238802e-5,-1.0827994619033423e-6,-0.0002384547677366878,-2.5238484108382436e-6,-5.369899575237498e-6,-0.0610929168649323,-7.910109173403453e-5,0.00011709660248401589,-0.00020908701969879484,0.00046529816387247104,-0.0012764583272374505,-7.995077604610695e-5,0.00013998685318459262,-0.00025754377011174824,0.000579394692389349,-0.0016000328207439346,0.0001707076611109161,-0.0003299710471952018,0.0007491466194998144,-0.0020735281389605287,-0.00043317710161038604,0.0009964191086540824,-0.0027602319272800697,0.001354708631227166,-0.0037574605675318633,-0.005211444635861184
0.019140466971871335,-7.867973500988667,5888.005320462037,655.329624963838,8.564490306517197,0.06966246143175292,-136278.58723446337,73.4560227345289,9.676609021431336,120.51113186898526,4.92216690079475,10.391719048569753,6.978429091801803,192.89653343318088,5.744984096565123e11,51.633384111394754,33.58037125431667,2.5942044508187796,-1.44471998029462,3.780627242950129,2898.745165989217,38.68698898394919,0.3225031236726597,-2.445238269404172,4.8171623218696835,74.55996863816429,-6.983154825823789,-3.1511200881207144,6.38925665780925,-22.897952692168097,-3.4475716489969486,8.668340947408232,-2.0671109606982583,11.407825724183242,13.314558931424747,0.21629718814960325,0.004576201847828236,1.100990391435134,7.739802921221597e7,1.9084566298667405e7,-1353.692658305724,-1.2543544849061554,7.990997985420212e-7,-1.5787982941766477e-5,-2.365014085494745e-5,-4.667591447458308e-13,0.007236349618963371,1.6855189999039197e-7,5.803203386877918,0.0009911770406506434,6.557613566132238e-8,0.001265303114949783,0.0016284534731107554,0.23015372779382356,0.023237230702315082,0.018620155173740896,51.633384111394754,520.3098634606516,2898.745165989217,338.14294984000657,1.45051739748182e-7,1.9125944127190693e-10,1.0,10.0,0.0,0.0,-3137.9234160065585,-1.0012274055583931e-5,8.327633274770186e-7,514942.51269694406,-3.429110532225446e-5,-1.1977425192092141e-6,-0.0002513128919433953,-2.7891447314581235e-6,-5.934291424204714e-6,-0.06109879044666178,-8.448271808929699e-5,0.00012930240172958848,-0.00023865283715156804,0.0005489061387231094,-0.0015562722643868293,-8.537446950769578e-5,0.00015457959088894228,-0.000293972143645701,0.0006835367352256583,-0.001950888313819346,0.00018849666232118243,-0.0003766614816010684,0.0008838627526039087,-0.00252842099388568,-0.0004944919833095963,0.0011756976603057028,-0.003366108198920231,0.001598587945763693,-0.004582729294198375,-0.006356777466971052
0.019465363621319266,-7.851141622745606,5642.239919647996,641.6353128180778,8.564490251778059,0.07084495077457845,-127879.69934653449,73.45602214173661,9.676605016572905,120.51107791351942,4.922166217535873,10.391716951767895,6.747420994644031,183.3979123713173,5.370922224061791e11,49.92412775518871,33.58035519135007,2.6830150540472846,-1.5453263365847505,4.182346922663933,2802.7855832819555,38.686965174641465,0.3335387967904819,-2.6155223408497,5.329021436416014,74.55991030363664,-7.222234740901124,-3.370560572573643,7.068162606166479,-23.681885095959927,-3.687652164726606,9.589416458932883,-2.2110420749032573,12.619987088928418,14.729302315110235,0.21629718814960505,0.004673870936942403,1.1009903759351167,7.739805047993053e7,1.9084574155369136e7,-1297.7055715997453,-1.2549585243722607,8.748659195717678e-7,-1.6874377913103556e-5,-2.5284480956496428e-5,-5.206415901405355e-13,0.007241154362710464,1.83552588473344e-7,5.805480046469119,0.0010343431919268235,7.077492653462935e-8,0.001320406488866686,0.0016993725253901238,0.2378787301379854,0.024031219867202684,0.01925742289917299,49.92412775518871,503.085715006627,2802.7855832819555,326.9492568454997,1.6562764789399253e-7,2.246483135385461e-10,1.0,10.0,0.0,0.0,-3008.343687854363,-1.0830197465995583e-5,8.840794268517923e-7,483361.7708437287,-3.616484143656146e-5,-1.3246164700087763e-6,-0.00026494988859252985,-3.0816041168379845e-6,-6.556462760323338e-6,-0.06110446529933826,-9.021404568025313e-5,0.0001427434817563085,-0.00027230572865560724,0.0006472574638006263,-0.0018964343489106669,-9.114890045721701e-5,0.0001706493045208012,-0.0003354381487726292,0.0008060502173414347,-0.002377442484589002,0.0002080852377144055,-0.0004298118275553023,0.001042357554555127,-0.0030815137298628587,-0.0005642939015041331,0.0013866417684217634,-0.004102865040857405,0.001885573067673424,-0.005586401818280339,-0.0077498922802672985
0.02013004464697395,-7.817564826828904,5182.134651842229,615.1482534948495,8.564490133668311,0.07326411769619998,-112633.25208729297,73.45602085995877,9.676596179642805,120.51095908615392,4.922164708041545,10.391712326602075,6.309190528360077,165.82408310970285,4.69591248570113e11,46.681605644032956,33.58032003785414,2.8693603789503537,-1.7674257402718785,5.1156962528106,2620.746691382119,38.68691296492335,0.35669199691832104,-2.991445390705804,6.518267041293393,74.55978195645604,-7.723887851399464,-3.8550021996237103,8.645522493912145,-25.326776081816934,-4.217656606993803,11.729429561839106,-2.5287759100797786,15.436301472554367,18.01627663848342,0.21629718814960927,0.004875118515998477,1.10099034048269,7.739809737517232e7,1.9084591486773163e7,-1192.7728378920801,-1.2560933114039705,1.0484496763941403e-6,-1.9268425347969878e-5,-2.8888299683513816e-5,-6.473816479479496e-13,0.007250131925383565,2.1758680333890657e-7,5.809747197841733,0.0011261614876684296,8.241007174849874e-8,0.0014376159407545883,0.0018502234770699508,0.2540552148134858,0.025696878286170146,0.020594529397090822,46.681605644032956,470.4108798882919,2620.746691382119,305.7144190323275,2.1575798403080284e-7,3.0908748264367126e-10,1.0,10.0,0.0,0.0,-2765.435222633833,-1.2684234565838284e-5,9.937118293069685e-7,425990.43906504614,-4.026956675572847e-5,-1.6192128706587875e-6,-0.00029479797200387254,-3.7593031744783606e-6,-7.99815860003309e-6,-0.06111526126643774,-0.00010281686816538424,0.0001738366219684136,-0.000354177043070154,0.0008988986542567531,-0.0028119577221942804,-0.00010384057521800228,0.000207823702363603,-0.00043632473530708847,0.0011195419265365655,-0.003525609874057322,0.0002533965368863914,-0.0005591386148629288,0.0014479760168648196,-0.004570526512506201,-0.0007341522498703307,0.0019265752819868451,-0.006086710327473585,0.0026202648451947403,-0.008289531727296209,-0.011502701560582102
0.020470055561199976,-7.800815170466222,4966.80855389784,602.3385587893083,8.564490069957381,0.07450161991380345,-105718.4058511522,73.45602016681647,9.676591309854336,120.51089372055968,4.922163875154038,10.391709778639207,6.1013399623174,157.6974541508338,4.391600858981636e11,45.14369179230893,33.58030082831171,2.9671006108243825,-1.8898780630742087,5.656470535913863,2534.406432896503,38.686884376597256,0.3688348089886129,-3.198708439062846,7.207305356666611,74.5597114356556,-7.9870151863503684,-4.122096199741541,9.559430929073397,-26.1895508618551,-4.509869824019013,12.969334386810266,-2.7039494355365465,17.068047281288795,19.92070847460861,0.21629718814961174,0.004978795723662282,1.1009903202469706,7.7398123199265e7,1.908460103492e7,-1143.6122304905853,-1.2566262099692502,1.147682140621257e-6,-2.058595593438823e-5,-3.0872893029895114e-5,-7.216888314963264e-13,0.007254321427188153,2.3685787506541705e-7,5.811745874614,0.0011749741319804718,8.891125015238373e-8,0.0014999268626941433,0.0019304190392965318,0.2625224923778602,0.026570365014901936,0.021295841682599344,45.14369179230893,454.91335457314557,2534.406432896503,295.64283441183926,2.461532596101653e-7,3.6209336257412135e-10,1.0,10.0,0.0,0.0,-2651.6127420491293,-1.3733880133250849e-5,1.0520123078453121e-6,399951.49180286494,-4.251900028102035e-5,-1.7897942300679416e-6,-0.0003111407692607906,-4.1509086219543895e-6,-8.831222119121114e-6,-0.061120402384335186,-0.00010973745538659551,0.0001917727581202282,-0.00040374552371154294,0.0010587237491346975,-0.0034217486659175113,-0.00011080661250997186,0.00022926808962893118,-0.0004974103714456889,0.0013186686325839974,-0.004290436880350095,0.0002795328010513873,-0.0006374518662959139,0.0017056561916800436,-0.005562555627614301,-0.0008370179759378656,0.0022696375669251363,-0.007408660764869885,0.0030871498555401144,-0.010091153364764495,-0.014004462486369381
0.02081533129913677,-7.784088487525042,4760.689657956981,589.8074836720618,8.564490002895065,0.07575828511772502,-99234.95307315995,73.45601943580124,9.676586111903399,120.51082402991659,4.922162985349987,10.391707059585936,5.900608089187213,149.9794258088408,4.1073871203796625e11,43.65844905971428,33.58028044572624,3.0680283539355804,-2.020626528879218,6.253540715570944,2451.0231781047373,38.68685399847263,0.38137260040949134,-3.4200148383896547,7.968074225416666,74.5596363178465,-8.258727270978815,-4.407287346203855,10.568479583647573,-27.080471078191948,-4.821880881904717,14.338316563169235,-2.890986160651104,18.86966039734419,22.023386316989477,0.2162971881496145,0.0050845754313364674,1.100990298126754,7.739815074965729e7,1.9084611224456657e7,-1096.5220461625172,-1.257137449193436,1.2562648732455581e-6,-2.1990951382446766e-5,-3.2990193660371235e-5,-8.043912093519187e-13,0.00725832169264866,2.578073842131317e-7,5.813659693749668,0.0012258351281453144,9.591561585559312e-8,0.0015648524008735675,0.0020139797758961875,0.271253331156612,0.027472215992982864,0.022020014854561752,43.65844905971428,439.94659793016916,2451.0231781047373,285.91618895208455,2.8075923012405305e-7,4.238553380238143e-10,1.0,10.0,0.0,0.0,-2542.5715118676253,-1.4875375400870392e-5,1.1125881286127295e-6,375525.9969779387,-4.4913468507701285e-5,-1.9780517926142884e-6,-0.00032852684611124844,-4.582466400479797e-6,-9.749265884809898e-6,-0.061125384863172344,-0.00011710609257208423,0.0002115147732114824,-0.0004601225113417079,0.0012465261621577445,-0.00416199939421846,-0.0001182211308453683,0.0002528717851120792,-0.0005668900769938976,0.0015526678691573802,-0.005218963788406742,0.0003082992729717078,-0.0007265324980063927,0.0020084930271742248,-0.006767049443202959,-0.000954033902043654,0.0026728651672534324,-0.009013951990296754,0.003635980907429342,-0.01227924967438844,-0.017043354189169163
0.021165985485596613,-7.767382849480429,4563.352220326235,577.5475501902866,8.564489932278844,0.07703452692805876,-93154.95532966527,73.45601866441436,9.676580563600359,120.5107497237184,4.922162034696641,10.391704157920408,5.706720552268697,142.64813725209882,3.841890399601352e11,42.223847448209966,33.58025882266482,3.1722546933907125,-2.1602364236794878,6.912753800047243,2370.4829606319713,38.686821722902934,0.39431899967237777,-3.6563217045161447,8.808023740511711,74.55955630737698,-8.539323778446107,-4.711809020494029,11.68254996739303,-28.00051879321406,-5.1550388518060215,15.849782422713954,-3.090693597915098,20.858783355435584,24.34489836532432,0.21629718814961757,0.0051925086336346155,1.1009902739445105,7.739818014168096e7,1.908462209854511e7,-1051.4090018643915,-1.2576279656774838,1.3750849956527652e-6,-2.3489193797081483e-5,-3.524907012339692e-5,-8.964336215920477e-13,0.007262139853322633,2.805816214954821e-7,5.815492199224075,0.0012788334628954406,1.0346222771015406e-7,0.0016325061233174274,0.0021010518676480637,0.2802561444281381,0.02840341255035422,0.022767845487873768,42.223847448209966,425.49015379581704,2370.4829606319713,276.5211884596476,3.201532481963292e-7,4.957802454014333e-10,1.0,10.0,0.0,0.0,-2438.0970776529284,-1.6117195093672583e-5,1.1753696481298989e-6,352610.53938873904,-4.746434701370224e-5,-2.1858103271377896e-6,-0.00034703733507004914,-5.05801439751833e-6,-1.0760877646852283e-5,-0.06113021766452586,-0.00012495126227352214,0.00023324191487672708,-0.0005242313542764669,0.001467146697726354,-0.005060324229936844,-0.00012611237850691505,0.0002788491435116022,-0.0006459028639480987,0.0018275768205182727,-0.006345859093380375,0.00033995683180685347,-0.000827842607461984,0.002364310525030771,-0.008229038597324963,-0.0010871227036642964,0.003146692435472,-0.010962691770430308,0.004280983715437827,-0.014935889978596215,-0.020733557596830085
0.021522132167214415,-7.750696475622483,4374.393851917539,565.5516199408421,8.564489857891074,0.07833076050200069,-87452.42572415252,73.4560178499614,9.676574641258538,120.51067049181333,4.922161018987229,10.39170106134723,5.519416743441271,135.68305598487245,3.5938319960395e11,40.83795868578072,33.58023588830929,3.2798942849403585,-2.3093115825482253,7.640564485583708,2292.6775250998458,38.68678743628891,0.4076880543487006,-3.908651461703784,9.735378296636936,74.55947109013621,-8.829114083964523,-5.036978760575734,12.912550602205576,-28.95070780601297,-5.510784817731409,17.518531659837166,-3.30393418495255,23.05489226134433,26.90797215864241,0.21629718814962098,0.005302647070503499,1.1009902475058386,7.739821149830717e7,1.9084633703237854e7,-1008.1847556084606,-1.2580986476185265,1.5051141015187384e-6,-2.5086842044321067e-5,-3.765897845948496e-5,-9.988672473586786e-13,0.007265782612208988,3.0533965636648165e-7,5.817246743413004,0.0013340619043562506,1.1159318419272225e-7,0.0017030064218202846,0.002191787705658203,0.2895395622594781,0.029364967108988012,0.02354015581667335,40.83795868578072,411.5245911070642,2292.6775250998458,267.4452049352779,3.649911534781513e-7,5.794959575280343e-10,1.0,10.0,0.0,0.0,-2337.9862748081723,-1.7468618279498043e-5,1.2402541749998654e-6,331108.8251227217,-5.018402496497011e-5,-2.4150827619696677e-6,-0.00036676055576316313,-5.581995018518572e-6,-1.187550539028775e-5,-0.06113490940008859,-0.00013330318807118317,0.0002571509443753156,-0.0005971191510511279,0.0017262550817732781,-0.006150127294942184,-0.00013451030255472033,0.0003074354666446222,-0.0007357405090784059,0.002150467166442136,-0.00771306474828023,0.00037479181813852304,-0.000943040570341515,0.002782274729930168,-0.010003009981771328,-0.00123846537501048,0.003703345630254512,-0.013327624333413647,0.005038829975091114,-0.01816041808244447,-0.02521331747114499
0.021883885651700925,-7.734027733423373,4193.4339772534,553.8128764676969,8.564489779497633,0.07964740194844114,-82103.17762910531,73.4560169895353,9.676568319598456,120.51058600313179,4.922159933722503,10.391697756748338,5.338448947139586,129.0648837295981,3.362027023216267e11,39.49894989265346,33.58021156835919,3.3910653999704303,-2.4684968950144515,8.444097740570115,2217.503971541546,38.68675101883208,0.4214942333510295,-4.178096094039229,10.759216334193244,74.55938033252602,-9.128417398201009,-5.384203738774555,14.270522794300284,-29.93208407974155,-5.89065785924544,19.36090083561496,-3.531628829130498,25.479485618170322,29.737694811807437,0.2162971881496248,0.005415043181779399,1.1009902185978788,7.739824495062001e7,1.9084646087660424e7,-966.7655930866555,-1.258550337805056,1.647416171162987e-6,-2.6790454429991506e-5,-4.02299985938867e-5,-1.1128614973536111e-12,0.007269256266538466,3.3225443473050384e-7,5.81892649876349,0.0013916171238349912,1.20353853775064e-7,0.0017764766670287043,0.002286346091190444,0.29911242923537035,0.03035792353848603,0.024337794070464977,39.49894989265346,398.03144007631676,2217.503971541546,258.67623509460276,4.1601780113664516e-7,6.768853387163008e-10,1.0,10.0,0.0,0.0,-2242.046517542214,-1.8939804387809738e-5,1.3071002325629452e-6,310931.13920845534,-5.30860004784931e-5,-2.6680893633132027e-6,-0.0003877926885092659,-6.159294779644133e-6,-1.3103541524365764e-5,-0.0611394683598643,-0.0001421939270223542,0.0002834577896498549,-0.0006799730424602245,0.0020304901055706796,-0.007471803809358177,-0.00014344663578262182,0.0003388889809894382,-0.0008378676851339115,0.0025296201332429833,-0.009371306473056352,0.00041311843289753257,-0.001074006937319284,0.003273121113701366,-0.012154872533894131,-0.0014105353474912707,0.004357146971481287,-0.0161967608352196,0.00592905303656756,-0.02207305354203036,-0.030649966744025592
0.022251360896863817,-7.7173751137644775,4020.112150722665,542.3247912885345,8.564489696846318,0.08098486974341328,-77084.67904174539,73.45601607999646,9.676561571636366,120.51049590420264,4.922158774089384,10.39169423012574,5.163581282327337,122.77546054360172,3.1453764916232117e11,38.2050757528706,33.58018578490241,3.5058901405935243,-2.638481214460139,9.331219037942164,2144.864315905602,38.686712344229534,0.4357524498784664,-4.465822082554172,11.889559828710535,74.5592836802433,-9.437563360274629,-5.754987123208076,15.769759333028007,-30.945727674607287,-6.296301999018829,21.394924420065404,-3.774761023281045,28.156296227056526,32.86176015111288,0.21629718814962903,0.005529750232463068,1.1009901869875336,7.739828063836941e7,1.9084659304224145e7,-927.0720775370169,-1.2589838370499786,1.8031564337414441e-6,-2.8607015269596316e-5,-4.297287682750903e-5,-1.2397174081491378e-12,0.007272566733725779,3.615140117483038e-7,5.820534471031166,0.0014515999096995327,1.2979313607833683e-7,0.0018530454810340854,0.002384892586763901,0.3089838165101248,0.03138335903158367,0.02516163603423813,38.2050757528706,384.9931133048638,2144.864315905602,250.20284910065064,4.7407906041924404e-7,7.901254496493923e-10,1.0,10.0,0.0,0.0,-2150.095001181339,-2.054187860966944e-5,1.3757211313410205e-6,291993.82105985715,-5.6184989803964115e-5,-2.947279242173932e-6,-0.0004102385461945455,-6.79528857026259e-6,-1.4456417001332855e-5,-0.06114390254538982,-0.00015165747970434778,0.00031239938844859245,-0.0007741387312931928,0.0023876235924752765,-0.009074189864446799,-0.00015295500072398657,0.00037349304262002353,-0.0009539448476627384,0.0029747313323371318,-0.011381916741984327,0.00045528141167935855,-0.0012228738804477223,0.003849420711614187,-0.014764330557893088,-0.0016061372900849757,0.005124870605551236,-0.019676556032525605,0.006974534673496869,-0.02681924204289491,-0.03724599787865551
0.02262467333053496,-7.7007372333579225,3854.0868065160416,531.0811109746056,8.56448960966519,0.08234358407416921,-72375.92883826183,73.4560151179524,9.676554368575355,120.51039981770144,4.922157534939807,10.391690466545699,4.994589020671195,116.79768802216107,2.9428605147455396e11,36.95467346941671,33.580158456327034,3.6244944864251747,-2.8200002131303723,10.310610609224076,2074.6652068315707,38.68667127941866,0.4504780629571105,-4.773075252468682,13.13747145320016,74.55918075713905,-9.756892179472429,-6.150934323247509,17.424933367650294,-31.992753199678283,-6.729473021420127,23.640509643538177,-4.0343808756566775,31.111521253585696,36.31073701331359,0.21629718814963375,0.0056468222626013705,1.100990152419565,7.739831871050656e7,1.9084673408833213e7,-889.0287951939897,-1.2593999066162451,1.973610834935474e-6,-3.0543960394267126e-5,-4.589906697392282e-5,-1.38088236544674e-12,0.007275719569306473,3.933228500415965e-7,5.822073508703409,0.0015141152998629623,1.39963729582953e-7,0.0019328469060153352,0.002487599733493578,0.31916301893382476,0.03244238447315072,0.026012585402671665,36.95467346941671,372.39285494615666,2074.6652068315707,242.0141575254832,5.401353238912532e-7,9.217324888779594e-10,1.0,10.0,0.0,0.0,-2061.958124515877,-2.2287023091138765e-5,1.4458775481335626e-6,274218.8195479833,-5.949704271347478e-5,-3.25535366608803e-6,-0.00043421238904783053,-7.4958872930323914e-6,-1.594670261598909e-5,-0.06114821969353517,-0.0001617298916805142,0.00034423565929765036,-0.0008811412656207012,0.0028067512072339337,-0.011016307203284361,-0.00016307100432710745,0.0004115584951644674,-0.00108585392346023,0.003497149172493338,-0.013819029096301505,0.0005016588835682302,-0.0013920582510906412,0.0045258899566454555,-0.017927741182200987,-0.0018284506763742198,0.0060261571372848925,-0.023895734106960994,0.008202072106880717,-0.032574896478291926,-0.045246379734084144
0.023003939133745464,-7.684112816461012,3695.0338995008137,520.075831121059,8.564489517660649,0.083723967869189,-67957.33776068466,73.45601409973416,9.676546679680762,120.51029734078686,4.922156210766604,10.391686450074822,4.831257746178888,111.1154513238724,2.753531872542864e11,35.74615654630625,33.580129497207174,3.7470084885602213,-3.0138396421198568,11.39185670253038,2006.8175765698154,38.68662768427013,0.4656868966949727,-5.101186308466276,14.515163213495912,74.55907116389623,-10.086755175377546,-6.573760121452505,19.252242502477042,-33.07431156934844,-7.192046258493067,26.119631995707948,-4.311609709828803,34.374079457830675,40.118369201587804,0.216297188149639,0.005766314181980543,1.1009901146144725,7.739835932579784e7,1.9084688461121812e7,-852.5640725510282,-1.2597992709802186,2.16017658182009e-6,-3.260920646404855e-5,-4.9020777517587865e-5,-1.5379666416037022e-12,0.007278719987233229,4.2790326774976435e-7,5.823546313621152,0.0015792727960164301,1.5092243197513922e-7,0.002016020677180213,0.002594647402699789,0.3296595644532939,0.03353614612408922,0.02689157519447169,35.74615654630625,360.214678048451,2006.8175765698154,234.09977062979095,6.152768747939511e-7,1.0746136003847802e-9,1.0,10.0,0.0,0.0,-1977.470845654836,-2.4188578773415343e-5,1.5172691901129985e-6,257533.2633365636,-6.30396733167183e-5,-3.5952921019672703e-6,-0.0004598388489092878,-8.267590887609052e-6,-1.758822175284995e-5,-0.06115242730436209,-0.00017244937152542498,0.00037925168807264047,-0.0010027086146584632,0.0032985154087889065,-0.013369466643659851,-0.00017383234849649095,0.00045342628572261554,-0.0012357274548538935,0.0041101534800331505,-0.016772223954473146,0.0005526655420433073,-0.0015842990917849355,0.005319752854408497,-0.021761560627552023,-0.0020810792289079408,0.00708399832393356,-0.029009904225490386,0.009643041190649435,-0.039552721971040886,-0.054947390653783755
0.02338927517707803,-7.667500692875881,3542.6458191850484,509.30318287716574,8.56448942051538,0.08512644656576465,-63810.624484341395,73.4560130213714,9.676538472153979,120.51018804341237,4.922154795678844,10.391682163715425,4.6733827452059495,105.71355364527442,2.5765103622084332e11,34.57801027519908,33.5800988182199,3.873566359799351,-3.2208386435088587,12.585536783203036,1941.236387595438,38.68658141131352,0.4813952460148904,-5.451576461216428,16.036115204365753,74.55895447673207,-10.427515041050649,-7.025295922892886,21.269566317075448,-34.191590849839294,-7.686024501509228,28.856548939348972,-4.607644728282716,37.97589238450532,44.32190334996467,0.21629718814964483,0.005888281757355845,1.100990073266202,7.739840265344249e7,1.9084704524693623e7,-817.6097532907689,-1.2601826199708699,2.3643835143488546e-6,-3.481118026499852e-5,-5.235101904810184e-5,-1.7127616665186337e-12,0.007281572875162074,4.654969839790602e-7,5.824955449231509,0.001647186529369824,1.6273045455013367e-7,0.0021027124337454,0.002706223067808422,0.3404832141447728,0.03466582637668358,0.027799568425294238,34.57801027519908,348.44331907395826,1941.236387595438,226.44976880520525,7.00741223221715e-7,1.2521262951189197e-9,1.0,10.0,0.0,0.0,-1896.4761750308614,-2.6261155268067844e-5,1.5895252696664725e-6,241869.0858440305,-6.683200079617618e-5,-3.970380641598601e-6,-0.00048725392286400293,-9.117545820841769e-6,-1.9396172629580798e-5,-0.06115653266324405,-0.00018385640515112433,0.00041776008424804765,-0.001140798175667908,0.003875364982989113,-0.0162197987944138,-0.00018527893606452194,0.0004994702838570803,-0.001405981372980013,0.004829279889971565,-0.02034971247585786,0.0006087560607552784,-0.0018026998281001126,0.00625116276648204,-0.026406492414328096,-0.002368106542474988,0.008325301713795492,-0.03520711796682738,0.011334169222721485,-0.04800983423680679,-0.06670726153733048
0.02378079924483004,-7.650899783753238,3396.6302767816837,498.7576125070616,8.564489317886025,0.08655144892496267,-59918.71741177214,73.45601187856427,9.676529710992014,120.51007146644424,4.922153283374383,10.391677589333568,4.5207683275192645,100.57765203182532,2.410977517293178e11,33.4487867118863,33.580066326048986,4.004306661829619,-3.441893433230081,13.903329219633804,1877.8403505828098,38.686532305427654,0.4976198937020658,-5.8257636849014665,17.71520772614282,74.55883024594884,-10.779546369945365,-7.5074978173905675,23.496641608880264,-35.34581796829799,-8.213546798536031,31.87803766927738,-4.923764193517804,41.95219718378081,48.96245363673624,0.21629718814965132,0.006012781690939343,1.1009900280396097,7.73984488737601e7,1.9084721667388387e7,-784.1009664839082,-1.2605506110294131,2.5879066768303387e-6,-3.715885133553243e-5,-5.59036570532484e-5,-1.9072604762736113e-12,0.007284282810390424,5.063668258063646e-7,5.826303349233196,0.0017179754837410351,1.75453769507237e-7,0.0021930740030551782,0.0028225221704242806,0.3516439701131829,0.03583264537572723,0.028737559480944377,33.4487867118863,337.06418727748314,1877.8403505828098,219.05466967587074,7.979327833309927e-7,1.4581468292401433e-9,1.0,10.0,0.0,0.0,-1818.8246472178375,-2.8520752569419845e-5,1.6621937697107378e-6,227162.66981068498,-7.08949069116813e-5,-4.38424359352897e-6,-0.0005166060855645735,-1.0053608687188789e-5,-2.138726353273937e-5,-0.06116054286490639,-0.0001959938834829105,0.00046010357683875624,-0.0012976267670643188,0.004551857858500857,-0.019671301533007363,-0.00019745298923127858,0.0005501003873928979,-0.0015993520873254295,0.0056726984039001315,-0.02468217126460081,0.0006704288558118553,-0.002050776026621581,0.007343694752106101,-0.032032484894550045,-0.0026941590559394534,0.009781549939686295,-0.042714566767666814,0.013318437587640834,-0.05825694397244642,-0.0809590113463954
0.024178630038029655,-7.63430909765129,3256.709374939157,488.4337688724848,8.564489209400639,0.08799940704153322,-56265.66740149157,73.45601066665306,9.676520358842332,120.50994711971246,4.922151667111295,10.391672707584787,4.373227297037384,95.6942017993872,2.2561719048489368e11,32.35710076025394,33.58003192331532,4.139372426299788,-3.677961115368536,15.358125059850597,1816.551704555189,38.686480203554204,0.5143781184294618,-6.225369201275571,19.568866259443617,74.55869799447444,-11.143236007883521,-8.022454933411591,25.955254692126214,-36.53825984588337,-8.776897567183923,35.21365601298636,-5.261332782245543,46.34188987097951,54.085401941912586,0.21629718814965854,0.006139871630133331,1.1009899785677093,7.739849817889734e7,1.908473996155677e7,-751.9759343728963,-1.2609038710579772,2.8325799438660154e-6,-3.9661765311059925e-5,-5.969346615710348e-5,-2.123680370154393e-12,0.007286854072441069,5.507985637964935e-7,5.827592324656516,0.0017917636899583377,1.891634777677049e-7,0.002287263648006383,0.0029437484392240126,0.363152077233486,0.03703786204836467,0.02970657502060076,32.35710076025394,326.0633252451126,1816.551704555189,211.90540245273633,9.08445091389831e-7,1.6971486290648677e-9,1.0,10.0,0.0,0.0,-1744.3738836065932,-3.0984893095903025e-5,1.734729248813462e-6,213354.5313814102,-7.525120705034398e-5,-4.8408780992427045e-6,-0.0005480574966306412,-1.1084415438884856e-5,-2.3579860023332815e-5,-0.06116446483380472,-0.00020890722953521707,0.000506657822919074,-0.0014757043752689368,0.00534501354948185,-0.023849504615799,-0.00021039916637204494,0.0006057658826291467,-0.0018189382247198542,0.0066616540709258,-0.029927354520749058,0.0007382301546662335,-0.002332509151829899,0.008624918866344724,-0.038844743695846486,-0.0030644769474499397,0.01148956866886262,-0.05180664224129027,0.01564613350925506,-0.0706694142799202,-0.09822590612612303
0.024582887337783788,-7.617727720214881,3122.618694693747,478.3264878019925,8.564489094655865,0.08947075693718144,-52836.56626380316,73.45600938058455,9.67651037584445,120.50981447987999,4.922149939676615,10.391667497833023,4.230580405797812,91.05040345403711,2.111384767083459e11,31.301626132133244,33.57999550850632,4.278911334076446,-3.930063843933601,16.964154146809506,1757.2959900663661,38.68642493439104,0.5316877090831335,-6.652124556627756,21.61522216238656,74.55855721627631,-11.518983565124067,-8.572398555692413,28.66945455271875,-37.7702250530394,-9.37851653833559,38.89603162816845,-5.621807419136847,51.18790580605274,59.74084134553391,0.21629718814966659,0.006269610228946557,1.1009899244486407,7.739855077359796e7,1.9084759484360106e7,-721.1757820543651,-1.261242998267873,3.100411001473234e-6,-4.233008022185243e-5,-6.373618921731612e-5,-2.3644882022210938e-12,0.007289290655367027,5.991029251666814e-7,5.828824570894116,0.0018686804583293566,2.0393621079723615e-7,0.0023854463629819976,0.003070114271332441,0.37501802936250295,0.038282775653613835,0.030707675303115467,31.301626132133244,315.42736818226405,1757.2959900663661,204.99328147506586,1.0340859788420686e-6,1.974292394656646e-9,1.0,10.0,0.0,0.0,-1672.9881587112643,-3.3672767100235714e-5,1.8064790842079071e-6,200389.02440225478,-7.992584005210206e-5,-5.344692459934997e-6,-0.0005817853406379807,-1.2219457623516066e-5,-2.599414704213683e-5,-0.06116830534517294,-0.00022264453605268835,0.0005578344851940534,-0.0016778722597556375,0.00627472383590835,-0.028905877766804956,-0.00022416468831521058,0.0006669591265136175,-0.0020682477669147128,0.007820980585040459,-0.03627564301406753,0.0008127584534024195,-0.002652407289119833,0.010127068507725344,-0.04709096753216683,-0.003484994231236582,0.013492422166736923,-0.06281463993007223,0.018376076987882194,-0.08570057766405481,-0.11914008432748861
0.024993692056382338,-7.601154809124266,2994.10649720151,468.43078074444395,8.564488973213825,0.09096593874510175,-49617.473127551515,73.45600801487527,9.676499719463548,120.50967298819972,4.922148093353326,10.391661938065575,4.092655896071472,86.63415536740449,1.9759560863621573e11,30.28109195936243,33.57995697592854,4.423075862696107,-4.199293199997257,18.737123925762933,1700.0018589982074,38.68636631810025,0.5495669741007903,-7.1078790688222595,23.87428954074556,74.55840737472975,-11.90720184668161,-9.159711719396462,31.665787456935877,-39.043065193655366,-10.021009215892807,42.96118030855328,-6.006743398258407,56.537638456588,65.98406418786146,0.21629718814967552,0.006402057174666567,1.1009898652423666,7.739860687600796e7,1.908478031808467e7,-691.6443716611093,-1.2615685637774003,3.3935976494615396e-6,-4.517460426975206e-5,-6.804859908911086e-5,-2.6324284690277582e-12,0.007291596277924867,6.516177715705529e-7,5.830002173768158,0.001948860601105508,2.1985456018203145e-7,0.002487794156921431,0.0032018410971997964,0.3872525722958925,0.03956872704809429,0.03174195529108292,30.28109195936243,305.143509774083,1700.0018589982074,198.30998402319366,1.1769060128009526e-6,2.295529420763713e-9,1.0,10.0,0.0,0.0,-1604.5380225583776,-3.6605391090531304e-5,1.876667908571637e-6,188214.07306675756,-8.49460758001537e-5,-5.900548262297313e-6,-0.0006179832920576013,-1.3469165626813521e-5,-2.8652305909601086e-5,-0.061172071044026256,-0.00023725670562469128,0.0006140845717820777,-0.0019073458449128866,0.007364230594379266,-0.0350231280761945,-0.00023879946585924586,0.0007342195426275718,-0.002351251119776799,0.009179697981551197,-0.04395671392416298,0.0008946693519165335,-0.0030155735250574694,0.011887818437419515,-0.05707004827034931,-0.003962428972480272,0.015840456175295652,-0.07613843097798406,0.021577050063715436,-0.10389776006257712,-0.1444649773403666
0.025411166320014673,-7.584589588091653,2870.93297666082,458.7418235907762,8.564488844598678,0.09248539700932817,-46595.34648566803,73.4560065635711,9.67648834431236,120.50952204810848,4.922146119884859,10.391656004802078,3.9592890677553334,82.43400978802332,1.8492709705383008e11,29.29427959288106,33.57991621567449,4.572023449377087,-4.486814879571861,20.694372738150477,1644.600894858369,38.68630416601528,0.568034751569107,-7.594607806777804,26.368160577683785,74.5582479008935,-12.3083173289227,-9.786939489965985,34.97355604740577,-40.35817643749921,-10.707158080474185,47.44885751385579,-6.417800925171386,62.4434018558043,72.87610098226777,0.2162971881496855,0.00653727322533165,1.100989800467054,7.739866671853489e7,1.908480255047761e7,-663.328146649201,-1.2618811131152459,3.714545625629495e-6,-4.8206836022482964e-5,-7.264856451704362e-5,-2.9305545808383644e-12,0.007293774392776636,7.087104710237984e-7,5.831127115210597,0.002032444670761438,2.3700754183243338e-7,0.002594486356475605,0.0033391597713917274,0.3998667074971739,0.04089710009140737,0.03281054587342563,29.29427959288106,295.19946993060114,1644.600894858369,191.84752935613943,1.3392306581311015e-6,2.6677201039773454e-9,1.0,10.0,0.0,0.0,-1538.899945875168,-3.980578128268658e-5,1.9443800523713914e-6,176780.92479399932,-9.03417438886362e-5,-6.51380684167985e-6,-0.0006568631287165716,-1.4844999909399073e-5,-3.157870832292643e-5,-0.06117576846377824,-0.0002527975976353815,0.000675902075351456,-0.0021677630429893097,0.008640681800623846,-0.04242156467269699,-0.0002543562327826233,0.0008081379754204017,-0.0026724409137940386,0.010771708259205261,-0.05324755618696818,0.0009846808204778126,-0.0034277830193108014,0.013951190546712337,-0.06914252936142079,-0.004504384989340703,0.018592512457911728,-0.09226049803327951,0.02532946195013874,-0.1259215586128849,-0.17512229392963452
0.02583543362569563,-7.56803133838406,2752.8695510648213,449.25494484189835,8.56448870829279,0.0940295812539077,-43757.981216323205,73.45600502020262,9.676476201959064,120.50936102262698,4.922144010436702,10.391649672996396,3.8303218586233574,78.43913160413157,1.730756320773205e11,28.340019496959147,33.57987311360128,4.725916686520663,-4.793873749829863,22.855039389290443,1591.0274384189188,38.68623828034126,0.5871104220260615,-8.114420200972093,29.12122160061744,74.5580781916684,-12.722770728604049,-10.456800055637208,38.625105947840815,-41.71700135183178,-11.43993467491651,52.40294722343831,-6.856752158044274,68.96294214461574,80.48431644032242,0.21629718814969656,0.0066753202722239025,1.1009897295951032,7.739873054877211e7,1.9084826275108878e7,-636.1759832814425,-1.2621811676602142,4.065888134414518e-6,-5.1439007549454754e-5,-7.755512099544583e-5,-3.2622637220396624e-12,0.007295828194911401,7.707804890720924e-7,5.832201278666617,0.0021195792244935556,2.55491099861207e-7,0.0027057099425153706,0.0034823110063766072,0.4128716979953637,0.04226932334307277,0.033914615329186645,28.340019496959147,285.58346349061065,1591.0274384189188,185.5982583722637,1.5236966636121632e-6,3.098769869475094e-9,1.0,10.0,0.0,0.0,-1475.9559813942892,-4.329914390857251e-5,2.0085397567394273e-6,166043.9208209751,-9.614548619516798e-5,-7.190380615114905e-6,-0.0006986565137750715,-1.6359551176945736e-5,-3.4800129348013724e-5,-0.06117940404487386,-0.0002693241841735171,0.0007438279453680732,-0.0024632387143722866,0.010135778434713357,-0.051366743538010275,-0.00027089068633335704,0.0008893614430885732,-0.003036899412961436,0.012636604905168724,-0.06448210013121691,0.0010835789461207852,-0.0038955699034493524,0.016368608271770745,-0.08374317470392953,-0.005119466545307223,0.02181734318060294,-0.11176281005191065,0.029727288863157737,-0.1525690283478417,-0.2122244903659186
0.026266618858350677,-7.551479396329769,2639.698247791045,439.9656179797145,8.56448856373255,0.09559894604279236,-41093.95158890611,73.45600337773658,9.67646324072625,120.50918923163186,4.922141755555928,10.391642915934037,3.7056025019674057,74.63926165907546,1.619877816348256e11,27.4171887160465,33.579827551345005,4.884923473354703,-5.121799146641166,25.240249634082573,1539.2184455025401,38.686168453882544,0.6068139143331756,-8.66956907118466,32.16039070633996,74.55789760791723,-13.151017459385395,-11.17219635703097,42.65614096638425,-43.121030359694394,-12.22251226889254,57.871889592678485,-7.325488561532631,76.16000013686855,88.88306483634233,0.21629718814970889,0.0068162613580372445,1.100989652048826,7.739879863046096e7,1.9084851591749094e7,-610.1390625669665,-1.262469225869355,4.450507062892962e-6,-5.488412907212031e-5,-8.27885444815175e-5,-3.6313355489108786e-12,0.007297760628258571,8.382621883963719e-7,5.833226453692368,0.002210417072544289,2.754086442333922e-7,0.00282165986586662,0.0036315457796540474,0.42627906994663756,0.043686871369949774,0.035055370485313216,27.4171887160465,276.28417469584264,1539.2184455025401,179.5548170199251,1.7332931244894777e-6,3.5977847967364923e-9,1.0,10.0,0.0,0.0,-1415.593472068872,-4.7113082221248386e-5,2.06788885415834e-6,155960.28845554742,-0.00010239303289726048,-7.936789455327699e-6,-0.0007436169424903027,-1.8026649578128618e-5,-3.834597960646272e-5,-0.0611829841516653,-0.00028689670699688175,0.0008184543881669296,-0.002798425873527174,0.011886526092490902,-0.062178641278281634,-0.00028846162713664736,0.0009785982828071512,-0.0034503742893718476,0.014820613659289862,-0.07806277572074505,0.0011922241503658797,-0.00442632498975384,0.01920012235834649,-0.10139605992104472,-0.005817407336883005,0.02559525577018353,-0.13534709188852972,0.034880330832740225,-0.1848015457688672,-0.2571138076135114
0.02670484842758095,-7.534933146441399,2531.2111011577335,430.8694518732828,8.564488410303694,0.09719395147497178,-38592.55787099389,73.45600162852196,9.67644940547314,120.50900594889463,4.922139345127261,10.39163570512108,3.5849851744941983,71.02468166430077,1.5161371096266495e11,26.524708269518907,33.57977940634914,5.049217215981178,-5.4720106116087734,27.873322588651863,1489.1133407206992,38.686094469762104,0.6271657158679124,-9.262460408411895,35.515380777371746,74.5577054724443,-13.59352822498699,-11.936228687907017,47.10607198232923,-44.57180364125419,-13.058279576102278,63.90915431099299,-7.826028851348862,84.10493397796624,98.1544152533301,0.2162971881497226,0.006960160734677044,1.1009895671956975,7.739887124453056e7,1.908487860677849e7,-585.1707437434414,-1.262745764501835,4.871556239934617e-6,-5.855603712559711e-5,-8.837043104259078e-5,-4.0419753524480154e-12,0.007299574391943146,9.116278918633421e-7,5.834204340497096,0.0023051175624933065,2.9687163582058994e-7,0.00294253940881432,0.003787125799876684,0.4401006176596133,0.045151266488613534,0.03623405823202579,26.524708269518907,267.2907309386134,1489.1133407206992,173.71013923596215,1.9714079212659977e-6,4.1752499767066895e-9,1.0,10.0,0.0,0.0,-1357.7047624066518,-5.1277823761721356e-5,2.120961661476756e-6,146489.946084152,-0.00010912350777645419,-8.760223013836843e-6,-0.0007920218954283722,-1.9861484638262578e-5,-4.224856028972942e-5,-0.06118651508995522,-0.00030557884514626865,0.0009004295608167421,-0.003178584625658948,0.013936108761887191,-0.0752426636851968,-0.0003071311079646006,0.001076623767228216,-0.003919363986691907,0.017377686439020133,-0.09447438581069177,0.0013115579734014305,-0.005028405872940605,0.022515836672254805,-0.12273269265229814,-0.006609215872203783,0.030020026961771452,-0.1638591724342365,0.040916838898500604,-0.2237782942021044,-0.3114092065525025
0.027150250356353562,-7.518392016844362,2427.2096082651356,421.9621831062202,8.56448824733617,0.09881506350423273,-36243.77738137362,73.45599976423114,9.676434637364602,120.50881039893314,4.922136768326211,10.391628010166444,3.4683296865414985,67.58618218536762,1.4190692606230704e11,25.66154085954899,33.57972855192678,5.218977016548426,-5.846023979191301,30.77999832268972,1440.653888790985,38.68601610115981,0.6481868794717547,-9.89566376127826,39.21898948871484,74.55750106789358,-14.050789590158821,-12.752208074076641,52.01840163831714,-46.0709129568249,-13.95085531125653,70.57376254104817,-8.360527395380403,92.87540567569555,108.38895106822231,0.21629718814973786,0.0071070839064870765,1.100989474343171,7.73989486901959e7,1.9084907433619782e7,-561.2264500681305,-1.2630112397185724,5.332486788710972e-6,-6.246944518563979e-5,-9.43237809092671e-5,-4.498862070468435e-12,0.007301271945336565,9.913912088832144e-7,5.835136553999211,0.0024038468669315893,3.2000021557364294e-7,0.00306856055076681,0.003949323978422376,0.4543484070240222,0.04666408041449647,0.03745196697157843,25.66154085954899,258.5926796648546,1440.653888790985,168.0574319347842,2.241880150136864e-6,4.843233655505647e-9,1.0,10.0,0.0,0.0,-1302.1869379236214,-5.582646840438952e-5,2.166056724999474e-6,137595.32422915025,-0.00011637976350461086,-9.668609347679393e-6,-0.0008441752026198669,-2.1880736347427003e-5,-4.654334189059165e-5,-0.06119000312379501,-0.000325437887137746,0.000990462665358492,-0.0036096596595741317,0.016334903563916526,-0.09102284596271334,-0.0003269645851112393,0.0011842862001480343,-0.00445121370029688,0.020370772050797764,-0.11430074554151883,0.0014426104332441307,-0.005711260759148478,0.026397565022147018,-0.14851375373725556,-0.007507339011795209,0.03520112787191873,-0.19831821084547263,0.047986570485550856,-0.27089647687562135,-0.3770627605067248
0.0276029543745912,-7.501855474858172,2327.504222618006,413.23966888548466,8.56448807409845,0.10046275427629982,-34038.21920917249,73.4559977757949,9.67641887362463,120.50860175364312,4.922134013568841,10.391619798656329,3.355501194436066,64.31503290042646,1.3282403730784578e11,24.82668874280464,33.57967485735582,5.394387870247502,-6.245457873420075,33.98868907827574,1393.784075051891,38.68593311106541,0.6698990292331599,-10.571923329632112,43.30741942183057,74.55728363454206,-14.523304580718053,-13.62367056265867,57.44114897322489,-47.620003558914995,-14.904103729542763,77.93086304991255,-8.93128314909131,102.55713887410015,119.6866522156117,0.21629718814975485,0.007257097676001511,1.1009893727330056,7.739903128612512e7,1.908493819319939e7,-538.2635623123158,-1.2632660881073583,5.837074799824902e-6,-6.663999727950855e-5,-0.00010067308778359801,-5.007201739538002e-12,0.007302855512248477,1.0781106559048638e-6,5.836024627578007,0.0025067782854959085,3.449238835599791e-7,0.003199944352075078,0.004118424924439438,0.46903477890156575,0.04822693598584312,0.038710428136175236,24.82668874280464,250.179966928069,1393.784075051891,162.59016107035106,2.5490593241024623e-6,5.615620835705388e-9,1.0,10.0,0.0,0.0,-1248.941582081766,-6.079525947117773e-5,2.2012050570690952e-6,129241.19979213641,-0.00012420875064714872,-1.0670690573092594e-5,-0.0009004096450149073,-2.4102718598039675e-5,-5.126926919294078e-5,-0.0611934544921119,-0.0003465449096288765,0.0010893294833064537,-0.004098367356960517,0.019141658833823294,-0.11007767400257687,-0.0003480310740771288,0.0013025135390727113,-0.005054223292987782,0.023873291811553416,-0.13824463081899252,0.0015865080167366328,-0.006485567732738168,0.03094075586481637,-0.17965517196781866,-0.008525845940012574,0.0412663099224871,-0.23995176411306388,0.05626434181050517,-0.32783959087235426,-0.4564273858202759
0.02806309198954578,-7.485323023734474,2231.9138880621585,404.69788100584543,8.564487889791256,0.10213750238096823,-31967.082406391426,73.45599565333133,9.676402047274244,120.50837912870736,4.922131068458087,10.39161103602083,3.2463699397061134,61.202955122962784,1.2432454191161876e11,24.019191800846574,33.579618188015,5.575640859225587,-6.672040614763088,37.53075634886115,1348.4499971327837,38.68584525205499,0.6923243634864783,-11.294169768520742,47.82063113247668,74.55705236799807,-15.011593284283986,-14.55439242562447,63.42731777278512,-49.220776099508065,-15.922151150668576,86.05236765699779,-9.540749117470753,113.24475459908788,132.15786800690015,0.21629718814977375,0.007410270182900388,1.1009892615350692,7.739911937167498e7,1.9084971014436793e7,-516.2413206387978,-1.263510727624911,6.389451497519789e-6,-7.108432447177987e-5,-0.00010744443330373188,-5.572786972781424e-12,0.007304327084205448,1.1723935916322054e-6,5.836870016494007,0.0026140925554386176,3.717822302485686e-7,0.0033369213485519886,0.004294725453781597,0.48417235153578925,0.04984150886648382,0.04001081769843265,24.019191800846574,242.0429179456077,1348.4499971327837,157.30203899940526,2.8978721780591757e-6,6.508380402356392e-9,1.0,10.0,0.0,0.0,-1197.8745523228765,-6.622387966600344e-5,2.2241344515164175e-6,121394.5428310204,-0.0001326619232745838,-1.1776106198311057e-5,-0.0009610898134640995,-2.65475359496917e-5,-5.6469094599013096e-5,-0.06119687542503385,-0.0003689749611866337,0.0011978783788057076,-0.0046522936331310815,0.022424860976170843,-0.1330790358170328,-0.0003704033079823093,0.0014323205786667397,-0.005737768534722186,0.027970852064390282,-0.16715167990959734,0.001744482342325359,-0.007363391263593748,0.03625672685594507,-0.21725937828579864,-0.00968063495996847,0.048364608370932705,-0.2902378400841553,0.06595415581176065,-0.3966353466730831,-0.5523381478880391
0.02853079655501013,-7.468794199665405,2140.265603720687,396.33290031564667,8.564487693540629,0.10383979309943274,-30022.117216877323,73.45599338606748,9.67638408685218,120.50814157975876,4.922127919726273,10.391601685391892,3.140811006439464,58.242096197108715,1.1637062299910823e11,23.23812574478688,33.57955840556361,5.76293335127656,-7.127617578637386,41.44081659083942,1304.599764161423,38.68575226609172,0.7154856557005466,-12.065532775423875,52.802732705575586,74.55680641679292,-15.516193474008574,-15.548406371346887,70.03541332579303,-50.874988604804294,-17.009403567414473,95.01765235934074,-10.19154239293048,125.04269332734742,145.924390160282,0.2162971881497948,0.007566670943321324,1.1009891398405642,7.739921330820179e7,1.9085006034765076e7,-495.12073280459884,-1.2637455584777726,6.99413613516997e-6,-7.582010453772796e-5,-0.00011466558721285033,-6.202063165207759e-12,0.007305688422959473,1.2749004980697785e-6,5.837674101058137,0.0027259781757437568,4.007257251554925e-7,0.003479731963065907,0.004478535120050057,0.49977402261556725,0.05150952929873535,0.0413545577325147,23.23812574478688,234.17221900792887,1304.599764161423,152.1870127239619,3.2938980404677867e-6,7.53987045228091e-9,1.0,10.0,0.0,0.0,-1148.8957704593493,-7.21557742190095e-5,2.2322294268005997e-6,114024.3742847092,-0.00014179568516551412,-1.299548495098669e-5,-0.0010266152532418435,-2.9237254997817957e-5,-6.218974250859474e-5,-0.061200272160175984,-0.00039280725186163675,0.0013170368102170412,-0.00528000379384126,0.026264319616083116,-0.16083491042728212,-0.0003941578991831284,0.0015748167426719857,-0.006512437266131482,0.03276323072719986,-0.20203901669117796,0.001917879550916617,-0.008358358032277451,0.04247525799799659,-0.26265274941170275,-0.010989665869497275,0.05666982942422194,-0.35095530294171146,0.07729399690656226,-0.4797251281076418,-0.6682098198401236
0.029006203492463807,-7.452268563766812,2052.3939897620207,388.1409090471555,8.564487484390218,0.10557011920395795,-28195.588521490172,73.4559909622525,9.676364916110924,120.50788809819663,4.922124553172461,10.391591707448772,3.0387040630612634,55.425004729059154,1.0892696155117738e11,22.48260020465705,33.57949536814993,5.9564692660439205,-7.614159193305391,45.757079948935555,1262.1833894988265,38.68565388432334,0.7394062606716809,-12.88935478165823,58.30241138027721,74.55654487977618,-16.037661425612754,-16.610019177457882,77.33001499304115,-52.584459074742746,-18.170565787755574,104.91433418404655,-10.886455025761446,138.06623658107392,161.12064133862643,0.2162971881498182,0.007726370941065627,1.1009890066545813,7.739931348048511e7,1.90850434006968e7,-474.86448181028857,-1.2639709640178383,7.656072077490699e-6,-8.08661266407565e-5,-0.0001223661160837619,-6.902202425384518e-12,0.007306941062635529,1.3863496749580973e-6,5.838438189807781,0.0028426317833924334,4.3191657769775534e-7,0.0036286269834564736,0.004670176831143786,0.5158529761857548,0.053232784467868076,0.042743118478930156,22.48260020465705,226.55889822614517,1262.1833894988265,147.2392513788011,3.743453993105011e-6,8.731187510349256e-9,1.0,10.0,0.0,0.0,-1101.9190114979438,-7.863850580168443e-5,2.222486285996167e-6,107101.63159742685,-0.00015167188393649315,-1.4340546411442053e-5,-0.0010974239460841168,-3.219609263847531e-5,-6.848270962491428e-5,-0.061203650960032885,-0.00041812535671415283,0.0014478184325161002,-0.0059911660606604845,0.03075300647124797,-0.19431652744428823,-0.0004193755119520127,0.0017312145828459551,-0.007390182542089809,0.03836668244317927,-0.24412952376844366,0.002108170542873716,-0.00948585474055179,0.049747601900381064,-0.3174304612930394,-0.012473221456192207,0.06638460014192199,-0.4242442838378917,0.0905614022042273,-0.5800472848991057,-0.8081539344793783
0.029489450243050018,-7.4357457039050505,1968.1409338024189,380.1181884930212,8.564487261292866,0.10732898077713217,-26480.243007487352,73.45598836906349,9.676344453702995,120.50761760685083,4.922120953597146,10.39158106025879,2.939933181864891,52.744609164371276,1.0196056701718661e11,21.75175739409297,33.57942893070797,6.156459240189816,-8.133769198420186,50.52172176965404,1221.1527157732378,38.685549826964795,0.7641101047970643,-13.769205110219637,64.37340695836156,74.55626680353154,-16.576572475066325,-17.743829922922114,85.3824042105919,-54.351067222247266,-19.410661207850293,115.83912325492075,-11.628465172695918,152.44262734602978,177.89497824503113,0.21629718814984422,0.007889442629909427,1.1009888608880285,7.739942029818475e7,1.9085083268405937e7,-455.43685145653234,-1.2641873114464843,8.380665788687004e-6,-8.624235693593366e-5,-0.0001305774944678152,-7.68118552948581e-12,0.007308086310316722,1.5075222896372354e-6,5.839163521986278,0.0029642584818718462,4.655296493188607e-7,0.0037838679792257537,0.004869987387170599,0.5324226803094718,0.05501311997713979,0.044178019705016024,21.75175739409297,219.19431207701749,1221.1527157732378,142.45313748659362,4.253690670911886e-6,1.0106564713608528e-8,1.0,10.0,0.0,0.0,-1056.861733732948,-8.572413854616978e-5,2.1914627209760293e-6,100599.04801143293,-0.0001623583494359845,-1.5824212320576983e-5,-0.0011739961027510677,-3.54506202585466e-5,-7.540449912208887e-5,-0.06120701812749141,-0.00044501741171011725,0.0015913307259193305,-0.006796689783262113,0.035999183603968275,-0.23469083144354286,-0.00044614102443032923,0.0019028389077039992,-0.008384494031856045,0.04491660727052596,-0.2948928221605022,0.002316961965074132,-0.010763249577649826,0.058249970291349026,-0.38351014326696037,-0.014154200342185931,0.07774506139416248,-0.5126784827752107,0.10607992057032951,-0.7011368774018196,-0.9771190382546315
0.029980676427933155,-7.4192252293508325,1887.3552196246906,372.2611133023693,8.564487023101238,0.10911688578873435,-24869.277793946396,73.45598559250081,9.676322612838208,120.5073289552359,4.922117104730859,10.391569699103382,2.8443866246849505,50.19419646493945,9.544061698880495e10,21.044770524490087,33.579358945289215,6.363120881297366,-8.688693650624952,55.781294348041065,1181.4613258489205,38.68543980317835,0.7896216834759046,-14.708895427686992,71.07503648344516,74.55597117956324,-17.133521829758298,-18.95474988551238,94.27126051362158,-56.17675703222021,-20.73505337804216,127.89876714945993,-12.420749202859652,168.31231175128602,196.41113530140922,0.2162971881498732,0.008055960006397288,1.1009887013487571,7.739953419742982e7,1.9085125804363072e7,-436.80364721504316,-1.2643949525777718,9.173829604899737e-6,-9.197001001191037e-5,-0.00013933322604915796,-8.547893470483765e-12,0.007309125246534133,1.6392679207243447e-6,5.8398512701887135,0.003091072235609686,5.017534510805312e-7,0.00394572780207829,0.005078318126458952,0.5494968912983105,0.05685244212729119,0.04566083272619611,21.044770524490087,212.07012942344124,1181.4613258489205,137.8232565723715,4.832700435514374e-6,1.1693826739239875e-8,1.0,10.0,0.0,0.0,-1013.644897740226,-9.34696598898832e-5,2.1352213514993708e-6,94491.0369818063,-0.00017392949044277143,-1.746072981777414e-5,-0.0012568583660683857,-3.902998805554013e-5,-8.301709761516393e-5,-0.06121038002303259,-0.00047357632559740436,0.001748783312787795,-0.007708880698516499,0.042128869600631454,-0.28335929658734593,-0.0004745437030933999,0.0020911367348702362,-0.009510590611149571,0.052570644025815544,-0.3560942820656744,0.002546008181444547,-0.012210141148213647,0.06818757708815013,-0.46319607641293586,-0.016058446224080068,0.09102631268170916,-0.6193517260968726,0.12422661028837842,-0.8472451576512613,-1.1810587972369517
0.03048002398820587,-7.402706766577519,1809.892185521132,364.5661467209365,8.564486768557472,0.11093435059724256,-23356.311400464703,73.45598261727297,9.676299300918451,120.50702091447882,4.922112989157716,10.391557576292897,2.751956649543029,47.76739237810386,8.933830929460324e10,20.360842374338105,33.579285261463646,6.576679021670597,-9.281330508525874,61.58718129624377,1143.0644625069049,38.68532351099907,0.8159660541632877,-15.712496211031622,78.47277323535278,74.55565694135858,-17.70912539565721,-20.24802374456177,104.08342962148282,-58.06353936026687,-22.149468963219668,141.21109302828043,-13.266694503338236,185.83030918452593,216.84981709137222,0.21629718814990542,0.00822599867726171,1.1009885267318633,7.739965564250375e7,1.908517118601075e7,-418.93212336710695,-1.2645942245384703,1.0042028345367442e-5,-9.807162425808552e-5,-0.00014866897199491565,-9.51220942094899e-12,0.007310058724892955,1.7825105926626057e-6,5.840502542750058,0.003223296279069825,5.407912201077537e-7,0.004114491104841462,0.005295535595427613,0.5670896570393288,0.05875272021133872,0.0471931824536069,20.360842374338105,205.17831709871234,1143.0644625069049,133.34438779424565,5.489639287111146e-6,1.3524908786629679e-8,1.0,10.0,0.0,0.0,-972.1927996916806,-0.0001019374408814583,2.0492664830736373e-6,88753.58511684806,-0.00018646695124518645,-1.9265807278986903e-5,-0.0013465884348326264,-4.296617007606875e-5,-9.138849618490756e-5,-0.06121374308196197,-0.0005038999968185241,0.0019214969611419234,-0.008741614943689918,0.049288693930236424,-0.34200429289852496,-0.0005046773784720239,0.0022976880650542346,-0.010785636280103315,0.061512251633252385,-0.4298535879175678,0.002797224221763322,-0.013848637644531843,0.07979932145019103,-0.5592559433168316,-0.01821511721332881,0.10654872212174035,-0.7479815051005336,0.1454407326706892,-1.0234825776715515,-1.4271333300792697
0.030987637180261506,-7.386189960103985,1735.6134259955218,357.02983843585264,8.564486496281843,0.11278189992424069,-21935.357158454266,73.45597942667086,9.676274419154925,120.50669217198164,4.922108588234693,10.39154464097275,2.6625393564701163,45.45814365959419,8.36267266236685e10,19.699204148435562,33.57920772681785,6.797365916646246,-9.914239668146795,67.99609722838002,1105.9189644000132,38.68520063734404,0.8431688177191464,-16.784354016494795,86.63888347404827,74.55532296140844,-18.304020473156072,-21.629251814266496,114.91476814226948,-60.01349408676743,-23.660021791620267,155.90615372102903,-14.169912779422157,205.16771893232112,239.41044877975528,0.21629718814994128,0.008399635878723947,1.1009883356091408,7.739978512759747e7,1.908521960246902e7,-401.7909196340837,-1.264785450368259,1.0992329843297379e-5,-0.000104571139672005,-0.0001586226843345332,-1.0585132018703883e-11,0.007310887370700708,1.938255304458722e-6,5.841118385764443,0.0033611635064419746,5.82862070308617e-7,0.004290454835248002,0.005522022186322123,0.5852153148431675,0.06071598833385991,0.04877674907337859,19.699204148435562,198.51112841191147,1105.9189644000132,129.01149647248255,6.234864011366389e-6,1.5636447724970115e-8,1.0,10.0,0.0,0.0,-932.432926489977,-0.00011119573588857053,1.9284733481035194e-6,83364.15406024664,-0.00020006033060284567,-2.125676351666662e-5,-0.0014438201256276677,-4.729423066883078e-5,-0.00010059325693668401,-0.0612171138309433,-0.0005360915267885475,0.0021109132752893554,-0.009910533668490847,0.0576491964180602,-0.4126444197287792,-0.0005366406131634191,0.0025242174782477388,-0.012228981714774007,0.07195485030423025,-0.5187146534204413,0.003072699706328974,-0.0157036692750783,0.09336320548383292,-0.6750124974078713,-0.02065709929040753,0.12468523030708559,-0.9030327144118111,0.17023382054638284,-1.2359898063731336,-1.7239501282253202
0.03150366280188426,-7.369674465913727,1664.386476208984,349.64881916401873,8.564486204760115,0.11466006766739224,-20600.797751995455,73.45597600242796,9.676247862148875,120.506341325565,4.922103882003179,10.391530838911116,2.5760345012565007,43.26070030291182,7.82807081368221e10,19.059114099782526,33.57912618750373,7.0254215472205495,-10.590153926335189,75.07064188099123,1069.9831886841914,38.68507085802573,0.8712561071710979,-17.929110365402654,95.65313255391096,74.55496804794768,-18.918866754555474,-23.10441435706761,126.87108031374223,-62.02877324375286,-25.273239133569643,172.12749868437658,-15.13425450670124,226.51339081014908,264.31311628075207,0.2162971881499812,0.008576950575354219,1.1009881264174763,7.739992317872688e7,1.908527125530762e7,-385.34999336171796,-1.2649689396749924,1.2032460396501448e-5,-0.00011149398285100854,-0.0001692347517438458,-1.1778902017727096e-11,0.007311611579320444,2.107595206923563e-6,5.841699785244686,0.003504916941665685,6.282022532692809e-7,0.004473928831842157,0.005758176906642563,0.6038884969831224,0.06274434818197808,0.05041327050919263,19.059114099782526,192.0610892618931,1069.9831886841914,124.8197250644288,7.080086939763376e-6,1.807045653384915e-8,1.0,10.0,0.0,0.0,-894.295800412162,-0.00012131923162482855,1.7670089166868403e-6,78301.58636996105,-0.0002148079790416168,-2.3452693093376662e-5,-0.001549248985733844,-5.2052617252003364e-5,-0.00011071313551387074,-0.06122049890642964,-0.0005702594516817617,0.002318605254590279,-0.011233261390709438,0.06740864486631896,-0.4977005475863559,-0.0005705368837463295,0.002772606768612292,-0.013862435369909231,0.08414661462487255,-0.6257290957406003,0.003374714006191655,-0.01780333903784568,0.10920260786404373,-0.8144530661741507,-0.02342147062682012,0.1458698127570267,-1.089865552385242,0.19920135040888454,-1.492142273771567,-2.0818523989187923
0.03202825015993726,-7.35315995356669,1596.084552768335,342.41979943969096,8.564485892329744,0.11656939677159955,-19347.362209092073,73.455972324568,9.676219517457204,120.50596687737034,4.9220988490964785,10.391516112279337,2.4923453659156096,41.16960003731552,7.327673317232089e10,18.43985657112051,33.579040488919915,7.261093816884183,-11.311990322963672,82.87990817861704,1035.2169572094926,38.68493383789242,0.90025455731014,-19.151721324221725,105.60355978471296,74.55459094172191,-19.55434705937533,-24.679896787456865,140.06914595712206,-64.11160326453489,-26.996088901706983,190.0335687135181,-16.163823722859775,250.0757582393178,291.80069404772513,0.2162971881500256,0.00875802347179653,1.1009878974462715,7.740007035570101e7,1.908532635934269e7,-369.5805642799681,-1.265144989154769,1.3170864657484773e-5,-0.00011886715333514955,-0.000180548148934868,-1.3107142822599412e-11,0.0073122315133543545,2.291719338308428e-6,5.842247668803179,0.003654810159487401,6.770664980285956e-7,0.004665236356930767,0.006004416067814704,0.6231241265747954,0.06483997087992102,0.052104544163295914,18.43985657112051,185.82098848002488,1035.2169572094926,120.76438688760207,8.038549780115855e-6,2.0875091210496468e-8,1.0,10.0,0.0,0.0,-857.7148527589425,-0.00013238964099384097,1.558243424455667e-6,73546.02043314268,-0.00023081786932297458,-2.587464750627986e-5,-0.001663638419121204,-5.72834776160192e-5,-0.00012183775578163453,-0.06122390507175997,-0.0006065179621980502,0.0025462886040880954,-0.012729649692019434,0.07879744116124629,-0.6000745177056526,-0.0006064747458405094,0.0030449084789678457,-0.015710566144954904,0.09837600744859953,-0.7545557448235991,0.0037057524656880585,-0.020179314486596905,0.12769353086142632,-0.9823601595370925,-0.026550020325337587,0.17060726117587527,-1.3149120391585594,0.23303624161897687,-1.8007944603354955,-2.5132636760950033
0.032561551355109894,-7.336646098369521,1530.5862666322796,335.33956412590044,8.564485557164465,0.11851044025267984,-18170.1036350057,73.45596837123529,9.676189265112379,120.50556722711195,4.922093466637718,10.3915003994092,2.411378585062711,39.17965244223687,6.859280998394052e10,17.840740710262075,33.57895047644681,7.504638894121796,-12.082862633522657,91.50015763745317,1001.5814843969986,38.68478923096301,0.9301912853556389,-20.457479094039137,116.58733910569258,74.55419031239099,-20.211168488188694,-26.362517460237495,154.6378622842608,-66.26428858506542,-28.836009616746814,209.79924512172732,-17.262994227299576,276.0848741025995,322.14120714589114,0.216297188150075,0.008942937134535785,1.1009876468235704,7.740022725429675e7,1.9085385143517047e7,-354.4550524385393,-1.265313883192807,1.4416771492233212e-5,-0.00012671931902416444,-0.00019260860162202733,-1.458501783223413e-11,0.007312747099550071,2.491921157433421e-6,5.8427629075475345,0.0038111078163397746,7.297294867100545e-7,0.004864714769193227,0.0062611741539245255,0.6429374244351853,0.06700510017097959,0.0538524297468859,17.840740710262075,179.78386488583243,1001.5814843969986,116.8409577065287,9.125219776535712e-6,2.410552511637786e-8,1.0,10.0,0.0,0.0,-822.626281524613,-0.00014449635685060937,1.2946514124643947e-6,69078.8079647533,-0.0002482085640009554,-2.8545836305341837e-5,-0.001787826495345889,-6.303300917164988e-5,-0.00013406535243959763,-0.06122733923679016,-0.0006449871478005286,0.002795834078042898,-0.014422050562774397,0.09208321487434304,-0.7232429635494642,-0.000644568018059799,0.0033433606709257343,-0.017801042980928605,0.11497817951567046,-0.9095793174509608,0.004068524091224107,-0.022867267460816156,0.14927298547812726,-1.184467317873482,-0.03008983082892456,0.19948450752014973,-1.5858867831344656,0.2725444941689461,-2.1725717883865148,-3.0330998748670703
0.03310372122096242,-7.320132584752294,1467.7753976334654,328.4049720525828,8.564485197257508,0.12048376096113875,-17064.379266105007,73.45596411851031,9.676156977129068,120.50514066510195,4.9220877101337885,10.391483634544004,2.3330440377455983,37.28592540224566,6.4208375650853806e10,17.261099669727596,33.578855996351734,7.756321406600449,-12.906094177755403,101.01556033670143,969.0393323055555,38.68463668073335,0.9610938456557281,-21.85203420607109,128.71172204411286,74.55376475502405,-20.890063205522804,-28.15955623390145,170.71949488221594,-68.48921400702457,-30.800941150211173,231.61754704053604,-18.43642596017891,304.7946409224656,355.63041727196736,0.21629718815013,0.009131775995828196,1.1009873725010642,7.740039450846866e7,1.9085447851800304e7,-339.94703001084565,-1.2654758943137878,1.5780264904371074e-5,-0.00013508091192880711,-0.00020546475381459298,-1.622940488719374e-11,0.007313158024511076,2.709607716970473e-6,5.843246317460917,0.0039740861066870446,7.86487415981389e-7,0.005072716100597738,0.006528904567620379,0.6633439028055838,0.06924205431402417,0.05565885109371291,17.261099669727596,173.9429992229405,969.0393323055555,113.04507049117764,1.0357009738748957e-5,2.7824941545914366e-8,1.0,10.0,0.0,0.0,-788.9689411004541,-0.00015773715712327687,9.67701337082005e-7,64882.440101939574,-0.00026711026978473235,-3.1491847183621175e-5,-0.0019227333665529406,-6.935183647143433e-5,-0.00014750357375353375,-0.061230808475769456,-0.0006857932204887914,0.00306928064823117,-0.016335620881738587,0.10757669306131895,-0.8713689485083824,-0.0006849359397773816,0.003670402681653282,-0.020165013277329794,0.13434234710633455,-1.096051682529334,0.004465980398206856,-0.02590736429010692,0.17444866350668908,-1.4276447353934478,-0.034093927387694414,0.2331836943967469,-1.9120381874611656,0.3186632495937184,-2.620218776326262,-3.6592611390778638
0.0336549175829812,-7.303619099829488,1407.5406418342193,321.6129515239905,8.564484810402883,0.12248993250882348,-16025.831119708993,73.45595954020422,9.676122516959625,120.50468536454174,4.922081553358461,10.391465747563812,2.2572546968301976,35.48373114772898,6.010420010322031e10,16.70028949230614,33.57875689676754,8.01641478512282,-13.78523189827732,111.51901641309934,937.5543480656751,38.68447582049126,0.9929901941699006,-23.341419950140995,142.09508456401286,74.55331278620517,-21.591789659075076,-30.07878590458752,188.47106653717591,-70.78884846574181,-32.899358524105985,255.7015157216416,-19.689082877328033,336.4852863998855,392.5946916960706,0.21629718815019117,0.009324626469455184,1.100987072237565,7.740057279278705e7,1.9085514744181853e7,-326.03116650052334,-1.2656312837097583,1.7272361946666242e-5,-0.00014398423379617556,-0.00021916835223361882,-1.8059091566687933e-11,0.007313463730008363,2.9463097777954138e-6,5.843698660980047,0.004144033335569202,8.476597155559616e-7,0.005289607780990513,0.0068080805664667825,0.6843593702936273,0.07155322935348342,0.05752579910377317,16.70028949230614,168.29190293020196,937.5543480656751,109.37250811860929,1.1753026107521707e-5,3.21056637794211e-8,1.0,10.0,0.0,0.0,-756.6842165482902,-0.00017221898025002159,5.677322035933307e-7,60940.47557330195,-0.00028766600870153337,-3.474089019101939e-5,-0.0020693695054733946,-7.62954263355434e-5,-0.00016227036425027063,-0.06123432004785112,-0.0007290687630501127,0.0033688498494616565,-0.018498663469323468,0.125638476686511,-1.0494348628194459,-0.0007277033466928976,0.004028692288660561,-0.022837526908465654,0.156920312468672,-1.3202600954098802,0.004901335922321872,-0.02934481528313431,0.20381011405438956,-1.7201204521062188,-0.038622006279655015,0.2724972881731422,-2.304448002017466,0.372481687899998,-3.1590145100572493,-4.4132192390553335
0.03421530124676867,-7.287105335521166,1349.7754046367825,314.9604996086094,8.564484394174942,0.12452953920763367,-15050.36848125945,73.45595460763482,9.676085738929315,120.50419937348137,4.922074968230022,10.391446663700991,2.183926526413288,33.76861407390917,5.626229905825116e10,16.15768835199138,33.578653028856536,8.285201488281587,-14.724060909395611,123.11305752835406,907.0916212648101,38.684306273810094,1.0259086286138048,-24.932077694321947,156.868075831019,74.55283284018395,-22.31713351353672,-32.12850478031254,208.06588128390453,-73.16574783456193,-35.14030686214462,282.286282286969,-21.02625112943082,371.466079486405,433.3941488173151,0.21629718815025925,0.00952157697370502,1.1009867435811016,7.74007628249403e7,1.9085586097696e7,-312.6831842165866,-1.2657803016569544,1.890509678742858e-5,-0.0001534635632465323,-0.000233774435185735,-2.0094992044748534e-11,0.007313663407265771,3.2036927211668e-6,5.844120648192608,0.004321250436509533,9.135908765726244e-7,0.005515773292253344,0.007099196109059278,0.7059999260812778,0.0739411013741044,0.05945533389109952,16.15768835199138,162.82431049388674,907.0916212648101,105.81919840187196,1.3334847180422595e-5,3.703043677936218e-8,1.0,10.0,0.0,0.0,-725.7159215806587,-0.00018805876313470713,8.381608355027225e-8,57237.47567257563,-0.00031003289786776144,-3.832406547951791e-5,-0.002228844704341996,-8.39245372836561e-5,-0.00017849492036047792,-0.06123788141647128,-0.0007749529586549174,0.003696961099023735,-0.020943006793288855,0.1466868417355877,-1.2634003531612539,-0.0007730008208742367,0.004421124039312434,-0.02585800847892235,0.1832362766746667,-1.5897272060920886,0.005378090092473503,-0.033230487003361536,0.23804162317370303,-2.0717434860769193,-0.04374124650511428,0.3183455069816806,-2.7763879370605755,0.4352651418080794,-3.807267651059729,-5.320717982285729
0.03478503623412896,-7.2705909833756275,1294.3775777908966,308.44467850412724,8.564483945905675,0.12660317690816128,-14134.151059269412,73.45594928937773,9.676046487618178,120.50368060600186,4.922067924677375,10.39142630322895,2.112978350882142,32.136338442016296,5.266585108568296e10,15.63269558511378,33.57854424808354,8.562973347529635,-15.726620344375123,135.91084596625223,877.6174295538044,38.68412765508758,1.059877732540975,-26.63088451366584,173.17489139216065,74.55232326466115,-23.06690894999297,-34.31757222116921,229.69521352757818,-75.6225588956939,-37.53343947335912,311.6313594104967,-22.453558666799072,410.07834007748085,478.42614144716805,0.216297188150335,0.009722718042157885,1.1009863838492406,7.740096536846875e7,1.908566220754271e7,-299.8798097559628,-1.2659231879804673,2.0691612793290797e-5,-0.00016355527261978484,-0.0002493415386857346,-2.2360389656545885e-11,0.007313755990611306,3.4835685478146216e-6,5.8445129381311745,0.004506051591413604,9.846524550795803e-7,0.005751612951847046,0.007402766868143232,0.7282819628576417,0.07640822988006708,0.06144958786487982,15.63269558511378,157.53416968579097,877.6174295538044,102.38120774496542,1.5126836351993253e-5,4.2693883863134935e-8,1.0,10.0,0.0,0.0,-696.0101871727983,-0.0002053843600302455,-4.963953649019383e-7,53758.94161580187,-0.00033438356772801396,-4.2275659932504576e-5,-0.0024023780461513962,-9.230571247712312e-5,-0.00019631873858355235,-0.06124150027097788,-0.000823591839512256,0.00405624832134651,-0.023704429452176774,0.1712067307202425,-1.5203900273032707,-0.0008209648519243138,0.0048508491410444495,-0.029270785467609098,0.21389815452600033,-1.9134488795236937,0.005900050938703915,-0.03762158729229269,0.2779370740330018,-2.4942969125871786,-0.04952721819559488,0.37179644254943206,-3.3437442902698615,0.5084829574796865,-4.586906333536909,-6.412608575475497
0.03595323303845649,-7.237559272758133,1190.2969821695274,295.81149228378564,8.56448294120714,0.13085498878160767,-12465.250788581281,73.45593735472539,9.675959890789633,120.50253567149832,4.9220523312048625,10.3913814067662,1.9779109514789808,29.10440147317439,4.614739052666521e10,14.633233652333576,33.578311400273215,9.146688493119283,-17.940457956188016,165.63017960755965,821.5054397858277,38.683741617574924,1.1310832532075932,-30.38280864725519,211.0430635176114,74.55120815720453,-24.643161182782727,-39.15222239839099,279.9237286661998,-80.78697973918779,-42.81815419322708,379.7778005834906,-25.602934696927587,499.74301396050384,582.9866917621927,0.2162971881505131,0.010137945005266671,1.1009855591468203,7.740141129041547e7,1.9085829975007165e7,-275.81855769523986,-1.26619147519998,2.4784715220029335e-5,-0.00018573252251959102,-0.000283611744297797,-2.7686307027632696e-11,0.0073136142837474894,4.118859309988929e-6,5.845210813320418,0.004899732739834287,1.1438015045199818e-6,0.006254004843257901,0.008049451351878435,0.7748375033451811,0.08159092948908761,0.0656411613521416,14.633233652333576,147.4630533538774,821.5054397858277,95.83611155618017,1.9454850521140753e-5,5.6684814026649676e-8,1.0,10.0,0.0,0.0,-640.1819263202467,-0.00024506507120353454,-2.003245224957584e-6,47421.63304707309,-0.0003898138384420827,-5.143917923920097e-5,-0.0027971087180278824,-0.00011162261352371464,-0.0002373985840190966,-0.06124894245482558,-0.0009297534622325638,0.004880067182176276,-0.030344268108219635,0.23299779717695424,-2.199143451148221,-0.0009254689276540808,0.005836197050161104,-0.03747864783799902,0.2911899727292349,-2.7687526871281656,0.007096521899729178,-0.04818528043257908,0.37854858951230147,-3.6112995444458598,-0.0634497862341648,0.50666086703256,-4.844449562454685,0.6933168359318356,-6.650496213827538,-9.304667916429572
0.03655203997284936,-7.221041286561342,1141.4307086743056,289.68856180335416,8.564482377992753,0.13303441573854413,-11706.004882373009,73.45593065917133,9.675912179617388,120.50190457531022,4.922043709865406,10.391356683467707,1.9136427527382225,27.69727059395784,4.319688867566852e10,14.157662125735005,33.57818707977332,9.453264947815004,-19.161239243294805,182.84167734650615,794.8057530581235,38.683533388749325,1.1683775271125112,-32.452129736939355,232.97389153731353,74.55059884839892,-25.471420037025325,-41.81867771278134,309.0130217536653,-83.50037094341664,-45.73245609227789,419.2441240892551,-27.338154408875454,551.6698651841797,643.5325869797626,0.2162971881506175,0.010352223166940606,1.1009850874564202,7.740165645178077e7,1.908592232483074e7,-264.5187809860197,-1.2663173070095723,2.7124076352844484e-5,-0.00019790239795106806,-0.0003024514063855556,-3.08078288193039e-11,0.007313376507744268,4.4787545717036776e-6,5.8455174703999955,0.005109312988854334,1.2327876663158938e-6,0.006521449017221182,0.008393714218083081,0.7991452339074814,0.08431206388538538,0.06784313268644859,14.157662125735005,142.67097083632788,794.8057530581235,92.72178695904924,2.2056912322963012e-5,6.527692634164288e-8,1.0,10.0,0.0,0.0,-613.962390298271,-0.0002677399011049901,-2.9633209922892884e-6,44538.05956072145,-0.00042133108130354354,-5.673871915463242e-5,-0.0030213947795280976,-0.00012272541236500647,-0.00026100987128280305,-0.06125278249025246,-0.0009876046454756265,0.005351106298748132,-0.034318521148113554,0.27167326005251824,-2.6432012820459443,-0.000982312711590736,0.00639960546958812,-0.0423925415427648,0.33958158699023583,-3.3285075749759163,0.007780428778207952,-0.05451131481710547,0.4415677388080219,-4.342695103780107,-0.07178918993439873,0.5911767616230006,-5.827682434777955,0.8092061376499529,-8.003410466399945,-11.20201650591549
0.03716088879709046,-7.204521452637373,1094.5644809844484,283.6911273345939,8.564481769103173,0.13525038040900642,-10992.851622719822,73.45592341891434,9.675861262312141,120.50123082204446,4.922034486923201,10.39133030817077,1.8514564008816303,26.358022410584528,4.043473268565672e10,13.69749278416324,33.57805734337791,9.77009354782879,-20.464795882313012,201.839642572141,768.970741718415,38.68331446995455,1.2068379695293225,-34.662075669529735,257.1810741168893,74.5499523467428,-26.327677457894115,-44.666314429358486,341.12181213539475,-86.30524522239898,-48.844475061234135,462.8071338047847,-29.189860813615226,608.9855327263316,710.3554693884188,0.21629718815073368,0.010571076610234596,1.10098457119756,7.740191769707648e7,1.908602081816355e7,-253.6797362702846,-1.2664378697533376,2.9683014170254695e-5,-0.00021085360013181503,-0.00032252570756108095,-3.4281562789854036e-11,0.0073130246472082865,4.870135799516452e-6,5.845796575541504,0.005327879216644252,1.3287068773187533e-6,0.006800353005926746,0.00875273289106297,0.8241628945754136,0.08712358828637616,0.07011913336684071,13.69749278416324,138.03411117929815,768.970741718415,89.70833368376748,2.5002155925696026e-5,7.514149034167485e-8,1.0,10.0,0.0,0.0,-588.8112173580943,-0.0002925424434172038,-4.087015147444493e-6,41829.255315448,-0.0004557113596209023,-6.258274323525493e-5,-0.0032659443390075536,-0.00013491574989441674,-0.00028693376557246145,-0.061256713471619095,-0.0010488678644281191,0.00586637903314007,-0.03880276615332861,0.3166581837143199,-3.1755557124812706,-0.0010424307573320248,0.007015929526078529,-0.04793789062237586,0.3958794769556312,-3.9997309562275136,0.008528396390080673,-0.0616516659091623,0.5149057272589321,-5.22005987471444,-0.08120360180077094,0.6895663438150195,-7.007658703911994,0.9441681291637587,-9.627809140509658,-13.481203379190145
0.037779961542204206,-7.187999440278036,1049.6158437263493,277.81654990897425,8.56448111022986,0.13750354294265377,-10322.988890364086,73.45591558412086,9.675806924007315,120.5005115013853,4.9220246200105064,10.39130217097131,1.7912835105898053,25.08336429173582,3.784886853803577e10,13.252219594126851,33.57792209388167,10.097517560638423,-21.856708009384512,222.80933710827063,743.9719959901502,38.68308444323348,1.24649320102758,-37.022177914276654,283.9006827253514,74.54926649886809,-27.212909870228152,-47.70740895529953,376.5632582628376,-89.20476262932284,-52.16755732928076,510.8917069248646,-31.16571190974299,672.2486318199453,784.1047412537565,0.21629718815086296,0.010794607598718392,1.1009840061723069,7.740219606570143e7,1.9086125860312074e7,-243.28256652284364,-1.266553356694315,3.248189983498203e-5,-0.000224634922589681,-0.00034391416796310844,-3.814736917244424e-11,0.00731255622474819,5.295768848199775e-6,5.8460485465192,0.0055558217263610024,1.4321020518241592e-6,0.007091213765044208,0.009127147741521475,0.8499083035472192,0.09002852706269172,0.07247170218963418,13.252219594126851,133.54737592740554,743.9719959901502,86.79243786163292,2.8335087042536006e-5,8.646213483533358e-8,1.0,10.0,0.0,0.0,-564.684735505977,-0.00031967197686781146,-5.396766721624784e-6,39284.62422325419,-0.0004932316333166976,-6.902709220334099e-5,-0.0035327109733230555,-0.00014829815021181076,-0.0003153925237415421,-0.06126074455905904,-0.0011137269242608473,0.006429887163076768,-0.04386079032657254,0.3689605492066649,-3.813448031684684,-0.0011059909847968574,0.007689956996727953,-0.05419382238167726,0.46134913087414636,-4.804229344525039,0.009346195256854026,-0.0697086043364121,0.6002188553608747,-6.272027944042009,-0.09182827408009206,0.8040636651085624,-8.423097950812826,1.1012840250981002,-11.57730857404384,-16.21790821329727
0.038409444222998065,-7.171474911748458,1006.5057808604123,272.0622460710606,8.564480396628891,0.13979457763081182,-9693.785518689534,73.45590710009758,9.675748935451463,120.49974350180042,4.922014063748304,10.391272154680026,1.7330579886048165,23.870164877764125,3.542801785762409e10,12.821353479977459,33.57778125025158,10.435891469075553,-23.342925926964437,245.95520107783955,719.7820581143656,38.682842888082895,1.2873714528299924,-39.54260856527098,313.3932277246554,74.54853903617577,-28.12813056825838,-50.95506211248654,415.682940210597,-92.20219886770715,-55.71593706820659,563.966706822437,-33.27384151674854,742.075552461297,865.4967099571045,0.21629718815100685,0.011022920982255933,1.1009833877906625,7.740249266290179e7,1.9086237883057043e7,-233.3091905373845,-1.266663952785678,3.5542957764194864e-5,-0.00023929808216352987,-0.00036670130108245203,-4.2449644193439315e-11,0.007311968448546039,5.758664386852312e-6,5.84627375494165,0.005793548254337849,1.5435590265730707e-6,0.007394550358896677,0.009517627682115563,0.8763995495973426,0.0930300078724625,0.07490346907095449,12.821353479977459,129.2058375507245,719.7820581143656,83.97089667966829,3.210586437987304e-5,9.944818474054362e-8,1.0,10.0,0.0,0.0,-541.5410652214107,-0.0003493461591801469,-6.917799842425078e-6,36894.21384070962,-0.0005341964280878318,-7.613332895972308e-5,-0.0038238422039577886,-0.00016298694119517602,-0.0003466292488851602,-0.06126488528126871,-0.0011823738492421757,0.007045975596034863,-0.04956409832581005,0.42974525887414855,-4.577413767889903,-0.0011731678602657416,0.008426886163735837,-0.061249062056542194,0.5374535351312456,-5.767985545213089,0.010240086776335757,-0.07879684282413787,0.6994228595298837,-7.532736223747811,-0.10381495060840915,0.9372541601982296,-10.120191165995019,1.2841216837300076,-13.915916443383061,-19.502543192810755
0.039049527142363205,-7.154947517228295,965.1585584785792,266.4256851407364,8.564479623076364,0.1421241739672118,-9102.770653019965,73.45589790679992,9.675687052026381,120.49892349612264,4.922002769528034,10.391240134331698,1.6767159389262776,22.715445754350377,3.3161626990581615e10,12.404421622416958,33.577634750431926,10.785581376336342,-24.929794000196257,271.50283661037327,696.3743829667955,38.68258938318255,1.329500396347999,-42.23422302695962,345.94618619490734,74.54776756913911,-29.074391634847515,-54.4232539431999,458.8622133321363,-95.3009509386621,-59.504794073542655,622.5495320458573,-35.52288471454131,819.1464225442901,955.3214416588044,0.216297188151167,0.011256124345185943,1.1009827110342936,7.740280866391876e7,1.9086357346394166e7,-223.74226823745215,-1.2667698349960443,3.889043015831695e-5,-0.0002548978870345335,-0.00039097692157501467,-4.7237842106842155e-11,0.007311258199066526,6.262099978835945e-6,5.8464725267853535,0.0060414848601220445,1.6637100412378125e-6,0.007710905080139294,0.009924871618308625,0.9036549924297101,0.09613126622093822,0.07741715933145857,12.404421622416958,125.0047323774051,696.3743829667955,81.24061378655735,3.637100029968646e-5,1.1433812256740431e-7,1.0,10.0,0.0,0.0,-519.3400396186144,-0.00038180268371888645,-8.678448885273055e-6,34648.67557405745,-0.0005789406244433984,-8.396932744079923e-5,-0.004141699070445321,-0.00017910714945336021,-0.00038090979335970434,-0.061269145563787,-0.0012550091003225346,0.007719359634199011,-0.05599280713323451,0.5003578013003162,-5.491895923104029,-0.0012441424482934368,0.009232358413804233,-0.06920304973441616,0.6258830566616649,-6.921938430114265,0.011216861603611157,-0.08904498990699225,0.8147323561171328,-9.042856459281895,-0.11733379904817366,1.0921283612481951,-12.154009248439653,1.496810399161193,-16.720001624975062,-23.44306140536763
0.03970040493377213,-7.13841689692603,925.5015936104471,260.9043890671718,8.56447878381963,0.14449303675020148,-8547.624048587733,73.45588793829361,9.675621012722825,120.49804792640178,4.9219906852821556,10.39120597667437,1.6221955972289432,21.616374089645838,3.103982050835676e10,12.000966973239445,33.57748255451347,11.146965270216354,-26.624075268580874,299.7011847891874,673.7233108149063,38.68232350847042,1.372906929287179,-45.10860425457478,381.8767759603477,74.54694958167116,-30.05278557926418,-58.12690048369844,506.5218884961721,-98.5045417896196,-63.55031323645656,687.2111079918845,-37.9220029162567,904.2116486922679,1054.4502680988119,0.21629718815134524,0.011494328061772793,1.100981970417243,7.740314531826028e7,1.908648474033917e7,-214.56517186588593,-1.266871172570648,4.255075419698032e-5,-0.00027149240705114693,-0.00041683646098553736,-5.2567056234941175e-11,0.0073104220148087614,6.8096439911092825e-6,5.846645142729219,0.006300076761666629,1.7932374596178219e-6,0.008040844497609357,0.010349609807835038,0.9316932510336369,0.09933564891759507,0.08001559713644664,12.000966973239445,120.93945570516625,673.7233108149063,78.59859611460487,4.119414387307918e-5,1.3140348615844245e-7,1.0,10.0,0.0,0.0,-498.04313819523213,-0.00041730106648828647,-1.0710519135037134e-5,32539.228384844308,-0.0006278325126852609,-9.260991917845607e-5,-0.004488877562240629,-0.0001967954673032755,-0.0004185248149574029,-0.06127353575667199,-0.0013318417503679551,0.008455153856359832,-0.06323663605289088,0.5823513124731359,-6.585968366681629,-0.0013191024063581773,0.010112492765126388,-0.07816717668457904,0.7285896337350825,-8.302903347229293,0.012283880192961824,-0.10059715998988746,0.9487060107955106,-10.850814455161187,-0.13257555170953894,1.2721434674365393,-14.590168771829816,1.7441267113327399,-20.080626469401807,-28.168285642693426
0.04036227683849553,-7.1218826772728425,887.4653140081127,255.49593027896606,8.5644778725234,0.14690188703289025,-8026.166754871678,73.4558771221577,9.675550539024012,120.497112987348,4.921977755234217,10.391169539612829,1.5694372476481042,20.570255232453885,2.905335694450029e10,11.610547639593774,33.577324648182184,11.520433410826719,-28.432977975479627,330.8249341534269,651.8040327494408,38.68204484739709,1.4176169472275353,-48.17811064048308,421.5350246159091,74.54608242497748,-31.064447419582343,-62.0819151935949,559.1263036033628,-101.81662633378788,-67.86974868646452,758.5814089036735,-40.48091006214895,998.0991491089252,1163.8440757194116,0.21629718815154367,0.01173764543888792,1.1009811599428545,7.740350395434254e7,1.9086620586891457e7,-205.7619549604618,-1.2669681273179396,4.6552755388085386e-5,-0.0002891431581016356,-0.0004443813100076111,-5.849866956491083e-11,0.007309456076593004,7.405181883453246e-6,5.846791838475568,0.006569789304492946,1.932877842862276e-6,0.008384960673065277,0.010792605438766707,0.9605332008354923,0.10264661879590953,0.08270171001114546,11.610547639593774,117.00555559805358,651.8040327494408,76.04194984724742,4.664695887857678e-5,1.5095326458195986e-7,1.0,10.0,0.0,0.0,-477.6134153943501,-0.0004561245980938947,-1.3049687964446719e-5,30557.623904588356,-0.0006812771745615071,-0.00010213760936777759,-0.0048682323365397545,-0.00021620130962169342,-0.00045979202419344834,-0.06127806666489224,-0.0014130896677062843,0.009258903188416889,-0.07139600594588438,0.6775175479154848,-7.89418907517312,-0.00139824197040076,0.011073923004073328,-0.08826615882809252,0.8478259311381666,-9.95465842078513,0.013449116302368991,-0.11361476298310126,1.1042983109824769,-13.014230376531458,-0.14975388591215644,1.4812939828388811,-17.50680192713868,2.0315929473520633,-24.10630813674016,-33.83185411774106
0.041035346909302495,-7.10534446937866,850.983030380952,250.19793040888166,8.564476882210535,0.1493514627986483,-7536.352468204151,73.45586537882691,9.675475333719296,120.49611460864134,4.921963919632236,10.391130671618168,1.5183831510961563,19.574525864914975,2.719358779046067e10,11.232736353573715,33.577161046542486,11.906388676319514,-30.364183356081853,365.17717261340215,630.5925609064273,38.68175298949809,1.463655077270849,-51.45592648769979,465.3071486350072,74.54516331122717,-32.11055677497191,-66.30527366920347,617.1878063434965,-105.24099740660662,-72.48149104034137,837.3555371062015,-43.2098987467312,1101.7223126553565,1284.5624121049116,0.21629718815176452,0.011986192834573391,1.1009802730568823,7.740388598437627e7,1.9086765442110974e7,-197.31732409310553,-1.2670608538661416,5.0927856856580374e-5,-0.00030791529392461796,-0.0004737191774141704,-6.510108107114292e-11,0.0073083561905580375,8.052944873648062e-6,5.846912804938548,0.006851108953307371,2.0834263495934474e-6,0.008743872404279473,0.011254656242834933,0.990193966706709,0.10606775924796383,0.08547853326323075,11.232736353573715,113.1987275429983,630.5925609064273,73.56787694533625,5.2810105777517676e-5,1.7333884370901245e-7,1.0,10.0,0.0,0.0,-458.01543553390263,-0.0004985824595011542,-1.5735950105377285e-5,28696.11403541187,-0.0007397202047052633,-0.00011264336617503368,-0.005282902810503965,-0.00023748796081287347,-0.000505058623215949,-0.061282749579484534,-0.001498979672133135,0.010136615973105965,-0.08058325571899067,0.7879222673573146,-9.457605146522479,-0.0014817618945591883,0.012123837203025482,-0.09963955758140744,0.9861901015353114,-11.929224923227062,0.01472120315382353,-0.128278487134401,1.2849188047714017,-15.601618009513883,-0.16910806221541108,1.7241926234080893,-20.996883287125854,2.3655902000259186,-28.92628403052058,-40.61689209037125
0.04171982412028548,-7.088801870003628,815.99081967826,245.00805985798533,8.564475805197143,0.15184251928707213,-7076.259488885258,73.45585262086801,9.675395079647753,120.49504843608145,4.921949114465081,10.391089211103525,1.4689774839540723,18.626747650014565,2.5452419443237106e10,10.867120018583204,33.57699179835204,12.305246847733882,-32.425874587618374,403.0923042997923,610.0657029995383,38.681447533324736,1.51104436787972,-54.95611497450456,513.6192699400617,74.54418930708675,-33.19233993028192,-70.81508150821347,681.2716844512652,-108.7815915256305,-77.40513753734211,924.3004084561709,-46.11986585489842,1216.0887471452068,1417.7734773534107,0.21629718815201038,0.012240089744104034,1.1009793025965198,7.740429290948804e7,1.9086919898306493e7,-189.216613059039,-1.2671494998932484,5.571030548968558e-5,-0.00032787780444342145,-0.0005049644646193966,-7.245051625238811e-11,0.007307117769924253,8.757541157763938e-6,5.847008188323015,0.007144544294577887,2.2457414810388097e-6,0.009118226479565403,0.011736596124942985,1.020694910559822,0.10960277842924063,0.08834921419929904,10.867120018583204,109.51480987996261,610.0657029995383,71.17367217617424,5.9774338897094985e-5,1.989595618368464e-7,1.0,10.0,0.0,0.0,-439.21521337982745,-0.0005450120114534945,-1.8814111373193362e-5,26947.42079996907,-0.000803651802297768,-0.00012422749006841941,-0.005736341839063292,-0.000260833817582871,-0.0005547039484372697,-0.0612875963093423,-0.001589747654492335,0.01109479905982945,-0.09092398658838838,0.9159456129507515,-11.324935243402512,-0.0015698693348320278,0.01327001964186738,-0.11244346145085451,1.1466768968158405,-14.288374723048433,0.016109482243534853,-0.1447904927841595,1.4944998078850937,-18.69438741025548,-0.1909058442887886,2.0061628869275108,-25.170975240616414,2.7534877253603276,-34.69436963782728,-48.74153788598241
0.04241592268102757,-7.072254457738069,782.4274031010538,239.9240358613083,8.564474633020902,0.15437583005484562,-6644.083034579144,73.4558387521778,9.675309438332492,120.4939098110311,4.921933271154385,10.391044985745983,1.4211662645301544,17.72460091770944,2.3822277110706337e10,10.513299165175665,33.57681699062582,12.717437002098961,-34.626767791186516,444.9392736572879,590.2010317700125,38.68112808962941,1.5598059509391478,-58.693675197095146,566.9415237945706,74.54315732669315,-34.31107234689781,-75.63064735991682,752.0016148160818,-112.44249599336895,-82.66156719499321,1020.2621405417506,-49.22233862949025,1342.3099421102359,1564.7651393864105,0.21629718815228408,0.012499458963846608,1.1009782407345798,7.740472632526357e7,1.908708458640815e7,-181.44575574718203,-1.2672342063716384,6.093741826718659e-5,-0.0003491037292993994,-0.0005382386698805131,-8.063193506831662e-11,0.0073057358149393155,9.523990228976084e-6,5.8470780901451365,0.007450627178193816,2.420750270346012e-6,0.009508699106904848,0.012239297019088935,1.0520556266503573,0.1132555146608206,0.09131701737992252,10.513299165175665,105.9497783199363,590.2010317700125,68.85671954974717,6.764173471478043e-5,2.282689541357029e-7,1.0,10.0,0.0,0.0,-421.1801516200985,-0.0005957812909190231,-2.233433718070613e-5,25304.707502175068,-0.0008736112980245161,-0.00013700057639809968,-0.0062323474343928854,-0.0002864337451189137,-0.0006091423543056191,-0.06129261921577121,-0.0016856386941048105,0.012140495398960892,-0.10255855061908145,1.0643281976429284,-13.553960178605319,-0.0016627777081272648,0.014520895709607694,-0.12685234920894284,1.3327360462098181,-17.10540434348796,0.017624055462362002,-0.16337684444439754,1.7375738118592625,-22.389204213152595,-0.21544673700138878,2.3333450004747283,-30.160466329003995,3.203791194216653,-41.59351488273586,-58.465477854409286
0.04312386211157831,-7.055701795225345,750.2340421106397,234.94362249579325,8.56447335636273,0.15695218715630188,-6238.12819238625,73.45582366710263,9.675218048550118,120.49269374871459,4.9219163162298685,10.390997811777869,1.3748973001908606,16.865879012474064,2.229607169763677e10,10.170887559871373,33.576636753750265,13.143401755312079,-36.9761438069397,491.1251028563122,570.9768630252046,38.68079428502681,1.6099586406859,-62.68460120884947,625.7925656843241,74.54206412466483,-35.46808093623414,-80.77255846681622,830.0656415002405,-116.22795509211554,-88.27301794355951,1126.1741569231667,-52.52949898015522,1481.6118614280729,1726.956982878193,0.21629718815258878,0.012764426668958417,1.1009770789190325,7.740518792747381e7,1.9087260178435825e7,-173.9912630858331,-1.2673151077679372,6.664984727453575e-5,-0.0003716703742885428,-0.0005736708033907686,-8.974004424267192e-11,0.007304204891665121,1.0357760135230145e-5,5.847122567120811,0.00776991381421146,2.6094538493388292e-6,0.00991599728260375,0.012763670668255943,1.084295924845223,0.11702994076334777,0.09438532908043969,10.170887559871373,102.4997420043123,570.9768630252046,66.61448975671424,7.652706151427823e-5,2.6178174531272714e-7,1.0,10.0,0.0,0.0,-403.87898776107085,-0.0006512917011493769,-2.6352759618330654e-5,23761.552276376984,-0.0009501921195912705,-0.00015108457348924023,-0.006775097543933413,-0.0003145005408791989,-0.0006688263258883569,-0.06129783124676089,-0.0017869071121909197,0.013281323634161783,-0.11564369058359951,1.2362235747030954,-16.21315531017683,-0.001760706464572272,0.015885579176778273,-0.14306114383273272,1.5483387643028976,-20.467219072977095,0.019275839744860575,-0.1842901936497934,2.0193617635028014,-26.800764331530992,-0.24306555960815238,2.7128168855841426,-36.121384647874535,3.7263121456515065,-49.841176903786774,-70.09766266362132
0.04384386768987119,-7.039143422809029,719.3544219836588,230.06462809800604,8.564471964960063,0.15957240266849093,-5856.803087197531,73.45580724945906,9.675120524754472,120.49139491426416,4.9218981709728125,10.390947493205966,1.3301201122031214,16.04848247066209,2.0867168031630875e10,9.839511649030348,33.57645126698894,13.583597712328867,-39.48388266175085,542.0988109865598,552.3722244165667,38.68044576588121,1.6615185067726705,-66.94594641603369,690.7445643314328,74.54090628823654,-36.66474708511355,-86.26276301200403,916.2227981016151,-120.14237859338137,-94.26317033327983,1243.0661635864433,-56.05420829604999,1635.3466687133064,1905.9136182729835,0.216297188152928,0.013035122632616776,1.1009758078065455,7.740567951837832e7,1.908744739021564e7,-166.8401970213515,-1.2673923322747986,7.289186948979608e-5,-0.00039565954942051963,-0.0006113978431141526,-9.988043391132726e-11,0.0073025191083217625,1.1264808646336337e-5,5.847141630990805,0.008102986095146368,2.81293358242419e-6,0.010340860444140633,0.013310670772197903,1.1174358292869875,0.12093017052727853,0.09755766356642898,9.839511649030348,99.16093790229027,552.3722244165667,64.44453652627672,8.655931324936977e-5,3.000816971454876e-7,1.0,10.0,0.0,0.0,-387.28173410502995,-0.000711980955777026,-3.09321523314385e-5,22311.92242347006,-0.001034047303766098,-0.00016661395771192997,-0.00736918864546089,-0.0003452665374495022,-0.000734249887151276,-0.06130324597542605,-0.0018938165398215223,0.014525520682031973,-0.13035435558279143,1.435258054349723,-19.38360691902213,-0.0018638808469968121,0.017373923017849992,-0.16128748799460535,1.7980536259824906,-24.47678152458866,0.021076625625359877,-0.20781275297606444,2.3458738820930556,-32.065057566660535,-0.2741364078413342,3.1527324616835384,-43.23888911114102,4.332361942645498,-59.695656716452675,-84.00542044452274
0.044576170506180506,-7.02257886175334,689.7345591993659,225.28490564360672,8.564470447512324,0.16223730877398954,-5498.612707337964,73.45578937146097,9.675016455442472,120.49000759764655,4.921878751043642,10.390893821004349,1.2867858902856653,15.270413992165457,1.952935605008428e10,9.518810222583202,33.57626076460829,14.038495667042358,-42.160498289009304,598.35570393257,534.3668365611494,38.68008220280205,1.7144983617663063,-71.4958893007451,762.4286665746821,74.53968022963831,-37.902509211841846,-92.12465406391308,1011.3103553292328,-124.19034856960845,-100.65723199645649,1372.0739710921373,-59.81002881292899,1805.005547556329,2103.3591950076698,0.21629718815330573,0.013311680301505353,1.1009744171907363,7.740620301314543e7,1.9087646984172195e7,-159.9801499379411,-1.267466001982796,7.971169722387555e-5,-0.00042115780538055686,-0.0006515651955057254,-1.1117084405095399e-10,0.007300672090616685,1.2251627818781041e-5,5.847135248209171,0.00845045280965381,3.0323576152857847e-6,0.010784061980509935,0.013881294954007478,1.1514955577777128,0.12496046329479452,0.10083766792153401,9.518810222583202,95.92972742348347,534.3668365611494,62.34449442375166,9.788341659755642e-5,3.43830366282297e-7,1.0,10.0,0.0,0.0,-371.3596303256572,-0.0007783262383136787,-3.614267609159504e-5,20950.15121382979,-0.0011258955297237445,-0.00018373702288466308,-0.008019677972416471,-0.0003789853260734526,-0.0008059522658102013,-0.06130887763713686,-0.0020066398890579568,0.01588198621855097,-0.14688569499327042,1.6655986396145575,-23.161256596570958,-0.001972531527345588,0.01899657248610533,-0.1817742448727203,2.0871328071367006,-29.255981639869077,0.02303913807364521,-0.234259566846338,2.724024378953359,-38.34319755344958,-0.3090770128315301,3.6624792165936584,-51.732547482267535,5.034973011522898,-71.46355691530317,-100.62519777300048
0.04532100781935022,-7.006007610647995,661.3226997492446,220.60235109396848,8.564468791576562,0.16494775892839048,-5162.152944302532,73.4557698925284,9.674905401366924,120.48852568616486,4.921857966075673,10.390836572232061,1.2448474300364558,14.529773315520611,1.8276823240386223e10,9.208433951037835,33.57606554248553,14.50858096268627,-45.017175732571296,660.442117326053,516.9410870483431,38.67970329545565,1.7689072053750605,-76.35380439341449,841.5410389459234,74.53838217764516,-39.18286599165376,-98.3831601519313,1116.2518325714063,-128.37662821601725,-107.48202820519762,1514.4503499975897,-63.811244091772146,1992.2328596720356,2321.1933879786084,0.21629718815372634,0.013594236987086221,1.100972895923525,7.7406760446852e7,1.9087859772375356e7,-153.39922190487758,-1.2675362330750497,8.716181643160102e-5,-0.0004482566903025545,-0.0006943271960810832,-1.237425856286702e-10,0.007298656954500273,1.3325293124041848e-5,5.847103339551317,0.008812951060792714,3.2689880638951753e-6,0.011246410999136465,0.014476587059501436,1.1864955132970094,0.12912523033669362,0.10422912842806492,9.208433951037835,92.80259175363526,516.9410870483431,60.31207581830376,0.0001106621391202961,3.937768983583248e-7,1.0,10.0,0.0,0.0,-356.0850909734644,-0.0008508476486851867,-4.206270630800864e-5,19670.91547562497,-0.001226527804263753,-0.00020261731011423116,-0.00873213028600901,-0.0004159336382296364,-0.0008845218942152146,-0.06131474117046079,-0.002125659318944652,0.017360330228548847,-0.165455259685747,1.932030288521571,-27.659529770313128,-0.002086894206141497,0.020765021818142902,-0.20479226080213553,2.4216102409940627,-34.9490007347184,0.02517710121313951,-0.2639821270899877,3.161762175106044,-45.82591655247019,-0.3483535607233854,4.252857973978337,-61.862539554053896,5.849151547585114,-85.50855985996478,-120.47522129507391
0.046078623175038386,-6.989429147482958,634.0692318392219,216.0149034150069,8.564466983453402,0.16770462814667317,-4846.105118174783,73.45574865797816,9.674786893660468,120.4869426353465,4.921835719246626,10.390775509109138,1.2042590873318921,13.824752611681836,1.710412931750381e10,8.908045048088173,33.57586596537618,14.994353680190304,-48.06580894072399,728.9606174070632,500.076011498349,38.67930877798379,1.8247495795978077,-81.54033542571024,928.8494918939618,74.53700816912976,-40.50737937309224,-105.06483849507772,1232.0657809937316,-132.70616978925236,-114.76609400906477,1671.5769288874537,-68.07287527212678,2198.8416488376465,2561.5088497870256,0.21629718815419471,0.013882933970140374,1.1009712318299694,7.740735398171943e7,1.908808661971405e7,-147.0860011917959,-1.2676031359855164,9.529935021213601e-5,-0.0004770530093001045,-0.0007398476228657393,-1.3774212743111816e-10,0.0072964662774509985,1.4493516882518698e-5,5.847045779618311,0.009191147645156458,3.524188743210087e-6,0.011728754037962603,0.015097639388786962,1.2224562627636661,0.13342904011661938,0.10773597614477093,8.908045048088173,89.77612845577188,500.076011498349,58.34506867314664,0.00012507821276585207,4.507689316644164e-7,1.0,10.0,0.0,0.0,-341.4316605406799,-0.0009301119123700894,-4.87797473572515e-5,18469.215003828544,-0.0013368148010843035,-0.00022343518079283173,-0.00951266919944186,-0.0004564133741584558,-0.0009706007226519642,-0.06132085225793212,-0.0022511661106758224,0.018970922765657393,-0.18630541755892707,2.240043524018123,-33.012407860209464,-0.002207209089463086,0.022691673541136655,-0.23064339924877925,2.8084130136641456,-41.726246810322486,0.027505305605984888,-0.2973723464260582,3.6682194296186843,-54.73883040761224,-0.39248599092041503,4.936287425999332,-73.93693426990819,6.792165398241571,-102.2617420320137,-144.17039836879238
0.0468492669128596,-6.972842923385958,607.9265883871374,211.52054227910585,8.564465008060955,0.17050881468797507,-4549.230674596476,73.45572549756697,9.674660431769274,120.4852514368161,4.921811906808643,10.39071037799918,1.1649767137197415,13.153631745149628,1.6006181934470938e10,8.617316792562262,33.57566247471855,15.496329044060122,-51.319041474823976,804.5757578531661,483.7532667233613,38.67889842474485,1.8820248723838917,-87.0774747871592,1025.2008113416773,74.53555403950467,-41.87767847445721,-112.19797616816534,1359.8755030970888,-137.18412520216066,-122.53977351336067,1844.9773576579805,-72.6106955812185,2426.8307781196863,2826.6104434939953,0.21629718815471632,0.014177916756266007,1.100969411614716,7.740798591507365e7,1.908832844738646e7,-141.02954236018547,-1.2676668155815656,0.00010418645575759782,-0.0005076491095666134,-0.0007883002593866717,-1.5333287980620827e-10,0.007294092066478422,1.5764707352082466e-5,5.8469623962143125,0.009585740700826781,3.799433687347956e-6,0.012231977114919345,0.015745595365305145,1.2593985323805696,0.1378766259462988,0.11136229454293498,8.617316792562262,86.84704665408398,483.7532667233613,56.44133341465619,0.00014133670718255518,5.157647596734711e-7,1.0,10.0,0.0,0.0,-327.3739628767721,-0.0010167364343019768,-5.6391447704505734e-5,17340.35259823988,-0.0014577150087794481,-0.00024638956417080205,-0.01036803413809714,-0.0005007538215485709,-0.0010648889369220364,-0.06132722737162139,-0.002383460544390282,0.02072494720865293,-0.2097060179485023,2.595933913666874,-39.37801893203735,-0.0023337203292021274,0.024789901912778557,-0.25966388978876054,3.255487958271184,-49.78895824502054,0.030039679871388336,-0.3348669472990202,4.253880537871656,-65.34860600791367,-0.4420538493735442,5.727037163489351,-88.32022758535723,7.88387247047741,-122.23369511052223,-172.4398557629118
0.0476331962483428,-6.956248366068137,582.8491697299547,207.11728851963872,8.564462848797497,0.1733612401744593,-4270.366392730952,73.45570022389384,9.674525481309773,120.4834445846114,4.921786417597688,10.3906409083573,1.126957617990929,12.514774186218114,1.4978214657565933e10,8.3359332441157,33.57545559723151,16.015037525009788,-54.79030689439899,888.0203743108685,467.95511476635005,38.67847205682733,1.9407265013055988,-92.98864397188927,1131.5287739642658,74.53401541345144,-43.295462972662236,-119.81269232741485,1500.9196768167633,-141.8158547137439,-130.8353185661058,2036.3316913482918,-77.44123767442697,2678.4036352384533,3119.036156525879,0.2162971881552973,0.014479335173341925,1.1009674207611018,7.740865868743671e7,1.9088586236484163e7,-135.2193489809008,-1.2677273712955015,0.00011389074868389142,-0.0005401531613039996,-0.0008398694609783362,-1.7069718475368806e-10,0.007291525724925781,1.714803278371319e-5,5.846852969635609,0.009997461230571054,4.09631625921813e-6,0.012757007612151691,0.016421651995538963,1.2973431810701817,0.14247289146561376,0.11511232549291145,8.3359332441157,84.01216416974816,467.95511476635005,54.59880107016148,0.0001596676648542939,5.898468101661202e-7,1.0,10.0,0.0,0.0,-313.8876613193934,-0.0011113936404075196,-6.500671914836978e-5,16279.916023472773,-0.0015902836542893602,-0.0002716998759422157,-0.011305642687351,-0.0005493140367604612,-0.0011681500214350145,-0.06133388381711906,-0.0025228516388927993,0.022634455418244003,-0.2359573046153784,3.0069145658054692,-46.94282343538552,-0.002466675290036655,0.027074118574949214,-0.292227992680662,3.7719449446691886,-59.37457569299774,0.0327973642226671,-0.3769522679550913,4.930773670899242,-77.97016821728124,-0.49770269992866867,6.641492169029537,-105.44333587137433,9.147093987414898,-146.02873805457813,-206.14753869629794
0.04843067552527721,-6.939644879604355,558.7932629578886,202.80320351513348,8.564460487390468,0.17626285030950958,-4008.4198052223387,73.45567263063091,9.674381471752477,120.48151403860311,4.921759132504114,10.390566811594521,1.0901605194260728,11.906622950683287,1.401576606365462e10,8.063588897316754,33.57524595419325,16.551025005756824,-58.49387091343262,980.1025185808573,452.66440348091135,38.67802954907072,2.0008410107566035,-99.29877879596717,1248.8629756692385,74.53238769488799,-44.76250701572503,-127.94104632795192,1656.5640551504403,-146.60693706019688,-139.68699185865196,2247.4922247495206,-82.58179572540969,2955.988701177302,3441.580011055067,0.21629718815594443,0.014787343536422866,1.100965243421048,7.74093748912064e7,1.9088861031848203e7,-129.64535551992319,-1.2677848972632353,0.00012448576273156438,-0.0005746794556163952,-0.0008947507584744798,-1.900385481284417e-10,0.007288758016364018,1.8653491815204392e-5,5.846717231853631,0.01042707479053246,4.416559096404424e-6,0.013304816364495473,0.017127062595501223,1.3363111797376648,0.14722291725265985,0.11899047630205992,8.063588897316754,81.26840403587967,452.66440348091135,52.81547100228794,0.000180329036325219,6.742365955042075e-7,1.0,10.0,0.0,0.0,-300.9494168749023,-0.001214815686601117,-7.474697541937043e-5,15283.760756242493,-0.0017356825644393912,-0.00029960814131407186,-0.012333659464902,-0.0006024854308572678,-0.001281216257661919,-0.06134083978059443,-0.0026696568389886453,0.02471242594559618,-0.26539311270242416,3.481243434351835,-55.92649165285484,-0.00260632372105019,0.029559841786763713,-0.32875202397196085,4.368219182170911,-70.76300801761565,0.035796787466786294,-0.4241695450291345,5.712688020450845,-92.97511869737966,-0.5601511725446948,7.698453243431636,-125.81528977669663,10.60803903542641,-174.36157717049696,-246.31639987148944
0.0492419767089826,-6.923031839525655,535.716958071318,198.57638739233596,8.564457903730148,0.17921461644942233,-3762.3648272989262,73.45564249055965,9.674227793899814,120.47945118450667,4.921729923897733,10.390487779842232,1.0545454925465643,11.327696574730565,1.3114659929241999e10,7.799988272855759,33.575034271427086,17.104853063577774,-62.44487575126516,1081.7131106268355,437.8645435809269,38.67757083757426,2.062347077957893,-106.03442036031501,1378.338572341015,74.53066605589574,-46.28066384567402,-136.61715294409618,1828.3143717435944,-151.56318160601734,-149.13117544942676,2480.5009525578184,-88.05042166620505,3262.262202593982,3797.3171938479286,0.21629718815666532,0.015102100909588509,1.1009628622945826,7.741013728005776e7,1.9089153946253162e7,-124.29790844083682,-1.2678394824684063,0.0001360514492549897,-0.0006113487245757554,-0.0009531515085031886,-2.1158414767820185e-10,0.007285779024918279,2.0291991083180252e-5,5.84655486553677,0.01087538340384818,4.762025018658276e-6,0.013876420027140748,0.01786313988095101,1.3763236003105321,0.15213196910486168,0.12300132826097196,7.799988272855759,78.61279037891546,437.8645435809269,51.089408231573806,0.00020360995169904866,7.703112748445554e-7,1.0,10.0,0.0,0.0,-288.5368445621391,-0.0013277995806639487,-8.574750422268027e-5,14347.993510906083,-0.0018951910884104756,-0.00033038134930138017,-0.013461072369811145,-0.0006606945856464833,-0.001404994711497509,-0.06134811437985354,-0.0028242016618694517,0.026972825673240775,-0.2983843788351161,4.028367317338876,-66.58758216268143,-0.0027529168384326933,0.03226376967871739,-0.36969877853596045,5.0562549816778715,-84.28393491605266,0.0390577478750604,-0.47712072232048536,6.615420107227125,-110.80156274871541,-0.6301987144992445,8.9194781330309,-150.0369081453632,12.296787302539318,-208.07682317083822,-294.1567874015726
0.05006737949622512,-6.90640859624202,513.580079659064,194.43497943008506,8.564455075688443,0.18221753575457464,-3531.237782825705,73.45560955341378,9.674063797258405,120.47724679175865,4.921698655026123,10.390403484668974,1.0200739321478913,10.77658559114417,1.2270987176100958e10,7.544845658870466,33.574821390205315,17.677098943623342,-66.65938360573253,1193.8343030916667,423.53949411839784,38.67709592807377,2.1252143688600706,-113.22380680858625,1521.2069253891361,74.5288454258254,-47.85187000742097,-145.8772982629088,2017.8304412906625,-156.6906388107538,-159.20647735805667,2737.6086372357177,-93.86590996518446,3600.1728135557446,4189.631325974255,0.21629718815746846,0.015423771223909926,1.1009602584998464,7.741094877853578e7,1.908946616472018e7,-119.16775086047656,-1.2678912108468907,0.00014867471094368658,-0.0006502884565580938,-0.0010152915485096671,-2.3558763565492244e-10,0.00728257811398556,2.2075429563820412e-5,5.846365503011939,0.011343227369791315,5.134728726935129e-6,0.014472883301545883,0.018631258879778935,1.4174015839118734,0.15720550428067953,0.1271496436829655,7.544845658870466,76.0424458122102,423.53949411839784,49.418741742040446,0.00022983434738342275,8.796218869393938e-7,1.0,10.0,0.0,0.0,-276.62847798663495,-0.001451212665203392,-9.81589783372009e-5,13468.957259195591,-0.0020702180746012522,-0.0003643140403785544,-0.014697776143612708,-0.0007244062750182728,-0.0015404736569196225,-0.06135572771401918,-0.002986819178309114,0.029430673265273544,-0.3353429659995205,4.659084144916345,-79.230136618586,-0.0029067061967129977,0.03520385557035578,-0.4155823544038024,5.849713073191305,-100.32529740115567,0.04260149542289507,-0.5364747915496981,7.657052076219109,-131.96555332125553,-0.7087340525595783,10.329267578893669,-178.8167522513806,14.247836207066618,-248.17180750323843,-351.0996942387303
0.05090717179250626,-6.8897744711229185,492.3441110270688,190.37715657170233,8.564451978919095,0.18527263264872543,-3314.1335603145485,73.45557354348101,9.673888787158745,120.4748909672048,4.921665179358077,10.39031357567463,0.9867085035543479,10.25194891653379,1.148108856874678e10,7.297884742895217,33.57460827892115,18.268355718379166,-71.15442247055984,1317.5487158081658,409.67374182034894,38.67660490480528,2.1894022874348096,-120.89697169063824,1678.8473519114111,74.52692047900234,-49.47815054452346,-155.7600636746294,2226.941718226893,-161.99561355159742,-169.95384391269363,3021.295838653853,-100.04777387484911,3972.96885878682,4622.244350774612,0.21629718815836332,0.015752523541446028,1.100957411430657,7.741181249253596e7,1.9089798949231334e7,-114.24600541555728,-1.2679401614066517,0.00016244998246857118,-0.0006916332390315867,-0.0010814039085760055,-2.623322920161641e-10,0.007279143880552318,2.4016791794949653e-5,5.846148725037755,0.011831487377557032,5.536849678990752e-6,0.015095321540275885,0.019432860337554255,1.459566324732222,0.16244918017329488,0.13144037510060821,7.297884742895217,73.55458772753063,409.67374182034894,47.801662070539344,0.00025936500552503004,1.003913454287589e-6,1.0,10.0,0.0,0.0,-265.2037297464645,-0.0015859985882156476,-0.00011214912917124293,12643.216730373946,-0.002262315154556895,-0.00040173117975823814,-0.016054665008915767,-0.0007941267587293335,-0.0016887295786612365,-0.06136370091840039,-0.0031578494554920927,0.032102106326973384,-0.3767258561723197,5.38572615573513,-94.21133830122938,-0.0030679424645528052,0.038399387605716505,-0.46697344562203214,6.764204851294858,-119.34316914995975,0.04645081795988973,-0.6029747535681249,8.858266607385902,-157.07441867107292,-0.7967444833141131,11.956102859083487,-212.9897420490801,16.500721925482296,-295.823258975626,-418.83570799481004
0.051761649880277615,-6.873128759140692,471.97213016813487,186.4011335998944,8.564448586639822,0.18838095912214614,-3110.2020935797805,73.45553415696386,9.673702021736267,120.47237310603967,4.921629339893588,10.390217679021378,0.9544131080891255,9.752510631615907,1.0741538856298864e10,7.05883835643131,33.57439604575235,18.87923216407025,-75.94803072807612,1454.049534244014,396.25228674883584,38.67609794026907,2.254858552920752,-129.08584321109367,1852.7799706650273,74.52488562239542,-51.16162394532368,-166.30645051974878,2457.6643000405265,-167.4846772264667,-181.41666929159084,3334.2958827745856,-106.61620644474611,4384.22797262112,5099.248931047773,0.21629718815936053,0.016088532203241496,1.1009542986026333,7.741273172006933e7,1.9090153643618822e7,-109.5241598367192,-1.2679864083166106,0.00017747985146711624,-0.0007355250981987088,-0.0011517355322973163,-2.921345533314767e-10,0.007275464107347525,2.6130249450743114e-5,5.845904059515354,0.01234108655916827,5.970745949735022e-6,0.015744903263581873,0.02026945401520944,1.5028390361360848,0.16786886133606196,0.13587867330244668,7.05883835643131,71.14652572091481,396.25228674883584,46.236419633517556,0.00029260802873409646,1.1451469968455058e-6,1.0,10.0,0.0,0.0,-254.2428581081224,-0.0017331836997434825,-0.0001279045893730634,11867.545133614232,-0.0024731913314319674,-0.0004429913199515992,-0.017543734343613324,-0.0008704073192598331,-0.0018509346913452612,-0.06137205621854651,-0.0033376388218471637,0.03500445033656721,-0.4230397102483207,6.222365881112208,-111.9503836982428,-0.003236873967599677,0.04187107036722322,-0.5245051047406595,7.817556084737591,-141.87320531407283,0.05063012830845109,-0.6774452031087896,10.242702007586379,-186.84224749559553,-0.8953259957364754,13.832340011903998,-253.53883045937206,19.100721986958867,-352.4184282243843,-499.3605471807863
0.052631118872003745,-6.856470726064722,452.42874122942203,182.50516196054681,8.564444869392622,0.1915435960358609,-2918.644982471868,73.45549105904901,9.673502708643056,120.46968183813999,4.9215909684152965,10.390115395835041,0.9231528385264732,9.277056741294224,1.0049131664396732e10,6.827448145375522,33.57418595221088,19.510352754404636,-81.05930315025446,1604.651635640105,383.26062379821417,38.675575305585625,2.321517634574449,-137.82434926550303,2044.679851156036,74.52273498188084,-52.90450799257869,-177.56001162350012,2712.2196477044067,-173.1646823588791,-193.6409085122784,3679.6201338742053,-113.59202791519725,4837.889673611914,5625.1438232143,0.2162971881604719,0.01643197709269971,1.100950895484991,7.741370996291767e7,1.909053167886789e7,-104.99405144551575,-1.2680300210025097,0.00019387573193949413,-0.0007821138628527026,-0.001226548051400008,-3.2534798280731774e-10,0.007271525710318307,2.8431273444455707e-5,5.845630980000067,0.0128729928230171,6.438969443562163e-6,0.016422853021872744,0.021142622438601374,1.5472409284122106,0.17347062850477815,0.1404698972060917,6.827448145375522,68.81565827137376,383.26062379821417,44.721322568276356,0.00033001781426241254,1.3055236402591995e-6,1.0,10.0,0.0,0.0,-243.72693116890957,-0.001893883995680752,-0.00014563293034860157,11138.911401922147,-0.0027047291395680103,-0.0004884901087863428,-0.019178193247103008,-0.0009538481067457242,-0.0020283651131922367,-0.061380816988956644,-0.0035265390573700345,0.038156290984712946,-0.47484584921919093,7.185047979037449,-132.93875521084496,-0.0034137450908866716,0.045641110398889906,-0.5888790437670206,9.03010405886548,-168.54391620664666,0.05516555441323506,-0.760800627871753,11.83735296981214,-222.10787554360542,-1.0056943458313212,15.994968586906888,-301.62023225852704,22.099650861242637,-419.59139546829533,-595.0282912164325
0.0535158929059678,-6.839799610960046,433.68001516384834,178.6875298632254,8.564440794782337,0.19476165345099136,-2738.712382391516,73.4554438806781,9.67329000158826,120.46680497100118,4.921549884699993,10.390006300528135,0.892893946128416,8.824432248175814,9.400865587361942e9,6.603464326202905,33.57397942776225,20.16235737943503,-86.50843496229413,1770.8037541712454,370.6847290071255,38.67503738178923,2.3892989855123625,-147.1485230172303,2256.392478590262,74.52046238826462,-54.709125496661024,-189.56698286211713,2993.055036997618,-179.04277633180718,-206.6751858114617,4060.5855825722892,-120.99661258342861,5338.290848024116,6204.872142037651,0.21629718816171062,0.016783043802342013,1.1009471753187356,7.74147509386495e7,1.909093457863568e7,-100.6478537489482,-1.2680710642178168,0.0002117585844312823,-0.000831557525221793,-0.001306118571659865,-3.6236771881892075e-10,0.007267314683386274,3.093675630866794e-5,5.845328904146926,0.013428221160346868,6.9442823107201925e-6,0.01713045421041912,0.022054024593694647,1.5927931707952432,0.1792607862332137,0.145219622818317,6.603464326202905,66.55947028318069,370.6847290071255,43.25473513570627,0.00037210255824749334,1.4875108301239915e-6,1.0,10.0,0.0,0.0,-233.63779587600447,-0.0020693125569371095,-0.0001655649042498796,10454.468448244943,-0.002959002408141019,-0.0005386641542346934,-0.020972588200323213,-0.0010451022679618981,-0.0022224096430741654,-0.06139000781131402,-0.003724906385537457,0.04157754804534041,-0.5327656586099003,8.29204928363185,-157.7520878583503,-0.00359879441812765,0.04973330336448354,-0.6608724781275179,10.425031291928061,-200.0920211733879,0.06008502956896679,-0.854054429644345,13.673021444349724,-263.8557318417178,-1.1291970929078547,18.486241429748354,-358.592729533643,25.55675820177952,-499.26534176715825,-708.613488709934
0.05441629567314564,-6.823114622590196,415.69342563809437,174.94656094870413,8.564436327188988,0.1980362721190003,-2569.7000125452496,73.45539221495888,9.673062996560462,120.4637294271741,4.921505895661904,10.389889938970262,0.8636037972753438,8.393538193831708,8.7939309195127e9,6.386645365131954,33.5737780854164,20.835901200355146,-92.31676679341103,1954.1018812761854,358.51104154622885,38.67448467173573,2.458105102055946,-157.0966143678361,2489.950782513943,74.51806136155476,-56.57791110992041,-202.37642154014904,3302.8660655460103,-185.12641810444515,-220.57090509350905,4480.845182417366,-128.8517963640262,5890.204683329494,6843.86305024618,0.2162971881630915,0.017141923935828533,1.1009431089178419,7.741585859366825e7,1.909136396525203e7,-96.47806190590839,-1.268109598120737,0.00023125969708480762,-0.0008840226287482453,-0.0013907405193178248,-4.036354851547354e-10,0.00726281603763104,3.366514745766258e-5,5.844997191910472,0.01400783628637791,7.489674995564493e-6,0.017869052295751607,0.023005400159913897,1.6395168675577605,0.18524587290128508,0.15013365438103538,6.386645365131954,64.3755298520226,358.51104154622885,41.83507561868859,0.00041943036814848234,1.6938708233760817e-6,1.0,10.0,0.0,0.0,-223.9580444154588,-0.0022607876253972364,-0.0001879569220710106,9811.541864106946,-0.0032382959522219753,-0.0005939953147941277,-0.02294294006734909,-0.0011448804357461618,-0.002434579303178998,-0.061399654538068615,-0.003933100377222538,0.04528955262837785,-0.5974864790739085,9.564170774509572,-187.06387187675966,-0.0037922527051222213,0.054173125019330665,-0.7413455940469602,12.028740678701869,-237.38020239160167,0.06541838508378728,-0.9583287734282253,15.784824369047321,-313.2399922376686,-1.267326736659574,21.354385206279986,-426.05170496773917,29.539743942627247,-593.701755599622,-843.3836171550918
0.055332660429852,-6.806414945702083,398.43779824842693,171.28061519828643,8.564431427455487,0.20136862305361156,-2410.946446919348,73.455335613224,9.672820727917339,120.46044117857227,4.9214587944635575,10.389765826602018,0.8352508488721871,7.983329100125645,8.225697600960933e9,6.176757796282797,33.57358373853111,21.531654005652264,-98.50682470212432,2156.303850408213,346.7264535098982,38.67391781315959,2.5278193236636968,-167.70919796785765,2747.5936618662727,74.51552509554486,-58.5134175361642,-216.04033940137657,3644.6211214589507,-191.42339236540818,-235.3823484419247,4944.420797609421,-137.17975412792944,6498.882838369994,7548.07651570504,0.2162971881646311,0.017508815210263498,1.1009386644556565,7.741703711633097e7,1.9091821565837327e7,-92.47748125222724,-1.2681456783172589,0.0002525215141856861,-0.0009396846348398021,-0.001480724472047956,-4.496451977911132e-10,0.007258013738606006,3.663660017833154e-5,5.844635143776727,0.014612955095523253,8.078385570181022e-6,0.018640057788575474,0.023998573425788424,1.6874330045081862,0.19143266757084051,0.15521803319466476,6.176757796282797,62.26148643086194,346.7264535098982,40.46081513054267,0.00047263600234825323,1.9276913199414277e-6,1.0,10.0,0.0,0.0,-214.67098769084959,-0.0024697411891742805,-0.00021309377104074354,9207.61968543949,-0.0035451271412156927,-0.0006550154113514849,-0.02510689404557471,-0.001253955515860441,-0.0026665175131005774,-0.061409784352610935,-0.004151482562066321,0.049315124312856035,-0.6697679585596309,11.025063777529278,-221.661225026755,-0.003994340489530799,0.05898782176709635,-0.8312496112644947,13.871275190281382,-281.41757062231096,0.07119743999414531,-1.0748652300764308,18.212762795684768,-371.6124829615742,-1.4217349076281904,24.654398461557733,-505.8685560151423,34.12590052667514,-705.5575622194334,-1003.1834083892049
0.056265330546612646,-6.789699737407973,381.8832507387112,167.68808755667914,8.564426052543496,0.20475990899985147,-2261.8304644500963,73.4552735806407,9.67256216407252,120.45692517384641,4.9214083595421325,10.38963344635509,0.80780460662744,7.59281026816314,7.693703557831322e9,5.973575913068881,33.573398418622666,22.250299828371872,-105.10236098886612,2379.3454181785246,335.3182925904366,38.673337592258996,2.598303431998066,-179.0292882097289,3031.786400725323,74.51284643990049,-60.51832331388715,-230.61384356441135,4021.588330508773,-197.94182815970262,-251.16677622655092,5455.739451141129,-146.00285114877892,7170.101716208092,8324.052008768766,0.21629718816634783,0.017883921775789496,1.1009338072307366,7.741829095139933e7,1.909230921903354e7,-88.63921371567287,-1.268179355918595,0.0002756985371378617,-0.0009987283260268205,-0.0015763990681896007,-5.009492910700879e-10,0.007252890636478403,3.987313466984319e-5,5.844241998661271,0.015244749598238896,8.713921097827913e-6,0.019444949811974685,0.02503545798109512,1.7365624199324317,0.19782820057085052,0.16047904978641894,5.973575913068881,60.21506771847248,335.3182925904366,39.130475593390145,0.0005324283505103278,2.192418439587198e-6,1.0,10.0,0.0,0.0,-205.76062389402932,-0.0026977283256973904,-0.00024129161886708933,8640.342376186449,-0.0038822698564972835,-0.0007223114680530908,-0.027483886130441136,-0.0013731679042524383,-0.0029200111778276703,-0.06142042583691945,-0.004380414965696161,0.053678651897298826,-0.7504489652927762,12.70159534237282,-262.46305262135706,-0.0042052655334356365,0.06420650522428234,-0.9316355671762386,15.986788612369008,-333.3832650132462,0.07745609280814932,-1.205036377630564,21.002361428969188,-440.55492876031303,-1.5942478273290424,28.44895018931547,-600.2363605172976,39.403401247980526,-837.9514830438338,-1192.5330325719347
0.05721465972851028,-6.772968129900966,366.00114225607985,164.1674079710446,8.56442015515885,0.20821136464930112,-2121.768621819173,73.45520557137303,9.672286202971636,120.45316526125671,4.921354353588607,10.389492246478277,0.781235595462327,7.221035365794735,7.195644011627845e9,5.776881549394876,33.57322439441944,22.992536169190558,-112.12838951709695,2625.3577994351203,324.27430979461565,38.67274495834728,2.6693949591715453,-191.1024512049442,3345.2429166494894,74.5100178818674,-62.59544044034376,-246.1552723284608,4437.364897266606,-204.69021628178533,-267.9845136177221,6019.672743906779,-155.34345622618022,7910.212622506147,9178.960733475351,0.21629718816826243,0.018267454409168132,1.1009284994143564,7.741962481481844e7,1.909282888196782e7,-84.95664630372681,-1.2682106775732367,0.0003009582839037056,-0.0010613481951027926,-0.0016781119143940571,-5.581658154603611e-10,0.007247428392833049,4.3398816124114456e-5,5.843816931766555,0.015904449802090447,9.400080682194507e-6,0.02028527957782186,0.026118061301587666,1.7869257551949393,0.20443976212400997,0.1659232547832548,5.776881549394876,58.23407745212407,324.27430979461565,37.84262830448919,0.0005995986812272708,2.4918917881526617e-6,1.0,10.0,0.0,0.0,-197.21161187864305,-0.002946437169833594,-0.00027290131072712316,8107.493652105185,-0.004252780815757935,-0.0007965314850594033,-0.030095325883214886,-0.0015034310696904903,-0.003197002551036052,-0.06143160903758039,-0.004620258359022249,0.05840617396949745,-0.8404550340602499,14.624255594455013,-310.54089282137426,-0.004425219891675972,0.06986024619530495,-1.0436637911914726,18.41407113676366,-394.65358661800633,0.08423040936724756,-1.3503583227132703,24.205384159209903,-521.9161178311527,-1.7868829833907864,32.809387338189865,-711.7226460427348,45.47274752280943,-994.540925419587,-1416.7421504139727
0.0581810123679952,-6.75621923087593,350.7640220361821,160.71704088770585,8.564413683341566,0.211724257271871,-1990.2129489775125,73.45513098322117,9.671991667225369,120.4491441050693,4.921296522454434,10.389341638203128,0.7555153265839737,6.867104068771629,6.729361385552439e9,5.586463836177232,33.57306419208309,23.759073149680216,-119.6112173885322,2896.686877981104,313.582665774684,38.67214103929327,2.740904214751105,-203.97691774450368,3690.950119181588,74.50703152626346,-64.74772282359855,-262.72633078944733,4895.909199082846,-211.67742858008748,-285.89902770830935,6641.57991359201,-165.22371454428063,8726.196368767842,10120.66185712029,0.21629718817039803,0.018659630764749906,1.100922699776127,7.74210437093972e7,1.909338263767985e7,-81.42343943857756,-1.268239685493971,0.0003284823204097378,-0.0011277488444495641,-0.0017862305320684728,-6.219864278017751e-10,0.007241607401561126,4.7239950822167954e-5,5.843359052228437,0.016593346838028596,1.0140980642791984e-5,0.021162674152513494,0.027248489718397054,1.838543408714864,0.2112749120480811,0.17155747100575425,5.586463836177232,56.31639295118996,313.582665774684,36.59589234092684,0.0006750297538816708,2.83038155812498e-6,1.0,10.0,0.0,0.0,-189.0092441707268,-0.0032176996440187967,-0.0003083119977886549,7606.9917654391265,-0.004660028654421267,-0.0008783908285733583,-0.03296479819542013,-0.0016457375776177167,-0.0034996020345717054,-0.06144336553495164,-0.004871370304376396,0.06352546063878442,-0.9408064072080351,16.827611871290145,-367.14282097297485,-0.004654376676624333,0.07598216960159825,-1.1686141489072974,21.19713620148483,-466.833166465574,0.09155870824606191,-1.5125042467448915,27.880634651594278,-617.8546984134813,-2.001867153796776,37.81686453541,-843.3303244372482,52.4483948040216,-1179.61101792029,-1682.0423241903104
0.05916476361629917,-6.739452128911766,336.1455843216456,157.33548572896336,8.564406580020105,0.21529988625260651,-1866.6488196595128,73.45504915171348,9.671677299002853,120.44484309668452,4.9212345940065125,10.389180993303565,0.7306162726923681,6.530159911478363,6.29283598166643e9,5.402119018102596,33.572920616691256,24.55063225144693,-127.57846861897188,3195.9141217187475,303.2319205416722,38.67152715800199,2.8126109732260756,-217.70369070376069,4072.1944091427736,74.50387907485762,-66.9782746924698,-280.3922176067279,5401.575662077131,-218.9127362733768,-304.9769845557372,7327.35455089872,-175.66526942564286,9625.722276391141,11157.762471773482,0.21629718817278054,0.019060675515488467,1.100916363388483,7.742255294081381e7,1.909397270279761e7,-78.03351671849505,-1.2682664174660232,0.0003584673564585144,-0.0011981453652614889,-0.0019011432948285475,-6.931853616058425e-10,0.007235406705909987,5.142530044506845e-5,5.842867400733096,0.01731279604986928,1.0941081692531533e-5,0.022078840150110333,0.02842895330712235,1.8914354711478503,0.2183414876176991,0.1773888044125962,5.402119018102596,54.459963266830044,303.2319205416722,35.3889333586401,0.0007597058430241876,3.212627263752633e-6,1.0,10.0,0.0,0.0,-181.13942328301823,-0.0035135028814926974,-0.00034795511276662844,7136.881449895682,-0.0051077258732519695,-0.0009686792684627925,-0.036118284751457674,-0.0018011655239791042,-0.0038301018472051505,-0.06145572851041096,-0.005134102871510926,0.06906609371693574,-1.0526266579276258,19.350813223887705,-433.7207896311671,-0.0048928863942351245,0.08260754704639767,-1.307897044107741,24.385873472507317,-551.7906775636685,0.09948163922301757,-1.693318962726016,32.094849167469334,-730.8883433392614,-2.2416557550570433,43.563606881424505,-998.567899214439,60.46057365269702,-1398.1774967066606,-1995.7404441037356
0.06016629986684784,-6.722665891719921,322.1206183204322,154.0212758428227,8.564398782522176,0.21893958404671304,-1750.5928923436581,73.454959343539,9.671341754457973,120.44024225717169,4.9211682768865295,10.389009641434846,0.7065118325570212,6.209388083490915,5.884177046811126e9,5.2236501917096785,33.572796774874185,25.367945167436172,-136.059103658778,3525.8795399289374,293.21101876120144,38.67090484948448,2.884260843990579,-232.33665456002595,4492.590741578517,74.50055180285938,-69.2903605417715,-299.22175250978495,5959.152965919195,-226.40583232215968,-325.28829501578673,8083.475687820973,-186.6889323213558,10617.212439204593,12299.682022987014,0.216297188175439,0.019470820665021177,1.1009094413042697,7.742415813495862e7,1.909460143586641e7,-74.78105351159445,-1.268290906857351,0.00039112642927885063,-0.0012727637405021562,-0.002023260429773228,-7.726295499392821e-10,0.007228803907227776,5.598631924176036e-5,5.8423409467746925,0.018064220544954587,1.1805218834785616e-5,0.023035567984112108,0.02966177151128913,1.9456216786740956,0.2256476144544549,0.18342465793700083,5.2236501917096785,52.662806538671305,293.21101876120144,34.22046187623004,0.0008547238117070065,3.6438779448510085e-6,1.0,10.0,0.0,0.0,-173.58863531161052,-0.0038360015753582622,-0.00039230874909926484,6695.326128747457,-0.005599964238211537,-0.0010682687906194382,-0.039584409241498184,-0.001970885506457613,-0.004190990833054697,-0.061468732819863814,-0.005408800178957292,0.07505954822435525,-1.1771519921255167,22.238151537162985,-511.9618844535711,-0.005140872984089323,0.08977389037133751,-1.4630653022149034,28.036776291084884,-651.6997379354369,0.10804225828453273,-1.8948346439148378,36.92369342695531,-863.9502136385208,-2.5089537200401457,50.15432313599944,-1181.5303401885014,69.65733167814514,-1656.1055815783354,-2366.396490087641
0.06118601872565502,-6.70585957318636,308.66496747778046,150.77297918683684,8.564390222045134,0.2226447151821037,-1641.591237424211,73.45486074932731,9.670983597955985,120.43532013461983,4.921097259228158,10.388826867390389,0.683176309188932,5.904013499892752,5.501614626896923e9,5.05086714415121,33.57269609875057,26.21175200502997,-145.08342579999456,3889.7065711796613,283.5092807024128,38.670275879061975,2.9555612244100855,-247.93267278177012,4956.114101198785,74.49704053524114,-71.68741458267871,-319.2874858908144,6573.905359594394,-234.1668511821803,-346.90612751360294,8917.062929821925,-198.31428273970442,11709.910718382693,13556.720298080158,0.21629718817840585,0.019890305654813673,1.1009018802113502,7.742586525523534e7,1.9095271345803134e7,-71.66046769320874,-1.268313182603678,0.0004266901514111038,-0.001351841203242968,-0.002153014972709749,-8.61289982039566e-10,0.007221775070709837,6.09574124100562e-5,5.841778585993629,0.018849114547929608,1.273863346502656e-5,0.02403473583641684,0.030949378417587676,2.0011213346930647,0.23320171383566587,0.18967274279946758,5.05086714415121,50.923008364683355,283.5092807024128,33.089232217871384,0.0009613052478135483,4.129932926512616e-6,1.0,10.0,0.0,0.0,-166.3439285025303,-0.0041875310287145875,-0.0004419024426417743,6280.600826980542,-0.00614125355907053,-0.0011781221797886618,-0.04339470571792407,-0.0021561680211296063,-0.004584970170838719,-0.0614824150619025,-0.005695795493538352,0.08153926935151298,-1.3157411530165943,25.53968204183935,-603.8239246087637,-0.0053984293102217985,0.09752103908872171,-1.6358268447135642,32.21374757374326,-769.0855927253094,0.11728609002167045,-2.1192876073261955,42.45286970961718,-1020.4535876119579,-2.806737739732693,57.70777913918843,-1396.9919540713672,80.20681184688763,-1960.2469231972168,-2804.0289175589387
0.06222432909480166,-6.68903221813839,295.75548759657744,147.58919842289706,8.564380823078649,0.2264166755769779,-1539.217552640256,73.4547524756604,9.67060129590226,120.43005369333865,4.921021207294505,10.388631908176956,0.6605848841241724,5.61329889822315,5.143491852181497e9,4.8835861632041855,33.572622371023726,27.08279930454924,-154.68307710280232,4290.829221363231,274.1163915726924,38.669642261259995,3.0261768502808337,-264.55167890749806,5467.133786308141,74.49333562085705,-74.17305110605518,-340.66579760003725,7251.617592212306,-242.20639042664774,-369.906893553448,9835.936275738255,-210.55919434570913,12913.957200783825,14940.129464125088,0.21629718818171753,0.020319377519060287,1.100893622059016,7.742768062067959e7,1.9095985100821156e7,-68.66641010153123,-1.2683332691883331,0.0004654080426337075,-0.0014356265865652998,-0.002290863737505349,-9.60254492097051e-10,0.007214294624235585,6.637622026426015e-5,5.841179137310854,0.019669046996727942,1.3747008342842998e-5,0.025078313899090782,0.03229432840037946,2.0579532330727006,0.24101251074047972,0.19614109088614554,4.8835861632041855,49.238719880618795,274.1163915726924,31.994041267860975,0.0010808097988009267,4.677182523612655e-6,1.0,10.0,0.0,0.0,-159.39289115833512,-0.004570621104986029,-0.0004973224116968553,5891.085415276742,-0.006736564437525223,-0.0012993025032893373,-0.047583914155979574,-0.002358391395430975,-0.005014970218901007,-0.06149681364763833,-0.005995408019632307,0.0885407469123682,-1.4698860046115239,29.311909581968486,-711.575968037281,-0.005665612213881239,0.10589124401478725,-1.828058253559591,36.98899275455955,-906.8783390765587,0.12726117950935567,-2.3691362800688647,48.77934659174663,-1204.365771366329,-3.1382800252582395,66.35854994306288,-1650.512949044703,92.29979490255691,-2318.597263422272,-3320.351817861499
0.06328165129538008,-6.672182866231619,283.3700054285808,144.46857075365162,8.564370502776297,0.23025689189490833,-1443.0714765321584,73.45463353624089,9.670193210170911,120.42441819458203,4.920939764036728,10.388423949909217,0.638713590479194,5.336542998820312,4.808257680245115e9,4.721629838221294,33.57257975122099,27.98183779349629,-164.8910211955272,4733.021610275532,265.02239034387975,38.66900627936667,3.0957249030911616,-282.25675821384203,6030.450689544568,74.48942690433077,-76.7510756565638,-363.4369805225788,7998.643682737983,-250.53553380934753,-394.37019902934776,10848.68088065023,-223.43927548275045,14240.468319892758,16462.189967728078,0.21629718818541482,0.020758291058189677,1.100884603654595,7.742961092479475e7,1.909674553779876e7,-65.79375508878195,-1.2683511866126036,0.0005075499478560976,-0.0015243806556735863,-0.0024372882859408753,-1.0707421605998551e-9,0.007206335250267347,7.228393052551322e-5,5.840541339875093,0.020525665342438926,1.4836505634424994e-5,0.0261683688359434,0.03369930206905535,2.116135579144867,0.24908904212564445,0.2028380678138206,4.721629838221294,47.60815574732418,265.02239034387975,30.93372716574133,0.001214749799602303,5.2926476043313545e-6,1.0,10.0,0.0,0.0,-152.72362976092688,-0.004988011102816751,-0.0005592172919511912,5525.25822339344,-0.007391375350822906,-0.0014329835827427589,-0.052190305679076676,-0.0025790502776774286,-0.005484168538020113,-0.061511968871134484,-0.0063079393352461115,0.09610158585587847,-1.6412228045018513,33.61854593283971,-837.8442999361343,-0.005942437078327279,0.11492924526239728,-2.0418192429536064,42.444007084592954,-1068.4734895850559,0.13801813067627905,-2.647080369682763,56.01272217724622,-1420.2924684877366,-3.507173601387022,76.25896723794447,-1948.5615077811822,106.15253124515301,-2740.4776632238027,-3929.048378391274
0.0643584168311105,-6.655310561235164,271.48728228835853,141.40976865808483,8.564359170276301,0.23416681947874052,-1352.7770296221768,73.45450284217765,9.669757591274081,120.41838707042419,4.920852547603781,10.388202124597623,0.6175392928834638,5.073078827741166,4.494460191660641e9,4.564826912049362,33.57257280302461,28.909619506700967,-175.74150645116367,5220.429927216436,256.2176614404858,38.66837050579724,3.163769612178689,-301.1142103249232,6651.33755965497,74.48530369699489,-79.42549607857781,-387.68529603393375,8821.959476238744,-259.1658726397886,-420.378745041213,11964.716632208303,-236.96720657771687,15701.622309310307,18136.28942896857,0.21629718818954347,0.021207308864833154,1.1008747562319148,7.743166325432459e7,1.9097555671795264e7,-63.037592224714814,-1.268366950349582,0.0005534075272422383,-0.0016183763814411679,-0.00259279583227866,-1.1941194897102556e-9,0.007197867773550167,7.872561914197238e-5,5.839863850063968,0.021420699230245147,1.6013807850818888e-5,0.027307068048612586,0.03516711198493608,2.175685886378009,0.25744066230842305,0.20977238413004023,4.564826912049362,46.029592650166215,256.2176614404858,29.90716833497145,0.0013648062408758124,5.984016347396221e-6,1.0,10.0,0.0,0.0,-146.32474976455472,-0.00544266542459037,-0.0006283043811939639,5181.690136298513,-0.008111724225486347,-0.0015804614990779084,-0.05725603840568949,-0.002819764621847919,-0.005996008960430373,-0.06152792297418798,-0.006633669327223542,0.10426156851125251,-1.8315441054267128,38.531341901376656,-985.6644802328508,-0.00622887176427531,0.124682339278965,-2.279367967482121,48.670662702162474,-1257.800676963258,0.14961012395580453,-2.9560811433454734,64.27672930205405,-1673.573816914099,-3.9173589841547654,87.58127561152709,-2298.653260915488,122.00988358769682,-3236.7423166287995,-4646.085480830003
0.06545506824282776,-6.638414358187247,260.0869766313975,138.41150006680252,8.564346725964151,0.23814794048831275,-1267.981129311799,73.45435919125698,9.669292571106556,120.41193178817817,4.920759149772815,10.387965506747499,0.5970396638216434,4.822272062696778,4.200740241243174e9,4.413012106412603,33.57260652254343,29.866894611085772,-187.27001043769928,5757.6071174025665,247.69292493820848,38.6677378228543,3.2298163475010875,-321.1935960607467,7335.582634417944,74.48095474514957,-82.20053451562302,-413.49900501553367,9729.21946576569,-268.1095288771881,-448.01817949123074,13194.37311941877,-251.15196529087808,17310.750557441705,19977.004610372707,0.21629718819415472,0.021666701386499773,1.100864004986716,7.743384510862955e7,1.909841870598803e7,-60.39321774834835,-1.268380571291152,0.0006032958351537615,-0.001717899181175735,-0.002757920126062792,-1.331918616881725e-9,0.0071888610413391296,8.575062457871912e-5,5.839145238295822,0.022355964402902037,1.728616232652396e-5,0.02849668417695447,0.036700708703652864,2.2366208732166695,0.26607704869454357,0.21695310736145293,4.413012106412603,44.50136753008389,247.69292493820848,28.913282337717366,0.0015328462205171766,6.759676530377744e-6,1.0,10.0,0.0,0.0,-140.1853357996129,-0.005937790207472813,-0.0007053764536115556,4859.038967899462,-0.008904265156786727,-0.0017431672796728095,-0.06282754838183623,-0.003082289265340784,-0.0065542219113226725,-0.0615447202107787,-0.006972851720883069,0.11306270964609941,-2.0428113382593756,44.131000891636994,-1158.5401543919502,-0.006524829992056331,0.13520043605582865,-2.5431772367583543,55.77240470640402,-1479.4014786840385,0.16209291359027173,-3.299382902487224,73.71089640348961,-1970.393560759741,-4.373152331145581,100.52001852334263,-2709.510452280043,140.1488122062341,-3820.016596732973,-5490.07526959352
0.06657205873395579,-6.621493333424043,249.14960930810508,135.47250890612634,8.564333060676724,0.2422017610687408,-1188.3522029789715,73.45420125614048,9.668796155384666,120.4050217066366,4.920659134326745,10.387713109832422,0.5771931629495846,4.583519483295088,3.9258255432896857e9,4.2660259693727385,33.57268636739563,30.854407628462567,-199.51315907985693,6349.5503254322375,239.4392280023737,38.667111443907125,3.293305146003894,-342.56775906819905,8089.5366541684025,74.47636819662495,-85.08063960459486,-440.9703616277509,10728.817846082693,-277.37917739534737,-477.3768826946991,14548.969862964635,-265.99791960311717,19082.434466859508,22000.18533496221,0.21629718819930607,0.022136746891190412,1.1008522685802544,7.743616441897509e7,1.9099338041769248e7,-57.85612662967104,-1.2683920556822703,0.0006575549751696968,-0.0018232470893299966,-0.002933222252790445,-1.4858577849520897e-9,0.007179281798429566,9.341295672994472e-5,5.8383839858509,0.023333366560959273,1.8661429148791952e-5,0.02973959949014155,0.038303186702353303,2.2989563425253317,0.2750082052996625,0.22438967283085523,4.2660259693727385,43.02187603559571,239.4392280023737,27.95102487401075,0.0017209419330585028,7.628740756961295e-6,1.0,10.0,0.0,0.0,-134.2949332882577,-0.00647685079545111,-0.0007913091632525233,4556.044205814835,-0.00977633051721605,-0.001922680834433713,-0.06895597713923156,-0.0033685240449872365,-0.007162845864682468,-0.06156240690577761,-0.007325709078139678,0.1225493000275135,-2.277168004496857,50.50817772727936,-1360.5092948912145,-0.0068301640496916775,0.14653610117098176,-2.8359515512942655,63.86556189659108,-1738.5173064636617,0.1755247971532719,-3.6805355351768902,84.47237317641819,-2317.902807860519,-4.8792748759189255,115.29466885512066,-3191.243111444399,160.8822264083655,-4504.969086915362,-6482.689779883575
0.06770985133921391,-6.604546600466551,238.65653282942165,132.59157644934817,8.564318054848483,0.2463298067120265,-1113.5789024799715,73.45402757143458,9.668266215908654,120.3976239255649,4.9205520354086305,10.387443882709853,0.5579790220646194,4.35624755056327,3.6685251939282217e9,4.123714764732989,33.5728182863458,31.87289280356611,-212.508613503641,7001.741075182595,231.44793868204144,38.666494934886344,3.353603627631601,-365.31281203941546,8920.16320087184,74.47153156657049,-88.07049822618767,-470.1955560148578,11829.953670458362,-286.98806528244023,-508.54566891882126,16040.901530536496,-281.5037676238648,21032.607192140676,24223.038857632208,0.21629718820506202,0.02261773123630861,1.100839458613115,7.743862956700282e7,1.9100317288723003e7,-55.42200555209996,-1.2684014050427947,0.0007165518147078876,-0.0019347308197186354,-0.0031192912889831488,-1.657864301408571e-9,0.007169094559378751,0.00010177174138903187,5.837578481901938,0.024354904939961612,2.0148132402450997e-5,0.03103830985807359,0.039977789793678165,2.362707030670572,0.28424446194983904,0.2320918915058692,4.123714764732989,41.58957139546979,231.44793868204144,27.019389055302778,0.0019313912300019558,8.601061297665094e-6,1.0,10.0,0.0,0.0,-128.64353219380433,-0.00706358989240719,-0.0008870690480518295,4271.522139652709,-0.010735998659556068,-0.0021207462009717997,-0.0756976371340359,-0.0036805243763822983,-0.007826249771971959,-0.06158103150263727,-0.007692427151494168,0.13276793360794387,-2.536953372716539,57.76456543631048,-1596.2185435464098,-0.0071446567234841815,0.15874457662708477,-3.1606448319141167,73.08077654584059,-2041.1883238004434,0.18996654895153398,-4.103417970411042,96.73792856493438,-2724.359879532376,-5.440883373287528,132.15251693906885,-3755.5546787502853,184.56322327066974,-5308.621614603011,-7649.135209502612
0.0688689180420001,-6.5875733251266375,228.58989985873413,129.76752224917402,8.564301577593366,0.2505336172729785,-1043.3688797581951,73.4538365194881,9.667700482510261,120.38970312614343,4.920437355829363,10.387156705910972,0.5393772272379675,4.139911007980073,3.4277244845017204e9,3.985930340506088,33.57300874920891,32.92306892232112,-226.2949238657556,7720.188468228118,223.7107385290347,38.665892235570794,3.4099992972872366,-389.5080884937695,9835.092687541077,74.46643170083493,-91.17504778254612,-501.27460638873055,13042.700474091143,-296.9500312311228,-541.6174007245168,17683.72850785464,-297.66130949247565,23178.660430298336,26664.213982419784,0.2162971882114949,0.02310994760713008,1.100825479065192,7.74412494029053e7,1.9101360274696503e7,-53.086725706488,-1.2684086160836379,0.0007806817705381397,-0.0020526737375817536,-0.003316744842086044,-1.8501003298271187e-9,0.007158261475102034,0.00011089170547152873,5.8367270205314545,0.025422675908361777,2.175551533778761e-5,0.03239542868355747,0.04172791651915218,2.427886448793914,0.2937964720684351,0.24006995731617586,3.985930340506088,40.20296307887474,223.7107385290347,26.117404540733865,0.002166739874837342,9.687230884727661e-6,1.0,10.0,0.0,0.0,-123.22155032902478,-0.007702046511126409,-0.0009937221891106879,4004.3612197001753,-0.011792167897316134,-0.0023392882590498884,-0.0831145196493045,-0.0040205123682212785,-0.008549156613529351,-0.061600644604487914,-0.008073148681933014,0.14376751834911494,-2.824716679255034,66.01407542861871,-1871.0064484476272,-0.007468012524387314,0.17188378026768236,-3.5204788466577304,83.56456112462809,-2394.364529942885,0.20548131577071338,-4.572262526268701,110.7061335028261,-3199.288029185017,-6.0636014963065,151.37183584201355,-4415.974962089427,211.58974448952227,-6250.70201293552,-9018.693571437998
0.07004973914763123,-6.570572735436753,218.93262884640404,126.99920398401103,8.564283485714707,0.25481474274035926,-977.4476075571811,73.45362631475096,9.66709653453622,120.3812213998292,4.920314565302718,10.386850387731657,0.5213684940444593,3.933991460146692,3.202379946519847e9,3.852529946333745,33.57326477679418,34.00563383169682,-240.91134925292457,8511.47573724626,216.21961235085138,38.66530768019573,3.461691215578428,-415.23606100942715,10842.680385121319,74.46105473527972,-94.39948985341931,-534.3112007041353,14378.080796747481,-307.2795276609226,-576.6865122381977,19492.273265226468,-314.4540345916633,25539.556471386408,29343.88409979111,0.21629718821868593,0.023613696355242356,1.1008102256969983,7.744403326384386e7,1.9102471056191318e7,-50.84633491385469,-1.2684136806168076,0.0008503706792472028,-0.0021774117593463573,-0.0035262295058135656,-2.0649919133243284e-9,0.007146742190886194,0.00012084370902377206,5.8358277975056,0.02653887686620665,2.3493600155189875e-5,0.03381369114433462,0.04355712597470716,2.494506734295541,0.3036752115295121,0.24833445604362026,3.852529946333745,38.86061493999989,216.21961235085138,25.244136338998732,0.002429805636215964,1.0898564995266443e-5,1.0,10.0,0.0,0.0,-118.01981510255459,-0.008396575861295868,-0.0011124435901022247,3753.5175853400615,-0.012954637555343693,-0.002580431100638262,-0.09127485048192993,-0.004390888560344574,-0.009336668258237764,-0.06162129901290623,-0.00846796671898768,0.15559927095931328,-3.1432318445524356,75.38411710256794,-2190.996460313086,-0.007799848269960644,0.1860142838361708,-3.918962352803317,95.48099076482303,-2806.030259190981,0.22213447359139304,-5.091680157923861,126.59974215691722,-3753.6529958622414,-6.753552134436715,173.26534575733956,-5188.1236370118995,242.40968526469135,-7354.044914559814,-10625.340451050237
0.07125280023218221,-6.553544164529495,209.66838813591414,124.28552237247231,8.564263622684093,0.25917473003557906,-915.5573863719704,73.45339498708147,9.666451793300066,120.37213808534223,4.920183098904633,10.386523660853333,0.503934275794971,3.7379963813355515,2.991515104661604e9,3.7233762954713723,33.5735939698467,35.12125615389483,-256.3976043232535,9382.808368525337,208.96685169783976,38.664746018281974,3.507780904021613,-442.5821591982763,11952.06616370842,74.45538606327356,-97.74929781007239,-569.4124012580666,15848.142429848385,-317.9916217528329,-613.8483450389292,21482.718046823014,-331.8554623864083,28135.939243707322,32283.82081234184,0.21629718822672614,0.024129283788927328,1.1007935854481248,7.744699098587511e7,1.9103653926392827e7,-48.69705402563544,-1.2684165854499814,0.0009260765810683198,-0.002309292872778212,-0.003748420714023916,-2.3052610895843674e-9,0.00713449372293696,0.00013170530387494132,5.8348789089064,0.02770580784914189,2.5373248521885484e-5,0.03529595544056375,0.045469139808632826,2.5625783612384,0.31389195574651935,0.2568963566993259,3.7233762954713723,37.56114582152958,208.96685169783976,24.398685210933422,0.0027237036439818033,1.22470567871618e-5,1.0,10.0,0.0,0.0,-113.02955519384494,-0.009151868467167704,-0.0012445270206159088,3518.011300433247,-0.014234193800881983,-0.0028465176039459703,-0.1002536770678599,-0.004794243386574423,-0.01019428971654063,-0.06164304971509788,-0.008876916533903163,0.1683166645343343,-3.4955118450135156,86.01695666184676,-2563.199678713032,-0.008139682243403605,0.20119923235460463,-4.359909880006676,109.01350694057305,-3285.342239650261,0.23999339977530132,-5.666685183194647,144.66824110331862,-4400.060913928921,-7.517388633087366,198.183938421577,-6090.005562133021,277.5264033371356,-8645.043220985677,-12508.443869446086
0.0724785924135062,-6.536487043207594,200.78155094265014,121.62541754416263,8.564241817502385,0.2636151216645541,-857.4562087713691,73.45314036289808,9.665763512648482,120.36240957329873,4.9200423551830585,10.386175178048227,0.48705671611466655,3.551457536796294,2.794215808240833e9,3.598337214621824,33.574004537655945,36.27056941343113,-272.79359696135003,10342.067584520737,201.94503520673672,38.66421243232016,3.5472627302622795,-471.63460310811496,13173.240717246294,74.44941028532823,-101.23023393560585,-606.6883596537167,17466.042594961218,-329.1020251863274,-653.1984486186954,23672.712084355306,-349.8272933723078,30990.254564753868,35507.46833950518,0.21629718823571775,0.02465702236154288,1.100775435760963,7.745013292241736e7,1.9104913426038887e7,-46.635266559566816,-1.2684173122928197,0.0010082917377387088,-0.0024486768563864144,-0.003984022963388203,-2.5739625119853277e-9,0.007121470298767767,0.0001435613694283526,5.833878347322295,0.028925876190917573,2.740623125603393e-5,0.03684520784297655,0.047467849158039,2.632110035230536,0.3244582827306305,0.2657670252967208,3.598337214621824,36.30322600848106,201.94503520673672,23.58018537379063,0.0030518742727198333,1.3745303083301938e-5,1.0,10.0,0.0,0.0,-108.24237651995982,-0.009972971709293801,-0.0013913959014913544,3296.9220444345956,-0.015642706192027744,-0.003140131468263937,-0.11013352841695909,-0.0052333700789853835,-0.011127956432566297,-0.061665953917175984,-0.009299968018962537,0.1819753819082109,-3.884824108967297,98.07119975115572,-2995.629566174047,-0.008486923529348295,0.2175042675742631,-4.8474618673088115,124.36689035155538,-3842.7842430141004,0.25912723309273633,-6.302721689475901,165.19064599105036,-5152.981035120677,-8.362327817648286,226.52077423202633,-7142.344742253228,317.50478980091964,-10154.160957436075,-14713.561165949512
0.07372760497982281,-6.5194009965953175,192.2572048708448,119.01788139532619,8.564217883629897,0.2681374264829934,-802.9170371926574,73.45286004625025,9.665028773675463,120.3519891631846,4.919891695156761,10.38580351002737,0.47071870336469657,3.373930585577164,2.6096270314226418e9,3.4772860483866466,33.57450532249274,37.45415835358333,-290.13900757175384,11397.860974994477,195.14705132188652,38.66371255672177,3.579013377301133,-502.48399058096993,14517.107749105031,74.44311119301943,-104.84834524597005,-646.251705352319,19246.125977051513,-340.6270541252581,-694.8314844082983,26081.469037346313,-368.3171853721681,34126.8538607416,39039.9879872181,0.21629718824577543,0.02519722755010101,1.1007556439870092,7.745346994150348e7,1.9106254346019436e7,-44.65752098189483,-1.268415837652927,0.0010975441621758103,-0.0025959339577560597,-0.004233768310665806,-2.8745227274319418e-9,0.007107623275628933,0.00015650472679821413,5.832824004373638,0.030201593473656953,2.9605289732594797e-5,0.038464557855001594,0.04955730886997,2.7031081518139617,0.3353860081741699,0.274958182271417,3.4772860483866466,35.08558127141642,195.14705132188652,22.787807144946758,0.0034181107579939612,1.540637975347087e-5,1.0,10.0,0.0,0.0,-103.6502675628114,-0.010865306579240732,-0.0015546139898925638,3089.386375486068,-0.01719322328104693,-0.003464119309627842,-0.12100506569286115,-0.005711275174775178,-0.012144056448232122,-0.06169007092106054,-0.00973701482377785,0.19663315247325946,-4.314703442185486,111.72329501352486,-3497.4256870089794,-0.0088408584358224,0.23499730921283013,-5.386101777818575,141.76927330620921,-4490.3347331092655,0.27960644802015405,-7.0056858786482845,188.47837467423392,-6028.9888348463755,-9.296177072653828,258.7155191444215,-8368.951459500098,362.97757597234073,-11916.500725768492,-17293.325461065353
0.07500033148302358,-6.502285751110092,184.08106320503106,116.46194015667663,8.564191617611542,0.2727431390251954,-751.7264941076112,73.45255139532145,9.664244471796648,120.34082680561583,4.9197304397999995,10.385407139465178,0.45490373669247175,3.204992657865585,2.436947738359769e9,3.3601006682465058,33.5751058263035,38.67255721418539,-308.4729855913,12559.586740404407,188.56604265163193,38.663252488229865,3.6017810801442005,-535.2231297024559,15995.562996857418,74.4364716841587,-108.60999786897793,-688.2172366294218,21204.024115048498,-352.5837105022617,-738.840391889903,28729.89160386695,-387.2564371582564,37572.12883782288,42908.32446126309,0.2162971882570278,0.025750220509265002,1.1007340665653513,7.74570134554914e7,1.910768174322247e7,-42.76051019450571,-1.2684121327332938,0.0011944000580715519,-0.0027514449062022548,-0.0044984171576851915,-3.210787208832722e-9,0.007092900913709376,0.00017063693843111878,5.831713662379349,0.031535585730792653,3.1984224075926594e-5,0.040157250102439604,0.0517417533436743,2.775577020030229,0.34668723464620715,0.28448195634172324,3.3601006682465058,33.906982868707786,188.56604265163193,22.02075045067101,0.003826592156292845,1.7243681535200767e-5,1.0,10.0,0.0,0.0,-99.2455517671421,-0.011834693606323433,-0.0017358983908420532,2894.5927561960225,-0.01890009187693421,-0.0038216179770253333,-0.13296789563726824,-0.006231194106895605,-0.013249463339844201,-0.061715462237376284,-0.010187867511715867,0.21234970336948206,-4.788968980239721,127.16926299215285,-4078.994517402208,-0.009200639993169859,0.2537484692398213,-5.980678324881437,161.47445333131236,-5241.65811109543,0.3015025645109307,-7.781954916977001,214.87854892672226,-7047.044291780313,-10.32736939594049,295.2592105581877,-9797.144040024035,414.6525688096729,-13972.457745155294,-20308.470098932718
0.07629724607754731,-6.485141440119256,176.23956925207713,113.95669656306373,8.564162798252447,0.2774336509382158,-703.6848210601353,73.45221150427811,9.663407322114237,120.32886909781895,4.91955787134369,10.384984464313673,0.43959616269742846,3.0442439659578295,2.2754300906598616e9,3.2466652277747916,33.5758162204232,39.926218897611136,-327.8333489440765,13837.473768262982,182.19550455035449,38.66283880369307,3.6141736860517177,-569.9460244932161,17621.541920066655,74.42947382960743,-112.52182382201673,-732.7005126123947,23356.71215993162,-364.9894831312268,-785.3143392209645,31640.63640131853,-406.5569138904363,41354.563246193065,47141.16391956035,0.21629718826961902,0.02631631777975106,1.100710548679269,7.746077536560994e7,1.910920092230851e7,-40.94109580694908,-1.2684061634019388,0.001299463985913651,-0.002915597076969337,-0.004778752518513242,-3.5870648256172295e-9,0.007077248491761698,0.00018606883578202828,5.830545012075579,0.03293057232532367,3.455793029247237e-5,0.04192663636721407,0.05402556098051187,2.8495173896364747,0.35837413407163404,0.29435071437725213,3.2466652277747916,32.76626516763902,182.19550455035449,21.278256310665384,0.0042819084132203235,1.9270654135633928e-5,1.0,10.0,0.0,0.0,-95.02094392324472,-0.012887356105593521,-0.0019371290308230213,2711.7814066870587,-0.020779044909956433,-0.004216075604353472,-0.1461311604623597,-0.006796594825239553,-0.014451543663072414,-0.06174219108845009,-0.010652235592257236,0.22918630432151793,-5.311729578143673,144.62615080391046,-4752.149395797884,-0.009565268361342676,0.2738294774647716,-6.636413264664746,183.76387223843633,-6112.296649712695,0.3248872644406027,-8.638396723814587,244.77687553098735,-8228.774842676728,-11.464972328826853,336.6985800488081,-11458.183381065339,473.3191597487166,-16368.401567011038,-23828.90653474322
0.07761883746522388,-6.467968135839814,168.71963630116846,111.50125698316307,8.564131184526785,0.28221037062746385,-658.6036195825257,73.45183716895981,9.662513828994587,120.31605876186735,4.919373227278855,10.384533783081684,0.4247807035681671,2.8913019374672704,2.1243712330300803e9,3.1368666677896955,33.57664737961067,41.215538750699025,-348.2565434373074,15242.677959995495,176.02908886161592,38.66247855337648,3.614647031785565,-606.7482627084776,19409.138281283467,74.42209863391214,-116.59083894108464,-779.8182272624243,25722.658161014326,-377.8626909117052,-834.338472164356,34838.301551832745,-426.10848477892176,45504.93814449218,51769.046682647706,0.216297188283711,0.026895846028351916,1.1006849229000766,7.746476816535287e7,1.911081748173576e7,-39.19624785925369,-1.2683978899619135,0.001413383435867839,-0.003088787502269822,-0.005075585975679793,-4.008193686432839e-9,0.007060607750375083,0.0002029217569539296,5.82931561990315,0.03438940532177056,3.7342550910588716e-5,0.043776224258258375,0.05641331758249326,2.924928269539796,0.37045924173874417,0.30457732301949564,3.1368666677896955,31.662290462532248,176.02908886161592,20.55958395740718,0.004789105807227097,2.1500530801314666e-5,1.0,10.0,0.0,0.0,-90.96941023018097,-0.014029967609805752,-0.002160367157563791,2540.2357161060772,-0.022847376545200204,-0.0046512912926807756,-0.16061473524060121,-0.0074112053346842965,-0.0157582151965255,-0.06177032304949036,-0.01112972943224538,0.2472059874993698,-5.887410268064493,164.33428042530772,-5530.290639581083,-0.009933586857075311,0.29531390811526725,-7.358935658206842,208.94962444911494,-7119.916401778852,0.3498324181910989,-9.58241403986167,278.6019362534394,-9598.835815376031,-12.718741458819276,383.6423682921784,-13387.823382094357,539.857693351219,-19157.535465487344,-27935.077709075016
0.078965558393612,-6.450766496706796,161.50890201832289,109.09482186150001,8.564096515311755,0.28707453726127535,-616.3068037633661,73.45142487270367,9.661560310302647,120.30233489590888,4.9191757057002246,10.384053307757165,0.41044298595930473,2.7458059430477477,1.9831159338922627e9,3.0305986374120364,33.577610865116334,42.54079614418076,-369.7762598155828,16787.297818792398,170.06082413834775,38.66217927614498,3.6014919737688214,-645.7250422611569,21373.619183278053,74.41432624778304,-120.82430619732875,-829.6855416576831,28321.83367667309,-391.22201707351053,-885.9904112260507,38349.42388451112,-445.7748361480268,50056.28272605147,56824.17508593887,0.21629718829948485,0.02748911990969692,1.1006570093459378,7.746900479556386e7,1.9112537259721383e7,-37.523103900194045,-1.2683872672905703,0.0015368464953956168,-0.0032714149301326908,-0.0053897449555584615,-4.479588827761887e-9,0.00704291735574163,0.000221327841678179,5.828022971536957,0.03591501780189459,4.035546230299417e-5,0.04570961026549425,0.05890973056362697,3.0018039316777996,0.38295498631981967,0.3151747659120443,3.0305986374120364,30.59398836712792,170.06082413834775,19.864036496396913,0.005353704033512097,2.394583883606614e-5,1.0,10.0,0.0,0.0,-87.08430549544642,-0.015269630166639129,-0.0024078613387819815,2379.2858744247724,-0.025124003618309444,-0.005131431304694982,-0.17654962451146278,-0.008079004326527726,-0.0171779266594811,-0.06179992492941143,-0.011619831442378898,0.26647262362021296,-6.520743576439047,186.55842429028928,-6428.554837527716,-0.010304253708474724,0.31827603753914585,-8.154272092997383,237.3761132797295,-8284.515581782955,0.3764084908693377,-10.621930615796071,316.82769497802445,-11185.224812062028,-14.099095896890226,436.765211341871,-15626.80477450434,615.2454378474874,-22400.68636245918,-32719.2260385127
0.08033783534210476,-6.433537599555046,154.5955944651254,106.73665411653185,8.564058507896714,0.29202725244377015,-576.6291741838012,73.45097075630603,9.660542885768791,120.2876327086101,4.918964463369721,10.383541158634847,0.396569316073514,2.6074140402634476,1.8510512540037858e9,2.9277598297953045,33.5787189276797,43.902152982961375,-392.4228164399892,18484.444318027578,164.28502219792873,38.661948985210174,3.572822394231152,-686.970605900006,23531.508251802392,74.40613586823324,-125.22977498204084,-882.4152045642613,31175.812794408186,-405.08660236697193,-940.3385534431926,42202.592429615455,-465.389804014491,55043.96852702006,62340.360123823564,0.21629718831714337,0.028096446008899177,1.1006266148532091,7.747349865955794e7,1.9114366344726186e7,-35.918937950201155,-1.2683742448205866,0.001670583830066367,-0.00346387882297323,-0.005722071796964856,-5.007311607099245e-9,0.007024112686625053,0.00024143102796488387,5.826664463889735,0.037510434176049476,4.361537436696964e-5,0.04773049137611168,0.06151964457672546,3.0801343580540292,0.39587374903454703,0.32615620667043543,2.9277598297953045,29.560339029344703,164.28502219792873,19.19095000650728,0.005981732416085399,2.6617870242854896e-5,1.0,10.0,0.0,0.0,-83.35930109246772,-0.0166138957944282,-0.002682062060654365,2228.303452088704,-0.027629612175878462,-0.005661063465855377,-0.1940789506614278,-0.0088042351681706,-0.018719687023454373,-0.06183106481128249,-0.012121888171641615,0.28705067078864643,-7.2167806876944605,211.58970352215752,-7464.0015469525515,-0.010675730598395114,0.34279049974688713,-9.028861788449907,269.42264668088217,-9628.683874118782,0.4046838553387871,-11.76540942607349,359.97729335070073,-13019.670557308296,-15.617134958599868,496.81335071659026,-18221.462534184648,700.5651685209695,-26167.27195566496,-38286.93999494291
0.08173605264309709,-6.416283099058812,147.9685449151874,104.42609436245549,8.564016857151113,0.2970694193882292,-539.4159322500344,73.45047059422176,9.659457484180244,120.27188351773279,4.9187386177740064,10.382995368664506,0.38314674014634564,2.475802754548669,1.7276044209590895e9,2.8282544330537798,33.57998448422162,45.299626741401845,-416.22204100095234,20348.281584081018,158.696303469606,38.661796151695114,3.526563349371719,-730.5768135795759,25900.63061536991,74.39750578390655,-129.81503928879886,-938.1155512665149,34307.8184694145,-419.47588187117134,-997.4391350050809,46428.486915132795,-484.75295069127685,60505.69734377201,68352.82467750489,0.21629718833691317,0.02871811550291152,1.1005935326961753,7.747826355235626e7,1.9116311051159874e7,-34.38116352033849,-1.268358766693714,0.0018153681168227354,-0.0036665745593811826,-0.006073416281128565,-5.598136847520103e-9,0.0070041259679148975,0.0002633877468831868,5.825237421977942,0.03917875103936896,4.714237466306241e-5,0.04984263924765417,0.06424800882534601,3.1599042452388284,0.40922768288729805,0.33753484851732607,2.8282544330537798,28.560377611642537,158.696303469606,18.539696485071946,0.006679755340882711,2.9525962212730123e-5,1.0,10.0,0.0,0.0,-79.7883919950258,-0.018070762339542176,-0.0029856317624285984,2086.6995573785707,-0.030386766685340773,-0.0062451841062582695,-0.21335867583497103,-0.009591406337745988,-0.020393065926929174,-0.06186381150402022,-0.01263509295410216,0.309004498880862,-7.98088818512967,239.7470550164448,-8655.792911325334,-0.01104626415565612,0.3689314308611795,-9.989553571653587,305.50549944928497,-11177.855412638495,0.4347234867750254,-13.021846626637718,408.626158492395,-15138.019097521748,-17.28462107620968,564.60942587875,-21224.339516222477,797.0124759278673,-30536.29172934626,-44758.7559763476
0.08316055418088192,-6.399005157410906,141.6171071767145,102.16254396934137,8.56397123431388,0.3022017455139104,-504.5216981885693,73.4499197645898,9.658299839964537,120.25501459068053,4.918497247096741,10.382413882473745,0.3701629157417102,2.350665017986046,1.6122390941576517e9,2.7319911790148286,33.58142109539517,46.733080367657045,-441.1943225716488,22394.084570651594,153.28954359283634,38.66172967394371,3.4604394204236977,-776.6320630234941,28500.178257733984,74.3884133225118,-134.58814824613387,-996.8889292159021,37742.79337398264,-434.4095877255968,-1057.333662547449,51059.94500556926,-503.6250161613054,66481.5162605276,74898.00890305443,0.2162971883590474,0.02935440448865254,1.1005575420126505,7.748331363547522e7,1.9118377913515355e7,-32.907314932719515,-1.2683407717945343,0.0019720146767089,-0.003879890538390698,-0.0064446313902290255,-6.25963226969075e-9,0.0069828862031009594,0.0002873678744032725,5.823739100150543,0.04092313653985253,5.0958008853044195e-5,0.05204989774541843,0.0670998745612606,3.2410930373940676,0.42302868909989844,0.3493239265657845,2.7319911790148286,27.593184673858133,153.28954359283634,17.909677615433758,0.007454903379175058,3.26766353389016e-5,1.0,10.0,0.0,0.0,-76.36585342605589,-0.019648681296062027,-0.0033214576140145387,1953.9211044446818,-0.0334200501816347,-0.006889251946607343,-0.23455853486210815,-0.010445298523827161,-0.022208208169535004,-0.06189823433237191,-0.01315847489900989,0.3323978848708132,-8.81874914984713,271.3789003769681,-10025.391183780594,-0.011413872599212848,0.39677181202961254,-11.043608263489414,346.08025085164036,-12960.588081313661,0.4665878616139839,-14.400771896923459,463.4055079683765,-17580.662380837137,-19.113969393118126,641.057851980507,-24694.870824336256,905.9039199107722,-35597.43671814566,-52271.957175392075
0.08461160131763767,-6.381706895785602,135.53126878824753,99.94551593991645,8.563921287351034,0.3074245874073578,-471.8106270144943,73.4493132365025,9.65706552839523,120.23694954451088,4.918239398368577,10.381794574791616,0.35760637296074027,2.231711923793992,1.5044553033692977e9,2.6388852829700027,33.58304288306445,48.202167793913084,-467.3527741889763,24638.226512663696,148.0599823944924,38.66175883562903,3.3719661349298216,-825.2186025478724,31350.684755146085,74.37883508737333,-139.55726484335653,-1058.8280537833796,41507.34825914184,-449.90727911919055,-1120.0441684537957,56131.85948257161,-521.7224437147393,73013.60205722871,82013.09246838106,0.2162971883838279,0.0300055546353591,1.1005184084680741,7.748866324250601e7,1.912057361102195e7,-31.49507316082399,-1.2683201943900935,0.0021413766450836414,-0.0041041981165656615,-0.006836556511217298,-7.000222608179325e-9,0.006960319809799175,0.0003135549224520632,5.822166731423823,0.0427467738656524,5.508523512569082e-5,0.054356109706024384,0.07008030113592174,3.323672488740754,0.43728795927775327,0.3615363278727251,2.6388852829700027,26.65790559976536,148.0599823944924,17.30033745531515,0.008314876796981136,3.6072428187069964e-5,1.0,10.0,0.0,0.0,-73.0863008899926,-0.021356510452160016,-0.003692652675905685,1829.4512587386162,-0.03675610613783362,-0.007599201522867107,-0.2578622756422209,-0.011370942069520357,-0.024175785065596457,-0.06193440180150017,-0.013690872028970342,0.3572926893672391,-9.73633284670389,306.8636493846675,-11596.714501796674,-0.01177632197541531,0.4263818327837757,-12.198661432811463,391.6426428719604,-15008.791737880243,0.5003307128437952,-15.912196114089806,525.0038797121572,-20392.903709380138,-21.11816545285484,727.1474658614061,-28699.98994466622,1028.6812907803992,-41452.10214585636,-60982.25057523171
0.08608941308170608,-6.364391841260394,129.70139588304843,97.7745541615297,8.56386663887272,0.3127380922891381,-441.15456014777635,73.44864552608684,9.655749937106181,120.21760781571383,4.917964082465029,10.381135236869588,0.3454660233092738,2.11866730664874,1.4037829363531337e9,2.5488548055120366,33.584864513885904,49.70636219938995,-494.7027222948774,27098.275978653928,143.003019575189,38.66189324595536,3.2584389024790146,-876.4123172561896,34474.137721053936,74.36874667860424,-144.73079505905795,-1124.015502642915,45629.889187346074,-465.98872123508954,-1185.571604044206,61681.31110593869,-538.7126808895091,80146.33737504715,89735.80316762725,0.21629718841156867,0.030671790473704556,1.100475882988724,7.749432696226518e7,1.9122905005581383e7,-30.14220665864807,-1.2682969637727908,0.002324348496887455,-0.004339853273835019,-0.007250020948690335,-7.829296964716884e-9,0.006936350081191588,0.00034214758238722834,5.820517492243988,0.04465290326807302,5.9548589004234214e-5,0.05676516833040197,0.07319442306367613,3.407608963957178,0.4520163079205339,0.3741848845938013,2.5488548055120366,25.753713979497856,143.003019575189,16.71113861936828,0.009267989179622651,3.971067623621384e-5,1.0,10.0,0.0,0.0,-69.94455279416309,-0.023203550496075597,-0.004102574872648752,1712.8024072616658,-0.04042384855085836,-0.008381492744363924,-0.28346906918332626,-0.012373640042966018,-0.026307042674186824,-0.061972382185663616,-0.014230935198129228,0.3837487885836405,-10.739906651566004,346.6117893848872,-13396.368951718374,-0.01213112491097891,0.457828743510588,-13.462739122163535,442.73148622047927,-17358.059190842177,0.535998469584518,-17.566627362285605,594.1714430821072,-23625.47124173939,-23.310771264026865,823.9580675195481,-33314.95740833363,1166.9213973870935,-48214.74258310355,-71065.97577086391
0.08759403297259409,-6.3470654055391975,124.11867391226455,95.64940887660373,8.563806890674291,0.3181417162569904,-412.4349116233895,73.44791073185701,9.654348394812866,120.19690644073377,4.917670302122332,10.380433641666887,0.3337321096902645,2.0112758963168136,1.3097875480836134e9,2.461827701102682,33.586900952549634,51.24480840117453,-523.2378966521916,29792.795996687328,138.11461065938457,38.66214274992635,3.116936922077162,-930.2763560908694,37893.711282658995,74.35812360510162,-150.11690558110763,-1192.51535127965,50140.239870583704,-482.6723673690302,-1253.886283379737,67747.01581592909,-554.2072491993182,87925.49234304424,98103.22172739056,0.21629718844261653,0.03135325846661809,1.1004297056358476,7.750031904542631e7,1.912537890081933e7,-28.846673664204996,-1.2682710066304947,0.0025218474355674365,-0.004587170163486776,-0.0076857979919879565,-8.75722369244037e-9,0.006910899507218468,0.00037335787572749583,5.818788662082666,0.04664463880142168,6.43738142275219e-5,0.05928078381998216,0.07644714895959935,3.492855911495019,0.4672227691209577,0.3872811751787056,2.461827701102682,24.87988232680737,138.11461065938457,16.14160840131263,0.010323093786740409,4.358159873419879e-5,1.0,10.0,0.0,0.0,-66.93586805853113,-0.025199357909253584,-0.00455479604967679,1603.5233388651995,-0.044454233007874724,-0.009243067219917737,-0.3115918484727615,-0.013458870034737338,-0.028613592137526123,-0.06201223961410591,-0.014777069752400498,0.4118208262269079,-11.835923995377993,391.06302220177025,-15453.662386075022,-0.012475499597867496,0.4911729234638357,-14.844117175657283,499.92521086498573,-20047.71576818762,0.5736253886324858,-19.374881148923528,671.7157133366862,-27334.651620656205,-25.705656136565974,932.654928795612,-38623.659446310776,1322.3286252611929,-56013.46851508473,-82721.20553133448
0.08912554284804992,-6.329732314832662,118.77420954569129,93.56970854926533,8.563741615452447,0.3236349903549036,-385.5376105031623,73.44710241146575,9.652855990542013,120.17475728190382,4.91735701527354,10.379687453937512,0.3223943557576412,1.909285623721242,1.2220534312192228e9,2.3777280966730645,33.589167636117274,52.81652978173853,-552.943002200656,32741.721161066725,133.39049629575115,38.662517362224605,2.944300915800932,-986.8667380894291,41634.230444541005,74.34693981545512,-155.72425856216722,-1264.38004259129,55070.22609825151,-499.9776251978396,-1324.93357092635,74370.06009888407,-567.7585152350426,96399.0465913351,107152.32199952808,0.2162971884773583,0.03205012268332438,1.1003795994964,7.750665414195584e7,1.9128002348865867e7,-27.6064138138998,-1.2682422438379874,0.0027348376826043935,-0.004846449981278516,-0.008144656013567514,-9.795569411344417e-9,0.006883886457734893,0.0004074160896542416,5.816977394236351,0.048725233972431906,6.958854603140364e-5,0.06190681725738815,0.07984359374539401,3.579366139560127,0.48291666738026034,0.4008373076121964,2.3777280966730645,24.035644217635944,133.39049629575115,15.591248970021457,0.011489732202832583,4.7666950885484604e-5,1.0,10.0,0.0,0.0,-64.05546220932253,-0.027353990739556886,-0.005053167151620483,1501.1800025949706,-0.04888089489345224,-0.010191490052575448,-0.3424616941742304,-0.0146324212080466,-0.031107699912144755,-0.06205403910066883,-0.01532750519455245,0.4415611737123613,-13.031145628186184,440.6926260500998,-17801.042857143606,-0.01280641335596082,0.5264713228927922,-16.35147420203086,563.8502831200889,-23121.426955851464,0.6132370273224461,-21.34827370270021,758.5133364587596,-31583.1994223042,-28.317232398857783,1054.5057870113897,-44720.02756799817,1496.7595357938114,-64992.30493256303,-96171.34876257199
0.09068356241390942,-6.312402173990016,113.66069592841463,91.53561739210087,8.563670378732123,0.3292157237940472,-360.36113488270684,73.44621383079007,9.651268083764723,120.15107450138959,4.917023243454612,10.378894485789887,0.31144552453979424,1.812479085508939,1.1402095038410656e9,2.296502691859737,33.59167959812525,54.41990479976762,-583.7824915118474,35965.37091490127,128.82768527282295,38.663027027043036,2.737190637784631,-1046.2117043354417,45720.903474699044,74.33517140697933,-161.56014204204018,-1339.6238975323513,60451.973317750824,-517.9190844045961,-1398.6065226575565,81591.55686671469,-578.849911578173,105614.05546557199,116916.24472480796,0.21629718851621246,0.032762335838427546,1.1003252877609502,7.751334510318404e7,1.913078174172662e7,-26.41973461239172,-1.2682106003293865,0.0029642561591495995,-0.005117889598359318,-0.00862719683040902,-1.0956847178583251e-8,0.006855234378423498,0.00044456001859428116,5.81508132573943,0.050897382439532735,7.52205841350664e-5,0.06464639641637122,0.0833879354641169,3.6670636653565616,0.4991023817098012,0.4148613959162722,2.296502691859737,23.220459237081386,128.82768527282295,15.05971013105435,0.012777741746982041,5.19364764332125e-5,1.0,10.0,0.0,0.0,-61.29940496123032,-0.029677256687926087,-0.005601652724350957,1405.3860791720222,-0.05373874462296149,-0.011234654452832034,-0.37631796614752716,-0.015899988218268317,-0.03380142355319171,-0.062097832208712206,-0.015880109862584535,0.4730091269259546,-14.332206198311866,495.99475469777747,-20473.451283532355,-0.013120472824899636,0.5637645646627935,-17.993344697699868,635.1599210365398,-26626.38785289116,0.6548353586027376,-23.497897744560646,855.4815369543766,-36439.293770480464,-31.159473945082052,1190.8411827079822,-51706.6684339946,1692.166261698003,-75309.35917554089,-111662.64693275819
0.09226820104178575,-6.295078719685011,108.76915059882234,89.5465556238681,8.563592697235602,0.3348834137335758,-336.8000134973821,73.4452374220087,9.649579374086844,120.12576061502426,4.916667877740877,10.378052232365722,0.30087447849358095,1.7206113363747373,1.0638753199944581e9,2.218069279606892,33.59445280959414,56.053637332513475,-615.7177193493288,39486.33705341822,124.42156274883062,38.663681772179075,2.49196852379689,-1108.3453612021294,50181.696995627026,74.32278958049109,-167.63396614256308,-1418.265514566965,66320.99922292403,-536.5172819749753,-1474.7863396250016,89456.73213882414,-586.8979123975473,115621.71834535082,127429.2593600436,0.21629718855965518,0.03349007247664166,1.1002664621252973,7.752040688040239e7,1.9133724430105243e7,-25.284554434016535,-1.2681759867397686,0.003211144582987769,-0.005401738866958515,-0.009134134864466098,-1.2255295401016571e-8,0.0068248549487661,0.0004850574371804305,5.813097449141504,0.05316451283501117,8.130122860752847e-5,0.06750354768533917,0.08708552671792262,3.7558977454671463,0.515789109964674,0.429366002337808,2.218069279606892,22.433496218334597,124.42156274883062,14.546452438891249,0.014198002019933502,5.63479240440692e-5,1.0,10.0,0.0,0.0,-58.66286214739678,-0.032180049896268346,-0.006204652075422745,1315.7402079954013,-0.059066887686302305,-0.01238141427197017,-0.41342858004106214,-0.017267903744652383,-0.03670816712086587,-0.06214368284119544,-0.01643272664141865,0.5062087483038658,-15.746342017921712,557.5143229896007,-23509.99540486821,-0.013414121785165795,0.6030980294466223,-19.779036582983423,714.5754175210484,-30615.557686655062,0.6984219216837896,-25.83581398630008,963.6346043348981,-41979.715273515205,-34.247465972786216,1343.1342008746979,-59699.56852222306,1910.7107761190941,-87143.9630641645,-129475.14675556667
0.0938780360806511,-6.277781833111006,104.09511675215649,87.60372232421335,8.56350813971556,0.3406320147591371,-314.7745064690496,73.44416602799252,9.647786088878233,120.0987392188941,4.916290140527499,10.377158963144225,0.29067958596389915,1.6335262275033995,9.927570150620017e8,2.14241621913213,33.5975004606211,57.71466823819312,-648.6647204298434,43324.91815630741,120.17147832737449,38.66449072227995,2.205023197992598,-1173.2261399375088,55041.53231543179,74.30977653721098,-173.94945921532388,-1500.2243090450186,72708.53925034338,-555.7748251466954,-1553.2411098012456,98004.57103886378,-591.2372958214634,126464.04523078685,138712.31737721866,0.2162971886081674,0.03423279922332794,1.100202859246558,7.75278473563481e7,1.913683490198348e7,-24.199841663537185,-1.2681383440992835,0.0034763273600515107,-0.005697931310092705,-0.009665637094424293,-1.3705298063833392e-8,0.006792687393418375,0.0005291543439457689,5.8110246657510505,0.05552787179983013,8.78574361542514e-5,0.07047951882269823,0.09093813583588438,3.84572960685626,0.5329694366850438,0.44434950291934866,2.14241621913213,21.674631265762635,120.17147832737449,14.051398134056582,0.015760582709056448,6.083854802228978e-5,1.0,10.0,0.0,0.0,-56.14343826649654,-0.03487108437953582,-0.006866216809599736,1231.9389191407406,-0.06490178967600985,-0.013640118606043358,-0.4540423236602815,-0.018741356349669638,-0.03983889280007583,-0.06219160798689324,-0.01698246979209568,0.5411653541099164,-17.2795238964712,625.766547172973,-26950.10474196515,-0.013683275463858566,0.6444702312137931,-21.71627210277512,802.7824626263977,-35142.6489791911,0.7439402607115126,-28.371951355766363,1083.942933897485,-48282.970474022135,-37.593282564007204,1512.8021977922424,-68818.31367277415,2154.480133892859,-100682.39197814907,-149901.45634088444
0.09551414544081621,-6.26050392809313,99.62671438410646,85.70516250595487,8.563416120551,0.3464643451488994,-294.17371370602166,73.44299026688563,9.645881574652513,120.06988857304698,4.91588865860176,10.376211525460503,0.2808427375643864,1.550933090967904,9.264631913290663e8,2.0694096290719997,33.60084026085485,59.40233188958421,-682.5748909745123,47508.49239326061,116.0699145659012,38.66546387642902,1.8720864268752022,-1240.8958603929464,60334.13155340084,74.29609325977329,-180.52033887123747,-1585.5212665193483,79657.0760171943,-575.7242464535694,-1633.8174326296262,107288.5270600263,-591.1297718027652,138199.96365122093,150799.7828226808,0.21629718866235656,0.03499113179975877,1.1001341053277234,7.75356856496037e7,1.91401224278779e7,-23.16284172356263,-1.2680975516828106,0.003761059339444409,-0.006006813680632588,-0.010222630212009587,-1.5325021392119682e-8,0.006758619307533537,0.0005771834927881537,5.808858652484633,0.05799238095972001,9.49279143016674e-5,0.07358015438840086,0.09495349420805398,3.936558707169309,0.5506622076814481,0.45983341746549966,2.0694096290719997,20.942513555716253,116.0699145659012,13.573669456851256,0.017478537779073357,6.533303384343423e-5,1.0,10.0,0.0,0.0,-53.7347358996262,-0.03776346423822876,-0.007591662833160488,1153.560176141424,-0.07129158629629007,-0.015021703358559926,-0.4984883900882961,-0.020327989926047237,-0.04320976736568097,-0.06224169615305062,-0.01752711210750861,0.5779311264473499,-18.94017023627365,701.4021017710146,-30841.94746140427,-0.013924023360565129,0.6879340892461255,-23.81587699721986,900.644713357365,-40273.24361789871,0.7913871632940717,-31.120233029957426,1217.6244188445232,-55444.85133958097,-41.21403871159531,1701.6177342032565,-79208.73465162775,2426.0762816708716,-116151.6815371975,-173298.0034762655
0.09717178431191398,-6.243297899941546,95.36750712698753,83.85545256531262,8.563316369313862,0.3523624169152287,-274.96122372508944,73.44170451061436,9.64386600458179,120.0391886169806,4.915463510697283,10.3752101737117,0.271379618452622,1.4728298416377847,8.648449165157509e8,1.9991664894136547,33.604477308402025,61.10977768705428,-717.2615825370588,52050.17626890412,112.12344804074988,38.66660703081781,1.489939125305175,-1311.1341142645508,66074.99716440053,74.28174913864692,-187.33685885590918,-1673.8430820768663,87184.82106175812,-596.326463917909,-1716.0278826216081,117328.98803910748,-585.7614221473408,150845.05632166815,163676.89086434332,0.21629718872268366,0.03576297718281254,1.1000600669276162,7.754391214949854e7,1.9143584296869766e7,-22.17438387340023,-1.2680536342495232,0.004065572358450228,-0.00632757072032396,-0.010803959466180246,-1.7128256545806725e-8,0.00672266029070702,0.0006293201457712693,5.806602886646331,0.06055409108415665,0.00010252709961369287,0.0768001107576002,0.09912485443852768,4.028059914651593,0.5688223387593176,0.4757835000927901,1.9991664894136547,20.238306949921522,112.12344804074988,13.114030102778298,0.01935912439715569,6.971729581629436e-5,1.0,10.0,0.0,0.0,-51.4386821133816,-0.040859917034937396,-0.008383867543094836,1080.4653354615484,-0.07826354795511295,-0.016532662014910174,-0.5469499897354027,-0.02202980621439911,-0.04682495711109626,-0.06229385226622029,-0.018062324283955475,0.6164174608236431,-20.730647544830887,784.8201719305531,-35222.61609364598,-0.014131420052668778,0.7333750286455427,-26.08103183266208,1008.7032422798754,-46058.71122232933,0.8405701667546022,-34.08449351507871,1365.460729408287,-63542.10857265522,-45.11330516594094,1910.7427544285758,-90990.33884160582,2727.226006251083,-133741.5544026536,-199967.17726195708
0.09885678193972028,-6.226106128753375,91.29367405365811,82.04721114566183,8.563207961908782,0.3583458047852882,-256.9805371963356,73.44029439411489,9.641726683490269,120.00642130420111,4.915012075257719,10.374148781804566,0.26224479804782197,1.3987157341499772,8.073708617966939e8,1.9313501664872263,33.608439261874274,62.84086538391538,-752.7409511747103,56992.93197924501,108.3131702882976,38.66793254563028,1.0527545110982774,-1384.146719634981,72317.14856780707,74.26666135053381,-194.43279301811816,-1765.4080746281281,95358.76581077778,-617.6734785662783,-1799.8587340106833,128210.6518154926,-574.1978700300185,164494.08222211673,177404.24155094373,0.21629718879005028,0.036551158709792905,1.0999801307676993,7.755256903674169e7,1.9147239673306044e7,-21.228941866104883,-1.2680063344138177,0.00439204098329775,-0.0066613718881428086,-0.011412084345248142,-1.9141967194327162e-8,0.006684590335142893,0.000686089345985893,5.804246502134156,0.06322534146649533,0.00011071917729566232,0.08015448602880688,0.10347196245664642,4.120492691149839,0.587520151430582,0.4922670246845125,1.9313501664872263,19.558626900352646,108.3131702882976,12.670275439919509,0.02142201297339806,7.387805457875746e-5,1.0,10.0,0.0,0.0,-49.24244101558536,-0.0441829418712048,-0.009250950967359244,1012.0588672602114,-0.08589178837851033,-0.01818971872222349,-0.5999349631411712,-0.02385973079731931,-0.0507118180637475,-0.06234830947731658,-0.01858701511323091,0.6567715824194902,-22.66465025843754,876.974562682138,-40160.40014481182,-0.014301638925917862,0.7809557029790055,-28.529253468394323,1128.2206216541363,-52592.06342033806,0.8915895031957844,-37.287229529572244,1529.2253016738077,-72710.67719337376,-49.31890239559604,2142.7477529298053,-104370.21845624081,3061.6868982330225,-153774.60767951974,-230415.48424471729
0.10055090254502265,-6.20911419215013,87.43820671061184,80.29837352309244,8.56309155179266,0.3643486489384642,-240.32774069338555,73.43876583843252,9.639482033211562,119.9718444492559,4.914538312162031,10.373036664641699,0.25352030602267794,1.3291247327768894,7.543190127931159e8,1.8665703656462829,33.61269482047951,64.57461306233567,-788.5035735721693,62307.84146762128,104.67334422700132,38.66943202952456,0.5611141068242642,-1459.06582225664,79022.64091119301,74.25096500025448,-201.73956357123572,-1859.0853063093884,104126.4128152496,-639.549613697572,-1884.0489657239384,139858.4715775463,-555.6263516328971,179039.8565033582,191834.86780756305,0.21629718886441304,0.03734721519487931,1.0998948483751476,7.756157234491695e7,1.9151054452349506e7,-20.334174102304797,-1.2679560836830661,0.00473786781592042,-0.007004513050383479,-0.01204058170359928,-2.136487204970329e-8,0.006644742572421665,0.0007471979134168563,5.801812714096262,0.06597985896250413,0.00011944955472874303,0.08360988088423535,0.1079517144577057,4.212796809112323,0.6065564155964833,0.5091135320402216,1.8665703656462829,18.909571719915977,104.67334422700132,12.24639310861884,0.023656799656013056,7.761488421691889e-5,1.0,10.0,0.0,0.0,-47.16380497204564,-0.04770645795306998,-0.010188423500972456,948.7061768907498,-0.0941402470068842,-0.019985720283069754,-0.6571851326503738,-0.025803971838303182,-0.054840942986481775,-0.06240451018609545,-0.019092579361263472,0.698547566585155,-24.727403174484586,977.4748983035921,-45652.97618869489,-0.014428513670172866,0.8301386016834861,-31.142011355939843,1258.7181241698622,-59873.25738119095,0.9437904557284129,-40.70367783626095,1708.3082419515772,-82956.67371384584,-53.7963186612469,2396.8293421185354,-119367.27528173222,3428.351169150296,-176293.45853049587,-264726.07395624835
0.10228004839858526,-6.192063660790447,83.73308668006962,78.58104371841841,8.562964761715987,0.37046145484003595,-224.66525363199378,73.43708464488857,9.637092225406548,119.93481694007625,4.914033903179064,10.371854286191018,0.2450594407402975,1.2627701071744046,7.045880085632259e8,1.8037385019845573,33.6173220531035,66.3350623363195,-824.9515884996878,68104.44953858307,101.1428103702487,38.67113482983994,0.0027647313936616886,-1536.947979219898,86327.97068640272,74.23438673912234,-209.378566392885,-1956.1457715077913,113662.85718354805,-662.3078003721056,-1969.47595650554,152498.8607419684,-528.6741144702216,194749.53893757964,207187.10593378666,0.21629718894771377,0.03816341057946046,1.0998025547977037,7.757107116269246e7,1.915509332701398e7,-19.474296633061066,-1.2679020078890173,0.005109417408049088,-0.007362145247012409,-0.012699257583398689,-2.3855037555122007e-8,0.006602415850922269,0.0008139533388854563,5.799261526607132,0.06886291811909374,0.00012889116956291865,0.08722262221761967,0.11263733986764186,4.306319403862059,0.626226799392275,0.5265905426385086,1.8037385019845573,18.280222785024584,101.1428103702487,11.835258026581192,0.02611126950797199,8.078983591688495e-5,1.0,10.0,0.0,0.0,-45.16610766117947,-0.051495699210381704,-0.011216236021252612,889.1228521263749,-0.10318877863805702,-0.021960606884123202,-0.7199398797260739,-0.027899179550740092,-0.05929003324017457,-0.06246335295253452,-0.019583480798977423,0.7423746454365728,-26.95741752737485,1088.5494439662255,-51843.134021440696,-0.01450911301739214,0.8816507884858626,-33.96826408466027,1403.1200066774845,-68095.09882664196,0.9978535234228814,-44.39719386655939,1906.7732388793597,-94558.5666359232,-58.626165786328954,2678.818627423967,-136400.64422458972,3835.683554994103,-201943.94762609233,-303903.91331929056
0.1040918167314736,-6.174504921567317,80.08153916919206,76.85098240204978,8.562822933609942,0.3768501448391599,-209.56335822810192,73.43518454334733,9.634479244974122,119.89408547994992,4.9134824940919435,10.370563370568927,0.23664347593988513,1.1978943237482027,6.567991671390401e8,1.7412304015598918,33.622479472908324,68.16727989090613,-862.9077264450589,74597.35357133718,97.63030173109678,38.6731046739746,-0.6465196349645662,-1619.9060578058866,94501.00856852403,74.21639781534061,-217.58209862412937,-2059.1425897187078,124312.67269044464,-686.6214999251824,-2057.958288522782,166579.1558559602,-490.81628782401555,212155.42364299335,223909.86015582888,0.2162971890436564,0.039022541297322084,1.0996999793787936,7.758135817976058e7,1.915948332747358e7,-18.626851520978555,-1.267842322376254,0.005519255016601347,-0.007744411689615078,-0.013407440887116626,-2.6723217622079112e-8,0.006556240583402969,0.0008888947843762369,5.7965154633810885,0.07196181008227596,0.00013938162539479197,0.09110131433527008,0.11767004269491352,4.403526374432651,0.6470931947442329,0.5452080179454742,1.7412304015598918,17.65431122593282,97.63030173109678,11.426240415240352,0.0288790539174699,8.319607354783035e-5,1.0,10.0,0.0,0.0,-43.19716790836878,-0.05567944872042446,-0.01237343435683097,831.6741267178893,-0.11338706755248798,-0.024191886310230993,-0.7906108944763521,-0.030217588180034498,-0.06421226879211892,-0.06252658978318339,-0.02006796579851462,0.7895139584332596,-29.431328818329014,1214.561025413711,-59005.31756911146,-0.014537122505577985,0.9369528983140654,-37.10541568277329,1567.1436673245125,-77627.22459751304,1.0551662075003008,-48.494075222766995,2132.5524591927274,-108048.33413033484,-63.969935373828335,3000.0813915531644,-156268.05327930907,4300.172390227923,-231951.1300123919,-349850.06354409375
0.10596963760074408,-6.156625669058167,76.52690998735903,75.12855821260008,8.562665860128012,0.3834532615747316,-195.18803342877519,73.43305698617245,9.631651186044968,119.84971996286305,4.912885944249963,10.369168321928347,0.2283729642374711,1.1352540989700053,6.114671785630295e8,1.6797928807786262,33.62815949604285,70.05024134026652,-901.788329551664,81798.14405808705,94.17777591857555,38.67534462913613,-1.3921761763257048,-1707.1373862446367,103552.93465348554,74.19706852132803,-226.30368488601582,-2166.974162268132,136083.66817685627,-712.3295456590829,-2147.9872924321935,182097.25075983928,-440.076851799053,231223.7254455631,241876.68234573863,0.21629718915321236,0.039917186022368,1.0995871195697386,7.759237956392932e7,1.9164204737319976e7,-17.801899747482143,-1.2677771790726706,0.005966639205417521,-0.008148197329236584,-0.014160189528364031,-2.9998489881300905e-8,0.0065063749818275495,0.0009722474103047425,5.793590165516378,0.07525851686331493,0.00015092546887912313,0.09522240663853067,0.12301970608256693,4.503387870901985,0.6689910960593882,0.5648330137073051,1.6797928807786262,17.039317812702162,94.17777591857555,11.024224489423077,0.03196831063704528,8.440311862736006e-5,1.0,10.0,0.0,0.0,-41.2803517563341,-0.06025091314133761,-0.013663283502484334,776.9914006740751,-0.12477200154427304,-0.02668913576354478,-0.8694364939520108,-0.032756741254902334,-0.06960216053440421,-0.06259381461613464,-0.020534907524224558,0.8396042287210483,-32.14597903169776,1356.0321672181078,-67208.50222194001,-0.014501387095070649,0.9955928827035275,-40.549783231206845,1751.5257135896763,-88567.96222142284,1.1150711797845188,-52.98813562116753,2386.7500835697574,-123578.3399796199,-69.81467155205127,3362.302469793856,-179215.11746202796,4824.328819761175,-266716.00295397034,-403215.91773385525
0.10790843216024269,-6.1384952672825985,73.08342731627313,73.42144653302454,8.562492511033565,0.3902499121310172,-181.5756469418294,73.43068166500885,9.628601068572822,119.80155259899713,4.9122429734532735,10.367666109145455,0.2202836056615747,1.075074024499518,5.686923900577955e8,1.6196914238894797,33.63438094345293,71.9742050212425,-941.1978419480223,89756.30050033602,90.80014780675772,38.67786544898613,-2.2433279398351247,-1798.2805156031081,113541.98871371367,74.17636167475554,-235.54613999845108,-2279.077589440412,149043.70720482533,-739.4173202472423,-2238.4756083973048,199128.14732192794,-374.1120561978909,252010.64346392523,261032.33044490882,0.21629718927802694,0.040845294862869856,1.0994633829814136,7.760413990382986e7,1.9169262805701677e7,-17.002744710192225,-1.2677063926693335,0.006453138168987423,-0.00857251800811595,-0.014956511768438686,-3.373008822277992e-8,0.006452709872629692,0.0010646958568530415,5.790485032348851,0.07875343025926743,0.00016358922614881542,0.09958535066237371,0.12868606365101204,4.605499438113295,0.6918828939272451,0.5854453215399329,1.6196914238894797,16.437896840727017,90.80014780675772,10.630944536855498,0.035403108386437995,8.390215938403468e-5,1.0,10.0,0.0,0.0,-39.42332782933758,-0.06522685988510649,-0.015095799975862658,725.212958858127,-0.13744221342110624,-0.029475621307353185,-0.9570804181426822,-0.03552735535092758,-0.07548213936688533,-0.06266498761196679,-0.020976175404191964,0.8925381248943394,-35.11163332223998,1514.2108063976475,-76567.23571793162,-0.014391147648220628,1.0574140229693414,-44.31467146704246,1957.9521261905047,-101077.40376635411,1.1772030096411705,-57.895020116795365,2671.782341658039,-141390.59523516236,-76.17497178213745,3769.036479118323,-205623.11120786832,5413.353215521758,-306849.49364108883,-464980.0314783448
0.10989627815767,-6.120241289291452,69.77298494887647,71.74198089531276,8.562302539714468,0.39719525070585776,-168.78673896087798,73.42804685481218,9.625334043126989,119.74960426078592,4.911554899942492,10.366059688601156,0.21243079853257046,1.0177021966642648,5.286485059206237e8,1.5613381565101674,33.64113466187011,73.92237887951131,-980.5517664416283,98490.18311789597,87.52057733927832,38.68066433059481,-3.2056687282723937,-1892.5727164935545,124486.64105706019,74.15431896194559,-245.27718868469222,-2394.386440681409,163207.63552939068,-767.7677786782914,-2327.8830804361096,217674.59868198034,-290.6844463781671,274478.19463861285,281217.4830854821,0.21629718941938206,0.04180147515436487,1.0993286703197085,7.761659598930861e7,1.9174642273123886e7,-16.234468721075384,-1.2676300614734861,0.00697833344143599,-0.00901461986452911,-0.015792103109559447,-3.795639355104847e-8,0.006395348893355799,0.0011665868761957176,5.787211453959616,0.08243350407955079,0.00017739064667570553,0.10417277755855164,0.1346470087786295,4.709103157485735,0.7156450567226348,0.6069470168979997,1.5613381565101674,15.854164356035772,87.52057733927832,10.249094157019208,0.039193790602499445,8.10814485696432e-5,1.0,10.0,0.0,0.0,-37.63790123373556,-0.07060371705747719,-0.016675389276939054,676.5689803369416,-0.15144907667510193,-0.032564408791042505,-1.0538768510950476,-0.03852894943770727,-0.08185081814873307,-0.06273978659351193,-0.02138205607921166,0.9479801403304517,-38.32591821768756,1689.714329789545,-87163.29710980246,-0.014196284846014663,1.1219903183158242,-48.39729543090136,2187.290768171276,-115272.99905774512,1.2409102016309725,-63.20900055831687,2988.9394832962894,-161668.6976519237,-83.03669138366152,4222.230999746313,-235790.42284872074,6070.097529810599,-352841.62655336835,-535940.363681508
0.11194459850596489,-6.101774191694667,66.5764493473478,70.08209847223628,8.562093345532741,0.4043258485902014,-156.72116922176784,73.4251084554879,9.621817154917483,119.69328403998207,4.910815065207812,10.36433331395064,0.20477339626602825,0.9627713657095487,4.910055202309966e8,1.5044279754774084,33.648487551180175,75.90043813309408,-1019.6680643276229,108122.20139182806,84.32191690282534,38.6837681664787,-4.2964483158031745,-1990.2839162337252,136534.78384039842,74.13072240937585,-255.5783958601356,-2513.0807248039127,178755.85510162087,-797.594675030428,-2415.5547476578276,237952.614498939,-186.31741784578128,298838.441712201,302473.22839737154,0.2162971895804194,0.04279153587263794,1.0991812955367664,7.762984767659909e7,1.918038989507205e7,-15.492632493768236,-1.267547388752393,0.007547908766506723,-0.009476720502748049,-0.016672113167978182,-4.2771403989844e-8,0.006333727216501197,0.0012795109138525693,5.783742667040178,0.08632859713055033,0.0001925119886883002,0.10902070002259541,0.14094982789009958,4.814662265100758,0.7404313769110518,0.6294914005542583,1.5044279754774084,15.285058125618082,84.32191690282534,9.876673289210979,0.0433956438765594,7.515402190935025e-5,1.0,10.0,0.0,0.0,-35.91375079705716,-0.07644039859002244,-0.01842530985823005,630.6784513933417,-0.16701405089743213,-0.036006351976180434,-1.1613316742252935,-0.0417961266477012,-0.08878117569409946,-0.06281875165476823,-0.02174724668210751,1.006213621957869,-41.823322288139664,1885.2499298103642,-99211.20667405704,-0.01390403865747165,1.1896121216810083,-52.84164574908283,2443.1471199532853,-131451.54164297576,1.3062215831183406,-68.9847007177891,3343.3032448884287,-184855.4145571024,-90.46220274865973,4729.251887223498,-270405.7819947321,6805.238351495631,-405783.9790392978,-617829.8027145767
0.11401908305153968,-6.083412454835854,63.54335543352468,68.46987150564344,8.561867067663563,0.41151910319607615,-145.53592159637122,73.42188805769462,9.618097195987803,119.63327505746831,4.9100336286436255,10.36251039806997,0.19743559923253576,0.9110899095767361,4.5623518043119437e8,1.4498848365832815,33.65633655713917,77.86975714464543,-1057.4443638707758,118556.89527530257,81.25610145261275,38.68712998495449,-5.508112023998831,-2089.4285462821144,149560.89894369314,74.10588577281138,-266.29915006127493,-2632.58952788294,195514.14214925407,-828.4399620768858,-2498.7513455629446,259712.44776864225,-59.738753907967556,324736.40361415787,324324.0705680444,0.21629718976078793,0.043799127464513234,1.0990229158014742,7.764369319746348e7,1.9186421661007773e7,-14.788732794719978,-1.2674594480352326,0.008154580107154308,-0.009950470838640016,-0.017581581843849996,-4.816469988072771e-8,0.006268677367215334,0.0014025314397384568,5.780130213591643,0.09038067028554689,0.00020879428031244916,0.11405568039070366,0.14749951374373915,4.920287290632588,0.7658373708037671,0.6527237916109078,1.4498848365832815,14.739802788844624,81.25610145261275,9.51972473977355,0.04796847754136837,6.533101768217044e-5,1.0,10.0,0.0,0.0,-34.277595495451614,-0.08266289914547538,-0.02032920446412083,588.1382816734126,-0.18400889913150603,-0.03977520049652862,-1.278533467041831,-0.04528923175160571,-0.096188605805264,-0.0629006333583523,-0.022058354715502215,1.0661849289500291,-45.55812656013083,2099.084283357093,-112656.88016501248,-0.013508500490066523,1.2590141791895855,-57.58971403785884,2723.3198613854693,-149550.39901134153,1.371646745783574,-75.14367047245383,3731.9121310472547,-210880.85332563694,-98.34149576659811,5285.94788028714,-309396.5054825561,7612.713635386867,-465608.74056264095,-710592.7451022218
0.11614507144424216,-6.064938258773949,60.63112712237864,66.88531161329628,8.561619595212756,0.4188596435686785,-135.04344908928564,73.41831783754475,9.614117246441534,119.56858952165591,4.909198993006188,10.360563505994392,0.1903204156876627,0.861887567116271,4.237364318156498e8,1.3969888163041122,33.664793257568064,79.84868025501338,-1093.840582527705,129987.26454269531,78.2826703037212,38.69079201184252,-6.866089227543654,-2190.795123142615,163798.85973589568,74.0794255153662,-277.59124019035573,-2753.68565913174,213769.21112356792,-860.7185980530788,-2577.069167753131,283300.2832127491,93.8242643778863,352520.66371484706,346872.1023159569,0.21629718996522068,0.04483675945888291,1.0988508049684909,7.765831766244416e7,1.9192821836360626e7,-14.112889618143665,-1.2673648605022816,0.008807871411351966,-0.010440819834435861,-0.018531001895652023,-5.427789715631781e-8,0.006199217134907311,0.0015381346124982642,5.776323866251634,0.09464591647307721,0.00022653069810184178,0.11934627102163693,0.15438572154546445,5.0271574753023485,0.7921823465774646,0.6769491951383142,1.3969888163041122,14.211183709943269,78.2826703037212,9.173533392696918,0.05299774779097073,5.043487733319128e-5,1.0,10.0,0.0,0.0,-32.70647022382002,-0.0893694996891789,-0.02242320329858738,548.2349937279073,-0.20277608851037474,-0.04394921233478702,-1.4078149279098355,-0.049065363887778254,-0.10419362692551719,-0.0629864865414598,-0.022311789473071966,1.1285157869253384,-49.58734622412301,2335.3508771681127,-127817.3737197562,-0.012994036873781813,1.3308697444646191,-62.71398012699738,3033.2930474262703,-170007.36974947187,1.4375249362505604,-81.77626136524681,4162.454301095611,-240396.29288815154,-106.77950616100546,5903.401266743784,-353772.8577617745,8508.501576985143,-533912.7241224747,-816756.4336349075
0.11831436227020947,-6.046433115298717,57.84782606732391,65.33497795678176,8.561350277893071,0.4263152832466024,-125.24702394027152,73.41437736120757,9.609878816427505,119.4991706321703,4.908311903426123,10.358493907533203,0.18345255225553164,0.8152627649801055,3.9350393387944645e8,1.3459245987611768,33.6738436129336,81.82298657362283,-1128.118512054208,142447.53713786454,75.4120084662486,38.69474122306835,-8.377725982358898,-2293.49180984587,179282.65688047346,74.0513468554301,-289.4363004088738,-2875.0854989376903,233547.25231043738,-894.3529027226728,-2648.5116018133076,308717.8519270717,277.6402729659614,382115.25255201483,369817.9524093434,0.21629719019601093,0.04590069087529344,1.09866468107267,7.767368416868609e7,1.9199578530003157e7,-13.466974533078911,-1.2672636112280422,0.009507794529348766,-0.010944894216706837,-0.019516005748093625,-6.117968592163338e-8,0.006125389284667765,0.0016869818415007076,5.772330776445019,0.09911610890435361,0.00024576583892738004,0.12488076033581991,0.16159376626532906,5.1347290333892275,0.8193764291820402,0.7021003881798151,1.3459245987611768,13.701029708853781,75.4120084662486,8.839303769947993,0.05849907849075831,2.9186086302473117e-5,1.0,10.0,0.0,0.0,-31.204723916473316,-0.09656096999486181,-0.02471455131271218,510.98086161101867,-0.2234046236798413,-0.048550919427665776,-1.5497545146681064,-0.05312724671454047,-0.11280131783188355,-0.06307605155291414,-0.02249793577273628,1.192838479581117,-53.90890922287348,2594.941255144241,-144816.94587924727,-0.01234992600746812,1.4046988748989877,-68.2117248269727,3374.3119614726634,-193003.0085558971,1.5030580282342645,-88.87435799069782,4636.741879014865,-273687.4567753305,-115.7527495953476,6584.267337513156,-404004.32371519384,9496.294237085145,-611471.8906057185,-937583.2979610579
0.12052259045512116,-6.027941076393769,55.19413830426907,63.821762853111224,8.561058122274979,0.4338671635879735,-116.12251687967701,73.41004014603419,9.6053777701209,119.42486693640167,4.907371966362378,10.356300119329104,0.17683925412882434,0.7711869212312613,3.6544760207343537e8,1.2967472049361886,33.68348188687612,83.78207145328972,-1159.558466857409,155988.35296125826,72.64721471123073,38.69896587670185,-10.052067664049664,-2396.731621807236,196065.42167118413,74.02161385557851,-301.83360367640563,-2995.618682156147,254896.37886448187,-929.3165666532432,-2711.097630778578,335990.438198225,495.3562940372457,413461.008124211,392844.02432738396,0.21629719045595322,0.04698899702345997,1.0984640246140076,7.768977538154225e7,1.920668844416644e7,-12.851147222652887,-1.267155541312603,0.010255221614180219,-0.011460433243006345,-0.020533420924754568,-6.895377020758474e-8,0.006047139238162448,0.0018499652282281199,5.768152206239206,0.10378964130970825,0.0002665708674365924,0.13065559732991744,0.16911957790067417,5.242664965515891,0.8473733222836847,0.7281495016899975,1.2967472049361886,13.209870831610065,72.64721471123073,8.51739180368528,0.0644945776456195,7.506446269894001e-8,1.0,10.0,0.0,0.0,-29.772728088313123,-0.10424684320207805,-0.027213411158134766,476.2839299239222,-0.2460130003716538,-0.05360971019104983,-1.7051296507754286,-0.057482715598041835,-0.12202749464699014,-0.0631691953309263,-0.022607911574713566,1.2588596034529038,-58.52530962190717,2879.056696097869,-163805.95054648796,-0.011565153761089367,1.4801039137824572,-74.08589286169972,3748.0286955533156,-218754.56160939083,1.567505655831385,-96.43640013423683,5157.140186425257,-311095.6843696912,-125.24422966989195,7331.964464255603,-460648.2011348606,10580.805736859656,-699202.285958614,-1.0745559336221758e6
0.1227649674968087,-6.009506590368211,52.6698930458629,62.34827027277565,8.560742276879584,0.44149502697768883,-107.6431229484511,73.40528062121888,9.600612115642784,119.3455589228633,4.906379281403401,10.353981715183911,0.17048589780518836,0.7296166675108829,3.3946979203109694e8,1.2494978645037627,33.69369428997536,85.7150194888649,-1187.3881840275421,170654.41306969887,69.99061429730388,38.70344859340409,-11.897195209441977,-2499.6345855865793,214191.46692721866,73.9902015498193,-314.77776793183796,-3113.9920626606845,277850.54819821764,-965.5708780089265,-2762.710181724084,365119.8479960848,750.6942204260992,446459.29623401386,415566.41759883374,0.21629719074796022,0.048099499947514224,1.0982484151771987,7.770656484760968e7,1.9214144325665534e7,-12.265368318504903,-1.26704053097738,0.011050609741788002,-0.01198482642610503,-0.021579409486297153,-7.768741530667779e-8,0.005964451680694609,0.0020279441002328986,5.763791004410106,0.10866314026275968,0.0002890087810099087,0.1366649835697274,0.17695615326089162,5.350619784018888,0.8761181634236213,0.755060125606667,1.2494978645037627,12.738097307303759,69.99061429730388,8.20806320787246,0.07100294554945341,-3.863101633003944e-5,1.0,10.0,0.0,0.0,-28.410393157984675,-0.11243231629216763,-0.02992875792459553,444.0420579873762,-0.2707124637445867,-0.059153677987204015,-1.8746633463208882,-0.062137349283665114,-0.13188308180781566,-0.06326574337070709,-0.022633060358256143,1.326239184868947,-63.43574143598776,3188.7453602057885,-184931.4410265336,-0.010629408208107937,1.5566301609049202,-80.33506800458755,4155.893344179905,-247476.2964764572,1.6300577878364306,-104.4543421096732,5725.717449128519,-352960.58883487654,-135.22671905348892,8149.446139857877,-524263.1774847033,11765.974068650848,-798026.4689883266,-1.2291679169819173e6
0.12503570282698598,-5.991178965274468,50.274746797561534,60.9171772044489,8.560402159859544,0.44917535056045266,-99.78196926512146,73.40007621869104,9.595583637101207,119.26118802327245,4.905334771912654,10.351540107031003,0.1643976315294306,0.6905056519542117,3.154734306108357e8,1.204216189881053,33.704455670291175,87.61030176545138,-1210.789316561866,186478.52159423413,67.44444339507653,38.708165057186086,-13.919379049066178,-2601.211745670608,233688.94853878772,73.95710685619588,-328.254674775506,-3228.777213902179,302420.3294813935,-1003.0539773797292,-2801.1230888927657,396072.82253021677,1047.287435863908,480959.3511105048,437528.01369577384,0.21629719107493173,0.04922947447781139,1.0980176141196758,7.772401190164287e7,1.922193260025477e7,-11.70955815108658,-1.2669185390760842,0.011893720456710997,-0.012514993922945902,-0.022649198696996085,-8.746753026173956e-8,0.0058773790995347245,0.002221670242292263,5.759252943035456,0.11372997596668338,0.00031312550410555817,0.14289906985281914,0.1850911879473039,5.458215444163672,0.9055397766747908,0.7827796115020802,1.204216189881053,12.286081558250167,67.44444339507653,7.911573291284768,0.07803674126161383,-8.887527617573836e-5,1.0,10.0,0.0,0.0,-27.11753775384705,-0.12111533941101331,-0.032867242280507025,414.1528390231761,-0.2975963189430527,-0.06520719330138684,-2.0589511553029647,-0.0670927753205911,-0.14237052740480133,-0.06336545267014798,-0.022565193418455365,1.3945759891455518,-68.63437662502142,3524.7705917263274,-208327.3175227785,-0.009533689082071035,1.6337505393605036,-86.95125833376136,4598.977424981691,-279365.8798272803,1.6898313081751315,-112.91082530513998,6343.9918461326115,-399599.64221447776,-145.65934889533185,9038.826619251467,-595377.3783624122,13054.402218881318,-908822.3215430756,-1.4028409147995114e6
0.12503570282698598,-5.991178965274468,50.274746797561534,60.9171772044489,8.560402159859544,0.44917535056045266,-99.78196926512146,73.40007621869104,9.595583637101207,119.26118802327245,4.905334771912654,10.351540107031003,0.1643976315294306,0.6905056519542117,3.154734306108357e8,1.204216189881053,33.704455670291175,87.61030176545138,-1210.789316561866,186478.52159423413,67.44444339507653,38.708165057186086,-13.919379049066178,-2601.211745670608,233688.94853878772,73.95710685619588,-328.254674775506,-3228.777213902179,302420.3294813935,-1003.0539773797292,-2801.1230888927657,396072.82253021677,1047.287435863908,480959.3511105048,437528.01369577384,0.21629719107493173,0.04922947447781139,1.0980176141196758,7.772401190164287e7,1.922193260025477e7,-11.70955815108658,-1.2669185390760842,0.011893720456710997,-0.012514993922945902,-0.022649198696996085,-8.746753026173956e-8,0.0058773790995347245,0.002221670242292263,5.759252943035456,0.11372997596668338,0.00031312550410555817,0.14289906985281914,0.1850911879473039,5.458215444163672,0.9055397766747908,0.7827796115020802,1.204216189881053,12.286081558250167,67.44444339507653,7.911573291284768,0.07803674126161383,-8.887527617573836e-5,1.0,10.0,0.0,0.0,-27.11753775384705,-0.12111533941101331,-0.032867242280507025,414.1528390231761,-0.2975963189430527,-0.06520719330138684,-2.0589511553029647,-0.0670927753205911,-0.14237052740480133,-0.06336545267014798,-0.022565193418455365,1.3945759891455518,-68.63437662502142,3524.7705917263274,-208327.3175227785,-0.009533689082071035,1.6337505393605036,-86.95125833376136,4598.977424981691,-279365.8798272803,1.6898313081751315,-112.91082530513998,6343.9918461326115,-399599.64221447776,-145.65934889533185,9038.826619251467,-595377.3783624122,13054.402218881318,-908822.3215430756,-1.4028409147995114e6
0.1273279400286424,-5.973012321164852,48.00815821749895,59.53120866132282,8.560037537437076,0.45688128957421253,-92.51214915817819,73.39440889820891,9.59029863852152,119.17177200944839,4.904240323777891,10.348978886500378,0.15857928384519354,0.6538043413919232,2.93362160496126e8,1.160939468352562,33.71572833927799,89.45600113760075,-1228.9196637933642,203477.83387671682,65.01080937563954,38.7130837979004,-16.12247918346163,-2700.380786493308,254565.40315055475,73.92235377758041,-342.2399803773382,-3338.4381586876057,328587.6191727658,-1041.6777027106432,-2824.0667369415173,428775.03313756885,1388.515743133487,516753.3307506541,458201.241389399,0.21629719143964032,0.050375604415826954,1.0977716115367973,7.77420601568828e7,1.9230032537402406e7,-11.18359090610314,-1.2667896226863025,0.012783485702356105,-0.013047403157665729,-0.023737064744092266,-9.837725221290882e-8,0.005786054656477734,0.0024317355844884645,5.754547174625339,0.11897976114595148,0.00033894442923489875,0.14934339393560153,0.19350631896988701,5.565043763346404,0.9355492913560667,0.8112371187643899,1.160939468352562,11.854171577076162,65.01080937563954,7.628162492023103,0.08560065610729933,-0.00015278218449479936,1.0,10.0,0.0,0.0,-25.893875406416935,-0.13028520608208846,-0.03603245543040163,386.5137318421659,-0.32673247523224147,-0.0717891588436142,-2.2584108925489086,-0.0723457931919136,-0.1534819620708191,-0.063468005583784,-0.0223969538867645,1.463410192411005,-74.10959642495527,3887.524901975627,-234106.59854457242,-0.008270876770615564,1.7108709082666191,-93.91890115129286,5077.856484264769,-314593.434103166,1.745889347729482,-121.77800360018924,7012.760350574175,-451291.25056416774,-156.48649682936195,10001.124305424322,-674461.0574074422,14446.974479918033,-1.0323781760605084e6,-1.5968507133872134e6
0.129633713755494,-5.955065397319603,45.869363240233525,58.1931073428893,8.559648606756477,0.4645827181080075,-85.80676686503415,73.38826689293916,9.584768682384569,119.07742108576797,4.903098917147175,10.346304159436565,0.1530352648531949,0.6194598596170532,2.730405156111398e8,1.1197018923755233,33.727461204766286,91.24009399967545,-1240.9428009526669,221649.82068186995,62.691647582409665,38.718166289385216,-18.507306224673552,-2795.990433072839,276803.08772375766,73.88599880000413,-356.6976715500339,-3441.371976057424,356300.41782128613,-1081.324691384122,-2829.314262127005,463105.7342519698,1777.3058706339984,553573.5022544509,476996.58433808596,0.21629719184458576,0.051533948813586375,1.0975106750933212,7.77606363243746e7,1.923841552577659e7,-10.687288848526356,-1.2666539579475269,0.01371787671869133,-0.013578111320750642,-0.02483635701015538,-1.1049158739876831e-7,0.005690704738018314,0.002658512220963614,5.749686670425844,0.12439787314141802,0.00036646051178706226,0.15597836186796235,0.20217642044010659,5.670670049579756,0.9660390628986508,0.8403418644468766,1.1197018923755233,11.442683808970052,62.691647582409665,7.358051532218677,0.09368971987168342,-0.0002326044224863651,1.0,10.0,0.0,0.0,-24.739001373625634,-0.13992117491809142,-0.03942414386085324,361.0222331315343,-0.35815513004626925,-0.07891103249185892,-2.473226980228003,-0.07788748637875029,-0.16519734656013835,-0.06357300512763692,-0.022122226537083147,1.5322293493588717,-79.84330387698324,4276.9390048021505,-262352.4882847362,-0.006836352047965167,1.7873398001463252,-101.21398329128998,5592.485716000382,-353288.77038479474,1.7972683703677799,-131.0166088566209,7731.918290409265,-508254.81294834806,-167.63721022527602,11035.993856222029,-761894.1351174631,15942.464041951698,-1.1693392142776274e6,-1.8122389658710714e6
0.1319445708164592,-5.937396368071316,43.85681437780584,56.905250518631114,8.559235962280368,0.47224849004313124,-79.63736566231326,73.3816447352856,9.579009661638516,118.97832595820563,4.9019144099741325,10.343524072573016,0.14776805007687738,0.5874073566455883,2.544092207777576e8,1.080523240128912,33.73959272010596,92.95124329752967,-1246.0654827310511,240973.60284732984,60.48808466628338,38.723368868894575,-21.07170464476277,-2886.8784879840287,300361.03265879536,73.84812556901761,-371.5829177713552,-3535.987594228501,385476.2645019935,-1121.857240697937,-2814.780963474203,498903.68887922564,2216.0295264111296,591102.8299382157,493282.1600196174,0.21629719229194652,0.05270024443577827,1.0972353204590064,7.777965480332956e7,1.924704693828089e7,-10.220292222403405,-1.2665118212487347,0.014694058680824688,-0.014102980710364602,-0.025939874841095098,-1.2387596085569095e-7,0.005591632540052553,0.0029021557896214915,5.744687215911985,0.1299665847237762,0.0003956424332482549,0.1627807071390472,0.21107148333761636,5.774666467313117,0.9968905773120598,0.8699899681964736,1.080523240128912,11.051790893405041,60.48808466628338,7.101367464948212,0.10228997308413895,-0.0003306704797624811,1.0,10.0,0.0,0.0,-23.6520900298813,-0.1499940437382552,-0.04303843551183302,337.5699051570738,-0.39186548859000836,-0.08657686646633439,-2.703357010653531,-0.08370401123527392,-0.17748617529292152,-0.06368000200930862,-0.021736456713862217,1.600496702305073,-85.81205267200069,4692.5082168878225,-293117.27041693346,-0.005228173314616295,1.862483436665393,-108.80548820170124,6142.230754454302,-395539.2062556971,1.8430249030422936,-140.57805202708326,8500.497335049635,-570646.1214889733,-179.02851296092786,12141.776387355196,-857956.9104623162,17537.610372559277,-1.3201897470865292e6,-2.049781241418066e6
0.13425150928814167,-5.920063308714734,41.968383309648495,55.66971924501434,8.558800657139077,0.47984638732055723,-73.97483551611452,73.37454482610438,9.57304229317768,118.87476993684096,4.900691614198895,10.34064903010406,0.1427786023334384,0.5575738211283107,2.3736803776005042e8,1.0434119681101726,33.75205100160026,94.5790021807903,-1243.5705260920788,261406.8070285462,58.40061224100279,38.72864353336259,-23.810087436576545,-2971.903494634846,325171.7059413219,73.80884908468276,-386.8410367139882,-3620.755635930176,415999.1434665774,-1163.1152803624755,-2778.6185858110043,535965.3573029169,2706.308049551114,628978.0668127568,506401.9626509043,0.21629719278341925,0.05386987125631769,1.0969463464005214,7.779901743233415e7,1.9255885834173437e7,-9.782106286591358,-1.2663636060191557,0.01570831108229175,-0.014617749925909244,-0.02703995206682335,-1.385814075700198e-7,0.00548922599699158,0.0031625509354332513,5.739567721283523,0.13566472695087373,0.0004264278701304473,0.1697231476796255,0.22015614490331223,5.876612086697189,1.027973657592964,0.9000631643154633,1.0434119681101726,10.681553303901001,58.40061224100279,6.858164075732323,0.11137722382609871,-0.0004492961662393666,1.0,10.0,0.0,0.0,-22.63200419862089,-0.1604653186943057,-0.04686724538332496,316.04583100736915,-0.42782471799158805,-0.09478157112144303,-2.9484854596865895,-0.08977599842179579,-0.1903062535159665,-0.06378849298443486,-0.02123695927358526,1.6676607232441287,-91.98678451369263,5133.226154167016,-326414.19860436884,-0.003447529163533537,1.9356197974373972,-116.65508932801173,6725.776705505843,-441377.74003687,1.8822672096488242,-150.40436128228725,9316.53595742135,-638538.5085512325,-190.56622602264514,13315.313647451763,-962798.8176499809,19226.866243698518,-1.4852011144835423e6,-2.3099014750222582e6
0.1365466934227481,-5.903111651922917,40.20020960450134,54.48746569554517,8.558343902498029,0.48734886159064805,-68.78628418170767,73.36697307699319,9.566887758521641,118.76705618103243,4.899435379872289,10.337689577087499,0.13806319373020445,0.5298605804803133,2.2180646256540513e8,1.0083415318185922,33.76476411082559,96.11517446101243,-1232.8422972436244,282899.40108114685,56.42775447895764,38.7339430459732,-26.715289483009386,-3050.0390773941617,351158.3300433052,73.76828799969961,-402.41867958393186,-3694.317837745944,447741.86966891185,-1204.9470656582391,-2719.265368009364,574074.152719811,3249.24104474634,666824.8540726457,515705.9308773635,0.21629719332046415,0.05503872434879474,1.096644631171927,7.781862876152036e7,1.9264891789223023e7,-9.371834217578687,-1.2662097191975024,0.01675677807263124,-0.015118502395106807,-0.028129405428004333,-1.5465190973898224e-7,0.005383882321372089,0.0034394728578015024,5.734346445556524,0.14147189739633492,0.0004587442379332571,0.17677956786255516,0.22939645512894394,5.976169253158008,1.0591699742153367,0.930451250786367,1.0083415318185922,10.331683869193728,56.42775447895764,6.628266767094082,0.12092341463211423,-0.0005907864566894905,1.0,10.0,0.0,0.0,-21.6766729538417,-0.17129496365182525,-0.05090087858334039,296.3247268400887,-0.46597694310941684,-0.10351603297235111,-3.2081822225076007,-0.09608293927022576,-0.2036130012881539,-0.0638980049127032,-0.02062271081913692,1.7332163641864617,-98.337636922396,5597.887602535665,-362237.3502068863,-0.0014976153775024285,2.006128430353904,-124.72330282030656,7341.527136008566,-490809.75238330814,1.9142127929981232,-160.43622662948786,10177.638019022012,-711961.1662487993,-202.15532909338742,14552.756875771876,-1.0764956554844952e6,21003.58586738546,-1.6645192081686608e6,-2.5928074139790507e6
0.1388216564604081,-5.886588222136611,38.548455404817716,53.3593841645527,8.557867408471857,0.4947271628467138,-64.04055909966183,73.35894497330604,9.560572238249934,118.65558862695389,4.89815150498302,10.334658572538244,0.13361791490755234,0.5041716185044759,2.0762041658552143e8,0.9752838914759279,33.777651711907325,97.55261300160412,-1213.3902723241613,305377.4173252763,54.567952260791614,38.73921810428091,-29.776419718393523,-3120.334736117844,378215.6510635564,73.72659539955576,-418.2521393858785,-3755.4601576257087,480543.5397469873,-1247.1777402936468,-2635.53406851926,612975.1821688218,3844.931482577013,704237.1610994459,520560.765878767,0.21629719390382662,0.056202309074433625,1.0963313563305475,7.783838223824081e7,1.927401848830593e7,-8.988584309880842,-1.266050698623708,0.01783471031554277,-0.01560134635967777,-0.02920081192209345,-1.721100755745776e-7,0.005276085032162838,0.003732365443956116,5.7290449108749435,0.1473641069030534,0.0004924839950395333,0.18391975685893833,0.23875298367730566,6.073002630834416,1.0903493404545601,0.9610290704803648,0.9752838914759279,10.001882675913073,54.567952260791614,6.411492142810047,0.13088963534620995,-0.0007572572727468388,1.0,10.0,0.0,0.0,-20.784039060141257,-0.18243358538063137,-0.055125003080460644,278.2879363737113,-0.5062194506473152,-0.11276019155374367,-3.4817012401142433,-0.10259855922210057,-0.2173497283640491,-0.06400801487990661,-0.019894792998187576,1.7966631982340922,-104.8295686336252,6084.743895603481,-400532.7219118889,0.0006149418853092768,2.0734073676431652,-132.96397791886363,7987.146946966983,-543772.6496981378,1.93818099812917,-170.60645057438524,11080.337075858422,-790838.3267915776,-213.69317056860194,15848.663042680613,-1.198954029335981e6,22858.756113851643,-1.858012075182091e6,-2.8982489989533713e6
0.1432924468728871,-5.854890659458759,35.567506022317424,51.26069608875345,8.556860411520537,0.5090500531487292,-55.73010392327763,73.34156157598633,9.547533662097512,118.42255605574711,4.895517677177254,10.328418855150305,0.12548956623964302,0.4583208937816573,1.828966504222851e8,0.91485201562996,33.80370220658784,100.11904049778289,-1146.8434011408413,353067.74750326236,51.16761714403695,38.74953713575867,-36.33110206403847,-3234.6248733661714,435214.0782197547,73.64024557724468,-450.51405874294323,-3836.932075687985,548800.8680400974,-1332.3765143593387,-2391.4344982511034,692294.429536406,5194.977960881331,776334.9233229259,514595.2673339988,0.21629719521362453,0.05850331385601026,1.0956736616498894,7.78780050128921e7,1.929249845022765e7,-8.296950853625729,-1.2657187130946812,0.020064861456142852,-0.016502091767809507,-0.03126795115121626,-2.1131396803359875e-7,0.0050545653635940555,0.004364651828666412,5.718258616626486,0.15933958772930298,0.0005639177550487158,0.19837054701114956,0.2577087860236684,6.257933036894485,1.152336938420093,1.0224348649537607,0.91485201562996,9.398875870027505,51.16761714403695,6.014989312267353,0.15195944684451074,-0.001173748336405902,1.0,10.0,0.0,0.0,-19.17250531653319,-0.20549021233261353,-0.06410079856532808,246.7058426617685,-0.5926740662061721,-0.1327211731682616,-4.067984930329741,-0.11617828210775356,-0.24594482061692127,-0.06422812254510873,-0.018105853738981513,1.9158062421596178,-118.12795340804077,7119.568612648096,-484407.7622607829,0.005303299393792918,2.1965530637808484,-149.81784566679113,9360.5880005606,-660147.2740488625,1.960207707233241,-191.14531628144562,12999.209314110642,-964790.1754822518,-236.2736218430142,18597.53423521545,-1.4699588609310235e6,26773.075985402535,-2.287216782141193e6,-3.5759942807310214e6
0.14547853356837945,-5.839749744295697,34.22613417714845,50.28774705301145,8.556333236159935,0.5159640080855086,-52.10017674779601,73.33224335534717,9.540854605276575,118.30171439496743,4.894177228094969,10.325231440968087,0.12178428222024508,0.4379130326959863,1.7214851797987008e8,0.887313833091562,33.8167359473255,101.24430512709493,-1099.3059074000487,378133.1672395864,49.61789603577129,38.754505564919555,-39.80143628928034,-3277.485324048139,464950.270548552,73.59585138589613,-466.8437312714494,-3855.9049080275204,583951.1108726787,-1375.0898261143009,-2230.1705390332027,732241.4951257481,5947.623659219936,810297.9021171978,502719.04937905795,0.2162971959407232,0.05963521458927406,1.0953314315993465,7.789771057252672e7,1.9301778271423843e7,-7.985739453764208,-1.265546661340399,0.02120893768836713,-0.016914880730376926,-0.03225334014756843,-2.3308019200602873e-7,0.0049416681107602054,0.00470278513710007,5.71280643597889,0.16538668092756978,0.0006014007515635335,0.20563626456548215,0.2672490618402687,6.345769394762124,1.1829754372981276,1.053087876329667,0.887313833091562,9.124007661844754,49.61789603577129,5.834190697227681,0.16298637892724446,-0.0014274979374703225,1.0,10.0,0.0,0.0,-18.447060352249412,-0.217323037439722,-0.06882362677691782,232.91234888262892,-0.6386599802683637,-0.14339165049752367,-4.3791359844252415,-0.12319606278048906,-0.2607033660624158,-0.06433748138500828,-0.01705235376619639,1.9708579162280047,-124.8747879284934,7664.006260193625,-529838.9042959854,0.007861393267722982,2.251664228657781,-158.35195166571623,10083.615359151465,-723368.3664892372,1.9575501389252006,-201.39934492379305,14008.140974964663,-1.0595940068579582e6,-247.14421371888497,20038.98934481754,-1.6180971425758237e6,28813.13534282901,-2.522257881368814e6,-3.9470631549949744e6
0.14762565868780678,-5.825098548003935,32.97636245812779,49.36397710105744,8.555792801837375,0.5226949368568085,-48.780980616238054,73.32254061391782,9.534100224427032,118.1785263189802,4.892827653388037,10.322013943884569,0.11830349090269718,0.4190295385821136,1.6234972354033014e8,0.8614515581537744,33.82969177783928,102.26380087547635,-1042.1718510162298,403898.0792584605,48.162347867252635,38.75930150576522,-43.38243350941352,-3310.285916050536,495357.6817529179,73.55083701773738,-483.23731726082934,-3859.7991415271663,619563.8500271881,-1417.7074480346746,-2042.7576647871335,772059.0781587701,6749.740894750602,842409.9998208632,484316.93237442727,0.21629719671553102,0.0607511946455797,1.0949819065868776,7.79172390238074e7,1.931103566594521e7,-7.6957864219910155,-1.2653712508213286,0.02236660952630934,-0.017299777843085458,-0.03320049285128823,-2.5627700505946643e-7,0.004827925343107756,0.00505444969671492,5.707337292989859,0.17144853248378503,0.0006398966572829162,0.2128985389114567,0.27679091094817826,6.43038907250544,1.2132681969733827,1.083591303372433,0.8614515581537744,8.865792825115092,48.162347867252635,5.664314937429087,0.17428391899594234,-0.001713593558565863,1.0,10.0,0.0,0.0,-17.770970466801923,-0.2292988105113305,-0.07368078788093596,220.30032067387194,-0.6862967130512807,-0.15448192002168748,-4.700972433459791,-0.13033229604099789,-0.27569741895918787,-0.0644459011287897,-0.01589991701085527,2.022541668150404,-131.64628634960033,8223.757792994515,-577455.2577412524,0.010547552430378072,2.3020686722309174,-166.90403890906674,10827.167141593649,-789752.4437535448,1.9455100637619867,-211.56761931390872,15044.542786093567,-1.159329906416068e6,-257.62668307438685,21516.433766287704,-1.774209706990439e6,30894.32897664308,-2.770178184881159e6,-4.338274268033814e6
0.14973202020467247,-5.810931120034355,31.811310159809068,48.48697208962421,8.555240546901041,0.5292386914616594,-45.74240818838856,73.31247235171104,9.527286923123969,118.05328215446012,4.891472375635756,10.31877416257081,0.11503260300303643,0.40154327634046677,1.5340524558228588e8,0.8371569494278873,33.842525202157084,103.17960518621378,-975.4540930998235,430297.5223918413,46.79489795558961,38.763901191606024,-47.063338517396176,-3332.8204122936077,526347.4325862122,73.50530421106846,-499.6613312847182,-3848.4302768528637,655510.102910674,-1460.1505228662666,-1829.3812754521787,811554.029901837,7599.801077597395,872388.1618353097,459009.4457628082,0.21629719753801505,0.06185002788174312,1.0946259912917755,7.793653638748306e7,1.932024531584575e7,-7.425494143325995,-1.2651928303831494,0.023534789483533686,-0.017655533397774717,-0.03410654142398125,-2.809037360078995e-7,0.00471365149382138,0.005419021290843513,5.701861870401586,0.17751334752411416,0.0006793127059540663,0.2201430874278165,0.28631534845138745,6.511817540640521,1.2431722983823954,1.1138944615104596,0.8371569494278873,8.62314448182787,46.79489795558961,5.504655612004591,0.1858187835593146,-0.0020334852755085264,1.0,10.0,0.0,0.0,-17.140533334632917,-0.24138504720929324,-0.0786594584887284,208.75519115779224,-0.735475310980723,-0.16596884871594308,-5.032728313285936,-0.1375688407933775,-0.29088795398857353,-0.06455316696294516,-0.014653755149341446,2.070707073685914,-138.420186511767,8797.249766253477,-627175.0125361683,0.013352404257992688,2.34760239645228,-175.44433906430783,11589.074446024788,-859188.7749596711,1.9240187824236032,-221.6073582061162,16105.087465288338,-1.2638288095296985e6,-267.65847054550034,23024.523055900387,-1.9380228117677132e6,33007.77889543135,-3.030506676853068e6,-4.74876093727449e6
0.15179187610833506,-5.797267937953735,30.726765887800024,47.656060398611615,8.554679106133547,0.5355794047125165,-42.96291565586058,73.30208137480894,9.5204449397937,117.92653829449547,4.890117484891182,10.315526406976453,0.11196402929560913,0.3853700461459806,1.4524621770133135e8,0.8143736208325658,33.855169690701445,103.99286192445565,-899.4106144878147,457208.2956750797,45.5123892150087,38.76827573742465,-50.82525181545583,-3344.9656459463536,557764.1646813124,73.45945021327937,-516.0495433682566,-3821.8259943494236,691587.874557699,-1502.257843765189,-1590.963592920812,850461.3284171545,8494.036173099135,899917.858868887,426550.48226312705,0.2162971984060125,0.0629284196919196,1.0942653468938286,7.795551413942346e7,1.9329364718664993e7,-7.17388437855622,-1.265012129504714,0.024708039902919567,-0.01798055464233002,-0.03496736561785374,-3.068959302240063e-7,0.004599389801262389,0.0057950186032233566,5.696401695818985,0.18355734984450106,0.000719468970782195,0.22734155353995655,0.29578482026278285,6.589936593432423,1.2725888665186953,1.1438882894107116,0.8143736208325658,8.395496042947595,45.5123892150087,5.354847426769854,0.19753300225574102,-0.002387627618703778,1.0,10.0,0.0,0.0,-16.553490198088653,-0.253524953169001,-0.08373587073281169,198.19495417285884,-0.785973636911563,-0.17780242376812685,-5.372880294300787,-0.14487257000633763,-0.30620465769527283,-0.06465886764296298,-0.013322375616031659,2.1151540885203053,-145.16145861688682,9381.654113619477,-678796.3012547994,0.016260012569943957,2.388073689985087,-183.92716433097843,12365.495563488044,-931397.0108941508,1.8931654844937378,-231.45853218124415,17184.12526492357,-1.3726625884622394e6,-277.16394529256286,24554.636966814887,-2.1088506035830895e6,35140.115379423005,-3.3021094663984305e6,-5.176602931138058e6
0.15576981227220146,-5.7713989292326575,28.773706941693202,46.12199112698673,8.553534299025864,0.5476544856830858,-38.07969983420877,73.28042231198665,9.506731804823751,117.66964877129094,4.887420110025767,10.309033470392343,0.1063767896795996,0.35650944972497906,1.3096817052324e8,0.7729165526366866,33.8797648910739,105.32801613970229,-720.2194388561488,512300.63031780295,43.17837593735977,38.77629624323183,-58.548714472517865,-3338.355047401052,621536.2205145439,73.36715302486502,-548.6096981753551,-3723.717607567341,763674.3464712565,-1585.231707665975,-1041.9741134513029,925873.1162403302,10405.7808914362,946807.7391432178,339357.6540333445,0.216297200275481,0.06502148938909844,1.093533297871009,7.799235820873803e7,1.9347256034635786e7,-6.7207934400747735,-1.2646452147917882,0.027059119671635982,-0.01853697212007204,-0.036547875918723105,-3.6288599955976906e-7,0.004371982759185179,0.006578278875560851,5.68556098713908,0.19554577144303095,0.0008016236564419729,0.2415570465398739,0.31450074877329154,6.736597329784709,1.3298606938443034,1.2028065968338895,0.7729165526366866,7.980957801060788,43.17837593735977,5.0820182265653395,0.22137191968910763,-0.003201755099766795,1.0,10.0,0.0,0.0,-15.495864984453974,-0.27785374633920723,-0.09413042982476146,179.64312647078145,-0.8904477925171321,-0.20240234079519234,-6.075053997111189,-0.15961606500372472,-0.3370767759419498,-0.06486501720013078,-0.010429024009165597,2.1927459453756155,-158.47462435928458,10576.942464364989,-787319.7591418207,0.02234303100105646,2.4537608541845435,-200.62514548160226,13953.21439246384,-1.0835350743159372e6,1.8040093576331355,-250.46511941402508,19384.479313358446,-1.6024000178141012e6,-294.42343697919705,27660.0205216686,-2.4700015371887535e6,39427.584934057646,-3.8764711821915335e6,-6.079597555085611e6
0.1576954275839094,-5.75911278525663,27.89015429333074,45.410955580018644,8.552951160239004,0.5534165243393955,-35.92329372598643,73.26915293991239,9.499857762478081,117.53947354988743,4.886077004683873,10.305786662357777,0.10382163897737741,0.34356891437098774,1.2468739246685357e8,0.7539714905353674,33.891713338068605,105.86088771198115,-617.18424871245,540473.8178483754,42.11162406804733,38.77993917513894,-62.50612588670298,-3319.8175454349657,653865.236968186,73.32069034185412,-564.8007605994604,-3652.541278041169,799619.9812615172,-1626.168870781113,-731.8739616133716,962244.670581249,11422.626131540628,965902.196529453,284110.32471633144,0.2162972012792563,0.06603958255017357,1.0931619453348134,7.801023593413736e7,1.9356031700222977e7,-6.515821699452063,-1.2644588479904466,0.028237070289051414,-0.018769201122614577,-0.03726888139466452,-3.929534420554312e-7,0.004258854967774902,0.0069857265912407745,5.680172911254645,0.2014987047845353,0.0008436154400387949,0.24858474885836504,0.32376061467075934,6.805620359044319,1.3577951026266155,1.2317928026308986,0.7539714905353674,7.791357943554818,42.11162406804733,4.957223394714655,0.23348746438725604,-0.003664754150276144,1.0,10.0,0.0,0.0,-15.017176268254168,-0.29004297923396083,-0.09944624758068378,171.45117567561442,-0.9444121281358004,-0.21516861488783462,-6.436965035672095,-0.1670568012245245,-0.3526331164417627,-0.06496566469664865,-0.008873014594297998,2.22602870672923,-165.0426674755034,11187.401761013012,-844242.8372589201,0.025512071939945574,2.479139826574321,-208.8329689044819,14763.769223098272,-1.1634919547758866e6,1.7459074283620857,-259.60320876753667,20504.189128377133,-1.7233213122159187e6,-302.1397591759787,29231.93249330206,-2.660305579549062e6,41575.749003620476,-4.1790878876158944e6,-6.554233874056908e6
0.16139300439022936,-5.735935872820912,26.29668749423977,44.09963082878646,8.551777873189932,0.5643226267054094,-32.119491423008306,73.2460091864964,9.486229281793882,117.27869284527776,4.883431682747629,10.299364510118982,0.09916689778099287,0.3204214736805071,1.1364756162084305e8,0.7194874979810264,33.91464362980879,106.6728133557695,-387.3405106152566,597376.8564829134,40.16963911057527,38.78641583836161,-70.50778876228395,-3253.720773275736,718578.330592535,73.22819448583428,-596.6706990529395,-3469.111992635851,870331.9303425637,-1706.1575278672199,-50.01782659471532,1.0312017426769906e6,13550.86335306428,994464.8485728005,150788.13227028307,0.21629720340478653,0.06800330249060327,1.0924175316889468,7.804452801419774e7,1.9373051937995452e7,-6.146164691080184,-1.2640843965117732,0.030570571815882318,-0.019139643077617247,-0.038560816699343706,-4.566322121381771e-7,0.004036431742925702,0.007822655548251577,5.669569663593884,0.2132028529621512,0.0009283999658710427,0.26234175700747714,0.34190016077263774,6.934593053257021,1.4118016198627839,1.2882901603967774,0.7194874979810264,7.445907494213126,40.16963911057527,4.72984551486422,0.2578018631827069,-0.004697215787338401,1.0,10.0,0.0,0.0,-14.153462882324648,-0.31418748555696496,-0.11018199561193476,157.0015437264829,-1.0544519807885444,-0.24132034562532223,-7.173374577771522,-0.1819030603321743,-0.38362246471650985,-0.06516027534585964,-0.00559503793076704,2.281287658207787,-177.84322729714305,12418.334325836138,-962047.3392624552,0.03201342721208972,2.514996177037362,-224.76338237893845,16397.10181834296,-1.329251688518241e6,1.6049226395915328,-276.90887070324675,22752.133919508655,-1.9742806801356715e6,-315.51005046300463,32368.918632209872,-3.0555329160335213e6,45814.03930385846,-4.807203561236307e6,-7.53652803093984e6
0.16310336120208124,-5.7253941667670825,25.60240668909588,43.51591570742933,8.551211181047297,0.5692949698595909,-30.497126819419027,73.23461117380369,9.479735536014251,117.15320008693207,4.8821793124020845,10.296311227219867,0.09711899879142603,0.3104152346889479,1.0895503461891682e8,0.7043295856271441,33.92521344741369,106.95330113247577,-266.0408296210743,624962.1260691404,39.31589325666495,38.789154491579424,-74.3887417472751,-3208.7464569313424,749668.5084588206,73.18394957444643,-611.756922374494,-3362.306722437653,903703.1325857365,-1743.760404572125,305.58358668513415,1.0624683423973327e6,14616.258868310395,1.0035209548544071e6,75781.48077982015,0.21629720448236345,0.06891548709824598,1.0920591758442606,7.806033337053068e7,1.9380985460711416e7,-5.985104695619715,-1.2639036089989384,0.031681330585728654,-0.019274801393313928,-0.03911314166248013,-4.889201602948281e-7,0.003931381610344442,0.008235020014266757,5.664550606807625,0.21873811805955246,0.0009694912649785148,0.26882004578195634,0.3504478205821835,6.992678885323753,1.4369398842529946,1.314791429720682,0.7043295856271441,7.293895113223625,39.31589325666495,4.629793751655895,0.2695140620755974,-0.005244960540516618,1.0,10.0,0.0,0.0,-13.77695566569989,-0.3256787538433642,-0.11538565969670525,150.83880602329708,-1.108277860863863,-0.2541688919477634,-7.532850386870576,-0.18901970044926958,-0.39845346403585247,-0.06525082176589286,-0.003947884084216267,2.3027198718629487,-183.83481332537548,13013.948664045427,-1.0204844495214482e6,0.03520751898939042,2.5254686009310388,-232.1866282802048,17186.770197948936,-1.411600683788078e6,1.5259157648839745,-284.76076857991495,23834.59777884419,-2.099053454834313e6,-320.9512315419578,33869.852570674106,-3.252102646068781e6,47817.253461090004,-5.119322981065621e6,-8.023073036055967e6
0.166917888318411,-5.70227627962718,24.143461819294178,42.263032279414695,8.549892330518992,0.5802138506406262,-27.15877481646166,73.20754552792684,9.464824176472867,116.86209235546728,4.879322919621603,10.289315924422716,0.09277362677988982,0.2895514696709591,9.933159742625429e7,0.6722000004548241,33.94861423817994,107.35970409431818,40.781671382680585,689406.7901028271,37.50597925030678,38.79460284453779,-83.45448647165246,-3073.253690832664,821584.4075647048,73.08195104248612,-646.1793742143977,-3070.7924230821864,979356.3335081885,-1828.9649429521135,1195.214889773903,1.130028705517829e6,17184.579037861015,1.0125617266845751e6,-125586.20148595239,0.21629720711979852,0.0709584794908497,1.0912278334158132,7.809533365559188e7,1.9398773554484412e7,-5.646657352892021,-1.2634825486051833,0.03422861518627743,-0.01948620306560817,-0.040229913683101415,-5.679594953475109e-7,0.003692625525940698,0.009215010568497104,5.653096130808926,0.231358976838811,0.001065470052772792,0.28352422047964165,0.36986115500137456,7.1186957498320576,1.4933475510809304,1.3747205308709312,0.6722000004548241,6.971272134509543,37.50597925030678,4.417470447486506,0.2966879911700589,-0.006646060128063205,1.0,10.0,0.0,0.0,-12.985359077742936,-0.35202576563244753,-0.1275398863043028,138.1579238006267,-1.2351863165491388,-0.2846032809975507,-8.378579203198946,-0.20546196968106728,-0.43265834163813743,-0.06545376409587185,2.8702306215140732e-5,2.3403138849505005,-197.31819260266457,14402.24586779739,-1.160280923552461e6,0.04276099235010303,2.53379697171933,-248.80284684017514,19025.285677334963,-1.6088744744234716e6,1.3162691033669984,-301.78591954466566,26342.729089650915,-2.3980942076065615e6,-331.09210919542363,37321.30428038681,-3.7232050991669507e6,52357.25271345292,-5.866310736684449e6,-9.182870336468868e6
0.1690349365129068,-5.689672865923421,23.383465255273578,41.59542126723285,8.549127478758182,0.5861692831755398,-25.45853666283141,73.1915108243336,9.456295082150815,116.69377540147339,4.877701047130448,10.285324292215702,0.09048618111638414,0.2787735549084795,9.444806127670683e7,0.6553079633744339,33.96145527758168,107.45370298639915,233.75875046238315,726933.2132162875,36.55426612493824,38.79719882871757,-88.73037058555722,-2975.9208291267264,862997.7636553164,73.02337085685214,-665.7415434496147,-2875.641354793773,1.0219206771244641e6,-1877.0343806199087,1748.8711366945965,1.1658382519421587e6,18728.21240541039,1.0100442466115361e6,-259576.91028573888,0.2162972087331165,0.07209737049587825,1.0907472372595033,7.81145485857955e7,1.9408679587160494e7,-5.470351461907994,-1.2632379264288898,0.03568329865057653,-0.01954611223023115,-0.040775238155690244,-6.163160760159331e-7,0.003557711552241238,0.009796253098485424,5.646583629628215,0.2385274122645515,0.0011213490606901003,0.2918345741574056,0.3808398639972458,7.1865596462144365,1.5248514792613077,1.408465503568976,0.6553079633744339,6.801392749820906,36.55426612493824,4.305688561577229,0.31239207095942223,-0.0075410005291329995,1.0,10.0,0.0,0.0,-12.572752180552346,-0.3670674429704504,-0.13461559496104097,131.69953043078388,-1.309803501459224,-0.30258661017276234,-8.8746820554457,-0.21492825058714266,-0.4523119900812323,-0.06556689775632019,0.0024184008572951735,2.354705791765548,-204.852595630876,15208.450619219477,-1.2437476178332507e6,0.04721101949499186,2.5289256851015347,-258.0278515293958,20091.367821199743,-1.7268137176624325e6,1.1790010603886407,-310.873342695417,27788.78037302824,-2.5769061222148826e6,-335.3764473586954,39293.27995557837,-4.0047947512835986e6,54906.077855369134,-6.31195882153802e6,-9.871473084334183e6
0.17124003931986584,-5.6767119735151,22.626906775595156,40.92000625064048,8.548305771294567,0.5922908729975531,-23.79293032454837,73.17401340880326,9.447220817072171,116.51328500574363,4.875984881410351,10.281084903624237,0.08819184293848528,0.26810813797903127,8.967629798546655e7,0.6383822301289507,33.97468451246244,107.45116581803438,452.8465544908367,767369.4113381255,35.600537315267836,38.79955103613746,-94.41092250447319,-2856.8023305026863,907239.1766912239,72.96086759466746,-686.4605864641848,-2645.782784281802,1.0665586896644165e6,-1927.6813089099312,2372.9081700413963,1.201520435988931e6,20428.655318382596,1.0009479567553303e6,-417637.5721324553,0.21629721053557535,0.07328739070008183,1.0902320367223266,7.813435232835063e7,1.941900444033913e7,-5.294841113300068,-1.2629745893457471,0.03722891991115302,-0.019561867855049223,-0.04128189712343017,-6.703487345658334e-7,0.0034155873660123917,0.010431176074444985,5.639682448694516,0.24611799308609927,0.001181553385725224,0.30060167859515957,0.39242685089216045,7.255693457724334,1.5578106700385743,1.4439757479872481,0.6383822301289507,6.6309623109443026,35.600537315267836,4.1935624466403025,0.3292175217870373,-0.008571118029425024,1.0,10.0,0.0,0.0,-12.161824241320947,-0.38304535262555084,-0.14223855469826785,125.37263817557442,-1.3907730502891793,-0.32217303730021096,-9.412092650537144,-0.22504777423829292,-0.47328974423717296,-0.0656850435426753,0.005047767410296502,2.3644690929455887,-212.72187502491158,16075.22636324515,-1.3353439510418468e6,0.05204307290464016,2.5162134091562587,-267.6111099951785,21236.067140782114,-1.856350148907331e6,1.0193555814564317,-320.00415277363015,29334.17181843474,-2.77327929866649e6,-338.68848132048646,41385.08807537767,-4.313867984588747e6,57570.6128704904,-6.800258663358212e6,-1.0622948916322771e7
0.17582669861649075,-5.650279441426861,21.159157126461714,39.57679520782794,8.54651460714108,0.6047495144553365,-20.63995367972214,73.13492254027469,9.427731254721174,116.12080579557885,4.872330935446672,10.272004345689666,0.08368836960901896,0.24760503517219148,8.06788427490572e7,0.6052181178669065,34.001601752890146,107.11622535512846,970.7407265381977,855926.1021876156,33.73143780775979,38.80320287344981,-106.82974405309527,-2547.741952192874,1.0027350241091629e6,72.82605202369096,-730.6613602229311,-2076.323219104451,1.159867944623393e6,-2034.8620410751093,3832.1695334422307,1.269155643705393e6,24278.045416234105,957989.0176853273,-812985.3746161871,0.21629721471623056,0.07577471699793932,1.0891125634760142,7.817466852958332e7,1.944043268597939e7,-4.954334367169488,-1.2623980549044163,0.04054088505905354,-0.019431131762114088,-0.042117894354882585,-7.956987908004488e-7,0.0031156442378872753,0.011852459165023276,5.624943263206039,0.26231007851862737,0.0013133726121357999,0.3191914776004145,0.41701045154174116,7.394502549645741,1.6268234461093765,1.5189975606612887,0.6052181178669065,6.296295347455981,33.73143780775979,3.97345830196821,0.3657267511513588,-0.01106819788391896,1.0,10.0,0.0,0.0,-11.364009560700941,-0.41726677998473605,-0.15892880729751305,113.39546955346887,-1.5700625392697791,-0.3658006376278976,-10.598787411523187,-0.24694751291823014,-0.5185720280234849,-0.0659315396654009,0.010980520678704746,2.3665762331865663,-229.09554974916693,17966.01020273123,-1.541793282206303e6,0.06274098249095861,2.4632700219891652,-287.35688460581224,23727.045685214827,-2.148645999589504e6,0.6299949260826033,-337.67621294899686,32668.939406493533,-3.216125697914188e6,-341.3273829494966,45839.06823338469,-5.009911769328067e6,63094.64621284391,-7.896249128469815e6,-1.2297368983764261e7
0.1781716146630467,-5.63703107126994,20.45980504540856,38.920468060531874,8.54555608055922,0.610971650123866,-19.17482678983982,73.11348036530197,9.417450798113608,115.91118258234779,4.870420751436111,10.267227545469677,0.08151654239926305,0.23792643698735363,7.65147007186972e7,0.5892571052567303,34.014985391205904,106.77260021762467,1269.6022047218999,903539.1404374483,32.831695835663524,38.80437658685692,-113.4917826508314,-2356.002653935503,1.053283192889711e6,72.75465486104697,-753.825344276779,-1735.2080868085122,1.207506279924889e6,-2090.584011991089,4665.689750681531,1.2995582437192283e6,26414.004976567103,921861.4371184696,-1.0532654744371723e6,0.21629721709721397,0.07705252761576577,1.088515260037339,7.819471953230768e7,1.9451324355751254e7,-4.792082222058955,-1.2620878100695254,0.04228340326438039,-0.019273041031433402,-0.04242230211943815,-8.671034023599855e-7,0.002960572620138809,0.012633859687625202,5.6172075733836175,0.2707977308971204,0.0013842243398810442,0.3288751684351381,0.42982304891802514,7.4629114869267035,1.6623365029134474,1.557944877602142,0.5892571052567303,6.1348251029618295,32.831695835663524,3.867307526700639,0.3851699693278975,-0.012549242825041048,1.0,10.0,0.0,0.0,-10.983553962931182,-0.435261876438138,-0.1679006385066379,107.8295499198178,-1.6675257068049083,-0.3896608238141189,-11.242067285440442,-0.2585891131025556,-0.5425778116846409,-0.06605782375666278,0.014258009759310138,2.3575653714980422,-237.43338818159694,18978.106269927157,-1.6560259201747966e6,0.06854937567058944,2.4215609189023204,-297.2957249473499,25056.5663988009,-2.3105304432296595e6,0.39954832815990204,-345.89573277684804,34431.82576533986,-3.461137101380374e6,-340.1863486956801,48157.548363431044,-5.394282065685871e6,65879.84929015077,-8.49905370359284e6,-1.3210649989154648e7
0.180520691700965,-5.62393287774508,19.79117026799107,38.2824396777644,8.544566847037954,0.6171020876331748,-17.797019545885657,73.09097717309672,9.406940648520791,115.6950606376606,4.86847990785587,10.262352972177744,0.07942328172943741,0.22872980869461054,7.260908955795781e7,0.5738968684269397,34.02809278175506,106.31138145028578,1593.2464610273362,952832.8562668957,31.965689093991962,38.80505260730563,-120.37637474801855,-2139.84886126831,1.1050255667010536e6,72.68148312000847,-777.4073326339093,-1358.0284748214979,1.2549573423011163e6,-2147.0111968978035,5562.240254558936,1.326640837389543e6,28670.92031656174,874885.0054044339,-1.3223168705340764e6,0.2162972196611999,0.07833671123159826,1.0878999650873775,7.821435274543932e7,1.9462164911138535e7,-4.636949717004089,-1.2617661754695209,0.04406149060244255,-0.019048658328810884,-0.0426373760336104,-9.440071256781598e-7,0.0028044511892833146,0.013455382063138125,5.60932256187556,0.2794417577472799,0.0014575559416201277,0.33869439433076565,0.4428187676416792,7.529740617529848,1.6980639978228955,1.5973542936329304,0.5738968684269397,5.979142467868476,31.965689093991962,3.7649965937764684,0.4051672784351308,-0.014185868232877819,1.0,10.0,0.0,0.0,-10.619596097538373,-0.4536168021690843,-0.17718845889714122,102.59500944077337,-1.7691833605448721,-0.41465232467699326,-11.911726429271926,-0.27055455106226495,-0.5672030762047838,-0.06618442757977569,0.01770864656122436,2.341291266531124,-245.73786709058305,20022.436228909406,-1.7766111815302987e6,0.074598885991465,2.36928940743051,-307.1045172672013,26425.30294234548,-2.4815021074760472e6,0.14638230108108058,-353.48606782123477,36233.43663301751,-3.719641153653588e6,-337.1589416522248,50498.77754499479,-5.799150619686845e6,68621.35604142197,-9.131968210732639e6,-1.4163363327066494e7
0.1851691329842269,-5.598508644640641,18.55523599655727,37.07415981941307,8.542523966047474,0.6289219808910548,-15.31064571700271,73.0433280330307,9.385529421148899,115.2492150132919,4.864562748650921,10.252449396585678,0.0755076309049188,0.21188218825199798,6.558802818222699e7,0.5452353805027501,34.05301881334894,105.05421700177972,2308.5483732782873,1.0551060361703085e6,30.349379855943535,38.804836657956315,-134.61563626184105,-1637.638527585889,1.2104494803649853e6,72.53193525419091,-825.1604015097178,-502.61129617629376,1.3473211376622927e6,-2260.3926813500143,7524.13410168134,1.3685612822002415e6,33491.44055305567,746417.9725151649,-1.9459914310594448e6,0.21629722530522574,0.08088977330192054,1.0866325535393389,7.825164305585895e7,1.9483324747682456e7,-4.3501712025962895,-1.2610967528564816,0.047672905796845744,-0.01839768009340837,-0.042778713844134474,-1.1133293758024374e-6,0.0024945256039876477,0.015200034214774194,5.593320560499174,0.29696104736592954,0.0016096098526784993,0.3584632395807619,0.46899158517072637,7.6570699860859515,1.769197848105695,1.6764707365363527,0.5452353805027501,5.687760932015966,30.349379855943535,3.5736207360912617,0.446245141229847,-0.01792117612587117,1.0,10.0,0.0,0.0,-9.946226338295347,-0.4908722584455478,-0.19645862388471172,93.14756507131325,-1.982450899793596,-0.4674177227385226,-13.312456251958295,-0.29512973472202675,-0.617623667428508,-0.06643500927521974,0.025034542644725776,2.286525495043878,-261.94978674458775,22177.2435820404,-2.0341237773510134e6,0.08725219025546668,2.2332845461987922,-325.94905143889866,29238.381929407333,-2.846808789395415e6,-0.4233886571315951,-366.3249496899769,39890.7122196412,-4.27088201517638e6,-325.0046715723484,55155.058140988054,-6.659877328631358e6,73829.633089952,-1.0470004201904219e7,-1.6155419880509699e7
0.18742973484375272,-5.586374256735195,17.992959321899747,36.511221101468195,8.541489654158744,0.6345168864016779,-14.206021755590264,73.01861027746867,9.374827568985094,115.02362719007823,4.862622886623513,10.247512330289739,0.07370491120125738,0.20428515967757957,6.2480570126786694e7,0.5320759227978666,34.064596483557395,104.27796618686295,2693.923325605827,1.107120195922378e6,29.607093548410436,38.803951185311995,-141.83283395738232,-1356.0317783191529,1.263058542152309e6,72.45698503780712,-848.8939863309387,-32.21446729055889,1.3911311725426083e6,-2316.3253556093173,8571.187445719586,1.3824819497163675e6,36009.82540597947,665055.7536200999,-2.2968909466718636e6,0.21629722834545242,0.08213695054846683,1.085992336316214,7.826892000933452e7,1.949343391981543e7,-4.219689801646774,-1.2607549055986755,0.049472353127053004,-0.017975894255538596,-0.04270185311673844,-1.2045557980709704e-6,0.0023439976533340496,0.016107881381400842,5.585347697083888,0.3056783892871995,0.0016868787479054112,0.3682341605366067,0.4819306599196463,7.716681166224226,1.8039949089137042,1.715475408823047,0.5320759227978666,5.553532040652391,29.607093548410436,3.485520188852519,0.46693207242259616,-0.019999108161632598,1.0,10.0,0.0,0.0,-9.639588538751571,-0.5094226018602181,-0.2062603596291231,88.94960395921987,-2.0920865632334773,-0.4947149541923796,-14.030440319683535,-0.30751356863555723,-0.642950810717428,-0.06655679489697437,0.0288379053864339,2.2485019619796742,-269.6887479385638,23266.634329161694,-2.1687781653884873e6,0.09373368793081041,2.1507395252205015,-334.7778717215525,30654.343630981508,-3.0378878003615933e6,-0.734912589137705,-371.3821502563005,41706.75494086799,-4.558534220222096e6,-315.8365760422075,57414.19779947609,-7.107450013073664e6,76220.61355054374,-1.1161460661618385e7,-1.7172446982182525e7
0.18968699983595955,-5.574402939939068,17.455000371864337,35.9643737481408,8.540430334981979,0.6400010228416585,-13.165039782740193,72.99288954182121,9.36395618541934,114.79262802382009,4.860664308162122,10.242505566257625,0.07196678752325664,0.19705773344316574,5.955917542279149e7,0.5194125357941757,34.0757649258001,103.3956933164016,3104.2277948386445,1.1605470221772941e6,28.89266775924809,38.802537373283435,-149.22798806110058,-1049.4166731180776,1.3163827182586638e6,72.38073704970044,-872.917880950635,474.27339951718875,1.4338989273918765e6,-2372.672064024037,9679.101267725217,1.3915756035148175e6,38640.50202626162,570244.075828393,-2.6808758800185784e6,0.21629723158886935,0.0833858629262466,1.0853375515294341,7.828553982679167e7,1.9503382762528244e7,-4.094840715765457,-1.260402615457916,0.051296389945354404,-0.017482264084967156,-0.042524160705342706,-1.3018924183644802e-6,0.002194281354362171,0.017054640752938516,5.577262458115577,0.3145108168878783,0.001766189968806078,0.37808968013914146,0.49498276381379896,7.774728711467085,1.8388712184449936,1.7547589369609335,0.5194125357941757,5.42405920400917,28.89266775924809,3.40058292262471,0.48804336869686,-0.022260281075133698,1.0,10.0,0.0,0.0,-9.346020393171802,-0.5282175393144455,-0.21633011160091856,84.99294118565865,-2.2054932969564915,-0.523070556787703,-14.771680912373412,-0.3201627084760984,-0.6687640725938999,-0.06667829070614822,0.03279380656022446,2.202741594226791,-277.29568449853093,24380.812652285676,-2.309605843975678e6,0.10041989272979597,2.057116056295796,-343.33176061613017,32097.81633507867,-3.2377408633793443e6,-1.0693578335064746,-375.5639880618992,43539.7123393034,-4.858836840406179e6,-304.3563391207904,59654.93149417946,-7.573448743052054e6,78489.02614497991,-1.1878051253345931e7,-1.8217010922349088e7
0.19406827861675865,-5.551568235634626,16.47324297501668,34.944320564612305,8.538298983377496,0.650346585038069,-11.306104020947279,72.9399187249613,9.342336923451393,114.32784488940518,4.856804537848448,10.232573433066946,0.06875878869975065,0.18397491913581107,5.436016072710132e7,0.4961117513460914,34.09622592750151,101.37929542642104,3976.085695444857,1.2684967869014624e6,27.577771125640204,38.798234421328424,-164.11245213774322,-379.02928641951104,1.4218962152825398e6,72.22885997424667,-920.4520543848338,1565.6085968718996,1.5133713505268106e6,-2483.3945527952874,12011.922070217153,1.3938102730139054e6,44083.2679027427,343931.28928255325,-3.5292718603408397e6,0.21629723852010296,0.08581996281758154,1.0840226216011435,7.831579469993368e7,1.9522201458397705e7,-3.866960617110288,-1.2596867588805964,0.054911848838921945,-0.01630700553821362,-0.04187511442253246,-1.5099435199588777e-6,0.0019067578432120091,0.019011149581186243,5.561216740406742,0.33201624730505325,0.0019262220415828658,0.3974913400320929,0.5206772913651122,7.883280444982804,1.9069324142231872,1.8319397757121727,0.4961117513460914,5.184942139362162,27.577771125640204,3.2438402942165867,0.5302920133629718,-0.02722651396700276,1.0,10.0,0.0,0.0,-8.80973274365866,-0.5654446787414649,-0.23668445965213508,77.92553179012886,-2.437003872065433,-0.5813238680553343,-16.28048983412816,-0.34552660453198014,-0.7203506192472421,-0.06691364504240872,0.040925616145383426,2.0907240465163746,-291.6427168116702,26616.412236012133,-2.6017017084403113e6,0.11400854732444121,1.8421151327351821,-359.06452387377334,34978.5880586783,-3.652227045558716e6,-1.7876375033254763,-380.9373136890153,47138.275034081016,-5.47967329976573e6,-274.86966906206413,63925.701184171856,-8.532464717305053e6,82472.78360603393,-1.3341458057237878e7,-2.0318578313147474e7
0.19816520418130248,-5.530677237052321,15.623714048898528,34.03696480154869,8.53621681202267,0.6596543170903054,-9.741153063839189,72.88662836713026,9.321517305782438,113.87358494667846,4.853130459969388,10.22303807169041,0.06594225525211077,0.1727703088974877,5.000222736011413e7,0.4757427885474285,34.11377006867487,99.13365171958074,4885.394651049096,1.3745135702284493e6,26.427906414364998,38.792290024237964,-178.653400640155,341.5646100054983,1.522581045290476e6,72.08241838842015,-965.9465996986827,2719.980125228082,1.5823172889709508e6,-2588.460546769659,14417.061128566249,1.3749103511272576e6,49582.47443238467,76429.31288876236,-4.45652315477957e6,0.21629724582749618,0.08810774575136128,1.0827408650513162,7.834139646851476e7,1.953909830827738e7,-3.6697255466416596,-1.2589778350847909,0.05837844298128299,-0.014933631606396137,-0.04088161069558284,-1.7293390191371462e-6,0.0016437156555100705,0.020988522982214014,5.5457939194858215,0.3488132315139222,0.002083026975673405,0.41594441431477397,0.5451111550207268,7.980002474698865,1.9710096406958797,1.905184759655457,0.4757427885474285,4.974820655508178,26.427906414364998,3.1062594248276323,0.5712813968849366,-0.03263007577779599,1.0,10.0,0.0,0.0,-8.345046544131169,-0.6011059949562376,-0.2566889731848154,71.97339215423514,-2.6673311246481823,-0.639755435363397,-17.77601844499283,-0.37022013006730825,-0.7703482004632806,-0.06713297431665008,0.049074492329842775,1.9568898364336866,-304.4503141979894,28790.32705898145,-2.898023366333759e6,0.12744413365980325,1.5994218998690386,-372.5535824970756,37757.99968223859,-4.0725402034150427e6,-2.5453413710710273,-382.2851559779109,50528.15196902898,-6.106281006787393e6,-237.84327099458318,67769.93802032803,-9.49394650124222e6,85573.31799896865,-1.4792277304760516e7,-2.2356867660976373e7
0.20039434282932528,-5.519491144992615,15.187079532276906,33.56105498090287,8.535048030663901,0.6645661943178804,-8.952943485294712,72.8560607108997,9.309950790281938,113.61844393486415,4.851106968633322,10.217752506519115,0.06447875878602201,0.16705508221781437,4.781422471389432e7,0.4651964161280133,34.12261797455187,97.76686174175886,5419.887628067218,1.4342545073117798e6,25.832371632431453,38.7882561303918,-186.81299830416586,773.194136205186,1.5780172892280824e6,72.00103933310474,-991.1101014324676,3404.1787105826625,1.617164036491495e6,-2646.2116232247404,15818.732951730713,1.3550138589021151e6,52743.6616889134,-94064.69773131439,-5.019917452789226e6,0.2162972501674161,0.0893571496040062,1.0820224659336313,7.835411234731098e7,1.9547960735322993e7,-3.568330344016488,-1.258575566102275,0.06029786930537149,-0.014068868639590643,-0.040174666038850435,-1.8596624700246266e-6,0.0015038908619130428,0.022126810698226945,5.537233580206828,0.35812412177515957,0.002171191481323097,0.42610478018987397,0.5585608244707075,8.030739792365223,2.0060486848966317,1.9454559169233157,0.4651964161280133,4.865564523185432,25.832371632431453,3.034788058802049,0.594170823327764,-0.035908541705645794,1.0,10.0,0.0,0.0,-8.105955636786964,-0.6208378509928658,-0.267969488019285,68.97439859781224,-2.7983627745115753,-0.6732031428211509,-18.62444168313987,-0.3840546337170167,-0.7982610488239102,-0.0672519376329461,0.05373068055508688,1.8717087858166814,-311.126536681776,30005.26755438702,-3.0689591336927167e6,0.13504988447554467,1.449704406793322,-379.3198168242775,39301.05072982985,-4.314876684320173e6,-2.9939330774231476,-381.3580651732754,52372.054463079454,-6.46611298154035e6,-213.5037651364638,69776.46917298151,-1.0042952071907118e7,86952.58712282465,-1.5612859712195754e7,-2.348813224217955e7
0.2027879489242022,-5.507617437909578,14.737019848466216,33.06333524936877,8.53376509160104,0.6697185071487007,-8.152190216366884,72.82197456431943,9.29734793974588,113.33822169881579,4.848916204007415,10.212002657619832,0.06295822550095832,0.16119614755611256,4.5596381259810396e7,0.4542693349288508,34.131538873593506,96.18635465290974,6025.97878378512,1.5000152665421814e6,25.215200347281318,38.78328732571579,-195.76583118201356,1268.6370556507989,1.6379438984991568e6,71.9123877677693,-1018.442315842187,4183.940701916049,1.6521626881100808e6,-2708.658985677965,17398.116573706746,1.3253792832927294e6,56272.29195754221,-298208.7876754678,-5.674041278612221e6,0.21629725513251202,0.09070228861542436,1.0812347218890643,7.836673451457976e7,1.9557186766544387e7,-3.4637987933267556,-1.2581303206703431,0.062383988857800984,-0.013044187645446131,-0.039278998838544674,-2.008777772494999e-6,0.0013569731903283156,0.023399555169237043,5.527910014659251,0.3682553043885085,0.0022680480148395813,0.43710503747902885,0.5731179854351433,8.083774192747079,2.043810531735635,1.9890160373025565,0.4542693349288508,4.751991577125701,25.215200347281318,2.960546129469315,0.6192002724365729,-0.03971461039932499,1.0,10.0,0.0,0.0,-7.859314681650005,-0.642272789510018,-0.28039410465625086,65.92672532123693,-2.943597570960346,-0.7104478100475605,-19.562886984981922,-0.39922459970557345,-0.828786753738875,-0.0673793467937031,0.05890560196758757,1.7701940508204803,-318.0361460488963,31333.78270464429,-3.260294123520747e6,0.14344824505756254,1.2745972409218298,-386.08487153054523,40979.264878187125,-4.5859950283475695e6,-3.505005149771861,-378.9488641435858,54344.1669245328,-6.867368023911392e6,-183.84373648223604,71847.32289472815,-1.0652326549645487e7,88154.99401708889,-1.651663375625256e7,-2.4714691827134006e7
0.2078658266812442,-5.482885476884763,13.842189552636869,32.0507630341423,8.530948573262778,0.6802218558522253,-6.596111736850824,72.74522190184234,9.27000105157008,112.7223297910019,4.844211417564376,10.199557946737835,0.059896030766756474,0.14964708528511575,4.130156988115034e7,0.43236869596925115,34.14835928564526,92.44965550407268,7425.725132046477,1.6450422810684051e6,23.97775375746847,38.77053430620363,-215.40131930948667,2432.7150355662648,1.7659935398432806e6,71.72024070786341,-1077.4591064308024,5996.522601418479,1.7168108454264603e6,-2842.5404319976647,21007.906178855363,1.2312671343013337e6,64223.35832887307,-809443.5440477289,-7.241906448446022e6,0.21629726678987468,0.09356782215664129,1.079508109607007,7.838966655671789e7,1.957564586022101e7,-3.25589483765829,-1.2571389716432375,0.06689164741409628,-0.010525892322656426,-0.03688777071733915,-2.3589469903023988e-6,0.0010589421189555173,0.02627838441565568,5.507682653230471,0.39019959121439296,0.0024808089843370486,0.46073555601821825,0.6043689146890555,8.19145403994994,2.1243937656469467,2.0824706652144522,0.43236869596925115,4.523071052783777,23.97775375746847,2.81108654701071,0.6738104520554273,-0.048849873470045366,1.0,10.0,0.0,0.0,-7.368269221839774,-0.6885539643062325,-0.30782508745693415,60.00080924407462,-3.2674514832362345,-0.7941338015467907,-21.64841088963055,-0.43249387512898635,-0.8954321016533602,-0.06764838108616301,0.0704870936455905,1.5190657247647925,-331.68946416671395,34228.80290328539,-3.693467788736989e6,0.16205681447265535,0.8521290559781458,-398.5212677676152,44600.590026380116,-5.199136325775243e6,-4.693282041105501,-368.5533804962248,58470.1002494271,-7.769453346767586e6,-107.9138859970625,75883.51741506456,-1.2010778110016841e7,89598.053611195,-1.8502937168538664e7,-2.733219781438893e7
0.21048694388918354,-5.470354657490845,13.409892786165766,31.549928873324948,8.529444795020531,0.6854116474434543,-5.861920615546971,72.70318144537774,9.255569449827918,112.39305251026232,4.8417548344231225,10.193007352911026,0.05839663106575271,0.14411706814733938,3.928242560746276e7,0.4217028382729075,34.15586081201985,90.31845909107807,8210.876831391026,1.7228361097698777e6,23.374840414323653,38.76276528467318,-225.8712980756542,3095.5406502329715,1.8323184059861028e6,71.61904680589747,-1108.4515476312376,7018.359862725305,1.7443256264514744e6,-2912.3450066015316,23011.379485028196,1.1644162218866278e6,68577.56536217246,-1.1182714913474151e6,-8.153631266766946e6,0.21629727345104716,0.09505314770839048,1.0785876970008137,7.839928657981871e7,1.958451572860132e7,-3.155415009370348,-1.2566017064872215,0.06925993485027043,-0.009034453296741483,-0.03537957644734348,-2.5590742277911686e-6,0.0009138770115444298,0.027862626459158258,5.497005296656755,0.4017639005505539,0.0025943725881606254,0.4730811831363245,0.6206815741671761,8.24453965456127,2.166244085038352,2.131240560013353,0.4217028382729075,4.410877243418356,23.374840414323653,2.737936544506089,0.7027844991093575,-0.05417678261183478,1.0,10.0,0.0,0.0,-7.130693363854876,-0.7128521670905891,-0.3225573106499166,57.20282786566408,-3.443099250197342,-0.8398819111427933,-22.775593856580507,-0.4502501336015322,-0.930831858802678,-0.06778653056361574,0.07678749616034389,1.3696892276348083,-338.136902945074,35760.65174567759,-3.9318369807154406e6,0.17208260615945095,0.6059440006222281,-403.8085660147898,46495.124463734,-5.536082930964492e6,-5.363832745688384,-360.1273628485033,60550.66889087436,-8.261874351966299e6,-61.276283780623594,77735.62976277857,-1.2745199418335803e7,89663.91691805184,-1.955925251535724e7,-2.8675659674807042e7
0.21577463234090183,-5.445543790206364,12.59364677435583,30.581884821099134,8.526309057344209,0.6953882196071078,-4.507742255034976,72.61319684643844,9.225827085557267,111.70534576109853,4.836747087402218,10.179541447870267,0.055526314632368665,0.13376731653784485,3.55711090241639e7,0.40140760127742553,34.16839365577597,85.60395417651758,9929.825375239414,1.8858536870202222e6,22.227041018194146,38.744626738726915,-247.66597021250152,4565.72132758737,1.9658630419492961e6,71.41118957806712,-1172.0144496369207,9263.292524338614,1.7856113726676756e6,-3054.4786116976065,27348.930216315475,987108.9971277773,77885.1918470008,-1.8436827026218819e6,-1.0223137647638338e7,0.2162972883536364,0.09806197242642281,1.076671457903008,7.841363399706694e7,1.96008654687853e7,-2.965600812708388,-1.2554631772675908,0.07411783449347151,-0.005606552587535516,-0.031735741364026473,-3.0068798455468466e-6,0.0006437249548305479,0.03127042125039183,5.474981447297305,0.4255751849772667,0.002830797565877381,0.49827004202486763,0.6539252579817975,8.3466459022949,2.25120855705063,2.2306538700783247,0.40140760127742553,4.195897554503918,22.227041018194146,2.597978800472245,0.7628139193256014,-0.06632294646341197,1.0,10.0,0.0,0.0,-6.681406436210105,-0.7626615841980726,-0.353469842508112,52.03759846523511,-3.815273308398136,-0.9376315928914731,-25.155218728374713,-0.487294036497537,-1.0043028670643954,-0.06806362917312805,0.0901689534132119,1.0255184376884772,-349.7206998579016,38918.81402305966,-4.44386046785141e6,0.19317681219895907,0.048423175545655076,-411.81598866489077,50348.033625439646,-6.2585681194016235e6,-6.83989860654742,-336.0991305466471,64592.21828099797,-9.30936498575086e6,49.6813906508661,80872.78003954764,-1.428948711178379e7,88131.43091247848,-2.1736074083405193e7,-3.132069424174647e7
0.21840621156676118,-5.4334215997042286,12.213240522060493,30.120091144198714,8.524698133081083,0.7001026970704068,-3.8913064932328805,72.56577319692627,9.210721732001158,111.35146087593756,4.834231313569549,10.172719275900343,0.05416967765780474,0.128986408355392,3.3887458903119616e7,0.3918779490691602,34.17327767246849,83.0521794864487,10854.68304151208,1.970021781921462e6,21.687798649083955,38.73437479288898,-258.84010327307476,5365.497178229823,2.0318936805069952e6,71.30608634658311,-1204.1444919857383,10473.837452138794,1.798194177354017e6,-3125.8181298628833,29657.025002136877,875793.1329394904,82780.31272507833,-2.259605521672406e6,-1.1375290266659297e7,0.2162972965566114,0.0995654320848881,1.0756885846806363,7.841806262719715e7,1.960815948961421e7,-2.877089231017524,-1.2548686083283322,0.07657317883322817,-0.0036826106525133795,-0.0296089671198025,-3.2534048255821104e-6,0.0005223396476274083,0.0330752611511641,5.463781946935733,0.4376619729522778,0.002951918051756478,0.5109379006153841,0.6706203292568853,8.39505296646983,2.293767698546789,2.2806123193369587,0.3918779490691602,4.094188821125708,21.687798649083955,2.531868241727695,0.793457897687808,-0.07312228013875874,1.0,10.0,0.0,0.0,-6.471670489355577,-0.7878237995824782,-0.3694510603805963,49.68392139687806,-4.009483414242951,-0.9890720372832658,-26.39243378206622,-0.5063465458838731,-1.0418896792598327,-0.06820071712145803,0.09716474842673478,0.8321260495251699,-354.7026082712672,40520.027554426924,-4.71434685294685e6,0.20410709253254183,-0.26043561244575464,-414.3455142467696,52271.46802729435,-6.639446327549268e6,-7.637920872437271,-320.3487534499383,66502.33830918322,-9.856781717679676e6,113.9173191155184,82082.99759348558,-1.5086163653121829e7,86426.39636971604,-2.2833410470913626e7,-3.2581539100992255e7
0.2209871629632315,-5.421673670718819,11.855637851168902,29.679418050102974,8.52308605593398,0.704561491460131,-3.3205284520450165,72.51751899735778,9.195717890079797,110.99692018270633,4.831750236985973,10.16595356807176,0.05288248126654407,0.12451765427648505,3.233186531297136e7,0.38287765440986127,34.17715951923031,80.41757539025517,11807.844458018522,2.0545406748767733e6,21.17831360946788,38.72353588290818,-270.00540818365846,6194.957788121217,2.096174692349592e6,71.20206649509016,-1235.9621656122163,11722.408930514213,1.8048125023848515e6,-3196.140750530477,32018.278779656972,750453.5661372779,87752.04328408702,-2.7055163368937816e6,-1.2589049470445959e7,0.21629730514753592,0.10104375444929667,1.0747060631146608,7.842053173701596e7,1.9614721207273573e7,-2.7938486719614986,-1.2542669967807685,0.07900409990305532,-0.001649116585233817,-0.02731204021125757,-3.5116092842361703e-6,0.0004129749019074546,0.03491771484879465,5.4526455662187265,0.44966620929356726,0.003072800123897381,0.523441057867744,0.6870802024594999,8.441020557738883,2.335689222041329,2.329900966580422,0.38287765440986127,3.997623650448631,21.17831360946788,2.469168757248801,0.823997429667388,-0.08031598735771657,1.0,10.0,0.0,0.0,-6.274284005474972,-0.8127294445656263,-0.3855115589272045,47.502906147618575,-4.205820089835894,-1.0413719848899434,-27.64014569773761,-0.5254352751196558,-1.079411219367946,-0.06833463377377574,0.10424396094277635,0.6276965808508803,-359.0347075474236,42106.40528630464,-4.989781769031224e6,0.21510560647280402,-0.5842908014899777,-415.80049249446813,54155.10220015219,-7.026677057068851e6,-8.462780657441888,-302.2623234402511,68293.98991794352,-1.0409782363240276e7,183.13729100313418,83007.29815000785,-1.5883257818376252e7,84069.03367465931,-2.3912103072275996e7,-3.3765654045752525e7
0.22599529749947903,-5.399264092878906,11.202531697815008,28.85720404733354,8.5198680213632,0.7127387367417604,-2.3003534646951684,72.41885795020134,9.166088064187905,110.28800634469923,4.826901057059381,10.152621973784235,0.050499548895775605,0.11642230971858347,2.955978949282449e7,0.36633419894917074,34.18203899170462,74.93372151985315,13791.151826936995,2.2241542462449004e6,20.24125683839556,38.70031834034093,-292.239282138103,7934.715295017254,2.2189911825866136e6,70.99795020229583,-1298.5263610852585,14321.177108787742,1.7998403100326797e6,-3333.5108246901773,36878.52456241296,457972.71525797754,97884.35422267814,-3.68529483783332e6,-1.519463394380631e7,0.21629732347118494,0.10392273962878475,1.072747978452135,7.84196836342954e7,1.9625648258826565e7,-2.6417188138693994,-1.253046211863658,0.0837814460941752,0.002727141552171056,-0.022234345741966755,-4.06238495829063e-6,0.00023175517970129222,0.038702758383831665,5.430610965034437,0.4733756626817608,0.003312843479580021,0.5479087579923978,0.7192311320384533,8.526085198605594,2.4175618750988543,2.4263085908443034,0.36633419894917074,3.818689297786962,20.24125683839556,2.353175334747714,0.884600001370133,-0.09586897427249999,1.0,10.0,0.0,0.0,-5.913174819533493,-0.8616648615867292,-0.4177728917007488,43.5997973597584,-4.603523937407111,-1.1482108944875078,-30.158451953002505,-0.5636279741021514,-1.1540747905503006,-0.06859299604176416,0.11859963009955657,0.18798987357188218,-365.7401539583554,45220.625001812194,-5.5528697539487695e6,0.23723351469019605,-1.2737091516629921,-415.48114366028926,57782.41335138226,-7.81620992659351e6,-10.186013353398751,-259.16719968152836,71491.05521714625,-1.152571641913107e7,336.16399511828445,83952.27488884842,-1.746645970283018e7,77332.71859167986,-2.599122981401202e7,-3.58631294617331e7
0.2306790990347924,-5.378750721363466,10.636582807765725,28.12524724244563,8.516752138664206,0.7198072329634595,-1.4402222933983457,72.32043636865127,9.137786686446109,109.60018395870415,4.822329559701768,10.139922178126422,0.0483979018972,0.10947927354777078,2.723114863747061e7,0.35188733949241074,34.183319865340955,69.36122448863696,15810.779643650287,2.3895864826312847e6,19.422241091113392,38.676053735380044,-313.6929861474411,9721.393967640954,2.330752641953117e6,70.80490241328664,-1357.9679799371595,16965.605106005405,1.771487192077362e6,-3462.950439087479,41760.207227593484,120284.55927311209,107943.21118674395,-4.748972968380964e6,-1.7950545791004132e7,0.21629734275324158,0.10662731399669124,1.0708563740604264,7.841165668686028e7,1.9633518546745654e7,-2.5097576676186923,-1.2518390223791984,0.08831556305297446,0.007357892092727617,-0.016708837629133323,-4.6420075405500696e-6,0.00010475452722660216,0.042501107310881914,5.409503043146966,0.496035419070172,0.003543211560672887,0.571013929695133,0.749507451155157,8.600884314393948,2.494786482549646,2.5173041107779803,0.35188733949241074,3.6606892622191696,19.422241091113392,2.250973096429994,0.9428468037937239,-0.11248492203934127,1.0,10.0,0.0,0.0,-5.59954006576069,-0.9081100251351155,-0.4492625235023525,40.30283721980244,-4.995683245979173,-1.2547193556226284,-32.63019193699755,-0.6007469367305174,-1.2261194320389737,-0.06883290919714882,0.13276991355752166,-0.27654382412718626,-369.782400402678,48161.97496955884,-6.113355891989975e6,0.25886723916635757,-1.9939969986020112,-411.0683627749768,61110.90377287638,-8.599000343414916e6,-11.94915854554009,-208.50142037542145,74072.2049429469,-1.2615850650724169e7,503.31540496060643,83658.71153480142,-1.8977243989206754e7,68103.42157525284,-2.7884540472647645e7,-3.7501812538283974e7
0.2331779986062996,-5.36797617998383,10.350990321394548,27.74853992317716,8.515048136049483,0.723344654388219,-1.014834846968606,72.26543917150944,9.122464006737792,109.22349410936967,4.819878154378464,10.133059306026444,0.047323172634817307,0.10600204994309319,2.6082466919130385e7,0.3445580015078453,34.182664908939,66.2120594777273,16955.35929300775,2.480594185967504e6,19.006428295726728,38.66212942286331,-325.39261412529584,10739.238259586666,2.3888336030044e6,70.70128832126194,-1390.0272218627033,18462.435078342325,1.7460140610758069e6,-3532.342338637017,44498.94718736611,-87376.0171386541,113541.50811733493,-5.378967746778469e6,-1.9555027784395687e7,0.21629735395941072,0.10807485725633866,1.069823835966055,7.840431636980417e7,1.963671229952909e7,-2.443109507065288,-1.2511684338349305,0.09075844207607757,0.010050694995692418,-0.013439748379212694,-4.978871084042612e-6,5.603761185141888e-5,0.04463271190276359,5.3980469206018515,0.5083122749970547,0.003668148720206748,0.5834191760997052,0.7657243331672148,8.638977824471484,2.5362563870997175,2.5661458937774095,0.3445580015078453,3.579822306715509,19.006428295726728,2.198750582427153,0.9745309382900375,-0.12223671774939947,1.0,10.0,0.0,0.0,-5.440990618558772,-0.9331403570186532,-0.4665868295264904,38.66966987869234,-5.212989867997557,-1.314226777114127,-33.995131248499526,-0.6211139747002165,-1.26543421205285,-0.06896027088511728,0.1406265194841929,-0.5462088648849246,-370.97889328220623,49736.658990576856,-6.425542204099299e6,0.2707808272437814,-2.4091919775221093,-406.9417417011157,62848.41886864998,-9.033542091373695e6,-12.951731431833872,-177.04594313719454,75256.01489766517,-1.3213573005082268e7,602.6815483771366,82967.76852064913,-1.9789032627461977e7,61875.917848185694,-2.885906240512028e7,-3.8211595761041686e7
0.23870200662331303,-5.3445623446353405,9.756838133479167,26.94792758084183,8.511179326076459,0.730575058508856,-0.14899035319387546,72.13758221709095,9.088066218081906,108.3670357588818,4.814433132194745,10.117683477110866,0.04505376805853549,0.09882709992550666,2.375060447133935e7,0.3292270373742909,34.17782216457566,58.811508844577176,19655.991674135726,2.6887636303362194e6,18.135882338299606,38.629028532322224,-351.86482652416885,13152.543194398479,2.512594266536002e6,70.47133220069365,-1461.6975046820505,21986.921959986954,1.6615924351371157e6,-3686.440594237012,50887.96456009008,-619958.5030498285,126492.62140175987,-6.937122879862631e6,-2.3454040584618863e7,0.21629738119463815,0.11128571180352216,1.0674851323723256,7.838002562737864e7,1.9641091780076865e7,-2.3043033308715875,-1.249618926892391,0.09621149661883208,0.01657716704013257,-0.00538342789741254,-5.797543844541807e-6,1.419229189658064e-6,0.04961151064230192,5.372250384234465,0.5359015145147545,0.003948527667754139,0.6110102108745893,0.8016830408353388,8.718883741604653,2.6286272798329935,2.6747507094218843,0.3292270373742909,3.408906382471621,18.135882338299606,2.0885815291291765,1.0460481158525043,-0.14616915865171337,1.0,10.0,0.0,0.0,-5.110466332049657,-0.9890498757433615,-0.5061857530141183,35.338738901052416,-5.713554755685934,-1.452606833512018,-37.126910243089156,-0.667556088722407,-1.3545169248150082,-0.06924040194694883,0.15873274189583628,-1.198163609603182,-371.0469378018383,53214.324831062055,-7.147190160001634e6,0.29803662554977806,-3.4060550592946193,-393.0559935653729,66558.22792341786,-1.003360647792279e7,-15.326082854842962,-95.71000371489612,77307.35140804343,-1.4567536562745802e7,849.3254412411529,79929.44290098143,-2.1579079406837575e7,44487.43684133308,-3.0879762445378657e7,-3.92669161448792e7
0.2416177090762805,-5.332421521879085,9.46247359689629,26.54231137347565,8.50908090714608,0.7340584347223388,0.2701648971184014,72.0665431287525,9.0696303301879,107.9019131978669,4.811546762065815,10.109458833538948,0.043911224638710195,0.09530300464926995,2.2624755672430757e7,0.321590951406426,34.17334374017826,54.65830483933126,21178.36966333626,2.8026533041235358e6,17.7018206789405,38.6103231049059,-366.1684235333665,14518.730866226088,2.5749649333232325e6,70.34975772416523,-1499.9468148589303,23968.498499534708,1.6001777711635644e6,-3768.111269991605,54447.730732311844,-944649.1777006665,133650.08390968363,-7.856897197651755e6,-2.5717743530179787e7,0.21629739703611559,0.11298636167915778,1.0662202007062476,7.836247848140256e7,1.9641819316790044e7,-2.2354448491032555,-1.24876304190443,0.09911624473442604,0.0203529658636628,-0.0006524021209193889,-6.273682767893347e-6,5.071598336504752e-6,0.05239080557969707,5.358376682147517,0.5507075964140543,0.004098425335385148,0.6256550191305794,0.8207008933149219,8.758749310226984,2.677787294186735,2.7323827479294613,0.321590951406426,3.322777698668083,17.7018206789405,2.033175963806281,1.084607253469096,-0.16021304893284963,1.0,10.0,0.0,0.0,-4.946341782277836,-1.018862881178884,-0.527814390986225,33.72229501428488,-5.9890925380187126,-1.5295462649228968,-38.84367369328624,-0.6928720027642631,-1.4027497869278776,-0.0693875763428225,0.1687033016849446,-1.574222592378887,-369.55218096324165,55039.57500795463,-7.544994571448964e6,0.31293554721717437,-3.977433407301988,-382.8911978660211,68424.78469039159,-1.0582018113596162e7,-16.6696692924614,-45.79203902550277,78030.78073409286,-1.5296307065585729e7,995.4025636760525,77388.72223560253,-2.2511188019426655e7,33091.998076261094,-3.184755892763396e7,-3.94814219679579e7
0.24459264543249862,-5.320184129342294,9.174875926379487,26.13992774695994,8.50689981560058,0.7373711507286468,0.6732367867273189,71.99148269829968,9.050629361419068,107.41813685030084,4.808594399396325,10.1009930205112,0.04278225900469415,0.09188024799067561,2.1543951845397882e7,0.3141053290178789,34.16738166185753,50.24151142766693,22802.36501302282,2.9218369791633748e6,17.275965521760067,38.59040461477332,-380.9933983413073,15979.718700495283,2.6362242016271064e6,70.22580680872173,-1539.2546485507662,26077.82124377795,1.5245751297857563e6,-3851.6387408478913,58214.56061718213,-1.30905309571414e6,141183.6328653542,-8.86879544756209e6,-2.8181581082103316e7,0.21629741432039598,0.11472560681318783,1.0649083766593723,7.834102326301247e7,1.9641361936890624e7,-2.1681016753705764,-1.247862151614018,0.10209673253760412,0.02445061381523956,0.0045293288459614285,-6.793129499682574e-6,3.424036981771764e-5,0.05533666859034541,5.344040976533126,0.565983343413452,0.004252392054301268,0.6406466716747785,0.8401147876960083,8.797835815388094,2.72824743838055,2.79137009006358,0.3141053290178789,3.2376208725575313,17.275965521760067,1.978472421210776,1.1245218145419726,-0.17561950259127035,1.0,10.0,0.0,0.0,-4.7857286842602464,-1.049484477570147,-0.5504038341968522,32.16491882172801,-6.27838476788836,-1.6109063997592568,-40.64084047047986,-0.7192854988176605,-1.4528317653856095,-0.06953734008873466,0.17917398992901423,-1.981372275926329,-366.86197086410357,56887.84304286526,-7.962355808326568e6,0.3285041908029083,-4.593614598584514,-370.3551542601953,70249.19674719311,-1.115499659170205e7,-18.106853296019484,10.449157797506171,78477.23452867626,-1.6046525568514597e7,1156.4625087183283,74051.66856176633,-2.3444638561815023e7,19723.306758478757,-3.2744386120761894e7,-3.940962475534786e7
0.25062191008306256,-5.295832815271086,8.628693330175315,25.358138659417243,8.502355292072266,0.74332325308218,1.4206895881884611,71.83122010985907,9.011557773754218,106.40949041731912,4.802592383726278,10.083616662481987,0.04060050317595076,0.08543739529444783,1.954442078697653e7,0.2998246213341198,34.15092424284719,40.72002176874981,26317.989600636884,3.173129872341884e6,16.46241586880281,38.54762535861493,-411.7409797038806,19152.34146808615,2.75216362056057e6,69.9756714050899,-1619.7372530988193,30627.469703733645,1.3281986610904636e6,-4021.41073810893,66270.54020919764,-2.1570462469090656e6,157173.28115991523,-1.1160678835912291e7,-3.367767050081549e7,0.21629745308751047,0.11826257614378216,1.0621858360703929,7.828592906343602e7,1.9636484723372947e7,-2.0399891601190965,-1.2459490795641335,0.10818207988318139,0.03354646189391208,0.0161753498351669,-7.957905870542007e-6,0.00017992291008988494,0.061655052180839734,5.314440213177451,0.5974496063560658,0.004566444870569402,0.6711545269091742,0.8794337825014962,8.872305073939602,2.8314951743804215,2.911373925272771,0.2998246213341198,3.072914037700862,16.46241586880281,1.8728925720626597,1.2071786342443511,-0.21042511251478513,1.0,10.0,0.0,0.0,-4.479919699211331,-1.1121369915640635,-0.597812491184061,29.26754796026087,-6.890267728179179,-1.784927569195823,-44.424672174946664,-0.7746652531275176,-1.5570484820669723,-0.0698399654250309,0.20132780909272427,-2.8815015090967773,-357.55464335039755,60566.95607851885,-8.841486703579456e6,0.36120279668441546,-5.948569957739087,-337.7561444109924,73646.80256868259,-1.235306212107521e7,-21.231572226603625,142.00409210270385,78353.5707284493,-1.7574663676865157e7,1522.4569701573396,64711.36922931501,-2.525026166326172e7,-13333.710118646184,-3.420684127779882e7,-3.8194188225951046e7
0.2536321093116887,-5.283893455857007,8.37309102702336,24.983853916338905,8.500023908478717,0.7459061546457273,1.762136406224698,71.74705178867397,8.99178238984671,105.89195478874463,4.799588513698349,10.07483673777828,0.039560922367890876,0.08244906351667469,1.8632966908104435e7,0.29311464984539626,34.14049270815327,35.67105531233501,28188.279937295196,3.3037925956582674e6,16.079556327725335,38.52515444877538,-427.4388550225307,20844.382788398594,2.8055295939552565e6,69.85173376713132,-1660.3035466722035,33038.553445604644,1.2069667345752975e6,-4106.3564441057415,70506.49759369723,-2.638806609405759e6,165522.27511707513,-1.2432739780403623e7,-3.6686477518083274e7,0.21629747445649183,0.12003426957177721,1.0607954668417825,7.82522921270083e7,1.9631950828966275e7,-1.9799171318278117,-1.2449493927509354,0.11123917828351118,0.03850093032195332,0.022587242140004307,-8.599727389325745e-6,0.00030006868820878994,0.0649873048668027,5.29939345439875,0.6134054013196686,0.0047236279374483,0.686434143334539,0.8990218909484086,8.907191112507197,2.883560040663661,2.9714549379888,0.29311464984539626,2.994373413102988,16.079556327725335,1.822654763578806,1.2493278867558908,-0.22972616510944838,1.0,10.0,0.0,0.0,-4.336417012063643,-1.1436973575818263,-0.6223035026486479,27.939030609784687,-7.208746370501688,-1.8765336062916378,-46.38503549243656,-0.8032626739158063,-1.6104559715686073,-0.06999080341957671,0.21286244432384638,-3.369669184795816,-350.85015481065767,62357.967813628726,-9.295719806398794e6,0.3781079820897046,-6.679973822772561,-317.62286413154266,75164.85135087463,-1.296686242117513e7,-22.901356299058357,217.08135290108265,77709.03753903694,-1.833407280998032e7,1726.2570281548042,58610.86083056008,-2.6090632229378007e7,-33132.21429778797,-3.471732142802032e7,-3.695689726775302e7
0.2595592378143872,-5.260793331114134,7.900213291709583,24.276155626109404,8.495310528868057,0.7502181508272648,2.379288509224194,71.57305327555454,8.952354000014234,104.84617998078225,4.793664067587104,10.057357182326056,0.03760275616084348,0.07696762619435321,1.6988419859259445e7,0.28066176714493507,34.11561012020878,25.125218134952306,32101.211590210998,3.572156980889444e6,15.367753728888374,38.47900324793182,-459.015230810139,24391.18354793413,2.900932030663856e6,69.6105617067698,-1740.8694368422116,38062.74172046613,919322.9357942953,-4273.837969978062,79270.68206314064,-3.7097596796321897e6,182687.37725650868,-1.5203468182326358e7,-4.315804105321469e7,0.2162975208154357,0.1235334943779959,1.0579995530877269,7.817336320589782e7,1.9618646459817372e7,-1.8685342359965929,-1.2428923348764087,0.11728662746359969,0.04910332948404812,0.03643613315263872,-9.991459420755917e-6,0.0006389738818911993,0.07190164910950936,5.269259016151019,0.6452800494342069,0.005032280676943325,0.7165792291204699,0.9374375231988828,8.97161417682634,2.987148659413213,3.0899287029871596,0.28066176714493507,2.8463437044021647,15.367753728888374,1.7281636513305123,1.334041469070641,-0.2718034644692955,1.0,10.0,0.0,0.0,-4.070187810386936,-1.2063507177763615,-0.6721411311824828,25.52770840246161,-7.861560775849389,-2.0664851963727973,-50.38452145870369,-0.8614751367327648,-1.7183367163031686,-0.07028787112907878,0.2365149259480298,-4.409311237723787,-333.33555533558746,65763.19279855103,-1.0215981534828003e7,0.41254088674415057,-8.231364130223223,-269.8348312038321,77733.81337993454,-1.419788279932306e7,-26.41164350194694,384.69815885087723,75129.15031033756,-1.9801827726834737e7,2171.706915194466,43419.5253084794,-2.7576872495933954e7,-79330.67362927867,-3.5180718178884074e7,-3.3037606781596668e7
0.2624638401599951,-5.249664963638699,7.682210394258942,23.942832562773297,8.492940481734475,0.7519500500000335,2.65725726847011,71.48371125289479,8.932806375343514,104.32091236649552,4.790757557835709,10.048702638198094,0.036683356717111947,0.07446196760894404,1.624879020765657e7,0.27490647914137983,34.101311289200254,19.650426088638003,34132.6507379146,3.709492159937784e6,15.038127334201445,38.45557516133146,-474.8112625456401,26235.328775180005,2.9427052863110295e6,69.4941650564014,-1780.6651783118766,40660.93723562612,753210.5806968121,-4355.971156148591,83773.96537860137,-4.29722047520619e6,191457.20233234236,-1.6696808752108121e7,-4.6606742393458754e7,0.2162975457550481,0.12525327376381384,1.0566020985276101,7.812823875366724e7,1.960989441215484e7,-1.8170574792272765,-1.2418406350738953,0.12026028587126308,0.054726417880557404,0.04383989859120097,-1.0739730127315012e-5,0.0008585516474317668,0.07546344306466363,5.254251864684665,0.6611134478427576,0.005182482154059307,0.7313675228133383,0.9561613988278234,9.001190065564966,3.0384585507221824,3.148010641945931,0.27490647914137983,2.7768076122273992,15.038127334201445,1.6838657036952773,1.3763942079082585,-0.29452797473981207,1.0,10.0,0.0,0.0,-3.947095571933109,-1.2372900067824344,-0.6973517644286644,24.4365074901717,-8.194118228149687,-2.1643669042484945,-52.412414348276066,-0.8909478520381946,-1.7725405417658715,-0.0704337236339977,0.2485691928608053,-4.957943624715829,-322.544595463114,67360.08956930618,-1.0677720254657075e7,0.4299781460490192,-9.04722512565807,-242.21936672051382,78759.14443426354,-1.4808441161947787e7,-28.243186245761926,477.0225683594101,73157.25226081687,-2.0498729703372665e7,2412.6526461736626,34277.446028587816,-2.8202153373887356e7,-105796.60966375397,-3.509631042419186e7,-3.0289457487385582e7
0.2680830265568772,-5.228481551292356,7.284043914004903,23.321708523913372,8.488240554119717,0.7545739732818951,3.1538854645846506,71.30310920340686,8.894594423752325,103.2812506780547,4.785131780309345,10.031803163099491,0.03497392574135976,0.06992188861557358,1.4928689146954654e7,0.26437839432435156,34.06973780304421,8.44712993666038,38280.59729290092,3.987300435781165e6,14.433825389720106,38.409016405937564,-505.97368129958284,30005.212741198076,3.013673475260068e6,69.27327781633586,-1858.199599649844,45946.70482753329,381592.7059984598,-4514.870153114251,92884.03676147651,-5.558483643574219e6,209110.33288335023,-1.9854430439464334e7,-5.3824789914665736e7,0.21629759850448008,0.12858911228187317,1.0538497164372163,7.802822274428554e7,1.9588536036332406e7,-1.72278310787139,-1.2397230515849396,0.12602381918466002,0.06644422132380892,0.05937412820485251,-1.2321220117488797e-5,0.0013923704374373001,0.08268254177484113,5.224785553849897,0.6921227125980043,0.005469547351112423,0.759976290152495,0.9921314846204619,9.054837625285852,3.1388052794754557,3.2602761776962685,0.26437839432435156,2.647483354226883,14.433825389720106,1.6016299608924238,1.4599140442789094,-0.3427347255730263,1.0,10.0,0.0,0.0,-3.7216227106939224,-1.2975635246383024,-0.7476070134270059,22.47696125113918,-8.861556184903792,-2.3630663031019807,-56.46341266299025,-0.9497882046943185,-1.879948231225769,-0.07071701562340921,0.2727744534935175,-6.095184473189037,-297.272126571301,70283.50038386366,-1.1586474599909967e7,0.4647862583208704,-10.733504505877839,-180.3622520396413,80232.70068913345,-1.5993910615491692e7,-32.00299858965396,676.0808985044696,67842.37115522887,-2.178181638559107e7,2924.1076524121418,13033.35989875828,-2.9164291947565466e7,-164960.72224777116,-3.422603850381994e7,-2.3150883288543202e7
0.2734357904220729,-5.208711460048599,6.931478859188068,22.757523194096528,8.483618785836994,0.7561650978586928,3.581262947088066,71.12136635522107,8.857738174729572,102.26252565553511,4.77977245140838,10.015522694619936,0.033424155691425914,0.0659426018113772,1.3793596223468043e7,0.2550473749181494,34.03492320356354,-3.031478965647607,42505.21929202898,4.268607130476804e6,13.896490131089738,38.36351817196188,-536.409390902427,33849.52264046324,3.0687465574055314e6,69.06928317695723,-1932.6880246460046,51307.01918834442,-37879.560319644996,-4666.132566199877,102063.5470154286,-6.92228828116018e6,226797.1325254639,-2.3210423880122602e7,-6.1404606504179135e7,0.21629765471584494,0.13177696802636435,1.0511704145907963,7.791653111097267e7,1.956245351375289e7,-1.6389697481241925,-1.2376024364275537,0.1315173762005065,0.07868835845554437,0.07573099865779173,-1.4004520994485446e-5,0.0020455026279452616,0.08996671963632329,5.1962011303840105,0.7221015134452622,0.0057367935433519325,0.7871937597723652,1.0260120930843837,9.101735059041753,3.235801635545366,3.3669223768507015,0.2550473749181494,2.5302245191214134,13.896490131089738,1.527231541815382,1.5414493178904176,-0.3942514607455475,1.0,10.0,0.0,0.0,-3.521184254643595,-1.3554735886593288,-0.7973119672889305,20.777946393161983,-9.527496819312658,-2.564291330470932,-60.480602876066214,-1.0081466517574504,-1.9854538264481596,-0.07098907593961984,0.29694502630135716,-7.274930947233598,-267.4806051542556,72824.63318073204,-1.2464888589576088e7,0.49929334905124473,-12.477315704781248,-110.36353171310721,80916.53622259785,-1.711576907924375e7,-35.86110733669862,892.5648554691418,60710.74367405934,-2.2892700408353664e7,3470.6828242500646,-12065.861834571268,-2.9703327751649857e7,-232141.5961651891,-3.236270634447968e7,-1.3749018235904012e7
0.2764700078995873,-5.1976759398571515,6.742329756502878,22.448974959727586,8.480934174049528,0.7566657728481694,3.8055725545608072,71.0140590317902,8.836660659471486,101.67296721844586,4.776735692961703,10.006219098044145,0.03257719686413583,0.06382421222045807,1.319796118338919e7,0.25004237137401664,34.01317548486749,-9.916400673896653,45020.96840467431,4.436220999166814e6,13.607444668496386,38.33740650147942,-553.9949216932154,36140.71914237586,3.094417961218879e6,68.95695273583787,-1975.1706906270529,54489.97438794998,-305687.81884753937,-4751.7881538177235,107491.13571939668,-7.769841826020486e6,237215.0208818044,-2.5271908090583663e7,-6.6021472364784405e7,0.2162976893665491,0.13358815587240058,1.0496279035289924,7.784573923550946e7,1.9545046301963825e7,-1.5938457559726378,-1.2363548542624452,0.1346283335897978,0.08612226854414402,0.08571302949262126,-1.5041027142990518e-5,0.0024832197568864507,0.0942738283534545,5.179782242507424,0.7392747212139961,0.005884731473529547,0.8025920008441942,1.0450184776775129,9.12656871431109,3.2914311235195965,3.427168923339766,0.25004237137401664,2.46615019886387,13.607444668496386,1.4866410854027623,1.5885406533303486,-0.426057333343089,1.0,10.0,0.0,0.0,-3.413308233598928,-1.3885076964361347,-0.8262864890859117,19.880368699718325,-9.918350209096404,-2.683765782254782,-62.82706554920167,-1.0422607221271476,-2.0466756240871544,-0.07114463783023026,0.3111418100811284,-7.987000615382437,-247.97175887833555,74140.73474389795,-1.2965303557320407e7,0.5194545980003303,-13.527739688986497,-65.55203633521033,80947.89270820173,-1.7742269507812038e7,-38.1730752620908,1027.7418756047168,55663.81296268785,-2.3458723098967776e7,3807.9842691887093,-28636.14535167216,-2.980919456622236e7,-275412.83542619704,-3.077685280107388e7,-7.114288956622124e6
0.28304882692110117,-5.174158868359092,6.356716135399342,21.80636794381618,8.474945526611911,0.7567338682715723,4.251641455164561,70.77052159028027,8.79052930974803,100.3651336120113,4.770157439518758,9.985870219898809,0.030813043787022147,0.059542734554594516,1.2013056208833192e7,0.23985373062469423,33.961179171055115,-25.87597448931405,50782.908160944025,4.822908526669236e6,13.016810733576765,38.280514393815956,-592.9833676790188,41393.525588214725,3.1362955087559377e6,68.72305173637537,-2067.8992894848698,61761.468680991566,-965294.0653217718,-4937.192665386843,119839.20058853415,-9.803748285358293e6,260826.82387854139,-3.0159657252350748e7,-7.686888761306646e7,0.21629777199550104,0.13752480931290204,1.0462274867106522,7.76726664803509e7,1.9500418725712255e7,-1.5014287242764581,-1.2335350284491926,0.1413533265326823,0.10353729866619718,0.10922042459460912,-1.7508771055565305e-5,0.003612862269003859,0.10405777486629232,5.143666574081112,0.7769265592099222,0.006194303499151056,0.8358650949531059,1.0856479191556465,9.176240492787695,3.4137569637311502,3.5570689330520744,0.23985373062469423,2.3327483323379457,13.016810733576765,1.4022647702111941,1.6928687386379773,-0.501991453984937,1.0,10.0,0.0,0.0,-3.1925495591724733,-1.4606382030979281,-0.8911058201047146,18.080371740870042,-10.799920011973008,-2.9569377204471783,-68.08927122409975,-1.118890685352367,-2.1830364413658163,-0.07148642120710429,0.3431960451314685,-9.642938058626637,-198.76953178606522,76631.22169299168,-1.4047416304923741e7,0.5647124909694935,-15.96597391684582,45.297926976384964,80001.79357680219,-1.9058381565019548e7,-43.51148459019187,1354.1370510730806,41910.91064913715,-2.4480878916161656e7,4612.581455232646,-71075.12217891545,-2.9432986480645984e7,-383599.18681627756,-2.5776163621206835e7,1.1049668570864992e7
0.28652390706805475,-5.161956306473135,6.165638272815764,21.480790066552295,8.471685464354218,0.7561979705893696,4.4668765927758995,70.63576418622847,8.765937419073879,99.65822423413027,4.766687434403613,9.975028181570194,0.029918357579067384,0.057440425532304495,1.1440776140592873e7,0.23481929321419198,33.9311421942163,-34.927531181315146,53999.19336449183,5.041727158363905e6,12.723625091123115,38.250587407869084,-614.0734074437482,44328.95616661889,3.1509599200956034e6,68.60555838610517,-2117.2147244228913,65813.22081533865,-1.3593527463614256e6,-5034.915108882147,126695.33358042756,-1.0991954933532191e7,273893.1882358703,-3.298350904702757e7,-8.308150932274166e7,0.21629782007487305,0.13960921598714926,1.0444019386578292,7.756993685968861e7,1.9472861162853748e7,-1.4553810836366456,-1.231981342266157,0.14488803173958142,0.11348969627544801,0.12271935905431465,-1.8941878639346634e-5,0.004315522666843448,0.10947249652473438,5.124314267456933,0.7970304269362093,0.006350475869727765,0.8533594198709519,1.1067471174755288,9.200252675928745,3.4793671670436033,3.6251756278353477,0.23481929321419198,2.2651473836796807,12.723625091123115,1.3595685004751539,1.7492357549699404,-0.5462080603789994,1.0,10.0,0.0,0.0,-3.0826988361172276,-1.499015951981705,-0.926450597823785,17.20310247006016,-11.284920044257337,-3.1093966152029964,-70.96661804681244,-1.1608882809652794,-2.257118278166205,-0.07167004790785854,0.3608529917448683,-10.581735610562248,-168.77615817563486,77717.88245595986,-1.4612608455647297e7,0.5894998934664513,-17.34616792732615,111.88756922929846,78874.38908329724,-1.9720039955534466e7,-46.51903802451989,1546.1405170614232,32928.963034597306,-2.4882046938054778e7,5080.622652558535,-97452.5406327482,-2.8840123052090034e7,-449458.49420971714,-2.213828782170154e7,2.302027167162419e7
0.2900949502276276,-5.149570000440193,5.977728776419742,21.15569925489795,8.468262241907212,0.7552281427771919,4.674634823559888,70.49279761348855,8.740514679474972,98.92038943734879,4.76312607420811,9.96382259719975,0.029023842205772685,0.05538591619482133,1.0887753264864543e7,0.2298830202016316,33.89852238420134,-44.720410770087064,57430.703280956426,5.278554976260578e6,12.435099114214227,38.22015107813055,-636.1222565899583,47463.847533479064,3.1609002531313766e6,68.48974714494373,-2168.131693596593,70134.05879430924,-1.798637764719447e6,-5135.160571914512,133992.6957414089,-1.2299089224847898e7,287773.31712181534,-3.606812057048624e7,-8.982892133663394e7,0.21629787290109653,0.14175451530255478,1.0425059962812255,7.745584933977433e7,1.9441535689072352e7,-1.4098984652314352,-1.230337986831039,0.14850259962507978,0.12428937207854279,0.1374119911572686,-2.051387518338147e-5,0.005118506541050815,0.11521438702687838,5.10423687386988,0.8178330342230126,0.006504776540125096,0.8712645916457847,1.1281370669445407,9.223381301421556,3.547544691071055,3.6947131282036465,0.2298830202016316,2.1976137495774575,12.435099114214227,1.3169492938183722,1.8080899985514254,-0.5948026548619478,1.0,10.0,0.0,0.0,-2.9743366186437714,-1.5386525582026926,-0.9635679588302914,16.349666608034347,-11.797639316919714,-3.272236532695883,-73.99488227093784,-1.20517837842768,-2.3347680821433263,-0.07186146073554081,0.37953813663123254,-11.594357146794536,-134.92644743413285,78646.8296319531,-1.5184919631981172e7,0.6156301054821605,-18.83370855822617,186.47572126804948,77209.30912749504,-2.036739689201083e7,-49.75112992467399,1758.5067461982794,22328.62736147845,-2.517317045766406e7,5594.62414119795,-127705.52656023287,-2.7897441904328946e7,-524044.9511022528,-1.757141037111561e7,3.727188761688447e7
0.29747074716126987,-5.12446239312888,5.614752334765801,20.513067323994864,8.460943077889446,0.7518556607196185,5.064465416707688,70.18281212870151,8.687549255842168,97.36042759702845,4.755788100678123,9.940481893107806,0.027250204849301015,0.051455203854438046,9.847407026287414e6,0.22040904843730486,33.825957771508335,-66.69779823416536,64929.78417792952,5.812104531340708e6,11.877680884345503,38.1591685150165,-682.9566014231016,54328.0792447605,3.1663947638663542e6,68.26836525227212,-2274.0846906970432,79584.63132349444,-2.8209344476516456e6,-5341.602508028136,149921.27527144083,-1.5289399020469181e7,317998.41151307384,-4.305518629786845e7,-1.0498511479830079e8,0.2162979937899417,0.14619534993727357,1.0385300031852895,7.719154453674787e7,1.936670873762313e7,-1.3213581176634983,-1.226792011207573,0.15589274418156604,0.14854419272436253,0.17054937183963081,-2.409998626003662e-5,0.007052069616391638,0.12764203668372437,5.062182037894312,0.8612199751348257,0.006800572821677598,0.9079691809276754,1.1712753954646953,9.266365121109807,3.6909222097317986,3.836602987202964,0.22040904843730486,2.0639376054321206,11.877680884345503,1.2326641313575768,1.932724911212649,-0.7060187894849461,1.0,10.0,0.0,0.0,-2.7639672608645522,-1.6211640055370764,-1.0427782340027236,14.726416354800332,-12.904134439847807,-3.6294733692595216,-80.48305003472768,-1.3004292677135914,-2.500197786969563,-0.07226735178718649,0.4199365372192063,-13.845884579613251,-54.791627539164,79876.72568468458,-1.6325576173684493e7,0.6718056445203244,-22.13858739891304,361.6456412598691,71940.31856455142,-2.1567832324125893e7,-56.9044839120071,2248.9410642293838,-4464.302971245044,-2.530371820514594e7,6769.784997903522,-201402.85861813967,-2.4687800806047898e7,-702668.104952269,-5.049927287952494e6,7.389072967304988e7
0.30125451318931007,-5.111822818176362,5.440734484029572,20.1976799667396,8.45704974000775,0.7493966347416519,5.245718168800228,70.01594161422508,8.660154987966713,96.541652521863,4.752035001071501,9.928410511703344,0.02637608444193536,0.04958924098784593,9.361915102767952e6,0.21590728733330136,33.78630584914526,-78.99329618484423,68994.45049783587,6.112746795735858e6,11.610683987717515,38.129379343180425,-707.7147442300994,58058.20147244485,3.1624317654436408e6,68.16524137223091,-2328.869991098688,84721.24988972349,-3.4079108248679456e6,-5447.1791856247355,158570.46485187835,-1.698297153115501e7,334382.0801552503,-4.6977725256325416e7,-1.1342778940124804e8,0.2162980624134717,0.14847817100445318,1.0364611846063143,7.704024036477457e7,1.93227671070845e7,-1.2785167486446467,-1.2248927877852767,0.159633693058723,0.16207107025163991,0.1890990685817177,-2.612799430516505e-5,0.008195847258509078,0.13431245208012843,5.040315394812755,0.8836748804463392,0.006938701696684137,0.9266293865825932,1.1928050481830803,9.28599943230068,3.765887667789913,3.9083232369389105,0.21590728733330136,1.9982081994495213,11.610683987717515,1.1912408607430893,1.9983187810493965,-0.7691462905882512,1.0,10.0,0.0,0.0,-2.662558345742184,-1.6638344697382914,-1.0847333960225178,13.959523497082362,-13.49750532461923,-3.824306672535058,-83.93598905864633,-1.3513423624290661,-2.5877973935604075,-0.07248213574664322,0.44164668221156106,-15.088169893786633,-8.061739146793755,80096.40734331061,-1.688114877816198e7,0.7018321215732111,-23.961464076700498,463.3115361995913,68160.95688533378,-2.2093308290996566e7,-60.83767894007968,2529.611891531525,-21063.531298681857,-2.5075385143865585e7,7436.318053198547,-245724.958684722,-2.2265333734244995e7,-808563.3885627234,3.246904406685286e6,9.698509018957193e7
0.30897134418579125,-5.086529749075715,5.109121595718039,19.582504248262396,8.448791102782026,0.7428159651342696,5.58029852376415,69.65865691751621,8.603854637123996,94.83369590162737,4.744410195973681,9.903599105473857,0.02466134018369628,0.04606852647402457,8.461086539527033e6,0.2074344988802833,33.70132704350112,-106.54593740131581,77745.24128220575,6.794467879912059e6,11.103123334812846,38.0733278056718,-759.9335578180877,66119.00905964167,3.1442527247558064e6,67.98010169203438,-2441.6053165383023,95846.15200756946,-4.742411178286138e6,-5661.848218049493,177312.2940631053,-2.0793030759332698e7,369849.79315222206,-5.5732792631713614e7,-1.3213194537620316e8,0.21629821751142697,0.15314249223593296,1.0321869430631427,7.66965919805945e7,1.9220753020001825e7,-1.1959549364909496,-1.2208490346469119,0.16712616047419748,0.192133263394966,0.2304619217931006,-3.068849123474882e-5,0.010868477057612215,0.14852778135399847,4.995141847553982,0.9298234848867774,0.007187433264041521,0.9642674241736409,1.235304555486067,9.321177509067201,3.921948924574226,4.0518969061911205,0.2074344988802833,1.869674280603852,11.103123334812846,1.110225327806868,2.1357060845599656,-0.9118053313872818,1.0,10.0,0.0,0.0,-2.4681511937440597,-1.751599846757639,-1.1730194695025775,12.516887801487863,-14.764476817239498,-4.247916142832443,-91.2471059765212,-1.45970493315206,-2.7724789666610707,-0.07293707412166439,0.4881231351482369,-17.81554672326918,99.83328745336264,79522.60070939852,-1.793035564647901e7,0.7657807071185823,-27.964636535677,697.6903197837894,57829.5794086885,-2.2918311688614763e7,-69.45440707381438,3168.9958080483257,-61800.60091304961,-2.38368701919141e7,8942.263280561285,-351790.91069692187,-1.5333612033992037e7,-1.0588159569673147e6,2.4908415329597257e7,1.54855945596649e8
0.31288927628551494,-5.073928906340915,4.951840441371838,19.283812213551563,8.444421479068257,0.7386572966534661,5.733728843949065,69.46834247093803,8.57506350273096,93.94731787021588,4.740556968310334,9.890908705313857,0.023822930002121462,0.044415555107882754,8.045188628819385e6,0.20348036554134882,33.65659377453203,-121.96656910974383,82424.71485383042,7.181787516204278e6,10.863333735911121,38.04803098263919,-787.4276491967571,70450.66201867624,3.1321942742228606e6,67.90048418012722,-2499.418001476673,101848.79401190537,-5.492724413440797e6,-5770.551163489148,187443.02029584977,-2.2919112250083804e7,389016.08890611737,-6.058489825212845e7,-1.4242722811346507e8,0.2162983045786173,0.1555145252405759,1.029991363883639,7.650321063499968e7,1.9162279881129324e7,-1.1562704900615823,-1.218707765992159,0.17084512342549463,0.20875946714283644,0.2534045344758369,-3.3233190382684103e-5,0.012408251781760622,0.15605385898718518,4.971925852552685,0.9534077095674222,0.007294992344871405,0.9831358791010342,1.2560971834305497,9.336619429245985,4.002897800965926,4.123209785690113,0.20348036554134882,1.8070777207423758,10.863333735911121,1.070739711991383,2.207365624210259,-0.9918921855609306,1.0,10.0,0.0,0.0,-2.3753420822296976,-1.7965509253423484,-1.2192044679840979,11.840503248273338,-15.438183909282344,-4.477383030648319,-95.10053696096072,-1.5171449632177132,-2.8694661957068828,-0.07317815315991483,0.5129099728932724,-19.304527174686058,161.42661283523546,78629.77120058617,-1.841127611629586e7,0.7997220860236081,-30.15187202207192,831.5927889538789,51065.38951490454,-2.3184090510162827e7,-74.15422005721365,3530.7111756805093,-86437.00717326015,-2.2737596941789635e7,9788.03025561484,-414631.3432454007,-1.0616169232250277e7,-1.2055357596253594e6,3.873167162681648e7,1.9060112228068966e8
0.3168367468843276,-5.061391637243736,4.800367771283969,18.991667389908088,8.439888485607575,0.73390163221528,5.878089416150136,69.27037095193683,8.545923763302149,93.04139789701658,4.73668922694982,9.878062958034315,0.02299838214350214,0.04283440169926594,7.651679378698863e6,0.19972345226993632,33.61087541219221,-138.60207903415917,87299.07503911626,7.604848356391013e6,10.633253052634668,38.025271907694595,-815.8748444078935,74982.03220815945,3.120155488418292e6,67.83112235482729,-2558.113690391322,108154.6045222678,-6.299572342987229e6,-5879.931185924134,198108.37201175428,-2.519782370147889e7,409198.6967303903,-6.5764316757471286e7,-1.5336975139682788e8,0.2162983983524123,0.1579067382329762,1.0277638280539174,7.629485277436367e7,1.909859558015407e7,-1.1176528889618556,-1.216489857052235,0.17452312386214813,0.22650963358988024,0.27794032962786747,-3.596026390330923e-5,0.014089510982862761,0.16384250817589152,4.948354404323051,0.9772552720681381,0.007389419330362993,1.0019651899777318,1.276470645602888,9.350580924220036,4.085683038409377,4.1938438662869135,0.19972345226993632,1.745714966084409,10.633253052634668,1.031993745120048,2.280895410851766,-1.078167869451328,1.0,10.0,0.0,0.0,-2.285543307646713,-1.8421157492845495,-1.2666304839622693,11.19327581949137,-16.13865905166399,-4.719074888966054,-99.08180483860741,-1.5767387549365979,-2.969472550900082,-0.07342898489667662,0.5387403163889073,-20.879228407734423,228.38017455330262,77260.09456000756,-1.8855307918302417e7,0.8349855663831267,-32.46712634579465,977.4177590498393,43084.216320989006,-2.332800903597927e7,-79.12542636895165,3922.4346967166266,-114271.8711339052,-2.1252541795363378e7,10699.885995261207,-484789.0854816551,-4.909901305085603e6,-1.3683362299717562e6,5.4889059247441955e7,2.315984801440963e8
0.3247855288137378,-5.036613231260222,4.515113973162347,18.428788567363796,8.430327636414853,0.7225779731108547,6.140262210371738,68.85228582123602,8.486872232365567,91.17878803643475,4.728954040716085,9.85202776001423,0.021394617436454624,0.03988692869972944,6.929665379000345e6,0.19282499840775372,33.51851370644649,-175.8808018142131,97588.70965619864,8.57416476120922e6,10.203160609884428,37.98980070346579,-875.7128739402575,84627.53161777026,3.1043481880436e6,67.72807472763496,-2677.8966080699806,121697.17377268604,-8.082342427161352e6,-6100.0066675899925,221123.75184113855,-3.0221029975462954e7,452795.0992939972,-7.712204869408005e7,-1.7722053001842403e8,0.21629860679894394,0.16272967673163774,1.0232378309687795,7.583203417589566e7,1.895512081413193e7,-1.0435990958111145,-1.211838477565778,0.18168067675337374,0.26553844985886743,0.33201157273656,-4.196610122840256e-5,0.01788547568958037,0.18013558540858185,4.900373910309834,1.0254737573329469,0.007533643779082857,1.0392761770454109,1.3156169475139503,9.373968446756075,4.256292164466792,4.331922614672176,0.19282499840775372,1.6270565539837205,10.203160609884428,0.9568959298568158,2.433082955890136,-1.270118532168548,1.0,10.0,0.0,0.0,-2.1151703833266025,-1.934728793561317,-1.3647002892873474,9.983517657524978,-17.618439212977133,-5.2401214573297565,-107.4072979248148,-1.7022094503555971,-3.17812706972121,-0.07396180012085468,0.5935223941695413,-24.288734652060285,378.9881715314109,72847.99826804543,-1.9615751179497063e7,0.909458551923636,-37.48991870254993,1306.910577653573,22995.123419129217,-2.317535554708211e7,-89.90492395805889,4801.245667180399,-180626.43157627824,-1.6908403845795278e7,12733.115764180438,-649457.4313254836,9.980426145619467e6,-1.7473850304348543e6,9.532157577240796e7,3.31669160901767e8
0.3287658665197819,-5.024432438904895,4.381480363911018,18.159017701170416,8.425302524308572,0.7160190125058731,6.258411255458896,68.63290597753917,8.457126281366458,90.22719505171871,4.725112654422824,9.838913541323164,0.02061766687540768,0.038520390124265315,6.600123471211788e6,0.18969501573732056,33.47311993015583,-196.6895018670832,102969.70875632191,9.128643848356172e6,10.003615866743353,37.97840407089697,-907.1245366647058,89724.45216401253,3.1056283229887057e6,67.69679381907338,-2738.8207841934027,128936.62519315738,-9.055519733202297e6,-6210.296881436197,233504.52113249787,-3.2964008819291368e7,476283.3739849124,-8.329754808437744e7,-1.9011836044747967e8,0.2162987216290188,0.16514714944568712,1.0209544501033891,7.557745101453376e7,1.887525490709219e7,-1.0081598605296165,-1.209415819617895,0.18511847384043909,0.28686950936996636,0.3616199131477356,-4.5238076304678494e-5,0.019999219764000088,0.18859014905775978,4.876105348284843,1.0496859489315853,0.007581191808145204,1.0576305986419048,1.3342150414687526,9.383368392205428,4.343772597056593,4.398746641193987,0.18969501573732056,1.5699702877383657,10.003615866743353,0.920648497082604,2.5113851954897046,-1.3760296741555713,1.0,10.0,0.0,0.0,-2.0347096936399414,-1.9815483293796872,-1.4150031221489923,9.419734174385628,-18.3959641997498,-5.51963026961789,-111.73523643834602,-1.7679065558287448,-3.2864295764499243,-0.0742444638245523,0.6224338650220691,-26.12224604075442,462.8278678153936,69677.71698286313,-1.992878442042234e7,0.9486120009608705,-40.19783048354364,1491.3631353067326,10652.504253051698,-2.284252532847703e7,-95.71716019656591,5290.350629677384,-219667.97709900144,-1.3937017545982525e7,13858.646479980242,-745112.1893551284,1.9430623542415198e7,-1.9661134108796366e6,1.2017216209478837e8,3.919243962830516e8
0.3327333629069587,-5.012436827162026,4.253956079476299,17.89773343177917,8.42012107283517,0.7088846393503799,6.368162737860074,68.40739220227621,8.427366847008864,89.26640284013175,4.721309226542869,9.825796094241486,0.019859180760633786,0.037225287285781394,6.290911101957473e6,0.1867851716553619,33.42923727876366,-219.03094918715604,108475.36945370007,9.734939837534526e6,9.814714394384097,37.972146237244324,-939.521030408694,94984.9744967566,3.116966412785273e6,67.68049513644826,-2800.292154300583,136481.99673323057,-1.0079332008751106e7,-6320.442747280652,246476.5778253544,-3.58554138532362e7,500927.4394554812,-8.97922186861949e7,-2.0363766201266497e8,0.21629884341953778,0.167558041761032,1.018669497642097,7.530775657650907e7,1.8790064757486902e7,-0.9737853730206366,-1.2069386665297717,0.18843210202804592,0.3094203034386835,0.39295443600672186,-4.867700963299934e-5,0.022251491592500013,0.19720607744250762,4.851765129961999,1.0738419616334909,0.007611229716046939,1.0756909051584733,1.3520468242528123,9.391239116728157,4.432384527886449,4.463654865183123,0.1867851716553619,1.514539703273532,9.814714394384097,0.8853524965404928,2.590828802762324,-1.4885497786165982,1.0,10.0,0.0,0.0,-1.9574910267547712,-2.0285167207764183,-1.4658560389635826,8.88264989499622,-19.19647158844191,-5.811570972014376,-116.15738404844181,-1.8353802970291206,-3.3970337751032433,-0.07453812809870619,0.6522996426709939,-28.038247162969686,552.3683336741722,65778.6163741712,-2.0200145204812974e7,0.9889640260352927,-43.03351947073946,1689.2200666697202,-3366.190421329759,-2.2317479682648517e7,-101.80648978223849,5813.260646501154,-262924.9816202318,-1.0359255701022355e7,15058.04640214295,-850311.3386329478,3.03929380888089e7,-2.2057465058946433e6,1.4848724861104918e8,4.5975006139631146e8
0.34057660271669943,-4.989138212855117,4.017386531449588,17.40246656321868,8.409322513226924,0.693014144591508,6.563381574846033,67.94090622750767,8.368234614124473,87.331896211114,4.713881296090931,9.799750883960119,0.018402942818963066,0.03484724255808686,5.731122738698785e6,0.1816392843558365,33.34933286277925,-268.4716439647888,119733.66272055292,1.1117318695014112e7,9.469358888322507,37.97771881968061,-1007.175394308315,105916.91878935197,3.1830791430547247e6,67.69644909519094,-2924.4265994842885,152448.23791326856,-1.226064449415523e7,-6539.402558061283,274187.63167983474,-4.205063069858255e7,553705.3097114672,-1.0367177833422773e8,-2.3239946473111737e8,0.21629910679946412,0.172326568136833,1.0141334900493673,7.47253971501198e7,1.860447820362175e7,-0.9082247404812638,-1.2018581778559505,0.19459764044803915,0.35812244250966724,0.46071330757403706,-5.599102303589768e-5,0.027140182522704257,0.21476640724529317,4.803238949603492,1.121591201943235,0.007617224819678578,1.1106578019174933,1.38511383211804,9.402483279016113,4.611853276891295,4.586488660857951,0.1816392843558365,1.4090910158044212,9.469358888322507,0.8178516918083535,2.7519244134717407,-1.732784108800351,1.0,10.0,0.0,0.0,-1.8129662031298182,-2.1222516817389003,-1.568172122494115,7.886065833069447,-20.857677372557095,-6.431105549952965,-125.22425014175558,-1.9748662161787451,-3.6238226838845637,-0.0751580469366139,0.7146299358406782,-32.10040892551401,748.2567347210922,55547.95774590577,-2.0656598623232678e7,1.0729166530977032,-49.06818196936593,2125.085298014257,-36796.99869918115,-2.0647793574921854e7,-114.78102481437256,6960.204923363667,-362816.8974535415,-1.1832522828850378e6,17677.104407664323,-1.0909127842949848e6,5.7347726185954034e7,-2.751111069936262e6,2.1655601236200374e8,6.201822541779797e8
0.3444318628870599,-4.97788199904248,3.9081518897825354,17.168867743296673,8.40371839001567,0.6843483680037308,6.649532796294253,67.70125199251396,8.339031057922089,86.36438660336852,4.71028370840073,9.786904838252529,0.017706542821657945,0.03376057127795386,5.478802726697186e6,0.1794022568316523,33.31499745853592,-295.6402093018021,125421.6879530607,1.1900679041454434e7,9.312719154810365,37.99080547495076,-1042.4139840846294,111548.87533738551,3.244840653754931e6,67.73008548816837,-2986.961532355226,160851.16812005546,-1.340839984459232e7,-6647.977284515028,288930.2056238805,-4.533712528839006e7,581863.4332568304,-1.1102219419331774e8,-2.475716899851358e8,0.2162992477528699,0.17467117853437572,1.0118983836427,7.44139615367007e7,1.8504501745274317e7,-0.8769749839789226,-1.1992714905591895,0.1974121932903235,0.38424924211952555,0.4970982009941791,-5.982847126809699e-5,0.029759005817734354,0.22364070252760035,4.779202716831029,1.1450254067166186,0.007593231027294979,1.1274656635360005,1.4002540410006112,9.405944872921518,4.702220223476821,4.643954575544854,0.1794022568316523,1.359189115037636,9.312719154810365,0.7857020787150893,2.8330252139443415,-1.8641392066658533,1.0,10.0,0.0,0.0,-1.7456013565968065,-2.168751265103696,-1.6191528591313684,7.42440209528292,-21.714454813237538,-6.7579985951431505,-129.84211872501777,-2.0465268730573616,-3.7394341704196785,-0.07548420245531826,0.7469809792965177,-34.2385124094377,854.5095134362195,49096.14975752435,-2.0877552745870598e7,1.1163713940611122,-52.258059285579535,2363.070243339056,-56383.180464044926,-1.949250927754219e7,-121.65048948074282,7584.067539202473,-419808.20763176196,4.510144060597155e6,19096.083193900806,-1.2270925968935909e6,7.358639964808196e7,-3.0585314385900805e6,2.568365059346023e8,7.13835357061386e8
0.3519937266546609,-4.956164930974804,3.7062903731198467,16.72841396251927,8.39209179497907,0.665692079586138,6.80135548140239,67.21062616212757,8.281506739047211,84.43618528142748,4.7033567399686405,9.761657894192707,0.016374295957216414,0.031772826486483136,5.022954588226277e6,0.17557372986689093,33.26164497029989,-355.1703038580266,136781.83210285287,1.3674746625002336e7,9.029474032417378,38.04065228497496,-1115.926197937632,123078.6400909183,3.444334631763583e6,67.8515297271749,-3113.2242559530027,178507.90616390455,-1.5799267883651527e7,-6863.81207295145,320301.3465233135,-5.2262528111041576e7,641974.8673412494,-1.2650092474408981e8,-2.794161282058158e8,0.2162995471852261,0.17927009062462473,1.0075133472810018,7.37518095053505e7,1.829068451350121e7,-0.8171074274526013,-1.194026726310014,0.20244228854552399,0.44016600587837895,0.5750170166881848,-6.777695550377308e-5,0.035313838556294656,0.24147414616868412,4.731740848585666,1.190835760945626,0.007493042506753423,1.1596585544739453,1.427710064397689,9.408844963056229,4.883702204702367,4.750502910294804,0.17557372986689093,1.2648457674019893,9.029474032417378,0.7244500923607569,2.9955370917901485,-2.145121126034838,1.0,10.0,0.0,0.0,-1.6199042798302279,-2.260731520333855,-1.7199300978057508,6.56527073348077,-23.47657148619483,-7.446534743097594,-139.21342744846532,-2.1933280100208474,-3.9745296998703368,-0.07617074476322819,0.814005634710368,-38.72326283671015,1084.306419441742,33188.529151187206,-2.1456557936713293e7,1.2061920340516328,-58.98197250762907,2880.6922773319275,-101840.85786664984,-1.6544161265859243e7,-136.16082886571644,8936.076117850702,-549136.9432212422,1.8367593939220306e7,22160.18913206872,-1.5340563544181765e6,1.123152115967355e8,-3.7491129575915253e6,3.515050396556431e8,9.313237685628077e8
0.35938557858377124,-4.935382437232711,3.5236049297503795,16.319293966567262,8.37981959563709,0.6453403360359853,6.929533867341563,66.70374147439442,8.22498932286571,82.51434169128663,4.6967941813808345,9.736968375680066,0.015111444480600256,0.02999855673703616,4.622281196207312e6,0.17255691710293736,33.234310954057754,-422.34393733633516,147986.82689288608,1.5768640465131281e7,8.78219396522136,38.12673336508853,-1194.2440105303585,134933.3932984807,3.773017811088511e6,68.04982009362703,-3242.32743594831,197424.88625470773,-1.8304583303580206e7,-7080.163680417152,354547.93298424705,-5.966407258065458e7,707898.0460424698,-1.430519349622881e8,-3.1334550602020246e8,0.21629987012203492,0.18376420294409113,1.0032385960259045,7.303471292237489e7,1.8057719334240347e7,-0.7598624864720631,-1.188681325324175,0.2066189623147079,0.501500535024012,0.6605158241633494,-7.599180634806658e-5,0.04128042627191722,0.2594006100963736,4.6849849332347695,1.23530672407926,0.007326272852446811,1.1900799899015289,1.4515597139985663,9.406749498494506,5.06661917820285,4.845984119152493,0.17255691710293736,1.1769938067694345,8.78219396522136,0.6667131702203268,3.158321014811338,-2.451860470541407,1.0,10.0,0.0,0.0,-1.5046084357662188,-2.351531597526268,-1.8185833292708156,5.776278096314767,-25.309185300615084,-8.186648643260973,-148.77777023662136,-2.3452228481830204,-4.21551272119596,-0.07690960548065345,0.8844979561225463,-43.50877350702291,1340.1726324145143,12729.289995145562,-2.2548261314335503e7,1.3004173116139788,-66.20876720709015,3459.8427134979493,-156751.58551031037,-1.2793098047331782e7,-151.80563172773594,10441.349171950984,-701653.6267649643,3.5965972777135424e7,25556.752471659394,-1.8934648560702573e6,1.6071718882286882e8,-4.554611891392941e6,4.680439699070412e8,1.195501681096593e9
0.3630370115859129,-4.925273495051258,3.438294468787085,16.124583949378696,8.373388937981488,0.6345235995475953,6.986022200830597,66.44303090569186,8.196975586634187,81.55237999476789,4.6936473061185975,9.72479257700488,0.014500857485815052,0.02917872248763391,4.439104113019284e6,0.17133829210681514,33.23276839916821,-459.1659231105418,153483.89052069874,1.695633557382067e7,8.670514550314993,38.18550579497097,-1235.6109863500997,140982.44180021388,3.9978834303421886e6,68.1802066235362,-3308.6210513166293,207431.94613335584,-1.9598217368644603e7,-7189.7347349009615,372945.53652661794,-6.355611940343857e7,743440.9596675272,-1.5176704437654442e8,-3.31174488525325e8,0.21630004082426646,0.18598314687910622,1.0011363039503973,7.265340188181566e7,1.7933422521464713e7,-0.7318507665871998,-1.1859614331147754,0.20836585186773365,0.534515305117218,0.7065350822298855,-8.016136826112871e-5,0.044422369431456644,0.2684153479040974,4.661772313205012,1.2571194666968115,0.007218875990756402,1.2047066456470434,1.4622130740035135,9.403923392586837,5.159006357051727,4.8896968282273745,0.17133829210681514,1.1351455689376875,8.670514550314993,0.6389172073752323,3.2399239011804313,-2.61588903018826,1.0,10.0,0.0,0.0,-1.4502032666082458,-2.396650203590856,-1.8669896488049695,5.40221726936077,-26.256543772515293,-8.579277484654899,-153.6485435076101,-2.423463576590134,-4.338803020549341,-0.07730231134975438,0.9212928331837225,-46.03106964631924,1479.7393362195357,551.3960447571197,-2.346739707734087e7,1.349522146294266,-70.03988713375347,3776.047123280384,-188288.24989304208,-1.0653042651826633e7,-160.12022092543106,11259.87504742598,-788032.0394671506,4.637945222971718e7,27398.022629787632,-2.0961489901759499e6,1.892040874180911e8,-5.007760272146952e6,5.360431134507189e8,1.3483529747019193e9
0.3702963766118748,-4.905474581545679,3.2776667222661695,15.751223080281234,8.359800094957151,0.6115485142802488,7.085826957378491,65.90371969158885,8.141114128903494,79.6173017367396,4.687622387881943,9.700684987168618,0.013311174092262882,0.02765152256131687,4.1011069510661312e6,0.16947118650889972,33.25980107410683,-540.1987859739766,164150.45738550203,1.966545150360264e7,8.46860796070301,38.34008256406524,-1323.7765396589384,153327.24146073082,4.597881772108063e6,68.51047012095596,-3446.3779823484124,228742.4528378015,-2.226623542146666e7,-7414.614203720891,412798.73405062786,-7.176351404770446e7,820732.8370555668,-1.7018928865571952e8,-3.688046058601304e8,0.21630040196293696,0.19039146015703282,0.9969859888440169,7.183879662183268e7,1.7667242103231773e7,-0.6762947350787888,-1.1803992851182892,0.21111379194141053,0.6061060426359244,0.8062880829842997,-8.852424324496347e-5,0.051044668167768495,0.2866065906823893,4.615425609289176,1.3000946634922743,0.006957368741277404,1.2329653646520922,1.4811213623870292,9.394775327208434,5.346658772065754,4.969236649038254,0.16947118650889972,1.0549251912518358,8.46860796070301,0.5849942517452291,3.4038438817054075,-2.968097821284762,1.0,10.0,0.0,0.0,-1.3466861746275645,-2.486695784921861,-1.9616741302261826,4.684333991964756,-28.22576045427214,-9.418454879600883,-163.61113249175327,-2.5855871576741314,-4.592553207812186,-0.07814367188936008,0.998652843917785,-51.38335671554141,1787.6318981419427,-28235.436304179097,-2.66082141523641e7,1.4526265817216903,-78.21940601718148,4471.80579368715,-260918.9666751234,-5.988337701989162e6,-177.91756814937602,13052.250538255857,-984898.8046624376,7.09709921110413e7,31417.472065887385,-2.556517296749371e6,2.5650236460822976e8,-6.03471932273967e6,6.956174391236265e8,1.7043912222880783e9
0.37755741458058,-4.886055635681774,3.12809668084766,15.395118760438447,8.345020532851054,0.5866700537948878,7.170056588799038,65.33536528129913,8.085045475747929,77.65525568823357,4.681976792788806,9.67680163177813,0.012151728835237838,0.026250646140470596,3.7946081129488754e6,0.16838599403029186,33.33697193885509,-632.4720228511895,174159.30370103774,2.2902973198789448e7,8.293086476875397,38.553601710503,-1420.736768611528,165985.20754439745,5.4454529269886445e6,68.94608941821433,-3593.6274296845527,252090.13727058994,-2.503931365436973e7,-7651.67451449053,457545.167574013,-8.059999515775287e7,907980.9424441215,-1.90114352832099e8,-4.0945216334920967e8,0.21630079106686434,0.19479522768326762,0.9928895175467751,7.09440383898812e7,1.737429907648997e7,-0.6203853035272993,-1.1746320071290208,0.21273891863248265,0.6865582675228082,0.9182854879867091,-9.67131494756479e-5,0.05815482090060459,0.30509756357491935,4.568844350221301,1.3424406523312622,0.006634804292509389,1.2601005757684285,1.4969632200219645,9.380869483719263,5.539579289654862,5.0381946247116565,0.16838599403029186,0.978589680408092,8.293086476875397,0.5327538277954306,3.5688943963541417,-3.3570800793074183,1.0,10.0,0.0,0.0,-1.2489203215212141,-2.576888679251886,-2.052833011733213,3.994551084961106,-30.312426209248468,-10.343810668170573,-173.92606784372592,-2.756833208743629,-4.858146983466666,-0.07907444281869228,1.0821057135263794,-57.22826625337642,2143.9180721300936,-63594.1376541597,-3.2618327546700787e7,1.5636869275319878,-87.2249631755773,5269.683139355375,-348571.91188351496,-1.1694442357980735e6,-197.57463888551422,15092.138599101265,-1.2206074112687795e6,1.0145012717834288e8,35972.78514048657,-3.1059678414625856e6,3.406020693130679e8,-7.257052006652566e6,8.938501468544806e8,2.1430566147956357e9
0.38488530172515223,-4.866832912105769,2.987450316570025,15.05224704252008,8.328744344436776,0.55974126705656,7.240332813660101,64.73129733745328,8.028305356992243,75.65377129689739,4.676772967371421,9.653080569271152,0.011011322328380868,0.024954403301364822,3.513772500313657e6,0.16815603327478146,33.47948886682151,-737.7339884328889,183131.36733562703,2.6783883087718304e7,8.142619915392254,38.840541794831275,-1528.5283245259561,178888.3697092815,6.607968297943593e6,69.50671018446293,-3753.899514951601,277879.2206168562,-2.7909110754134785e7,-7907.133667451709,508314.17434599285,-9.01464253523467e7,1.007534776052913e6,-2.1177529502514064e8,-4.536213859250888e8,0.21630120931477373,0.19923223132670864,0.9888324575050217,6.995384427182582e7,1.7049941701746807e7,-0.5629839433495514,-1.1686085883446835,0.21301859361291003,0.77796125550546,1.0453434506713852,-0.00010433981515561357,0.06579931023024081,0.3239767746946516,4.521656075807886,1.3843755291732884,0.006252727530993193,1.2863010266005819,1.509820901768911,9.361878311773484,5.739407594636245,5.096038765656639,0.16815603327478146,0.9054629198788022,8.142619915392254,0.4816838071270349,3.7347609116534577,-3.7889489566666508,1.0,10.0,0.0,0.0,-1.155698001859734,-2.667477227598062,-2.1390288219915483,3.320423659648522,-32.537762069261305,-11.375330845344955,-184.64700228433685,-2.939207024323525,-5.138291478824399,-0.08011479086095857,1.1730949754184863,-63.686378650619346,2564.6311143925,-105988.72091325169,-4.35551988544641e7,1.684622410171713,-97.25225466333686,6196.557457788504,-454420.8316221017,3.0398313285772335e6,-219.51860200341775,17439.82071642318,-1.5053084525188934e6,1.390211463399197e8,41191.890176369445,-3.768646813096861e6,4.461448225907271e8,-8.727495160595706e6,1.1419828591300974e9,2.68858884839946e9
0.39233403791954363,-4.8476646699330415,2.8542023047550846,14.719692108678647,8.310620465539289,0.5306448536037346,7.297547332930826,64.08477618702976,7.9705240516850635,73.60472140603817,4.672129590592053,9.629558588201464,0.009882626685515223,0.02374785531848733,3.254430430974856e6,0.16891693844103378,33.70671914598661,-857.618966415672,190525.52979694,3.143390475855502e7,8.01737112210755,39.2190577101271,-1649.2711751150337,191886.22222466188,8.163421226085013e6,70.21709071537384,-3931.1722397201597,306526.0720830332,-3.0857859934257705e7,-8188.196470609103,566373.2914766005,-1.0047620123806296e8,1.122067119678333e6,-2.3539966816899768e8,-5.018104052045479e8,0.21630165581116576,0.2037331791600469,0.9848132214286003,6.885083405866277e7,1.6688964417230025e7,-0.5029893143706574,-1.1622820662637525,0.2116374893263617,0.8827990412645768,1.1907839454798723,-0.00011077171474236848,0.07401853016787324,0.34330173186771024,4.473558090395594,1.4260098569523652,0.005813846250172965,1.31168448763227,1.5197120338260521,9.337226788194567,5.947536456029663,5.14167572208339,0.16891693844103378,0.8351387826676222,8.01737112210755,0.4314516622058251,3.900214420469534,-4.270009370536096,1.0,10.0,0.0,0.0,-1.06622002199932,-2.758300976519391,-2.217837120400408,2.651866606762376,-34.91902405522583,-12.53578159012119,-195.79152786705168,-3.134634400227958,-5.435332088495173,-0.08128691684753396,1.2732060922290778,-70.90561432779373,3071.225043978937,-154957.82979851495,-6.2628338878548905e7,1.817512374399045,-108.53329955755557,7286.596830948399,-581928.0677555253,5.262918612129925e6,-244.24375298378595,20170.146946256267,-1.8518259912980238e6,1.8498776293173957e8,47231.54998851694,-4.5756391689624805e6,5.790703871238625e8,-1.0513788695196927e7,1.4547959527462676e9,3.373065118532043e9
0.3961171501414066,-4.83806828321554,2.7900152861927583,14.556646135457106,8.30074351693496,0.5152661169073565,7.32137810784563,63.74356480246083,7.941158936730549,72.56144017691483,4.670074014217058,9.617917840467012,0.009321530392521949,0.02317507141986997,3.131874573072277e6,0.1697315094204242,33.85930528526971,-923.4509919511111,193414.14396246185,3.40864022144438e7,7.964642827500511,39.44931464174108,-1715.1426393101428,198346.09369553227,9.11431360057377e6,70.63749588913242,-4027.537287364244,322046.4748712269,-3.235349425326825e7,-8340.872584750912,598556.343606132,-1.0595302948052338e8,1.1858470664341128e6,-2.4801068260750833e8,-5.2755125147129446e8,0.2163018884187459,0.20601504145753133,0.9828215015620021,6.825113613301308e7,1.649302223135889e7,-0.47168689802498864,-1.158992488886276,0.21019743312014072,0.9411333924822353,1.271559738875931,-0.00011324771592975997,0.07835251184477585,0.3531380870604572,4.449096480343667,1.4467155988129423,0.005574582461769821,1.3240883083938912,1.5235442353088566,9.322523544736528,6.055045940341572,5.15942359895169,0.1697315094204242,0.8009725959930656,7.964642827500511,0.4065975362705268,3.9820751590940704,-4.530824622843521,1.0,10.0,0.0,0.0,-1.0227407294089683,-2.803602652641271,-2.2533671863690428,2.3171316046062103,-36.17135778051478,-13.1720466823069,-201.51296784073898,-3.237773577963147,-5.590728334656086,-0.08192961007686406,1.3272043977488026,-74.85565455296947,3365.135488324956,-181293.7835924445,-7.665555304738332e7,1.8891117972456697,-114.72648228861684,7905.6758823874925,-654862.3445365267,4.944045479865903e6,-257.8197334722447,21706.47151372872,-2.053048203277067e6,2.115082224404295e8,50616.294406026354,-5.045106455409e6,6.580410417435299e8,-1.1551180986638509e7,1.6412079351248064e9,3.7799841619816933e9
0.4038119276627541,-4.818829040427052,2.666197786500819,14.236565996088471,8.279116694816805,0.4829106865466255,7.359461978499044,63.02236292931009,7.8814501326372675,70.44197980008927,4.6666548364863,9.595074953188432,0.008207298806056048,0.022087777416631045,2.8998956648246604e6,0.17239985519920142,34.25821408243669,-1067.1423950714473,197057.9148758895,4.010542822596908e7,7.880675242860422,40.006020841271585,-1858.8429503682528,210969.2830768712,1.1407366044475833e7,71.62767362806686,-4238.323751216966,355663.12908380665,-3.5363853545445666e7,-8675.740424270212,669981.0657208005,-1.175393917937327e8,1.3280769323390652e6,-2.748903230593473e8,-5.824671598106062e8,0.2163023664390457,0.21064663656843954,0.9788950374435964,6.694451991141577e7,1.6067246434313029e7,-0.40592544927640717,-1.1521488381872516,0.20551359942176745,1.0713871910969055,1.4515018400464819,-0.00011588133916234815,0.0874650593607539,0.3731238729084156,4.399311728598967,1.4877921167403487,0.005061833754119486,1.3482999213603475,1.5289940613193298,9.287711014467734,6.277072199305716,5.183500758168894,0.17239985519920142,0.7347346542719917,7.880675242860422,0.3574716466924459,4.14167411622682,-5.0952240347112845,1.0,10.0,0.0,0.0,-0.9383035270239086,-2.8931155359217953,-2.313578779358126,1.643688131026523,-38.79567590063472,-14.570786252078346,-213.1790620942479,-3.4554403570832024,-5.91534537703941,-0.08334056222290684,1.4440083002780058,-83.5567120112052,4053.7486911393216,-234872.9053181194,-1.1767998081736052e8,2.0437528428840492,-128.38539296850172,9320.461080640798,-820636.1587899731,-666478.7810224404,-287.72522199647915,25181.11705382022,-2.5218856463002637e6,2.7212309992411995e8,58236.451597407446,-6.142823811322886e6,8.459800011399121e8,-1.397280970946363e7,2.0874686781631582e9,4.752876379492777e9
0.4116500988071865,-4.799604570638702,2.5486998096002424,13.925637435391913,8.25476237255707,0.44877597817842685,7.384529003499905,62.2499844752991,7.820758192024633,68.30025925430293,4.664437953556972,9.57328765976599,0.007113646931266654,0.021080604668907165,2.6852581777526317e6,0.17673473494829137,34.80090784903053,-1225.6541420159322,197158.6736282589,4.7078269590477936e7,7.82853722028363,40.706674323436644,-2018.5561381459115,222814.69401788167,1.4243822444411596e7,72.83648811276109,-4475.41761202887,392710.99729709665,-3.83611736390573e7,-9055.396247829494,751297.2144515803,-1.2990230778567854e8,1.491006337169524e6,-3.038539981022664e8,-6.417103769577125e8,0.21630284618814116,0.21534966938372224,0.9751007030043968,6.548750597904593e7,1.5594825973292056e7,-0.3356755108537821,-1.1449781521858435,0.1980038281218181,1.2213749192947245,1.6579415596637337,-0.00011392500691504498,0.09710194910330341,0.3933605993601787,4.3486158090092575,1.5280234685133915,0.0045162718651197385,1.3715719326304343,1.5315924786555575,9.244722580002914,6.506972968227559,5.190460152564131,0.17673473494829137,0.6718574775993906,7.82853722028363,0.30954296826076283,4.290876412687031,-5.714425377268261,1.0,10.0,0.0,0.0,-0.8577851051609497,-2.9790864784309776,-2.3539519073846424,0.9657670812368927,-41.54765091976559,-16.14737613777342,-224.91950677089707,-3.687348051385187,-6.255671607797555,-0.08492457921355294,1.5730858690592133,-93.4645892911146,4902.42405169569,-283026.25830757694,-1.8281798918106982e8,2.2141347285571724,-143.90185600335826,11004.792853900353,-1.0129434124229184e6,-1.6964364833581418e7,-321.5654105866191,29258.911780556686,-3.0915162993299197e6,3.425090991373762e8,67120.10470697109,-7.485837532570362e6,1.0799380862152438e9,-1.6929674830972828e7,2.649461942913637e9,5.97799139480997e9
0.4189596046691947,-4.7820037780398525,2.4463167998528865,13.64861403778979,8.229714642047453,0.4162746064781895,7.396010042454178,61.495708132231904,7.76441469491486,66.33633177466477,4.663783561482547,9.554729230100913,0.0061376577772764476,0.02022611935620976,2.502708906658035e6,0.18255605121218926,35.44271844805592,-1382.373154254491,193589.60985427292,5.425308182768281e7,7.81208280846377,41.490898941865616,-2178.997041945896,232691.1680360944,1.729939657957466e7,74.15652970918838,-4718.412965509323,429726.87413492467,-4.10968632867791e7,-9449.03472840216,835005.0687542493,-1.4188023351713362e8,1.6596044183848011e6,-3.3212427937400705e8,-6.995545567996167e8,0.216303267312377,0.21972036794944239,0.9717880398212599,6.4008239851456575e7,1.5118301436889434e7,-0.2670223597611122,-1.138124510239658,0.1881808791137589,1.378031161201564,1.8726327174948167,-0.00010617734702712973,0.10634560076584652,0.4120259302611974,4.301421924199317,1.5638838409879574,0.004001241612000779,1.392042146826692,1.531744717864089,9.196626363447175,6.723208507150277,5.18000325482212,0.18255605121218926,0.617626604273249,7.81208280846377,0.26699888009335654,4.4133121897062155,-6.326522757009795,1.0,10.0,0.0,0.0,-0.7877737542803559,-3.0524792963932947,-2.3674598499355977,0.34074550886747207,-44.14196262003976,-17.758913841882723,-235.49126979124873,-3.9115352476152805,-6.5782749133447584,-0.08653317137096365,1.702947766801262,-103.80033231290841,5851.531976649177,-313076.01132943167,-2.727364424167977e8,2.38477392884302,-159.96343287077764,12826.535682205329,-1.211524472406688e6,-4.701519961828719e7,-356.3562377053365,33608.03843528903,-3.7161756398999216e6,4.1442461786207986e8,76527.541693715,-8.971810591345442e6,1.3414126962524345e9,-2.0195484914637566e7,3.28726683850823e9,7.370594451006668e9
0.4254798249172631,-4.766560752521538,2.360380038341844,13.41145250282661,8.205305643339324,0.3871101728954768,7.397010721855386,60.796139390256606,7.714493304673767,64.62769267121364,4.664572362344421,9.53996925575488,0.005309413604556304,0.019528393637046226,2.352789405319211e6,0.18950830343381064,36.129762634642375,-1527.3072443894932,187427.354440611,6.103986328606127e7,7.8253017681469945,42.29946724562565,-2330.476569356031,240496.69577764702,2.0258091953435127e7,75.49265050855654,-4953.335616917605,464648.5264028345,-4.353660015864799e7,-9834.400906516032,915845.5245445614,-1.5289339710667896e8,1.8229740321843245e6,-3.5817661962113315e8,-7.527849662530042e8,0.21630360178301655,0.22360562207297155,0.9690490833552409,6.258742015399403e7,1.4663982674248625e7,-0.20338556628431217,-1.1318895551364616,0.17691609383185514,1.531662382846485,2.082201870025566,-9.292977434809937e-5,0.11474597057519847,0.42843934394959066,4.259448498526834,1.5943778990753292,0.003548713252932591,1.4093425130368156,1.5304543878797368,9.145967476066188,6.915558240503253,5.1562722534207115,0.18950830343381064,0.5731640099573312,7.8253017681469945,0.23104694127596032,4.5052792963500785,-6.89296056359478,1.0,10.0,0.0,0.0,-0.7295947824859272,-3.1105747451825256,-2.3558483351799735,-0.20879006566292174,-46.431029246108395,-19.30709256799156,-244.38398341698905,-4.116264875140266,-6.866152216672591,-0.08806574624806722,1.826440008765152,-114.0226500455527,6843.855942147515,-319970.1902513731,-3.837716330885192e8,2.5460399512978746,-175.65495635444606,14675.457243795112,-1.4016753334447246e6,-9.090124232509838e7,-390.0357722661405,37965.81532036935,-4.355174549938733e6,4.8149355822360647e8,85885.68207264031,-1.0505945278336706e7,1.612378528711685e9,-2.3561312761586677e7,3.959583278778981e9,8.842272076682138e9
0.4344377635701153,-4.745725586856935,2.249912652598964,13.100041081030465,8.168371054158262,0.34747456551044775,7.384965286563695,59.79696907172345,7.646679019897183,62.37586172754967,4.668135415098355,9.523084315090458,0.0042502431428489435,0.01866221405403273,2.1646548837318304e6,0.20241434192447952,37.24361555989559,-1730.6637266650564,175186.66003526826,7.048799144905242e7,7.88948723623643,43.569374933382385,-2548.969626916866,250013.48916227464,2.4352522387728095e7,77.55591954387397,-5302.344999036763,515354.96323118126,-4.708651814582214e7,-10415.148620698083,1.0353087415456137e6,-1.685198036255289e8,2.0645878424664813e6,-3.94866764087272e8,-8.273436271064353e8,0.21630395795601215,0.22892093942480707,0.9656711224192132,6.047866191750559e7,1.3996484739700614e7,-0.11326146414347874,-1.1231651730862353,0.1574449530554587,1.7627216887738668,2.3954122055139093,-6.242185938009106e-5,0.12643636059997312,0.45053229772932557,4.202074641075692,1.633764152340591,0.002956408814116979,1.431740032128224,1.5273374679188856,9.061632976441077,7.173086714645696,5.1009321388916256,0.20241434192447952,0.5190031852211764,7.88948723623643,0.18523824704548514,4.599700591652885,-7.682217165123719,1.0,10.0,0.0,0.0,-0.6565350031565781,-3.1757188732956787,-2.297893523525344,-0.9432358967257755,-49.43370494158509,-21.578620720397698,-255.35773551066825,-4.400697996735248,-7.252134751068706,-0.0902872882536612,2.0068472448208876,-129.73824933821282,8455.897232144423,-288751.6701665431,-5.951155828922586e8,2.7792296144290076,-199.29635524290836,17578.242253968463,-1.6784209677313748e6,-1.859337492639081e8,-440.06854598669514,44703.10707686495,-5.362771719317128e6,5.733803598643262e8,100217.03042098932,-1.2948348973946718e7,2.0435392472745147e9,-2.8904910185433485e7,5.05220489420364e9,1.1241842010949406e10
0.44014024770051424,-4.732684863512404,2.1838137497691887,12.910032799274298,8.142724821231257,0.32293031989785215,7.369723587554429,59.140654783207715,7.604131338577794,61.01696489965583,4.672090799069899,9.514740344640709,0.003632335254887061,0.018162874703903608,2.0546346529972104e6,0.21309665183028914,38.04323578930629,-1860.8383514864765,166119.55812330113,7.61768455805886e7,7.959908588355261,44.45993953178568,-2692.5407326499826,255840.01611720346,2.6683745849027634e7,78.9832460432116,-5537.843421389597,549178.4869956209,-4.966014873665433e7,-10811.527741296604,1.1153713656623862e6,-1.788048932546289e8,2.2259882345262994e6,-4.185261957315264e8,-8.749228116823882e8,0.21630409613312795,0.2322900955826341,0.9637809432028193,5.904433663770482e7,1.3547486183620999e7,-0.05531250792789215,-1.1175343101446642,0.142727005988225,1.9197622227847253,2.6067785060818944,-3.427965735612997e-5,0.13392127416363633,0.4642810485462738,4.165788083164578,1.6572269934555073,0.0026065143941391357,1.4452457495417044,1.525081606445872,8.997072225313396,7.327737043048441,5.051972425323508,0.21309665183028914,0.489468224965246,7.959908588355261,0.15857636938335148,4.638329831640608,-8.175094097766163,1.0,10.0,0.0,0.0,-0.6143368735759895,-3.2064343002013858,-2.2337167308032395,-1.3909731886367318,-51.18870009909271,-23.08410705554099,-261.3609820617204,-4.58054397152992,-7.484962483540084,-0.09173922197036545,2.1268953241550586,-140.76570163219384,9643.8670513513,-243361.80485149822,-7.695223422614601e8,2.9323647132653967,-215.4870007226946,19643.950726895444,-1.8629858311915807e6,-2.70761718229046e8,-473.7637112190408,49418.68113069907,-6.08091628556914e6,6.294020029018888e8,110141.51093974299,-1.4698815229240473e7,2.3520566352841487e9,-3.2718278513164457e7,5.848377778811138e9,1.2994222687573303e10
0.44867980114262584,-4.7134687888387035,2.0904447547021707,12.636778021289846,8.101188874227093,0.2878637186545731,7.336900256732095,58.134418006822834,7.5415764148695175,59.11535967099258,4.680701794677151,9.506260395845915,0.00280385495296878,0.017484904007091583,1.902623547218576e6,0.2334911815432363,39.33791254700147,-2054.859933221561,153260.0894505393,8.33535588756024e7,8.1109475236391,45.87398858482732,-2910.7659886892798,265576.7175412393,2.9126741355717972e7,81.22019927421825,-5902.812941585557,601937.8493093746,-5.4419285613723725e7,-11429.877877640742,1.2386493373610822e6,-1.948473272151966e8,2.4722173828458106e6,-4.5402985801965314e8,-9.450453451162552e8,0.21630412817675382,0.23731306554069337,0.9613656981603242,5.677384474051746e7,1.2845633739267865e7,0.02972539092582676,-1.1090227481885346,0.11785238227838016,2.1632423931408944,2.9316506155734285,2.1899138292374336e-5,0.14512840174381259,0.4843747503951425,4.11189356825177,1.6899220268734831,0.0021337474456061168,1.4645136479537462,1.5221921844709463,8.880974839158915,7.533760085684955,4.959362100294261,0.2334911815432363,0.4540867834119619,8.1109475236391,0.12285914412030598,4.663927128642092,-8.865845784069538,1.0,10.0,0.0,0.0,-0.5575835691517458,-3.2341257177523426,-2.098411345841805,-2.016553237946323,-53.46409100693461,-25.354819138534936,-268.61866948646673,-4.841907699450971,-7.801134476414182,-0.09389269457992681,2.310680560765347,-158.629985148005,11672.537380983562,-151761.87343285902,-1.0863392615400488e9,3.16275363695513,-240.9596242406197,23027.143413821996,-2.156914202785288e6,-4.3131564726735234e8,-525.701618678132,56980.58492073055,-7.258799923054496e6,7.100594984065316e8,125844.7726655535,-1.75625999845552e7,2.8587049826464934e9,-3.8909566976160936e7,7.169135220429651e9,1.589862789055761e10
0.45461326209007263,-4.700331200319979,2.029235351642049,12.454485607917313,8.070192924282003,0.26507805289016173,7.307803176376619,57.423528619268126,7.49907437821182,57.89986092460711,4.688648701966464,9.503442567105264,0.0023046703475841615,0.017059242577606763,1.805221670269855e6,0.2512698264911162,40.2767682836832,-2188.5552128610598,146837.4348727604,8.677062188408266e7,8.249146583123993,46.8799328997422,-3062.504806948281,274119.2348483656,2.9623226989510346e7,82.78796535672069,-6159.006514366833,639975.2526787295,-5.868695800224787e7,-11864.14489305491,1.3247842884448608e6,-2.0657549601634684e8,2.6414920854518656e6,-4.7856218557275504e8,-9.922244450945755e8,0.21630399832642053,0.24078661498598683,0.9599949836802434,5.51216015829288e7,1.2342097968832165e7,0.08554008647647002,-1.1030740926838543,0.09919185856519028,2.332810450878633,3.155453096872633,7.092530921463106e-5,0.15288496221357167,0.49798238287713126,4.074822633321944,1.710901289000164,0.0018458850958746483,1.4773127352389812,1.521019003275748,8.784550835656175,7.649697670711742,4.882355714140423,0.2512698264911162,0.43691917361096194,8.249146583123993,0.10132910307917539,4.660467936225444,-9.289280770536772,1.0,10.0,0.0,0.0,-0.5226761278274887,-3.239417269415424,-1.9800593188895186,-2.408121754526257,-54.72218562093851,-26.886747667019723,-272.33859073390795,-5.013715630955565,-7.989030053365091,-0.09531537468083051,2.438075109638034,-171.78256995559602,13262.197035811452,-92118.46195049737,-1.3341821499570887e9,3.318926452014619,-259.09206508676044,25547.117925863495,-2.383082029361127e6,-5.574878038298526e8,-561.775302375381,62459.952478309424,-8.140143940252388e6,7.690405831743746e8,137030.38387379728,-1.967584215413782e7,3.238943171924348e9,-4.342226528190064e7,8.156101210504913e9,1.805586510337716e10
0.46411087529312095,-4.67965480535621,1.936958218054167,12.174854856248503,8.01730269130076,0.23190031189940208,7.252338837257635,56.27693235945309,7.4328961432429805,56.14560517417243,4.70463626548471,9.504399923334278,0.001645485879502304,0.016446853059116334,1.6619270659689351e6,0.2866954064804324,41.77986127236572,-2400.8190365317128,144791.93815349785,8.839602290367343e7,8.527453606559998,48.45483298329584,-3301.281897830351,292853.98818338214,2.753551537088433e7,85.19257070502825,-6559.530822147798,702783.3255428373,-6.77196593756469e7,-12536.926078479357,1.4593371124979355e6,-2.2657558830722106e8,2.8989554676756402e6,-5.173363391973456e8,-1.0640082792850842e9,0.21630347850596557,0.24631727193254271,0.9583294350712774,5.238389982146691e7,1.15217809849523e7,0.16496361279495814,-1.0935355914143237,0.06872173370284929,2.591995994019266,3.492445301865116,0.0001647413694526567,0.16521634287779474,0.5191884419664353,4.016242732237551,1.741602057000389,0.001457119040671957,1.4969541446827606,1.5212764249461708,8.6010639955538,7.770816192613907,4.740665178536963,0.2866954064804324,0.4241917500229183,8.527453606559998,0.07284106039221817,4.6263145031223285,-9.828570797775527,1.0,10.0,0.0,0.0,-0.4741233019522686,-3.2241786924964315,-1.762468300675048,-2.9402930487588685,-56.07625994724423,-29.135284067590767,-276.08771306168444,-5.264346348989274,-8.221081921239406,-0.0973421823549916,2.634000393642959,-193.413936246353,16101.11649022708,-67872.17260784478,-1.7288151815817413e9,3.5519938224353957,-287.73609341948344,29761.826654280496,-2.8134462775129974e6,-7.465736057393246e8,-617.0130237250232,71272.44585618642,-9.633300381094508e6,8.916170476817915e8,154596.07472022861,-2.3138233977608e7,3.8912782217678156e9,-5.066267111191507e7,9.79530581120236e9,2.1580339717051987e10
0.4703747021590776,-4.6662486686957605,1.8796336181793136,11.998192614984173,7.980566153943212,0.2124378622236887,7.211016056273632,55.52220131866511,7.390560275658024,55.11487435430775,4.717189120654373,9.508652579532278,0.0013037819436293855,0.016083898426682515,1.5751543455943493e6,0.31497337421187566,42.73492391506079,-2539.8141260045927,150565.31459564847,8.643600009736542e7,8.748280063643112,49.43006034424474,-3453.7189590558187,309327.4974994592,2.3936475175239075e7,86.6422656690564,-6809.6701881968565,745047.0043495949,-7.531945161321206e7,-12949.436609881113,1.5436845495027038e6,-2.406407293046501e8,3.054733237055518e6,-5.424895437545007e8,-1.1085517232983897e9,0.21630290051904014,0.24994439890012446,0.957572057652913,5.05414318298945e7,1.0979909067185206e7,0.2085759693190017,-1.0872571893615162,0.04936320983999513,2.747598416581753,3.690848777957297,0.0002349917935152603,0.17328914378689753,0.5328222379483718,3.9781811960850826,1.7600309497744204,0.0012471444138075793,1.5094114065023823,1.5230765184848243,8.461035973156585,7.80012778094263,4.6374218199757085,0.31497337421187566,0.4264074185375394,8.748280063643112,0.05802318098023335,4.590905194315349,-10.075533207135827,1.0,10.0,0.0,0.0,-0.44656933519003666,-3.199827631833118,-1.610850771517178,-3.2196638692906094,-56.503198525110164,-30.418206112216318,-277.2624123509279,-5.410178268226631,-8.32397065533488,-0.09844942227718123,2.753638100502719,-207.579065871839,18145.124626211706,-141893.08133224325,-1.9469596650758886e9,3.689099281980126,-305.69255325310934,32585.181062153457,-3.162699474667321e6,-8.326157652891668e8,-650.4025351716623,76898.28238014222,-1.065596427594014e7,1.0094932131952243e9,165479.49890826762,-2.539177182680778e7,4.349509305771461e9,-5.523940374390933e7,1.0879046327838064e10,2.3847019301712685e10
0.480052869619969,-4.645882041532264,1.7960850831423572,11.736613356903579,7.921697783846502,0.18616723469620258,7.142040820418105,54.37091756356878,7.327173783261282,53.69950295000857,4.739178261159367,9.52042848779176,0.000905194921955146,0.015576948502656477,1.451919907306967e6,0.3660971363846202,44.11113384942353,-2752.416388651617,170957.78346811343,7.865292465592304e7,9.14325446320266,50.79651749179968,-3678.5098967956837,341016.4995023888,1.5009748172318418e7,88.60905683389572,-7166.151641536341,810587.5370039248,-8.944972204143266e7,-13522.041555415797,1.6649140900906802e6,-2.6357148126067212e8,3.2696334864471206e6,-5.806469126510414e8,-1.1732350460494385e9,0.2163016103096898,0.2555157858394693,0.9568797336856191,4.768642156542967e7,1.0156980765898848e7,0.26065210392717697,-1.0776112343534674,0.022228777622986737,2.9564519059774748,3.9506625930696035,0.0003527027935261667,0.18568791696911674,0.5534215074929903,3.9203545787722978,1.785978774159363,0.0009863845225318052,1.5279626473737693,1.5283049481575004,8.220445801104619,7.766456830717851,4.46791751595061,0.3660971363846202,0.4459554851089841,9.14325446320266,0.040661012990177624,4.527295897907177,-10.287195003885605,1.0,10.0,0.0,0.0,-0.4098681363898953,-3.1453460216709397,-1.3831541938189653,-3.539211963825295,-56.49077162695768,-32.0335260276683,-277.56567205683365,-5.604132933787833,-8.409442169217947,-0.09975218423484546,2.918835012892043,-228.54128853914074,21489.713885047582,-446877.1026370383,-2.1522073792656775e9,3.870289590822858,-331.11715280998123,36883.598936413226,-3.8224007510084454e6,-8.602693946565442e8,-695.8215153936198,85013.14144463229,-1.2261994578638835e7,1.2736382694247317e9,180638.86929755248,-2.8709544702228922e7,5.096682520431575e9,-6.17342880878794e7,1.2504669964369904e10,2.711766067228316e10
0.48796324914105427,-4.629538190530195,1.731956767375559,11.532487688619808,7.872365297893237,0.16789107272966877,7.082772391115839,53.45196749361846,7.277091127611137,52.678051521528836,4.758966033501011,9.534172476763498,0.0006745470725151282,0.01520333211664113,1.3600362440168695e6,0.4139211843604509,45.13482465235591,-2922.9033353590958,196303.3973971154,6.863688445549871e7,9.509719619994982,51.78285722722602,-3851.5826751648337,371318.5684132781,5.232365904736154e6,89.97617526698927,-7429.639110024502,863522.5265184274,-1.026766419467454e8,-13931.889270415846,1.7556472476727818e6,-2.8308680691735804e8,3.423350739795169e6,-6.112213774027867e8,-1.2230313698254845e9,0.2163001848526638,0.26003928619301897,0.9566843072227059,4.538304906928235e7,9.508200712630257e6,0.29012503719760224,-1.069798372726284,0.0032067626701974294,3.0980769920152538,4.121119460330783,0.00045474737128213094,0.1957831177189086,0.5699098809255301,3.87402405303763,1.8052060903587217,0.0008210536225273018,1.5425240371731141,1.5344262384054626,8.008862721039394,7.678208231214069,4.324581940021955,0.4139211843604509,0.4748123120359115,9.509719619994982,0.03055395732194871,4.473927238845276,-10.328272694785102,1.0,10.0,0.0,0.0,-0.38420644225746137,-3.091038902003783,-1.2142582998835623,-3.7103727070234687,-55.9830608046432,-33.03567022567648,-276.89388195559513,-5.737280918305336,-8.425251156108484,-0.10046536669820014,3.0355492000557756,-244.4793027143557,24310.942384645296,-871361.3024798946,-2.1754189804516125e9,3.9915506732382715,-349.5749307657983,40263.5708484048,-4.462186252394218e6,-7.747495500191911e8,-727.3191096509843,91029.54946777568,-1.3573246578138437e7,1.5660600871813705e9,191428.90552645677,-3.122716268258508e7,5.734300350807427e9,-6.645050987642236e7,1.376630238900007e10,2.9536215467689354e10
0.4966998225833812,-4.611792419487738,1.665103073479924,11.316523606013396,7.817298497663491,0.1506270129321849,7.015916070806584,52.467267211654665,7.223425606143809,51.66261052840391,4.78216037085135,9.552940674370863,0.0004930925961552976,0.014825655955346649,1.2668433609597955e6,0.4721007376580949,46.16595115352673,-3106.0691873242813,230513.33954029786,5.48551098659801e7,9.95461752548755,52.75342169109043,-4031.8470490430527,407595.4880512915,-7.302472948657242e6,91.27963066678592,-7695.178549436866,920665.9005605754,-1.1837418465880837e8,-14333.875884028821,1.848279127843364e6,-3.050605949279142e8,3.574700686047919e6,-6.444338400136578e8,-1.2757674350834699e9,0.21629821608425723,0.26500307153514496,0.9567842064702259,4.290442226268026e7,8.825413534925474e6,0.3112268458358155,-1.0612608970448472,-0.014467619673274184,3.2279250065043117,4.2720152233539395,0.0005722239260615191,0.20692686385656472,0.5878283939543033,3.8238618474112203,1.8246917850416293,0.000677457185196075,1.5579823543812665,1.5425969675331614,7.767500509245313,7.534482382709131,4.165305668932088,0.4721007376580949,0.5176289150746372,9.95461752548755,0.022553126176822983,4.417601902595946,-10.270652016017948,1.0,10.0,0.0,0.0,-0.35944682473026757,-3.0263814670514897,-1.0516616581097034,-3.824155900108078,-55.047012798001475,-33.865545696921856,-275.59435034659896,-5.863288498752201,-8.403230617712957,-0.10094422662252858,3.1473825434246354,-260.737485663038,27438.030426313562,-1.4927855037176062e6,-2.0573201864293485e9,4.101784779550328,-367.70872952752995,43818.10927126823,-5.247636565557921e6,-5.791121612760041e8,-757.0387413438375,97058.831028871,-1.4999695676894886e7,1.9547188050146973e9,201859.1611883231,-3.380429258819312e7,6.453967786587513e9,-7.10926118811201e7,1.5084945165210333e10,3.195668837049385e10
0.5056365388197359,-4.5939601759536215,1.6006850324222939,11.10529216588978,7.760899693587651,0.13565040642280865,6.947277190687571,51.49744511520773,7.170155719843703,50.72021527885395,4.806870778516396,9.575342162077973,0.00036375281882425185,0.014470997733397472,1.1796281812440853e6,0.5365130547260394,47.12873041008254,-3286.618767064769,269414.15548005735,3.8982388678282395e7,10.448666424642857,53.64409528254217,-4205.60885751899,446121.7548444564,-2.115795860661879e7,92.44658568970932,-7944.941159119119,977398.1714132508,-1.350017344352265e8,-14704.060396324887,1.9365871979437117e6,-3.276731131314241e8,3.714990521752107e6,-6.779417385881449e8,-1.328205626660259e9,0.21629576989610144,0.27004516656497307,0.9571618316928766,4.046376341688687e7,8.1688098026208095e6,0.32313914888155504,-1.052637787307166,-0.02933774321037589,3.3378387549778656,4.394872617243582,0.0006974432486634667,0.21835146785479428,0.6058990938299094,3.7736564101230137,1.8430050217212006,0.0005630469060391406,1.573111671030269,1.5519705146293752,7.518988205313776,7.354868828526457,4.004276102623729,0.5365130547260394,0.5707994717945909,10.448666424642857,0.01680975012422963,4.364333802113029,-10.135137535466804,1.0,10.0,0.0,0.0,-0.337246913581176,-2.9593918824380765,-0.9116087795913914,-3.878711093345995,-53.81695440524567,-34.48489067662754,-273.93861271526674,-5.975300214144334,-8.353727589950369,-0.1011726068504607,3.246661910269923,-276.0329333105956,30591.864379200146,-2.2467406225399706e6,-1.8129487592253194e9,4.194562838815877,-384.2342339546387,47259.4889623621,-6.104487795733166e6,-2.970426180031533e8,-783.1516669698392,102668.39600369686,-1.6424495256602788e7,2.400924752354948e9,211257.90418347548,-3.625243791186474e7,7.194926812885772e9,-7.535260475075455e7,1.6362706633268799e10,3.421548790870839e10
0.5152053611228992,-4.575212703768032,1.5357925678538988,10.889292407278356,7.700908892140372,0.1220820078417866,6.874563186408902,50.50378746558417,7.11476882713123,49.79508291163863,4.83402021189394,9.602229692013783,0.000267828796962792,0.014121042086688152,1.0944034253146383e6,0.6101310319987164,48.076402529479125,-3471.686601034284,312917.6309914203,2.1138067187249135e7,11.01742168470831,54.51239214970262,-4381.503119024594,487622.1942509986,-3.63779427852474e7,93.56808380995051,-8194.344800281267,1.036215454444391e6,-1.5292862549260315e8,-15069.17132630833,2.025934093243268e6,-3.518050922796767e8,3.8544754723575045e6,-7.13489736959131e8,-1.3835907730186005e9,0.2162926605790346,0.2754037559120269,0.9578084941776448,3.797328656031135e7,7.515030947807431e6,0.32792497608800303,-1.043535063866166,-0.04229410314097952,3.4364880299352096,4.500921490127611,0.000837689687259897,0.23064241574716204,0.6250095242134197,3.721137613924584,1.8610600309089822,0.00046771331970138676,1.588539427503331,1.56265415545509,7.256485136773988,7.142252029601954,3.8362197679609005,0.6101310319987164,0.6358835221022551,11.01742168470831,0.012517113495195653,4.312417490890967,-9.93685712705037,1.0,10.0,0.0,0.0,-0.31631842437844293,-2.88988827759189,-0.7879032390570639,-3.8872052708867777,-52.31572581270838,-34.964980900820805,-271.99827993226774,-6.082180288579901,-8.284444775707557,-0.1012014089746801,3.3399493593693474,-291.1544214048773,33881.31447564783,-3.134132566619821e6,-1.457747316512463e9,4.277598118092045,-400.18702355078614,50748.985140258126,-7.050218171372671e6,6.260420544314261e7,-807.6476323567954,108198.06206561769,-1.790862483458891e7,2.9088218242051697e9,220300.63810951708,-3.871295669060561e7,7.984425783198964e9,-7.95243335290239e7,1.7669764918059433e10,3.646366317692158e10
0.5242502757739411,-4.557809088593216,1.4780217959304975,10.69418700599632,7.644884374119589,0.11116223049526275,6.807256854367938,49.60793032066021,7.06384842903831,48.98352314493058,4.860063661036031,9.629878173131408,0.00020420005669507672,0.013814439614897485,1.0208084744501485e6,0.6835815702377216,48.90904447740678,-3638.8454505514233,354235.66307023226,4.23471810029419e6,11.590502237971478,55.273349680280624,-4539.738524673814,526337.5116907863,-5.064188199798029e7,94.54711401201703,-8417.858646248937,1.0901604052382754e6,-1.696955883790487e8,-15395.121730874374,2.1069993593128114e6,-3.7444291100290453e8,3.9800743749037795e6,-7.469649640997844e8,-1.4358920423174655e9,0.21628924847256756,0.2804304508274826,0.9585995551977036,3.5743359769985706e7,6.943671873396994e6,0.32697890181524814,-1.0350577859279282,-0.05228180511449208,3.516659233139566,4.584175566657267,0.000976686726599651,0.24233661976890236,0.6428816065253387,3.6726586252091815,1.876838296391261,0.0003968254512823748,1.6023882724379424,1.5730228546364697,7.014882661991186,6.9326321948792655,3.682725554915239,0.6835815702377216,0.7035560295480986,11.590502237971478,0.009646500031859724,4.26788142008799,-9.720542430417957,1.0,10.0,0.0,0.0,-0.29877657031750066,-2.827992098320415,-0.6918065458737134,-3.8615135872668684,-50.80162868129859,-35.29857996988012,-270.11137012325776,-6.174921628791829,-8.212283303541742,-0.10108041351824176,3.4187986345932186,-304.4837169327294,36893.21391743359,-4.0106850986035885e6,-1.0702590227159427e9,4.345070274406035,-414.03545517802127,53891.136379517644,-7.950377456314344e6,4.3121807068016136e8,-828.5159423408841,113096.0594093886,-1.9275019986776266e7,3.4008099430938716e9,228190.03326095757,-4.0930297553577475e7,8.723055506056988e9,-8.322356128533407e7,1.8865395419218967e10,3.8487219523563416e10
0.5304484834128333,-4.546055440566808,1.4402937762226138,10.565292905546729,7.606975442715266,0.1045653801745833,6.762168025277949,49.018240778672045,7.029702054747393,48.45644920364736,4.878025702984328,9.649866777293582,0.00017118059562623908,0.01361629505990482,973926.287913166,0.7358964187034654,49.45049331591219,-3749.2533307343942,382184.61608780565,-7.115048702121956e6,12.002460102894357,55.76909150588172,-4644.387382712716,552382.4097965291,-6.019902475072417e7,95.18665605153792,-8566.004267361077,1.1263259296324314e6,-1.8100716801276487e8,-15611.496768509785,2.1612506399321817e6,-3.8985034688784426e8,4.064055036231205e6,-7.699223010583007e8,-1.4719576336738946e9,0.21628664057360703,0.2838533479681059,0.9592222087240435,3.42859938330743e7,6.57747476313059e6,0.32404133957629366,-1.0293204140785328,-0.05809227227344202,3.566145120715974,4.634368431897086,0.0010757232475880104,0.25040080158472056,0.6550336820846733,3.6400814964431256,1.8870006604855691,0.0003565528114623487,1.6114686477931408,1.58015471140928,6.853860473073601,6.787661310789711,3.580868287035445,0.7358964187034654,0.7528263485031239,12.002460102894357,0.008146530682096186,4.2396701312070295,-9.563420431287234,1.0,10.0,0.0,0.0,-0.28783739503833705,-2.788139397204281,-0.6356257962941533,-3.8299919220854894,-49.73797292101826,-35.479332008761524,-268.8190999334595,-6.235293519057432,-8.161905530051975,-0.1009354789043724,3.4687628181629604,-313.1760385446479,38901.38990575883,-4.618967712914809e6,-7.899561334961097e8,4.386781702998464,-423.0012345669926,55971.295151816514,-8.564250319354942e6,6.905380692352555e8,-841.9082813324956,116317.77559445196,-2.0193703429989506e7,3.7392503398545218e9,233345.56547960057,-4.2407473829770476e7,9.224611590793903e9,-8.567056626635438e7,1.967051977605179e10,3.984102718672932e10
0.5411100915956455,-4.5261555297864655,1.378682736779576,10.352203618351725,7.54280904394745,0.09461219584196263,6.686880357838826,48.04898833200761,6.972294914863616,47.59611349370227,4.90900624807051,9.685899789719496,0.00012848092821258483,0.013295709672053797,899407.286424266,0.8294251358704215,50.33581539248517,-3931.9179370577785,429063.46748133464,-2.5904125777411416e7,12.747168415667884,56.583754264293404,-4818.381793730342,596102.74500538,-7.607426451509671e7,96.245508471593,-8813.889111325781,1.1872718151488428e6,-2.0006752914076084e8,-15975.430743411167,2.252971604678257e6,-4.161840742357739e8,4.2064603115492305e6,-8.096017309957323e8,-1.5347906176563373e9,0.2162816329835507,0.289699526000957,0.9604146235164165,3.1912224263074666e7,5.993328706281868e6,0.31572875079723783,-1.019587954729401,-0.06648348929395055,3.643549413661578,4.711362845543649,0.0012532697807421667,0.26437944073558667,0.6757737885259195,3.5852482000382544,1.9033551937853475,0.00029946623287813954,1.6263166662022759,1.5923007758364078,6.586334402154536,6.540094420769982,3.41223243047807,0.8294251358704215,0.8423595204383492,12.747168415667884,0.0061923547853795224,4.19505705292892,-9.285527866959983,1.0,10.0,0.0,0.0,-0.2708097437489667,-2.7247834459321196,-0.5539436848402293,-3.7562802993028286,-47.89389531254388,-35.72608742353896,-266.6307497580483,-6.335054735654125,-8.07680026301571,-0.10059809292520328,3.5486534547795276,-327.44438648947784,42254.25564833968,-5.662551613686131e6,-2.9912581366450644e8,4.452232366939367,-437.67034297893565,59436.091774790184,-9.607656511728467e6,1.1375341469476666e9,-863.741000335755,121677.44652697077,-2.1746834481655683e7,4.318025060181286e9,241904.47032078082,-4.4896608871300295e7,1.008005738960559e10,-8.978318855366988e7,2.104185124599822e10,4.2142933263970085e10
0.5489676210449713,-4.511738822700188,1.335756731437245,10.201765178617187,7.496417247697038,0.08822377336254862,6.63338341273915,47.37007624720331,6.930998938118813,46.99432510609325,4.931831799547081,9.713584032316376,0.00010525447912520383,0.013074258409293715,849008.4555763,0.9011182251355451,50.956556967598914,-4061.2035704722025,462463.40818432975,-3.904494896557957e7,13.325256207376368,57.159286983510505,-4942.502440197379,627432.0299704749,-8.727185749579127e7,97.00193451603708,-8992.410764843433,1.231356853056307e6,-2.1379317586651018e8,-16239.60439647933,2.319776983072547e6,-4.35498463655352e8,4.310777134591244e6,-8.391038490779003e8,-1.5819527141491134e9,0.21627751428952996,0.29397432549640895,0.9613718526320341,3.026769958567882e7,5.5976774765124675e6,0.3075706688847867,-1.0125248784034828,-0.07158916573155552,3.695818074149234,4.762558424160487,0.001389616866057765,0.2747751853723639,0.690937877457708,3.545791320014845,1.9145646206194098,0.0002651757369060512,1.6366438823719813,1.6010612400761586,6.397037474266792,6.361145289677294,3.293282812143066,0.9011182251355451,0.9118450368588219,13.325256207376368,0.005120202002454732,4.165003609675419,-9.079149698320435,1.0,10.0,0.0,0.0,-0.25954133270276936,-2.682313533275327,-0.5036608759252382,-3.6900456124826104,-46.540946791086775,-35.87049739465542,-265.0599555028298,-6.406298000736214,-8.016817602837857,-0.10029486817741887,3.6035912134552364,-337.5027091411618,44649.356732986795,-6.421379535397315e6,5.983368761870776e7,4.496640371877433,-448.01141408133674,61914.81876841751,-1.0364124527661445e7,1.4622251846973946e9,-879.1440911197751,125523.1555089392,-2.2874562215494413e7,4.739729583667206e9,248054.97686421772,-4.670633842816523e7,1.0706552730920532e10,-9.277595699170245e7,2.205002159386438e10,4.383837892054944e10
0.557396493277339,-4.496501460596185,1.2918819497643357,10.046262580537535,7.447529660989551,0.08211296400553987,6.577971580618391,46.67393527944058,6.887598756950242,46.37512701684398,4.956254316720773,9.744168792543896,8.585579512272454e-5,0.012849341027716465,798807.2642343923,0.9805755280821108,51.596890517405896,-4195.397110441227,497150.96423844266,-5.243427863305846e7,13.973302924382944,57.75761516936229,-5072.4084525395965,660237.0021183016,-9.880776486818764e7,97.79725309778547,-9181.06608193656,1.2780393003950592e6,-2.282385282980898e8,-16521.018879346375,2.391076395264246e6,-4.5618137795577604e8,4.422813958441076e6,-8.710868296237587e8,-1.6335113100037725e9,0.21627268819485468,0.29852798240099143,0.9624560249895263,2.85987346828281e7,5.203804096259142e6,0.29735654412052415,-1.0050505143505806,-0.07622638018788322,3.7484725488580226,4.813713598179164,0.0015403722517095683,0.2860206497763895,0.707098746191122,3.504345698499033,1.925849631526104,0.00023411074647942273,1.647151589533785,1.6102117960316764,6.201368595929508,6.173751111744389,3.170625605186884,0.9805755280821108,0.9894353122045749,13.973302924382944,0.00421800194957492,4.1351110429491955,-8.859300982417757,1.0,10.0,0.0,0.0,-0.24851914666888061,-2.6406249812740206,-0.4572539073488113,-3.61066263982774,-45.10744825893042,-36.00058062253863,-263.42227225296074,-6.48128205231834,-7.955893082262962,-0.09993078225710078,3.6595409623671347,-347.93897617570775,47154.40829307352,-7.22104292664747e6,4.3605912715909827e8,4.541604758914511,-458.7682177676701,64517.85956701946,-1.1163224523585094e7,1.8029534270048828e9,-895.2293430062311,129583.4171869932,-2.4073180645781357e7,5.186901998926599e9,254573.1031996173,-4.86380134998e7,1.137719642786043e10,-9.59804041421629e7,2.313626895314747e10,4.567210624854216e10
0.5711038148876918,-4.472207278867376,1.224962024729368,9.805554517817262,7.369985784601251,0.07352660770740392,6.4923460435764015,45.60949263600389,6.8188835829313765,45.418923203914005,4.995735423231621,9.795516368074052,6.288401130469232e-5,0.01250880299300014,724834.2190444437,1.1153999900364318,52.58978606779152,-4404.930553362252,551121.7258870224,-7.268599416571516e7,15.090423019005568,58.6959002570882,-5277.741347623132,711994.1722735924,-1.165882592757065e8,99.06471363452896,-9483.385486195906,1.3529794760665314e6,-2.5121467149757707e8,-16977.12890355863,2.506884747749978e6,-4.8986822213483506e8,4.606468658299627e6,-9.240222029525127e8,-1.7197710865570092e9,0.21626393782497522,0.3058624748524605,0.9643135561376177,2.6083871395269968e7,4.625096973888769e6,0.278279943390075,-0.9931180102586652,-0.08224256490624626,3.828380973755446,4.890990276333815,0.0017925753021064853,0.30452688965626606,0.7331623781817838,3.4388390549085748,1.9426780510971655,0.00019335552751264742,1.6630070291182026,1.624442587664693,5.899002963606276,5.880616209837116,2.981680473458792,1.1153999900364318,1.1220141034396285,15.090423019005568,0.003138839378654975,4.0909871516416345,-8.50935072102525,1.0,10.0,0.0,0.0,-0.2326628282109016,-2.5808964157489087,-0.39500623936394064,-3.4680971943748444,-42.833030001062696,-36.174220762700536,-260.87086511279597,-6.601099269797698,-7.8651719614859825,-0.09927476534727663,3.745218089946868,-364.2746591937043,51105.22582611341,-8.485570818570446e6,1.0210158018942869e9,4.610383763211676,-475.7041456422935,68656.36519165986,-1.2437296779160768e7,2.337631078375869e9,-920.7655251216772,136100.84944246747,-2.600842657360737e7,5.903796041887126e9,265110.95939974446,-5.178286999051815e7,1.2470595106002197e10,-1.0122947619095534e8,2.4926941402650574e10,4.871538128802776e10
0.5809473888689276,-4.455118084379812,1.1800171717444892,9.641390682954238,7.315783959267667,0.06820739970480894,6.434319380485457,44.89396640403872,6.770872064949317,44.76633980576714,5.023850231091569,9.833381669486753,5.096063497052934e-5,0.012281683469939426,676942.3978956399,1.2165374620775753,53.27077467188964,-4549.652090024823,588171.2529809832,-8.615920696314447e7,15.942622382582291,59.347363110529464,-5421.464529640943,748118.0193514959,-1.2869674627396464e8,99.95992239572895,-9698.084176608196,1.4062982978356658e6,-2.674118481623002e8,-17304.90891373898,2.590323665507949e6,-5.141979778149697e8,4.740075592394107e6,-9.62859240617442e8,-1.783715676901582e9,0.2162569754367469,0.311075398680287,0.9656984934232162,2.4420654412566114e7,4.252323271236797e6,0.2631374065251393,-0.9847158963775475,-0.08560667540541843,3.8824317408758233,4.943294163497477,0.0019756317285454916,0.31799158018171925,0.7517237718246033,3.3932009848161617,1.9536734085419334,0.00016982170921479652,1.6734758033378812,1.6341119594296445,5.693389192280479,5.679477185303036,2.8536434294361936,1.2165374620775753,1.2219668870828784,15.942622382582291,0.002572398183173933,4.062225021433957,-8.265675785207033,1.0,10.0,0.0,0.0,-0.2226600738179717,-2.543703908318639,-0.35826072331321546,-3.358296714277374,-41.25115354784867,-36.279219384511364,-259.1248126818604,-6.6860261717572715,-7.80648950913521,-0.09876770194087402,3.803448900054142,-375.61048405095914,53863.1739969664,-9.366240479210682e6,1.4185510991740875e9,4.657340030315606,-487.5495624880899,71575.0173879735,-1.3335666710673813e7,2.7068625659307575e9,-938.8190786643231,140750.17564219603,-2.739492236600924e7,6.41276614899095e9,272694.12590373284,-5.40590351614253e7,1.3262425057979101e10,-1.0505699271583155e8,2.624006912063453e10,5.096422495905391e10
0.5860763943300584,-4.446328137579194,1.1575555633399386,9.558565656265932,7.288024999993499,0.06567202558684251,6.405229639010524,44.53650720409988,6.746273466722894,44.43648931723529,5.038407753131419,9.853379275510804,4.5854065655057215e-5,0.012168643222916255,653554.8070091784,1.2706859734803795,53.61614750794804,-4623.38780023803,606967.4351002561,-9.286111545102058e7,16.403792861224336,59.68030319723293,-5495.304021229465,766645.7371786755,-1.348166750565867e8,100.42227420146074,-9809.367162921695,1.4339760776386212e6,-2.757781211060641e8,-17476.029659297074,2.6339715039884695e6,-5.2694701719641864e8,4.810376947304895e6,-9.833952410911281e8,-1.8177279310780811e9,0.21625312995569193,0.3137736585824377,0.9664318661457252,2.3598490835806638e7,4.071036609344442e6,0.25486476044165984,-0.9803922999971351,-0.08709225989042511,3.90971192002784,4.969765313993877,0.002070300953938195,0.3250675204349496,0.7613464245068337,3.369873530146722,1.9590605288302696,0.00015907025263898095,1.6786340591425741,1.6389582378912548,5.589877498666055,5.577799037502377,2.78933943587788,1.2706859734803795,1.275603010176381,16.403792861224336,0.002328061599182239,4.048072823896201,-8.141512635723545,1.0,10.0,0.0,0.0,-0.21785646982835277,-2.5260701358306097,-0.34125158582062043,-3.2992549576196497,-40.44523472954343,-36.32929762153364,-258.24294091058255,-6.729991588141798,-7.77798756075622,-0.0984944530103257,3.832868492328159,-381.4073036206194,55277.99520977263,-9.81661228920786e6,1.618320892752309e9,4.681187165344514,-493.64062367145004,73082.72170673026,-1.3799294764140232e7,2.894772764151301e9,-948.1708630421695,143169.9614120205,-2.811817403651838e7,6.6767661557301655e9,276663.549655787,-5.525433040284944e7,1.3678424015961426e10,-1.0707672333290157e8,2.693535728501906e10,5.216067846983673e10
0.5967292832185609,-4.4283147358081,1.1128667258233522,9.392174793578329,7.231403283381029,0.06085372798093859,6.34729541304247,43.82614412432987,6.696053698375979,43.77191308297467,5.0684229648741335,9.895398505978035,3.711501395111446e-5,0.011944661837365254,608120.3378834815,1.3863856265259369,54.31453796076692,-4773.265717458135,645011.6635774447,-1.0616077085043658e8,17.400426600292754,60.358818020186256,-5646.662820745591,804576.1821899787,-1.4717134242935526e8,101.37453405377423,-10039.492785808485,1.4913296358126288e6,-2.9304326515025216e8,-17832.42940104428,2.7251126712214183e6,-5.536276556206878e8,4.958024998067296e6,-1.0267449330073274e9,-1.8899283964121387e9,0.21624469020939335,0.3193386739538854,0.9679725909419261,2.1982754107176255e7,3.7206229875360103e6,0.23698052237073344,-0.971529302092935,-0.08967003060112116,3.964748465552332,5.023404350317248,0.002261921326675938,0.33990006513585835,0.7812305015529875,3.322388119507272,1.9695327029892624,0.00013947372818825672,1.6887131599562213,1.6485934135361704,5.382426793680433,5.373348552119152,2.6608119747726082,1.3863856265259369,1.3904173961942612,17.400426600292754,0.001906888606352483,4.020271549085239,-7.889958527813855,1.0,10.0,0.0,0.0,-0.20868869376005247,-2.4929924332458846,-0.30984619555475124,-3.173522311523538,-38.81246785829579,-36.425676068930755,-256.47014629125215,-6.820755289571211,-7.723095805384952,-0.09791134441068608,3.892205855469008,-393.23943200134016,58174.985525085925,-1.07351932293353e7,2.0181394769156516e9,4.729620831725031,-506.14850759734935,76192.82884848425,-1.4754541584405784e7,3.276434607175292e9,-967.5258072193636,148200.46679444204,-2.9625249721895598e7,7.22397631903787e9,284965.00704924786,-5.776229876130264e7,1.455201534579163e10,-1.113357419259849e8,2.8406921200081284e10,5.47050994331263e10
0.6078588465011674,-4.409835589757426,1.0688275576298973,9.226037903946366,7.173695745402878,0.05637883649512238,6.290301080799023,43.12796633114945,6.644781704214999,43.104939752431534,5.099438600470283,9.939860000403392,3.006671722974554e-5,0.011725156848437588,564791.2530462982,1.5120308653999095,55.01898811838677,-4925.635963216652,683495.6088830885,-1.192759233693678e8,18.499710186131715,61.05032461971634,-5802.248036001412,843535.9107649458,-1.596476261838297e8,102.35851171591158,-10278.737837781211,1.5511719825581973e6,-3.109863803654017e8,-18206.363232305717,2.8211428758499133e6,-5.818465640896503e8,5.114741669274549e6,-1.0730829703295395e9,-1.967637056685773e9,0.21623527396896228,0.3250962090634383,0.9695971661777311,2.0419267149050225e7,3.3890806899646944e6,0.21743891353278044,-0.9624356975377844,-0.09172767144801346,4.020254165787161,5.077910930522642,0.0024483826873203636,0.35559866723844535,0.8018636576003166,3.27413296497909,1.9794828791588464,0.00012226384833691472,1.6983503277466268,1.6580319147375504,5.175985792980124,5.169177694820389,2.533427072148395,1.5120308653999095,1.5153393461159541,18.499710186131715,0.0015637263086489602,3.9932053564205536,-7.636283174678496,1.0,10.0,0.0,0.0,-0.20016455554473023,-2.4631558639890665,-0.28177758024863697,-3.038733543964086,-37.16612975573938,-36.518022467325345,-254.69866627844752,-6.914812915845307,-7.671532470263033,-0.09728470282149099,3.9519480728693512,-405.34068530638103,61151.0631959867,-1.1673670290781375e7,2.4162148354261684e9,4.778929807784369,-519.0485185273402,79420.15676487499,-1.574445554750604e7,3.664729524737898e9,-987.7022354275746,153474.68776987138,-3.1210742485768415e7,7.796267933438078e9,293737.8638337622,-6.042481785248817e7,1.5481233793670414e10,-1.1588683731729041e8,2.9987809502548122e10,5.745517440351243e10
0.6193642762618037,-4.391084693281279,1.0259255552124094,9.062032924572433,7.115533367413575,0.05225878656637891,6.235091813752988,42.45055118332891,6.592985517130767,42.44226461934717,5.131106257792929,9.986265367882153,2.442411360034188e-5,0.011512538645573058,523979.52544966084,1.6472013805131271,55.72241109368788,-5079.180889009985,722133.5950359566,-1.3213924341412903e8,19.70152541348278,61.74782558108583,-5960.704537656635,883239.9916722133,-1.7218152950319186e8,103.3642707738655,-10525.014522714378,1.6130674736836448e6,-3.295097526842487e8,-18594.627137834475,2.9213766437007105e6,-6.114459452665209e8,5.2794413509739945e6,-1.122150570036104e9,-2.050428344609596e9,0.2162249977925274,0.3309876761648319,0.9712812027750148,1.89266959684073e7,3.079683183489506e6,0.1964725020519848,-0.9532096037963668,-0.09327869864807148,4.075837362246175,5.132990242562273,0.002615673399371028,0.3720534995127033,0.8230505398635668,3.225655068323356,1.9887563182285155,0.00010727173277806588,1.7073827789898242,1.6671136293246325,4.972885910285307,4.967777879020729,2.4086861004496596,1.6472013805131271,1.6499233215104014,19.70152541348278,0.0012860884075888812,3.966975127876376,-7.383624169803831,1.0,10.0,0.0,0.0,-0.19235191003666835,-2.4368953069243258,-0.2568865376044819,-2.896770275310099,-35.52715665151144,-36.60696809087889,-252.9477933275714,-7.011183792208395,-7.6238398915988865,-0.09662341735955178,4.01160101707187,-417.6125831932835,64184.15291141542,-1.2625244823256908e7,2.8098250053016114e9,4.82879732391571,-532.2425826011677,82742.33288482059,-1.6762827790794574e7,4.0575906709713516e9,-1008.5602501402344,158958.41926458763,-3.286584357168334e7,8.391217404262459e9,302929.54967996554,-6.3228412395340756e7,1.6462683402410706e10,-1.2070896142946553e8,3.1672858620095703e10,6.040282302263708e10
0.6310811330758231,-4.372343851567512,0.9847616329007756,8.902579795361769,7.057793691326157,0.04850996173548424,6.182638106576678,41.80407404260284,6.5414225835506015,41.79311570089503,5.1629177508035795,10.033831549921233,1.9947790738632376e-5,0.0113097431619392,486136.398342769,1.7905660376365922,56.414659871408155,-5231.872592978239,760482.4001475162,-1.4465008795998096e8,20.997297189303193,62.44090467309733,-6119.850760496076,923204.9679164406,-1.8465813150602433e8,104.37621615896838,-10774.809206426566,1.6762185552810484e6,-3.4841300337085235e8,-18991.590195728906,3.0244924475361896e6,-6.420800245890657e8,5.449933459405654e6,-1.1733547183305829e9,-2.137288520950965e9,0.21621412065952547,0.33692443463752386,0.9729910718010891,1.7525776064462204e7,2.795789519766601e6,0.1744434161525809,-0.9439925709452333,-0.09434955102025733,4.130828466242971,5.188026745030177,0.0027448872943620687,0.3890565402372751,0.8444851793115536,3.177704653374261,1.9971914506959516,9.435037790924462e-5,1.7156401130733334,1.6756624172766543,4.776079425028598,4.772230455954352,2.288445768083172,1.7905660376365922,1.792816733296004,20.997297189303193,0.0010634454371888256,3.941738222440889,-7.13592198709965,1.0,10.0,0.0,0.0,-0.18531527967490624,-2.414463123380221,-0.23504135536739204,-2.7503002153316487,-33.92187674349597,-36.692407977591,-251.24174010671788,-7.108318323988273,-7.580483852497308,-0.09594023440604751,4.070403403572437,-429.8954421994714,67237.13684868527,-1.3579182180369422e7,3.195426593826069e9,4.878633550077748,-545.559780450377,86118.42764679453,-1.779819051632578e7,4.451455562612616e9,-1029.8314051661155,164583.60429588385,-3.4571664180306084e7,9.003104033996874e9,312426.675146285,-6.61410837025207e7,1.748661578998617e10,-1.2574749018509491e8,3.344514218242514e10,6.3518490180261566e10
0.6427641257066703,-4.354000461521457,0.9460564584597553,8.750696825589715,7.001647076945771,0.0451538200188994,6.134005686515846,41.20023693553909,6.491126603487109,41.16963054650469,5.194174741939127,10.081428811548706,1.643742149970922e-5,0.01112023357371873,451744.0126108223,1.9394655317643497,57.08207583023104,-5380.801172867316,797885.2818955518,-1.5665330176092845e8,22.365390242469154,63.11518142326157,-6276.481151268202,962685.1588501921,-1.968881878990442e8,105.37210577559385,-11022.83987290293,1.739356135427151e6,-3.673535915590301e8,-19388.59755286099,3.128341967263755e6,-6.731465626114972e8,5.622589048050786e6,-1.22564822216883e9,-2.2264047421806107e9,0.21620307464060476,0.34278107752215004,0.974682733696403,1.6238889469030948e7,2.540735417972346e6,0.151887152029324,-0.9349778563713431,-0.09498407236162335,4.184230812955562,5.2420215676598145,0.0028139020486345717,0.4062675894265421,0.8657230445206687,3.1312660949333693,2.004634186093863,8.33726672017955e-5,1.7229586695618593,1.6834943760905314,4.589209780017489,4.586281899466279,2.1749386210492214,1.9394655317643497,1.9413420960453494,22.365390242469154,0.000886945224047586,3.9177443775168674,-6.898082714821859,1.0,10.0,0.0,0.0,-0.17911183281696882,-2.3959888200381245,-0.21613906571823804,-2.6029781974323356,-32.38276069685991,-36.77346383711797,-249.61067590542638,-7.204012675824292,-7.541854252844562,-0.09525264705910187,4.127278144783564,-441.95332018806357,70253.13516325463,-1.451912448712565e7,3.567920265658019e9,4.927516891141584,-558.7378621404466,89483.22312359935,-1.8831780176460564e7,4.840411125208399e9,-1051.084815393265,170237.9123458195,-3.629555667327799e7,9.621407268976208e9,322036.08929017326,-6.910564852952668e7,1.8534236268090252e10,-1.3090214833301835e8,3.52711051069548e10,6.674233067060372e10
0.6540725287686215,-4.336560038844232,0.9106476055853039,8.610015777859376,6.948588476061625,0.04221677753437094,6.09030458437641,40.6520330916696,6.443441889411664,40.587072471389625,5.223970291738878,10.12753917415417,1.3726726025132462e-5,0.010947954227504747,421303.7125639641,2.089462072703574,57.70731636284304,-5522.052165095223,833423.607350114,-1.679182972445618e8,23.765827318220982,63.75206659888227,-6426.224739016894,1.0006187427311025e6,-2.0858589471285662e8,106.32254351476918,-11261.808285723124,1.8006477013602846e6,-3.8581021709064716e8,-19773.530559111958,3.2297899146759734e6,-7.037238700465618e8,5.792059196919394e6,-1.2774194865891545e9,-2.3149708892105165e9,0.21619245840022835,0.348390410797965,0.9763013775448005,1.5089419158291344e7,2.3177142885254193e6,0.12955323112193856,-0.92641584654966,-0.09524700156609944,4.234689223699185,5.293548865947369,0.0028023341726423246,0.4231812123691465,0.8861581123835247,3.087574433896881,2.010956725945948,7.423004117289239e-5,1.7292005854387602,1.6904302998018876,4.416631801031522,4.414368145443741,2.070760879593434,2.089462072703574,2.091046337746291,23.765827318220982,0.000749201016954042,3.89537784276001,-6.6760779579784915,1.0,10.0,0.0,0.0,-0.17378810395887484,-2.3814391712680854,-0.2001067638822592,-2.4596062518514055,-30.948771216393865,-36.84851709812,-248.09166554177,-7.2953751224616905,-7.508277127820206,-0.09458353687554469,4.18080128070725,-453.46238355731725,73151.40042191933,-1.5421465158362698e7,3.9198699681591635e9,4.974151370496195,-571.4086858608787,92742.23601001567,-1.9835613262850985e7,5.215319098406134e9,-1071.6998533065444,175755.66095335814,-3.798767068891123e7,1.022930371881546e10,331468.25277284614,-7.203350238416654e7,1.957502700250788e10,-1.3601566929866105e8,3.70957333882129e10,6.997545067324185e10
0.6646205869987497,-4.320561952444199,0.8793098003350615,8.484068185594252,6.900181070758159,0.03971696484854587,6.052427407568069,40.17083475668943,6.399796616700033,40.06096097489227,5.251339566459136,10.170488292455417,1.166983551934839e-5,0.010796436551723321,395188.01215880684,2.234771229242514,58.27264517793184,-5651.383898440978,866068.7093641603,-1.7817931828801206e8,25.14317201695566,64.33212588812367,-6564.269118079733,1.0357935698844428e6,-2.1941312876643294e8,107.19601426379026,-11483.560164097124,1.857969152533427e6,-4.0315549373932046e8,-20132.670963569682,3.3251645833626166e6,-7.326926979303178e8,5.9520247254732745e6,-1.3266990928355813e9,-2.3995396304944816e9,0.21618291441862797,0.3535701365491587,0.9777902931719297,1.4095818890302068e7,2.1287085232442077e6,0.10831423550414172,-0.9185718603036874,-0.09522429292536963,4.280740197090765,5.341008551527925,0.002699798087156801,0.4391917553665619,0.9051159860438515,3.047895396019678,2.016103076006403,6.679498589199963e-5,1.7342995139515676,1.696340848919338,4.262542400016804,4.2607509749698265,1.9783319006101894,2.234771229242514,2.2361312936115216,25.14317201695566,0.0006436280078108321,3.875087448408155,-6.475867449017576,1.0,10.0,0.0,0.0,-0.1693561560600459,-2.370539482237384,-0.1868359842137794,-2.3254658102750483,-29.658212253261297,-36.915701597349766,-246.72197250623879,-7.379326654886274,-7.479895937087969,-0.09395791328303219,4.2294653359243695,-464.0646237951461,75839.81298507674,-1.6258813195721056e7,4.2426115247834682e9,5.017091270418937,-583.1570182981573,95785.78365430044,-2.0776397326845728e7,5.56505890999065e9,-1090.9608838794898,180941.56133409747,-3.958759355028691e7,1.0805752900880642e10,340377.48195795773,-7.481606994212252e7,2.057034861593064e10,-1.4089363894922104e8,3.884885820017175e10,7.309101663740286e10
0.674223182697535,-4.306217096711228,0.852104397262308,8.373587229568107,6.856976946519058,0.037618418719107115,6.02028330498762,39.756567931434795,6.360723644090469,39.59558843456477,5.275888662764831,10.209466095139483,1.0111435708391416e-5,0.01066569371657647,373150.64248836733,2.3717433839670057,58.77257538660592,-5767.165143473115,895416.1129808365,-1.8735624202004555e8,26.459591687958692,64.84830588502312,-6688.5533905184175,1.0676595247123744e6,-2.2922374257499012e8,107.97927255970005,-11684.300297125967,1.9102585926444866e6,-4.190635991487365e8,-20459.255609996613,3.412538719681122e6,-7.59430654781156e8,6.099055937272084e6,-1.37235377299576e9,-2.478084987660375e9,0.2161748115099918,0.35824184825746275,0.9791255119845786,1.3252372011544945e7,1.9711030179106994e6,0.08865841302408235,-0.9115483327339773,-0.09500771579571009,4.3218543731937515,5.38372608540125,0.0025086431701144742,0.4539704717628029,0.9222912666971176,3.0126436952068225,2.020179928385609,6.0803103275953206e-5,1.738352022937862,1.7012630695408784,4.127702038017472,4.126247533632122,1.8979507131905837,2.3717433839670057,2.372931934201882,26.459591687958692,0.0005629036497873692,3.856967392869074,-6.299058736639882,1.0,10.0,0.0,0.0,-0.16572045638241906,-2.3626592597373275,-0.17596082739468202,-2.203167627865814,-28.520848550919133,-36.97450864757958,-245.51015895468188,-7.454569974993547,-7.456204639127899,-0.09338812296122581,4.272767118799055,-473.61058141278943,78276.71383651196,-1.7018939368634522e7,4.533164780872316e9,5.055731504278463,-593.793760927536,98560.18516349126,-2.163739801855492e7,5.884407634598611e9,-1108.5131939391968,185693.8780407874,-4.106237244435871e7,1.1339059095394512e10,348575.8401985341,-7.739170825272238e7,2.1497337437025898e10,-1.4542269889754936e8,4.048768902501904e10,7.60103023089967e10
0.6870433822617599,-4.287380846784616,0.8176137772233445,8.231930922545196,6.800510966623137,0.03504851462087811,5.980709200089273,39.23663176595968,6.309480766541621,38.99314762719433,5.308099810927263,10.261220062238761,8.401174885221727e-6,0.010501106658065626,346068.66211379616,2.5618285366653337,59.418356932586114,-5918.886976311535,934100.6658345994,-1.9941595018707135e8,28.314706475512022,65.5194211738123,-6852.344469332936,1.1099811018686465e6,-2.422803168028794e8,109.00563766863227,-11950.292890949928,1.9801719127246123e6,-4.4047983190843123e8,-20893.96978356031,3.529850873173844e6,-7.9564325581858e8,6.297111228714513e6,-1.4344062968553007e9,-2.585100879809666e9,0.2161654093453722,0.364414452819642,0.9808746939137492,1.2210088706410615e7,1.7800726588080674e6,0.061961842676436736,-0.9023426499924262,-0.09446577208702749,4.375586803919264,5.440034670174928,0.0020697982438835395,0.47401347819263573,0.9451019142517284,2.966825238861193,2.0247509931165446,5.37808626497508e-5,1.7429132506511602,1.7071702111161469,3.9552714952698556,3.9541631645003243,1.7959098490855905,2.5618285366653337,2.5628269046813,28.314706475512022,0.00047342172347896827,3.8331254385171056,-6.070666262704949,1.0,10.0,0.0,0.0,-0.16139116218914687,-2.35489439939451,-0.16297098935690832,-2.0398021900805303,-27.055134414315233,-37.04937635908885,-243.93757835667589,-7.553081695129312,-7.427309280184394,-0.09262824315772644,4.329159722198834,-486.20262252909765,81516.4468295131,-1.803228377907533e7,4.918023647336631e9,5.106656266845407,-607.9047381861208,102269.39009226636,-2.2794419895802297e7,6.313310706854452e9,-1131.9530389411475,192080.79779162828,-4.3058023211214066e7,1.2064337989754396e10,359639.99749080895,-8.089123065793337e7,2.2765972817344086e10,-1.5159490050303793e8,4.273841224489708e10,8.002858067684076e10
0.6983767227014399,-4.271019609905622,0.788745530677724,8.11193918570666,6.751684211969942,0.03297148262228401,5.948775080027552,38.806500692167674,6.265004764590796,38.477362127185906,5.336019964574046,10.306604415315547,7.1699324116872754e-6,0.010364452941841153,324145.4221060075,2.736994062833468,59.968643816465864,-6050.292374636118,967858.8471395678,-2.0993232450035313e8,30.05238225787348,66.09504934049487,-6994.984076673353,1.147175506855929e6,-2.5380041450496796e8,109.89282927019944,-12183.153793971163,2.0420016943862855e6,-4.5957487494055057e8,-21276.218951331393,3.6340094627540214e6,-8.281076565207205e8,6.473507782813258e6,-1.4902176119968433e9,-2.681570479420408e9,0.21615909291499574,0.3698102714026021,0.9823865572284343,1.1362205003343146e7,1.6278291000466885e6,0.0379414206274413,-0.8943648237584808,-0.09377759795723907,4.422009958670455,5.48910808542513,0.0014631201163528076,0.4920390242837513,0.9651559568487967,2.927459844366409,2.0279900370297206,4.836358959493859e-5,1.7461614077261531,1.7117757318332192,3.809634834959413,3.8087583834562047,1.7104400077528028,2.736994062833468,2.7378540050794373,30.05238225787348,0.00040830053505505333,3.8122369498575917,-5.875659164367876,1.0,10.0,0.0,0.0,-0.1580042415501959,-2.3504110724851603,-0.15273383070583163,-1.8954227887716346,-25.806813318711697,-37.111826595688186,-242.58390170015565,-7.638138198039117,-7.4039674873960175,-0.09195812708083367,4.3777091977354985,-497.1904377964576,84368.18654432765,-1.892788997148186e7,5.256740919098747e9,5.151032952877916,-620.2873956593805,105552.02444521038,-2.382471490672627e7,6.695709262346989e9,-1152.6557530286368,197761.5578257871,-4.484663522326626e7,1.2718408364003868e10,369520.3139895218,-8.403967530661719e7,2.3916592393977577e10,-1.5716373576934123e8,4.4786293320185555e10,8.369227828253355e10
0.7117730410756637,-4.252019186348063,0.756436890072231,7.976027863326042,6.695201303928319,0.030722720650009114,5.914540805878939,38.33114115960342,6.213358884158169,37.88652571663169,5.3683249811799465,10.359680474661417,5.980400802072556e-6,0.010212837494751744,300422.71982793015,2.9530192509092226,60.59399411924196,-6202.255089610114,1.0072467065997513e6,-2.222239034993928e8,32.231334301508,66.75327371236749,-7160.762585270689,1.190843028639069e6,-2.6740172835639682e8,110.91467989930251,-12455.076396518294,2.1149907344050626e6,-4.8232082812045014e8,-21724.388480773756,3.7573976163551686e6,-8.669587444298346e8,6.683053313383442e6,-1.5571958492597783e9,-2.7975698601462803e9,0.21615510124954293,0.3761153022571019,0.9841292002774393,1.04412350163939e7,1.465812368450433e6,0.009047811597677093,-0.8851250039011882,-0.0927469087319104,4.4755933687254394,5.546217657618522,0.00041189391705068385,0.5137295544970529,0.9887278902364104,2.882245109645078,2.030882816107606,4.2763863049911855e-5,1.7490831843413457,1.716494306872642,3.6451827227021196,3.644514534664868,1.6147900742925727,2.9530192509092226,2.9537440036512854,32.231334301508,0.00034469730207878704,3.787608844966248,-5.653017838030595,1.0,10.0,0.0,0.0,-0.1544627184198372,-2.3477010853313636,-0.14190996151676238,-1.724915333208517,-24.38496130011227,-37.18063175260332,-241.01923197895957,-7.7359853682377295,-7.378555558681414,-0.09116872994961117,4.433562453877149,-510.00200092162095,87723.85020237147,-1.9987211870650865e7,5.656718648289259e9,5.202675496564633,-634.8005005890034,109433.43133237498,-2.5051377905980334e7,7.152348389235669e9,-1177.0652471381657,204508.6385276632,-4.6988157049457386e7,1.3507071499096582e10,381297.63912797347,-8.782195889555515e7,2.5310674980538498e10,-1.6387057203339854e8,4.727423746307686e10,8.815116699734395e10
0.7236950827865692,-4.235408137107962,0.7292163790319567,7.8601261021242435,6.64597934782841,0.02888742416689865,5.887112896276141,37.93597516800406,6.168178962085073,37.37664295437402,5.396415784740302,10.406288705296042,5.114160460738751e-6,0.010086297642833614,281110.08292287035,3.1537670173351176,61.127322185748916,-6334.31180918601,1.0418227053193676e6,-2.330553300202357e8,34.290591249681725,67.31798693263566,-7305.482173447292,1.2293859574442212e6,-2.7949164748581284e8,111.79731056613925,-12693.483386082868,2.17972459915849e6,-5.026924568068124e8,-22118.768460764684,3.867171008997198e6,-9.01892064022978e8,6.869943865515376e6,-1.617565450303903e9,-2.902303363251938e9,0.21615585800279483,0.3816606553593722,0.9856377656811581,9.689394364888756e6,1.3362488581687491e6,-0.017122953386215105,-0.8770722088967218,-0.09165813061773108,4.52210138869555,5.596170163450941,-0.0009004773270027353,0.5333924241938094,1.0095845768447125,2.8431503254556882,2.0326320552724164,3.840240578158486e-5,1.7508733281763806,1.7200500627051818,3.505412786773513,3.5048852292471473,1.5342766428710979,3.1537670173351176,3.154392247203504,34.290591249681725,0.00029786203602700086,3.7656250093357757,-5.461657013716432,1.0,10.0,0.0,0.0,-0.1516761388575459,-2.347417585896732,-0.1332727133738549,-1.5733614083117529,-23.165397351901476,-37.23675556015692,-239.65126065875643,-7.820409407298438,-7.357537953687981,-0.09046895886980319,4.481892930470475,-521.2374464445647,90694.87499801157,-2.093084663251977e7,6.013198947534876e9,5.247847344465919,-647.5892402977454,112884.83505125003,-2.6150365058918368e7,7.563261221282803e9,-1198.6922127881712,210532.27160396095,-4.891617798436383e7,1.4222613146449547e10,391846.3373821584,-9.123715101753986e7,2.6580652554976574e10,-1.699399812115471e8,4.954592967991504e10,9.222869011098283e10
0.7370395445750809,-4.21713673752052,0.7003302487026,7.735660839641786,6.591961704148525,0.026996612172356667,5.859612284954889,37.52224560376973,6.118411563686493,36.82235029959544,5.427092586428652,10.457632974274794,4.314532922391854e-6,0.009953340195989549,261297.79720820274,3.3883397963964517,61.6978027000359,-6478.36921606614,1.0799573315667408e6,-2.4506835604893264e8,36.7373420314902,67.92538918853522,-7463.989002919,1.2720934386178988e6,-2.929966546275289e8,112.75249320559655,-12955.596831105258,2.25174575077746e6,-5.255896105751708e8,-22553.778266914378,3.989628305662468e6,-9.412839392913771e8,7.0788804686666895e6,-1.6857768729809551e9,-3.020812449288717e9,0.21616313827449918,0.38779496974949224,0.9872774897283425,8.916850550559176e6,1.2057662390921805e6,-0.04693438726628921,-0.86824522950214,-0.09027351392306596,4.57282260187651,5.651027173277603,-0.00288963086064942,0.5558121738965063,1.0327908839257158,2.800603942359534,2.0336968051886473,3.410950290254734e-5,1.7520005137134216,1.7233296504939684,3.355865847941413,3.355458764052958,1.4489925147319695,3.3883397963964517,3.3888721907984287,36.7373420314902,0.00025415475793106327,3.7408234862028285,-5.2546329872967,1.0,10.0,0.0,0.0,-0.1489072564884109,-2.3492345022856327,-0.12455454239960226,-1.4039547273380315,-21.848019469687742,-37.29312711623964,-238.13830068512007,-7.91171132463589,-7.335389025701053,-0.08968873652727274,4.5344597810538225,-533.6174448748632,94000.0881772776,-2.1987726149853922e7,6.413408717284258e9,5.29745588628438,-661.7406437438435,116738.79555847048,-2.7387181916879885e7,8.028250327427134e9,-1222.7389619644493,217281.64097508517,-5.1094887941610724e7,1.5037756867214363e10,403699.2166785692,-9.510594227210224e7,2.803219379899521e10,-1.7682854079774266e8,5.214729002852057e10,9.690378715830981e10
0.7490517640482647,-4.200970192402252,0.6756537708411939,7.628067716124925,6.544231467518019,0.025425983048881697,5.837573412268778,37.17347302796222,6.074277059856634,36.33709203773777,5.453987976525481,10.502998637530641,3.7181711987079503e-6,0.009840944661137649,244935.4131953776,3.6087525234247946,62.18678888318992,-6604.43069811769,1.1137240765250656e6,-2.557797383529845e8,39.074846261429705,68.44874810137146,-7603.194543401865,1.3100600892673738e6,-3.051102199732708e8,113.58013423234794,-13186.57212147958,2.315995971963308e6,-5.462329917596208e8,-22938.224536488648,4.0991255480720336e6,-9.768945412072432e8,7.26605688758069e6,-1.7475445073585367e9,-3.128257175410233e9,0.21617718556853363,0.39325200109866215,0.9887084242371832,8.278456226071408e6,1.1000622247523305e6,-0.0742497636478785,-0.8604651386948228,-0.08889538054776655,4.617244557333208,5.699371179412918,-0.005249888131643227,0.5763708149830739,1.0535488992113966,2.7633438409138735,2.033869817152445,3.0701624381465425e-5,1.7522458574440112,1.725663116100614,3.227121140017504,3.2267973638818086,1.376338560550592,3.6087525234247946,3.609214965679526,39.074846261429705,0.0002212013282787018,3.7182347183236217,-5.074440573569072,1.0,10.0,0.0,0.0,-0.14668701734002604,-2.35260826502539,-0.1174479824031517,-1.251655927022398,-20.702383263021055,-37.33732062480458,-236.78482203319885,-7.99082088557638,-7.316376427241261,-0.08898880254162028,4.580388748716342,-544.5723897374114,96953.14042642957,-2.2938856663215928e7,6.774941783996109e9,5.341173668401224,-674.3102670103249,120193.24201224778,-2.8504779161085915e7,8.45106739828521e9,-1244.188833014914,223349.33098132449,-5.3070370928951725e7,1.5783055352014315e10,414380.9484857608,-9.862119214427057e7,2.9362950327405464e10,-1.8309766634297538e8,5.45358647880253e10,1.0120086753471631e11
0.7621069891765728,-4.183691332836067,0.6501541228718865,7.515585780712882,6.493231027576913,0.023844776809782902,5.816339745010987,36.81746962302255,6.026956966268801,35.823197692843294,5.482414100232183,10.551268243045413,3.1767082658244183e-6,0.009726056161733748,228578.36633818317,3.858629752317414,62.691060312938724,-6737.262933005401,1.1497467223865923e6,-2.672984249620472e8,41.76832333487443,68.99109007123562,-7750.339903131079,1.35069867786633e6,-3.181998515808823e8,114.44209832206656,-13431.440164300455,2.3849692307522288e6,-5.686322493076091e8,-23346.823407927448,4.21690155197064e6,-1.0156188855042355e9,7.467706166846444e6,-1.8148052401294713e9,-3.2453736270337753e9,0.21620270035402897,0.3991140505705333,0.9902144205292905,7.64055154239457e6,996450.6272880776,-0.10447073304780122,-0.8521843479765283,-0.08727211570508737,4.664152226475226,5.750695389244489,-0.008553076134928658,0.5991232078330373,1.0759573472770043,2.7239008757803234,2.033233879330704,2.741903403434187e-5,1.7517083824984443,1.7275474184955375,3.0931438037110794,3.092890254139699,1.30154000157431,3.858629752317414,3.8590280547363927,41.76832333487443,0.00019096377895516924,3.6933215546121,-4.884917240023543,1.0,10.0,0.0,0.0,-0.1445237717587774,-2.357952637878257,-0.11041335488879556,-1.086307338260353,-19.497503554443217,-37.37743203369737,-235.31387185527817,-8.073290621585148,-7.296390730581713,-0.08822994343653608,4.628789785728834,-556.2587793452153,100133.31787546618,-2.3970837491434835e7,7.169111018097761e9,5.387580065564624,-687.7624745402237,123923.44630582722,-2.972142936821645e7,8.91449587267909e9,-1267.228419707386,229917.67632838502,-5.522700486872256e7,1.6603539749780811e10,425967.6596837095,-1.0246535405035838e8,3.0831102127700478e10,-1.8996238805901328e8,5.717425561855744e10,1.0595116807727197e11
0.7758764227066749,-4.1657850259978835,0.6246387071207912,7.401627063216152,6.440326982811117,0.022304004132862446,5.796775739539145,36.4653389011407,5.977700779963556,35.29507372761933,5.511447676289517,10.600873538016664,2.702992829141378e-6,0.009612489129277937,212778.9592670079,4.134266011671065,63.19121642229645,-6872.267730234085,1.1868720999627626e6,-2.792832121615132e8,44.79120332465362,69.53164773604375,-7900.3391024144885,1.3927078787697677e6,-3.3187676264963657e8,115.30537622151985,-13681.745264662086,2.4564567980447575e6,-5.921209595263202e8,-23765.47567491479,4.339186237484924e6,-1.0563041651521424e9,7.677375308590377e6,-1.8855559994786096e9,-3.3686723966500306e9,0.21624412028877738,0.40522017265625715,0.9917467556131703,7.0253322944083605e6,898524.5173861793,-0.13697234166792316,-0.8436443065405324,-0.08543262947473632,4.712015145573998,5.8033216053127425,-0.013032474990452344,0.6235808157947909,1.099402696709896,2.6834143502507404,2.031651321332536,2.4366828893426794e-5,1.7502564397414662,1.728810666003003,2.958170559602711,2.9579737496937315,1.2270763473591073,4.134266011671065,4.1346076224807735,44.79120332465362,0.00016421252032590853,3.666560246175399,-4.691841722305719,1.0,10.0,0.0,0.0,-0.14248195413199571,-2.3652857140063555,-0.10366944761897981,-0.9120503524958732,-18.2689254457193,-37.4097059754758,-233.75200759510273,-8.156090878605651,-7.275752808765316,-0.08743044503698129,4.678086839958333,-568.3139164926926,103446.86899618934,-2.5054989135331187e7,7.585720477861909e9,5.435146763759228,-701.67993960291,127819.47531382722,-3.100333033907465e7,9.40654680414135e9,-1291.1436221291124,236793.1587478334,-5.750489371885358e7,1.7477991205982925e10,438118.0704422492,-1.0653165742179461e8,3.2398661295684345e10,-1.972319796128745e8,5.999412349921913e10,1.1103147342362143e11
0.7884090526261562,-4.149761226921946,0.6025544264577716,7.301777413852482,6.392874200976158,0.021003165018601326,5.7812710905819324,36.16326007943324,5.933380844120848,34.82558010642166,5.53698915899438,10.644733228104807,2.3423169021165116e-6,0.009515412876705561,199568.72712611067,4.396325231907225,63.6171406524558,-6990.21587832297,1.2197762781248083e6,-2.9001326361090744e8,47.71374128288056,69.99407940709084,-8031.725516897139,1.430032955711219e6,-3.4416285865251315e8,116.04700331823955,-13901.503804956876,2.5201099897135235e6,-6.132812249584514e8,-24133.75920503828,4.448225408054171e6,-1.0930109701437492e9,7.864548454707164e6,-1.9494466523173935e9,-3.480087272267238e9,0.21629785629933707,0.410710411846557,0.9930911461983817,6.512219565658652e6,818431.8384139102,-0.16713983907636049,-0.8360409792228592,-0.08365423111495018,4.754073335600616,5.849746953579868,-0.018161855852876267,0.6462468520095441,1.120552308276024,2.6474912144648206,2.0294093868205536,2.1905180544771785e-5,1.7481624931739008,1.7293213660864812,2.840660930530547,2.8405040581013385,1.163023141180796,4.396325231907225,4.3966232549148545,47.71374128288056,0.0001436226693948705,3.6417126149408396,-4.521939884594885,1.0,10.0,0.0,0.0,-0.1408047544809537,-2.373309598903202,-0.0980565953140165,-0.7535045606157427,-17.185684563169637,-37.42906467409874,-232.31138223995748,-8.22753066093269,-7.257097746855145,-0.08670211249819199,4.721342814569526,-579.021266058447,106418.57251889337,-2.603528479258307e7,7.964893433679852e9,5.477081625337369,-714.0707418592169,131320.26720368647,-3.216510300082138e7,9.855976181689392e9,-1312.4921583165096,242981.89526534147,-5.9573284313936174e7,1.8279030947853905e10,449070.22597473796,-1.1022813774229707e8,3.383657724616774e10,-2.0384594461733973e8,6.258263787312331e10,1.1569696781520123e11
0.8030934418468272,-4.131307211297239,0.5779533542125063,7.189118193119033,6.338003845449301,0.01958931520459565,5.765596327288403,35.82857954240054,5.88198163645823,34.2875577200171,5.565791397737108,10.694398021977902,1.988932454798432e-6,0.00940871128744122,185367.9192994682,4.717426333653309,64.07930636835087,-7121.909266233518,1.25709343533628e6,-3.023187852176129e8,51.35688843640248,70.49810300997434,-8178.762471243597,1.4724529845710234e6,-3.582916612051772e8,116.8584038721519,-14147.941406419322,2.592582347950172e6,-6.376716523735611e8,-24547.442047199158,4.572517485194732e6,-1.1353711855881286e9,8.078099029795938e6,-2.0232285001887283e9,-3.608809161595051e9,0.2163847715436885,0.41706278582569384,0.9946051887567063,5.9626204054944385e6,734326.3145638682,-0.20323097828265096,-0.8273334490128759,-0.08145252420932385,4.801427835803786,5.902178366157973,-0.025676229299256233,0.6732806267128574,1.1450683337533687,2.606436942430327,2.025820547463132,1.9352384484389727e-5,1.7447905632429488,1.7291494337019824,2.7090898774534695,2.7089691041485096,1.0922173895693907,4.717426333653309,4.717681232477543,51.35688843640248,0.00012322643395198317,3.6119436501416393,-4.329652486525916,1.0,10.0,0.0,0.0,-0.13902437735831685,-2.3841537082353406,-0.09203473917105076,-0.5677247086494014,-15.955732304117944,-37.43816602642243,-230.5876705771169,-8.306246331396974,-7.235093864842613,-0.08584572027137695,4.769991257260912,-591.2120979768642,109835.32682780072,-2.717199225495447e7,8.407737534450487e9,5.524389383992511,-728.2050735494603,135351.4740242665,-3.351471884511745e7,1.038236796342285e10,-1336.8965192995731,250117.97565625422,-6.197973003386878e7,1.9219412942881294e10,461712.3064450265,-1.1453234155637555e8,3.552633150007237e10,-2.1155176144078472e8,6.562595585938696e10,1.2118345467066301e11
0.8164984460868779,-4.114753275140732,0.5566052246955875,7.090033992452046,6.288488841736316,0.018392278069003173,5.753339192258549,35.538293779817366,5.835473683311015,33.80641146147183,5.5909720571414265,10.737956222902012,1.7195786997063555e-6,0.009317432188517676,173491.19530548295,5.024238121338497,64.46515189650424,-7235.473741315644,1.2898268233810898e6,-3.132446255825087e8,54.89955149439243,70.9207537106617,-8305.81743552217,1.5097274633987986e6,-3.708641735057923e8,117.54107891412816,-14361.256816180628,2.6563569433521894e6,-6.594155316066694e8,-24906.005074757977,4.681991321511136e6,-1.173168428172497e9,8.266313248726834e6,-2.0890932122070713e9,-3.7237473829431973e9,0.21649150285577293,0.4227870391139149,0.9959296341157455,5.505151386208186e6,665719.5721010932,-0.23691166534868843,-0.8195695538736487,-0.07933615685791295,4.842738361079566,5.948012447121349,-0.03418455189176608,0.6983845809765942,1.167158242881267,2.569853031083398,2.021641952972103,1.7293492138147893e-5,1.7408601413964577,1.7282665530510344,2.594434048878118,2.5943385713184455,1.0313477586481725,5.024238121338497,5.024459827142646,54.89955149439243,0.00010750451296519965,3.5841009651463036,-4.160270680981911,1.0,10.0,0.0,0.0,-0.13754604661852482,-2.3952403474592425,-0.08699533160117474,-0.3980448279140629,-14.867255361393504,-37.43225484658473,-228.96831319395747,-8.373191217188909,-7.214611589623551,-0.08505865593700279,4.812397535687936,-601.9714586088767,112880.85874006317,-2.8194039621355087e7,8.80897246671512e9,5.565673147023231,-740.6969701779353,138948.6905251926,-3.472988311107391e7,1.0860352927429941e10,-1358.4984002243173,256491.8822723955,-6.41488309368629e7,2.0074820036034294e10,473011.9401275716,-1.1841406029242283e8,3.706443658914394e10,-2.18503319987298e8,6.8396773589955635e10,1.2617875820150117e11
0.8315055466851295,-4.096540315101859,0.5338606714143159,6.982991811508914,6.233568284931861,0.01714745976867972,5.741563613104001,35.22699824669644,5.7837689196756905,33.27743746858146,5.617834802187588,10.784515430946932,1.4669475043858814e-6,0.009221609967332229,161301.45429997044,5.383744801508858,64.85471652779768,-7354.413472395285,1.324744759458964e6,-3.2505094250483805e8,59.12438481136885,71.34929838768942,-8439.110969659661,1.5495426688701303e6,-3.844723861381707e8,118.2351270714912,-14585.342130050754,2.7245510954502695e6,-6.829822149911221e8,-25283.015204542375,4.799118427329979e6,-1.2141568620415921e9,8.467752631321568e6,-2.160532719228583e9,-3.8484144764374747e9,0.2166485791101635,0.4291122917278725,0.9973470503572266,5.038363766903762e6,597103.8055160528,-0.2754869864662221,-0.8110808151289333,-0.07684868444382346,4.886674357298148,5.996799061679811,-0.04587229046336489,0.7269302828473939,1.1914997331633919,2.5298064141141303,2.015940298020303,1.5254704840190696e-5,1.735505882822719,1.7264503762498506,2.471909217063999,2.4718355403948826,0.967210030937169,5.383744801508858,5.383935078437974,59.12438481136885,9.259392558465357e-5,3.55211883073874,-3.9773487143179542,1.0,10.0,0.0,0.0,-0.1360307202052179,-2.40879609358312,-0.08180611264017626,-0.20791744632131653,-13.68464442299202,-37.40773286542128,-227.08853285967785,-8.442323803956949,-7.190946916068823,-0.0841681908125059,4.857482766030916,-613.5522986697908,116190.94650495658,-2.931449424309455e7,9.252295875615345e9,5.6095040144616775,-754.1525968961435,142860.83113425263,-3.606323718038289e7,1.1389296283328386e10,-1381.786076662976,263427.10959094344,-6.65304512100773e7,2.1022547471429512e10,485309.64632915286,-1.22676802742834e8,3.876907460135282e10,-2.2613704771564814e8,7.14674158858772e10,1.317132971309106e11
0.845297120763647,-4.08009009665221,0.5139489425267323,6.88791039083868,6.183444045849682,0.01608372476472167,5.732189757572852,34.950335627630736,5.736489932331864,32.79882767983709,5.6412190565825755,10.825072268677356,1.272124035118123e-6,0.00913899069478202,151029.33939661813,5.729523542058426,65.17184177843822,-7455.464362283262,1.3550130504541192e6,-3.354269749555839e8,63.26014843441853,71.69961688916521,-8552.506674877239,1.5840884649834814e6,-3.964459159214583e8,118.80357515071829,-14776.144458049353,2.7837593198782355e6,-7.037362581001724e8,-25604.16538433586,4.900833278871653e6,-1.2502613191816382e9,8.642680487101486e6,-2.2234538957882442e9,-3.9581864515526114e9,0.21683468681154158,0.434849067587497,0.9985888323132558,4.647732393723619e6,540823.3260218771,-0.31177827031352556,-0.803461736879905,-0.07445243863382106,4.924759346551202,6.039063204191967,-0.058907702468632916,0.7535248282559099,1.2134420164609443,2.4937555751626586,2.009739541989317,1.3597284112556275e-5,1.7297023619953438,1.7239998675758448,2.364458555575432,2.3644002975204477,0.9117799317346145,5.729523542058426,5.729689355391105,63.26014843441853,8.096650304498644e-5,3.521919475335368,-3.8152652038395622,1.0,10.0,0.0,0.0,-0.13474867997739237,-2.4221376287937226,-0.0774076144715373,-0.032998502898432626,-12.628992633340614,-37.36680421579514,-225.28473476511118,-8.500213275781892,-7.168269316515281,-0.08333778571885883,4.896567650210304,-623.716795220492,119124.1938117615,-3.0315905378474295e7,9.651654788181273e9,5.647336697470804,-765.9631613008402,146328.01180606073,-3.7255419813350685e7,1.1866246537309834e10,-1402.2276266032281,269573.37058804743,-6.866034107312897e7,2.1877690427914932e10,496205.64802899654,-1.2648818028957054e8,4.0307112367862206e10,-2.3295985496443808e8,7.423696758522672e10,1.3670260622557428e11
0.8603418695299262,-4.062448451444732,0.4932207294471949,6.78742630127338,6.128996196725136,0.015002605238978577,5.723107288577954,34.65496813088537,5.6850606381157895,32.28326137065474,5.6652256088851445,10.866671547096304,1.0929593895299431e-6,0.009054286085037456,140739.058618761,6.124028484944623,65.4716341965318,-7555.9752072507445,1.3857918413558756e6,-3.461330386229039e8,68.06192227338701,72.03213824331475,-8665.39356307863,1.61923385049929e6,-4.088082968578294e8,119.34361443239735,-14966.151606616455,2.844007139345444e6,-7.251727915731335e8,-25923.911303666173,5.0043106364903e6,-1.2875471241771622e9,8.82055392413395e6,-2.288405316210507e9,-4.0714308912896743e9,0.21709179516088467,0.4410253753261028,0.999877006008112,4.259505117961649e6,485981.6516587738,-0.35231140592525434,-0.7953394013537787,-0.07171587406945013,4.963632213529498,6.0821014036943355,-0.07595277702813023,0.7828559919559942,1.236823188835831,2.4551406648345795,2.0019112924276774,1.1994978930210506e-5,1.7224091673204605,1.720455832464063,2.252572907371611,2.252527656018182,0.8549181664494457,6.124028484944623,6.124171600619309,68.06192227338701,7.015658493395399e-5,3.4880306211294627,-3.644795951777142,1.0,10.0,0.0,0.0,-0.13345316569268045,-2.4374457451933416,-0.07296451969451684,0.1580113634673143,-11.509246356741274,-37.30006412268984,-223.21770182020623,-8.556933416978495,-7.142248408993172,-0.08241467298269224,4.936486097239788,-634.2269427399317,122185.5151913129,-3.136972415395074e7,1.0075172604003246e10,5.6856676307363045,-778.1659494653345,149944.9398294273,-3.85098619311119e7,1.23722464240674e10,-1423.329584295301,275981.1850253609,-7.090080340513758e7,2.2785047572633644e10,507556.000076341,-1.304948394418023e8,4.1938346542433426e10,-2.401264735567923e8,7.717229465391895e10,1.4198616063670105e11
0.8742905325004723,-4.046365546944458,0.47485347850876597,6.696967934417369,6.078593642489493,0.014067493156001854,5.715332804713301,34.38355630502563,5.6374095680369765,31.809842128764416,5.686006667646273,10.902586658751005,9.525405579031913e-7,0.008980357895902258,131970.16839552385,6.506342316803692,65.70534614387175,-7639.472950470373,1.41200894190618e6,-3.5539724831708676e8,72.79677914279992,72.29242510412065,-8759.20237946855,1.6491699055899866e6,-4.195072561230842e8,119.76610208676053,-15123.989015555926,2.895307891717214e6,-7.437230090755298e8,-26189.25252632299,5.092354527685e6,-1.3197936665486295e9,8.971739841216426e6,-2.3445305333572316e9,-4.169185457127011e9,0.21738903399784681,0.4466767775224095,1.00100934986617,3.931624018390065e6,440563.3892103522,-0.3907834123817196,-0.7879738924364607,-0.06906140842229568,4.997020063748727,6.118904732234584,-0.09466946803274447,0.8102640202213596,1.2578914819911668,2.419901552380836,1.9936434131229477,1.0677625489888118e-5,1.7147485158630311,1.7163378218711594,2.153557343960641,2.1535214323463108,0.8053632378394523,6.506342316803692,6.506467490817838,72.79677914279992,6.159255235422249e-5,3.455663535247728,-3.49245386572251,1.0,10.0,0.0,0.0,-0.13233505029861217,-2.452140686811177,-0.06913743903846559,0.33521343273309956,-10.49915212049028,-37.215749545314196,-221.19416224837772,-8.60327618849206,-7.116688980866541,-0.08153892066864113,4.9708144697556005,-643.3794800760825,124875.7500206648,-3.2303270117686752e7,1.0453189195322075e10,5.7182185725646395,-788.7743407820085,153119.96284817992,-3.9620415125704564e7,1.2823808184547953e10,-1441.638876882203,281598.9901957456,-7.288264145700368e7,2.3594480599553383e10,517492.18797710346,-1.3403496654387054e8,4.339228324093822e10,-2.4645041894034004e8,7.978574778964223e10,1.4668464737226385e11
0.8902607118712479,-4.02826392989429,0.4547445724102234,6.596224477875895,6.020810136065196,0.013069097576450322,5.70665275021679,34.07123918273279,5.582760964075352,31.27141491558344,5.707957706433921,10.940334880712712,8.167392508621566e-7,0.00890062776132752,122752.41250796682,6.964082814788124,65.91938469706133,-7722.884547597773,1.4390014506135974e6,-3.651073942242276e8,78.56716852988934,72.53182888355117,-8852.871150447025,1.679970436493596e6,-4.3071594059490156e8,120.1535060001802,-15281.369829486737,2.948033982981105e6,-7.631428373906904e8,-26453.226837756003,5.182706233299983e6,-1.353512234073129e9,9.126595602965448e6,-2.403132727660054e9,-4.2710847647936378e9,0.2178101823507073,0.4530601809025567,1.0022324589580556,3.5904542573836683e6,394232.94961418083,-0.43587742740142305,-0.7797186732661257,-0.06587973499976907,5.0319060793254895,6.157078408870143,-0.1198562919649591,0.8417687375493165,1.281163550056483,2.380094737380073,1.9829568079858995,9.343177325226758e-6,1.7049099947319037,1.7106096684199432,2.04548263192073,2.045454976474664,0.7521378270411383,6.964082814788124,6.964190492685874,78.56716852988934,5.322000562436324e-5,3.4173896195958244,-3.3245323080049314,1.0,10.0,0.0,0.0,-0.13113930800235246,-2.4692912835707825,-0.06505965807876178,0.5380254281026919,-9.374454649534746,-37.09044507871158,-218.73329738762197,-8.648624735430795,-7.085433113813902,-0.08050809240654963,5.006757611960049,-653.090898388717,127756.38739790831,-3.3310850501679227e7,1.0864222324570969e10,5.751649720887199,-799.9969798188832,156513.12259984412,-4.0817451785828315e7,1.3314416210954638e10,-1460.9426636056687,287589.84204822424,-7.501558852161847e7,2.4473028942346825e10,528062.6726017675,-1.378381320092168e8,4.496814170045309e10,-2.5323079092777193e8,8.2613769494888e10,1.5175998533923077e11
0.9051887279198013,-4.0116348233137185,0.4367617625973121,6.5044428333294455,5.966564590080152,0.012199540921316802,5.69821551755086,33.7735362982132,5.531469636971153,30.76993362694148,5.726603369581478,10.972138768693442,7.097330107643296e-7,0.008830358221620802,114852.99230050799,7.411665683433592,66.06683664826647,-7788.4424856619125,1.4610517567053474e6,-3.7320916614662385e8,84.31226304077276,72.69757447666211,-8926.366902449205,1.7050906347302138e6,-4.4005619034310913e8,120.41953385028827,-15404.47831041976,2.990944462810693e6,-7.793000655606921e8,-26658.823739283045,5.256039344765159e6,-1.3815094709532604e9,9.251881680824528e6,-2.451678009639033e9,-4.355277374610109e9,0.2182933862666797,0.45894434203564766,1.003304795291725,3.3014327554892343e6,355771.4682846004,-0.4790032541078223,-0.7721531140265838,-0.06276523318360863,5.06109157720617,6.188648627301971,-0.14727838818142036,0.8711914290814493,1.301958525022209,2.3432875052635267,1.9717600694840747,8.243133831479021e-6,1.6946750684736795,1.7042446294242817,1.9493161069255833,1.9492943747151796,0.7055718012747798,7.411665683433592,7.411759463063364,84.31226304077276,4.654994905395786e-5,3.380327819418385,-3.1736129952224297,1.0,10.0,0.0,0.0,-0.13009090628382428,-2.48535743752681,-0.06150691744935291,0.7272141141159931,-8.35315906691796,-36.943454414334575,-216.27803116373948,-8.683225606719596,-7.053999511984307,-0.0795131866119155,5.0369240814749885,-661.3610529300784,130232.33624713504,-3.4183721975916654e7,1.1222904953436487e10,5.778905833376953,-809.5092166935117,159420.70909332755,-4.185218213329658e7,1.3741870738996502e10,-1477.216472961532,292706.241625397,-7.685490526666164e7,2.523714274595531e10,537057.139885732,-1.4110885868431243e8,4.63358203430248e10,-2.5904489753094733e8,8.50624516211072e10,1.561435898302641e11
0.9210301021655442,-3.9942855644702617,0.4184647466718408,6.409218688067376,5.908587110318559,0.011338280509686782,5.688322309581166,33.44697572657926,5.476694167024784,30.237974492879353,5.744306973207036,11.001968468723152,6.135411664322518e-7,0.008759780487667951,107152.80877448432,7.907812650834022,66.16708626093336,-7844.287514757668,1.4808261035384748e6,-3.8066237620772994e8,90.79477608646569,72.81100253834829,-8988.73865636784,1.7275494552085535e6,-4.486283853808483e8,120.5977265986638,-15508.337983722648,3.0291647885820796e6,-7.940878684568274e8,-26830.90568838574,5.321062917225981e6,-1.4070511422527065e9,9.362390538809177e6,-2.495805184834734e9,-4.431501866996076e9,0.21891392142153024,0.46510245248068355,1.0043675605140405,3.023183641971201e6,319470.29292433,-0.5257176605663556,-0.7642564456193374,-0.059310945635196816,5.088231438405129,6.21750281266495,-0.1806704394713684,0.9022001364542214,1.3228478555299965,2.3045268369050027,1.958568993112022,7.212170477819195e-6,1.6827072589904775,1.6963844610590681,1.8521419507820946,1.8521250691307873,0.6593149343399791,7.907812650834022,7.90789384329659,90.79477608646569,4.0490112555871985e-5,3.339494174696056,-3.019599719150401,1.0,10.0,0.0,0.0,-0.12903756678819664,-2.5021048537148562,-0.05797754750735404,0.9270459106132347,-7.301141092047343,-36.753794750024696,-213.49294070346218,-8.711300219210283,-7.01796156781538,-0.0784203593396687,5.065107984619159,-669.2115116358428,132604.30859614204,-3.502624128848894e7,1.1571481006106146e10,5.803309494311199,-818.4762400977675,162193.77403224615,-4.284767610694485e7,1.4156252267591492e10,-1492.4346806511874,297562.14690405544,-7.861824000083524e7,2.59758967138065e10,545548.2142678523,-1.4423234496527585e8,4.76540956412764e10,-2.645742415888875e8,8.741497978114867e10,1.6034051398320868e11
0.936948160133006,-3.9771503290673538,0.400826333416443,6.315454080801514,5.849741895844949,0.010531419731436766,5.676794795280491,33.103348418951796,5.421177551997925,29.702071356014226,5.759833022487375,11.02764107671039,5.318012802720212e-7,0.00869249916512751,100054.49429981897,8.428590815112337,66.20937418240743,-7885.678692743597,1.4967011178136265e6,-3.868581100495404e8,97.72310956235789,72.8596309997237,-9034.58715687416,1.7454770663327991e6,-4.557240094716927e8,120.66723544783812,-15583.749921584198,3.059464725767185e6,-8.06269322779402e8,-26953.83256523132,5.3721954766421905e6,-1.4279763844339097e9,9.448477894693e6,-2.531737731172595e9,-4.493156093872229e9,0.21966302781295102,0.4712022392393477,1.0053573223881769,2.7702006776412316e6,287124.31444117567,-0.5735081801819587,-0.7564237727841542,-0.055688292659624675,5.111323772014197,6.241389140086078,-0.2187587133516011,0.9329183501267133,1.3424356183077701,2.2657657222956096,1.9439238475131495,6.300567704013243e-6,1.6695256716240785,1.6873010463933538,1.7593127819572265,1.7592996420629718,0.6159089316794663,8.428590815112337,8.42866123557225,97.72310956235789,3.528573441674186e-5,3.2967273036871934,-2.870958075263691,1.0,10.0,0.0,0.0,-0.12802362123136127,-2.5182343865256005,-0.054651337610250636,1.1261322880463251,-6.27793483211952,-36.5263974781379,-210.4943283179403,-8.730082602833853,-6.978600626090085,-0.07728081475180104,5.089260803718432,-676.0684734209847,134696.4068716647,-3.5774981565917104e7,1.1883312158369694e10,5.822864798912121,-826.2258322999214,164623.2108329293,-4.372800134281051e7,1.4525528608536203e10,-1505.4236075731437,301784.91831036017,-8.016928220294593e7,2.6631527707636345e10,552872.3409771142,-1.4696390854384494e8,4.881878064050269e10,-2.693797406466172e8,8.94834428663628e10,1.6401189929807285e11
0.9531102056426769,-3.96004774668364,0.38362119529633476,6.22190712941692,5.789246805296251,0.009767492221954246,5.662845920196585,32.734324358347955,5.364216847229168,29.155141279248397,5.773176468459163,11.04907121977303,4.6147526179032715e-7,0.008627414960679753,93438.60947155146,8.980313064154483,66.19283042494432,-7912.268741429957,1.5085278858527378e6,-3.917277474059258e8,105.1962299946709,72.84210232823128,-9063.43953386391,1.7586837952241781e6,-4.612577304336849e8,120.62510909698175,-15629.768920052882,3.081484840929144e6,-8.156859997002738e8,-27025.752308430987,5.408762629953137e6,-1.4439936791221435e9,9.508884772342162e6,-2.5589412425602427e9,-4.539262193112746e9,0.22056667752200515,0.4773060455416784,1.0062820415751357,2.5378960460491385e6,258011.568239555,-0.6226964236405229,-0.7485335787790817,-0.0518634339110256,5.130295107950938,6.260141287771361,-0.26201825328702544,0.9634030292115766,1.3606897239513138,2.2264860504483828,1.9276006278178905,5.4870520241286025e-6,1.6549526830714496,1.6768263116051583,1.6697657910475092,1.6697555699365125,0.5747943986264291,8.980313064154483,8.98037415686198,105.1962299946709,3.076154088509033e-5,3.251318073825476,-2.72605465083836,1.0,10.0,0.0,0.0,-0.12701795032881152,-2.5334505836951386,-0.05147327376087871,1.3254956540710157,-5.275789927217356,-36.25619923717173,-207.23375129497163,-8.73896300959777,-6.93500219641944,-0.07607965689956024,5.109326077480228,-681.9042996470517,136496.1342129895,-3.642403982068227e7,1.2155344640210962e10,5.837382023703395,-832.7139656299419,166691.82876223116,-4.4485436667314894e7,1.4845788215345295e10,-1516.0846024479756,305339.6737679307,-8.149300530490106e7,2.7196563272792614e10,558959.8135585887,-1.492745819285717e8,4.9815731398745895e10,-2.7340584693225944e8,9.124118643846886e10,1.671076455591672e11
0.9689540323143576,-3.943561111916824,0.36739067436640077,6.131553974318108,5.729096287233463,0.009068652012074643,5.646418283885543,32.34931474341442,5.307718380483791,28.6151610815621,5.783806017965191,11.06535824553617,4.0283405860084374e-7,0.008566302768904374,87475.44143243652,9.543668184385645,66.11953521564918,-7923.117878013982,1.5157990189145275e6,-3.9504251214392585e8,112.9627972510991,72.76037098436369,-9074.223893896911,1.7665895765006025e6,-4.64965182338317e8,120.47463377826965,-15644.597671237827,3.094234541841108e6,-8.218804179967843e8,-27043.70639439872,5.429080195674099e6,-1.4543130298292348e9,9.540759413960394e6,-2.5760538583034983e9,-4.567476279987417e9,0.2216057164429858,0.4832027252877209,1.0071102437635677,2.33178248750288e6,232684.58645140138,-0.6712953910105779,-0.7408131134268613,-0.047985615363770565,5.144368475132859,6.27294145212941,-0.30868198013358644,0.9923351833742637,1.3767972632759085,2.187956249009081,1.9101600819340585,4.786113535848716e-6,1.6395069646208333,1.6653047365602758,1.586374666799024,1.5863666519044646,0.5372023915988806,9.543668184385645,9.543721454787093,112.9627972510991,2.6951541834958394e-5,3.2046427905398374,-2.5896473836720038,1.0,10.0,0.0,0.0,-0.12602914584008484,-2.5467652075163825,-0.04853013310279847,1.5169922894149481,-4.3321508771134525,-35.951899530368834,-203.819941064462,-8.737173925592991,-6.888299633177677,-0.07485916348477484,5.124490802847839,-686.4668199834049,137921.33547692944,-3.6942289765713334e7,1.2373910390495974e10,5.846216353872648,-837.652498489851,168303.51481357374,-4.508315110070108e7,1.5100741546124931e10,-1523.929356207797,308058.10985679727,-8.252412242077707e7,2.7641911500848755e10,563516.6644336225,-1.5104880938756746e8,5.0593055826478836e10,-2.7644831401124245e8,9.259574076695563e10,1.6946312827721713e11
0.9855793609686732,-3.9265486324259005,0.35098962423903723,6.037945987340238,5.664990325400887,0.008384833893433752,5.625719930715157,31.917532643589077,5.247676949045058,28.043722601292966,5.792280276687108,11.077266825362043,3.504300216440937e-7,0.008504563659714538,81720.76668260682,10.158659078410574,65.98378096138168,-7918.420417465406,1.518772970631229e6,-3.9692352737199986e8,121.59198917320883,72.60773177663576,-9066.999554699878,1.769448553105211e6,-4.669740072423893e8,120.20323275643932,-15628.002541095475,3.098071509743604e6,-8.250512732748892e8,-27006.648650691877,5.4336179688961515e6,-1.4592395745872068e9,9.54464009042087e6,-2.583533470888822e9,-4.57846184860158e9,0.2228720692143219,0.48929791356214286,1.0078964267481774,2.1361918214578237e6,209117.32479595183,-0.722324371425122,-0.732672011052197,-0.04380416285362314,5.154212246782436,6.28028267246818,-0.3617324770994379,1.0213869632403092,1.3916032040493491,2.147417904457253,1.8903249538186717,4.141208048255393e-6,1.6220801352869618,1.6518620848800718,1.5033399110393313,1.5033336806973705,0.5004644392789367,10.158659078410574,10.158705323806155,121.59198917320883,2.3514212454220915e-5,3.1531285898996946,-2.4522740364850875,1.0,10.0,0.0,0.0,-0.12495459833446039,-2.5585012176276387,-0.045604821516406324,1.7121792981014736,-3.3871580459025177,-35.59029676794754,-200.00524225645017,-8.723557104501921,-6.8346339987741676,-0.07353517227382746,5.135498675139996,-689.974253537921,139037.23231079074,-3.735231877750142e7,1.2548032353520334e10,5.849633057110481,-841.2623195346897,169528.87172199032,-4.5546303162056416e7,1.5300591668680859e10,-1529.2782877642344,310053.2261372289,-8.330435715663376e7,2.7984800000675816e10,566720.6664828819,-1.5235528944171822e8,5.117977780842209e10,-2.7861908803452766e8,9.359576156944012e10,1.7115936053079956e11
1.0026075273153978,-3.909418871813933,0.3348197166719306,5.943149985218957,5.598234166054449,0.007733441291190553,5.600379329541369,31.443587598392753,5.1853583928676255,27.452978971949058,5.798067254640834,11.083855845140775,3.048329095290484e-7,0.008443380084971279,76308.86315558251,10.81360287662137,65.78513698412013,-7896.948071511249,1.5169149432637163e6,-3.9714453900748205e8,130.94824400022623,72.38334703451407,-9040.350287960378,1.766644379367051e6,-4.6702158414539963e8,119.80944104969278,-15577.559722541539,3.091932962310339e6,-8.247417853142647e8,-26910.46965456476,5.420547927162939e6,-1.457979720420358e9,9.517389881590191e6,-2.58000271706534e9,-4.569830735786844e9,0.22436799300570262,0.49544251097050174,1.0086147061033874,1.9555795092714296e6,187785.25018181346,-0.774143705083097,-0.7242290671136651,-0.03943673469650749,5.159019767710282,6.281269695247625,-0.41971141616544977,1.0494389642798567,1.4043553127733708,2.105721367236859,1.868399075875871,3.565439805782683e-6,1.6029688397996633,1.6366544677948536,1.4228338660132547,1.4228290355365367,0.4655305752816295,10.81360287662137,10.813642983570793,130.94824400022623,2.0495491816647713e-5,3.097433285264956,-2.3174478574553987,1.0,10.0,0.0,0.0,-0.12377306164585848,-2.567565677403695,-0.04276335397381412,1.9040956474627193,-2.472152812167246,-35.17556746436986,-195.85693716694183,-8.696575684838944,-6.77426565537009,-0.07213842065889073,5.141513452828702,-692.1764248736,139763.73734488152,-3.762413618250448e7,1.2664644721940289e10,5.846904706400442,-843.2522533745273,170273.28923783623,-4.583920457847429e7,1.5429718332177677e10,-1531.6284609891143,311157.61119787657,-8.377006689560819e7,2.819723825067836e10,568276.1428010024,-1.530806417240611e8,5.1525779273376434e10,-2.797163846841443e8,9.415157617708685e10,1.7203601508338983e11
1.0197709534636104,-3.8924449587761445,0.3191329769796515,5.848569047827933,5.529829228571991,0.007123796870815593,5.570239734156927,30.9323598404108,5.121727365340763,26.852137374442023,5.800922854344869,11.084717163636613,2.6575860473921797e-7,0.008383340005273987,71299.79304990584,11.498956073802814,65.52769893980407,-7858.976162151917,1.5101669363335038e6,-3.956526705406597e8,140.91580177820995,72.09157461333307,-8994.588891431478,1.7581152768721976e6,-4.650487954643457e8,119.30060886840232,-15493.8301545722,3.07572479525404e6,-8.208538144154116e8,-26756.216422598525,5.389736414617148e6,-1.450372760439669e9,9.458838908196006e6,-2.5652022117179146e9,-4.5411713749701e9,0.22608926398587464,0.5015345064866946,1.009251351345515,1.7916118918168056e6,168801.09136570146,-0.8253406800893743,-0.715546807482451,-0.03499240696561934,5.15849533700225,6.275614192344424,-0.4809482804950754,1.0756529623786173,1.4145751839349368,2.063482555000658,1.8446968151575693,3.061431971925654e-6,1.5824663077005903,1.6198709570244485,1.3461408713221577,1.34613712022924,0.4329009871843629,11.498956073802814,11.498990902902499,140.91580177820995,1.788592932993383e-5,3.0380816501123284,-2.1873449927548205,1.0,10.0,0.0,0.0,-0.12245211288770252,-2.57307746486069,-0.04004228954415029,2.0872238258087528,-1.6095448078608285,-34.713680158518,-191.4421089465319,-8.655524931997231,-6.707457592750853,-0.07069721717410256,5.142212250997337,-692.9634569782775,140063.7087539209,-3.774330915833688e7,1.2717267480865288e10,5.837879883737756,-843.5000358442816,170494.19553612696,-4.594507664784241e7,1.5480521905059635e10,-1530.780860803588,311298.4358951892,-8.389208475942299e7,2.8265887851098427e10,568059.2909218424,-1.5317435952859977e8,5.1607721537355774e10,-2.7965308420358557e8,9.422246279268643e10,1.7202224390585992e11
1.037940001206611,-3.8747850246608366,0.3031708483683685,5.74942879917329,5.456264078430319,0.006526543675695521,5.533075934071054,30.354868566479514,5.053555416659011,26.21101315394325,5.800717746149079,11.079360989490914,2.3065433706970263e-7,0.008321078884024224,66436.96945768883,12.251346660772706,65.19772095575507,-7802.070171002396,1.4979754098138795e6,-3.9228260611787134e8,152.05876738030304,71.71655890343091,-8926.777119344948,1.7431794751099378e6,-4.608504948458139e8,118.6489262739435,-15371.45651019964,3.0481858458053716e6,-8.130057761811013e8,-26534.089579929772,5.338850177677701e6,-1.435710343190103e9,9.364669921806298e6,-2.537818394280833e9,-4.490049763403569e9,0.22815209049181542,0.5078710807795085,1.0098324989860885,1.6356905594069029e6,151108.81660498504,-0.8777000752357431,-0.7060989265848746,-0.03029883030141447,5.15220187314442,6.2625285238809045,-0.5475932073724888,1.100827645642114,1.4223804682681536,2.018543810271339,1.8179399891240624,2.6010893862952687e-6,1.5594908989637415,1.6005623177190518,1.269619384723156,1.2696165031038866,0.40099720079554035,12.251346660772706,12.251376737046916,152.05876738030304,1.55222648249802e-5,2.9715789601039972,-2.055747977973815,1.0,10.0,0.0,0.0,-0.12085839939925129,-2.5743278215418046,-0.03730482982965877,2.2673915035105967,-0.767734351377453,-34.17968896889971,-186.53664525126476,-8.596518518937097,-6.629832466955408,-0.06914730043952017,5.137207362678444,-692.2495603653665,139912.26299286855,-3.770090622547978e7,1.2702046855767069e10,5.821716177721352,-841.8668562404882,170154.7094258566,-4.5851354829559565e7,1.5447770243908066e10,-1526.423274203951,310396.4680646057,-8.36444232850284e7,2.818022364078367e10,565904.3368789107,-1.5258356155552745e8,5.14046798538469e10,-2.783228801143569e8,9.37671663506623e10,1.710372400008801e11
1.0552710060022734,-3.8582253937602773,0.2885463482028482,5.655801353868907,5.385118542402888,0.006000180344614129,5.492542551431107,29.771024606510867,4.98787740267557,25.59596242829984,5.7975034577658615,11.068395076044292,2.0216737155604924e-7,0.00826251122886941,62178.86364768744,12.993960209199601,64.83350230323295,-7733.1627267979475,1.4818870015284114e6,-3.87477053184433e8,163.25510029590131,71.30168063877034,-8845.11986184582,1.7237148733880322e6,-4.549725675617453e8,117.9295011171091,-15225.141960201734,3.0127496968583274e6,-8.022086807600619e8,-26270.60076557052,5.274185646547311e6,-1.4158662002317002e9,9.246454316877378e6,-2.5013257414342628e9,-4.422910709547902e9,0.23035328356639279,0.5138058669706767,1.0103013621112646,1.5020547466692028e6,136243.66463003724,-0.9251848848075047,-0.6967840112235923,-0.025891544243559474,5.14092741698502,6.243538759719099,-0.6115985172450698,1.122113695116869,1.4268681001103207,1.9755061524409363,1.7909383126566345,2.223405621892373e-6,1.5364613228457562,1.5807440490363525,1.2009129759571342,1.2009107263293826,0.37292425856293043,12.993960209199601,12.9939864236371,163.25510029590131,1.3590113788747754e-5,2.9045754734879883,-1.9359349829245271,1.0,10.0,0.0,0.0,-0.1191041594948311,-2.5706206861337737,-0.03482141077990631,2.4239398224180064,-0.03827395452679991,-33.63105813465728,-181.66516335411254,-8.52518586273781,-6.548938707847502,-0.06765957302308824,5.127141140783032,-690.135180224131,139332.51253767565,-3.7503908699991405e7,1.2621630191652935e10,5.800334000640353,-838.5565156569205,169299.94436717615,-4.557125310509765e7,1.533631443553313e10,-1519.0768213434214,308565.0319585047,-8.305980617307508e7,2.795207364594059e10,562074.1775963672,-1.513836385610655e8,5.09436469418251e10,-2.758918888413385e8,9.284479823055939e10,1.6920683814262225e11
1.0739340174946994,-3.84069444745343,0.2734448889856387,5.556076283059034,5.3076530437780995,0.005477856829180531,5.443490717215639,29.109846295867293,4.916636004014307,24.93191144134364,5.790884344345513,11.0504699838087,1.760309251061205e-7,0.008199923281124627,57968.011034356416,13.819753783953848,64.39412139140403,-7644.797620865383,1.460216788636748e6,-3.8074767789999586e8,175.9283253994107,70.80019908447815,-8740.740434398516,1.6976721855150817e6,-4.468145093587584e8,117.06108651572704,-15038.907893250816,2.965667252295918e6,-7.873541203499426e8,-25936.85268839921,5.188871356613745e6,-1.3887947193725817e9,9.09158026907727e6,-2.451948651176752e9,-4.332785093661127e9,0.2329769001899047,0.520074762082025,1.0107177080496017,1.3728046759283717e6,122146.24582342932,-0.9728770019301993,-0.686374736301264,-0.021288311007807266,5.1233904678578135,6.216448474119378,-0.6794883722102767,1.1418384025449693,1.4284654442076326,1.9290628654818613,1.7604148876435486,1.8751297997590436e-6,1.5105882266149346,1.5579931966195872,1.1314075035855429,1.131405772802501,0.3450916894380295,13.819753783953848,13.819776454667368,175.9283253994107,1.1806162310472752e-5,2.8286171188632006,-1.813019920361927,1.0,10.0,0.0,0.0,-0.11691728416462874,-2.5608557598075636,-0.03227972207161605,2.573681579207734,0.662610952751187,-33.0028000021219,-176.2498656541703,-8.432110701358313,-6.454281468948543,-0.06606458612472302,5.110864970676037,-686.3811021949823,138260.2263105912,-3.713106124960704e7,1.2467579429421215e10,5.771339003350225,-833.1908826569188,167834.61357365726,-4.507440032349862e7,1.513441109698276e10,-1507.900155368,305599.16329699627,-8.207463579117845e7,2.7557330447777515e10,556139.1880293034,-1.4944379399859983e8,5.017583205556344e10,-2.720947796110244e8,9.135765645365846e10,1.663370515336383e11
1.0914780531378456,-3.824490215688082,0.2598570035418778,5.463494915554449,5.2342742797257555,0.005026464207983464,5.392580091920309,28.46215055635671,4.849399457450192,24.308401204460914,5.781852320481008,11.028190777385076,1.5505287313015405e-7,0.00814120922903495,54329.88145305349,14.619550148708816,63.943152928741114,-7550.1874543165295,1.4362922603736576e6,-3.7315148306999475e8,188.41852071763543,70.28462057128665,-8629.20998005716,1.6690388211490242e6,-4.3765390175966513e8,116.16908680817443,-14840.466272236348,2.9141269179660194e6,-7.70761706436964e8,-25582.3819047009,5.095897533513613e6,-1.3587120726041386e9,8.92356813779956e6,-2.39735810341267e9,-4.2336414493163033e9,0.23567648178122802,0.5258498371668779,1.0110306607158537,1.263647797876674e6,110468.89023512692,-1.0138195589116052,-0.6762055426586842,-0.01715458916150027,5.10222170823878,6.185241939178271,-0.7409750178803589,1.1572297246515635,1.4269716286318157,1.8854280673962116,1.7305407642470911,1.5958573576199329e-6,1.4854047230747311,1.5354132252606625,1.0701284203084536,1.0701270617738046,0.32103820905889563,14.619550148708816,14.619569977847974,188.41852071763543,1.0366778117365843e-5,2.7538466062602094,-1.7031621960021344,1.0,10.0,0.0,0.0,-0.11455417871448312,-2.545990388295638,-0.03001205467187959,2.695115861943894,1.2391525604540123,-32.38259659650962,-171.04147734225853,-8.3297489568006,-6.358308027520989,-0.06458848707964539,5.090827525551555,-681.5643710115601,136863.49629048406,-3.664192682855957e7,1.2264941102799217e10,5.739037415353973,-826.5825650187078,165985.92040738463,-4.443947733108448e7,1.487465080343518e10,-1494.5696034272444,301954.7366375611,-8.084379090523872e7,2.7059319539612183e10,549005.3237966443,-1.4706715333054543e8,4.9223772934134834e10,-2.6752186654400456e8,8.954201953405493e10,1.6288205279452625e11
1.1099623549123099,-3.807696905172427,0.24617821707355436,5.3673620900927475,5.156686685494552,0.004589908803584746,5.334409816785731,27.75823840186728,4.778550572215685,23.655093801701696,5.7696241515694835,10.999495100041822,1.360985674265912e-7,0.008079180025917032,50800.24188638127,15.485509919705676,63.43545947213254,-7440.466095993345,1.4079941692883156e6,-3.6404850208762264e8,202.17347347722693,69.70335230948709,-8500.040920920064,1.6352650251661069e6,-4.2671420134910685e8,115.16409304396336,-14611.08111266974,2.8535144773434964e6,-7.510163845457826e8,-25173.575987166132,4.986896518586729e6,-1.3230379812215567e9,8.727218170110695e6,-2.3328458519753227e9,-4.116883462079057e9,0.23875359736377028,0.5318076175223733,1.0112849288915664,1.1601385386194547e6,99601.68979559428,-1.0523218585953238,-0.6650837262984575,-0.013057423815342604,5.075529117219883,6.147011556419679,-0.8020135555781371,1.1700985034458964,1.4223999427332896,1.8396354470694793,1.698053894891453,1.3452967521469455e-6,1.458150508139863,1.5105484337081239,1.0096316549477546,1.009630597459027,0.29774804987556064,15.485509919705676,15.485527186655991,202.17347347722693,9.06105143125186e-6,2.6719471773296632,-1.593317054502043,1.0,10.0,0.0,0.0,-0.1117324094325182,-2.5243312060089993,-0.02774855447391109,2.801813278029883,1.7601039401356453,-31.704874008105598,-165.47880764133146,-8.207254072238468,-6.250254423720899,-0.06307478363723039,5.065255399821639,-675.2800571290343,135029.85268765304,-3.599872114161676e7,1.1998677809287874e10,5.7004274036437375,-818.1573515157872,163601.12037352822,-4.361636528680964e7,1.453739107721673e10,-1477.8988457776309,297324.1997564778,-7.926829788009089e7,2.641975471758405e10,540059.9634800798,-1.4405955018347535e8,4.8013216953235275e10,-2.6179434977000704e8,8.725446507209335e10,1.585657803013645e11
1.1293498314230719,-3.790380908715038,0.23253525316165194,5.268344063186992,5.075381308133123,0.004172353951193203,5.269120270281616,27.003661304432292,4.704557980921335,22.977255139037947,5.754110470173924,10.964244191980963,1.1912387094572738e-7,0.008013674283045707,47400.70529820506,16.417888048708917,62.87492404046701,-7316.606668723208,1.3756209371482474e6,-3.535527594150415e8,217.24371028440834,69.0607533851709,-8354.376326180356,1.5967091774368386e6,-4.141337279728592e8,114.0536159406648,-14352.784264966185,2.7844780681694304e6,-7.283703165982332e8,-24714.070390849538,4.8630445121274665e6,-1.2822329344729645e9,8.504670669058973e6,-2.2592539741993403e9,-3.984052697533275e9,0.2422192665766445,0.5379128731848831,1.0114771456827227,1.0628197143561952e6,89579.15943541893,-1.0871829407989004,-0.6529953036655507,-0.00909135892520227,5.043326580667447,6.10182193913146,-0.8607381808197816,1.1799627834222788,1.4145362724276163,1.7920042942018766,1.6631374305921711,1.1239657393447747e-6,1.4289875227354516,1.4835047211351127,0.9504538613656204,0.9504530439528714,0.2754139078752364,16.417888048708917,16.417903028517593,217.24371028440834,7.888332059437813e-6,2.583228717096413,-1.4845602595680507,1.0,10.0,0.0,0.0,-0.1084182557789016,-2.4952110116262594,-0.025512676851927953,2.890043251592006,2.2136814626545047,-30.975081291135798,-159.6161565205091,-8.064113897071252,-6.129984899289353,-0.06154991659616504,5.034136559658155,-667.5312545008544,132764.63129636532,-3.5205120644797534e7,1.1671093953133675e10,5.655715576056444,-807.9286325100572,160689.23041492916,-4.261036086309151e7,1.4125756923154242e10,-1457.9324864084026,291728.66782657313,-7.735933633238344e7,2.5644927728558357e10,529350.2269283085,-1.4044416964303416e8,4.655672713733451e10,-2.549596431145974e8,8.451989946724338e10,1.5343730744121146e11
1.1499819302590266,-3.7722767759946727,0.21880538715710118,5.165290035058401,4.989377358329784,0.0037701699208203985,5.19572239827538,26.190928971198993,4.62654294152902,22.2679652201978,5.7349616331150965,10.921699310798447,1.0377817529235169e-7,0.007943223465976078,44089.45125833599,17.435273633585723,62.255634063137386,-7177.529266318546,1.3389617034371127e6,-3.4162129747421414e8,233.98575815843492,68.34997192901083,-8190.945804600691,1.553122617787528e6,-3.998622768861765e8,112.82579821845007,-14063.327759056836,2.7065777134869066e6,-7.027355951650294e8,-24199.883654912832,4.723563101139125e6,-1.2361433106554666e9,8.254548608784363e6,-2.1763144416052146e9,-3.834682237710467e9,0.246150960725417,0.5442456043280838,1.011607231333919,970407.7662316544,80248.34932072078,-1.1178001374137359,-0.6397067195345364,-0.005280622861937438,5.005095051971482,6.048980738776625,-0.9162506307284275,1.1865305341421488,1.4030472873906301,1.7419881479679677,1.625355909510562,9.280633433739446e-7,1.3975551847741983,1.4539059208047564,0.8920342757249072,0.8920336504855723,0.2538101748438524,17.435273633585723,17.43528655513793,233.98575815843492,6.826483732271962e-6,2.4865084107758,-1.3760117425660332,1.0,10.0,0.0,0.0,-0.10452779639261492,-2.4574946000923026,-0.02328851109451548,2.9578431337637747,2.597669856188955,-30.186027386366213,-153.4057310392873,-7.897427513116334,-5.995269078034903,-0.06001444869567323,4.996945427168739,-658.2006212302858,130039.98441516563,-3.425383828702329e7,1.1280221606356659e10,5.604363779988348,-795.7492097564137,157216.208848436,-4.1412730769384935e7,1.3637451653185226e10,-1434.3989750795076,285105.8232646127,-7.510123156636366e7,2.473083056245426e10,516762.3538085928,-1.3619293074157184e8,4.484733779755562e10,-2.469675280013778e8,8.13262654021354e10,1.4747585235425632e11
1.1692935415206014,-3.755623249651708,0.2066849352164696,5.0712616255542455,4.909766360479848,0.0034301674885371383,5.124252566767444,25.42902939070406,4.554535627527829,21.61864568787981,5.71494989959015,10.877925098510312,9.152933869326112e-8,0.007876433754744575,41248.156662165646,18.409180865809468,61.66228777943373,-7042.840064257891,1.3033052457534203e6,-3.3000805510909116e8,250.29424146430148,67.6682964493867,-8032.771653012471,1.510785204484934e6,-3.8599453999382687e8,111.64861225675882,-13783.444070117059,2.631021046569831e6,-6.778688123747729e8,-23703.28088388541,4.588489570273563e6,-1.1915125518595686e9,8.012727626653315e6,-2.096142952151308e9,-3.6905569984582143e9,0.2500324448644177,0.5500171230798606,1.0116683719104334,893086.1779687508,72589.92925265504,-1.1403730787743278,-0.6269431682157743,-0.0021150273693647074,4.966331528739415,5.9959956236313205,-0.9610966125314416,1.1892400269972465,1.3897354570739173,1.6960094889476327,1.5897099668304098,7.759377797248952e-7,1.3679948185952129,1.4256887708476789,0.8413713630801796,0.8413708737633391,0.23543970519268914,18.409180865809468,18.409192153626314,250.29424146430148,5.978815822655353e-6,2.3947215017177164,-1.281040090519779,1.0,10.0,0.0,0.0,-0.10059813559071237,-2.4165607966801352,-0.021351315590469377,2.9982314091465385,2.8724918316517822,-29.443787609346188,-147.67142341003336,-7.730295145632434,-5.864097757073923,-0.05867062613212538,4.959045749307055,-648.6606513532561,127263.10650446638,-3.3289096131738335e7,1.0886102696388298e10,5.553654331806488,-783.3969458930693,153698.25712580577,-4.020425773723012e7,1.3147211342100245e10,-1410.7111077849504,278435.131470725,-7.28334657189633e7,2.381688537701322e10,504149.5737188794,-1.3194255268598516e8,4.3144927758989876e10,-2.3901077336037883e8,7.815759765592224e10,1.4158229350681125e11
1.188824615032525,-3.7390579048800894,0.19513428069939107,4.978788354739851,4.830489129067919,0.003119274490657003,5.050115924829702,24.66445448592917,4.4830080960114564,20.979139629381393,5.693026804528911,10.830496836406526,8.087818991923593e-8,0.007807958162762839,38603.58012898926,19.413630893858883,61.05534809176138,-6904.176331273302,1.2665513237180507e6,-3.1805650301875496e8,267.39427301581264,66.97043774265101,-7870.01302964525,1.4671920370222493e6,-3.7174203359758574e8,110.44374744958132,-13495.666472783612,2.55331589066643e6,-6.523477461484255e8,-23193.151704870903,4.449751654732739e6,-1.1457728300471137e9,7.764678048281801e6,-2.0140990197075047e9,-3.5432839893337607e9,0.2541286639531658,0.5556993880100639,1.0116792617332973,822834.0123569617,65756.75665342872,-1.1574021211354824,-0.6138005962669129,0.0006906570764846649,4.924876281342368,5.9397934401367,-0.9992415298434648,1.188892862400304,1.374131334609782,1.6505198906391578,1.5536588042664594,6.478591836961544e-7,1.3381736645138687,1.3968864535779117,0.7938460168243403,0.7938456327627694,0.21852122164323387,19.413630893858883,19.41364076995096,267.39427301581264,5.242613915479004e-6,2.3015626251505434,-1.1913868282771043,1.0,10.0,0.0,0.0,-0.09640359791074694,-2.3704143335233265,-0.019533012400179628,3.0183072650414675,3.0763128775456465,-28.69647522928996,-141.99356756144198,-7.552747510948428,-5.727740912168427,-0.057410789941872695,4.918356305074077,-638.4144596388994,124294.3732707277,-3.226379208223883e7,1.0469976089646397e10,5.500559819885954,-770.209305649371,149954.42995482567,-3.89247982879695e7,1.2631300123631521e10,-1385.5649967975592,271366.3919584388,-7.044115708365008e7,2.2858130141998425e10,490837.36931435484,-1.2747415164796269e8,4.136448446405454e10,-2.306733052391652e8,7.485341353014584e10,1.354541158175399e11
1.209971306130738,-3.7214263600422153,0.18341143973600674,4.881862239351909,4.746422122500302,0.002816856509532656,4.968675294931617,23.850505117050158,4.407330959545553,20.308907084312242,5.667785815334386,10.77636209678267,7.099484562062075e-8,0.007732722031236868,35974.80439135251,20.521258516791264,60.3969155700295,-6753.225023380683,1.2265842284403634e6,-3.051054813307002e8,286.5709434683128,66.21282682418439,-7692.9139650560655,1.4198341018902753e6,-3.563163968659281e8,109.13594673239379,-13182.746396891333,2.4689904670611178e6,-6.24760857438609e8,-22638.920170885256,4.299366187852044e6,-1.096394587072135e9,7.496128269991164e6,-1.9256457701416316e9,-3.384719993185452e9,0.2587253080368831,0.5616754396054439,1.0116426326058345,754707.554008489,59251.198438005835,-1.1696708764745993,-0.5994135843616878,0.003294261476367843,4.878151691158541,5.876867892274814,-1.032487740115686,1.1853976969531144,1.3552399356677698,1.6026010122185708,1.514910905049457,5.335606857402414e-7,1.3061880349751442,1.3656547683801976,0.7463271950536113,0.746326897659142,0.20191540706073385,20.521258516791264,20.521267092530657,286.5709434683128,4.561247882423934e-6,2.2013201443250203,-1.1013787838537168,1.0,10.0,0.0,0.0,-0.0916914393981587,-2.3160653573839154,-0.017720983188749793,3.0191777129453046,3.2242349338008838,-27.897996999219462,-136.0252985424141,-7.353628622807948,-5.577432143848352,-0.05616311448743974,4.872343410859223,-626.8484977444925,120963.34029179861,-3.1121515814022675e7,1.0009896624371475e10,5.441820244581381,-755.3958466739944,145769.70502462922,-3.7503943356263325e7,1.2062503593394182e10,-1357.4529282874596,263493.52569061425,-6.779263557370278e7,2.180397902699305e10,476060.8943590425,-1.225417703682128e8,3.941205240863048e10,-2.2149617983370364e8,7.123932406284435e10,1.28767844777488e11
1.2309393025812365,-3.7042454668490863,0.1725653706353693,4.789213039822643,4.66519854588751,0.0025488443577346385,4.887599957931789,23.063820220691195,4.334361182218678,19.669253225407296,5.6416089501745565,10.720601248415495,6.261052494472931e-8,0.007657001798968359,33585.52649724639,21.638147592884316,59.74841022231787,-6604.416299596114,1.1873056780480933e6,-2.9244239249942476e8,306.2382003256927,65.46616740405518,-7518.40395363663,1.3733335411929276e6,-3.412504461154686e8,107.84721457150582,-12874.592337667733,2.3862725245009954e6,-5.978482811911706e8,-22093.54472502139,4.15200157202309e6,-1.0482803470819851e9,7.233262573044611e6,-1.8395613720209804e9,-3.230593685301879e9,0.2634161883816561,0.5674205014918813,1.0115656211233581,694315.0733113314,53589.92403302731,-1.176081369293688,-0.5851018571474274,0.005458419926766569,4.830601148486467,5.813175688964801,-1.0576152056789399,1.1791532401168285,1.3348954478285764,1.5566156216829432,1.4770436678146603,4.4089960030751146e-7,1.2749796952207457,1.3348760572954232,0.7029673513231436,0.7029671189972444,0.18703944623629792,21.638147592884316,21.638155074642974,306.2382003256927,3.98550446429732e-6,2.103513103249806,-1.0191188497720547,1.0,10.0,0.0,0.0,-0.08692704483296859,-2.2587486502527603,-0.01608003720181149,3.0017134175492255,3.3082375334266256,-27.123110007257555,-130.32505088275167,-7.151910787781975,-5.427193730257916,-0.05504522750651651,4.825386548072147,-615.0879837751354,117600.52037282323,-2.9977646225170642e7,9.553086660003311e9,5.383008333040573,-740.3941971480358,141558.60508621743,-3.60850148095107e7,1.1499130955400902e10,-1329.0971054049312,255595.19095214998,-6.515471336308604e7,2.076236788101805e10,461279.5255204304,-1.1764169213150132e8,3.74873154879942e10,-2.124017047739483e8,6.768454969781453e10,1.2220582358856131e11
1.2500096895260133,-3.688871702523169,0.1633459888943181,4.708038895561397,4.593384320875221,0.0023299689801576607,4.814232704840812,22.370066698459716,4.269950298778535,19.110309922974967,5.61711240049473,10.668679700385969,5.6013216626664425e-8,0.007587206957953752,31582.40406401165,22.66844220752944,59.16630800505102,-6470.997105342795,1.1522422284178925e6,-2.8120506063229567e8,324.6666722545667,64.79562007742175,-7362.000640529731,1.331854847592619e6,-3.2789352409505546e8,106.68994216097404,-12598.558495398604,2.312549415414729e6,-5.740121743347813e8,-21605.330811881267,4.0207788346004435e6,-1.0057095628573482e9,6.999410644518186e6,-1.7634746302492409e9,-3.094512601731683e9,0.2677710006205797,0.5724909126021172,1.0114673046498057,644836.7563908335,49030.32184056847,-1.1775074855999468,-0.5721392340224634,0.007097174512768184,4.786794554951239,5.754738594024607,-1.0742408414562834,1.171433402403419,1.3153448278362132,1.5162168664600577,1.4432674147376685,3.713483661410703e-7,1.2471735136962085,1.3072208600428084,0.6665406788810619,0.6665404922209538,0.17475041771172267,22.66844220752944,22.668448835719897,324.6666722545667,3.534652613349496e-6,2.01662844399807,-0.9500753341996387,1.0,10.0,0.0,0.0,-0.08258051335554129,-2.204544745286862,-0.014716475271641426,2.9726709294952887,3.340304682870035,-26.436885442754043,-125.3494259463003,-6.966926036428685,-5.290732482906373,-0.05412852382974985,4.782032277568147,-604.281030185273,114533.51477549158,-2.8942956067667156e7,9.143401313112705e9,5.32953757705338,-726.6522947984843,137727.72250097408,-3.480436485355188e7,1.0994887900829056e10,-1303.2035705271926,248427.5041046548,-6.277898486875054e7,1.9831907191757217e10,447896.7660821523,-1.1323786458533671e8,3.577125835554825e10,-2.0424484792189628e8,6.452112495218057e10,1.163769596800629e11
1.2719693002432806,-3.6714566758303375,0.15345395658695835,4.618273693070759,4.513305558901076,0.002104308841314742,4.73082910537778,21.600412755288975,4.198228424824341,18.49450137879148,5.588410039838151,10.60808528616797,4.943763911545785e-8,0.0075058267322330305,29457.24808277892,23.87012402074136,58.50877935963887,-6320.707946654157,1.1129652584017874e6,-2.6870407720399535e8,346.4983526228789,64.0378500103533,-7185.885243500855,1.2854250796179136e6,-3.1304787118768203e8,105.38219002301635,-12287.89043586453,2.230090907136529e6,-5.475439235047103e8,-21056.188493228874,3.8741301043245634e6,-9.584829425631568e8,6.738297709347206e6,-1.6791492053925428e9,-2.9438477626127906e9,0.2728607230902923,0.5781496011482948,1.0113279389869771,593522.3483704221,44380.71416957569,-1.1746722470302964,-0.5573772767632359,0.008637477719026525,4.7361888247816895,5.68745927909219,-1.0868237621345287,1.16055002904527,1.291967710844619,1.4714625276769124,1.4053333315911853,3.054983244693859e-7,1.215967598046604,1.2759466026560156,0.6278685374875038,0.6278683914384265,0.16191666105435543,23.87012402074136,23.8701298058132,346.4983526228789,3.087907248958766e-6,1.9196947063609886,-0.8770142287414049,1.0,10.0,0.0,0.0,-0.0776287740977793,-2.1406547129172524,-0.013289998416987301,2.9267746140751276,3.3356476473308017,-25.672062387480437,-119.8819157280579,-6.7543913763713395,-5.135086557026272,-0.05318467174330243,4.731856084533453,-591.8468493919869,111033.6525453264,-2.7772626875889212e7,8.684211805549793e9,5.268476732354495,-710.8835692485416,133365.862662271,-3.3358674937358e7,1.0430730536013737e10,-1273.5702698392965,240283.76223682222,-6.0102221750505626e7,1.8792726097817635e10,432722.7830045029,-1.0828527345373702e8,3.385800448581709e10,-1.950882669987333e8,6.100018302425032e10,1.099002030216246e11
1.2927276949762945,-3.6552685272172107,0.14477633577420784,4.537074680433645,4.440301946216315,0.0019142333044488992,4.653550503783882,20.903912438430122,4.132923932763524,17.94007916319824,5.561057010883878,10.550525964731406,4.4071472142289805e-8,0.0074280080882150375,27610.25799797285,25.0194979807231,57.90247473501116,-6182.706063730006,1.0771406754415946e6,-2.573911408967637e8,367.71136300081747,63.33883744460809,-7024.226902194931,1.243105863941028e6,-2.996247106042946e8,104.1758524445142,-12002.862810723555,2.1549893929880327e6,-5.2363330525173247e8,-20552.65663789693,3.7406729191953745e6,-9.158592502275742e8,6.500873862949328e6,-1.6031147138331878e9,-2.808128238512588e9,0.27772021300905564,0.5833251985128605,1.0111765259968972,549929.3113911055,40497.73946280422,-1.1682831919259988,-0.5436696900139373,0.009794820247465977,4.688591388033168,5.624359461196848,-1.0930858886324213,1.1486747355194553,1.2693355016773407,1.4309397507056578,1.3705487884113763,2.547177609891344e-7,1.187365201628878,1.2470786602834159,0.5942729405753198,0.5942728240096473,0.1509496443124185,25.0194979807231,25.019503084417703,367.71136300081747,2.7258518496475022e-6,1.8316246999374677,-0.813898150732695,1.0,10.0,0.0,0.0,-0.07305608637420252,-2.079648231603138,-0.012073688478326593,2.873888753498045,3.299557954652976,-24.976393153091877,-114.97908252702751,-6.555820621439749,-4.990473266490245,-0.052394628665285436,4.68458679544214,-580.2139061446226,107788.56805708093,-2.669774759130627e7,8.266556378499836e9,5.211632563552939,-696.1655825687915,129329.58830611267,-3.203327776710525e7,9.918457743694654e9,-1245.9764228574395,232762.4460562669,-5.765250273250115e7,1.785066789298275e10,418734.6437147113,-1.037605717226779e8,3.2126371448373116e10,-1.8673691332770753e8,5.78185603698381e10,1.0405683887767816e11
1.314260800140908,-3.6387486270226663,0.13642253694740572,4.45656013039375,4.367411356292849,0.0017382682370555456,4.575399789062068,20.214693377551075,4.067785886492435,17.39327193112567,5.532692759470632,10.49098650555323,3.9240492769694323e-8,0.00734650057528185,25844.756506658312,26.22396115236749,57.291267509471325,-6044.305379091061,1.0414746440396403e6,-2.4622088287233546e8,390.2803109595911,62.633938203063096,-6862.156786194496,1.201001084249525e6,-2.863814497827231e8,102.95933105553986,-11717.237617725412,2.080320502822288e6,-5.000627227619836e8,-20048.33327599133,3.608082943568941e6,-8.738776159175498e8,6.2651766501801135e6,-1.528291263582778e9,-2.674690318472773e9,0.28278635216445064,0.5885202579970757,1.0110047145093335,509147.43638534355,36924.13687638786,-1.1585494568610981,-0.5297782327901452,0.010732761694338799,4.639804528805589,5.559829911095646,-1.0946745852646482,1.135085871730206,1.2455971862479942,1.3907524683767654,1.3356679229687536,2.1158451831680578e-7,1.1586878913244445,1.2179559602082592,0.5622013871810192,0.5622012943287675,0.14064198113817267,26.22396115236749,26.223965648642626,390.2803109595911,2.40235705415633e-6,1.7442924105961426,-0.7540975040847459,1.0,10.0,0.0,0.0,-0.06847005000500707,-2.016494866981661,-0.010937165356632864,2.8118650783044012,3.2379601026369973,-24.284345339776117,-110.16776618046308,-6.353848386084751,-4.84395327301421,-0.05167078642260463,4.636072559688227,-568.3636075606145,104512.98600960805,-2.562311196002501e7,7.853055767351397e9,5.153868201409769,-681.2020934953221,125262.3698166447,-3.071026862423916e7,9.412033362684027e9,-1217.977345219851,225196.1371191609,-5.5210985327546105e7,1.6920730205911894e10,404685.61205744406,-9.925788792303774e7,3.0419491876270966e10,-1.7843865086184996e8,5.468690778069237e10,9.83133974036124e10
1.3378184916026847,-3.62098270942452,0.12798567201034647,4.3727105854725545,4.290998020831326,0.0015676126114707008,4.492588791814128,19.500009271889436,3.999558449058202,16.827403517521297,5.501899440501931,10.426479283731998,3.4678453757318106e-8,0.007256580819122148,24071.872202855604,27.55416001976395,56.64487579566683,-5898.863521664857,1.0043051327802353e6,-2.3468583135957035e8,415.59870017156106,61.8882354686689,-6691.900991298979,1.1571497974237811e6,-2.727166805754507e8,101.67232903611237,-11417.322067935385,2.0026086255816657e6,-4.757621778006799e8,-19519.05327321221,3.470191865399134e6,-8.306329284909555e8,6.020246796731597e6,-1.451284494760606e9,-2.537482406961478e9,0.28833380715193874,0.5940074516599897,1.01080479591391,469079.74713101017,33471.84815042314,-1.1450345070384356,-0.5150304643349806,0.011501604945209751,4.587425551263808,5.490684733106704,-1.0916760452579115,1.1191098676286173,1.2196010442176122,1.3489256736535755,1.2989821440814182,1.7336604840953506e-7,1.1285236078587617,1.1871447109972226,0.5300611152101269,0.530061042280106,0.13047507904814704,27.55416001976395,27.55416394847736,415.59870017156106,2.0994958350601857e-6,1.653699755197937,-0.6947584922836043,1.0,10.0,0.0,0.0,-0.06367578316863362,-1.9482823914200689,-0.0098269467086144,2.7382669716584864,3.1505707835590084,-23.56255161334274,-105.21976352130449,-6.1390212805159114,-4.688541455620053,-0.05097910133365739,4.583926123623712,-555.7335011801034,101056.3773250851,-2.4500714802331973e7,7.425676857375339e9,5.092329985577446,-665.2824878465335,120977.27089121623,-2.9330536588247776e7,8.889362771471159e9,-1188.2421788285847,217237.052289291,-5.266856796947461e7,1.5962324456212633e10,389929.8979476746,-9.457598937972161e7,2.8662835953083298e10,-1.6982257283707845e8,5.146842706537326e10,9.24188847773652e10
1.3628477525439722,-3.6024465592138983,0.11976210044458294,4.288306137196965,4.21358768881506,0.0014081836001334244,4.407947105574935,18.785284954424277,3.930490448622558,16.26195885085743,5.469669647140206,10.359073395615972,3.0524749236259326e-8,0.007160395665998027,22351.6331288152,28.97983915891616,55.98472659439856,-5751.442327016859,966982.0426010522,-2.2321970852202502e8,443.18135138542686,61.126450845160534,-6519.391025659154,1.1131463649554916e6,-2.591446764053669e8,100.35747291935533,-11113.576047562916,1.924682439939477e6,-4.5164704537266064e8,-18983.29503669364,3.332024582118795e6,-7.877556109861646e8,5.775019976476582e6,-1.3750002538264253e9,-2.4016864147333803e9,0.29420870498996193,0.5996210483994227,1.0105837708042238,431058.1163905111,30252.901757760403,-1.1281929882967292,-0.49993388275604167,0.01207677505865578,4.533190923765151,5.419210427081248,-1.0841486218143208,1.1012491649797849,1.192219977310137,1.3068806714765853,1.261735854831653,1.409233426939017e-7,1.097887555054173,1.1556790207685042,0.498956761756983,0.4989567048736773,0.12079572456909422,28.97983915891616,28.97984257675564,443.18135138542686,1.8264353089409803e-6,1.5632396483746438,-0.6380422734693616,1.0,10.0,0.0,0.0,-0.05886789625673531,-1.8774935221394349,-0.008784411021548331,2.6560905511795387,3.0427085003885126,-22.8361254352364,-100.31267747481225,-5.919061453196504,-4.529704897450928,-0.05034543525862076,4.529877491921468,-542.7664571581192,97545.65565843356,-2.3373350988303218e7,7.001215231761421e9,5.029053854032455,-648.9651477826849,116631.73870625714,-2.7946719441733316e7,8.370991808516529e9,-1157.8136712701546,209177.8696327977,-5.0122305169678405e7,1.5013134408256802e10,375010.55086014327,-8.98937156176535e7,2.6925490760358204e10,-1.6121800433812204e8,4.828972578189276e10,8.660522549846004e10
1.385946531169482,-3.5856396832043735,0.11279223538546627,4.21450932920123,4.145522277022282,0.0012784758982948166,4.333026779083265,18.16534692217901,3.8697927296248076,15.771361936509994,5.440522231451406,10.298186287063192,2.7222217736328845e-8,0.0070712307275546255,20898.384222121862,30.30527704368273,55.40023907731382,-5621.954859070201,934511.7155584025,-2.133452726105948e8,469.2291840049027,60.45181989707872,-6367.919809255385,1.0748880802722012e6,-2.4746569581702113e8,99.19293855624416,-10846.9903311093,1.8569755986340125e6,-4.309120408616849e8,-18513.312557007248,3.212061574027909e6,-7.509185008308638e8,5.562260684260392e6,-1.3095175295248601e9,-2.2852190782966347e9,0.2995940205917799,0.6046120799749403,1.0103756712814955,399599.6062753095,27634.09738887654,-1.111013774647573,-0.48655926896326107,0.01242942025301735,4.484614343761172,5.355277428347536,-1.0741152606636637,1.084252974249058,1.1673622877623215,1.2701940919156485,1.2289509676622234,1.1688563475231506e-7,1.0709062618836305,1.1278341687104998,0.4727522830972025,0.47275223754799606,0.1127669810304171,30.30527704368273,30.30528005991747,469.2291840049027,1.6115162071025884e-6,1.4850276071801138,-0.5909174596432409,1.0,10.0,0.0,0.0,-0.05470718775459204,-1.8141678115593374,-0.007933821172545439,2.5785321642176666,2.935105395842218,-22.202046781114202,-96.08960167795324,-5.724413873229964,-4.389270128810838,-0.04984133550211001,4.4814280076562225,-531.2543441721755,94461.99731174714,-2.239391669536452e7,6.636513057279738e9,4.97270141460605,-634.4990366400145,112819.96584660845,-2.674605970286563e7,7.926174099762735e9,-1130.8744037583613,202118.0310147491,-4.791593720257801e7,1.419967047348007e10,361958.29481103946,-8.5841723721959e7,2.543846758622306e10,-1.5378127595246828e8,4.55724729288185e10,8.164180932898987e10
1.4114592389396723,-3.5673989149660374,0.10572298155835999,4.137339931140614,4.073981440086273,0.001152070300132599,4.25389340468417,17.523005634135476,3.8060202818973417,15.262452145906884,5.409118371481706,10.232640806096416,2.407046249472564e-8,0.006972518455061201,19427.87184736234,31.778431453073864,54.78218492380424,-5486.17449841775,900795.0701895398,-2.0319655358433586e8,498.6262564550809,59.738304243271024,-6209.141686317939,1.0351850808652204e6,-2.354711913689374e8,97.9611519764875,-10567.662423788197,1.786756990205007e6,-4.096331542515093e8,-18021.097491428136,3.0877324859619727e6,-7.13144924032566e8,5.341914258618591e6,-1.242424404671733e9,-2.165986255946603e9,0.30548414723485373,0.6099227973264266,1.0101445277359882,368387.2010393866,25077.970256258202,-1.090807583354406,-0.47242885813557245,0.012661397011579645,4.432737959792767,5.287073244958117,-1.0604433688476134,1.0651832623727875,1.140528295694015,1.2319305050617542,1.194488277790625,9.552163809221688e-8,1.0425238432277792,1.0984191986771954,0.446308137109552,0.44630810120082354,0.10478527100001862,31.778431453073864,31.77843409033892,498.6262564550809,1.4085342172003812e-6,1.4043725008121657,-0.5440768792067009,1.0,10.0,0.0,0.0,-0.05042461846073379,-1.7468175659631462,-0.007104146530663222,2.492622824441399,2.8120759507204185,-21.5408881326011,-91.74672981302871,-5.5192245604556405,-4.241254121455711,-0.04936225551753573,4.429652979990175,-519.0725798776647,91233.68128414711,-2.137966003749812e7,6.262977630478781e9,4.91280397044533,-619.2102711172845,108834.24232713907,-2.550421424676547e7,7.471128412048135e9,-1102.436974762284,194744.97372797382,-4.563663381630907e7,1.3368496898265545e10,348343.2017836243,-8.166081110232085e7,2.39208821613788e10,-1.4611710632187718e8,4.280267210593227e10,7.658841407501266e10
1.4346170572004988,-3.5511250509235146,0.09982667478998078,4.071022292500293,4.012215720995811,0.0010506668403777552,4.185331098385935,16.976504299436463,3.7509757250325086,14.82870135630148,5.381405632284498,10.174832353733327,2.1590407593239368e-8,0.006882889773406946,18203.488097845187,33.12267445148727,54.24574823624738,-5369.334422564144,872066.0106485895,-1.9463723251741105e8,525.8515133332829,59.11890820023314,-6072.557542113939,1.0013746870616435e6,-2.253623547001054e8,96.89172845357695,-10327.476756968605,1.7269968099183661e6,-3.9171273844792736e8,-17598.047311614006,2.9819898721118025e6,-6.813572744849315e8,5.154635715261018e6,-1.1860073043025668e9,-2.0658058006699731e9,0.3107659708063965,0.6145683650059427,1.0099357466354502,342875.4200286548,23021.655600103273,-1.0717697590249773,-0.46019013886426713,0.01275899279208654,4.387329044729006,5.227421818489136,-1.0463039306604798,1.047796710565253,1.1168372905900332,1.1991481681879113,1.164754609498156,7.98722537547769e-8,1.0180155091911722,1.07292411367434,0.42434431864930255,0.4243442895199072,0.09825085152124335,33.12267445148727,33.1226767938629,525.8515133332829,1.2504959651036334e-6,1.3361624056177073,-0.5057949395819659,1.0,10.0,0.0,0.0,-0.046817763473852365,-1.6882356366470304,-0.0064390323076817055,2.4155162268317247,2.699682909511541,-20.97485538682613,-88.07856786696033,-5.342042132137687,-4.113394184991824,-0.048988317089248994,4.384308295712591,-508.5086756456268,88463.58070466231,-2.0518673906994313e7,5.949307812902508e9,4.86057669170127,-605.9663677820854,105418.03299244153,-2.4451211697615996e7,7.089440634883271e9,-1077.8284857412193,188432.45724958746,-4.3706099001513794e7,1.2672099223579613e10,336699.24892381125,-7.812360360388304e7,2.265080076607849e10,-1.39640171837475e8,4.048719782816737e10,7.2368652833101e10
1.458980453893531,-3.5342851328973666,0.09410865229891802,4.004855462419459,3.9503385143183545,0.0009558847484445244,4.116484202719463,16.43686625786861,3.6958398806557917,14.399453568461157,5.353113752524686,10.115836045741283,1.9312121898688663e-8,0.006788742098839995,17017.692031466417,34.54294137194125,53.70591094183906,-5252.746883089159,843671.759688928,-1.8626074092100698e8,555.0226085649103,58.49549979278721,-5936.311994178087,967976.3685624799,-2.1547603898950052e8,95.81525429985592,-10087.978461391918,1.6679989808871024e6,-3.7419886655068296e8,-17176.385861702714,2.877659678028028e6,-6.503127692846214e8,4.969976082529146e6,-1.130949202537999e9,-1.9681112928661745e9,0.31624685349841347,0.6192848516253987,1.0097188646397777,318579.9650104421,21092.472264876174,-1.0513742285221406,-0.4479112702843788,0.012771402815985025,4.34130768459452,5.1670042840656105,-1.0301823799912049,1.0295837626049262,1.092668070409306,1.1665500510515785,1.1350063975842246,6.645700239177842e-8,0.993472793796423,1.0473110730033348,0.40311556891831596,0.4031155453917871,0.09201976938913292,34.54294137194125,34.542943446291446,555.0226085649103,1.1068096423720702e-6,1.2692716561604582,-0.4693956644822961,1.0,10.0,0.0,0.0,-0.043301208780326256,-1.629330016632136,-0.005818558829278225,2.336116410220348,2.582971366670466,-20.412599666109386,-84.48118069572024,-5.164908555613107,-3.9854721985942385,-0.04864861934245489,4.338332449087609,-497.8998296846738,85709.72915681227,-1.9671479678408984e7,5.643834386094635e9,4.807807382213827,-592.6785523839592,102025.22179848532,-2.3416127384536598e7,6.718108079835844e9,-1053.1601329114633,182169.40757916038,-4.1810343477530316e7,1.1995291294741703e10,325157.88260729605,-7.465365666445076e7,2.1417716518876427e10,-1.3329286681979135e8,3.8241487488299545e10,6.828024901083083e10
1.4854326598862408,-3.5163169221499118,0.08841080923491597,3.936936074608577,3.886570716660749,0.0008649760569296479,4.045422965786985,15.889264141267203,3.6390229082444954,13.962686423701623,5.3234300243285855,10.053948796726834,1.7164305348637373e-8,0.006686882218991914,15837.501091378435,36.090721140553,53.14722208682985,-5133.178548995471,814844.3600348833,-1.7784424102041277e8,587.277584830181,57.8502424398259,-5796.629579398235,934087.4548193857,-2.0554931997932747e8,94.70091615550622,-9842.5363956229,1.6081700343762266e6,-3.566258838877068e8,-16744.44785857273,2.7719259528043256e6,-6.191861930464187e8,4.782954540324651e6,-1.0757868409787662e9,-1.870306734701726e9,0.32210128716847475,0.624217323166055,1.0094880516505453,294800.8726903014,19233.26832614666,-1.0291206644702995,-0.43525584549523505,0.012704413778529086,4.293368713625368,5.104102500839621,-1.0117280790237317,1.0100420824149443,1.0673533766344392,1.1332194394957182,1.1044102739937052,5.470228425585789e-8,0.9682039918475579,1.0208602047678572,0.38202150355319975,0.3820214847618124,0.08591343140761742,36.090721140553,36.090722965023296,587.277584830181,9.728353136762412e-7,1.2019544298697582,-0.43387353317804805,1.0,10.0,0.0,0.0,-0.03978972269893749,-1.568571872719099,-0.005225340405134371,2.25256919596071,2.459831834149927,-19.838518057929022,-80.85656449384248,-4.983122395983476,-3.854040571156273,-0.04833316032995835,4.290423286458738,-486.95609493796434,82898.867046339,-1.8815955266791187e7,5.338659431607775e9,4.752984838172449,-578.9835016798779,98565.54414629216,-2.2371924308015835e7,6.347522113426146e9,-1027.7568269639617,175789.1995385577,-3.9899833646315254e7,1.1320545039450823e10,313412.06122959114,-7.116027750018668e7,2.0189666806648148e10,-1.2690924290735117e8,3.600727747319252e10,6.421703142730498e10
1.5112915268709681,-3.499058404366852,0.08330436520088054,3.8742199296266246,3.8274702118360886,0.0007865558523870661,3.9795089593229678,15.389701960035994,3.586363377976926,13.563011719614686,5.295463514295562,9.99564402830845,1.534220206383624e-8,0.006587847024597553,14781.057894570316,37.608382820777805,52.627453008093376,-5022.968945732022,788544.1678722518,-1.702455673978978e8,619.3655569775432,57.24987381765383,-5667.9235384019075,903186.6331129698,-1.9659328923085737e8,93.66397214504174,-9616.47156697018,1.5536485904403748e6,-3.407824528400759e8,-16346.783310717525,2.6756319245237093e6,-5.911434591214379e8,4.612740468425522e6,-1.0261265938519722e9,-1.7823245924521923e9,0.3277213789936386,0.6288596830681742,1.00926816617579,273852.9516159306,17620.47702417996,-1.0075057103978802,-0.42354037722019344,0.012578161856806377,4.248512532885631,5.045270148109155,-0.9931368711404629,0.9912829356411516,1.043564649265533,1.1025751107056248,1.0761263895311535,4.5446325677941914e-8,0.9448181446059357,0.9963129604807348,0.36315859801387224,0.3631585828243472,0.08052744426173065,37.608382820777805,37.60838443561984,619.3655569775432,8.604500301990813e-7,1.1411147410167843,-0.40270484917964067,1.0,10.0,0.0,0.0,-0.03664582558191204,-1.5123602872856103,-0.00471578180142488,2.174018267950203,2.344258588654121,-19.311581018779272,-77.57346638453492,-4.815642562241841,-3.732778779210391,-0.04807045985833695,4.245581422536681,-476.8173050163731,80322.28970978517,-1.8040108614610188e7,5.064873730887947e9,4.701799082079591,-566.3062222128182,95397.17496150733,-2.1425899185335863e7,6.015388804386746e9,-1004.259188480441,169951.70985715577,-3.8170661606886946e7,1.0716424537817822e10,302675.413417015,-6.80016145296126e7,1.9091275365759895e10,-1.2114301493898806e8,3.4010996482749115e10,6.059023871192758e10
1.5364959569380803,-3.4825185341884186,0.07872488204308553,3.8163488397986964,3.7727564710871753,0.0007187248660553853,3.918475881835348,14.934212255428998,3.53760818260293,13.197440653795509,5.269200108854474,9.9408856647393,1.3790227366513717e-8,0.006491984564235579,13834.79717500561,39.090998827659895,52.14470775934482,-4921.522988881114,764571.3836041336,-1.6338807070120755e8,651.1437771490421,56.69222593758254,-5549.490134769013,875035.127975377,-1.8851603559655264e8,92.70070471368096,-9408.529001028302,1.5040057312452898e6,-3.2650309479512256e8,-15981.147692280147,2.5880057569891806e6,-5.658863896272683e8,4.457942974818135e6,-9.814307711268301e8,-1.703194644572258e9,0.333097381913267,0.6332230792189014,1.009059991489113,255358.5683415114,16217.144429543456,-0.9867473848508466,-0.412717954108088,0.01241258549331544,4.206650377180367,4.990381458366917,-0.974792490703557,0.9734023782316176,1.0212946639104452,1.0744236766798194,1.0500185825384922,3.8107001829040805e-8,0.9232065969745412,0.9735744262407755,0.3462680987491179,0.34626808632754547,0.07576643276476361,39.090998827659895,39.091000265834644,651.1437771490421,7.657567021510537e-7,1.0861819706674658,-0.375312154497522,1.0,10.0,0.0,0.0,-0.033836161881399276,-1.460520267709716,-0.004277173179651744,2.100674042423644,2.236858782748186,-18.828365799360594,-74.60035317027065,-4.661693552647581,-3.621136885233631,-0.04785133434267414,4.203722775580031,-467.4450781575997,77964.41983838443,-1.7337297516826995e7,4.81937894841875e9,4.654109460432662,-554.5959690998172,92500.19483136701,-2.0569702862636205e7,5.717854241724554e9,-982.5682721346777,164618.81904938177,-3.660710598149147e7,1.0175745240684628e10,292875.23886714445,-6.514810220241703e7,1.810915983166468e10,-1.1593865416921622e8,3.2227737400086388e10,5.735354925842315e10
1.560530074698189,-3.466997450409551,0.07468906909422883,3.763955964574821,3.723078762328688,0.000660936188185252,3.863074823284486,14.526579647005267,3.4933344301166978,12.86924599771457,5.245056800364487,9.89053972684961,1.2486643785350666e-8,0.0064013059874892305,13001.991817457716,40.50706046402925,51.70520410601895,-4829.945883439478,743129.7128922803,-1.5731183151065043e8,681.8856313577731,56.18449904076655,-5442.610877306832,849868.322357071,-1.813633118075002e8,91.8235795599318,-9220.940159809103,1.4596493068960551e6,-3.138660206440194e8,-15651.428742048163,2.5097538393891365e6,-5.435484376202759e8,4.319784884674701e6,-9.419266232025608e8,-1.633302987621327e9,0.3381281008346356,0.6372432497203793,1.008867503987516,239289.63710336835,15014.302486010214,-0.9673509668151838,-0.40291975745400177,0.012226267868172755,4.168384181913779,4.940218834009322,-0.95729750847004,0.9567707311435852,1.0008934390202588,1.0490504445060669,1.026388440307691,3.2346430866095485e-8,0.903623741595454,0.9529286997066672,0.331396853563771,0.33139684325431973,0.07162457467050828,40.50706046402925,40.50706175527818,681.8856313577731,6.870306454621181e-7,1.0375051059179579,-0.35162669649410866,1.0,10.0,0.0,0.0,-0.03137303017179047,-1.4136995146914049,-0.003905449527796332,2.0337982988383794,2.139572310458506,-18.393621566425168,-71.95672523815814,-4.523003220169725,-3.520393769303186,-0.04767141439866274,4.165452833390524,-458.9548634072203,75848.52761715915,-1.6712580158508506e7,4.603234306631424e9,4.6105713803567365,-543.9945880438983,89902.50881309714,-1.980927286511672e7,5.456117255628086e9,-962.9426412283452,159840.6170302364,-3.521959538531412e7,9.700529983382864e9,284101.2496486618,-6.2618009706151016e7,1.7246709595202545e10,-1.1132807830000964e8,3.066313277598139e10,5.451623192561061e10
1.5881958761875437,-3.4494243024847537,0.07040511452147197,3.7067828893466825,3.668718156671007,0.0006016680040814485,3.802489778886783,14.08708926343045,3.4448778708841896,12.5142134571899,5.218326877289553,9.834787052998365,1.1168613068473321e-8,0.006297940602331344,12119.429446071666,42.13897232200142,51.22308402905759,-4730.36236719756,720032.4177178943,-1.508285990401868e8,717.7771669925849,55.627515577784365,-5326.424126482785,822771.8509419707,-1.7373616142011556e8,90.86126651133473,-9017.090364028496,1.4119172415167603e6,-3.0039926158804244e8,-15293.270582694611,2.4255938163889903e6,-5.197593405581069e8,4.1712822822186346e6,-8.998841648294998e8,-1.5589711636738043e9,0.34380227895475085,0.6417101150407286,1.0086534464472316,222470.49335875417,13772.515095995932,-0.9456020400706544,-0.3922371887673193,0.011987698400141,4.12625328698191,4.8849995546841445,-0.9373437752897879,0.9381703860483966,0.9783968627051252,1.0214950341318598,1.0006234086362078,2.6912608531070307e-8,0.8822458414069073,0.9303481941551096,0.31561869752872945,0.3156186891575454,0.06728305656466964,42.13897232200142,42.13897346618303,717.7771669925849,6.082635619111288e-7,0.9855859914530491,-0.326967578966486,1.0,10.0,0.0,0.0,-0.028777039084130533,-1.3628164894087664,-0.0035264511580317725,1.9605416318116682,2.0338905228268755,-17.92240910994807,-69.12534890052214,-4.372597941157331,-3.4109410908501063,-0.04749426288923839,4.123311434100891,-449.6931692875397,73562.41145202203,-1.6044082131684802e7,4.374167673090641e9,4.562685077617156,-532.4371000784943,87097.96453851217,-1.899622273617457e7,5.178972413191191e9,-941.5588506408606,154685.91697722196,-3.373731086563331e7,9.197778238992195e9,274643.24923829385,-5.991738058370102e7,1.6335084427951857e10,-1.0641092192382224e8,2.901077725954057e10,5.152244311379217e10
1.61338317109577,-3.433689682669774,0.06680960602847537,3.657445917748693,3.6216858959862583,0.0005536000975342878,3.750120860691885,13.712450642288037,3.4029438035828483,12.21052622881781,5.1949489513603,9.786011944205487,1.0114694846271681e-8,0.0062048845897718,11380.158554253685,43.62569088396393,50.80505334569175,-4644.768112428384,700365.6775625716,-1.4536048903373328e8,750.8996372388862,55.144558986027654,-5226.5909591837435,799711.4755926677,-1.6730716791569445e8,90.02677628981326,-8841.997832971267,1.3713165562600256e6,-2.890551505423067e8,-14985.760632708534,2.354047584723828e6,-4.9973286858259237e8,4.045110389558923e6,-8.645148611653847e8,-1.4964800289440818e9,0.34885950219509293,0.6456352278875601,1.0084656282902131,208545.76317855134,12758.404347588648,-0.9263997107703318,-0.38303441570147095,0.01175547276258087,4.089603026738278,4.8369697787103,-0.9194777787661262,0.921764360448009,0.9588074019227227,0.9978357149315605,0.9784187844088928,2.2861016351703522e-8,0.8637991507690684,0.9108305718695047,0.3023761740945666,0.3023761671306882,0.06368273203583823,43.62569088396393,43.62569191171915,750.8996372388862,5.4594054523526e-7,0.9418275151823197,-0.3066666421545793,1.0,10.0,0.0,0.0,-0.02661703542903452,-1.3191501744167722,-0.003221029675686879,1.8972664636375307,1.9434813487754217,-17.5186474187746,-66.72787907285405,-4.24374340209102,-3.316989442158114,-0.047356835797582285,4.086647541394087,-441.71030236375464,71610.62501398298,-1.5478779688549984e7,4.1823103209574194e9,4.521061151989265,-522.4813618551377,84705.33209057119,-1.8309239093649328e7,4.947044378184446e9,-923.1482618641719,150291.6290139048,-3.248588746553182e7,8.777413013532019e9,266586.58379160333,-5.7639258377746135e7,1.5573507916517366e10,-1.022665174107074e8,2.763159355794603e10,4.902578717271102e10
1.641082709609401,-3.416666792634569,0.06315785053176184,3.605955538324148,3.5724838688485536,0.0005063725664872064,3.695398271349989,13.32614596291373,3.359063247149821,11.896313370198758,5.1702531202362945,9.73447058914042,9.093311313713466e-9,0.006103803892535298,10631.058116173455,45.26104159756477,50.366939119637586,-4555.821190390721,680114.0728337407,-1.3978123730875748e8,787.7919515885243,54.63839249981824,-5122.880117509256,775976.8907096643,-1.607513835504574e8,89.15211403875752,-8660.170571064173,1.3295503998502886e6,-2.774943715283179e8,-14666.547250949803,2.2804874451167565e6,-4.7933669408786154e8,3.915460163777578e6,-8.285157734978929e8,-1.4329180153054678e9,0.3543025628602762,0.6498047710429781,1.0082667863659098,194585.26956759207,11755.038928510452,-0.9059816658707958,-0.3734526565230041,0.011490082860466207,4.051082109392473,4.7864932988531725,-0.9002648368963387,0.9043142768307222,0.9382081493515797,0.9732695152591594,0.9552849560187058,1.919255190014262e-8,0.8445565760731415,0.8904402467095233,0.2889203636531577,0.28892035793232607,0.06006649499301607,45.26104159756477,45.261042513569286,787.7919515885243,4.861560178903682e-7,0.8972255798877118,-0.2864280492964464,1.0,10.0,0.0,0.0,-0.024444603471109376,-1.2738803659488407,-0.002922921564896668,1.8313319489502904,1.8502414888610998,-17.100273556333573,-64.27197085339793,-4.110329433927247,-3.2195210799881386,-0.04722805297984391,4.0481086297780005,-433.3948304134268,69596.10920951702,-1.490066256956793e7,3.9879077021541176e9,4.477338119334398,-512.1165935887975,82237.53350877397,-1.760722655432708e7,4.712231666384747e9,-903.9905824557283,145762.55888047384,-3.120809189959912e7,8.3521705312414875e9,258288.8095043829,-5.531497890554328e7,1.4803735953643772e10,-9.804154192111444e7,2.623873631660962e10,4.650650638864476e10
1.6697147073334533,-3.3993702275253246,0.059683558753647926,3.5555540269492805,3.5242104264245326,0.00046295543431645566,3.6417812969136403,12.952752189726493,3.3159969675989336,11.591517240941737,5.145795223534096,9.683407012924663,8.167655387502636e-9,0.006000799691534664,9920.401438367804,46.95106301267406,49.93640458526576,-4469.179667391108,660572.2159032248,-1.3444824948405173e8,826.4131289808809,54.14098326998839,-5021.890886235082,753085.7282530763,-1.5448880953471848e8,88.29252467505096,-8483.182353998092,1.2892900154085176e6,-2.6645763533142763e8,-14355.956061549316,2.209619209243003e6,-4.598777130967935e8,3.790627567446648e6,-7.941936976884911e8,-1.3723583152379174e9,0.3598002180739451,0.6539618547524133,1.0080695421597168,181477.18208789147,10825.707339178485,-0.8856682957750339,-0.36410257245622946,0.01121022752367237,4.013126412563268,4.736761149794585,-0.8809623332868818,0.886929846337678,0.9179093640059722,0.9493546984698362,0.9326906073325256,1.6095049343725456e-8,0.8257378444372022,0.8704708361242445,0.27610655253328104,0.2761065478362647,0.05666358334787325,46.95106301267406,46.95106382840075,826.4131289808809,4.3254609963854985e-7,0.8546508943480102,-0.2675375921614177,1.0,10.0,0.0,0.0,-0.02240120980715811,-1.229923272495947,-0.002650831518429631,1.7670341516976364,1.7603586604461525,-16.693893004301156,-61.91450920946687,-3.980916393783553,-3.124774571968202,-0.047115920904590235,4.010132248994797,-425.27692335762436,67647.95568664733,-1.4346864009347888e7,3.803442573526839e9,4.434275542239129,-502.003750007802,79852.7358231496,-1.6935278010347035e7,4.489609375761231e9,-885.3076295850954,141389.04066161538,-2.99860042036112e7,7.949346757858919e9,250281.95381866005,-5.3093846865678325e7,1.407517004399496e10,-9.400739791555068e7,2.4921575880412674e10,4.412620928690893e10
1.7025853201589705,-3.3798751330114922,0.05603206973128548,3.5009465767254238,3.471788276937694,0.00041894609680100895,3.583648130846723,12.553603523441831,3.269211459862894,11.26446436204043,5.118990908183403,9.627421091332831,7.2435673571790315e-9,0.005884507638415438,9176.19759795115,48.88986990600901,49.468229785797554,-4375.835746821646,639726.2981711791,-1.2881569871857153e8,871.3282549819183,53.600096524605824,-4913.128264463328,728680.1456268729,-1.4787874870815668e8,87.35774491115464,-8292.648805195557,1.24639051694365e6,-2.5481630284713906e8,-14021.740651815217,2.134150515988977e6,-4.393668630833572e8,3.657773876315547e6,-7.580417951185334e8,-1.3086159194676185e9,0.36595401557912843,0.6585544186642582,1.0078531016313241,167888.26988598876,9876.03181040619,-0.8633450043645681,-0.35401197433884773,0.010887501172326099,3.9717472669103473,4.682546572425423,-0.8595664367137094,0.8677797996042461,0.8957861225272696,0.9236001528486621,0.908279461031572,1.3226024596365625e-8,0.8053766870855378,0.8488355779561774,0.2626191010350755,0.26261909726263855,0.053126357075465765,48.88986990600901,48.88987062266192,871.3282549819183,3.7962186199318635e-7,0.809763620635082,-0.2480765257037016,1.0,10.0,0.0,0.0,-0.02028214493259036,-1.1827564135672402,-0.0023772135268204163,1.69779208401116,1.6648078228015297,-16.257306566510223,-59.41312298130257,-3.842160780894776,-3.0229522066334598,-0.04700937703621428,3.9687279558235113,-416.51278485876173,65565.46639131551,-1.3760730213084178e7,3.610139502225747e9,4.3873435100268185,-491.0921853789337,77305.39559124826,-1.6224686981798597e7,4.2565267653818398e9,-865.1591513831365,136721.02854558502,-2.869472845407778e7,7.527971281868348e9,241742.5701504536,-5.074897769408983e7,1.3313735596266312e10,-8.975220792019829e7,2.354624065616974e10,4.164305216613495e10
1.7315343125483051,-3.3630151041032788,0.05308360191382488,3.455507161356329,3.4280750072154826,0.0003846452454877555,3.535253794338626,12.225832070627426,3.230182289077962,10.994901038301972,5.096453870785007,9.580327817335352,6.534160006955101e-9,0.005783901478075563,8577.759157153203,50.59539679756127,49.07742702984083,-4298.621018184839,622647.8124553402,-1.2424548276772869e8,911.3668442188548,53.14861362872535,-4823.191156260601,708695.9087189334,-1.4251879835711384e8,86.57744243631616,-8135.158232343849,1.2112823687980396e6,-2.4538279201449206e8,-13745.605562797691,2.0724245071297933e6,-4.2275715590912277e8,3.5491787139313137e6,-7.287861379524844e8,-1.2570692430399504e9,0.3712374725371064,0.6624493971421802,1.0076709995286377,157059.979734561,9129.826152123433,-0.8445575976270389,-0.3456523741238586,0.010605562377603137,3.9371294211040704,4.63719252590987,-0.8414325166300449,0.8516139747742018,0.8772893592044213,0.9022998402742337,0.8880305721330051,1.1180160106677935e-8,0.7884630559799148,0.8308423214794144,0.25170695266478255,0.25170694953592965,0.050299222662358256,50.59539679756127,50.59539743892079,911.3668442188548,3.394344799921516e-7,0.7734152389776345,-0.23266266681829867,1.0,10.0,0.0,0.0,-0.018595178873425214,-1.1439167243833417,-0.0021656715311899446,1.64061780742639,1.5869460111896716,-15.897098581434038,-57.37415315764486,-3.7279564056637,-2.9389510593958734,-0.04693211556164532,3.9340874984579774,-409.2499448104087,63856.20665636474,-1.3284253605071232e7,3.4545083174046564e9,4.348087011455853,-482.0547843779042,75216.10484967034,-1.5647503312042993e7,4.0690294556848273e9,-848.4793205912578,132895.2464737944,-2.7646739085292593e7,7.189300411691374e9,234749.16656759096,-4.884748493487981e7,1.2702285485510908e10,-8.630451334112908e7,2.2442788176355865e10,3.965254978037399e10
1.758070839923187,-3.3478059112300347,0.05057883891776147,3.415870874460858,3.3898779291732333,0.0003563883581715974,3.493032685246854,11.943210233520304,3.1960650748953543,10.76171916889733,5.076628729259833,9.538885083311259,5.957527706772739e-9,0.005693217245162547,8071.471855031815,52.15665407068461,48.73571037384596,-4231.63297202634,607954.3550950978,-1.2034620535342816e8,948.4441072592272,52.75385566701351,-4745.190465101313,691510.4681551529,-1.3794826370421052e8,85.89516175385887,-7998.618762022514,1.1811058916389032e6,-2.373432517152362e8,-13506.296477124342,2.019396379304798e6,-4.086101405095347e8,3.4559354876378956e6,-7.038831523191618e8,-1.2132186902647939e9,0.3759715492724623,0.6659037703886665,1.0075108118744676,147965.40485549168,8510.679249443898,-0.8280381019802496,-0.33839141770683145,0.010351091452608652,3.906806659248095,4.597466757093396,-0.8254049919627563,0.8373547501400098,0.8611006467302266,0.8838211247289942,0.8704214919901623,9.6207405947556e-9,0.7737358394891316,0.8151605279148826,0.24241704220730562,0.24241703955912058,0.04791768762686739,52.15665407068461,52.1566546513733,948.4441072592272,3.0707670564702124e-7,0.7424642878504958,-0.2197832392111715,1.0,10.0,0.0,0.0,-0.017180800753140976,-1.110369837746993,-0.0019926608321768915,1.5911447861822954,1.5203688577239542,-15.58527193422075,-55.627447057390896,-3.629334252064632,-2.8662613217700232,-0.04687286149634042,3.903744078856904,-402.94026752461207,62383.526950386076,-1.2877120938022811e7,3.322627825326487e9,4.313703226431971,-474.20716736574764,73417.11518605065,-1.5154664188998848e7,3.910263950401245e9,-834.001319007119,129603.16665645633,-2.675252913612455e7,6.902742328246802e9,228735.26160187687,-4.722618279291239e7,1.218531419897142e10,-8.336699381959718e7,2.1510550602643013e10,3.79721970721361e10
1.7879768310415587,-3.330938286791228,0.04796151089404061,3.373345903843206,3.348830007015501,0.0003277415457101991,3.447734297732991,11.64344444899381,3.159386769870139,10.513607075032976,5.055192622400995,9.49405708768027,5.380735705471531e-9,0.0055928203448980885,7544.85031170528,53.91319141145762,48.36832511298057,-4160.1662592048815,592406.2063214924,-1.1625372159608991e8,990.6373323337106,52.329468857219474,-4662.001390974275,673333.7669826888,-1.3315389785708562e8,85.16166439172201,-7853.049514118385,1.1492043281407212e6,-2.289147634489104e8,-13251.258849868671,1.9633653020580702e6,-3.937873109586455e8,3.3574639635547344e6,-6.778060461409849e8,-1.167328589627926e9,0.3811851650143903,0.6696710717701437,1.007337689410523,138567.33483871963,7878.484857687308,-0.810201952612455,-0.3306368072069619,0.010070484226911168,3.8741548566948913,4.554690801316166,-0.8080243275266745,0.8219051795836709,0.8436862024757463,0.8641050752433578,0.851590893387234,8.15657434218045e-9,0.7579671676304949,0.7983559120839736,0.23268517541790887,0.23268517321232157,0.04544863322359738,53.91319141145762,53.913191931971966,990.6373323337106,2.750091054235653e-7,0.7100495254559859,-0.20653927437802494,1.0,10.0,0.0,0.0,-0.015722870053481008,-1.0747492713025295,-0.0018185368940704712,1.5385426672966656,1.4504272003958802,-15.2532718959909,-53.78677524884663,-3.5246167707477407,-2.7889194908847026,-0.046817440044385886,3.871069423210605,-396.2004915875126,60823.16772469123,-1.2449235890097663e7,3.1851465088182697e9,4.2766781440105,-465.82851518312003,71512.18290623827,-1.463705920308176e7,3.744876715165916e9,-818.5497823650751,126119.41989651982,-2.581403929116208e7,6.604452978496179e9,222375.28626269428,-4.552580271648957e7,1.164758006711115e10,-8.028841137132192e7,2.0541601692602837e10,3.6226997796104195e10
1.8211989724644144,-3.312527945157802,0.04528444298313698,3.3285707954909376,3.305537153771441,0.00029938677858807255,3.4000462493555013,11.331726461259512,3.120684743649619,10.254717798105993,5.032443588761747,9.446462924544743,4.818261575407244e-9,0.005483564922000903,7009.201371995423,55.860241000646894,47.98075161470818,-4085.3971509421203,576282.4262202872,-1.1204695722316058e8,1037.9891088846346,51.881796001047455,-4574.999099250266,654493.6383328582,-1.2822860445685951e8,84.3879238726647,-7700.868304411945,1.116155966620764e6,-2.2026144309821177e8,-12984.749795320125,1.9053522645569495e6,-3.7857870552510047e8,3.255568049355127e6,-6.510675937113209e8,-1.1203058078300467e9,0.38683057266500165,0.6737087942233165,1.007154135428978,129069.48106616983,7247.815788116294,-0.7913210049899951,-0.3225152610045191,0.009767859687438738,3.8396551155505936,4.509495244996328,-0.7895509179013395,0.8054828994935398,0.8253102612153781,0.8434731181229079,0.8318398753769317,6.823715062147097e-9,0.7414048876180639,0.7806913412597949,0.2226994375499123,0.222699435739,0.042943503128812094,55.860241000646894,55.86024146301452,1037.9891088846346,2.440496559860534e-7,0.676814183405179,-0.1932228954874835,1.0,10.0,0.0,0.0,-0.014254570536812776,-1.0376874059770067,-0.001647573446962914,1.4837551361485448,1.378544089637036,-14.90665714359178,-51.886322926737094,-3.415643094229304,-2.708251483558822,-0.046767904069852886,3.8365451331372205,-389.14090203560625,59202.96791064899,-1.2008803921349362e7,3.04486498395057e9,4.237554813799263,-457.0566970808401,69535.50427699872,-1.410467223219692e7,3.576254454963621e9,-802.3801730108793,122506.9394426774,-2.4849477723109283e7,6.300572376065859e9,215784.85830688852,-4.377952835050121e7,1.1100209200022518e10,-7.712919809520015e7,1.9556092914121372e10,3.445343277908601e10
1.853300837572532,-3.2950547196713673,0.042904834961401135,3.2875791285953193,3.265838764233356,0.0002749997224835506,3.3564005213034664,11.049902440984551,3.085178880237111,10.019856967350076,5.011462880254557,9.402549425980675,4.341858381758593e-9,0.005380290400595957,6536.035211993844,57.736824271153196,47.62535790046079,-4017.4024998868194,561747.8919896692,-1.082879806435746e8,1084.1969969225272,51.47133149674024,-4495.908528846929,637519.1964829133,-1.2383024607107185e8,83.67850895743562,-7562.582470857851,1.0863963312729057e6,-2.1253871293636945e8,-12742.67996326046,1.8531416385417897e6,-3.650143205628358e8,3.1639171849142965e6,-6.272354522066106e8,-1.078422103407694e9,0.3921443922531486,0.6774717513873175,1.0069850711047927,120727.70811998108,6701.0811544080025,-0.7739665170580549,-0.3151222193551324,0.009485495556472165,3.807974617378261,4.467994450826619,-0.7725122529913169,0.7903212386792351,0.8084612670139628,0.8247035886595484,0.8138323223126439,5.770453772668152e-9,0.7262834610910649,0.7645519092288771,0.2137905782640323,0.2137905767587373,0.04073358937575361,57.736824271153196,57.736824684718314,1084.1969969225272,2.180894641619244e-7,0.6471982336030954,-0.18158397684615857,1.0,10.0,0.0,0.0,-0.012970408205095122,-1.0041804975996076,-0.0015017413918133316,1.434189812256704,1.3143920212452356,-14.592073823106308,-50.18055410314834,-3.3170875006435114,-2.6351277226625687,-0.04673022307916461,3.8048419615025253,-382.7141222335333,57740.7510743389,-1.1614755763723895e7,2.9204435319289184e9,4.201624175220703,-449.0752111687249,67752.75392423263,-1.3628708587920127e7,3.426815311111471e9,-787.673829354161,119251.11495099388,-2.3987797137755893e7,6.0314788436595745e9,209849.22891815036,-4.2220717413259946e7,1.0615892710024612e10,-7.431133401193097e7,1.868482438928985e10,3.2886755733774178e10
1.8847128660762213,-3.278247521819915,0.04075367526930909,3.2494641695606483,3.2288732290523336,0.0002536272629707873,3.3158334371913902,10.79093306218103,3.05210159021598,9.803355294108353,4.991828359759347,9.361437143588402,3.930487376058657e-9,0.005281429886058919,6111.069686297086,59.56804102221543,47.294508372255734,-3954.5926203254908,548431.5318729947,-1.04872177722276e8,1129.8183111481526,51.089254426032156,-4422.874597189367,621975.0139268857,-1.198357258743856e8,83.01818249530663,-7434.936544931047,1.059158192975756e6,-2.0552918589811027e8,-12519.328213754328,1.8053803013170345e6,-3.527100646436365e8,3.0801230873245467e6,-6.056306833494525e8,-1.0404768674087273e9,0.39721457591502524,0.6810297269560922,1.006827095822001,113271.25535047083,6218.326512950857,-0.7577882504567601,-0.3082868309421477,0.009219283255934867,3.778445503665888,4.429313615530364,-0.7565842975330284,0.776125030202611,0.7927809907376709,0.8073571353273906,0.7971575637657556,4.9185155958553374e-9,0.7122626203265074,0.7495781619698385,0.20570542746708922,0.20570542620442175,0.03874915465120913,59.56804102221543,59.56804139399637,1129.8183111481526,1.9588252314890617e-7,0.6203604103803512,-0.17122456016636373,1.0,10.0,0.0,0.0,-0.011827765636966343,-0.9734072198056549,-0.001374939052733159,1.3886535432421918,1.25621575240657,-14.301991470319546,-48.62393223418047,-3.2265288829571164,-2.567790897755776,-0.04670155608328587,3.775291776652807,-376.77208559509745,56399.731158703005,-1.12562852979585e7,2.8081699154730434e9,4.168128540623133,-441.6992731290076,66118.79415523465,-1.3196023175320644e7,3.2920675971730657e9,-774.0888573511255,116268.96454133,-2.3205028152112782e7,5.789023787581902e9,204416.10250577593,-4.0805691133659795e7,1.0179854177198498e10,-7.175527646366942e7,1.7901012015232357e10,3.1478436482130104e10
1.9157174386982927,-3.2619308113382774,0.03878586345983149,3.2136362058930525,3.1940803430947518,0.0002346457629800325,3.2777178360911474,10.55022733008464,3.020953861086095,9.601518584554901,4.973266040935902,9.322555512802008,3.5703936664839523e-9,0.0051859795961460295,5724.9559696119095,61.37023046260309,46.983242515435386,-3895.93221564041,536091.1905651974,-1.017311774380694e8,1175.2203325160237,50.72983448782978,-4354.689114707999,607576.9165170098,-1.1616458760534236e8,82.39704700173763,-7315.810168449286,1.0339407924838758e6,-1.9909076699692634e8,-12310.968006516505,1.7611850131705552e6,-3.4141485763593704e8,3.002626682735618e6,-5.858094321040559e8,-1.0056851428599259e9,0.40209802099738734,0.6844279408252716,1.0066779981032372,106523.0516662218,5786.498655379874,-0.7425578221515865,-0.3018977602831038,0.008966513127963364,3.750633794459911,4.392884421719574,-0.7415554268997934,0.7627025042418549,0.7780363575911965,0.7911476246393174,0.7815482182265299,4.217834532926335e-9,0.6991209071975845,0.7355361666315656,0.19827868348449104,0.1982786824179258,0.03694462705307154,61.37023046260309,61.37023079810043,1175.2203325160237,1.7661577171506827e-7,0.5957502719393374,-0.16188425211008994,1.0,10.0,0.0,0.0,-0.010798660209828101,-0.9448310846282584,-0.0012631733589426168,1.3463655506150065,1.2028613764899958,-14.03150296724242,-47.1867215851237,-3.142386724298678,-2.505094652659805,-0.04668004327859616,3.747460406563346,-371.2183332082681,55155.89497632245,-1.0926327834369376e7,2.7056148457900267e9,4.1365758356432565,-434.8085022864934,64604.157857127975,-1.2798021526122283e7,3.1690718076179314e9,-761.4025248246996,113506.31091691632,-2.2485498012076255e7,5.567874243002085e9,199386.03941469966,-3.950588722335352e7,9.78242249591078e9,-6.940900699564242e7,1.7187124887216927e10,3.0196709299351562e10
1.9509062334233558,-3.2437290057194956,0.03672144229921261,3.1749696262381217,3.156482866527493,0.00021532692545898682,3.2366047644193783,10.293434221318558,2.987278694355505,9.385537321048071,4.953123408095452,9.280348202115295,3.2094535915333108e-9,0.005080197070437542,5322.949048075514,63.408869711431244,46.64711540557905,-3833.0574457357457,522968.56351947185,-9.841731044883199e7,1227.1726322488275,50.34175899961866,-4281.631544432344,592273.5754837623,-1.1229360949336907e8,81.72643975967563,-7188.223114363864,1.0071516385681733e6,-1.9230583567068216e8,-12087.904034549516,1.71426014958316e6,-3.295188689577341e8,2.9203893662179457e6,-5.649466723144734e8,-9.690881337975655e8,0.40750048006460987,0.6881557973294382,1.0065165181237974,99520.92987229105,5343.757253627735,-0.7261099216409659,-0.2950439705906355,0.008691659295473077,3.7205690461024905,4.353506918580791,-0.7252926533539485,0.7481406127200535,0.7621251042613071,0.7737616567674166,0.7647771921268156,3.558973331250367e-9,0.6849825971206082,0.7204223802420143,0.19045071699940314,0.1904507161140378,0.035062198166395414,63.408869711431244,63.40887001085475,1227.1726322488275,1.5747781965381185e-7,0.5698633396196637,-0.1522263706998276,1.0,10.0,0.0,0.0,-0.009736630894980941,-0.9143872204081007,-0.0011503104879284692,1.3013200649022405,1.1467594026102885,-13.742024762187631,-45.66405673394125,-3.0526803274322853,-2.438108849821669,-0.04666256783756659,3.717374731513493,-365.261324961584,53832.08913448756,-1.057787860650946e7,2.598152033079462e9,4.102460857941217,-427.42094875435293,62993.141596264104,-1.2378005658497084e7,3.0402848529210815e9,-747.8072457802742,110569.74899052405,-2.172670428419628e7,5.336484163109962e9,194042.80709271392,-3.813613626269006e7,9.366899537682318e9,-6.6938269504670545e7,1.6441306794179602e10,2.8858675864673668e10
1.9816474904737535,-3.228094440800792,0.035051079763081194,3.1428012343710328,3.1251669648527063,0.00020014858386637821,3.2024211951730805,10.082171521012333,2.9592159547594186,9.207333680518353,4.936283488060925,9.245049526483092,2.9301588732027286e-9,0.004989984741383163,5000.255849455113,65.18364402066005,46.367392000557125,-3781.1066811161295,512208.05354486476,-9.572047525822909e7,1272.9062622672498,50.01885110063551,-4221.289014529868,579730.9103449851,-1.0914514551229392e8,81.16849432008647,-7082.8834692006885,985206.1860633654,-1.8679045071121672e8,-11903.812990959348,1.675839756587384e6,-3.198544127110625e8,2.8530927393903686e6,-5.480075994385937e8,-9.393920404087236e8,0.41210294881315346,0.6913064899965752,1.0063817884298103,93915.45734505566,4993.420733214316,-0.7124279177021157,-0.28937639617282773,0.008461864646497187,3.6955251524928903,4.320708399134448,-0.7117419907992276,0.7359726757013682,0.7488945188328684,0.7593852954621404,0.7508873759807998,3.0798771697065853e-9,0.6732582329511557,0.7078842274559106,0.1840854673073924,0.18408546655160027,0.033546794188730036,65.18364402066005,65.18364429238771,1272.9062622672498,1.427977452857822e-7,0.5488600723918854,-0.14451835102543847,1.0,10.0,0.0,0.0,-0.008891258465704804,-0.8893839325013799,-0.0010623143882617315,1.2643361967938025,1.1012761897949646,-13.503172369482972,-44.419852861745824,-2.9789458362525147,-2.382934998093276,-0.046652450938329135,3.692313750836092,-360.33619622195056,52745.742590486116,-1.0294061416042294e7,2.5112738424674845e9,4.074038028802146,-421.3159664923666,61671.90408619428,-1.2036126881814782e7,2.936241617253268e9,-736.5768939218162,108162.90393046931,-2.1109495213402558e7,5.149685928611622e9,189666.19681899832,-3.702274545206964e7,9.031697973582165e9,-6.49313675566826e7,1.5840099829213566e10,2.778088268620804e10
2.0168779197428828,-3.210472273948268,0.03327477357509631,3.1076460768198895,3.0909061254628214,0.00018445949172951663,3.1650870469136385,9.853773510470262,2.928499176665626,9.014141888486707,4.917799132033914,9.20629196021252,2.6457982181263483e-9,0.004889092563652296,4659.9291458336575,67.21015578651229,46.06168987082797,-3724.7192258268774,500613.47198260564,-9.2835644151757e7,1325.694070838165,49.66600863650226,-4155.8167133874895,566222.3944084897,-1.057790261791903e8,80.55888981675275,-6968.633927613536,961582.4326628704,-1.8089705755894643e8,-11704.233785911196,1.6345022344838604e6,-3.095334486225635e8,2.780724675194683e6,-5.2992834486341304e8,-9.077158188145251e8,0.4172485567908883,0.6948026025250938,1.0062342114718776,88015.61636536718,4628.803671530437,-0.6974875873217763,-0.28321990837583,0.008210044611707528,3.668130999115693,4.284835682656654,-0.6969244522100095,0.7226266487030278,0.7344480100833103,0.7437678702348073,0.7357765457740997,2.620452697809631e-9,0.6604873768900483,0.694222522398639,0.17728113566620934,0.1772811350327193,0.031942485894099294,67.21015578651229,67.21015603025216,1325.694070838165,1.2797592793200063e-7,0.5264606927977005,-0.13642636507718342,1.0,10.0,0.0,0.0,-0.00800669768114345,-0.8624065140197534,-0.0009720316469997146,1.2244504021269957,1.0528229966370755,-13.244243994515632,-43.08364562762614,-2.8993197961047197,-2.323232682091625,-0.046645867021954474,3.664901346115098,-354.98746980477335,51574.38082754091,-9.990215767767902e6,2.4189282132888722e9,4.042942537496057,-414.6890062497148,60248.111442220725,-1.1670362089895882e7,2.8257273925300183e9,-724.3913012804912,105570.82171215324,-2.0449603554950893e7,4.951408772087012e9,184955.66088851544,-3.583316413588609e7,8.676149653707954e9,-6.278859974955109e7,1.5202854682733402e10,2.6639305298720516e10
2.0523443412805755,-3.1930402845561443,0.031621386827849,3.073967362781423,3.0580485888390445,0.00017028158108986347,3.1293457016995108,9.637408500407703,2.89902519952105,8.83060790347688,4.900016468351856,9.168994592550694,2.392956422438687e-9,0.004790176327138742,4346.0705063395,69.24192088238313,45.768900834593026,-3671.09367733361,489669.47440307995,-9.013302202813055e7,1379.2174816003915,49.32813053416977,-4093.5753022393246,553478.1865495867,-1.026273064132375e8,79.97521454265073,-6860.068003169043,939306.8438489394,-1.753822476658221e8,-11514.666704144705,1.5955447064781028e6,-2.998812380616781e8,2.71256097171384e6,-5.13030819362656e8,-8.781284007927114e8,0.42229511675147446,0.6982052793090113,1.0060925616611591,82582.79034528456,4296.953367066478,-0.6831957573146439,-0.2773599787656099,0.007968556930522945,3.641870595572003,4.250452226360993,-0.6827323377901953,0.7098003518273055,0.7206256721132642,0.7289005924967704,0.7213708055109589,2.2366866570118486e-9,0.6482966535450632,0.6811776666759017,0.17091048052558525,0.1709104799926097,0.03045551320380742,69.24192088238313,69.2419211014291,1379.2174816003915,1.1491053980455119e-7,0.5055443212833531,-0.12899186099876597,1.0,10.0,0.0,0.0,-0.007197403657708164,-0.836911708787108,-0.0008910774983284054,1.1867795023608199,1.0076440655945675,-12.998292280320108,-41.826654923648974,-2.8239939773130436,-2.266636465099844,-0.0466438312687757,3.638623945606719,-349.8980058997152,50467.99570289237,-9.705334661235655e6,2.33298302700811e9,4.013128994067996,-408.3863967333144,58904.13373761794,-1.1327661731992766e7,2.722947402028393e9,-712.807147835978,103125.61488974708,-1.9831754477027155e7,4.767142847905605e9,180514.9178602353,-3.4720160669764295e7,8.345970249013735e9,-6.078520584510485e7,1.4611518978412159e10,2.5580767054274338e10
2.0881621971167648,-3.175738657813259,0.03007561880476707,3.0415687504516145,3.0264079876355967,0.00015740390543483724,3.0949875509307803,9.431531201829538,2.8706281007585766,8.655492753201852,4.8828453079378,9.132970264219377,2.1670129463493232e-9,0.004692932789139627,4055.465208831791,71.2850705275898,45.48738946522845,-3619.8841250152195,479294.3853461193,-8.75894156699994e7,1433.6369611730076,49.0033285040872,-4034.161104534172,541402.4166096736,-9.96626874919894e7,79.41420995956267,-6756.477187268939,918210.4353024544,-1.7019779745472848e8,-11333.86634758384,1.5586690257583589e6,-2.9081255055746007e8,2.648075168077142e6,-4.971643177920435e8,-8.503631995554978e8,0.42726146319150077,0.7015294558625085,1.0059561014764107,77556.79938016819,3993.44374455688,-0.6694749041752636,-0.2717591922554883,0.007736403861855945,3.6166002977571763,4.217370359012204,-0.6690928958192824,0.6974300012655937,0.707349622586043,0.7146876924179253,0.7075806977631562,1.9140445217610043e-9,0.6366121043220765,0.6686715185854946,0.16491771872216412,0.16491771827238327,0.029070472094693933,71.2850705275898,71.28507072473332,1433.6369611730076,1.0333261809595615e-7,0.4859229569059842,-0.12212648399918187,1.0,10.0,0.0,0.0,-0.0064536730023468485,-0.8127170532466272,-0.0008181059932573086,1.1510550897755576,0.9653350333209179,-12.763671430992968,-40.638820506901276,-2.7524327951039624,-2.2127592487698147,-0.04664571948308069,3.6133378102742593,-345.03548210880945,49418.46792883516,-9.437015836621419e6,2.2526103589930906e9,3.98443531186508,-402.3678129517332,57630.0062793806,-1.1005102882809035e7,2.6268998105691323e9,-701.7498485716402,100808.95889860569,-1.9250616774735093e7,4.595070548230264e9,176310.3252094285,-3.3674017391585216e7,8.037863546774593e9,-5.890348392349664e7,1.4060117576622978e10,2.4594441077658066e10
2.124431159875039,-3.1585189283575574,0.028625232322225972,3.0102937050448393,2.9958357504762163,0.00014565809249612635,3.0618453459966153,9.234907558718165,2.84317561821168,8.487807589650387,4.866213979550759,9.09807041482882,1.9642865378221996e-9,0.0045971268332930465,3785.5314360133343,73.34475598215927,45.2158565826057,-3570.814858833238,469422.97376086266,-8.518628286788249e7,1489.093815332001,48.69010272059615,-3977.2523830446776,529918.5149396453,-9.686334446919727e7,78.87328864503529,-6657.296798652706,898158.2376626548,-1.6530515180131602e8,-11160.840134523422,1.5236370485843783e6,-2.8225924164921224e8,2.586846731930304e6,-4.8220834278629184e8,-8.242070567223313e8,0.43216266946837745,0.7047870490386343,1.0058242426957005,72889.50053256316,3714.7377272747617,-0.6562629383726928,-0.26638766893468446,0.0075127711951720084,3.592205817369262,4.185440882286154,-0.6559476750238583,0.6854647357043565,0.6945577180801885,0.7010527599689441,0.6943348449309031,1.6413537776107868e-9,0.6253747393551383,0.6566417444650972,0.15925829454057494,0.15925829416005532,0.027775058887896074,73.34475598215927,73.34475615979306,1489.093815332001,9.302876166079691e-8,0.46744604675719215,-0.1157596409504048,1.0,10.0,0.0,0.0,-0.005767713932976302,-0.7896764698380208,-0.0007520444865507406,1.1170617856054688,0.9255704080948147,-12.539068082982057,-39.51210119872086,-2.6842078283022914,-2.16129161079766,-0.046651034683830785,3.5889285703739877,-340.37411298018594,48419.30866334319,-9.183337637489509e6,2.177147853793602e9,3.9567327280342575,-396.6010905420791,56417.76550285205,-1.070034737551554e7,2.5367831519806128e9,-691.1599211052843,98606.20900851101,-1.8701925750855986e7,4.433737828385332e9,172314.99558572652,-3.2686960524881355e7,7.749192722734608e9,-5.7129272791537985e7,1.3543870764472725e10,2.36716668519768e10
2.1612400055066145,-3.1413408718275866,0.02726024697188937,2.9800149444184947,2.9662110769717906,0.00013490714591776995,3.0297829835274745,9.046532633569116,2.8165602196053925,8.32674759673974,4.850064424855955,9.064174862819433,1.7817877250669942e-9,0.004502573269369376,3534.153603949864,75.42543256621983,44.953250411668094,-3523.661849572745,460002.12430156535,-8.290851024836347e7,1545.7164216456642,48.387239166944056,-3922.5877258205496,518964.132467711,-9.421148792943624e7,78.35035693708167,-6562.068048899743,879040.3447558265,-1.6067288385470486e8,-10994.781626733435,1.4902548449952905e6,-2.74165764294702e8,2.5285331884428617e6,-4.680646696859014e8,-7.994862087642637e8,0.43701106234725223,0.707987765441955,1.0056965068797799,68541.6188811157,3457.9532411714813,-0.6435091420728172,-0.2612210744172121,0.007296981371505317,3.568594455254591,4.154542895352706,-0.6432487775931732,0.6738631906563856,0.6821993888525817,0.687933625663223,0.6815751670726333,1.409871601834318e-9,0.6145365757521446,0.6450376347211819,0.15389592029665294,0.153895919974074,0.026559253683105643,75.42543256621983,75.42543272641413,1545.7164216456642,8.382643049406764e-8,0.449990658700391,-0.10983383322716556,1.0,10.0,0.0,0.0,-0.0051331475803143576,-0.7676706989128219,-0.0006920217788766942,1.0846233526015472,0.8880830908261941,-12.32341353636076,-38.439943256380516,-2.6189696068229744,-2.1119813317590874,-0.046659373471298796,3.56530345578311,-335.8929258654215,47465.230573302084,-8.942732815887455e6,2.106055298191369e9,3.929916988895221,-391.0600737332246,55260.92258232342,-1.041148827186301e7,2.451943776432266e9,-680.989003372312,96505.43247573465,-1.8182203225754056e7,4.2819588548397017e9,168507.02031575853,-3.175264989431221e7,7.4778074078372e9,-5.545102259310214e7,1.3058880747642408e10,2.280538209036129e10
2.1986699538180625,-3.124170394334195,0.025972387914008695,2.950627244790805,2.9374341052411865,0.00012503778924684048,2.998687858472832,8.865574555966935,2.7906930163919905,8.171646895782692,4.834348858688282,9.031184847828841,1.6170496872495051e-9,0.004409124500025206,3299.568468838593,77.53105290910504,44.69870606818142,-3478.2401176699886,450987.88199523033,-8.074357822351652e7,1603.6245085077658,48.093739705646435,-3869.951303900168,508487.6723191781,-9.16923812647984e7,77.84369411425261,-6470.412167165041,860765.8013792626,-1.5627495931430098e8,-10835.025049328799,1.4583619174434992e6,-2.6648610165633193e8,2.472851088267771e6,-4.546519239978313e8,-7.760566965922002e8,0.4418169112143214,0.7111396512796735,1.005572498433317,64480.582070975324,3220.7032943502113,-0.6311713965604611,-0.25623926226161253,0.007088461312442436,3.545689809971451,4.124576862831131,-0.6309563001559877,0.662591164315668,0.6702327989292283,0.6752788685837697,0.6692536203251404,1.2126543700192638e-9,0.6040579360290941,0.6338172508275939,0.1488005552361138,0.14880055496220174,0.025414762471986478,77.53105290910504,77.5310530536651,1603.6245085077658,7.558390649652684e-8,0.4334547631465324,-0.10430146565377839,1.0,10.0,0.0,0.0,-0.004544666488056999,-0.7466007631242297,-0.0006373189699623038,1.053593200362612,0.8526503395465925,-12.115823870910601,-37.41691728011833,-2.556428346305061,-2.0646194192977223,-0.04667040302591553,3.542386002420667,-331.5745847945001,46551.85494288207,-8.713902295354944e6,2.0388849283317666e9,3.903902345931964,-385.72314729308846,54154.10397987242,-1.0136944941165403e7,2.371839916855112e9,-671.1971369675208,94496.74760576736,-1.768856618657949e7,4.138750805101314e9,164868.25618620077,-3.0865830172446128e7,7.2219254359749975e9,-5.385915959243059e7,1.2601917266640057e10,2.1989734226835335e10
2.236797046181967,-3.1069780529269364,0.02475469737823437,2.9220423811150145,2.9094211073228657,0.00011595506749321961,2.96846548430253,8.691335049947988,2.765499484221398,8.021946802494613,4.819027423070873,8.999018144205904,1.4680090652066651e-9,0.00431666189653201,3080.284846995363,79.66520301886555,44.45150304029453,-3434.3948460206097,442343.37079045066,-7.868097242882995e7,1662.9322104608466,47.80877293768264,-3819.1624981827044,498445.84690507996,-8.92936480020781e7,77.35186748840923,-6382.012192517494,843258.2980233312,-1.5208951295593506e8,-10681.013285944577,1.4278236063141518e6,-2.5918160500228113e8,2.4195626005415935e6,-4.4190175886164796e8,-7.53797604682743e8,0.4465889113167789,0.714249478290471,1.0054518856556607,60678.993988148126,3000.9832484313306,-0.6192142294879881,-0.2514253182603501,0.006886719621383409,3.5234280586118345,4.095459742850339,-0.6190365300490702,0.6516199764169572,0.6586228482288112,0.663045358871983,0.6573299018027313,1.0441182438842664e-9,0.5939055473898521,0.6229454181101465,0.14394698165747394,0.14394698142457835,0.02433462397457883,79.66520301886555,79.66520314937597,1662.9322104608466,6.818322333649906e-8,0.41775249508079415,-0.0991225960553543,1.0,10.0,0.0,0.0,-0.003997793385248203,-0.7263833615622232,-0.0005873347918592219,1.023847687692896,0.819083845082717,-11.915557793369125,-36.43846238350618,-2.49634037531053,-2.019030265067875,-0.046683844890165756,3.520112331497315,-327.40456278582906,45675.50535188424,-8.49575437788032e6,1.975260486988075e9,3.8786173369091537,-380.57220336980197,53092.79822644409,-9.875389093056396e6,2.296016343895769e9,-661.750855235746,92571.85812846533,-1.7218591883502692e7,4.003287878927486e9,161383.4707029785,-3.002208499649006e7,6.980049432884159e9,-5.2345638306566514e7,1.2170266374181004e10,2.121980636229502e10
2.2756938966944023,-3.0897379899951836,0.023601253559712404,2.894185473773272,2.8821010204078887,0.00010757843984607343,2.9390356071397368,8.52322089588462,2.7409163734207587,7.877172886852531,4.804066495659145,8.96760553831604,1.3329197473148602e-9,0.004225089607179951,2875.0255271434094,81.83120099880246,44.21103452729493,-3391.99496127701,434037.28866017144,-7.671175787524545e7,1723.7503300654503,47.53163875794298,-3770.06840699806,488801.9115919541,-8.70047706054778e7,76.87367115627042,-6296.599821774313,826453.0578002817,-1.480979633259774e8,-10532.274758736603,1.3985255981890925e6,-2.5221942914708105e8,2.36846581745912e6,-4.2975608883757174e8,-7.326061683141785e8,0.4513345317188803,0.7173230218800649,1.0053343870550728,57113.53037465026,2797.08925113844,-0.6076074026510837,-0.24676486968172717,0.006691329984830043,3.501755273407918,4.067121472207636,-0.6074606397201356,0.6409252834484521,0.6473397294934204,0.6511964821089573,0.6457697914945641,8.997250458302923e-10,0.5840511687623469,0.6123922758848501,0.13931377511198248,0.13931377491375468,0.02331292520742349,81.83120099880246,81.83120111666199,1723.7503300654503,6.15250560370579e-8,0.40281072370774496,-0.0942633060749761,1.0,10.0,0.0,0.0,-0.003488706260525158,-0.706947537221022,-0.000541560510040764,0.9952812717404687,0.7872225264455642,-11.721986175650503,-35.500701142236565,-2.4384983180170012,-1.975064527435562,-0.04669946323344401,3.4984284649368105,-323.3705438922408,44833.05847335199,-8.287360748704439e6,1.9148620601492763e9,3.854001742877458,-375.59189507737835,52073.172797318206,-9.625691246201148e6,2.2240860145869675e9,-652.6218019707549,90723.71644843956,-1.6770220193861866e7,3.874867998879134e9,158039.72389516435,-2.921765900467105e7,6.750906418624447e9,-5.090361733838709e7,1.1761620933259777e10,2.049141881478025e10
2.315431016966167,-3.07242715078549,0.022506962779313827,2.8669922953045304,2.8554128900376274,9.983888889136599e-5,2.910329339943038,8.360722855983738,2.7168894318937427,7.736918041201148,4.789437445186989,8.936888237308258,1.2102891167602342e-9,0.004134330027228811,2682.6843199602035,84.03217022849482,43.97678487604908,-3350.9284004673286,426042.7962812211,-7.482826416372065e7,1786.188060021191,47.26174226279536,-3722.5383203338297,479524.3602183715,-8.481671997071904e7,76.40808090403691,-6213.945708578792,810294.5371747637,-1.4428435824722236e8,-10388.406373553556,1.370369869412278e6,-2.4557137572671318e8,2.319387592254849e6,-4.181650446456935e8,-7.12394155785462e8,0.4560602707856656,0.7203652656245767,1.0052197612585372,53764.12216164091,2607.5579099815623,-0.5963248692262273,-0.24224557540591662,0.006501918837978669,3.4806254456906096,4.039502378226615,-0.5962037219029411,0.6304862055776249,0.6363578640674157,0.6397008291363568,0.6345439289974569,7.757527791756729e-10,0.5744705781002872,0.6021322080814973,0.1348825434348732,0.1348825432660178,0.022344591203788625,84.03217022849482,84.03217033494407,1786.188060021191,5.552494465172989e-8,0.3885665147131203,-0.08969449575453782,1.0,10.0,0.0,0.0,-0.0030141087097364356,-0.6882322139815579,-0.0004995613476083062,0.9678029191404205,0.7569271864112804,-11.534569573288197,-34.600302848019055,-2.3827238410179232,-1.9325938751204854,-0.04671705616665506,3.4772883484219763,-319.4619821137117,44021.83386905372,-8.087923948776974e6,1.8574148586204102e9,3.8300043481122175,-370.7690858637018,51091.93884240887,-9.38688114795365e6,2.1557164948598204e9,-643.7857123823185,88946.27487816206,-1.6341681427191408e7,3.752888172273134e9,154825.91160207917,-2.844932623667104e7,6.533403118105478e9,-4.952721964941678e7,1.137399959119617e10,1.980098227131286e10
2.3509448894754432,-3.0572056774569845,0.02159449150486863,2.843698833754733,2.8325375181141346,9.354227351367878e-5,2.8857578304412135,8.22279579185074,2.696285011503309,7.617623791201705,4.776889862392897,8.910541227225595,1.1121910873255354e-9,0.004055532419583287,2524.2190770934026,85.98905464587186,43.77656920791884,-3316.012619221566,419284.88966798823,-7.324528070086525e7,1842.2352965896703,47.03111777129215,-3682.143501496459,471685.53850920446,-8.297871170114751e7,76.01033820532605,-6143.729902957379,796648.4154269457,-1.4108251678030863e8,-10266.24224209561,1.3466036930353798e6,-2.399927265657179e8,2.2779817444293993e6,-4.0844374755908495e8,-6.954517445539684e8,0.4601834965723541,0.7230049829955874,1.0051216554007876,50996.86470465776,2452.498563393117,-0.5867008018757945,-0.23839854166902263,0.006340827798103485,3.4625509919361965,4.015885167550449,-0.5865984361159846,0.6215474284552441,0.6269783662991238,0.6299104209940387,0.6249754176165335,6.815966317719998e-10,0.5662956015591333,0.5933775539442586,0.13115831996466837,0.13115831981784945,0.02153760482823425,85.98905464587186,85.98905474324768,1842.2352965896703,5.075745782835651e-8,0.37663190979648564,-0.08591518421711883,1.0,10.0,0.0,0.0,-0.0026248637200910288,-0.6724054639480371,-0.00046561291836906907,0.9445893717548636,0.7316075705967311,-11.375260642575546,-33.84082452592906,-2.335495069844991,-1.8965706437993348,-0.046733932012420314,3.4592055092423397,-316.13771360305157,43335.79236263491,-7.920218552143802e6,1.8093815009718754e9,3.8094790791528688,-366.669372440841,50262.60447175015,-9.186189863976983e6,2.098586733791955e9,-636.2779224538108,87444.87668774044,-1.5981768459311265e7,3.6510262094227486e9,152112.82407288128,-2.7804435712468475e7,6.351888121179987e9,-4.837268235930492e7,1.1050722040680866e10,1.922552706838462e10
2.3924445330134905,-3.0397073450453407,0.020599627523406477,2.817605847634833,2.8068973549489393,8.684245056968704e-5,2.858253428084353,8.0696830058914,2.673178993053346,7.484927267635844,4.762819473312642,8.880997498201358,1.0095841820089177e-9,0.0039661371813344065,2353.5811767446894,88.26356504011896,43.552838296442644,-3277.19565184683,411814.40953861544,-7.150527411552536e7,1908.004144507495,46.77347477637405,-3637.2539158353015,463024.26683814457,-8.095941756013753e7,75.56611808149579,-6065.735206343618,781577.8660744474,-1.3756670262819928e8,-10130.604965417127,1.3203697782940306e6,-2.3387026967300498e8,2.232299746938453e6,-3.9778052754855734e8,-6.768778089438282e8,0.46488687761265685,0.7259998424893609,1.0050118741984597,48007.290234078755,2286.6046564889084,-0.5759674966156276,-0.23411615418605536,0.006161764749775426,3.4423367119929846,3.989481931055807,-0.5758831331220444,0.6115407275166889,0.61650385990729,0.619006501357511,0.614310294230817,5.880291704612328e-10,0.5571739581736439,0.5836094493872613,0.12706443617612367,0.12706443605094264,0.0206579222792002,88.26356504011896,88.26356512805947,1908.004144507495,4.580372245313666e-8,0.3635536907844885,-0.08182565748473124,1.0,10.0,0.0,0.0,-0.002207479600721947,-0.6549032820651833,-0.0004297206185776333,0.9189452319198625,0.7039329465348911,-11.198173875873389,-33.002987337846086,-2.283195442066024,-1.8566143671624187,-0.04675477466196507,3.438982316787366,-312.4407665998507,42577.08804241002,-7.735781922523153e6,1.7568497856057217e9,3.7865272435892097,-362.1124710407463,49345.96700302886,-8.965611758245103e6,2.0361460587246647e9,-627.9368530320053,85786.41378391432,-1.5586435600706406e7,3.5397653759254456e9,149117.69699164014,-2.709652102572292e7,6.153750686855124e9,-4.710610775661966e7,1.0698065396310596e10,1.8598177807335003e10
2.4349841254151356,-3.022082768251544,0.019652610694402148,2.792034784852168,2.7817545597603575,8.062775264178013e-5,2.8313203495553143,7.921060916866284,2.650509349868158,7.355850655367506,4.749018850403176,8.852022276569302,9.161664752161362e-10,0.003877405609757805,2193.3705029588014,90.58140204865057,43.33421382038295,-3239.4667682752565,404596.4072949543,-6.983405023631717e7,1975.7090219587867,46.52178582772564,-3593.64235206156,454659.9873190332,-7.90210108821741e7,75.13229606991655,-5989.997039490225,767031.6942276398,-1.3419360332899712e8,-9998.956038263746,1.2950622088550446e6,-2.2799965622812164e8,2.1882548304902827e6,-3.8756178374807256e8,-6.59088398317281e8,0.46958521519360696,0.7289745695395574,1.0049044335062998,45189.19957199563,2131.8359670409027,-0.565500546322441,-0.22994763218227773,0.005987823412935867,3.4225651524512584,3.963668377559529,-0.5654310986180199,0.6017435587059086,0.6062741035814846,0.6083864737469674,0.6039145841263407,5.073492351313162e-10,0.5482726493503044,0.574077867387705,0.12313187693529114,0.12313187682853367,0.019820393264174434,90.58140204865057,90.58140212805328,1975.7090219587867,4.13249349270439e-8,0.3510333196072963,-0.0779623956366909,1.0,10.0,0.0,0.0,-0.0018172386502693077,-0.6379859337133725,-0.0003966515604667693,0.8941862024847183,0.6775130796353639,-11.026053082874967,-32.19514429113984,-2.2325679768347704,-1.8178690308859298,-0.04677714741689558,3.419202526068781,-308.8461162885729,41843.691402894634,-7.558538837090506e6,1.7066618017918572e9,3.7640828330251175,-357.6842428235107,48460.46497842962,-8.753776113293126e6,1.9765313230618813e9,-619.8355384284963,84185.30897343448,-1.520702277691774e7,3.4336117441564293e9,146228.0065811478,-2.641756662380397e7,5.964836590234449e9,-4.589216117311622e7,1.0362053986001753e10,1.8000847705926697e10
2.478634354464313,-3.0043152604445496,0.018750363083115663,2.766947268337988,2.757072704074549,7.485723047183296e-5,2.804917328448006,7.776624814136568,2.6282436540814755,7.230150637518997,4.735471602164898,8.82358237043983,8.310623820997504e-10,0.003789305061279107,2042.8971646710993,92.94536983908917,43.12040472200373,-3202.760491511018,397614.9661546309,-6.82270323505985e7,2045.463950058389,46.27571479392758,-3551.232472022101,446574.0140831176,-7.715810365972394e7,74.70829453700398,-5916.381487383814,752976.9517445281,-1.3095369826747522e8,-9871.060100201292,1.2706228215340176e6,-2.2236405401588264e8,2.1457442203308064e6,-3.7775774260796803e8,-6.42030825185718e8,0.4742827072748102,0.7319322487923937,1.004799189558034,42530.451576726555,1987.3148758897053,-0.5552841520543456,-0.22588558221390492,0.005818762674045537,3.403209703117194,3.938410313669701,-0.5552270586416468,0.5921434604247383,0.5962738036132681,0.5980315887810967,0.5937707457012801,4.3771342807204647e-10,0.5395772226917069,0.5647675107460476,0.11934963460882851,0.119349634517776,0.01902198372022516,92.94536983908917,92.94536991076066,2045.463950058389,3.727263473079919e-8,0.3390327866989796,-0.07430804831790364,1.0,10.0,0.0,0.0,-0.0014521344066467023,-0.6216164798503334,-0.0003661509510269551,0.870256815384149,0.6522627030005848,-10.858577474987776,-31.415298325774458,-2.183505233184513,-1.7802575509663647,-0.04680093020440139,3.3998394936443113,-305.3475494991893,41134.00610918891,-7.388012130852293e6,1.6586531643130994e9,3.7421167319617936,-353.3769629718884,47604.14035491644,-8.550102403019778e6,1.9195436908713527e9,-611.9597319343366,82637.9620959433,-1.4842471124643393e7,3.3322047091789336e9,143437.14213865745,-2.5765642184790816e7,5.784492127964056e9,-4.472732559256636e7,1.0041503286999828e10,1.743139130704487e10
2.517796134970084,-2.9886390361614836,0.017995453543898608,2.7453654075164513,2.7358286179457574,7.014370760226141e-5,2.782220509618495,7.653463122207704,2.609069763179249,7.1227622044145225,4.723814279392174,8.799113754999244,7.628049261043267e-10,0.0037127148405322443,1918.7303883824163,95.05388058208216,42.93707189645929,-3171.4357920507996,391689.1265144808,-6.6870352883505225e7,2108.2733644812292,46.064779931110515,-3515.0564638875744,439714.01539418293,-7.558621634565455e7,74.34495196250444,-5853.615902599583,741059.1293561766,-1.2822136847240485e8,-9762.065993912343,1.249909846332183e6,-2.1761388483198196e8,2.1097341340184156e6,-3.6949851861742574e8,-6.276688428422812e8,0.4783953420542804,0.7345084253457388,1.0047088023265822,40326.205562375064,1868.6485720060193,-0.546539212233158,-0.2224134366702016,0.005674665815240952,3.386596569446343,3.916741542355761,-0.5464911705833916,0.5838962906439967,0.5877010316538338,0.5891754088146426,0.5850891894906501,3.846110283737488e-10,0.5321274724033154,0.5567916877007012,0.11615575060632079,0.11615575052710687,0.01835333586000841,95.05388058208216,95.05388064758738,2108.2733644812292,3.404310105208164e-8,0.32893200447222226,-0.07126970248333923,1.0,10.0,0.0,0.0,-0.0011518737299822087,-0.6077166483731172,-0.0003413920358424742,0.8499600522026551,0.6310677859406857,-10.715622103131354,-30.754496914662287,-2.1417833383619262,-1.7482234588969467,-0.04682281249692354,3.3832202319581026,-302.3607860118183,40531.36420036371,-7.24397608589389e6,1.6183180322176163e9,3.7232686844710514,-349.70192071572205,46877.4196946712,-8.378176032902806e6,1.8716950755323248e9,-605.2434563834859,81325.61074874636,-1.4534936475334173e7,3.24711428954737e9,141071.5743630047,-2.5216027205852564e7,5.633261954783365e9,-4.374591353508119e7,9.772873167456139e9,1.6954477238643612e10
2.5637252184714368,-2.970561641195642,0.01716996189123953,2.7210953022586324,2.71192630784138,6.511111414829572e-5,2.7567153182400475,7.516167281136149,2.5874860458969082,7.002827737213166,4.710704806328027,8.771602532264028,6.912688619036306e-10,0.0036257350098973457,1784.884440245507,97.51188794814908,42.73163447352459,-3136.4964815545313,385114.4197326832,-6.53731047194869e7,2182.1916780163738,45.828482569041775,-3474.7243792374147,432106.639716155,-7.385237115131353e7,73.93805846416728,-5783.672621170978,727849.5870515155,-1.2520911406115286e8,-9640.66618469232,1.2269637103436212e6,-2.123798727930054e8,2.0698624804521825e6,-3.6040295395100766e8,-6.118611877663968e8,0.48310134835628366,0.7374414297943414,1.0046073435994884,37937.870530174,1741.2992941459881,-0.5367557134987885,-0.2185338242821275,0.005514182344223604,3.3679604677811796,3.892447151250493,-0.536716333944392,0.5746367476858225,0.5780954087584054,0.5792741045840146,0.5753768412624125,3.316705134829748e-10,0.5237844996111475,0.5478605797236857,0.11262975516215122,0.11262975509460661,0.017621222611949865,97.51188794814908,97.51188800722717,2182.1916780163738,3.067953485448059e-8,0.31781753007622493,-0.06796679083839695,1.0,10.0,0.0,0.0,-0.0008292108366092558,-0.5922883020995819,-0.0003151195492041438,0.8274565229900399,0.6078105636119097,-10.556112557040734,-30.022500093598346,-2.0954040955215474,-1.712558532276191,-0.04684895979997941,3.3645776802460468,-299.0280466383262,39862.438628007934,-7.084934557851133e6,1.5740138888665257e9,3.7021333643286773,-345.60361755684494,46071.26595999277,-8.188457890622285e6,1.8191714883334992e9,-597.7576672780482,79870.71860657058,-1.4195790612148438e7,3.1537696873304377e9,138450.69101487548,-2.4610301079496726e7,5.46746750491688e9,-4.2664992797465295e7,9.478560657007647e9,1.64323021354601e10
2.604996907660577,-2.954591517301994,0.016478564744290342,2.7001835261021614,2.6913214567759467,6.0995430957588e-5,2.734755485460953,7.3988950098103885,2.568870714903768,6.90019817735626,4.69941208579114,8.74790965390767,6.338693702935692e-10,0.003550100336613242,1674.4298934611531,99.70702235023501,42.55530464121875,-3106.642751383312,379525.9557089674,-6.4107119008932225e7,2248.8337424194756,45.625726375503746,-3440.2788580916717,425643.6710541889,-7.238710804619321e7,73.58904428881932,-5723.966612312906,716632.965616317,-1.2266483534460674e8,-9537.086057470147,1.2074896087417782e6,-2.0796138986404723e8,2.036041768452578e6,-3.527287838209124e8,-5.985311757692419e8,0.4872267135630564,0.7399997636953087,1.0045200999398518,35955.836325796554,1636.62454275485,-0.5283708231567483,-0.2152126102985199,0.005377294551111609,3.351946503418045,3.8715830397904183,-0.5283377800748612,0.5666729287612636,0.5698499981052586,0.5707927888566574,0.5670522250682035,2.912638054806717e-10,0.5166261759542851,0.5401986260852454,0.10964713939810172,0.1096471393393635,0.017007017910709448,99.70702235023501,99.70702240418402,2248.8337424194756,2.7997343194539148e-8,0.3084471065750127,-0.06521561092852585,1.0,10.0,0.0,0.0,-0.0005637038771745344,-0.579168208776741,-0.0002937651993945269,0.8083414475411839,0.588258103313973,-10.419752496648126,-29.401216615617038,-2.055903411404815,-1.682136843726599,-0.046872769616370644,3.348558535557606,-296.17919693028136,39293.59787000159,-6.950388626312244e6,1.5367273889194498e9,3.683979681694535,-342.10251011710056,45386.159368024964,-8.028062025295286e6,1.7749957197267144e9,-591.3662262858709,78635.0629917931,-1.3909244498172065e7,3.0753110042408967e9,136226.13950719632,-2.4098846020702668e7,5.328202013087666e9,-4.175288135394396e7,9.231499969148727e9,1.5994243566794395e10
2.653474381169512,-2.9361531369206113,0.015721871246540352,2.6766325253364025,2.6681053509324744,5.65967502083869e-5,2.710042248106718,7.26795946836192,2.547885852835194,6.785406773519417,4.6867006566945335,8.721247998480882,5.737011356178985e-10,0.003464193022876088,1555.3781321472484,102.26905196527677,42.35754811176445,-3073.3078769272124,373317.7886154505,-6.270800092829608e7,2327.357468469704,45.39840152441615,-3401.8350769838057,418467.6924156918,-7.076861879639713e7,73.197882754266,-5657.363121414419,704185.3656720882,-1.1985600677675301e8,-9421.597817980315,1.185889683297049e6,-2.0308612748852825e8,1.9985491147291223e6,-3.44265895993412e8,-5.838392643396505e8,0.4919529034587055,0.7429163136875482,1.0044220599032792,33806.511937816846,1524.195940720092,-0.5189793740446308,-0.21149649126305778,0.005224738732244884,3.3339644232111603,3.8481692537610304,-0.5189523829948842,0.5577220902934499,0.5605999110109773,0.5612971459325948,0.5577264991707476,2.509564262889613e-10,0.5085987244683549,0.5316076474603737,0.10634920399261291,0.1063492039425622,0.0163334389021057,102.26905196527677,102.26905201387792,2327.357468469704,2.5202877966426517e-8,0.2981207586358616,-0.06221988775203495,1.0,10.0,0.0,0.0,-0.0002782869229358098,-0.5645856516185788,-0.00027108064220172565,0.7871199466332561,0.5667724659810266,-10.26739389191743,-28.71195296261033,-2.0119313312281086,-1.6482206813928384,-0.04690097328180623,3.3305710411243714,-292.99671033352155,38661.38345808709,-6.801615739102308e6,1.4957083926971111e9,3.6636051099879516,-338.1938552865749,44625.21161805744,-7.850819316197313e6,1.7264289760476203e9,-584.2348597384268,77263.49670106739,-1.3592804390419602e7,2.9891090307161427e9,133758.47142806364,-2.3534395213701006e7,5.175290240362324e9,-4.0746904085904144e7,8.960404566857063e9,1.5513878196233429e10
2.6971002827405175,-2.9198457788915566,0.015087637764111893,2.6563126667847055,2.648065507246972,5.299648162071378e-5,2.6887351759966154,7.155956810705347,2.5297629663586187,6.687041476422226,4.675741724529547,8.698269943863366,5.254233234602289e-10,0.0033894864954003034,1457.1591426174605,104.55967784912015,42.187691010764155,-3044.79772831797,368034.96011970256,-6.152348928477524e7,2398.2343188736404,45.20320728652811,-3368.971498316046,412364.4748115715,-6.939912199771155e7,72.86213742003042,-5600.455994369911,693604.1743882203,-1.1748058574952865e8,-9322.973195343537,1.1675382707488053e6,-1.9896538339886215e8,1.9667123188690594e6,-3.371167065105852e8,-5.714348708274198e8,0.4961005744288164,0.7454634450246647,1.0043376689705437,32021.637710365456,1431.7224859341,-0.5109219665612783,-0.20831114914134477,0.005094535275051176,3.318498669084498,3.8280452838268637,-0.5108993926983153,0.5500163220940043,0.5526507569683493,0.5531526326506427,0.5497231747769573,2.201814227339406e-10,0.5017024921806059,0.5242284833540855,0.1035554533552836,0.10355545331179256,0.01576751002051218,104.55967784912015,104.55967789345294,2398.2343188736404,2.2974198577900263e-8,0.2894027040848354,-0.059720761475642765,1.0,10.0,0.0,0.0,-4.338995524688508e-5,-0.5521693435274919,-0.00025262554340518524,0.769071776237527,0.5486855648234596,-10.136983423978766,-28.126121501295454,-1.9744319267820298,-1.619254110857351,-0.0469264651573952,3.315100973676518,-290.27351472487004,38123.14126384136,-6.675595408686196e6,1.4611379059205604e9,3.646091642919324,-334.8514783796067,43977.791761368724,-7.7007803897025585e6,1.6855237477915103e9,-578.1402679500619,76097.31531782958,-1.3325105849915285e7,2.916552500051474e9,131661.67185340656,-2.3057196077349648e7,5.046666897462977e9,-3.989697809666539e7,8.732516973944447e9,1.5110335052385275e10
2.741914030258001,-2.9033667777124323,0.014478200256351475,2.6362460211278957,2.6282674732688847,4.9612625398999276e-5,2.6677079082114736,7.046231064757059,2.5118504075231654,6.590520756767619,4.6649299417666175,8.675608685479299,4.808981708566632e-10,0.0033152109345605937,1364.2054810761456,106.89800636281682,42.02070952516575,-3016.8781705500446,362885.55060408695,-6.037430669302893e7,2471.2349510247236,45.011372093546285,-3336.8036725247325,406418.3178700064,-6.807114464514695e7,72.53229196045348,-5544.780396875843,683300.4125139139,-1.1517835702679801e8,-9226.529819105042,1.1496770131350725e6,-1.949736621971116e8,1.935741604485535e6,-3.301949447505915e8,-5.594313295647552e8,0.500261639243862,0.7480073614979087,1.0042545240129823,30321.353765712807,1344.415889102222,-0.5030077557490074,-0.20518478314510918,0.004967292741145952,3.303274318422413,3.808248598458163,-0.5029889079051634,0.5424235431020837,0.5448307093526067,0.5451541109957145,0.5418593075262916,1.9307757525867581e-10,0.49491994959458646,0.51697215165602,0.10084325015358445,0.1008432501158116,0.015222296813540388,106.89800636281682,106.89800640323217,2471.2349510247236,2.0930199725511423e-8,0.28096607605170854,-0.057328962160257985,1.0,10.0,0.0,0.0,0.0001784479310779621,-0.5400590333459803,-0.00023537660773859242,0.7514875074567422,0.5312301899498181,-10.00916074009362,-27.5556388539499,-1.9378016290421782,-1.590920301802782,-0.0469526693989027,3.2998726887966585,-287.60542249910293,37598.24585258033,-6.553271565301901e6,1.42773749040693e9,3.6288618823776373,-331.5787963929076,43346.815434416414,-7.555231370581303e6,1.6460269569166667e9,-572.1761521334199,74961.45201663728,-1.3065576376035891e7,2.84653663769364e9,129620.62555543368,-2.2594840435907982e7,4.922622547210033e9,-3.9073989062872976e7,8.512874953810625e9,1.4721627881473347e10
2.787975691665979,-2.88670723148252,0.013892482492138024,2.6164194811408867,2.6086987969042896,4.6431526452066006e-5,2.646946303928871,6.938678597623693,2.494137075238402,6.495761927475229,4.654260647746835,8.653255275607675,4.3984210350068657e-10,0.00324136803249872,1276.259349216503,109.28610481443857,41.85652717175221,-2989.529070099191,357864.3907737483,-5.9258933054107726e7,2546.4589840464296,44.82280548683156,-3305.3080868579355,400623.144161305,-6.678289538419636e7,72.20819036029502,-5490.294996710544,673263.3461869439,-1.1294615198100087e8,-9132.194873911247,1.1322869274400051e6,-1.9110535584912053e8,1.905603362664582e6,-3.234906803196712e8,-5.478110488921882e8,0.5044378824296676,0.7505492392955044,1.0041725766292648,28701.416865301555,1261.9761079554394,-0.49523124234013,-0.2021148724159582,0.004842919196822645,3.2882834693076486,3.7887693529861197,-0.4952155334256819,0.5349395272444016,0.5371345660144553,0.5372952253005806,0.5341289392351131,1.6920927159756174e-10,0.48824619716129186,0.5098334575697168,0.09820884580249835,0.09820884576971001,0.014696768380885305,109.28610481443857,109.2861048512591,2546.4589840464296,1.9055844363070203e-8,0.2727977527160893,-0.05503864625465808,1.0,10.0,0.0,0.0,0.0003879267603087741,-0.5282419165631965,-0.00021925116818768874,0.7343477073476748,0.5143763783069191,-9.883819164918318,-26.999825383511272,-1.9020035097260781,-1.5631929122620434,-0.04697954446293351,3.2848782692159877,-284.9904619469986,37086.172186815245,-6.434484663998674e6,1.3954519926886346e9,3.6119077228662637,-328.3733688984826,42731.63867987939,-7.413978062028095e6,1.6078718844169376e9,-566.3380271616609,73854.72218517543,-1.2813861538896263e7,2.7789404301025925e9,127633.15526370882,-2.214668168799633e7,4.802937794538115e9,-3.827675794344404e7,8.301080927395658e9,1.4347036540187328e10
2.8353480160976248,-2.869858318781529,0.013329483468935787,2.5968209039916874,2.5893479404583877,4.34405879051893e-5,2.626437258199862,6.833203516812962,2.476612679505105,6.402688477410715,4.643729717924455,8.631201895067996,4.019948696632406e-10,0.003167961470684341,1193.0787170887313,111.72609965611062,41.695077850022535,-2962.7322480172725,352966.7519883653,-5.81759704883979e7,2624.0106479775623,44.63742848310806,-3274.463489094698,394973.39122870687,-6.5532726337989226e7,71.88969597924753,-5436.962396498653,663483.1454878608,-1.1078105481214537e8,-9039.90240880966,1.1153506192550294e6,-1.8735530212360144e8,1.8762667792355244e6,-3.169947693584976e8,-5.365578255913586e8,0.5086310195941448,0.7530901899133606,1.0040917821104482,27157.882498013194,1184.1252623474943,-0.48758732231175217,-0.19909908358302714,0.0047213283691694505,3.27351904690982,3.769598788452944,-0.4875742540176029,0.5275603654562316,0.5295575129964541,0.5295700970627865,0.5265265573569804,1.4819407673635647e-10,0.4816767025932671,0.5028075946083311,0.0956487704272458,0.09564877039880185,0.01418997075417309,111.72609965611062,111.72609968963303,2624.0106479775623,1.733741619380081e-8,0.2648855679951666,-0.05284441473404752,1.0,10.0,0.0,0.0,0.0005856963346575926,-0.5167061136034448,-0.00020417328484089388,0.7176343241506338,0.49809629784654463,-9.76086047290499,-26.458052395132857,-1.8670033579372745,-1.5360475594067529,-0.04700705168094161,3.270110625294075,-282.42683918126085,36586.43869386104,-6.319087805298213e6,1.3642305651940084e9,3.5952220162408715,-325.23297674411515,42131.67073200964,-7.276841619509259e6,1.5709970129123392e9,-560.6218161209702,72776.03874519985,-1.2569634850430999e7,2.713652285810345e9,125697.26226171118,-2.171212406041865e7,4.687410305129576e9,-3.750419810738673e7,8.09676819723342e9,1.3985896764998129e10
2.8840966952053897,-2.852811258410291,0.012788269359145683,2.5774390045064175,2.570204179096587,4.062816167898126e-5,2.6061685879393113,6.7297168428628105,2.4592676506801654,6.311229405874564,4.633333521492188,8.60944176232206,3.6711715419186394e-10,0.0030949967320632607,1114.4357094490722,114.22018464278987,41.53630513150765,-2936.471311868539,348188.30510205514,-5.71241314500152e7,2703.9992039778244,44.45517267386954,-3244.2506874997334,389463.9628895919,-6.431911906344716e7,71.57668992390724,-5384.748776623317,653950.797997729,-1.0868037765326901e8,-8949.592700484713,1.0988521293212988e6,-1.837187404580731e8,1.8477035623308313e6,-3.1069877629125905e8,-5.2565670613151157e8,0.5128427086732634,0.7556312686513972,1.004012099034474,25687.07370278949,1110.605350543848,-0.4800712444453573,-0.19613525058264883,0.004602439077790229,3.258974734229656,3.7507291382688486,-0.4800603941971634,0.5202824305588784,0.522095082149328,0.5219732733674822,0.5190470466972293,1.2969577170436944e-10,0.47520726078017206,0.4958901022656242,0.09315980339577061,0.09315980337111236,0.013701018822920474,114.22018464278987,114.22018467328725,2703.9992039778244,1.5762380249417147e-8,0.25721821217459073,-0.05074126682647884,1.0,10.0,0.0,0.0,0.0007723613086253103,-0.5054405722766069,-0.0001900730427249496,0.7013305432609233,0.4823640312718682,-9.640194016316025,-25.929736807621023,-1.8327693946653767,-1.5094616124724776,-0.04703515495071889,3.255563425696892,-279.9129219844981,36098.603128828996,-6.206945497339698e6,1.3340262367190635e9,3.578798492301536,-322.1556016419326,41546.3689068629,-7.14365703948421e6,1.5353455059142902e9,-555.02381215992,71724.40270411149,-1.2332594999747436e7,2.650569089097913e9,123811.10895815998,-2.1290617555793867e7,4.575853086779443e9,-3.675530610973038e7,7.899597828091688e9,1.3637594513701256e10
2.9342906052819524,-2.8355572831405382,0.012267966834394883,2.558263274009138,2.5512575240581006,3.798345504633162e-5,2.5861289449462848,6.628135852263997,2.442093070930604,6.221318699013357,4.623068892518299,8.587969070082707,3.349885241755817e-10,0.0030224809805699426,1040.1152573360691,116.77062751937564,41.38016178016312,-2910.731529767499,343525.08812315174,-5.610222911921287e7,2786.539337751736,44.27597957939833,-3214.652399025732,384090.1907645678,-6.3140673164252356e7,71.2690698487315,-5333.623621370645,644658.0401731579,-1.066416403275038e8,-8861.211760445296,1.0827768111518698e6,-1.801912759748992e8,1.819887724223849e6,-3.045949098642872e8,-5.150938729855414e8,0.5170745573248711,0.7581734805204211,1.0039334889614375,24285.554869220603,1041.1763089825422,-0.4726785779119695,-0.19322135889555694,0.004486174808938658,3.2446449228292567,3.732153560334677,-0.4726695877300668,0.5131023511069555,0.5147431187785166,0.5144996866274276,0.5116856519442593,1.1341841531398235e-10,0.4688339628208573,0.4890768333776596,0.09073894919867569,0.09073894917731533,0.013229089609357893,116.77062751937564,116.7706275470994,2786.539337751736,1.4319262669710597e-8,0.24978515007253713,-0.048724561033045774,1.0,10.0,0.0,0.0,0.0009484854949552406,-0.4944349897095224,-0.00017688594966908458,0.6854206716566038,0.467155396959255,-9.521736042152684,-25.414336840739725,-1.7992720453153437,-1.4834140287844182,-0.04706382045226363,3.2412310480675908,-277.44722758238913,35622.259317961136,-6.097932655402763e6,1.3047955588257334e9,3.562631701561677,-319.1394105696906,40975.23455869647,-7.014271933963536e6,1.5008647782196136e9,-549.5406491097522,70698.89564226562,-1.2102463604607414e7,2.5895954177042456e9,121973.00496921479,-2.08816538318763e7,4.468093065963328e9,-3.60291541487596e7,7.709256058782507e9,1.3301561262542725e10
2.9860020707200214,-2.8180876128351584,0.011767757101499358,2.539283905727105,2.5324986519387123,3.549644820840274e-5,2.566307736006549,6.528383482238521,2.4250806109934007,6.132894853908011,4.61293310457895,8.566778928312885,3.054056224038595e-10,0.002950422941403439,969.9139052777808,119.37977732228693,41.22660934741106,-2885.499719575168,338973.4775449689,-5.510916887441292e7,2871.7515924701397,44.09980007585681,-3185.6531145757854,378847.800064803,-6.1996096169730395e7,70.96674887254028,-5283.559474087151,635597.2961523869,-1.0466255233475462e8,-8774.710891846338,1.0671112216566904e6,-1.7676884742920527e8,1.792795385973193e6,-2.986759661264028e8,-5.048565432142723e8,0.5213281302021872,0.7607177858744166,1.003855916151766,22950.108486839403,975.614297984646,-0.46540518240656004,-0.19035553117712875,0.00437246331508314,3.230524669276687,3.71386607595178,-0.4653977493856037,0.5060169871232728,0.5074977519077676,0.5071446178978358,0.5044379434520915,9.910124254471661e-11,0.46255316767557136,0.4823639242362158,0.08838341582497665,0.08838341580648816,0.012773416277739789,119.37977732228693,119.3797773474686,2871.7515924701397,1.2997545216098017e-8,0.24257654774418547,-0.04678998054126553,1.0,10.0,0.0,0.0,0.0011145956841355832,-0.48367974169825456,-0.00016455240610221085,0.6698900332613749,0.45244778836725735,-9.405409073155159,-24.91134813519227,-1.7664837339300954,-1.4578852050208926,-0.047093016404133436,3.227108535414108,-275.028411770481,35157.03425916484,-5.991933711877296e6,1.2764982917985919e9,3.546716963947871,-316.18274181582734,40417.809470808,-6.888545439116889e6,1.4675061141795568e9,-544.1692750773403,69698.67299367479,-1.1878983207019564e7,2.530642847443211e9,120181.39464975479,-2.0484762525490742e7,4.3639698221600895e9,-3.532488333309813e7,7.525452000300091e9,1.2977269822967592e10
3.039307160166418,-2.800393423824948,0.011286870494155029,2.520491722990277,2.5139188363676306,3.3157821098766766e-5,2.546695046128467,6.4303877747354115,2.408222468914518,6.04590043109062,4.602923847106965,8.54586730976398,2.781805709159104e-10,0.002878832770507309,903.6387462292449,122.05007281386631,41.07561781442803,-2860.764148167724,334530.1623001825,-5.414394057823338e7,2959.7628604847973,43.9265938619723,-3157.2389753448806,373732.8784108443,-6.088419436850709e7,70.66965455187038,-5234.531710804138,626761.6218370678,-1.0274099652123502e8,-8690.046277366037,1.0518430209834562e6,-1.7344769812774965e8,1.7664045982203058e6,-2.9293527666191524e8,-4.949328763496105e8,0.5256049568527013,0.7632651062271555,1.0037793472928254,21677.71429157945,913.7101752822709,-0.45824717945214677,-0.18753601368002315,0.004261236221804017,3.2166096547226264,3.695861512056926,-0.45824104762020157,0.4990234064277258,0.5003553657508037,0.49990366221578575,0.49729978478189396,8.651426751972188e-11,0.45636147516205877,0.47574776610088226,0.08609059497887193,0.0860905949628832,0.012333282719880063,122.05007281386631,122.05007283671918,2959.7628604847973,1.1787572294644772e-8,0.23558320563662025,-0.04493350219361165,1.0,10.0,0.0,0.0,0.0012711850602917987,-0.47316581701421634,-0.0001530172354589116,0.6547248716859356,0.43822002761885637,-9.2911413276891,-24.420300178099907,-1.7343786916582475,-1.4328568380826914,-0.04712271285984415,3.21319155563102,-272.6552589061803,34702.58547364877,-5.888841808771445e6,1.2490971213832357e9,3.531050320428172,-313.2840920587198,39873.67255138255,-6.766347224220828e6,1.4352243232950506e9,-538.9069278838222,68722.95788375218,-1.166191545192701e7,2.473629324720539e9,118434.84564313585,-2.009950791074312e7,4.263334445694124e9,-3.464169755927496e7,7.347915558651953e9,1.266423056707256e10
3.094285985641609,-2.782465825214808,0.01082458185235263,2.501878121242064,2.4955098930166435,3.095888966574733e-5,2.52728157639809,6.334081414611328,2.3915113206959306,5.960281685007837,4.59303920955865,8.52523101064054,2.531395732516667e-10,0.0028077219577393965,841.1065106133291,124.78405050063257,40.927165373591805,-2836.51445528322,330192.12282719545,-5.320561218513895e7,3050.7068854386744,43.756329068367336,-3129.397676751213,368741.8505261979,-5.9803865176873684e7,70.37772808656779,-5186.518360573049,618144.6591252999,-1.0087501542566131e8,-8607.178646519831,1.0369608899380466e6,-1.7022435152167407e8,1.7406951924918278e6,-2.873666649940446e8,-4.8531189657516396e8,0.5299065376490032,0.7658163287188776,1.0037037512795615,20465.53130460533,855.2681718409948,-0.45120092912011545,-0.18476116509385213,0.004152428710775284,3.2028961559969638,3.6781354574958787,-0.451195882473863,0.49211886575654645,0.4933125766022711,0.4927727001302598,0.4902673061400321,7.545449103185944e-11,0.4502557038992453,0.46922498197004076,0.08385804531834147,0.08385804530452744,0.01190801891595859,124.78405050063257,124.78405052135315,3050.7068854386744,1.068046952255187e-8,0.2287965017148633,-0.04315136970569045,1.0,10.0,0.0,0.0,0.0014187161653275407,-0.46288476253069477,-0.00014222927432100104,0.6399122688077012,0.4244522403555787,-9.178866243675436,-23.940753297868127,-1.7029327974571342,-1.4083118097389877,-0.04715288152150582,3.199476372544387,-270.32667415466415,34258.59886374181,-5.788558127322215e6,1.2225574196461248e9,3.515628496902559,-310.44210616265445,39342.437137434456,-6.647556665043601e6,1.4039774486682668e9,-533.7511153819185,67771.03606346349,-1.1451039561811391e7,2.4184786340438223e9,116732.03940772684,-1.972548608988044e7,4.1660485663157835e9,-3.397885834821203e7,7.176395664594204e9,1.2361988204752436e10
3.1428067499763714,-2.7669067353521184,0.010442616902737047,2.4860596032208866,2.4798609593499554,2.9179120021775653e-5,2.5107933876107027,6.252829778519724,2.3772992433179096,5.887950853684901,4.584664687590787,8.507760039431984,2.3329186363032587e-10,0.002747160994734633,790.354073890361,127.18014550588597,40.801930728712684,-2816.1088335709624,326555.5063355334,-5.242208759534302e7,3131.099899248651,43.612710751360055,-3105.981396619554,364559.95746699104,-5.89022242021276e7,70.13158355024234,-5146.156632580619,610928.3494501318,-9.931846070395052e7,-8537.552862323659,1.0245041742529944e6,-1.675368806714648e8,1.719186807918356e6,-2.827261803577716e8,-4.7729852137213033e8,0.533614428350885,0.7680068464471611,1.0036397069102188,19472.40690655101,807.7911427698633,-0.44524763346286583,-0.1824171076497615,0.004061044198822623,3.19129971762114,3.6631605566674703,-0.4452433709768389,0.48626960434075633,0.4873527624279639,0.486745061971623,0.4843208257564917,6.705371771561164e-11,0.4450883073018161,0.4637059380564012,0.0819906634574649,0.08199066344528752,0.011554865128246614,127.18014550588597,127.18014552492349,3131.099899248651,9.807193489725608e-9,0.22313764557103494,-0.04168033190254902,1.0,10.0,0.0,0.0,0.0015382918231780659,-0.4542517429047606,-0.00013354106209653683,0.6274871311766765,0.41300319160655674,-9.08416953031893,-23.53855446998424,-1.6764866262692248,-1.3876457329313432,-0.04717909584502239,3.187878704270364,-268.3654710689402,33886.147358833856,-5.704766370398158e6,1.2004703321893806e9,3.5026026474065546,-308.05029337263727,38897.09152579066,-6.548363564208416e6,1.3779885038390095e9,-529.4149373407834,66973.54194774758,-1.1275061591343038e7,2.37263544469223e9,115306.38493024853,-1.9413551743282646e7,4.0852288170398617e9,-3.342638385139565e7,7.033989796651804e9,1.2111194765493317e10
3.2011215783569966,-2.74852176379431,0.010013078863504889,2.4677565769434358,2.461749298174209,2.721852562268864e-5,2.4917271163860297,6.159496415445296,2.3608431144769413,5.80475566308032,4.575007742701647,8.48762923999285,2.1188889013931515e-10,0.0026769751344560572,734.3164117436977,130.03948661520963,40.658163470577094,-2792.7384508567598,322405.89306598814,-5.153148790028729e7,3227.8708851391143,43.44785163864399,-3079.176295083201,359790.5975770121,-5.787788920204592e7,69.84914248105547,-5099.977358799647,602702.5404710502,-9.75509939802842e7,-8457.932683592022,1.0103121973891675e6,-1.6448681480595306e8,1.6946948779042861e6,-2.774622808337834e8,-4.682132315965411e8,0.5379658814907107,0.7705675668654794,1.0035658418692612,18365.055064603166,755.3002898999142,-0.43840000041468585,-0.1797212060146116,0.003956569264665928,3.1779525347134587,3.6459424918960663,-0.4383965083063012,0.4795237259662366,0.48048667437665077,0.47980832000016294,0.477475161124686,5.83703545840508e-11,0.439134333946215,0.4573483138750311,0.07986407932445566,0.07986407931395456,0.011155579718301329,130.03948661520963,130.03948663243966,3227.8708851391143,8.869963825211806e-9,0.21671359219550235,-0.04002711952514293,1.0,10.0,0.0,0.0,0.0016701336644085922,-0.4443824466186602,-0.00012401725739997642,0.6132975813490096,0.40004091463849434,-8.975434673754876,-23.079294909572454,-1.646205935298784,-1.3639565577503263,-0.04721007132269915,3.174530324767272,-266.1171384580792,33460.84683506187,-5.609460906136803e6,1.175446959905823e9,3.487629028009942,-305.3104171587373,38388.89852604328,-6.435611738862242e6,1.348562312021312e9,-524.4512183466502,66064.10901766943,-1.107515380305782e7,2.320760139960928e9,113681.6726558576,-1.905941802614088e7,3.993828859519985e9,-3.279955035535236e7,6.873036039064196e9,1.1827901600933092e10
3.2526363985687623,-2.7325571383714164,0.009658247222332939,2.4521932741257406,2.4463447159578,2.5632123628997398e-5,2.4755246413107486,6.080707589427684,2.3468402364606407,5.73443387450746,4.566826914525599,8.470589549227576,1.9494504128248097e-10,0.002617228185907569,688.889204967145,132.54718066243154,40.53694082934049,-2773.075716802899,318927.24950482557,-5.0787739757480256e7,3313.48361285943,43.308847676668734,-3056.6350322979843,355794.486867072,-5.702289687632644e7,69.61108565654999,-5061.1637119770685,595813.9485111411,-9.607648154731683e7,-8391.046770302477,998433.4991676162,-1.6194359652701977e8,1.674205764500606e6,-2.730753625825979e8,-4.6064544921582025e8,0.5417186640664082,0.7727674378148014,1.0035032418957797,17458.12663538911,712.6752258344934,-0.4326122913819137,-0.17744273130100463,0.003868813497426126,3.1666665599064125,3.631398974714208,-0.4326093538467464,0.4738069774463786,0.4746740187132898,0.47394192995530615,0.4716838930640976,5.178272693122007e-11,0.4340930073719105,0.45196654386387514,0.0780844194479402,0.07808441943869912,0.010823841474226362,132.54718066243154,132.5471806782365,3313.48361285943,8.131511718301668e-9,0.2113545798589852,-0.03866183584275158,1.0,10.0,0.0,0.0,0.001776852320581244,-0.4360915560715308,-0.0001163490242202762,0.6013899345470908,0.3892568786750217,-8.883690063313885,-22.69392875153388,-1.620727857872534,-1.3440023586942869,-0.04723694021893085,3.163243519509792,-264.2234949610581,33104.037425514514,-5.529815148943816e6,1.1546166679154763e9,3.4749847650064387,-303.00459782084374,37962.84020314388,-6.341446496244933e6,1.3240818644428694e9,-520.2768641615182,65302.17389709455,-1.090830504315246e7,2.277629655860447e9,112321.36075929634,-1.8764031658489935e7,3.9178818844101505e9,-3.227702333544161e7,6.739373812772492e9,1.1592781979668068e10
3.3056294841100176,-2.7163960860819727,0.009315340009174305,2.4367407950840163,2.4310462776170194,2.412810215102729e-5,2.4594464991816585,6.003001444695466,2.332927948826252,5.664996171734946,4.558734891711917,8.45374834647172,1.792079033055762e-10,0.0025578723668754125,645.7646369140673,135.10931527154102,40.417575874762726,-2753.749861921579,315519.39030440396,-5.0061651569457896e7,3401.6668185506924,43.171968664886585,-3034.490179102342,351881.5703851986,-5.618860333358703e7,69.37674534666134,-5023.050754082302,589072.0175900155,-9.463835031492165e7,-8325.39991630705,986813.309010143,-1.5946430585093358e8,1.654172198994247e6,-2.6880074305507e8,-4.5327487863564e8,0.545493598867547,0.7749724194906257,1.003441283795437,16588.653717587087,672.1321283982859,-0.4268980543183327,-0.1751932069030872,0.0037826781487763743,3.155522078289547,3.61705253992872,-0.42689558815235723,0.46814918719494425,0.4689265645149606,0.4681466612592807,0.4659611564600466,4.589967260631681e-11,0.4291073112219453,0.4466454177344044,0.07634328282155062,0.0763432828134253,0.010501449020946308,135.10931527154102,135.1093152860273,3401.6668185506924,7.448620164549175e-9,0.20612699365077206,-0.03734236822228192,1.0,10.0,0.0,0.0,0.0018780112144482254,-0.427951722638245,-0.00010911179935616511,0.5897106273721517,0.37876365922273536,-8.793256639669757,-22.315980632081175,-1.595677228729978,-1.3243630134423774,-0.04726408752387691,3.152098379320853,-262.36031485226033,32754.219568462635,-5.452008071745208e6,1.1343397033969793e9,3.462515517038185,-300.7375685077802,37545.400789732405,-6.24950996489285e6,1.3002651639723258e9,-516.175526471148,64556.12369648428,-1.0745500879013829e7,2.235692030265088e9,110990.22661442262,-1.847597249587272e7,3.844076221478214e9,-3.176774853019409e7,6.609551344382479e9,1.1364540729471453e10
3.3694101697209917,-2.6972853002039963,0.008929878535526573,2.418847494425458,2.4133270369191546,2.2472185103905837e-5,2.4408398855590767,5.913670386163112,2.316806742710007,5.585069088927437,4.549406328203157,8.434351414603567,1.622703240423768e-10,0.002489132279164894,598.2390963038089,138.1698949040355,40.2806781640276,-2731.62499164184,311631.4659824247,-4.923634092344339e7,3507.9419432354593,43.01496589599704,-3009.150599020741,347419.7702172917,-5.524079097668192e7,69.10804347138094,-4979.461785179574,581388.385057731,-9.300538206549181e7,-8250.360084691336,973576.964650767,-1.5665057314279908e8,1.6313642724097539e6,-2.639519960141637e8,-4.449186482841545e8,0.5499268858478165,0.7775520063418548,1.0033697912608033,15619.771457929024,627.3399088520407,-0.42032198358857364,-0.1726043187526125,0.0036841916721567104,3.142698053580596,3.6005630832277857,-0.42031997780715635,0.46162122434361164,0.4623014795856503,0.46147282058561506,0.4593688152551073,3.983086697306854e-11,0.4233589734590284,0.440511958225871,0.07435910638992015,0.07435910638293533,0.010136714739850235,138.1698949040355,138.1698949171082,3507.9419432354593,6.7170495786274884e-9,0.2001887859375871,-0.0358585577498539,1.0,10.0,0.0,0.0,0.0019892968284395294,-0.4186407879480292,-0.00010118237459932124,0.5763651024619386,0.3668764694339022,-8.689368720334624,-21.8841426954518,-1.5669765870646915,-1.3018376667395968,-0.04729609236116483,3.139273793026115,-260.22460555594864,32354.766077972847,-5.363500124519565e6,1.1113620561439037e9,3.4481889392205582,-298.14109210474044,37069.07019858406,-6.144997486190846e6,1.2732929236708536e9,-511.48172547534625,63705.41294938471,-1.056054545361888e7,2.1882268532629104e9,109473.3745525388,-1.8148926322259437e7,3.760592918027635e9,-3.1189906119491614e7,6.46279356988338e9,1.1106677640402153e10
3.425833987846863,-2.6806780632540215,0.00861160521168491,2.403621271296759,2.3982453731869686,2.1133160052015636e-5,2.4250161379925963,5.838203161863879,2.3030788305926837,5.517461396941549,4.54150667850612,8.417941425569223,1.4888911280705318e-10,0.00243066055700299,559.7891499467939,140.8568087383421,40.16537830349062,-2713.0199872172707,308373.1259016056,-4.854719407233958e7,3602.076518458428,42.88270524155843,-2987.8527563296548,343682.4373724659,-5.444976356715278e7,68.8817571675914,-4942.844016874731,574955.7247574595,-9.164324087984301e7,-8187.3540478749,962501.442625924,-1.5430470862569618e8,1.6122897244926742e6,-2.5991158192759746e8,-4.379590586065482e8,0.5537528960795275,0.7797697191188373,1.003309175019674,14826.7994515531,590.9959446229592,-0.41476106147552616,-0.1704149080124032,0.0036014574387518766,3.131858014652062,3.5866413878601398,-0.41475938508384586,0.45608681714815374,0.456689911540911,0.45582511744045867,0.4537884163365269,3.523668624719887e-11,0.4184887445033283,0.4353168504628011,0.0726975434315659,0.07269754342543655,0.009833504897190454,140.8568087383421,140.85680875030246,3602.076518458428,6.141760148001425e-9,0.19523213149655694,-0.03463245083141545,1.0,10.0,0.0,0.0,0.0020791528702222223,-0.4108146269033448,-9.480150763645364e-5,0.5651596183605013,0.3569813193025701,-8.601676933545583,-21.521574618060654,-1.5428137888171594,-1.2828534178384934,-0.047323794896360544,3.1284334409446037,-258.4262029793084,32019.67513380252,-5.289534141979803e6,1.0922323275893466e9,3.4360984347880246,-295.95654835769716,36669.777858510446,-6.057714042764651e6,1.2508514551138563e9,-507.53565437605926,62992.79123827012,-1.040618013806565e7,2.1487589925021763e9,108203.60737388194,-1.787614463937051e7,3.6912175418163404e9,-3.0708243090537414e7,6.340909514468685e9,1.0892646164559805e10
3.4839539420253693,-2.6638551663802184,0.008304176724209888,2.388493472754947,2.383258040831364,1.986450456860861e-5,2.4093033115237703,5.763723212822858,2.289430845064918,5.450661439910356,4.533696255947849,8.40173183728374,1.3648580404068055e-10,0.002372614852763355,523.3587292866209,143.60465094576023,40.051983287001576,-2694.744913089804,305182.2831210912,-4.787455189454722e7,3699.1471498068245,42.75259150900542,-2966.9418572935424,340024.28231422754,-5.367804953080905e7,68.65920155488256,-4906.908136034237,568662.3796356639,-9.031499060022862e7,-8125.550501931051,951671.0194855165,-1.5201829857322517e8,1.5936462920839356e6,-2.5597543750791445e8,-4.311822792059696e8,0.5576038972385953,0.7819940545294953,1.0032491570923203,14067.113879548082,556.4555910355774,-0.40926835776186565,-0.16825211549342362,0.0035202448960633967,3.1211581483692648,3.5729154126751173,-0.40926695970427296,0.45060747572819776,0.45113873811560934,0.45024270751011625,0.44827106167113095,3.114254106404541e-11,0.41366962171725663,0.43017758495281855,0.07107102620411562,0.0710710261987422,0.009538688385891851,143.60465094576023,143.6046509566933,3699.1471498068245,5.610768096444475e-9,0.19039454938386083,-0.03344689333289008,1.0,10.0,0.0,0.0,0.002164113393230849,-0.40312734657537846,-8.8782892119964e-5,0.5541637653309572,0.3473483481454953,-8.515208619491968,-21.165807434763174,-1.519044263347885,-1.2641598632053923,-0.047351732607599215,3.1177334084186263,-256.6572477693211,31691.211602594703,-5.217281686131569e6,1.0736103489473522e9,3.4241832060866826,-293.80948997692576,36278.64697894563,-5.972504830493989e6,1.229018167642358e9,-503.66012377990114,62295.19325206976,-1.0255573766180038e7,2.1103824858911777e9,106961.40004325623,-1.7610162658298403e7,3.6237982576942883e9,-3.0238859511014134e7,6.222527599284027e9,1.068487830492929e10
3.5438464145063553,-2.6468103103889487,0.008007279143266622,2.37346053900463,2.368361646403094,1.8662824403332017e-5,2.3936975548896524,5.690203334642772,2.2758597079754326,5.384647418695735,4.525975636069974,8.385724053508746,1.249970092843024e-10,0.002315007143191075,488.86487174234236,146.4156590017989,39.940517884586114,-2676.7989192253644,302058.14704957546,-4.721810957483501e7,3799.282299236233,42.62463995348481,-2946.4163251732666,336444.3111143288,-5.292527963647553e7,68.44039296886386,-4871.650443510096,562506.4882187193,-8.901996160747777e7,-8064.9414633206825,941082.2289614882,-1.4979013072318473e8,1.5754275523308595e6,-2.521413716620376e8,-4.2458435578883487e8,0.5614807848660011,0.7842254741398701,1.003189725112647,13339.51072739877,523.6394159202266,-0.40384236511772875,-0.16611527562309425,0.0034405252272094265,3.110598654090012,3.5593854180834206,-0.4038412017844638,0.44518208937214515,0.4456465873961297,0.4447239299197614,0.4428151863086834,2.749674001465116e-11,0.4089003119565601,0.4250927901139877,0.06947856063497083,0.06947856063026485,0.009251993125613131,146.4156590017989,146.4156590117838,3799.282299236233,5.12099133820976e-9,0.18567250359169207,-0.03230038876290255,1.0,10.0,0.0,0.0,0.0022443685413008857,-0.39557545519827064,-8.310729327089778e-5,0.5433721697890143,0.3379693480906599,-8.429939628373512,-20.81666598043516,-1.4956582849945765,-1.2457501313458308,-0.047379892781140825,3.107173886820038,-254.91752887252017,31369.283702489727,-5.146709299696444e6,1.0554836362733576e9,3.4124439775007263,-291.6996311074729,35895.5601696551,-5.889328209033655e6,1.2077777755322452e9,-499.85456836230395,61612.39449865779,-1.01086487736127e7,2.0730693026874032e9,105746.32503672935,-1.735083621147527e7,3.558283740725821e9,-2.9781487992244564e7,6.107553983711269e9,1.0483202727372875e10
3.6055918561410008,-2.6295370717059647,0.007720609928778867,2.358519060248091,2.3535529383686544,1.7524895565027404e-5,2.378195178913588,5.6176175654603355,2.2623624615418705,5.319398513110946,4.518345616174253,8.369919859333436,1.1436312932102871e-10,0.0022578498137780355,456.2274261870991,149.29217230242165,39.83101189941622,-2659.1818130959464,299000.0438552251,-4.657758981024963e7,3902.617456610313,42.49886982173479,-2926.2752569999084,332941.657369974,-5.219111563854073e7,68.22535321064963,-4837.068278816432,556486.3987171847,-8.775753677877793e7,-8005.520553867191,930731.950862513,-1.476190820088525e8,1.5576276557914661e6,-2.4840734527940652e8,-4.181615937585202e8,0.5653844569605632,0.7864644337421229,1.0031308673018875,12642.834041778733,492.47161479495844,-0.39848164059888413,-0.1640037529127676,0.003362270625087283,3.1001800360104204,3.5460519890145363,-0.39848067480583854,0.4398095973812685,0.4402121493045236,0.4392671999832816,0.43741929648903366,2.4252743424631824e-11,0.4041795791330471,0.4200611554908656,0.06791919684268927,0.06791919683857216,0.008973159235071033,149.29217230242165,149.29217231153206,3902.617456610313,4.66954883533492e-9,0.18106261388330913,-0.03119151161637243,1.0,10.0,0.0,0.0,0.002320100043505592,-0.38815561147279626,-7.775653032903807e-5,0.5327796860437282,0.3288364687918835,-8.3458473539465,-20.473983518178024,-1.4726465862318463,-1.2276176740378553,-0.04740826309766949,3.0967553722665917,-253.2068879294714,31053.810480338376,-5.077786287555218e6,1.0378405585045896e9,3.400881777395329,-289.6267449436837,35520.412475368736,-5.808145758484523e6,1.1871159966970477e9,-496.118521705682,60944.191967058076,-9.965333241380349e6,2.0367931865946126e9,104557.99203260583,-1.7098031050391935e7,3.4946258080768385e9,-2.933587861242084e7,5.995900399156951e9,1.028745799244154e10
3.6692750614168372,-2.6120288938225653,0.007443877152821828,2.3436657668421073,2.338828797767582,1.644765369748574e-5,2.362792645922298,5.545941107864614,2.2489362594052085,5.254894818540604,4.510807223503394,8.354321422037081,1.0452811729548709e-10,0.0022011556326897853,425.36891603680743,152.23663943480636,39.723500394249236,-2641.8940745694413,296007.4166630399,-4.595274237031266e7,4009.2956464244103,42.375304376849876,-2906.5184278269026,329515.58112654794,-5.147524957396313e7,68.01410944215525,-4803.160007561092,550600.6650751664,-8.652714995163485e7,-7947.282948239984,920617.400896666,-1.4550411537822878e8,1.5402413034667452e6,-2.4477146487146065e8,-4.119105458035849e8,0.5693158153688822,0.788711384220745,1.003072572430926,11975.972963160782,462.87979125703265,-0.3931848016208086,-0.16191694006139631,0.003285454233095669,3.089903112089071,3.5329160330425537,-0.39318400172097373,0.4344889858392782,0.43483417166533717,0.4338710043867716,0.43208196514441133,2.136865468983532e-11,0.3995062403308519,0.4150814277428273,0.06639202628089858,0.06639202627730056,0.008701938246813973,152.23663943480636,152.23663944311082,4009.2956464244103,4.25374702448392e-9,0.17656164612118194,-0.030118902864389167,1.0,10.0,0.0,0.0,0.0023914817179266487,-0.3808646152031564,-7.271340829389078e-5,0.5223813822879064,0.3199421957467303,-8.262910656484845,-20.137601227255626,-1.4500003318340116,-1.209756246592713,-0.04743683160300764,3.0864786745189283,-251.52521990087627,30744.72175640269,-5.010484661227613e6,1.0206703098933079e9,3.3894979375616257,-287.5906634404882,35153.111183079294,-5.728922192657806e6,1.1670195156850247e9,-492.4516141319124,60290.40357530347,-9.825560706986576e6,2.001529582763137e9,103396.04658576578,-1.6851622452355374e7,3.4327792772097335e9,-2.890179812235397e7,5.887483876900553e9,1.0097492038102203e10
3.72388899879501,-2.5972544534406423,0.0072206531348948805,2.33135312070083,2.3266211190316293,1.559420346764114e-5,2.3500310193763156,5.486888218894544,2.2378000478660174,5.201697243021752,4.504596130518061,8.341481731233573,9.690439656450153e-11,0.0021542737445263706,400.9582755341228,154.74411796637008,39.635460159857324,-2627.7400530518767,293563.2573121791,-4.54438461981315e7,4100.8565845607645,42.2740369124676,-2890.34823442405,326718.5682129673,-5.089247063196076e7,67.84099595525541,-4775.417424434208,545797.61797923,-8.552592720325202e7,-7899.653091138213,912366.8986327533,-1.4378379345778146e8,1.5260651246091612e6,-2.4181526855118924e8,-4.068301869421947e8,0.5726137501352304,0.7905902691378187,1.0030244156609316,11442.259243792721,439.3738057383673,-0.38881861329602696,-0.1601963854839797,0.0032225204636944986,3.0814480635999475,3.522121129874669,-0.3888179309235823,0.43009407357722645,0.4303947883089502,0.4294193717702254,0.42767793590299324,1.921285505737544e-11,0.3956471768443729,0.41097043935591354,0.06514334780341433,0.06514334780020128,0.008481564364304315,154.74411796637008,154.7441179740518,4100.8565845607645,3.9326490895387496e-9,0.17289180646523955,-0.02925183015194876,1.0,10.0,0.0,0.0,0.0024477638920531366,-0.37488499437816636,-6.873404506612155e-5,0.5138610440646645,0.3127073691922566,-8.194665203739493,-19.86198591513677,-1.431401524923961,-1.195074455922416,-0.047460781690149084,3.0780239021807083,-250.14592398747607,30491.981745481302,-4.955620195552543e6,1.0067157208499892e9,3.380148824375908,-285.9219632570521,34852.962106076666,-5.664375601167966e6,1.1506953170444145e9,-489.4484719399002,59756.473628101725,-9.711745790598083e6,1.9729001175178256e9,102447.68436186516,-1.6651084630063888e7,3.3825936142768574e9,-2.8548714009204302e7,5.799553190603029e9,9.943497915270523e9
3.791360575192922,-2.5792980599395223,0.006961411501372947,2.316653446326237,2.312044332559945,1.4620753913489779e-5,2.3348028168732697,5.41681804916321,2.2244970453789485,5.138510915586924,4.497229196716438,8.326267427431908,8.839933857254268e-11,0.0020984630299119927,373.1683254381107,157.81991922076384,39.531714858332556,-2611.059723917693,290689.6173444455,-4.484717067647076e7,4214.062305984417,42.15458735194888,-2871.297553708015,323431.38281129894,-5.020944982261206e7,67.63679955998936,-4742.74376841202,540155.1224070666,-8.43529711512679e7,-7843.5773244546635,902678.3708677145,-1.4176922628870243e8,1.5094249252418415e6,-2.3835486725367996e8,-4.0088577332115364e8,0.5765982248358604,0.7928530262145879,1.002967125401831,10827.314198425114,412.49377240444534,-0.3836354955741239,-0.15815338457398948,0.003148274017049091,3.071434129685043,3.5093506387414934,-0.38363493296117546,0.42486608936007164,0.42511725023307023,0.4241304477951462,0.42244446335866503,1.6893391345562325e-11,0.39105781963517783,0.4060827967220494,0.06367296606973166,0.06367296606692961,0.008223690202792339,157.81991922076384,157.819919227753,4214.062305984417,3.5757657003369824e-9,0.16858258126380543,-0.028242388524378007,1.0,10.0,0.0,0.0,0.0025115978721171883,-0.3678223450761013,-6.421329781009477e-5,0.5038065924978024,0.3042320643968484,-8.113796791306722,-19.536766029217524,-1.4094036593146178,-1.1776946428443595,-0.04748968358325453,3.068010397488302,-248.5172822274172,30194.451689580572,-4.891227292644912e6,9.90386921647598e8,3.3690964510340176,-283.95311681097445,34499.84545745145,-5.5886618555853255e6,1.1316037282291155e9,-485.90767486119756,59128.70629128513,-9.578313691157501e6,1.9394344271865022e9,101333.31050400318,-1.6416109505590241e7,3.3239601302462034e9,-2.8135216717836224e7,5.696872468591993e9,9.763760800702923e9
3.8610363834593806,-2.561087364865043,0.006711330928653697,2.302033387113209,2.297543932905845,1.3700094016613919e-5,2.3196651839100326,5.347592691872121,2.2112575647879433,5.076017918852809,4.489958146029391,8.311267120826441,8.055179872654445e-11,0.0020431535279163823,346.9512941480964,160.97127453332325,39.43009445249445,-2594.7139733428,287880.52406205004,-4.426560420042872e7,4331.062135339421,42.037430596820414,-2852.6342495897293,320219.3667214267,-4.954401530821435e7,67.43650448895168,-4710.744896246009,534643.9837594137,-8.321071633535713e7,-7788.679207681136,893219.4386477324,-1.3980824842810357e8,1.4931860721496856e6,-2.3498799183406705e8,-3.9510455545776635e8,0.5806129709377104,0.7951250305064578,1.0029103689935572,10239.2596100413,387.00141468484355,-0.3785126456763171,-0.15613351242782703,0.0030753944266700313,3.0615660233409754,3.496781943205579,-0.37851218299346767,0.41968734498516,0.419892911903084,0.4188981238730573,0.41726583639446013,1.4836527783337254e-11,0.38651276585855043,0.40124379163549634,0.062232406444492794,0.06223240644205211,0.007972780977792143,160.97127453332325,160.9712745396756,4331.062135339421,3.2478040847256405e-9,0.16437383537273786,-0.027265691260428958,1.0,10.0,0.0,0.0,0.0025715354301487914,-0.36088017372597514,-5.995629855691814e-5,0.49393340596342394,0.29597573460590726,-8.034031469448731,-19.2174354966029,-1.3877483682824558,-1.1605696707035085,-0.0475187515350667,3.058142818879265,-246.91761634928804,29903.166371645555,-4.8283909380267635e6,9.745046480622594e8,3.358227867306846,-282.02092018043294,34154.37836975369,-5.514823542458722e6,1.1130447156171129e9,-482.4354811465138,58514.94755210528,-9.44826468292397e6,1.9069204113607068e9,100244.50535718106,-1.6187226529289166e7,3.2670253061305933e9,-2.773267211227793e7,5.597220504465654e9,9.589418651412693e9
3.920858455765033,-2.5457123817838103,0.006509742608395877,2.289908794443055,2.2855166811839265,1.2971369505778122e-5,2.3071174813181523,5.290535111016955,2.200271390717532,5.024457850612009,4.483973627299124,8.298932959887777,7.448240319685391e-11,0.0019974552506027026,326.25598478098175,163.65723906521498,39.34707562458526,-2581.3504419810347,285588.84948600555,-4.379240004321551e7,4431.587927556191,41.941579471956445,-2837.379177015713,317599.92238644505,-4.900277890579356e7,67.27260577474117,-4684.596218803574,530151.2170288236,-8.228201407182132e7,-7743.830810097359,885511.2407469312,-1.3821450808942953e8,1.4799578303862712e6,-2.3225270428574738e8,-3.904096572146642e8,0.5839823853025181,0.7970257475993358,1.0028634729933652,9769.060951778205,366.7736838678129,-0.3742887882242565,-0.15446758225612509,0.003015688463953372,3.0534555345463374,3.486463714287641,-0.3742883959071883,0.4154087180222488,0.41557916951183843,0.4145801677963003,0.41299133875437044,1.3302823066383661e-11,0.38275833488542743,0.3972476715473328,0.06105416270980366,0.06105416270763031,0.007768858003310798,163.65723906521498,163.6572390710763,4431.587927556191,2.995089300722751e-9,0.1609413151938045,-0.02647596622738225,1.0,10.0,0.0,0.0,0.0026186135381568807,-0.35518508893479983,-5.660018353035905e-5,0.48584116738223027,0.2892581094726487,-7.968391346992076,-18.955729771622366,-1.3699586529571586,-1.1464897478662726,-0.047543093884652665,3.0500328386760494,-245.60677491189625,29665.178313680208,-4.777203410971455e6,9.616048621487479e8,3.3493129042021907,-280.4387942021554,33872.29878477678,-5.454707017413397e6,1.0979785674330552e9,-479.5943791634635,58014.10647277601,-9.342440919322746e6,1.8805389502923493e9,99356.53479605509,-1.6001078507215083e7,3.2208520826698594e9,-2.740545791336086e7,5.516444015257914e9,9.44816777593255e9
3.994850692805272,-2.5270168004238918,0.006275794556541934,2.275427485904124,2.271149435524141,1.2140989712655369e-5,2.2921380901663393,5.22280485226753,2.1871419613767977,4.963192611000641,4.47688381192731,8.284334756014587,6.772713085493029e-11,0.0019431012343227078,302.7469013685527,166.95486967049163,39.24950654947584,-2565.6272078597567,282897.9470604218,-4.323817082951708e7,4556.011976966784,41.82873071275499,-2819.4330497715555,314525.1589317089,-4.836910049442245e7,67.07958841657809,-4653.8410077586095,524879.2896375372,-8.119509198076198e7,-7691.09438002464,876469.38170769,-1.3634993827471846e8,1.4644463447283509e6,-2.2905378996924406e8,-3.849210283329551e8,0.5880550436361306,0.7993158424399014,1.0028076711900888,9227.833590023169,343.66867451550326,-0.3692733936704791,-0.15248879423024714,0.0029452538332833613,3.0438606353086524,3.474270768368947,-0.36927307261165837,0.4103180424674264,0.41044964344089985,0.4094483351052196,0.40791016789989765,1.1656852257864142e-11,0.37829191154764963,0.39249510016587086,0.05966629298634902,0.05966629298446032,0.007530176236214306,166.95486967049163,166.95486967580814,4556.011976966784,2.7148405050131184e-9,0.15690971948573484,-0.025556376024681134,1.0,10.0,0.0,0.0,0.002671786351093685,-0.34845677662552543,-5.279100290772105e-5,0.47628945628619246,0.28138680236906644,-7.890607359203796,-18.646856611166847,-1.3489125159357802,-1.1298185562426002,-0.04757243842837026,3.040438624366934,-244.0605674091681,29385.277156923894,-4.717176410151489e6,9.465214972658479e8,3.338787985137178,-278.5739891713631,33540.74452922898,-5.384247466012021e6,1.0803709814376917e9,-476.24798736962475,57425.77106323846,-9.218476307935867e6,1.8497225767936568e9,98314.03887648188,-1.5783133924498405e7,3.166943113105396e9,-2.7022547433315217e7,5.422179808298746e9,9.283409708707127e9
4.05842753487307,-2.5112274135186192,0.006087304027994814,2.2634147856651614,2.2592295774731888,1.1484170608497096e-5,2.279718216165405,5.166965517793656,2.1762441560587407,4.912633305335154,4.471053716916662,8.272341547705466,6.251085642131192e-11,0.0018982193169185914,284.21671780094147,169.7671532836529,39.16995849639954,-2552.788617953098,280704.8857257837,-4.278759408802367e7,4662.993717170468,41.73653239586079,-2804.7805401148908,312019.99223013275,-4.785411045181876e7,66.92182941441142,-4628.733774998272,520585.3014325018,-8.031205808392519e7,-7648.050755210037,869107.1240088125,-1.3483566108031598e8,1.4518203754392383e6,-2.2645676534383732e8,-3.8046668997028273e8,0.591474035081773,0.801232246032704,1.002761558298748,8795.37519726719,325.34972825687333,-0.3651375130673167,-0.1508564212766934,0.0028875535553078346,3.035981580471396,3.464269272418159,-0.3651372419728432,0.4061116696359658,0.40621350886228863,0.40521243515441513,0.40371528978100313,1.0431667571727551e-11,0.37460166483980734,0.38856959580528133,0.05853093300009171,0.05853093299841322,0.007336163295295387,169.7671532836529,169.76715328855,4662.993717170468,2.499224214145534e-9,0.1536211794601527,-0.024812736739472506,1.0,10.0,0.0,0.0,0.002713422453696012,-0.3429362815509107,-4.9789888781609935e-5,0.4684595065345868,0.2749815463203521,-7.826597987736819,-18.39369099349545,-1.3316207450582778,-1.116109882764833,-0.04759699662922416,3.032560196052657,-242.79455083819118,29156.758779763717,-4.668310199683872e6,9.342779896323929e8,3.3301634956462336,-277.0482244770256,33270.21760142883,-5.326918972223438e6,1.0660855336390523e9,-473.51187083843314,56946.005918822164,-9.117666718976105e6,1.8247326420626369e9,97464.40031143925,-1.5605989245730357e7,3.123247572961426e9,-2.6711475112634473e7,5.3458106257077e9,9.14999127288818e9
4.137125197319532,-2.4920218555787583,0.005868669309632831,2.249063420392485,2.2449870663787905,1.0736258773139612e-5,2.2648875364506833,5.100665233550523,2.163216868660729,4.852543125658134,4.464153791930829,8.258160152054279,5.671467680628878e-11,0.0018448694421665556,263.19927952539064,173.22194423500568,39.07667995661168,-2537.704121099901,278132.68109985534,-4.2260378321293846e7,4795.506509517407,41.62814920010088,-2787.564629486517,309082.4583692806,-4.725171452336848e7,66.73627721572255,-4599.235962512114,515551.55100935133,-7.927948212204872e7,-7597.485996444694,860478.917054334,-1.3306551290035897e8,1.4370276548246585e6,-2.2342190758674166e8,-3.7526311079582906e8,0.5956077836235859,0.8035418966093417,1.0027066819528885,8297.94717805567,304.4422501137135,-0.360225874232137,-0.14891711746633712,0.0028194886747826666,3.0266695862948456,3.4524612415775033,-0.3602256535178247,0.40110638629699735,0.40117549288526094,0.4001771244298722,0.3987278230837648,9.119159171965268e-12,0.37021070849387494,0.38390012959900244,0.05719333882261449,0.05719333882115941,0.007109050456893386,173.22194423500568,173.22194423943813,4795.506509517407,2.260496051877681e-9,0.14975814662575318,-0.023946717500774362,1.0,10.0,0.0,0.0,0.002760290373941855,-0.33641328099268825,-4.6385953301414036e-5,0.4592160498491945,0.2674752747361253,-7.75074820470739,-18.09486541542721,-1.311161027687994,-1.0998762429312277,-0.047626582989334074,3.023249012122334,-241.30256908619862,28888.2198306559,-4.611049358174209e6,9.199719954268916e8,3.319992533369209,-275.25139494013587,32952.496752078136,-5.259776663066052e6,1.0494015576483862e9,-470.29178073816763,56382.86016543063,-8.999659441543832e6,1.7955605705350509e9,96467.63920935887,-1.539872688339797e7,3.072263037049148e9,-2.6347691600362845e7,5.256742707865476e9,8.99445802605309e9
4.204798344173172,-2.475796669354556,0.005692611449397217,2.2371555118573387,2.2331678114011115,1.014511125296613e-5,2.2525878075744696,5.045991894020149,2.152401008216586,4.802942217901372,4.458486181207458,8.246521159660801,5.224664562702638e-11,0.001800844985374363,246.65921386062658,176.17006988745052,39.00082205948147,-2525.4063070194056,276039.01355244796,-4.1832232758238316e7,4909.529259360233,41.53974606555454,-2773.527591346856,306691.9039293053,-4.676265327790073e7,66.58482623013253,-4575.184194475831,511455.99854678084,-7.8441415511178e7,-7556.258445615168,853460.5006138787,-1.3162923343494652e8,1.4249978608226655e6,-2.2096018976281324e8,-3.7104351576793015e8,0.5990790302378275,0.8054752063730504,1.0026613288250474,7900.784676276075,287.8799065608596,-0.3561749922765072,-0.14731701728828323,0.00276373308668603,3.019031162958565,3.4427849308449057,-0.35617480672949337,0.39697011736915994,0.3970143143283925,0.39602009642357827,0.3946095533918951,8.144013864862608e-12,0.3665820960365875,0.3800425630362787,0.05609892053019259,0.056098920528902176,0.00692441814848859,176.17006988745052,176.17006989152586,4909.529259360233,2.0771279913115732e-9,0.14660668402007576,-0.023246331058415743,1.0,10.0,0.0,0.0,0.0027968537387673756,-0.33106049785068004,-4.370603508511443e-5,0.4516377444306724,0.26136631938347304,-7.688333051168519,-17.849912092697814,-1.294349060147293,-1.0865258197495185,-0.047651328637100324,3.0156113057786564,-240.08218981752538,28669.18433566668,-4.564475585654641e6,9.08368784537327e8,3.3116678760030114,-273.78264151817916,32693.488703932526,-5.20519261698826e6,1.0358758203649155e9,-467.6612880852232,55924.025872719634,-8.903770583926976e6,1.7719213799991746e9,95655.92930064454,-1.523039223089369e7,3.030966820297158e9,-2.605237121960269e7,5.184631639460277e9,8.868590141511677e9
4.27445651193089,-2.459366042833416,0.005521993765605299,2.225293010330699,2.2213921553224236,9.581894034519702e-6,2.2403402819387255,4.9918323084333975,2.1416203537562595,4.753763725853834,4.452895588470653,8.235048102911344,4.808714414251286e-11,0.0017572241315720004,230.9686287901032,179.183356718735,38.92672580298357,-2513.3608825269957,273990.98821580736,-4.141425973755934e7,5026.964328429288,41.45312112270736,-2759.775735593808,304353.7555030097,-4.628531563731555e7,66.43630454641384,-4551.618207297755,507450.81556982157,-7.762362283591554e7,-7515.861590330525,846598.0809768052,-1.3022802461381088e8,1.4132375836960117e6,-2.185591534388885e8,-3.669289369026238e8,0.6025749320854864,0.8074166039647738,1.0026163138087008,7518.8979023158145,272.0687694310111,-0.352161815077092,-0.14573118684961922,0.0027088421435219317,3.0115058093252056,3.433259662059135,-0.35216165941762423,0.39286504402739103,0.39288638113739777,0.3918979297241746,0.39052516929617376,7.266098636373133e-12,0.3629806993106429,0.3762150405220022,0.055022505450945565,0.05502250544980234,0.006743884558334413,179.183356718735,179.18335672247875,5026.964328429288,1.9069706324580083e-9,0.14351537632269368,-0.022564726218860947,1.0,10.0,0.0,0.0,0.002831226279836112,-0.32578179857279965,-4.1161786149226996e-5,0.44417049412690024,0.2553870335361528,-7.626631865755268,-17.608590181406257,-1.2777496053792001,-1.0733342063498696,-0.04767615038400329,3.0080867006229637,-238.88292316733543,28454.481521610236,-4.518938263967733e6,8.970524150331969e8,3.303483019494428,-272.34010831308024,32439.72337623117,-5.151845866539955e6,1.0226896558955324e9,-465.0791346865958,55474.68450421117,-8.810094253273275e6,1.7488846468180041e9,94861.36568718907,-1.5066008896287862e7,2.990738553492978e9,-2.5764098805255637e7,5.114412154514983e9,8.746070116362457e9
4.34618203529398,-2.4427252387614766,0.0053566883077239705,2.213474579236946,2.2096588184181956,9.045470268361801e-6,2.2281435133667538,4.938176787969665,2.1308736634577623,4.7049997367978085,4.44738425541777,8.2237443219836,4.4217824722692554e-11,0.0017140156366378726,216.0943517707523,182.26408296701499,38.85445019051765,-2501.5726780939262,271989.0019716054,-4.100646586478964e7,5147.954069052781,41.36831050977241,-2746.3130444336666,302068.3081955661,-4.581968426803695e7,66.2907539261051,-4528.542435940783,503536.25012528215,-7.682603305343837e7,-7476.299298690218,839891.6627133072,-1.2886169590741986e8,1.4017461433996153e6,-2.1621835749249208e8,-3.629184270173593e8,0.6060960630991173,0.8093663419309545,1.0025716325972567,7151.82517371022,256.9806960198229,-0.3481857848160623,-0.14415938753424898,0.0026548041661296176,3.004096179737804,3.4238876613382168,-0.34818565450711053,0.38879076596896023,0.38879120026300357,0.387810034194984,0.38647411205859433,6.476379142581438e-12,0.35940603721736886,0.3724170605647945,0.05396373022849871,0.05396373022748691,0.006567350827658381,182.26408296701499,182.2640829704511,5147.954069052781,1.7491887600984162e-9,0.14048293602788128,-0.02190137972043606,1.0,10.0,0.0,0.0,0.0028634766284403395,-0.32057589636480965,-3.874713150919806e-5,0.4368123042771602,0.24953441950946775,-7.565638602904532,-17.370839353780525,-1.2613593689861498,-1.0602990015824107,-0.04770104266791601,3.000677844657216,-237.70505196572626,28244.134609979956,-4.474435941777298e6,8.860207998147905e8,3.295440359517545,-270.92403253433076,32191.214158904222,-5.099732158100462e6,1.0098400544312932e9,-462.5455806779888,55034.83593181052,-8.718618617052827e6,1.7264441212217255e9,94083.90777924881,-1.490554865281062e7,2.9515656205975943e9,-2.548281208335632e7,5.046059307220743e9,8.626849399023565e9
4.420061435789387,-2.425869409935275,0.005196569744846713,2.201698917083577,2.1979665540110584,8.53474579762505e-6,2.21599609376323,4.885015949755967,2.120159715637757,4.656642565305109,4.441954629188639,8.212613336892003,4.062127298555824e-11,0.0016712283083872108,202.00409320933016,185.4146394601026,38.78405912484916,-2490.0470762673795,270033.5335098799,-4.060887371307989e7,5272.6485760494625,41.28535244976285,-2733.143943067611,299835.93295438535,-4.53657577588424e7,66.14821819988171,-4505.961785828913,499712.6523005528,-7.604859868841025e7,-7437.575799440179,833341.3809651076,-1.2753009121619034e8,1.3905230133690038e6,-2.1393741026449886e8,-3.590111084318283e8,0.6096430051006332,0.811324673716079,1.00252728102356,6799.1171041427315,242.58848150612215,-0.34424635939415327,-0.14260138807993283,0.002601607729335476,2.996805196070334,3.4146712972185487,-0.34424625054409574,0.38474689471923046,0.38472829358975896,0.383755838303499,0.3824558403214944,5.766606524003168e-12,0.3558576405083821,0.36864813549282,0.052922241938152675,0.05292224193725814,0.00639472102132417,185.4146394601026,185.4146394632535,5272.6485760494625,1.6029935002286883e-9,0.1375081144371617,-0.021255785684670937,1.0,10.0,0.0,0.0,0.0028936712398488795,-0.3154415416975177,-3.6456251418576447e-5,0.42956123717281336,0.243805570154659,-7.505347625585981,-17.136601295598293,-1.2451751876912514,-1.047417881393663,-0.04772600001505352,2.993387653157846,-236.54889926511805,28038.173855726178,-4.430968680953778e6,8.752722482269521e8,3.2875424294365985,-269.53468517162526,31947.98115497049,-5.048848783144711e6,9.973244291319163e8,-460.06092353428966,54604.489326447365,-8.629334186563015e6,1.7045942293172202e9,93323.52724486998,-1.4748986787986804e7,2.9134364840052085e9,-2.5208453973654576e7,4.979549870170853e9,8.510882172669701e9
4.496185657982666,-2.408793599654041,0.005041515282853908,2.1899647590416156,2.1863141501137617,8.048667487604085e-6,2.2038966546643635,4.832340718286775,2.1094773094121475,4.60868475460099,4.436609377916142,8.201658845328485,3.728096601080757e-11,0.0016288710067423277,188.66643148381326,188.63753674655325,38.71562176742527,-2478.790051299411,268125.1486358302,-4.022152269500164e7,5401.206183145739,41.2042872533185,-2720.2733210842152,297657.0802951127,-4.492355129214562e7,66.00874327122908,-4483.881632663958,495980.4768880028,-7.529129645806904e7,-7399.695624618885,826947.50007958,-1.2623308909139328e8,1.3795678087124105e6,-2.1171596856038743e8,-3.55206169024099e8,0.6132163472699531,0.8132918533248502,1.0024832550655922,6460.336218942185,228.86582599195876,-0.34034301282089,-0.14105696468499263,0.0025492416655143943,2.989636067579702,3.405613078452311,-0.3403429220980019,0.3807330541970221,0.38069719838854194,0.3797347894237673,0.37846983045480936,5.129252823381425e-12,0.35233505191329384,0.3649077917147407,0.05189769785143197,0.05189769785064197,0.006225902036206331,188.63753674655325,188.63753674943996,5401.206183145739,1.4676399956490526e-9,0.1345897008081422,-0.020627455014785502,1.0,10.0,0.0,0.0,0.0029218744720333665,-0.310377522110016,-3.428357036498939e-5,0.42241541162514634,0.23819766662846398,-7.445753695237595,-16.90581965122713,-1.2291940307426403,-1.0346885979179627,-0.04775101702890245,2.9862193285024237,-235.4148311218423,27836.63697910427,-4.388538133690111e6,8.64805481336793e8,3.2797918980023675,-268.17237232182185,31710.051466307268,-4.999194635053745e6,9.851406276111681e8,-457.6254972368724,54183.66329863346,-8.542233861564212e6,1.6833300826895556e9,92580.20766359207,-1.4596302091286253e7,2.876340683965605e9,-2.494097241871105e7,4.914862304586e9,8.398125255540806e9
4.57465034713538,-2.391492736476997,0.004891404531008314,2.178270874565329,2.174700427136365,7.586221463708636e-6,2.1918438647026206,4.780142309054515,2.09882526166155,4.561119061555281,4.431351405716499,8.190884714683792,3.4181231287495945e-11,0.001586952628673235,176.0507939060607,191.9354139695191,38.6492129039355,-2467.808208514409,266264.5054489564,-3.9844469899675354e7,5533.794041266212,41.12515727736298,-2707.7065503840577,295532.28356797434,-4.449309723218045e7,65.87237707850235,-4462.307811436604,492340.2847650162,-7.455412768507627e7,-7362.663526199641,820710.4092559827,-1.2497060248017608e8,1.3688802680348065e6,-2.095537356557588e8,-3.5150285629079604e8,0.6168166868050732,0.8152681356415921,1.0024395508371395,6135.056469137941,215.78729822795466,-0.3364752342691024,-0.13952590059028414,0.0024976950498671693,2.9825923099651845,3.396715647067925,-0.3364751588265354,0.3767488799058522,0.37669746639382645,0.37574635277403196,0.37451557554848186,4.557451317686538e-12,0.34883782504916805,0.36119556869728886,0.05088976485501652,0.05088976485431961,0.006060803454675928,191.9354139695191,191.93541397216126,5533.794041266212,1.3424251514834264e-9,0.13172652053507172,-0.020015914602737314,1.0,10.0,0.0,0.0,0.0029481486714543572,-0.3053826602929522,-3.2223745847979216e-5,0.41537300010716127,0.23270797431745394,-7.386851938201693,-16.678439884817735,-1.213412996025259,-1.022108974036251,-0.047776088387974716,2.9791763792019506,-234.30325923765974,27639.569570746902,-4.3471476137291975e6,8.546196457383444e8,3.272191562763508,-266.83743607302404,31477.4594174839,-4.95077025457308e6,9.732869408891077e8,-455.2396702118117,53772.38588030804,-8.457312947706942e6,1.6626474822377813e9,91853.94382005233,-1.4447476782147808e7,2.840268825739436e9,-2.4680320089026283e7,4.851976705521051e9,8.288537951686259e9
4.655556165038112,-2.3739616249211744,0.004746119347163151,2.1666160625745308,2.1631242331678373,7.146431362192801e-6,2.179836424567143,4.72841220183097,2.088202401666246,4.513938431977294,4.426183868079684,8.180294969557677,3.1307207196254665e-11,0.001545482083996159,164.12743671809034,195.3110493171916,38.58491333160677,-2457.1088257489114,264452.359785597,-3.9477790974963985e7,5670.58877456244,41.048006850121915,-2695.449501824559,293462.16216320667,-4.4074445714441754e7,65.7391695445196,-4441.24659766333,488792.7435981518,-7.383711863199791e7,-7326.484370840208,814630.6161299713,-1.2374257820716482e8,1.3584602302992528e6,-2.0745045864335984e8,-3.479004699467078e8,0.6204446303899407,0.8172537771838931,1.0023961645694877,5822.8627128997605,203.32829896699658,-0.33264252634653224,-0.1380079853534818,0.0024469571755656905,2.975677764941177,3.387981767814762,-0.3326424637565986,0.3727940173051304,0.37272866206521504,0.3717900095501397,0.37059258360460495,4.04494156772616e-12,0.3453655225941993,0.3575110171753927,0.04989811868327086,0.04989811868265678,0.005899337371390308,195.3110493171916,195.31104931960755,5670.58877456244,1.226685481348929e-9,0.12891743283163387,-0.019420706455223584,1.0,10.0,0.0,0.0,0.0029725542585852084,-0.30045581121537035,-3.0271657408719153e-5,0.4084322245587987,0.22733383784578076,-7.328637796828486,-16.454409091945486,-1.1978293032639589,-1.0096768952397936,-0.04780120884941608,2.972262639444345,-233.21464367295735,27447.02550848746,-4.306802169994817e6,8.44714327971529e8,3.2647443401323724,-265.5302551609292,31250.2467587672,-4.903577872970143e6,9.617621121192133e8,-452.90384236173844,53370.694413652935,-8.374569161571156e6,1.6425429200749216e9,91144.74074222706,-1.4302496402647268e7,2.805212560844994e9,-2.44264540039537e7,4.790874732616442e9,8.182081869703755e9
4.739009083292771,-2.3561949457336704,0.0046055437764030115,2.1549991533351665,2.1515844459062556,6.728356937498271e-6,2.1678730688726056,4.677142144223532,2.077607571724786,4.46713600324402,4.421110191890373,8.169893782651936,2.864480718600554e-11,0.001504468294687241,152.86743352265682,198.76736952922764,38.52281032290667,-2446.6999058049064,262689.5724300914,-3.912158135825943e7,5811.777112865158,40.97288221978044,-2683.50857028021,291447.42631916027,-4.3667665574957125e7,65.60917262699128,-4420.704696686048,485338.6306351276,-7.314032132462327e7,-7291.163038706125,808708.7428968466,-1.2254899714402707e8,1.3483076143980746e6,-2.054059267192254e8,-3.4439835574963856e8,0.6241007936401118,0.8192490357392865,1.002353092618172,5523.3504108061425,191.46503373394538,-0.3288444055955263,-0.13650301500784062,0.002397017558723036,2.9688966259867002,3.3794143205206213,-0.32884435379221927,0.3688681224670096,0.3687903631499569,0.3678652573614554,0.3667003780099476,3.586019202173895e-12,0.3419177164491008,0.3538536994866017,0.04892244374425473,0.04892244374371426,0.00574141832048252,198.76736952922764,198.76736953143458,5811.777112865158,1.1197951386213592e-9,0.12616133012749248,-0.01884138720692186,1.0,10.0,0.0,0.0,0.002995149793783388,-0.2955958621707229,-2.8422397425646676e-5,0.401591356316393,0.22207267939835612,-7.271107010381466,-16.23367593684641,-1.1824402965877452,-0.9973903085371245,-0.04782637323878561,2.9654822948116877,-232.14949652346792,27259.067543677204,-4.267508695668396e6,8.350895776619362e8,3.257453257624121,-264.251246421352,31028.463029125218,-4.8576214907364715e6,9.505653543698217e8,-450.61844294676183,52978.63565801592,-8.294002688368833e6,1.6230135954309053e9,90452.6130199006,-1.4161349786673246e7,2.7711645897830153e9,-2.417933526084457e7,4.731539573466476e9,8.078720790407421e9
4.807680137151002,-2.3418083376231227,0.0044963976564826895,2.145732149222867,2.142378093031017,6.408923010373184e-6,2.158333295718843,4.63645195338512,2.069151118409012,4.429961869637608,4.417121319768543,8.161711484337,2.6658263651198474e-11,0.0014719921230534575,144.3181203023869,201.5925872997152,38.47477252025195,-2438.5877771600176,261315.53053821682,-3.884422911121399e7,5928.023551488743,40.914273333445465,-2674.188075122045,289876.05335472757,-4.335084760766082e7,65.50752297899483,-4404.649848207206,482643.2019024891,-7.259748776165216e7,-7263.526813663712,804085.4336952993,-1.2161894013912597e8,1.340378045186389e6,-2.0381248121950987e8,-3.4166844502239007e8,0.6270464620079433,0.820852340957524,1.0023188589924439,5292.605904858366,182.3878559181186,-0.32583049547299126,-0.13530822598136438,0.002357633702627347,2.9635708257963107,3.372682194714387,-0.32583045102229985,0.3657480388208337,0.3656614123661955,0.3647478736773356,0.36360846891945614,3.253957387848542e-12,0.33917682662070087,0.35094716661321096,0.04815319627818526,0.048153196277697694,0.005617580998491643,201.5925872997152,201.59258730176654,5928.023551488743,1.0402566717128463e-9,0.12399387328220018,-0.01838908283131687,1.0,10.0,0.0,0.0,0.0030119611926515367,-0.2917553431126342,-2.7013858182872517e-5,0.3961894637258322,0.21794341219912056,-7.225571699207741,-16.05943013691357,-1.1702675591391252,-0.9876644503410452,-0.04784653294265627,2.9601571166340874,-231.31465569291936,27112.05135911558,-4.236837211300511e6,8.275921292922846e8,3.2517349103667605,-263.248628510762,30854.98333678364,-4.82175016727394e6,9.418439407951808e8,-448.8267370292465,52671.96162123994,-8.231118898599771e6,1.6078028835322306e9,89911.2203693942,-1.4051187350246025e7,2.744647944628355e9,-2.3986474573148906e7,4.685333193445507e9,7.998237266031086e9
4.896003145343291,-2.3236038177870997,0.0043640137728335705,2.134180611012171,2.1309010981727683,6.027677111932397e-6,2.1464462048332527,4.585989998083682,2.0586038562652518,4.3838234748678016,4.41222617461896,8.151660627108583,2.43436292639984e-11,0.0014318229614566974,134.18181249917504,205.20203442842845,38.41686580443059,-2428.724382405184,259644.12115170324,-3.850717283033279e7,6077.626007829459,40.84291739736159,-2662.8340276791114,287963.10894064524,-4.296567258632787e7,65.38344278207299,-4385.060888041803,479359.57407288783,-7.193728746401529e7,-7229.761379427958,798449.7214394977,-1.2048741612239301e8,1.3307067292804313e6,-2.018732826299505e8,-3.383452857356128e8,0.6307550025668184,0.8228655647045336,1.0022763439983473,5014.933154095276,171.53940525129033,-0.32209345523745264,-0.13382606196311503,0.002309105200237786,2.957041608943766,3.3644218974749034,-0.3220934186099358,0.3618734510249541,0.3617769990651746,0.3608787688088032,0.359770524056425,2.878716868773672e-12,0.3357720609238626,0.34733780088685395,0.04720550014445904,0.047205500144030854,0.0054658385628132715,205.20203442842845,205.20203443029885,6077.626007829459,9.478308813770113e-10,0.12133045306795202,-0.017837290547293688,1.0,10.0,0.0,0.0,0.003031440538969061,-0.2870131077767089,-2.533796602595681e-5,0.3895242218047519,0.2128793533053598,-7.169260998107885,-15.844507831302309,-1.155222684335265,-0.9756347522257824,-0.04787176357251667,2.953628653184912,-230.29322263082008,26932.537114752056,-4.199460964978306e6,8.184740939903976e8,3.24473281317213,-262.0215057394539,30643.12260898667,-4.778034591671884e6,9.312372921151898e8,-446.63327036983253,52297.38942521621,-8.154480066422167e6,1.589304230445385e9,89249.89131627606,-1.391692351911296e7,2.7123998229726515e9,-2.3751414434625298e7,4.629140567386868e9,7.900362127904081e9
4.9872012109836215,-2.3051481325789007,0.004236025598784595,2.1226638521349463,2.1194575107716314,5.665694151835e-6,2.1345998198440603,4.535966304876548,2.0480814273521113,4.3380449801347725,4.407436108749232,8.14181064811502,2.2205006893483332e-11,0.0013921354763329933,124.63208955221361,208.90125396202757,38.361438759639185,-2419.1781977698397,258025.10474477964,-3.818096966154626e7,6232.2050922473,40.77372595785436,-2651.816982787859,286108.06216449913,-4.259266913976283e7,65.26273003082238,-4366.0120797656755,476172.14618484554,-7.129758734673735e7,-7196.8662729586495,792974.2127926416,-1.1939045984493624e8,1.3213027751865685e6,-1.9999243700480762e8,-3.3512073405358106e8,0.634493539010828,0.8248891362172975,1.0022341337184395,4748.862320482504,161.22409651560974,-0.31838971663153315,-0.13235630350625938,0.002261346691276123,2.9506596412563506,3.3563365835246994,-0.31838968652695154,0.35802691943098564,0.3579219737526112,0.3570399288262375,0.355962106474491,2.5436689694052513e-12,0.3323906336998684,0.34375449811799086,0.046272933657636454,0.04627293365726089,0.005317415818695193,208.90125396202757,208.9012539637312,6232.2050922473,8.626864142893242e-10,0.11871708115930772,-0.01730021810925407,1.0,10.0,0.0,0.0,0.003049264498449479,-0.2823348163200104,-2.3752215342742524e-5,0.3829542909432109,0.20792143960594636,-7.113622916841603,-15.632746529712234,-1.1403657040919128,-0.9637450788661571,-0.04789702399021553,2.9472474035652327,-229.2970015178899,26757.837121900746,-4.1631667788772723e6,8.096394376242218e8,3.237895802337601,-260.82393377730546,30436.873739803777,-4.735576267775162e6,9.209591595803869e8,-444.49155726669807,51932.63036157981,-8.080032489130434e6,1.5713768378189816e9,88605.71928950163,-1.378647884621446e7,2.681145059607374e9,-2.352301067846579e7,4.574675248526378e9,7.805490455458407e9
5.0623164592599394,-2.290198828613715,0.004136726987297525,2.1134747701317305,2.1103260060974827,5.389427965980221e-6,2.12515124563448,4.496257961627927,2.039680602740979,4.3016771160453136,4.403682831816969,8.134078356891001,2.0613123609961824e-11,0.0013607382375612337,117.39719050891793,211.92768165623403,38.3189606119418,-2411.7772034496625,256768.50671666398,-3.792794383362176e7,6359.6071428687355,40.719966360557265,-2643.25174568345,284666.4468937799,-4.230312925867529e7,65.16862498382878,-4351.16735705772,473692.274906707,-7.080069151156299e7,-7171.179202116463,788709.8071854655,-1.1853785420595935e8,1.3139720639210567e6,-1.9852971960974008e8,-3.326117082748013e8,0.6375064045041438,0.8265156215588483,1.0022005827172773,4544.111731558291,153.3415808488162,-0.3154504094644465,-0.13118930633290127,0.0022236877362217305,2.9456639609606374,3.3499964493788887,-0.31545038377938195,0.3549696872370435,0.35485885904109976,0.3539903471060037,0.352936346584285,2.301879722564105e-12,0.329702025784581,0.3409063517963331,0.04553758088971094,0.04553758088937309,0.0052010158361669445,211.92768165623403,211.92768165781376,6359.6071428687355,7.99476803487238e-10,0.11666174977535532,-0.01688089369712254,1.0,10.0,0.0,0.0,0.0030623668552583107,-0.2786375484139437,-2.2545701928217077e-5,0.37776592092880257,0.20402997804238787,-7.0695943426991725,-15.465581999236402,-1.1286139237613002,-0.9543329016605426,-0.047917250453746354,2.942252265815588,-228.51867685796043,26621.61182890951,-4.1349205275080753e6,8.02777103958533e8,3.232547275755226,-259.88753521369176,30275.97016175784,-4.7025224561207555e6,9.129739537908049e8,-442.8157865205105,51647.94321974837,-8.022058694687979e6,1.5574462116577408e9,88102.76101303427,-1.3684873056085175e7,2.656854152580649e9,-2.3345061613035556e7,4.532338797100788e9,7.731735507165445e9
5.1590206608960045,-2.27127623834791,0.0040163788029180655,2.102017947874189,2.0989399894203333,5.060082868573322e-6,2.11337524755934,4.447004795560917,2.029200017516736,4.256530813466666,4.399093911182498,8.124601457595881,1.8762892289713564e-11,0.0013219400069048523,108.83844094670344,215.79772186791732,38.268297288737834,-2402.8311820574654,255247.26153496475,-3.762175730403477e7,6523.738947125436,40.65480357955708,-2632.8634025401807,282918.46804706176,-4.195242627031856e7,65.0541280944314,-4333.111327898799,470681.12518287974,-7.019830559050588e7,-7139.858916033256,783525.1708604594,-1.1750340973978074e8,1.3050490969070774e6,-1.9675372185841948e8,-3.2956321176429343e8,0.6413005902637794,0.8285584875341575,1.0021589128551132,4298.0041211167745,143.9334773095992,-0.31180552200590117,-0.12974142291752863,0.002177290817532163,2.939561969175789,3.3422341056130684,-0.3118055009945679,0.35117288553566056,0.35105578854217534,0.35020486755547237,0.3491800172735653,2.029385705342358e-12,0.3263615996419641,0.3373689581607736,0.04463152951246343,0.04463152951216779,0.005058375194514848,215.79772186791732,215.79772186935335,6523.738947125436,7.262000053610402e-10,0.11413597894355498,-0.01636933360136756,1.0,10.0,0.0,0.0,0.0030773413803305547,-0.27407184786216343,-2.1111788560934797e-5,0.3713636468932126,0.199257344508685,-7.015158026270321,-15.259393366520996,-1.114089697100637,-0.9426905888383826,-0.047942552096456315,2.9361509037940503,-227.56976933304824,26455.84396262103,-4.1006135950089423e6,7.944581077516626e8,3.2260157592962324,-258.74462299842776,30080.03641784683,-4.662357529949856e6,9.032904887741766e8,-440.7684981270277,51301.05973468172,-7.951582097997673e6,1.5405476358276827e9,87489.5720586833,-1.3561305578576587e7,2.627379553139579e9,-2.312857056919378e7,4.480954086793093e9,7.642195513185965e9
5.238721180472003,-2.2559455864083713,0.003923054546486408,2.0928754770410425,2.0898532544663335,4.808920898321814e-6,2.1039815357077156,4.407903734585147,2.020831196765281,4.220660851858982,4.395508272388441,8.117173566616769,1.738794708451845e-11,0.0012912655223882733,102.3639925815966,218.96585761048573,38.22979767926892,-2395.926806675442,254070.8733752047,-3.738503109120572e7,6659.109078838319,40.604336447140405,-2624.8133864592205,281564.13828484644,-4.1680962031175345e7,64.96507929823468,-4319.071689453441,468344.03932988574,-6.973151498970659e7,-7115.434595986867,779494.8306055212,-1.1670100560357578e8,1.2981028665377812e6,-1.953748160536729e8,-3.271942705833846e8,0.6443588433987618,0.8302007555740523,1.0021257901701188,4108.763123116457,136.75067668826833,-0.3089127493353863,-0.12859169885846503,0.002140708827528111,2.9347986579628325,3.3361564735742006,-0.3089127314776884,0.3481550518273469,0.34803376675035497,0.3471974179708842,0.34619539920959874,1.8330950099846196e-12,0.3237052803327095,0.33455703335314835,0.043917028339848965,0.04391702833958353,0.00494650406863174,218.96585761048573,218.9658576118152,6659.109078838319,6.718874189099835e-10,0.11214948689245972,-0.015969929452358842,1.0,10.0,0.0,0.0,0.0030882290564492104,-0.2704633984436954,-2.0021622784345088e-5,0.36630744972861173,0.19551122067868548,-6.972086280603187,-15.096627786264744,-1.1026014778412507,-0.9334739358807289,-0.04796280524843211,2.9313880509719468,-226.8303936636467,26326.918956151563,-4.073981037339743e6,7.880120314073434e8,3.2209159248170183,-257.85276714407706,29927.508317378957,-4.631157132439526e6,8.957835408445352e8,-439.16892195654486,51030.79401786436,-7.896802506126769e6,1.527441433829606e9,87011.45388989834,-1.3465206530647751e7,2.6045101000059605e9,-2.296011793808707e7,4.441068982699094e9,7.572668840613243e9
5.341394219332311,-2.236536296771438,0.0038100047916840257,2.081475281986606,2.0785216252002088,4.509741374024724e-6,2.0922723455033982,4.3593985629791066,2.010388771639049,4.176127306971969,4.391137952882358,8.108084544698908,1.5792554093607395e-11,0.001253384811764387,94.71651691526205,223.01970823274485,38.18433251301647,-2387.6239276012325,252652.63300851334,-3.7099623106760755e7,6833.631879331362,40.54337714251701,-2615.085414919205,279927.4959855607,-4.135318714833965e7,64.85701254286724,-4302.03582617458,465513.7491397287,-6.916712428560509e7,-7085.694436483382,774604.5419099429,-1.1572959827868436e8,1.2896598282409164e6,-1.9370352193456197e8,-3.243198807916421e8,0.6482108669346803,0.8322637875217509,1.0020846508225214,3881.4793047396874,128.1856349559354,-0.30532536320642145,-0.12716513077771274,0.002095642988160539,2.92899845672061,3.328727372649162,-0.3053253486699482,0.34440702863822525,0.3442814892185968,0.3434639275983034,0.3424898542675856,1.6122852808421687e-12,0.3204045804390994,0.33106429539102167,0.04303660008980769,0.043036600089575994,0.004809406194822706,223.01970823274485,223.0197082339509,6833.631879331362,6.090269783593728e-10,0.10970825241655964,-0.015482674630791955,1.0,10.0,0.0,0.0,0.0031005140692626065,-0.26600719118031124,-1.872698795490765e-5,0.3600680092412356,0.19091674317283305,-6.918840174219834,-14.895864745239326,-1.0884035826811655,-0.9220731131218471,-0.04798813247174402,2.925588356441277,-225.9316689703823,26170.490466974516,-4.0417252847069358e6,7.802190305198039e8,3.214700598407508,-256.76661871925023,29742.213578950592,-4.593335918410454e6,8.867019861008892e8,-437.2176842825332,50702.10106791394,-7.830344517488968e6,1.5115763282163148e9,86429.38038991383,-1.3348532295897909e7,2.576810452027183e9,-2.275545570853804e7,4.392733533517404e9,7.488368703665244e9
5.426068901723887,-2.22080809283416,0.0037223854769910156,2.0723768285499826,2.0694771639481155,4.281770892239653e-6,2.082930691052701,4.320887235018016,2.0020489950001554,4.140739986596056,4.387734957301264,8.100972768932058,1.4609042018471348e-11,0.0012234555052612751,88.94047766591149,226.34052170569876,38.15018381219643,-2381.2533689929937,251561.04402066156,-3.6879879853833586e7,6977.678174515493,40.496343402269765,-2607.5775568054705,278664.16845251486,-4.11003632626867e7,64.77320046582237,-4288.823450667961,463323.38122740993,-6.873105610660933e7,-7062.533767561657,770811.1100113722,-1.1497788391507903e8,1.2830967129448047e6,-1.9240833893883386e8,-3.2208936666970295e8,0.6513162869438485,0.8339225414527741,1.0020519487437596,3706.856195490982,121.6527238318485,-0.3024780696038803,-0.12603224350587067,0.0020601139411635114,2.92448631506322,3.322920350841657,-0.3024780572988314,0.34142785057844766,0.341299654145662,0.3404975421854756,0.33954536213542624,1.453527915090934e-12,0.3177795377095321,0.3282876054477207,0.04234225076206764,0.04234225076186004,0.004701876570018747,226.34052170569876,226.34052170681343,6977.678174515493,5.625129250438318e-10,0.10778820711058654,-0.015102250755899818,1.0,10.0,0.0,0.0,0.00310931159100765,-0.2624851395251652,-1.774349663048102e-5,0.35514021435929954,0.18731039693753557,-6.876715766316451,-14.737381591071362,-1.077174068442702,-0.9130473415871098,-0.04800839992708246,2.9210765596673074,-225.23373586968268,26049.22477741235,-4.016764268093647e6,7.741990933062751e8,3.209857897379969,-255.92109240580447,29598.344373224674,-4.564034837354582e6,8.79680566022737e8,-435.6955752806249,50446.52758035415,-7.778803554509044e6,1.4993001885026212e9,85976.20235616468,-1.3257958056225555e7,2.555360541681486e9,-2.2596431987989202e7,4.3552768634186e9,7.422997715485678e9
5.513089690124469,-2.2048977971112036,0.0036372171354544965,2.063297132613048,2.0604507150304774,4.063526438079603e-6,2.073611301904637,4.282632616553208,1.9937211655123253,4.105562410925615,4.384418548478712,8.094005101684363,1.3503088674840943e-11,0.0011938644673187145,83.45581278483871,229.7330449684163,38.11810257889483,-2375.133620697897,250508.8482110178,-3.666794633800033e7,7125.82907462307,40.45088077213057,-2600.3201772888456,277442.6480409496,-4.085604044975303e7,64.69177973296372,-4275.985869492332,461199.62118054094,-6.830887954497665e7,-7039.93272182177,767123.8796648398,-1.1424888802484883e8,1.2767030475653908e6,-1.9115033946850842e8,-3.199197593247224e8,0.6544432567022885,0.83558885154187,1.0020194312320991,3538.4537402896526,115.39340997238733,-0.2996506623501022,-0.12490670492053847,0.002025045350687443,2.920092611840225,3.3172360789037976,-0.2996506519531233,0.33846562347190917,0.3383354005954361,0.3375490792545932,0.336618391298686,1.3092408814238264e-12,0.3151680736180807,0.3255262662220023,0.041656639918485575,0.041656639918299716,0.004596218393820326,229.7330449684163,229.73304496944573,7125.82907462307,5.191431501939247e-10,0.10589695534022742,-0.014729973636713684,1.0,10.0,0.0,0.0,0.0031172184097811367,-0.2590007385738011,-1.680449782208477e-5,0.35026832096852495,0.18376445911089406,-6.835009082037697,-14.580764619282768,-1.066058124421321,-0.9041049332543017,-0.04802866983070307,2.916683140559136,-224.55513576039118,25931.49752587286,-3.9925685646225372e6,7.683726430830549e8,3.205132061182821,-255.09678544531587,29458.427959387045,-4.535595782295842e6,8.728780940713971e8,-434.2082732646369,50197.57995231345,-7.728719584128905e6,1.487395810061189e9,85534.13315969959,-1.3169847377013385e7,2.534542069462775e9,-2.2441575415184375e7,4.3188930525763645e9,7.359450208298056e9
5.6025453469877435,-2.188801984704996,0.0035544486008159885,2.0542357100202,2.051441811928307,3.854665083095805e-6,2.0643136545832785,4.244631495040323,1.985404683191149,4.070591705100995,4.381192371646404,8.087183639138305,1.2470361840345284e-11,0.0011646159842911737,78.25122497943585,233.19982547719667,38.08817861418704,-2369.2738868648394,249497.2179024654,-3.6464006204241574e7,7278.2486282854115,40.407016561459855,-2593.319568418721,276263.8593540012,-4.0620370178835146e7,64.61279350453226,-4263.527370261253,459143.39345337806,-6.790075981969535e7,-7017.888620633106,763543.3832429755,-1.1354274104480729e8,1.270478066085618e6,-1.8992949978590193e8,-3.178106174591818e8,0.6575921451671624,0.8372628605748101,1.0019870968760167,3376.1065726832253,109.39865555383723,-0.29684294588851723,-0.12378843490557875,0.001990432675486291,2.9158219452874903,3.3116759777110905,-0.2968429371202166,0.3355202101811083,0.3353885618763643,0.3346183432720585,0.33370875554555357,1.1782094324490415e-12,0.3125699904397991,0.3227800903473387,0.04097963636076363,0.04097963636059741,0.004492396806523596,233.19982547719667,233.1998254781466,7278.2486282854115,4.787333650783146e-10,0.10403405607361932,-0.014365671223646504,1.0,10.0,0.0,0.0,0.003124257285978694,-0.25555354069440145,-1.590827966680043e-5,0.3454516312046024,0.1802779057975354,-6.793717859779489,-14.425990922819903,-1.0550549548182704,-0.8952449829073981,-0.04804893980897503,2.9124126905206973,-223.89649140843562,25817.4014620804,-3.9691539953952306e6,7.62742683515571e8,3.2005245742480013,-254.29411080093223,29322.535369460176,-4.508031377015946e6,8.662969383012072e8,-432.7559840684083,49955.32094851728,-7.68010503452035e6,1.4758654544457202e9,85103.18087888903,-1.308420601256842e7,2.5143558761553593e9,-2.2290869605449855e7,4.2835784153610487e9,7.2977112064721365e9
5.717930871927835,-2.168416001155524,0.0034542856781843065,2.042933904926985,2.0402046591966694,3.6062772161195926e-6,2.0527213873592505,4.1974818009271,1.975024111778528,4.027164914558144,4.3772924868654455,8.0788653922712,1.1276150831973513e-11,0.0011285435409298468,72.12260397973269,237.64182745655265,38.053953514302506,-2362.329970376554,248291.66680685055,-3.62206299826418e7,7475.039502142197,40.35447460186941,-2584.9399899183836,274851.9794573012,-4.0338203262785584e7,64.51755573779994,-4248.49363777002,456669.552867709,-6.74106519153306e7,-6991.110544239269,759218.6074699188,-1.1269240054172638e8,1.2629324990614096e6,-1.884556518299172e8,-3.152584511240337e8,0.6615596500673899,0.8393664180249156,1.0019469343973197,3181.441049959055,102.26385920274122,-0.29336069882129245,-0.1224006996872534,0.0019478011410830466,2.910664150499099,3.3049024580003743,-0.2933606917539614,0.3318618837793869,0.3317292551247082,0.3309795613760431,0.33009581163071466,1.0313611307861143e-12,0.3093409022266989,0.3193684116685982,0.040145289149868514,0.040145289149724143,0.0043651503999191064,237.64182745655265,237.64182745741084,7475.039502142197,4.321176500443318e-10,0.10174464565702462,-0.013921251846577668,1.0,10.0,0.0,0.0,0.0031318691497276884,-0.25129619273036874,-1.4845651288615779e-5,0.33950735822550127,0.17600169873580662,-6.7426842754845335,-14.235080738545008,-1.041458454567081,-0.8842846176054966,-0.0480742738041351,2.9072550602974503,-223.10227323537327,25680.041753105623,-3.9410109133321256e6,7.559867346490817e8,3.1949337318917816,-253.32184693366418,29158.44453781822,-4.474827057582917e6,8.583858491205267e8,-430.99012961936705,49662.002169814965,-7.621423977453064e6,1.461982529079782e9,84580.12437733547,-1.2980636060703132e7,2.490014109828884e9,-2.210829592712982e7,4.2409331720769043e9,7.223056758895687e9
5.813211264100923,-2.1518898739836634,0.0033767326980082644,2.033911870639846,2.0312335694611345,3.417325681060199e-6,2.04347079223283,4.160039686720802,1.9667309280402234,3.992649342500648,4.374283944612868,8.072379823737379,1.0393366271618705e-11,0.0011000811900207005,67.50837097731738,241.28572274873014,38.02924234089551,-2357.0924573801817,247376.10315894673,-3.6035439406252995e7,7637.707937384658,40.31430283425809,-2578.5417715922927,273773.0610002931,-4.012262822626523e7,64.44422446008319,-4236.902942581333,454768.86827799084,-6.703483684439941e7,-6970.30283452981,755879.9910371406,-1.120381808265398e8,1.2570829578912954e6,-1.873182693823553e8,-3.132834159571269e8,0.6647592339884162,0.8410582782833785,1.0019150071508907,3032.1299252154586,96.8325221788483,-0.29059659134817545,-0.12129850026584024,0.0019141979774216097,2.9066888008909726,3.299626342036925,-0.2905965854138418,0.3289538149493256,0.3288210091695375,0.3280880196073824,0.32722452106146294,9.261873618882161e-13,0.3067722027711673,0.3166556778643375,0.03948718205251231,0.039487182052383475,0.004265336780660343,241.28572274873014,241.28572274952063,7637.707937384658,3.9774082429008394e-10,0.0999439740384325,-0.013574283481809737,1.0,10.0,0.0,0.0,0.0031370356358400714,-0.24793111099494974,-1.40397222960078e-5,0.3348123955679598,0.17264512777971855,-6.702318360007594,-14.084369627027788,-1.0307063908086935,-0.8756068668722266,-0.04809453537951769,2.9032797481434134,-222.49105334189755,25574.496459249112,-3.919420084763857e6,7.50811850064297e8,3.1905973617721006,-252.56945008354234,29031.89173067817,-4.449283188684225e6,8.52313008023454e8,-429.6172231798665,49435.03256380392,-7.576166882904278e6,1.451303938171092e9,84174.17467612884,-1.2900573040143047e7,2.471255353367259e9,-2.1966857389800377e7,4.208011018155672e9,7.165328272158796e9
5.911244706878667,-2.1351665858844164,0.0033014172750052613,2.0249065932052237,2.0222785631002838,3.2367107837190595e-6,2.034240299337306,4.122841135130302,1.958447085288283,3.958331536353544,4.3713792478479805,8.066046178398581,9.57106955882233e-12,0.0010719749233845104,63.13947245300565,245.01314894941606,38.007022362510284,-2352.1497448315245,246505.61578170833,-3.585896738206737e7,7805.239252417074,40.27581215909573,-2572.4229933417764,272740.34699233604,-3.991629817153103e7,64.37349675645261,-4225.703977722655,452938.999138775,-6.667371311891557e7,-6950.03338741381,752649.4938550986,-1.1140728285545108e8,1.25139772593047e6,-1.8621786470438513e8,-3.113669312759412e8,0.6679819754655018,0.8427583104648698,1.0018832586960325,2888.358136864911,91.63795882380431,-0.287851564994108,-0.12020332117529857,0.0018810363714548747,2.902853732717145,3.294478127096622,-0.28785156002107065,0.32606213362839087,0.3259296610689006,0.32521360019461065,0.3243699894165368,8.309339426749603e-13,0.3042162399027058,0.31395751045496784,0.03883726847645035,0.0388372684763355,0.004167250508686146,245.01314894941606,245.0131489501436,7805.239252417074,3.6578630426187693e-10,0.0981702834470625,-0.013234756956712473,1.0,10.0,0.0,0.0,0.0031414045426388683,-0.24460183786155862,-1.3271393910041066e-5,0.3301704612226241,0.16934475952323014,-6.662358755785268,-13.935425612233566,-1.0200648821578056,-0.8670085918800312,-0.048114789458860045,2.8994446248897887,-221.90215335108968,25472.94094653479,-3.8986733065369893e6,7.458459581566974e8,3.186383274857417,-251.8401535677846,28909.62948319598,-4.424663751233231e6,8.464714963196123e8,-428.27977657096574,49214.96809203869,-7.532427313835223e6,1.4410093381322033e9,83779.30813013259,-1.2822999131075483e7,2.4531338462951183e9,-2.1829498088798515e7,4.1761461587403173e9,7.109353585392361e9
6.012139165818707,-2.1182423857982253,0.003228290666755955,2.015917621443169,2.013339204616966,3.064130437939235e-6,2.025029420947924,4.085883232980291,1.9501719423816617,3.924208751124001,4.3685831979308425,8.059865716561513,8.805727093648389e-12,0.0010442287567440883,59.005813978349735,248.82730754767923,37.987410915341655,-2347.5142412290556,245681.8387658177,-3.569148219118715e7,7977.837125889183,40.23902485428161,-2566.591333009144,271755.0625653937,-3.9719429490965575e7,64.30543749392484,-4214.899951528917,451181.02882523776,-6.632750660681786e7,-6930.292413248411,749527.3617103267,-1.1079986038053232e8,1.2458746683078888e6,-1.8515432560549644e8,-3.095081997176616e8,0.6712282689857604,0.844466663282697,1.0018516877506998,2749.973290889804,86.67208696486881,-0.28512543936766716,-0.11911508944230821,0.0018483120174940346,2.899165051648772,3.2894585581871576,-0.2851254352086737,0.32318671391710657,0.3230550586165968,0.32235612577893286,0.3215320475470868,7.447403136192734e-13,0.30167281306521493,0.3112737281614989,0.038195424452277166,0.038195424452174886,0.004070859111658316,248.82730754767923,248.82730754834824,7977.837125889183,3.3610613482438453e-10,0.09642316973529846,-0.012902515893904457,1.0,10.0,0.0,0.0,0.00314499646012463,-0.24130796145726108,-1.2539183692249257e-5,0.3255809123820603,0.16609965717947744,-6.622801845458498,-13.78822423671921,-1.0095333616253317,-0.858488845842065,-0.04813503375915109,2.895755787579519,-221.33641936612162,25375.505544056192,-3.8787939635123573e6,7.410938645458248e8,3.1822922785181404,-251.1344460418323,28791.751629507013,-4.4009870056514125e6,8.408651813621163e8,-426.9778268387641,49001.877135621755,-7.490222365620842e6,1.4311026308558507e9,83395.48684865252,-1.2747919794855336e7,2.4356516982368035e9,-2.16961873736935e7,4.1453345236565485e9,7.055112820022444e9
6.1160078119568455,-2.1011134400637737,0.003157304668004209,2.006944511364045,2.0044150652788706,2.899291482934059e-6,2.0158376771320965,4.049163132837881,1.9419048444223208,3.890278263293223,4.365900921672109,8.053839368859595,8.093975095417197e-12,0.0010168466281572953,55.09757651400241,252.73158622215243,37.97053308152928,-2343.1992695360436,244906.53884226302,-3.553327650545367e7,8155.716081266798,40.20396095599365,-2561.054805013029,270818.5130660828,-3.953225638672449e7,64.24012024782476,-4204.493580473561,449496.0669089233,-6.5996457756942324e7,-6911.067662026643,746513.7116219301,-1.1021606688040264e8,1.2405111583877183e6,-1.8412749940804327e8,-3.077062911686577e8,0.6744985155032959,0.8461834869883224,1.0018202930609426,2616.825892390601,81.92703558032532,-0.28241803739516025,-0.11803373365944525,0.0018160206607710807,2.895629289244206,3.284568115222249,-0.28241803392416015,0.32032743237039174,0.32019705278182803,0.3195154229912613,0.3187105300537712,6.668142244050237e-13,0.29914171998980477,0.30860415047816503,0.037561527391632425,0.03756152739154143,0.0039761306155887645,252.73158622215243,252.7315862227671,8155.716081266798,3.08559989389964e-10,0.09470223680247618,-0.012577407290797062,1.0,10.0,0.0,0.0,0.0031478315007900477,-0.23804907772337647,-1.184165880903923e-5,0.32104311828623566,0.1629089029982042,-6.583643496809943,-13.642740310712941,-0.9991113197095951,-0.8500466599238883,-0.04815526601842625,2.892219758630372,-220.79476097896466,25282.33131241834,-3.8598076059090644e6,7.365608907544839e8,3.178324915095402,-250.45283220178717,28678.357894974273,-4.378272729932515e6,8.354983406541419e8,-425.71134498239746,48795.82763043606,-7.449570151908961e6,1.4215881245516145e9,83022.65474122133,-1.267533962085889e7,2.4188112247703495e9,-2.1566888774195246e7,4.1155715853668566e9,7.002583975491659e9
6.222969316664006,-2.083775830487319,0.003088411601547991,1.9979868261893687,1.9955057231505549,2.741909445144197e-6,2.0066645957571594,4.012678052246707,1.9336451211817898,3.8565373679529853,4.36333789539219,8.047967668943114,7.432613166208758e-12,0.0009898323931915533,51.405213590821454,256.7295735472424,37.956522259061224,-2339.219140811133,244181.62652403358,-3.5384669488204e7,8339.10212967232,40.1706377214083,-2555.821760525023,269932.08800751995,-3.9355031996386e7,64.17762942590532,-4194.486966453278,447885.2425774891,-6.568082155285402e7,-6892.344032727789,743608.5002836176,-1.0965605242542812e8,1.2353039929479887e6,-1.8313718285839254e8,-3.059601182135964e8,0.6777931225389374,0.847908933383579,1.0017890734008277,2488.769295797412,77.3951400605557,-0.27972918529734003,-0.11695918397086241,0.0017841580965862068,2.8922534352095464,3.2798069593271615,-0.2797291824066355,0.3174841679998961,0.31735549769633953,0.3166913224200398,0.3159052752617574,5.964267836333768e-13,0.2966227563129022,0.30594859746627046,0.03693545597600458,0.03693545597592372,0.0038830335237681713,256.7295735472424,256.72957354780664,8339.10212967232,2.8301484604489725e-10,0.0930070964116648,-0.012259281414691271,1.0,10.0,0.0,0.0,0.00314992931133563,-0.23482479028055533,-1.1177434504425591e-5,0.3165564600092565,0.15977159782366335,-6.544878966922336,-13.498947739962592,-0.9887983064231767,-0.8416810376201891,-0.048175483995268845,2.8888435180550607,-220.27815628395163,25193.570918872676,-3.8417421297532506e6,7.32252917647748e8,3.174481408338708,-249.79583156831782,28569.554095962674,-4.356542302843543e6,8.30375687843957e8,-424.480222619556,48596.88611189729,-7.41048974757816e6,1.41247053988656e9,82660.73377952795,-1.260526190514798e7,2.4026148956263847e9,-2.14415587544972e7,4.0868521692274685e9,6.951742440800312e9
6.3331481653016235,-2.0662255524148647,0.0030215643099032103,1.9890441364002058,1.9866107631527132,2.5917083079609185e-6,1.997509712526357,3.9764252730780667,1.9253920854227056,3.822983375867355,4.360899971025048,8.042250675900048,6.818598047925699e-12,0.0009631898200516663,47.919448462379634,260.82507512535943,37.945520780450224,-2335.589234950279,243509.16840128083,-3.5246009124732785e7,8528.233444964237,40.13906900933117,-2550.9008848233743,269097.26514281787,-3.9188029601344116e7,64.11806291029676,-4184.881454044328,446349.69652378524,-6.538086734080075e7,-6874.103127472861,740811.4873758763,-1.0911995993138151e8,1.2302492949958297e6,-1.8218311041008112e8,-3.0426840795454293e8,0.6811125042719746,0.8496431558277573,1.0017580275724358,2365.65965723702,73.06893762020198,-0.27705871257314957,-0.11589137206109656,0.0017527201695183457,2.889044972516262,3.2751748709350563,-0.2770587101709015,0.3146568022834522,0.31453025064917883,0.3138836585873325,0.3131161252037616,5.329078376566819e-13,0.29411571517431295,0.30330688954132956,0.03631709004296822,0.03631709004289645,0.003791536796050788,260.82507512535943,260.8250751258769,8528.233444964237,2.59344675218479e-10,0.09133736801458658,-0.01194799170055259,1.0,10.0,0.0,0.0,0.0031513090840783325,-0.23163471030394228,-1.0545172625593338e-5,0.31212033026085867,0.1566868606704192,-6.506502792932046,-13.356819332209328,-0.9785939335412415,-0.8333909484458336,-0.04819568546831353,2.885634538534874,-219.78765736864707,25109.38960109398,-3.824627976636359e6,7.281764337608479e8,3.170761601646643,-249.1639769030552,28465.45233214745,-4.335818791964512e6,8.255024009048777e8,-423.2842566061133,48405.11657747615,-7.373001113046152e6,1.4037550145315351e9,82309.61968472497,-1.2537688155267939e7,2.3870652718165674e9,-2.13201452762859e7,4.059170231828456e9,6.902560431394278e9
6.446675011181608,-2.048458509679762,0.0029567161365229707,1.9801160182506783,1.9777297755944299,2.448420264426996e-6,1.9883725694443224,3.940402134706183,1.9171450296624044,3.789613604617798,4.358593404067427,8.036687883919903,6.249037470318355e-12,0.0009369225800930193,44.63127066252031,265.0221320514984,37.93768058383131,-2332.326088788368,242891.40062360954,-3.511767478957294e7,8723.361105114638,40.10926456201735,-2546.3011903779056,268315.61450420343,-3.903154389603626e7,64.06153532830525,-4175.677463025006,444890.57077085506,-6.509687845178343e7,-6856.322739655666,738122.1924795579,-1.0860792060561329e8,1.2253424015900788e6,-1.8126494046384922e8,-3.026296693858817e8,0.6844570822112755,0.851386309545412,1.0017271544005537,2247.355868618319,68.94116214708825,-0.27440645152741316,-0.11483023096163938,0.0017217027673040904,2.8860119151450125,3.2706711776711583,-0.27440644953546023,0.31184521869042187,0.3117211715982799,0.3110922694454547,0.31034292512655937,4.756416485310551e-13,0.29162038635749166,0.3006788467933839,0.03570631036289783,0.03570631036283419,0.003701609812835656,265.0221320514984,265.0221320519725,8723.361105114638,2.3743013477431727e-10,0.08969267829826386,-0.011643394598427665,1.0,10.0,0.0,0.0,0.0031519895681386655,-0.22847845585797766,-9.943580096117105e-6,0.3077341324379754,0.1536538277892791,-6.468508660830645,-13.216326554816153,-0.9684978753278868,-0.825175319411627,-0.04821586823928312,2.8826008231154994,-219.32439625508178,25029.96621636201,-3.808498352393427e6,7.243385884841304e8,3.1671648862678374,-248.55781208268655,28366.17114990386,-4.316127043224848e6,8.208841518764168e8,-422.12313110183186,48220.57910405135,-7.33712498988598e6,1.3954471041618085e9,81969.17689438272,-1.247261749764067e7,2.3721649270392203e9,-2.1202586120984733e7,4.0325185975368767e9,6.855006331748417e9
6.534099527707111,-2.0349884600868706,0.0029093641445626897,1.9734292412311387,1.9710779615337004,2.3453343724749767e-6,1.981531082762234,3.913533916664331,1.9109632246881,3.7647055617512706,4.356953689452065,8.032616307116824,5.849382499198431e-12,0.0009174706155553845,42.289532519132216,268.2391444084431,37.93397223721078,-2330.1300679692704,242465.4142173899,-3.5028447962198585e7,8873.800652773734,40.088072130065164,-2543.067795770741,267765.26965233,-3.8921271303140774e7,64.02121450430987,-4169.0375973089795,443847.05873212067,-6.489454210408399e7,-6843.273848702709,736175.4607046962,-1.0823974554516362e8,1.2217559124159412e6,-1.80599617304822e8,-3.0143433854980296e8,0.6869823082184546,0.8526996303057818,1.0017041121353547,2161.698509340175,65.97128615075673,-0.272429108028386,-0.1140387133949978,0.0016987132373350925,2.883857374767115,3.267376963749151,-0.27242910630000855,0.3097468192276105,0.30962489000215004,0.3090093124806198,0.308273401137689,4.3645350612419476e-13,0.28975644752331364,0.2987166741380125,0.035253132859091006,0.0352531328590329,0.0036351765331482226,268.2391444084431,268.2391444088869,8873.800652773734,2.2207818769718488e-10,0.08847537217907954,-0.011419254113466351,1.0,10.0,0.0,0.0,0.003152052057320041,-0.2261332373046369,-9.51175932479305e-6,0.3044768992261957,0.15141247417419995,-6.440259425231915,-13.112012312395898,-0.9609967545833613,-0.8190617889386368,-0.04823099173338259,2.8804456895554984,-218.9955548549624,24973.636978878676,-3.7970688980696662e6,7.216215169738038e8,3.164547463811058,-248.12037957050762,28294.94881445553,-4.30205132874234e6,8.175915424883848e8,-421.2748867040191,48086.955130748975,-7.311288962352207e6,1.3894872471024258e9,81720.74562393308,-1.2425454932435406e7,2.3614172656660476e9,-2.111690197516248e7,4.013200894300432e9,6.820387498549808e9
6.653819568998711,-2.0168319443704292,0.002847903663552041,1.964525623715661,1.9622204586962204,2.2135238089947826e-6,1.972423904398908,3.877906428168417,1.902724865708332,3.7316517400464932,4.354893376424645,8.027320076550723,5.351091329237902e-12,0.0008918687410024191,39.32624279294486,272.6244253530494,37.932061433152974,-2327.5523778929005,241949.3001350712,-3.491920198028261e7,9080.067502991214,40.06136322389403,-2539.052800833005,267080.74133356696,-3.878396839213369e7,63.97034630920689,-4160.53379573586,442524.3765591814,-6.463921446410259e7,-6826.232363834093,733672.6140412113,-1.0777006044129086e8,1.2170936290130476e6,-1.7974316859394008e8,-2.998839217379379e8,0.6903720153508912,0.8544587924637846,1.001673538361131,2051.4735299382064,62.173851465258174,-0.26980832301083146,-0.11298908937328953,0.0016684219943049305,2.881152309776831,3.263094683304868,-0.26980832158329343,0.3069625807316211,0.3068437767401742,0.3062460251161638,0.3055277515155229,3.88797496973575e-13,0.28728109835143945,0.2961121113960689,0.034655344760750134,0.03465534476069872,0.003547924142722986,272.6244253530494,272.62442535345536,9080.067502991214,2.0296792495251883e-10,0.08687362351505654,-0.011126032474865575,1.0,10.0,0.0,0.0,0.0031515526049980106,-0.22303527968396522,-8.960857597477928e-6,0.3001766794005577,0.14846789667207835,-6.402915604941854,-12.974308342716391,-0.9510896637928721,-0.8109737284944456,-0.0482511365489488,2.8777396909391006,-218.58294838347263,24903.015605736095,-3.78275131411239e6,7.182207000201341e8,3.1611630350534075,-247.56050491006803,28204.40889788076,-4.28423065705523e6,8.134348654553025e8,-420.1735588221586,47915.20072033684,-7.27828654042694e6,1.381907288453004e9,81398.53647650217,-1.2364752945486218e7,2.3476590581630917e9,-2.1005900605225004e7,3.988330520992778e9,6.77559192416422e9
6.777281677268658,-1.9984469164270338,0.002788316555432405,1.9556354461346745,1.9533758333263538,2.0879305444983614e-6,1.9633332430101407,3.8425015697342366,1.8944904232617545,3.6987747832385067,4.352983967009262,8.0221728487023,4.890032533817635e-12,0.0008666517662209665,36.53711257383501,277.12375456337344,37.9337854950461,-2325.393723638775,241495.0292734969,-3.482151197350128e7,9293.09378942998,40.0364170267414,-2535.385357483856,266454.21386310627,-3.865811477741597e7,63.922955443954294,-4152.426220510379,441281.1550970883,-6.440069842053495e7,-6809.565659177268,731274.4945508738,-1.0732468222922015e8,1.2125611683894382e6,-1.7892115322596934e8,-2.9838092963852566e8,0.6937881152962181,0.8562273218315882,1.0016431341408059,1945.6801713807072,58.555843608683304,-0.26720530391120834,-0.11194595928158312,0.0016385401966538412,2.8786477830823376,3.25893589980608,-0.26720530273487,0.3041938153522239,0.3040784611941754,0.3034985854269352,0.302797643848828,3.4594970605753045e-13,0.28481686320750654,0.2935207163951441,0.034064819073639625,0.03406481907359418,0.0034621593345115914,277.12375456337344,277.12375456374446,9293.09378942998,1.8531726383074516e-10,0.08529592359576568,-0.010839123573227695,1.0,10.0,0.0,0.0,0.003150403222712354,-0.21997013313293795,-8.437290957948738e-6,0.2959248062437331,0.14557273509452423,-6.365930854884395,-12.838152558726055,-0.9412903412422391,-0.8029568923874658,-0.048271256725706715,2.8752340555574287,-218.20116157103803,24837.724332335914,-3.7695259455622733e6,7.150821086475291e8,3.1578969789611877,-247.02785036853447,28119.050105049482,-4.267520069913384e6,8.095516544943866e8,-419.10544409420055,47750.80932553133,-7.246956573627768e6,1.3747523670940666e9,81086.4146645828,-1.2306533407733742e7,2.3345564645418787e9,-2.0898513348773003e7,3.9644622413786116e9,6.732311058588754e9
6.872428235621402,-1.9845055066776545,0.002744828644959137,1.948976391623255,1.9467505815058552,1.997671743812195e-6,1.9565258254774294,3.8160925534673855,1.8883166806907485,3.6742315190108066,4.351655772070896,8.01840804359912,4.56723768889458e-12,0.000847993595191208,34.55471267620723,280.5761601475584,37.93758074940797,-2324.0627942250976,241196.7182011003,-3.475614251911382e7,9457.483018260253,40.01885604121815,-2532.8689240086337,266023.5527174799,-3.8571470641169645e7,63.88982643489508,-4146.602613405863,440401.5000713197,-6.42330415838078e7,-6797.286362198405,729543.515068573,-1.0700662052508767e8,1.2092417191276571e6,-1.7832677019864726e8,-2.972832082102983e8,0.6963677807638259,0.8575599635724548,1.0016204415908492,1869.1643864818639,55.95613075976577,-0.26526460392907847,-0.11116783607996483,0.0016163951675597732,2.8769072258469395,3.255895961039697,-0.26526460291325155,0.30212733011062926,0.3020147636367063,0.30144831591094234,0.3007601766613283,3.1669992357128653e-13,0.2829758441612815,0.29158570137172096,0.03362662049642001,0.03362662049637863,0.0033987943708056116,280.5761601475584,280.57616014790494,9457.483018260253,1.7297871947927253e-10,0.08412822143372552,-0.01062800449390976,1.0,10.0,0.0,0.0,0.003149125017849173,-0.21769259065783836,-8.06186993321053e-6,0.2927672930945096,0.14343331000782783,-6.338421412062014,-12.737030157866108,-0.9340115309609867,-0.7969902204774622,-0.0482863294149671,2.873492543620131,-217.93594273554453,24792.3982715839,-3.7603512058720025e6,7.129063644487166e8,3.155523263639122,-246.64655832768,28058.517474956818,-4.255735046273068e6,8.068234018719531e8,-418.32559298215,47632.365479250584,-7.224570050075032e6,1.3696693577271836e9,80858.75815204988,-1.2264487946359184e7,2.3251607769829144e9,-2.082027331870898e7,3.9472100140662456e9,6.700812481527276e9
7.002821995757092,-1.9657097953618234,0.0026884123790980965,1.9401087735721319,1.937927561699353,1.882388408472994e-6,1.9474630309133627,3.7810714464580846,1.8800871453970551,3.6416576123395723,4.350030200775724,8.013512004216823,4.165691731345727e-12,0.0008234579836762449,32.051174018507616,285.28759151170215,37.946143377120286,-2322.691009806691,240858.09462247396,-3.46799692986536e7,9683.08531480467,39.99695528817868,-2529.834139685827,265503.2965326222,-3.846660481098194e7,63.84908384155494,-4139.175043822509,439299.73482981574,-6.402474303852798e7,-6781.169169921834,727323.7885915744,-1.0660382691816649e8,1.2049140787244826e6,-1.7756300894931966e8,-2.9585647708108187e8,0.6998311548736541,0.8593452768993364,1.0015903314900885,1770.8122213602433,52.63643061396167,-0.26269229917143216,-0.11013592228279073,0.001587220412881819,2.874779151716753,3.251944995162849,-0.2626922983378297,0.29938538254687663,0.2992767835829462,0.29872825311048024,0.2980569264931357,2.812176790790785e-13,0.28053050922953987,0.28901690839174704,0.03304852320877848,0.03304852320874198,0.0033155627479947796,285.28759151170215,285.2875915120183,9683.08531480467,1.5765279262429583e-10,0.08259177493661782,-0.010351824284665077,1.0,10.0,0.0,0.0,0.003146879353107191,-0.21468400907933985,-7.5834303403449944e-6,0.2885986910600998,0.14062270565850166,-6.3020376731663195,-12.603495367229964,-0.9244006963313529,-0.7890948166177421,-0.048306401393308454,2.8713630205340905,-217.61176172311613,24737.027975566867,-3.7491504324092916e6,7.102518811547322e8,3.15245622170808,-246.16287655257509,27982.576284641713,-4.241046511996537e6,8.034380366156907e8,-417.31317775130776,47480.91956284021,-7.196220397851365e6,1.363275541158907e9,80563.49939224421,-1.2210568002417179e7,2.3132091039979773e9,-2.0718908910328135e7,3.925058555761497e9,6.66004821055645e9
7.137409826678274,-1.9466730642661707,0.0026337473741544376,1.931253507515719,1.9291163655381844,1.7726828970656509e-6,1.938415577584299,3.7462663738684925,1.8718592458002026,3.6092531603102658,4.348579133046869,8.008751821963493,3.795139072936504e-12,0.0007993159603936774,29.700297723456913,290.12799679033037,37.95891095019476,-2321.8025232000255,240590.25457406486,-3.4616917078037515e7,9916.32996086244,39.97675544843636,-2527.17519496097,265046.6879167425,-3.8374326654234454e7,63.81254937948554,-4132.124442126636,438280.0128933637,-6.383418106248332e7,-6765.291810855962,725202.1923088662,-1.06225305750121e8,1.2006878275911016e6,-1.7683106615954447e8,-2.9446865841499114e8,0.7033221777764421,0.861140408188156,1.001560388008839,1676.5370150286683,49.478529537120615,-0.26013733511544224,-0.10911033533401877,0.001558444328072677,2.8728821306269117,3.248106267796621,-0.2601373344330424,0.2966586140956054,0.29655425072607433,0.2960236360264505,0.29536883385630425,2.4940773992353716e-13,0.27809564990264285,0.28646077535183073,0.0324773677689379,0.03247736776890576,0.003233739154920097,290.12799679033037,290.1279967906185,9916.32996086244,1.4353322599318476e-10,0.08107843746205438,-0.010081597041654275,1.0,10.0,0.0,0.0,0.00314403004877527,-0.21170727278889617,-7.129295668200682e-6,0.2844769259283427,0.13785934843195022,-6.265978585257718,-12.47140265273944,-0.9148976440947436,-0.7812668019192284,-0.048326442965761565,2.8694643350037783,-217.32280560301382,24687.702208234485,-3.739178767226943e6,7.078902544420226e8,3.1494964846730933,-245.70792651644598,27912.228860356627,-4.227562812691668e6,8.003493669054755e8,-416.3307651839149,47336.87822675939,-7.16960387004386e6,1.3573271524290478e9,80277.30220848625,-1.2159066772549573e7,2.301915957826928e9,-2.0620773019844268e7,3.903861377178917e9,6.620629703427486e9
7.2412113833979666,-1.932234494877751,0.00259387168838609,1.9246199322407842,1.9225155030651417,1.6939320126969996e-6,1.9316398048403092,3.720302957326685,1.865688857872661,3.5850593869219685,4.347611199455121,8.005266389141934,3.5363289214200632e-12,0.0007814694969316666,28.032893909128212,293.8466247752591,37.97138718838688,-2321.469449632261,240438.0939710335,-3.457863989450395e7,10096.491081466642,39.96269621427859,-2525.4340005010304,264747.36241146567,-3.8313661599888116e7,63.788135378178694,-4127.0768181465455,437569.50035937456,-6.3703108331995785e7,-6753.502230747226,723673.2163307582,-1.059572695002164e8,1.1975764288512664e6,-1.76302184706836e8,-2.934508886640104e8,0.7059588731631858,0.8624933005102111,1.0015380391238136,1608.4312716693862,47.21261749017424,-0.25823240178409146,-0.108345261943531,0.0015371215762827383,2.8716185853647427,3.2452971545379095,-0.25823240119776286,0.29462343687428555,0.2945224144272414,0.2940052250625264,0.2933626307460416,2.277492951034512e-13,0.2762762331578031,0.28455187031303325,0.032053486770043285,0.032053486770014086,0.0031732784073319623,293.8466247752591,293.8466247755277,10096.491081466642,1.3368542042082516e-10,0.07995840097589421,-0.00988275722809599,1.0,10.0,0.0,0.0,0.0031415066369844293,-0.20949541451117537,-6.804023017207783e-6,0.28141601898445057,0.13581737841245745,-6.239137565550216,-12.373252617714819,-0.9078411800653876,-0.775439058435702,-0.048341452954223325,2.868199390031543,-217.13031022181661,24654.85559401009,-3.7325416772342487e6,7.063191625539124e8,3.1473434204629926,-245.38588320745123,27863.236970962702,-4.21826407307913e6,7.982334509130256e8,-415.6126286226413,47233.69525323321,-7.1507914881061185e6,1.3531630083845463e9,80068.28878346932,-1.212200491183389e7,2.293877946055395e9,-2.0549176467549834e7,3.8885751160380726e9,6.591900842071829e9
7.38357926490711,-1.9127644891430797,0.0025421669549501947,1.9157853597572174,1.9137241040713362,1.593464002202792e-6,1.92261820177867,3.6858704462582246,1.857461644720197,3.552944907447341,4.346489443233884,8.000724784466568,3.215158386476238e-12,0.0007580231985464526,25.93163507619498,298.9278049372227,37.992090380128666,-2321.492874930178,240303.44422204694,-3.454020193711093e7,10343.973417656951,39.94536020588663,-2523.4583047050264,264407.67737908935,-3.824456917486455e7,63.759928054059735,-4120.655179084727,436694.97718899685,-6.354442305641393e7,-6737.880802132152,721713.997092501,-1.056208657742276e8,1.193492894088243e6,-1.7562249858298248e8,-2.921209021840052e8,0.7094994224944399,0.8643060180306089,1.001508384770951,1520.9932254467767,44.32332370624727,-0.2557074254737953,-0.10733060724124241,0.0015090339311279138,2.8701569903468664,3.241638857338077,-0.25570742499591786,0.2919229846918564,0.29182662061370385,0.2913273028248549,0.2907007430616899,2.015449874698733e-13,0.273859112980782,0.2820174368679849,0.031494199433560785,0.03149419943353513,0.0030938507832993754,298.9278049372227,298.927804937467,10343.973417656951,1.2148135465259044e-10,0.07848471420094198,-0.009622645366255612,1.0,10.0,0.0,0.0,0.0031376395029460453,-0.20657359392724234,-6.389962017430303e-6,0.2773749462707814,0.13313488252961844,-6.203605694200101,-12.243572978489794,-0.898527186307861,-0.7677250479905303,-0.048361436384911985,2.8667357127239015,-216.9075306296631,24616.851282813433,-3.7248652521568974e6,7.045027929150683e8,3.144555657664644,-244.982448596182,27803.074727707495,-4.206984237607616e6,7.956881287996103e8,-414.67838368695016,47102.54808478154,-7.127257591964429e6,1.3480136724508371e9,79796.6245948906,-1.2074635146099992e7,2.2837350187172713e9,-2.0456211948604822e7,3.8689856897424135e9,6.554635147712994e9
7.493437656763769,-1.8979953470016946,0.002504462189202244,1.909166871519208,1.9071376694269777,1.5213993397454597e-6,1.915861348579203,3.660183889666803,1.851290684797161,3.5289654466506333,4.345780788159299,7.997391841713949,2.9911985578356925e-12,0.0007407016798806115,24.443362522727817,302.83475128099457,38.01081453183574,-2321.877986751525,240256.03323442859,-3.452125212558351e7,10535.247909727063,39.93337744302542,-2522.241777922628,264198.8352448912,-3.8201887574531265e7,63.742325687821975,-4116.060388892919,436093.9135374054,-6.343765779345837e7,-6726.19166717297,720301.2537953635,-1.0538413861070454e8,1.1904690710187752e6,-1.7513082901299605e8,-2.91140774752876e8,0.712173817380858,0.86567229567862,1.001486251586635,1457.8762897096037,42.252126708260974,-0.2538248150393837,-0.10657366784851743,0.001488223147435884,2.8692360229453575,3.238955602601349,-0.2538248146301554,0.28990742910465034,0.2898147015951603,0.2893287569043608,0.2887140442590216,1.8373431243924078e-13,0.2720527081116408,0.2801245859836114,0.03107908556492816,0.0310790855649049,0.0030351548372361636,302.83475128099457,302.83475128122194,10535.247909727063,1.1298241921192893e-10,0.07739404592300722,-0.00943125055029256,1.0,10.0,0.0,0.0,0.0031343706706978415,-0.20440254135220565,-6.093613152785763e-6,0.27437396264764685,0.13115270664435502,-6.1771373720647755,-12.147174768371523,-0.8916128353414583,-0.761980765192511,-0.04837640043998848,2.865813011332782,-216.76701434339478,24592.88286555738,-3.72002518476477e6,7.033579206672785e8,3.142522198228349,-244.69959291651395,27761.91861279877,-4.199387090413149e6,7.939922372304955e8,-413.99384621044527,47008.97285300956,-7.110779143662408e6,1.3444584628357213e9,79597.75081588308,-1.204060924276805e7,2.2765569445843725e9,-2.0388223225912914e7,3.854869182598192e9,6.527407988286513e9
7.644191513300427,-1.878076925295361,0.002455586951299721,1.9003518444553122,1.8983649539612764,1.4295329375554088e-6,1.9068643548425157,3.6261171779615284,1.843061197120224,3.4971324477584678,4.345022239242595,7.993035182463531,2.7137278263852617e-12,0.0007179593061112728,22.570505265438104,308.1780390304938,38.04026968864533,-2322.9081083122082,240268.05415518535,-3.4509840805015855e7,10798.156263423407,39.91869097445963,-2520.9818710409436,263983.69029706175,-3.815761740136786e7,63.72411009344675,-4110.211550884952,435365.72348004626,-6.331190958399499e7,-6710.564285324794,718488.1199518087,-1.0508895522369382e8,1.1864724597745726e6,-1.7449764383257458e8,-2.8985221129327536e8,0.7157653849464698,0.867503124391869,1.0014568833333173,1376.9079578161602,39.613694827821114,-0.25132938199671295,-0.10556977314468569,0.0014608123578548737,2.8682540375318233,3.2354500048897767,-0.2513293816646883,0.2872329873839068,0.2871452846637693,0.2866771173336639,0.28607796694608384,1.6222333594257557e-13,0.2696525346974841,0.27761125926811714,0.030531308492279544,0.030531308492259154,0.00295803771540086,308.1780390304938,308.17803903070023,10798.156263423407,1.0246611986248087e-10,0.07595903177308197,-0.009180879688195653,1.0,10.0,0.0,0.0,0.003129533070771321,-0.20153462809678166,-5.716657021842866e-6,0.27041200526128745,0.12854881985388034,-6.142067847253111,-12.019746546315215,-0.8824888858521533,-0.7543750842450085,-0.0483963195580957,2.8648284682252063,-216.61690401966754,24567.273831051825,-3.7148542810869524e6,7.021350139999086e8,3.1398789187873435,-244.34908208618629,27712.47529445399,-4.1904448431975693e6,7.920248846724808e8,-413.10041032703964,46890.50623049523,-7.090383522891303e6,1.340134173387508e9,79338.41883934756,-1.1997183928972263e7,2.267554494399602e9,-2.0299650629784085e7,3.8367825120667753e9,6.491971713733633e9
7.760582441121278,-1.8629656172041174,0.0024199559475077442,1.8937475916656443,1.8917921208678006,1.363690588405177e-6,1.900125500821875,3.6007025048052985,1.8368873512644148,3.4733608575174797,4.344599928534294,7.98982474956726,2.5205643306491064e-12,0.0007011685857919789,21.24592978405358,312.2903464073775,38.065893271501444,-2324.0876277409543,240336.29266592016,-3.4512179195210665e7,11001.476159468288,39.908587551935994,-2520.3142128679738,263871.2950098419,-3.813422317190926e7,63.71481048159435,-4106.018599999511,434874.4364527403,-6.323023364550761e7,-6698.752075992224,717177.1068273566,-1.0488262623222513e8,1.1834884506947536e6,-1.7403814348541224e8,-2.8889570960265535e8,0.7184786166200211,0.8688831858041876,1.00143496361411,1318.5090689823164,37.724228972534156,-0.24946876569371446,-0.10482084078321874,0.0014405049198106127,2.8677110039343834,3.232868007069288,-0.2494687654103694,0.2852368273657529,0.28515301573946583,0.2846981330156746,0.28411048188866395,1.4762914973998166e-13,0.26785852890314715,0.2757340106489057,0.03012469225855541,0.03012469225853696,0.0029010429294875034,312.2903464073775,312.2903464075694,11001.476159468288,9.515406873778033e-11,0.07489700958502318,-0.008996653372029458,1.0,10.0,0.0,0.0,0.0031255536205128153,-0.19940363595152272,-5.447073836386711e-6,0.2674697793588832,0.12662477635084007,-6.115917037039473,-11.924968221754892,-0.8757175846148887,-0.7487096593706914,-0.04841123310228138,2.8642833204581413,-216.53358592370824,24553.05094640485,-3.711981955099523e6,7.01455712381516e8,3.137940649385925,-244.10637130533422,27679.56731228686,-4.184655222475706e6,7.907768296850946e8,-412.443005793442,46806.30725730404,-7.076275944432736e6,1.3372077163029265e9,79147.76887061741,-1.1966022918439772e7,2.261225157717893e9,-2.023459726996109e7,3.8237434078582973e9,6.465969656538329e9
7.8799298988952975,-1.8477039976772056,0.0023851844167897714,1.887149184295323,1.8852248689953761,1.3003792135626939e-6,1.8933940845973964,3.5754028780925884,1.830711510482017,3.4496763424369306,4.344309512244582,7.986654880233664,2.3394564503608533e-12,0.0006846069913062458,19.987018628062604,316.49645468861115,38.094694468950365,-2325.6337558096006,240457.8680505467,-3.4524325531663746e7,11210.26463116892,39.89920811951852,-2519.888954626774,263802.18469176884,-3.8119534569010854e7,63.70967682981831,-4101.977053867464,434429.9702194463,-6.3159536332397886e7,-6686.803182790653,715903.9149641528,-1.0468890177483957e8,1.1805034834952764e6,-1.7359046124494338e8,-2.8794405759523785e8,0.7212088499306635,0.870269278796055,1.001413134714906,1262.0516799404281,35.90883103067776,-0.24761747719509924,-0.10407530228202069,0.0014204105950991835,2.867341970731819,3.2303196647025527,-0.24761747695366415,0.28324891230422083,0.2831690888221673,0.2827274422905419,0.28215114513114914,1.342442010067265e-13,0.26606963953888735,0.2738633064920284,0.02972163462214709,0.029721634622130403,0.002844757940891453,316.49645468861115,316.4964546887894,11210.26463116892,8.830524079466966e-11,0.07384704884597887,-0.00881541667052055,1.0,10.0,0.0,0.0,0.0031212799252316736,-0.19728958992209034,-5.188333898197426e-6,0.2645523871070411,0.12472515144257003,-6.089881649797413,-11.830837610345528,-0.8690079821835925,-0.7430764230092487,-0.04842612362190185,2.863911994613252,-216.47657032033777,24543.304355147982,-3.710012409494023e6,7.009897653302289e8,3.1360334965220527,-243.88109329939377,27650.325812181407,-4.1796756019374942e6,7.897302042098107e8,-411.79470017045355,46726.012808185435,-7.06319250228354e6,1.334556849657322e9,78959.90286150534,-1.1936019002533756e7,2.255253706872962e9,-2.0170545005709283e7,3.811129710158795e9,6.440388167973387e9
8.043831784532214,-1.8271174456543222,0.002340129354939873,1.8783601404089534,1.876476962324717,1.2197654626353817e-6,1.8844301515216786,3.541847515121919,1.8224731210544065,3.4182303140432717,4.344137805230673,7.9824763073576435,2.1156250505161796e-12,0.0006628828534249765,18.40614881926194,322.2570574522171,38.13828778796834,-2328.295325738749,240707.26685212232,-3.455656834885292e7,11497.491700763463,39.88772271964332,-2519.706073654729,263779.4962365853,-3.8113984289599136e7,63.71010867710126,-4096.796946645671,433909.5901103286,-6.30825659501823e7,-6670.556236178236,714257.8018676843,-1.0444961766960123e8,1.1764999529604781e6,-1.7300946016573533e8,-2.8667627559656644e8,0.7248759862900278,0.8721269159842463,1.0013841701189372,1189.713727123589,33.59968796922765,-0.24516350262554387,-0.1030864921445244,0.0013939469971026128,2.867134198403389,3.226961891491574,-0.24516350243097704,0.28061111602562944,0.2805367490148228,0.28011266504815174,0.27955128430644727,1.181211543529067e-13,0.26369219879764516,0.27137906344060075,0.02918967285233719,0.02918967285232262,0.002770795591787414,322.2570574522171,322.2570574523785,11497.491700763463,7.985017705885345e-11,0.07246564463766836,-0.008578334210983307,1.0,10.0,0.0,0.0,0.003115134354212372,-0.19449699622538272,-4.85959012052125e-6,0.26070080693769376,0.12222980010153336,-6.055322162836907,-11.706283319646465,-0.8601583237663488,-0.7356136467485428,-0.04844594042394034,2.8637008702942506,-216.44350072143635,24537.615291984665,-3.7088592512081205e6,7.007164405468466e8,3.1335267605827033,-243.60800200859217,27617.180568574684,-4.174335320731462e6,7.886587927533355e8,-410.94126710800987,46624.86383945822,-7.04734553792822e6,1.3314573239668145e9,78712.82174672684,-1.1897721298463307e7,2.247839760526886e9,-2.0086381187310915e7,3.7949271648381014e9,6.406805360333578e9
8.170472626204344,-1.8114962492448028,0.002307296014484528,1.8717747891629182,1.8699221669369706,1.1620571118742426e-6,1.877715459706524,3.516813002333085,1.8162907275789144,3.394744169334565,4.344178902186494,7.979365202253731,1.9601946873697734e-12,0.000646859346226862,17.29050596775505,326.69708222408906,38.175074698060186,-2330.7654626621184,240963.28452547317,-3.459342781325631e7,11719.805492902711,39.87978171353639,-2519.8620159029083,263816.222153001,-3.8120737384164944e7,63.716597430874344,-4093.044847209752,433572.81066141475,-6.3037953788048275e7,-6658.048453333561,713055.4561708268,-1.0428387419514754e8,1.173460985142974e6,-1.7258351479399416e8,-2.8572080859037733e8,0.7276467454815145,0.8735273778690709,1.0013625516284912,1137.6040565166215,31.9485665328309,-0.24333375546905694,-0.10234878734091173,0.0013743439331403212,2.867202435524729,3.2244629390177506,-0.24333375530387089,0.2786422862169157,0.2785721069905491,0.27816112315298186,0.27761076586119304,1.0721219563625833e-13,0.2619147614913976,0.26952328753385546,0.02879472187095385,0.028794721870940697,0.0027161222610125758,326.69708222408906,326.6970822242387,11719.805492902711,7.398515834745647e-11,0.07144333733893332,-0.008403885013760515,1.0,10.0,0.0,0.0,0.003110197348658682,-0.19242198437087218,-4.624759715254414e-6,0.25784056717219966,0.12038602673689548,-6.029497119659773,-11.613537981497723,-0.8535938698087937,-0.7300511982568559,-0.048460774062192194,2.863766358125115,-216.45254539073943,24539.10497749737,-3.7091546035952996e6,7.007854664505746e8,3.1316632274275413,-243.42371429051852,27596.81056066566,-4.1713353284676783e6,7.881068821176217e8,-410.30669468142344,46553.28339595873,-7.036659312337778e6,1.3294634817370973e9,78529.27706492535,-1.1870197317320274e7,2.2426820222418566e9,-2.0023917289741624e7,3.783197283288248e9,6.381903986468435e9
8.300418618900686,-1.795717055885316,0.0022752648575260883,1.8651947870702317,1.8633724707367507,1.1066248597681092e-6,1.8710076691931516,3.4918907179791656,1.8101046656929731,3.371340937740267,4.344373114185501,7.976260753252094,1.8147843403522189e-12,0.0006310678038889361,16.232170893101785,331.24437671077544,38.21554940906561,-2333.663802178869,241281.64473491523,-3.464174890304202e7,11948.260761373882,39.87232594865324,-2520.2731552049354,263900.46961226076,-3.813719948218651e7,63.729088413308084,-4089.383398578214,433281.08188030345,-6.300469227116028e7,-6645.1812998160385,711874.4642060788,-1.0412932952316476e8,1.1703729304338298e6,-1.721638914696356e8,-2.847561288616851e8,0.7304352470735589,0.8749341262730268,1.00134102268162,1087.2812530086776,30.364299655251102,-0.24151314618984404,-0.10161440408137279,0.00135494885926744,2.8674726466937055,3.2219701492289174,-0.2415131460498261,0.27668157147031336,0.2766156545038113,0.2762177030257813,0.2756782310703058,9.723082434731757e-14,0.2601420145128159,0.267673758847926,0.028403159754503596,0.028403159754491737,0.0026621206712297498,331.24437671077544,331.24437671091414,11948.260761373882,6.850294671332379e-11,0.07043267550504796,-0.008232265421711987,1.0,10.0,0.0,0.0,0.003104985786005693,-0.19036348813468068,-4.399603092700502e-6,0.2550044876767217,0.11856571706093551,-6.003732753146294,-11.521325524884563,-0.847092225623286,-0.7245170162941583,-0.048475581989557356,2.864033605615096,-216.49210022805727,24545.783866134123,-3.7104958865613425e6,7.011015296815381e8,3.1298034543771944,-243.25703438047168,27580.38006705023,-4.1692245789371943e6,7.877784906651928e8,-409.6741691837941,46485.21441843368,-7.026998772743633e6,1.3277569451003537e9,78346.47743631976,-1.1843619836317256e7,2.237860659498719e9,-1.9961755788486727e7,3.77178995759785e9,6.357142519379173e9
8.433783914397228,-1.7797774712053858,0.002244019018595378,1.858619989577164,1.8568277332715706,1.0533962194301664e-6,1.8643066236286776,3.467079851415941,1.8039143904025818,3.3480193329128847,4.344727622691119,7.973149660481169,1.6788412516502692e-12,0.0006155089642281828,15.228788712810895,335.90353053583135,38.259884553522966,-2337.011520845607,241665.47806152218,-3.47021121761865e7,12183.074568843973,39.86526038857905,-2520.9426912430313,264033.5868310744,-3.8163705134423114e7,63.74834699923437,-4085.7883522025722,433033.4306948952,-6.298286048407679e7,-6631.871260361762,710708.3417501817,-1.0398537926033565e8,1.1672176515269584e6,-1.7174845239718404e8,-2.837769416557006e8,0.7332417197463206,0.8763472391808478,1.0013195829107304,1038.7004999192413,28.844824860406607,-0.2397016196036193,-0.10088332151157707,0.0013357602618543907,2.867954343944784,3.2194727768652465,-0.23970161948512728,0.27472893424266664,0.2746673475992197,0.2742823552948582,0.27375363262144164,8.810492249428156e-14,0.2583738216084521,0.2658303847610335,0.028014934531125264,0.02801493453111458,0.0026087795112486657,335.90353053583135,335.9035305359598,12183.074568843973,6.33818246747815e-11,0.06943353801877791,-0.008063428640027442,1.0,10.0,0.0,0.0,0.0030995053514262945,-0.1883213821399217,-4.183789870890819e-6,0.2521923722996887,0.11676859334881728,-5.978008499734932,-11.429604835486233,-0.8406538156825452,-0.7190097081132646,-0.04849036341589037,2.8645121126386814,-216.56360977414934,24557.899058012863,-3.7129331926125577e6,7.016765295877872e8,3.1279367412556995,-243.10791710910718,27567.971900395325,-4.1680290453279763e6,7.876810989133605e8,-409.0409546605124,46420.485277056665,-7.018359204653103e6,1.3263408862401056e9,78163.63775964809,-1.1817903519210044e7,2.2333659355952663e9,-1.9899629659266382e7,3.760664724425927e9,6.332414506389001e9
8.617129545360191,-1.758270975587317,0.002203550633050148,1.8498614426456903,1.8481088908745789,9.85730569550897e-7,1.8553821218602904,3.43417064014292,1.7956531531801097,3.317048573833214,4.345462855730294,7.968964925307207,1.5114021542362729e-12,0.0005951269988927928,13.97248612923538,342.2982169662921,38.32532065494146,-2342.2134573979383,242284.94384623427,-3.4802417683835454e7,12506.438796638618,39.85625804970735,-2522.242081051209,264289.4844763405,-3.821527846088674e7,63.78612187076464,-4081.0499642293776,432769.62109416083,-6.297162701691543e7,-6613.274062235121,709163.8039623138,-1.0380868211757995e8,1.1628708776131151e6,-1.7119683213106394e8,-2.824385295804421e8,0.7370120393963387,0.8782414262241721,1.0012911346447482,976.5598947264788,26.91616660535478,-0.23730028554023702,-0.0999136438040394,0.0013104940535365855,2.8689431213203678,3.216114622576028,-0.2373002854456318,0.2721379192354612,0.27208220145342626,0.27171436516986225,0.2711997667151015,7.715261475957297e-14,0.25602307174467837,0.2633819630094155,0.02750240062803998,0.0275024006280307,0.0025386658232282627,342.2982169662921,342.29821696640795,12506.438796638618,5.7079757130102605e-11,0.0681190751653487,-0.007842561824768588,1.0,10.0,0.0,0.0,0.0030917895011725914,-0.18562385647235846,-3.910019002417854e-6,0.24847982845258004,0.11440802268806455,-5.943732042151115,-11.307997591828103,-0.8321684535436737,-0.7117058027607441,-0.048510029409247146,2.8654962615952564,-216.71134013950524,24582.96938443761,-3.717981635328265e6,7.028683735636842e8,3.125415880978275,-242.9362243896474,27557.826870881432,-4.167905483439466e6,7.87924311023402e8,-408.1902174378092,46339.0201232692,-7.00841381391149e6,1.3249096340301518e9,77918.25071374781,-1.1784783414777253e7,2.227860598227477e9,-1.981632831915117e7,3.7461897022190995e9,6.299288649877368e9
8.758944579684307,-1.7419475895095553,0.0021740724438717163,1.8432982367750321,1.8415751868993813,9.373716890946715e-7,1.8486962168201417,3.4096166785175273,1.7894508028908749,3.2939123113682784,4.346221738028281,7.965776438483344,1.3955390666147173e-12,0.000580113688898191,13.088552603064498,347.2378963275346,38.37939313579527,-2346.700281761366,242835.04269831118,-3.489339977210647e7,12756.971843952799,39.84965838627012,-2523.524431698857,264542.04300672474,-3.826661362892789e7,63.8249217027545,-4077.4958326475244,432619.50177033147,-6.2976643218254805e7,-6598.552869564731,708002.1161459163,-1.036864831493312e8,1.1594764519417752e6,-1.7078124929841623e8,-2.8140147990680575e8,0.7398613518236363,0.8796696972346407,1.001269901555784,931.8736355519128,25.540107068741364,-0.23550974144491055,-0.09919018371360605,0.0012917814017426137,2.869958626914846,3.213556659093907,-0.23550974136515987,0.2702039867576035,0.2701527340862111,0.2697976661301231,0.2692935072788374,6.977030772498554e-14,0.2542649508512163,0.26155257897817585,0.02712175570885066,0.02712175570884232,0.00248682188531712,347.2378963275346,347.2378963276417,12756.971843952799,5.2722470627383224e-11,0.06714636574949732,-0.007680039102627698,1.0,10.0,0.0,0.0,0.0030857032540524106,-0.18361951577605068,-3.7147727393868424e-6,0.24572288061236203,0.1126639409406574,-5.9180081129515205,-11.217243181160365,-0.8258795031345054,-0.706255091552427,-0.04852474597243922,2.8665079969122003,-216.86358046385232,24608.832027156044,-3.7231932448215196e6,7.040994339394443e8,3.1234832646070885,-242.82756282518886,27555.122545021037,-4.168952216616892e6,7.883974570640359e8,-407.5427451730774,46281.23541675015,-7.002119375515644e6,1.324182040572745e9,77731.7036852655,-1.1760670895798633e7,2.2240787941427298e9,-1.975306105306738e7,3.735533570159632e9,6.274153054652888e9
8.904595482874068,-1.725455515560634,0.0021453244232949417,1.8367397664253715,1.8350459857478276,8.909874146486641e-7,1.8420165491395444,3.3851715393503867,1.7832422600235407,3.270853234228382,4.3471680627808675,7.962523221486674,1.2874770883032922e-12,0.0005653351364032958,12.252211954671264,352.30696239466647,38.43797881923453,-2351.718002704007,243462.81515325897,-3.499871125086658e7,13014.635751590966,39.843031173368644,-2525.0722477208183,264848.16891531995,-3.83292293672674e7,63.874113804813355,-4073.9005681158837,432508.1167121382,-6.29931713179e7,-6583.039245389321,706826.8587663166,-1.0357202022393882e8,1.1559385460952495e6,-1.7036057082784453e8,-2.803276776141055e8,0.7427294206843916,0.8811045982225535,1.001248756462174,888.7851611699728,24.222289760579457,-0.23372810148254378,-0.09846995735293584,0.0012732702500486736,2.8712217718721345,3.210947330643374,-0.2337281014154299,0.2682780108529446,0.26823127114452133,0.26788888153258267,0.26739503280644694,6.303802100331804e-14,0.25251089823031264,0.2597290271523913,0.02674426948937991,0.02674426948937242,0.00243560092778096,352.30696239466647,352.30696239476543,13014.635751590966,4.866114971307021e-11,0.06618478839821534,-0.007520146758478575,1.0,10.0,0.0,0.0,0.003079366379289054,-0.1816311589463937,-3.527832914323824e-6,0.24298926114672773,0.11094214681794323,-5.892237814610442,-11.12681483779281,-0.8196555478129993,-0.7008256795777285,-0.04853943345884068,2.8677670990026525,-217.05332589079538,24641.090571715933,-3.729697449367142e6,7.056366065558318e8,3.1214970939554147,-242.73583345162635,27556.7097010545,-4.1710081102233455e6,7.891297508597362e8,-406.8827488109407,46225.9717000495,-6.996804171414543e6,1.3237530998352337e9,77541.74279665701,-1.1737034930647109e7,2.22057558582745e9,-1.968868925345968e7,3.7249815820868034e9,6.248599503959362e9
9.054218995474365,-1.7087921690026378,0.0021172903531515358,1.8301858956109438,1.828521155240266,8.465127122702438e-7,1.835342971532947,3.360834478910147,1.7770268794961182,3.247869963367257,4.348311056242056,7.959182851085357,1.1867660077715825e-12,0.0005507918344959976,11.461399500988591,357.511442317396,38.50129970755726,-2357.2948436492416,244172.53733075812,-3.511916227702215e7,13279.675663616186,39.83621503762866,-2526.8861593319416,265209.31366635405,-3.840353511271315e7,63.93521249209358,-4070.222168670449,432433.0635347312,-6.302116087389268e7,-6566.603113227288,705627.0185329041,-1.034641201571843e8,1.1522286822887945e6,-1.6993123234479406e8,-2.792088220811687e8,0.7456164883086651,0.8825462103250795,1.0012276990258435,847.2527139714988,22.960844825788296,-0.2319553139207905,-0.09775294548738958,0.001254959128065968,2.8727449129595097,3.2082686248861263,-0.23195531386440887,0.26635995675136853,0.2663177721356295,0.26598796621113063,0.26550430002150593,5.690344361718121e-14,0.25076075838444034,0.2579112066849124,0.026369886757109978,0.026369886757103254,0.0023849917824174524,357.511442317396,357.5114423174874,13279.675663616186,4.487829010457643e-11,0.06523422887890414,-0.007362840056288107,1.0,10.0,0.0,0.0,0.00307278414562301,-0.17965866770699623,-3.3489069992286387e-6,0.2402787849923252,0.10924237902360098,-5.866388757943094,-11.036652629727339,-0.813497231170146,-0.6954155616301534,-0.048554091111528974,2.8692859089492773,-217.28249438273514,24680.080128239868,-3.7375635974760083e6,7.074966986480949e8,3.1194394133669747,-242.66066110103264,27562.66405649683,-4.1741034896055292e6,7.90130680260231e8,-406.20569605082454,46172.891272466186,-6.992445459819167e6,1.3236241799777992e9,77347.08314393554,-1.1713723180017611e7,2.217330630879526e9,-1.962278120235692e7,3.7144645628730226e9,6.222457997229782e9
9.207957760291023,-1.6919549213028586,0.00208995417004007,1.8236364912966054,1.8220005660832765,8.038841894214328e-7,1.8286753397911546,3.336604772078709,1.770803991901405,3.2249610996474867,4.349660506668425,7.955730122677806,1.092977066389384e-12,0.000536484219143647,10.714115037710924,362.85777153917064,38.56959143415388,-2363.4610280891325,244968.81632567933,-3.525563027281869e7,13552.342004938306,39.82902894751563,-2528.9658735166895,265626.93592861196,-3.848995860965776e7,64.00999122128027,-4066.4131992228217,432391.47645177785,-6.3060514899146676e7,-6549.1007413643,704390.2035340462,-1.033614296451575e8,1.148315351051437e6,-1.694892378185678e8,-2.78035734315256e8,0.7485227998725135,0.8839946152134793,1.0012067289184554,807.2352334568088,21.75394524201122,-0.2301913280634395,-0.09703912935210995,0.0012368465774606195,2.874541196903479,3.2055003201414105,-0.23019132801615716,0.2644497905945337,0.26441219763179874,0.2640948762278741,0.2636212668386245,5.131808029010756e-14,0.2490143713566039,0.25609901493976944,0.02599855136794,0.025998551367933977,0.0023349833098455152,362.85777153917064,362.85777153925494,13552.342004938306,4.135726091284445e-11,0.0642945746050519,-0.00720807469063313,1.0,10.0,0.0,0.0,0.003065961731230968,-0.17770192563212495,-3.177710710626179e-6,0.23759126993296414,0.1075643801176975,-5.840425007447538,-10.946691041154555,-0.8074052562715889,-0.6900225504975885,-0.04856871817938345,2.8710775568145355,-217.55313775965226,24726.16107686712,-3.746866640991263e6,7.09697962578151e8,3.1172900611368024,-242.60156113672085,27573.057239636422,-4.178269599761571e6,7.914102511263658e8,-405.50651151495856,46121.60402443973,-6.989014417338567e6,1.323795935281694e9,77146.2895758829,-1.169056248599632e7,2.2143201533019466e9,-1.9554855956772186e7,3.703904503537657e9,6.195539650775288e9
9.365960644968904,-1.6749410965794354,0.0020632999613653035,1.8170914223471257,1.8154840908268302,7.630400569369617e-7,1.8220135117085836,3.312481708267516,1.764572901942634,3.2021252198544525,4.351226804229272,7.952136734657218,1.0057021500973176e-12,0.0005224126658759947,10.008421700989262,368.3528299047963,38.64310427045422,-2370.2489509867546,245856.62121116958,-3.540906665161119e7,13832.889758467947,39.821270296282854,-2531.3100114525146,266102.4922864743,-3.858894611247276e7,64.10052723604524,-4062.4201748795285,432379.96242774423,-6.311108159220486e7,-6530.373465397618,703102.4911928859,-1.0326239229270919e8,1.1441637315324596e6,-1.6903011350490892e8,-2.7679827823452324e8,0.7514486039053011,0.8854498953307341,1.0011858458179497,768.6923440119868,20.59980595368408,-0.22843609395578748,-0.09632849053261047,0.0012189311487475721,2.87662462015379,3.2026197383989565,-0.22843609391620665,0.262547479121998,0.26251450895522577,0.26220956855782757,0.261745892051102,4.6237000681415605e-14,0.24727157242306205,0.2542923471794184,0.025630206083140285,0.025630206083134894,0.002285564387202167,368.3528299047963,368.352829904874,13832.889758467947,3.808226901162386e-11,0.06336571445121036,-0.007055806734303235,1.0,10.0,0.0,0.0,0.0030589042243731775,-0.17576081779738995,-3.0139677945899264e-6,0.2349265361189964,0.10590789617253332,-5.814306700836315,-10.856858388837619,-0.8013803881733581,-0.6846442571358723,-0.04858331391956176,2.8731560213298,-217.86745291391662,24779.7213609507,-3.7576876777730277e6,7.122602436617897e8,3.115026422935145,-242.55792336698022,27587.955521835323,-4.1835385401849635e6,7.929790073535821e8,-404.7795179069748,46071.66079438153,-6.986475203453699e6,1.3242681552279425e9,76937.76094476995,-1.1667356385671303e7,2.211516473218336e9,-1.948437836698477e7,3.6932135518032985e9,6.167634856986778e9
9.528383002076621,-1.6577479766519148,0.0020373119751870006,1.8105505618079403,1.8089716061384857,7.239201128091015e-7,1.8153573494014805,3.2884645996312525,1.7583328902227198,3.17936088470659,4.353020983438609,7.9483709396414595,9.245530474929023e-13,0.0005085774937402174,9.342445186958424,374.0039786297976,38.722104183424825,-2377.693364148206,246841.31704720654,-3.5580504266628e7,14121.57738940359,39.81271284882098,-2533.9159216856783,266637.4257692601,-3.8700962396808386e7,64.20925385045167,-4058.1828833250984,432394.5294686883,-6.3172644841454096e7,-6510.24633228399,701748.2627388765,-1.0316522312294663e8,1.1397353974763276e6,-1.685488583202493e8,-2.7548527896379125e8,0.7543941513127584,0.886912133390039,1.0011650494157085,731.5843627874671,19.49668361631312,-0.2266895629848328,-0.09562101120762258,0.0012012114072419621,2.8790100929460056,3.199601473562193,-0.22668956295175904,0.26065299032676464,0.2606246688301412,0.2603320017345217,0.25987813597444565,4.1618605893235725e-14,0.24553219272962543,0.25249109720108176,0.025264792587456494,0.02526479258745167,0.0022367239213142076,374.0039786297976,374.0039786298692,14121.57738940359,3.503832619227743e-11,0.06244753904327649,-0.006905992663200728,1.0,10.0,0.0,0.0,0.0030516166275393994,-0.17383523142139523,-2.8574099010256513e-6,0.23228440694771024,0.10427267727709458,-5.787989643953482,-10.767076230323894,-0.7954234598031245,-0.6792780716836938,-0.048597877592545476,2.8755361938788844,-218.22779398937013,24841.179002441644,-3.7701145518517084e6,7.152051447963196e8,3.112623160170478,-242.52899390388106,27607.41833168399,-4.189943175160412e6,7.948480491675897e8,-404.0183718608845,46022.54599033244,-6.984783901764115e6,1.3250395897712379e9,76719.71310995382,-1.1643882378992604e7,2.2088874815881205e9,-1.941075376064472e7,3.682292914422699e9,6.138511344702202e9
9.695387030834913,-1.6403727968666042,0.00201197461507788,1.8040137855915819,1.802462991499151,6.864657029851146e-7,1.8087067179670029,3.2645527759703867,1.7520832118585645,3.156666634734139,4.355054769870419,7.944397155236176,8.491606760334475e-13,0.0004949789614362154,8.714372546372577,379.81910423343635,38.806874025294476,-2385.8315841822437,247928.70318923306,-3.5771065838434465e7,14418.665667038616,39.80310454652059,-2536.7794682808453,267233.15232441714,-3.882649063619379e7,64.33902175651795,-4053.6336375366345,432430.50617160514,-6.324491338821691e7,-6488.5266500981315,700310.0222595473,-1.0306788024795261e8,1.1349880064330904e6,-1.680398901696662e8,-2.7408443775301355e8,0.7573596959918498,0.8883814126668864,1.001144339412218,695.87228558805,18.442875682931067,-0.22495168751022376,-0.094916673999753,0.0011836859290472517,2.881713510141206,3.1964170895442723,-0.22495168748263814,0.25876629306138144,0.25874264098797634,0.25846213545556335,0.2580179600553688,3.742440569152127e-14,0.2437960590388741,0.2506951570135641,0.02490225129549377,0.02490225129548946,0.0021884508345795285,379.81910423343635,379.81910423350223,14418.665667038616,3.2211215403108785e-11,0.061539940531898166,-0.006758589295157278,1.0,10.0,0.0,0.0,0.0030441038578706966,-0.1719250554312401,-2.7077763672980964e-6,0.22966470846599105,0.10265847711882863,-5.761424850389124,-10.677258664790715,-0.7895353747996905,-0.6739211394437858,-0.04861240846521682,2.8782339492489357,-218.63668594508636,24910.984920206643,-3.7842425294539435e6,7.185562128029399e8,3.1100519085691896,-242.51385465802548,27631.496531560195,-4.197517019821924e6,7.970290505736108e8,-403.21599337316115,45973.66935002118,-6.983887319657454e6,1.3261077477000394e9,76490.16044560674,-1.1619888908957709e7,2.2063960513379564e9,-1.9333322230565943e7,3.671031656999436e9,6.107912124381695e9
9.867142080356869,-1.622812750107091,0.00198727244752265,1.7974809742835394,1.7959581310049215,6.506197016019665e-7,1.802061487316566,3.2407455910897736,1.7458230983742884,3.134040997573303,4.35734062993104,7.940175534045319,7.791743678142058e-13,0.00048161727013178315,8.12245129205235,385.80666431414744,38.897714790917526,-2394.7037184850583,249125.0555079839,-3.598197333297776e7,14724.416052732564,39.79216518433799,-2539.894788254084,267891.04438782745,-3.896603200139139e7,64.49317078096152,-4048.696458458155,432482.45166523,-6.332750842558705e7,-6465.0024687079385,698768.2012372781,-1.029680336000553e8,1.1298749791949578e6,-1.6749698880274594e8,-2.725822460232803e8,0.7603454940413251,0.8898578165937702,1.0011237155226307,661.5177907388578,17.43672003232986,-0.2232224213281701,-0.09421546216358662,0.0011663533055014355,2.884751827365625,3.193034788619814,-0.223222421305205,0.256887357547441,0.25686839067380146,0.25659993108369555,0.25616532737163544,3.3618811123817164e-14,0.24206299439312595,0.2489044174174226,0.024542521324411044,0.0245425213244072,0.0021407340744542284,385.80666431414744,385.80666431420804,14724.416052732564,2.958745949524728e-11,0.060642812804539106,-0.00661355379945157,1.0,10.0,0.0,0.0,0.003036370751000724,-0.1700301809467163,-2.564814081351239e-6,0.2270672700340184,0.10106505334732437,-5.734558049294712,-10.587311614716057,-0.7837171135347829,-0.6685703371692082,-0.04862690580699176,2.881266221675775,-219.09683933511374,24989.62603321627,-3.800175049723697e6,7.223391468679245e8,3.1072809467419455,-242.51140024545583,27660.23040723923,-4.206294091868686e6,7.995342737853152e8,-402.3644892331973,45924.35681673418,-6.983721633161621e6,1.327468663945237e9,76246.89605734276,-1.1595092062525222e7,2.2039993823458304e9,-1.9251352622551993e7,3.6593054110777655e9,6.075553366361961e9
10.043825004848323,-1.6050649871391947,0.0019631902031307723,1.7909520134929224,1.7894569137203091,6.163264818631759e-7,1.795421532527301,3.2170424237360593,1.7395517585987663,3.1114824908313325,4.359891825099159,7.935661486222047,7.142611530044202e-13,0.0004684925630865724,7.56498832163766,391.9757395194873,38.994947003690584,-2404.3529164077568,250437.17369403882,-3.621455853857965e7,15039.08879580031,39.779583967099576,-2543.2540161659604,268612.4114445796,-3.912010499678089e7,64.67561390441361,-4043.2861809111832,432544.05500538164,-6.341994947543486e7,-6439.4409891576315,697100.9475802778,-1.0286303046854587e8,1.1243451707177476e6,-1.669132351402545e8,-2.709638994271508e8,0.7633518036082766,0.8913414286730543,1.0011031774776447,628.4832337757384,16.4765943251689,-0.22150171974022714,-0.09351735961403085,0.0011492121435306148,2.8881431445036827,3.18941904545128,-0.22150171972114488,0.2550161554576987,0.25500188472642693,0.2547453517243846,0.25432020271071654,3.0168938261750114e-14,0.2403328184941002,0.24711876823503598,0.024185540374340366,0.024185540374336935,0.0020935626119617133,391.9757395194873,391.975739519543,15039.08879580031,2.71542901411652e-11,0.05975605148518102,-0.0064708436701196624,1.0,10.0,0.0,0.0,0.003028422063439626,-0.1681505013238588,-2.428277308826288e-6,0.22449192438381327,0.09949216755867625,-5.707329139940423,-10.497132021776736,-0.7779697381244507,-0.6632222457051584,-0.04864136888921382,2.8846510882329137,-219.61116667654298,25077.62872453664,-3.8180245683957315e6,7.265820341942657e8,3.104274830587147,-242.52031197644038,27693.64734042604,-4.21630872662764e6,8.023765808970597e8,-401.4550696873409,45873.84042135721,-6.984210857801361e6,1.3291166319632163e9,75987.47059404489,-1.1569171963877551e7,2.201648272880994e9,-1.916403621811594e7,3.6469749825651255e9,6.041122222467114e9
10.164442203808393,-1.5931274340484238,0.001947472311726968,1.7866014586546126,1.7851247410617792,5.943001911277234e-7,1.7909977684207372,3.201297806660203,1.735364228737548,3.0964800479584276,4.361746963546301,7.932465273657063,6.736473537767879e-13,0.0004598744618348867,7.211680200514563,396.19408799735754,39.063487032344646,-2411.2402181781495,251379.8505832845,-3.638237087863966e7,15253.954462600848,39.7701159494617,-2545.624083716341,269129.1951610188,-3.923115692211391e7,64.81519451662493,-4039.369872742339,432586.9319193813,-6.348675680703951e7,-6421.143079785263,695907.840527204,-1.0278869175889915e8,1.1203996235392175e6,-1.6649761036271358e8,-2.6981253869378704e8,0.7653675333439595,0.892334549018553,1.00108953301532,607.1752118431264,15.861299373971775,-0.22035932224427057,-0.09305367772475148,0.0011378903905091041,2.890609627856065,3.1868594603636375,-0.22035932222742283,0.25377297061196996,0.25376183439766553,0.2535131843681666,0.2530942743077788,2.8051553776904184e-14,0.23918088256998757,0.2459311088838628,0.023949048878254626,0.02394904887825145,0.002062412481297422,396.19408799735754,396.1940879974102,15253.954462600848,2.5632061628229142e-11,0.05917058570682546,-0.00637697461103572,1.0,10.0,0.0,0.0,0.003023005486166738,-0.16690577169580378,-2.3407044525031832e-6,0.2227872202251641,0.09845487120891619,-5.688942795876972,-10.436827784999872,-0.7741780998264947,-0.6596565228462672,-0.04865099155045208,2.887113033808007,-219.9856854597653,25141.77748128793,-3.831049257723733e6,7.296812178668791e8,3.1021207548007403,-242.53180761965586,27718.533544115657,-4.223689687525181e6,8.044653474337106e8,-400.8118304725368,45839.067566436715,-6.984857096937688e6,1.3303710152325046e9,75804.21315893164,-1.1551091981215436e7,2.200078643794539e9,-1.9102417609465938e7,3.6383429675114784e9,6.016848250420992e9
10.349752722824865,-1.5750603775166805,0.0019243898045124869,1.7800786800703576,1.7786293679909406,5.624753257196562e-7,1.784366348461351,3.1777667067422732,1.7290723672666308,3.074030130058316,4.364772199840258,7.927350183365937,6.164952628819457e-13,0.0004471448964791911,6.708043394231483,402.6877409096276,39.17214174983887,-2422.2895577681816,252901.6142467834,-3.665438163591777e7,15584.065086404356,39.75401648962547,-2549.3658962391523,269959.0176290728,-3.9410645131693594e7,65.05536495179777,-4032.9537775647746,432647.88375755894,-6.359421213691223e7,-6391.606949174394,693976.0494506189,-1.0266820214450817e8,1.1140480805416992e6,-1.658282935337992e8,-2.679639221849141e8,0.7684086055513873,0.8938303592002428,1.0010691375039733,576.2587382241991,14.974391604057002,-0.21865280102362183,-0.09236072389209184,0.0011210652892876558,2.894632897976214,3.1827642886361223,-0.21865280100966772,0.25191459997869486,0.2519081677804408,0.2516712375086325,0.25126159080961863,2.5128243911946696e-14,0.23745511427617771,0.24415369831832368,0.02359650714336198,0.023596507143359157,0.0020161254286732207,402.6877409096276,402.68774090967594,15584.065086404356,2.3489993931651088e-11,0.05830087504039615,-0.006238046513238252,1.0,10.0,0.0,0.0,0.0030147078655210283,-0.1650511872191449,-2.2143503711352585e-6,0.22024833509160255,0.09691569722537346,-5.660959087599956,-10.346004469290834,-0.7685514705933212,-0.6543044547086623,-0.048665395908431865,2.891129122132745,-220.59738123149702,25246.672084713788,-3.8523712027433026e6,7.347604514516547e8,3.098632551345068,-242.55605899073396,27759.77264557653,-4.23584333455787e6,8.078996928779702e8,-399.7836296043953,45784.54722242731,-6.986230415586883e6,1.3324789983922133e9,75511.67954994694,-1.152247875975394e7,2.1976741537584896e9,-1.9004161342324838e7,3.624651256070702e9,5.978182208336718e9
10.540502073190112,-1.5567978284219168,0.0019018873417697335,1.7735594827019845,1.7721373777594112,5.320620519443266e-7,1.7777399078100617,3.154338126869708,1.7227670794092285,3.051643400878888,4.368102480956837,7.92179638254776,5.636096869059701e-13,0.00043465242760584575,6.234632499487894,409.39061951484223,39.28814989792653,-2434.2480912044025,254560.2574013088,-3.6952253592591666e7,15923.76650014604,39.73527732416991,-2553.3183336491775,270855.3095462729,-3.96061231067154e7,65.3378669888632,-4025.78491724636,432696.51837811345,-6.370960590209808e7,-6359.298277174357,691847.6305767158,-1.0253360669806948e8,1.1071185633394802e6,-1.6509576733416733e8,-2.6595272645494863e8,0.7714708823887781,0.8953335978756669,1.001048827227826,546.5651232424451,14.129378190752275,-0.2169547352610751,-0.09167084078284356,0.0011044280345344588,2.899063743255848,3.178319538803103,-0.21695473524954048,0.250063897328968,0.2500621678750606,0.24983682874652807,0.24943633274003352,2.2484824974020272e-14,0.23573174421360857,0.2423810843855414,0.023246540800235378,0.02324654080023287,0.001970354428882759,409.39061951484223,409.3906195148865,15923.76650014604,2.150770555560162e-11,0.05744126201229307,-0.006101331974104528,1.0,10.0,0.0,0.0,0.003006206991209746,-0.16321152681458864,-2.0938014440715086e-6,0.21773111681027219,0.09539644656067739,-5.632419834347523,-10.25462313039506,-0.7629990086778828,-0.6489443027694963,-0.04867976404996392,2.895552311172162,-221.2721477987422,25362.55553934755,-3.875961663312005e6,7.403883440873109e8,3.0947933006190813,-242.58688330517958,27805.682871289795,-4.249325728228001e6,8.117083904783045e8,-398.6689854576081,45726.227496651845,-6.987982805397803e6,1.3348478193025937e9,75195.09398803845,-1.1491682742154237e7,2.1951463291723733e9,-1.8897972572376348e7,3.609900189695334e9,5.9364512569561e9
10.736897668928833,-1.5383368157164674,0.00187995029636411,1.7670437833560602,1.7656486904125837,5.030100336260007e-7,1.7711183534154606,3.13101157940123,1.716447517012984,3.0293184142567093,4.371754520060697,7.915736938452409,5.147167813686467e-13,0.0004223970007394406,5.789963296644768,416.3146214221676,39.41191742841933,-2447.172716945613,256365.0005373691,-3.727783496318631e7,16273.290195306665,39.713453401758336,-2557.4631714636157,271818.9173817869,-3.9818160477179796e7,65.6696902773918,-4017.7355130613314,432722.2784038448,-6.3831930038156256e7,-6323.893725652391,689490.3291206704,-1.0238072051392293e8,1.099540446728641e6,-1.6428999365142146e8,-2.6375874337183228e8,0.7745546233377424,0.8968443457041283,1.0010286020116246,518.0591962581974,13.324778233358506,-0.21526508882791384,-0.09098401597982628,0.0010879773164408093,2.9039252985112083,3.173472280725923,-0.21526508881839831,0.24822084305661238,0.2482238107408525,0.24800993091758122,0.24761847449261645,2.0096838689820222e-14,0.2340105880341385,0.24061315913430498,0.022899081669145817,0.02289908166914359,0.0019250885973556458,416.3146214221676,416.3146214222082,16273.290195306665,1.9674778827640176e-11,0.056591649804274294,-0.005966789615369955,1.0,10.0,0.0,0.0,0.00299750736430066,-0.16138669501607428,-1.978837705046786e-6,0.21523541453923326,0.09389689724670855,-5.603238089616635,-10.162539893129415,-0.7575221333306117,-0.6435712921420318,-0.048694095227027126,2.900405706680388,-222.01380696237902,25490.135347258554,-3.901975170543053e6,7.466042926595901e8,3.09055017438391,-242.62190122056353,27856.217850477326,-4.264169958004836e6,8.159065172166566e8,-397.4550006444068,45662.89187657795,-6.989977306092793e6,1.337462397226489e9,74850.91865859408,-1.1458216413685706e7,2.1924149636842127e9,-1.8782701953727443e7,3.593882992970929e9,5.891218128956957e9
10.93915613720544,-1.5196743469482177,0.0018585642267862342,1.7605315113891375,1.7591632384824614,4.7527031976515645e-7,1.7645016050028757,3.1077866260762503,1.710112827604806,3.007053761201784,4.375746141247683,7.909097200886698,4.695573253857084e-13,0.00041037851162065587,5.372605999458862,423.4725890066721,39.54387801833732,-2461.1249408572903,258325.89330131476,-3.7633153862733565e7,16632.850482101698,39.68805705358296,-2561.778322324494,272850.4754420403,-4.0047334950964406e7,66.05901906334579,-4008.6633802927327,432713.1008167177,-6.395997941950223e7,-6285.041537497673,686868.4519736696,-1.0220483075034055e8,1.0912371469284801e6,-1.633999300212511e8,-2.6136016611249807e8,0.7776600861437847,0.8983626815403808,1.001008461717122,490.70645590317093,12.559148116134708,-0.21358382886247607,-0.09030023844822911,0.0010717118553971827,2.909242341412882,3.168163636299018,-0.21358382885464214,0.2463854209764938,0.24639307598795204,0.246190520537473,0.24580799410616758,1.794176270941299e-14,0.23229146354764255,0.23884981739298883,0.022554059746877266,0.022554059746875292,0.0018803171084010191,423.4725890066721,423.4725890067092,16632.850482101698,1.7981373116802794e-11,0.05575194400214799,-0.005834378343129153,1.0,10.0,0.0,0.0,0.0029886134273754143,-0.15957660029032178,-1.8692458653414344e-6,0.21276108311860675,0.09241683235790366,-5.573317850680322,-10.06959728510154,-0.7521223790863867,-0.6381801913224707,-0.04870838867806065,2.9057140552258067,-222.82648410371283,25630.18063535841,-3.930580805931696e6,7.534516617126338e8,3.0858444028410803,-242.6583502371564,27911.301700485626,-4.280407824201195e6,8.205097250296147e8,-396.1274059405323,45593.16790318402,-6.9920548178617675e6,1.3403040492263093e9,74475.2614098493,-1.1421535531875148e7,2.189388965395486e9,-1.865709239324759e7,3.5763706266498203e9,5.842007465013172e9
11.077363533138831,-1.5071193006958588,0.0018446059037249209,1.7561918739694435,1.7548413759740933,4.57482684248998e-7,1.7600930778878527,3.0923595788861187,1.7058808789376103,2.992243510528732,4.37860521802754,7.904307619927785,4.414035197433624e-13,0.0004024977470622398,5.108859267909767,428.3813548106279,39.63663106006281,-2471.029953720904,259725.28019044054,-3.788764570018426e7,16878.228900841914,39.6688803775846,-2564.7368186163103,273576.12740479707,-4.020992579377742e7,66.35518548840783,-4001.9698159972736,432680.859867068,-6.40478301512466e7,-6257.037575904377,684954.2526770064,-1.0207220257886252e8,1.08525814113892e6,-1.6275379322717276e8,-2.5963595351679894e8,0.7797425876941013,0.8993791585419935,1.000995081988199,473.09522464042306,12.069681849117663,-0.21246763385472084,-0.08984607509841222,0.0010609705221435862,2.9130531207877866,3.1643361961053857,-0.2124676338478473,0.24516604054794966,0.2451768129738139,0.24498173066875037,0.2446050974186554,1.662413637904539e-14,0.2311464214994944,0.23767675287611328,0.022325363773999792,0.02232536377399797,0.0018507387789447154,428.3813548106279,428.3813548106629,16878.228900841914,1.6925338693264715e-11,0.05519759841172874,-0.005747267958395152,1.0,10.0,0.0,0.0,0.00298257835791179,-0.15837801489828962,-1.7990666828198795e-6,0.21112333321685514,0.09144084271079313,-5.552908891145808,-10.007073720192786,-0.7485662028565021,-0.6345732668871883,-0.04871789629934574,2.909518725006552,-223.40990982341975,25730.879811784525,-3.9511820685855024e6,7.583907737163208e8,3.0824182348692815,-242.6818863672677,27950.498404762395,-4.292022189685897e6,8.23811550245508e8,-395.17150939911426,45542.380810436865,-6.99339615004414e6,1.3423135414442408e9,74205.24055546525,-1.1394999149346417e7,2.1871575323288226e9,-1.856693698919864e7,3.563741193457838e9,5.806738166564198e9
11.289900815383284,-1.488114412479365,0.0018241065816229822,1.7496852071601303,1.7483612161045052,4.31825082191607e-7,1.7534842117226697,3.069303162303841,1.6995191041708855,2.9700764663146644,4.383205698222682,7.896511233189414,4.019282720527869e-13,0.0003908738096100523,4.733989288309288,435.96065438931316,39.78329269976894,-2486.8454425042637,261971.2923412316,-3.829759004708256e7,17254.928089824945,39.63632336315128,-2569.2744610447985,274721.6091966717,-4.046895456941112e7,66.86243775501846,-3990.833828885005,432581.99176832504,-6.418211726948268e7,-6211.576264301792,681801.9216914463,-1.0184589838974692e8,1.0755593089531881e6,-1.616957920536263e8,-2.5684356609197503e8,0.7828848135447484,0.9009103074712939,1.000975083069232,447.58963433135045,11.365893819319117,-0.2108002909929547,-0.08916735714493804,0.0010450110948016476,2.9191892605125087,3.158109676556868,-0.21080029098731548,0.24334331632820214,0.24335875072299634,0.24317476134859492,0.2428068787223408,1.481202331273131e-14,0.229430293051223,0.23592083074733583,0.021984243486844385,0.021984243486842775,0.001806767393218592,435.96065438931316,435.96065438934517,17254.928089824945,1.5444087577865462e-11,0.054374201674689746,-0.005618318091998053,1.0,10.0,0.0,0.0,0.002973370315851343,-0.15659229310332085,-1.6979718369478502e-6,0.20868431800392342,0.08999278636471648,-5.521517221885568,-9.912308306278131,-0.7432987424655402,-0.6291390193631023,-0.04873212511120293,2.9156452041745045,-224.35103338784418,25893.597977257297,-3.9845284387850026e6,7.663991895962191e8,3.076792748197156,-242.71338315376605,28012.89814802004,-4.310648077858511e6,8.291261190026207e8,-393.6187579249868,45458.48285179775,-6.995189132175034e6,1.3454805219102676e9,73767.42535966678,-1.1351580925830606e7,2.183404656321351e9,-1.8420993183216043e7,3.5431623178807073e9,5.749735399198078e9
11.508925989823663,-1.4689000980973055,0.0018041207253021645,1.7431818769357261,1.7418842089176036,4.0735589960179045e-7,1.7468800366259964,3.046347533239459,1.6931399877254638,2.9479663787023185,4.388199366873721,7.8878912476849745,3.655622088960084e-13,0.0003794863374593165,4.382876942829613,443.8134917397626,39.939456468038955,-2503.8785564001114,264405.01662796293,-3.874372776304315e7,17642.105243261267,39.59866874317215,-2573.90019298974,275935.29400842614,-4.0746666403127536e7,67.45648919108986,-3978.2153136671322,432407.26950040006,-6.431772694249728e7,-6161.580897490539,678271.0311040374,-1.0158103408046176e8,1.0649008924221678e6,-1.6051871261726716e8,-2.537806571398015e8,0.7860494211657458,0.9024492367504809,1.0009551689892202,423.1485429080862,10.69740573994982,-0.20914127160726792,-0.08849166734735464,0.001029233734809596,2.925856045542213,3.1512310240479717,-0.20914127160265106,0.24152820747380385,0.2415482834130829,0.24137524435122468,0.24101600662292877,1.3181211940724424e-14,0.22771574270689707,0.23416924103860812,0.0216453650122196,0.021645365012218178,0.0017632619876213783,443.8134917397626,443.8134917397918,17642.105243261267,1.4078746508130525e-11,0.053560475046263885,-0.005491391408497507,1.0,10.0,0.0,0.0,0.002963979599218919,-0.15482109224263088,-1.6017119127174065e-6,0.20626632619661106,0.08856366698367199,-5.489080250324737,-9.816188208254562,-0.738113143478883,-0.623670176561964,-0.04874631402379445,2.922301699823061,-225.3758855122323,26071.18489859253,-4.021002073011757e6,7.751779021673639e8,3.0705141903004343,-242.73668086057413,28079.458268878043,-4.3307413679662775e6,8.348900012926947e8,-391.9067419190768,45363.64402029095,-6.996509935115658e6,1.3488026016445813e9,73285.83678946932,-1.1303180363620244e7,2.1790516711421947e9,-1.8260794459088378e7,3.5203566271340275e9,5.687295434786852e9
11.658671644710296,-1.455972755119977,0.0017910753240280657,1.7388481839603285,1.7375679638704502,3.9168155267242885e-7,1.7424798621083148,3.0310997089486,1.6888772261738503,2.933257443539633,4.391758038825656,7.8816329194530965,3.4294098232349057e-13,0.0003720259444543114,4.161386812703865,449.209090445723,40.04911723653237,-2515.950893004529,266138.6123481316,-3.9062674993840195e7,17906.093402355255,39.57040952619585,-2577.0127256281326,276782.01676009083,-4.094246653231387e7,67.90782770584107,-3968.8781456412457,432239.26239441196,-6.4407798401303805e7,-6125.50329472777,675682.0459131318,-1.0137955455545609e8,1.0572134581147395e6,-1.5966039746064436e8,-2.515749291354884e8,0.7881717077199699,0.9034795427886096,1.000941940121889,407.430034856184,10.270709676092878,-0.2080398770082893,-0.08804288868346907,0.0010188161040923342,2.9306110957048084,3.1462408083779705,-0.20803987700425366,0.24032236885367692,0.24034552594364494,0.2401797065244095,0.2398261740000863,1.218650618019046e-14,0.22657351201552264,0.23300388324453233,0.021420653760881335,0.021420653760880027,0.0017345121364804434,449.209090445723,449.20909044575046,17906.093402355255,1.3228974917274617e-11,0.05302332248419249,-0.005407877962679939,1.0,10.0,0.0,0.0,0.0029576197671461867,-0.15364832521988053,-1.5401307140895616e-6,0.2046659559613464,0.08762134637357238,-5.466807890416198,-9.751248888420957,-0.7347025636484441,-0.6200014934000284,-0.04875575069171877,2.927049521362901,-226.1083360340361,26198.354027438778,-4.047171826922356e6,7.814889264921513e8,3.065923581523994,-242.7453982565125,28126.02966913594,-4.344962810134785e6,8.389907549113195e8,-390.66696510394104,45293.31507910915,-6.99699783060532e6,1.3510853375409904e9,72937.8181677982,-1.126775540056799e7,2.1757469592350073e9,-1.8145247360519726e7,3.5037570842288437e9,5.642344343813448e9
11.889077244381193,-1.436402905442624,0.001771915006300121,1.7323504710037338,1.7310962736798945,3.69095892974507e-7,1.7358835435696918,3.0083118569176066,1.6824675226139665,2.911240070727754,4.397458108400099,7.8713885558027705,3.1129476162272427e-13,0.00036103205229103046,3.8471415814756886,457.5566335212158,40.22237122483389,-2535.2002455097145,268916.81917292543,-3.9575704563591406e7,18310.91892981836,39.522767033776795,-2581.6895308739045,278107.7189130059,-4.125256074816773e7,68.68003598643145,-3953.319357439232,431894.2460527915,-6.4540559221846975e7,-6066.901705874074,671405.7955103513,-1.0103423158571027e8,1.0447325576382028e6,-1.582505671966621e8,-2.4799954173609093e8,0.7913741200498766,0.9050315721461966,1.0009221677529538,384.6923148119185,9.658160999143705,-0.20639471002242626,-0.08737224339083033,0.0010033398163152825,2.938234638300778,3.1380795009554108,-0.20639471001913415,0.23851997335468256,0.2385477296273058,0.23839261688377608,0.2380475560495532,1.0821805135297264e-14,0.22486127209733275,0.23125935197564765,0.021085340765478255,0.021085340765477103,0.0016917604416055209,457.5566335212158,457.5566335212409,18310.91892981836,1.2039410708017297e-11,0.05222553404860625,-0.005284235152923643,1.0,10.0,0.0,0.0,0.0029479341815132386,-0.15190118113266182,-1.4515102380049552e-6,0.20228276316472737,0.08622336776984653,-5.432318334917266,-9.652378056851411,-0.7296580503163608,-0.614458482257696,-0.04876987107720391,2.934661635964588,-227.28519622874046,26403.116655082616,-4.0893985964635797e6,7.91693766330162e8,3.0583611020843366,-242.74442266537636,28198.973377986906,-4.367546556467907e6,8.455421341689268e8,-388.6434296874206,45175.46740028483,-6.996919833948178e6,1.3545796321593928e9,72371.08733382833,-1.1209242093142401e7,2.170070420469473e9,-1.7957480948324453e7,3.4765070362938614e9,5.569451069283394e9
12.046655862642663,-1.4232359057801685,0.001759407595775313,1.7280205847078713,1.7267836375969061,3.546379436668791e-7,1.7314886615361438,2.993175932697247,1.6781837292796118,2.8965922117040144,4.401510451646424,7.86393090025501,2.916385061586511e-13,0.00035383381155507603,3.649138107547855,463.2995735096222,40.34398475108184,-2548.8346249985943,270894.523635408,-3.994227270471124e7,18586.698088589048,39.487182581658566,-2584.7895047428283,279027.930884033,-4.147044578586925e7,69.26642706225705,-3941.806929222451,431592.12074941583,-6.462628606754571e7,-6024.620330416082,668268.0048727493,-1.0077163152270986e8,1.035731949266567e6,-1.5722170912916836e8,-2.454253928787395e8,0.7935218025446337,0.9060706582845987,1.0009090336001358,370.08052986996285,9.267584883841943,-0.20530255126208938,-0.0869268305668209,0.0009931219912560478,2.9436598994531495,3.132144081391006,-0.20530255125921865,0.23732262920007313,0.23735343501220355,0.23720537708920586,0.23686590718436037,9.990727336851953e-15,0.22372046769630033,0.23009864699978078,0.020862933841205616,0.020862933841204558,0.0016635037274240758,463.2995735096222,463.2995735096457,18586.698088589048,1.129999719235605e-11,0.05169893731630038,-0.005202874718269324,1.0,10.0,0.0,0.0,0.0029413817680011604,-0.1507444014453815,-1.394853188131518e-6,0.20070550590390143,0.0853016413803738,-5.408535722581184,-9.585381445841065,-0.7263436284914876,-0.6107328431463419,-0.04877926114715435,2.9400788689171486,-228.12461470894735,26549.493868684083,-4.119652164233803e6,7.990213304658439e8,3.052824574451912,-242.7319132948633,28249.513287319285,-4.383442042735286e6,8.501841886946397e8,-387.1749802343335,45087.5822307111,-6.996184345246501e6,1.3569346530768461e9,71960.81560014185,-1.1166246631452408e7,2.165732640208782e9,-1.78218590426504e7,3.456612926159087e9,5.51691956525952e9
12.289192735745697,-1.4033027686498687,0.0017410360482898013,1.721528740015204,1.7203175225769263,3.3381955092525174e-7,1.7249004302433477,2.970556227619333,1.6717416320473102,2.874665680009823,4.407987195957338,7.851696161956,2.641813592219294e-13,0.00034323279395937774,3.3685453779258774,472.1964226651079,40.53605973382362,-2570.5636158595394,274062.4566917146,-4.053170419606112e7,19009.16454089984,39.427494164966475,-2589.3675056481247,280461.29810201155,-4.181436997607666e7,70.2692068023749,-3922.6351688337063,431011.6880849157,-6.474835518452362e7,-5955.976554833242,663084.9487101604,-1.003223679909306e8,1.0211278695034857e6,-1.5553158669079962e8,-2.4125611216904113e8,0.7967625682527519,0.9076359125757976,1.0008894038508638,348.9604745755436,8.70750010155659,-0.2036712550635913,-0.086261244782909,0.000977944181904736,2.952340510987496,3.1224175555439384,-0.20367125506125808,0.23553302091950853,0.2355683735622073,0.23543077156937686,0.235099603654455,8.852342492597158e-15,0.2220102301750556,0.2283610415497309,0.020530966743675782,0.020530966743674852,0.0016214781051502615,472.1964226651079,472.1964226651293,19009.16454089984,1.0266273137935961e-11,0.05091688597102943,-0.005082407843977611,1.0,10.0,0.0,0.0,0.002931413339576808,-0.14902117896438533,-1.3133731669318039e-6,0.19835687565217866,0.08393431908166979,-5.371550160540314,-9.483064001702779,-0.721446742813402,-0.6050922324651025,-0.04879331014539845,2.948746788379216,-229.47100698146448,26784.842271400725,-4.1684113515455876e6,8.108593951744878e8,3.0436960049597697,-242.69060745400736,28327.890396568997,-4.408549350390237e6,8.575720597431822e8,-384.77444312702175,44939.74749124634,-6.993782132543987e6,1.3604636794516728e9,71291.91278002545,-1.1095030177744508e7,2.158257603248531e9,-1.7601298028264344e7,3.4238884474979124e9,5.431701917407908e9
12.5393885685731,-1.3831482298990987,0.0017231206680369455,1.7150406552346327,1.7138549946690826,3.140081883221112e-7,1.7183172820158166,2.948037989279901,1.6652794505574222,2.852793355386304,4.414967035136916,7.838063774655163,2.390040735051985e-13,0.00033286717533080904,3.1066927541370823,481.45236160631015,40.74034471819453,-2593.9230078704104,277489.09976722405,-4.117227006668934e7,19442.063109659342,39.359504184694714,-2593.797305229158,281955.8044837919,-4.2179203492660865e7,71.44162922063843,-3900.9285317150393,430253.21244173835,-6.485939269801757e7,-5880.563531211361,657271.3339827055,-9.979779822979514e7,1.0050972340868282e6,-1.5364835787203455e8,-2.366902135750333e8,0.8000265534645388,0.909209133486038,1.0008698604466053,328.7712394009819,8.177292698138077,-0.20204831830303469,-0.08559871356123958,0.0009629444523285842,2.961708752008035,3.1115961855050625,-0.20204831830114253,0.23375115134691057,0.2337910147897386,0.2336637149784754,0.23334074877189823,7.832932510528627e-15,0.2203011093122734,0.2266275754055937,0.020200899657020394,0.020200899657019575,0.0015798755378097858,481.45236160631015,481.45236160632965,19442.063109659342,9.31730321539154e-12,0.050144193987784025,-0.0049637960839022015,1.0,10.0,0.0,0.0,0.002921281063381145,-0.14731227370263716,-1.2359494051458953e-6,0.19602890958372435,0.0825851830110509,-5.332825148946697,-9.378303477159122,-0.7166419707870483,-0.599380347608883,-0.04880731471729724,2.958101512163153,-230.92858528695095,27040.408529793756,-4.221521520019792e6,8.237933038923311e8,3.0334722670481478,-242.61585156510353,28408.91971180092,-4.435172083651369e6,8.654852294054663e8,-382.1122753420634,44770.0360923723,-6.989453150885964e6,1.3639307554092798e9,70552.67742669384,-1.1014782291672753e7,2.1494383009088545e9,-1.735835077701769e7,3.3873310538957267e9,5.338144170467123e9
12.71058710628753,-1.369587728824108,0.001711424358440581,1.710717488816618,1.7095487711490478,3.013410379215094e-7,1.7139314725667947,2.9330825689209137,1.6609600224579113,2.8382420474176957,4.419914554608599,7.828114704448664,2.234051263410028e-13,0.00032608743490179185,2.9420239493187665,487.8344874165414,40.8836853883732,-2610.4598358858316,279927.5229584402,-4.162992907959769e7,19736.34649917535,39.30914637346206,-2596.629521576869,282984.3375419804,-4.243423306831934e7,72.33121995469301,-3884.899708034721,429633.24354598153,-6.4925294970213644e7,-5826.238536620584,653010.6902108196,-9.940094501474716e7,993559.5649821337,-1.5227582172661155e8,-2.3341103208269453e8,0.8022154971685201,0.9102623736850767,1.0008568798965747,315.81454402448117,7.839846144575363,-0.2009710291169342,-0.08515873452550493,0.0009530432830253839,2.968357711077905,3.1037096424348407,-0.20097102911529077,0.23256757411280987,0.23261042307234617,0.23248990476204712,0.23217235116634924,7.213799521889881e-15,0.21916230946979245,0.22547424365609992,0.019981870362530116,0.01998187036252937,0.0015523711272648468,487.8344874165414,487.8344874165596,19736.34649917535,8.728726331326866e-12,0.04963423998519745,-0.004885734029473437,1.0,10.0,0.0,0.0,0.0029144374044145225,-0.14618095536458076,-1.18650589351366e-6,0.19448840032290277,0.08169579464281604,-5.305943464223983,-9.306954292893554,-0.7134914043905412,-0.5955276570565383,-0.04881662573882532,2.964740974531548,-231.9659252093221,27222.785695745348,-4.259524693975758e6,8.330732652820494e8,3.0259840405876877,-242.54349314458284,28464.135101673044,-4.453757482505269e6,8.710609792536646e8,-380.17782202248117,44643.13393291238,-6.985270771098303e6,1.366171370033945e9,70017.19991831167,-1.0955694719707144e7,2.142702121105265e9,-1.718289846844837e7,3.3606123466721516e9,5.270781740725333e9
12.974212538883895,-1.3490592688627319,0.0016942418329572012,1.7042363472680437,1.7030929026680588,2.8312325224676807e-7,1.707357462489105,2.910735332893105,1.6544638409293881,2.816461004534364,4.42780082678104,7.8117615596633225,2.0167123520917855e-13,0.0003161137077188636,2.7091333994264377,497.7443645881148,41.11000911903827,-2636.8051643281924,283832.9784337699,-4.236598986453137e7,20186.050965031358,39.225415006078066,-2600.630636888961,284572.0757893155,-4.283471748963838e7,73.85115316883173,-3858.2790953982358,428506.4015411331,-6.500859155263207e7,-5738.231225023899,645987.6042746792,-9.872637741905804e7,974889.6906199689,-1.5002628786696613e8,-2.281175680944244e8,0.8055183869583721,0.9118488559788279,1.0008374824754198,297.11270055031474,7.356876926010493,-0.19936215164516763,-0.08450135268309725,0.0009383392167380713,2.9789706994896137,3.0907671235195258,-0.19936215164383989,0.23079878508077675,0.23084607733532778,0.230735599544993,0.2304260827725873,6.3680437072936834e-15,0.21745506035062145,0.22374776262912766,0.01965478946674838,0.019654789466747723,0.0015114542808502376,497.7443645881148,497.7443645881314,20186.050965031358,7.907698601586895e-12,0.04887703894657226,-0.004770133164023661,1.0,10.0,0.0,0.0,0.002904042122266799,-0.14449591908022733,-1.1154813295062069e-6,0.19219484350962213,0.08037667725743718,-5.263863974727892,-9.197424239498527,-0.7088468134235835,-0.5896731273901334,-0.048830553076321635,2.9753389471985763,-233.62660129309285,27515.605142517255,-4.3207192884835545e6,8.480598463800492e8,3.013638952918649,-242.39458412338914,28548.262611097027,-4.482875351003207e6,8.798873052395942e8,-377.0136940775733,44429.51293643284,-6.976675614227973e6,1.369363859924318e9,69144.37804375734,-1.0857763916546412e7,2.13113357300074e9,-1.6897874715138502e7,3.316671655578792e9,5.161718105034514e9
13.154649091817937,-1.3352477661819837,0.0016830230177026775,1.6999181971460071,1.698791507650021,2.714843199426915e-7,1.7029781295499882,2.895895049319536,1.6501217432878512,2.8019714836708256,4.433382826669346,7.799819102927522,1.882283670171572e-13,0.0003095950984952431,2.562867596912516,504.5875622396865,41.26879554539967,-2655.454441076324,286612.4756245962,-4.289207324795457e7,20491.180073765074,39.16374697992686,-2603.090404366762,285658.1492581767,-4.311376334991552e7,75.00366838002688,-3838.664598644482,427607.8162739998,-6.505156555965614e7,-5674.949546377555,640850.8134721199,-9.821847853331262e7,961483.6951054783,-1.4839042812492517e8,-2.2432663637468925e8,0.8077332972399658,0.9129109034820637,1.0008246004080121,285.1216299523968,7.049888608377282,-0.19829431270156883,-0.08406484105670936,0.0009286348840174957,2.986493649947101,3.081331649581296,-0.19829431270041856,0.22962403146530344,0.22967426118337203,0.2295703881942117,0.22926617493439164,5.8553023437402395e-15,0.2163175704890099,0.22259916649344202,0.01943767619155824,0.019437676191557642,0.0014843995593716236,504.5875622396865,504.58756223970204,20491.180073765074,7.399213170353331e-12,0.048377378224550224,-0.004694045811041145,1.0,10.0,0.0,0.0,0.0028970274652495367,-0.1433805410055677,-1.070158782552042e-6,0.19067729457965937,0.07950719930381049,-5.234540439302618,-9.122583248088322,-0.7058060560079664,-0.5857145914569708,-0.04883981107377538,2.982851346844292,-234.80739424828164,27724.44505019104,-4.364496609076483e6,8.588136040205535e8,3.004601802985613,-242.26416330401912,28604.88873351496,-4.503099658437049e6,8.860867742707365e8,-374.7151833054311,44269.93848195984,-6.969156423729746e6,1.3713390793962092e9,68512.69784455086,-1.0785713076345494e7,2.1223326216135044e9,-1.6692344625747818e7,3.2845966538208475e9,5.083357316101224e9
13.43256810635236,-1.314340791553839,0.0016665406403685297,1.6934453342351612,1.6923436376774366,2.547591625047595e-7,1.6964145858163193,2.8737227858185594,1.6435919147235425,2.780285407601478,4.4422687296808325,7.780183148412658,1.6953073248606383e-13,0.0003000129729819238,2.3562778422928736,515.2296145066551,41.51948760417803,-2685.165521153413,291065.32007239544,-4.373863186408783e7,20956.434129596826,39.061814964677744,-2606.3868018235094,287323.73955512536,-4.3550503204571806e7,76.97127783616749,-3806.1715500853174,426009.05184395984,-6.50930431803883e7,-5572.65901066959,632404.4561014549,-9.735968300878496e7,939851.5889960565,-1.4571681946603322e8,-2.182280036676072e8,0.8110750888137018,0.9145105015675425,1.000805352934319,267.8302003542036,6.611097833764993,-0.196699766542062,-0.08341272855710367,0.00091422598785701,2.998488157220102,3.0658478248378334,-0.1966997665411362,0.22786867698231264,0.22792327339894783,0.22782917245439152,0.2275328334294571,5.1561624768158325e-15,0.21461247416936155,0.22087997745394947,0.019113358819798212,0.019113358819797692,0.0014441470641939776,515.2296145066551,515.2296145066692,20956.434129596826,6.690954681695229e-12,0.04763558355423515,-0.004581360065464263,1.0,10.0,0.0,0.0,0.002886382452306877,-0.1417194964290875,-1.0051049617470437e-6,0.18841826386909133,0.07821782523766824,-5.188468431013628,-9.007318881428821,-0.7013310716664378,-0.5796840605499345,-0.04885365623504316,2.9948291692406968,-236.69626080339958,28059.61287963862,-4.43498503784061e6,8.761855460758476e8,2.989715628774385,-242.0138368593278,28689.994749806552,-4.534620529799968e6,8.95869639427982e8,-370.95835263967615,44001.807555174324,-6.954741570090165e6,1.3739939233999963e9,67484.5125404806,-1.0666477958776e7,2.107292416898773e9,-1.6359156788973715e7,3.231951211535307e9,4.956838660229515e9
13.622828987475774,-1.3002760179436141,0.001655778196345377,1.6891333268468725,1.688048199295793,2.440830853398654e-7,1.692042853693911,2.859001053870644,1.6392278784213743,2.765861338034708,4.448550667077537,7.765842694353582,1.5798651772555756e-13,0.0002937554428298575,2.22670752851357,522.5897785279632,41.69536177395572,-2706.1989730520154,294235.48855988384,-4.4344084337640904e7,21271.329281242215,38.98719505332727,-2608.269294001928,288455.06870968104,-4.385377339373675e7,78.4619000415765,-3782.296470442702,424757.2057119105,-6.5102706460652635e7,-5499.2924222874035,626244.1399181803,-9.671659695871711e7,924368.3595693912,-1.4377886508578113e8,-2.1387743460146078e8,0.8133158349575552,0.9155811978210158,1.000792572649919,256.7546098145951,6.332580166927863,-0.19564161345569203,-0.0829797867643772,0.0009047186014254935,3.006981761080154,3.0545635655129404,-0.19564161345489203,0.2267030432389046,0.22676052306747604,0.22667284561466927,0.22638170229440843,4.733114427605897e-15,0.213476610370852,0.21973641715901876,0.018898015902752304,0.01889801590275183,0.0014175291568164312,522.5897785279632,522.5897785279764,21271.329281242215,6.252980942149178e-12,0.04714618330212786,-0.004507186171226093,1.0,10.0,0.0,0.0,0.0028792060111886356,-0.14062019456690333,-9.636265178988793e-7,0.1869238268598553,0.07736811549035111,-5.156250878875967,-8.92830778560913,-0.6984068749309708,-0.5755960476333268,-0.048862857450915786,3.003311047652027,-238.0384339547267,28298.589591452423,-4.485415746786647e6,8.88656758315282e8,2.978829973878404,-241.80539764269201,28746.41503494953,-4.556397463776122e6,9.027196394354792e8,-368.2322836542235,43801.990558339865,-6.9427536516381195e6,1.3755075955965004e9,66741.74885381045,-1.0578933968296805e7,2.0959122402918825e9,-1.6119511976152306e7,3.1936196705665483e9,4.866237380882011e9
13.81718685924874,-1.2861097635796235,0.0016451927320775186,1.6848242237885616,1.6837555908596176,2.337747139119798e-7,1.6876746099940876,2.8443281240896687,1.6348555494786843,2.751465142726439,4.455132444253462,7.750415649878335,1.4713564472231042e-13,0.0002876024140815434,2.1033664005818635,530.174189323259,41.878572465148004,-2728.2711767810392,297577.7417285155,-4.4984825238496244e7,21589.70130200845,38.90695032972012,-2609.8533447403343,289600.01504097437,-4.4166682807901755e7,80.11304914597478,-3756.5134130720685,423340.60423049884,-6.509566050702473e7,-5421.5844441979625,619631.7300125249,-9.601214780260402e7,908001.3003028878,-1.4170944467661092e8,-2.0929223621475893e8,0.8155668051813791,0.9166552743280894,1.0007798343678234,246.03170892488006,6.064917456235771,-0.19458743075268825,-0.08254831402478624,0.0008952902645607576,3.0158932765930078,3.042446874545713,-0.1945874307519976,0.22554117383841354,0.22560151379400908,0.22552018596270348,0.22523419545461035,4.3418147863828394e-15,0.2123415565745744,0.2185950081862436,0.01868334254657624,0.018683342546575808,0.0013910831344717902,530.174189323259,530.1741893232713,21589.70130200845,5.840756906714081e-12,0.046660890859904026,-0.004433761968940952,1.0,10.0,0.0,0.0,0.002871967654395657,-0.13952739103825665,-9.236120884194058e-7,0.1854387175236404,0.07652629551974952,-5.122737270956449,-8.84742377848875,-0.695531423502096,-0.5714490020192098,-0.04887203464264543,3.0122103309207238,-239.45076019611716,28550.786915576762,-4.538790653562421e6,9.018943028540313e8,2.967112069610122,-241.5593089598733,28802.198254302897,-4.578758120295157e6,9.09836048432296e8,-365.31622975355117,43583.734778590675,-6.928616248606328e6,1.3767715888871417e9,65950.3120764788,-1.0484441742510503e7,2.0833423864408507e9,-1.5865141383827373e7,3.152531276593444e9,4.770436875303125e9
14.116615217016928,-1.2646705176081212,0.0016296398161286078,1.6783667444493902,1.6773227135075202,2.1898068200842838e-7,1.6811295177635832,2.822412505551624,1.6282824728843963,2.729926086383748,4.465593731923186,7.725063557968035,1.3208238112655467e-13,0.00027856901041813326,1.9295017057274102,541.9950981770937,42.16781531025212,-2763.4434997579488,302935.7616214873,-4.601708576871561e7,22073.0870956231,38.77552485481407,-2611.574108092566,291336.1217715475,-4.465391670388472e7,82.9272402192026,-3713.994518266852,420874.9354121388,-6.504901626323017e7,-5296.5216695156205,608811.94275949,-9.483090146074283e7,881737.0584909988,-1.3834630890812826e8,-2.019650416690694e8,0.8189621950324241,0.9182725821421541,1.0007608077791204,230.59232981724213,5.683133008412418,-0.19301375975379903,-0.08190392674216837,0.0008812966195554546,3.0300839542609754,3.0225859634212635,-0.1930137597532462,0.22380561632245674,0.22387020072806182,0.22379825704932987,0.22351991546045138,3.809733322108777e-15,0.21064078500935293,0.21688716749798093,0.018362543342347815,0.01836254334234744,0.0013517338195376675,541.9950981770937,541.9950981771049,22073.0870956231,5.267848838929534e-12,0.04594067492541201,-0.0043250135996908984,1.0,10.0,0.0,0.0,0.002860997825343713,-0.1379004927839435,-8.66247333864405e-7,0.18322869784340762,0.07527836477511765,-5.069852404530535,-8.722316642712652,-0.6913125547739915,-0.5651080817076964,-0.04888575340962362,3.0263816604035014,-241.70843275655565,28955.485100748196,-4.624769527651299e6,9.232998244217757e8,2.9478497566306667,-241.11060473232962,28883.867872892675,-4.613330798006842e6,9.210160606496584e8,-360.5613467382645,43218.64127238716,-6.9028804948237715e6,1.3781069183772109e9,64666.67026079088,-1.032871061527769e7,2.062047293502088e9,-1.5454739838905599e7,3.08542028187307e9,4.616682772294725e9
14.321634022072907,-1.2502517427187778,0.0016194838948765105,1.6740664553903148,1.6730387318607733,2.0955012660896462e-7,1.6767715550637707,2.807866423059783,1.62389154379459,2.7156059890809834,4.472978685194049,7.7065647263339585,1.2281340883140797e-13,0.0002726776947953744,1.8206808514399109,550.1887717440902,42.37072967610624,-2788.350231439483,306753.309934565,-4.67563022240307e7,22398.687245313013,38.680227744969045,-2612.215051754098,292500.78125031333,-4.499043902551632e7,85.05511745060979,-3682.903827360819,418981.64682431694,-6.499046358217725e7,-5207.256684910553,600962.8914022595,-9.39538969713039e7,863053.7713527209,-1.3592382784175736e8,-1.967767526214058e8,0.8212381992636808,0.9193547938485821,1.0007481789193045,220.718769458961,5.441331325415425,-0.19196984121880353,-0.08147627005327536,0.0008720673547870036,3.040121195823308,3.0081341750497614,-0.1919698412183275,0.2226535581464962,0.22272094029766873,0.22265515796516364,0.22238186211794747,3.488696801734095e-15,0.20950838665587554,0.21575165200038943,0.01814945696588647,0.018149456965886122,0.001325712917794682,550.1887717440902,550.1887717441007,22398.687245313013,4.914387966366385e-12,0.045465701790387926,-0.004253429175304738,1.0,10.0,0.0,0.0,0.002853612447657014,-0.1368242009333465,-8.29718432976169e-7,0.18176724532766517,0.07445629581515215,-5.03272528785829,-8.636206490101584,-0.688564917207003,-0.5607938592174466,-0.04889486640565256,3.036405301967461,-243.3117513094922,29244.039764684494,-4.686319063964722e6,9.386847043166305e8,2.9337973559240953,-240.75199397171536,28936.377966414988,-4.6370166370571945e6,9.288091636876702e8,-357.1209399375564,42947.9289966458,-6.882349299698744e6,1.3785562795325572e9,63743.209221986705,-1.0214915161975663e7,2.0460795251930943e9,-1.5161167708961666e7,3.036830256201171e9,4.5073213405548935e9
14.531082191738875,-1.2357330508025852,0.001609494972312943,1.669770473704574,1.668758981694925,2.0045475125643134e-7,1.6724184908914888,2.7933735234381185,1.6194943700733702,2.701319692274482,4.480707499606556,7.6866839440011745,1.1412051473752973e-13,0.0002668913514035404,1.7172672005023089,558.647220055781,42.582103625482034,-2814.4939029670745,310780.8651579429,-4.7539490825214736e7,22726.45669428248,38.57857692210629,-2612.3909591753895,293666.5294178003,-4.533607994729749e7,87.40787999831436,-3649.4699516401556,416870.08451734734,-6.4907027302584656e7,-5113.121029626256,592578.0455268159,-9.300008806827872e7,843412.6356368223,-1.3335153473399456e8,-1.9134486157936683e8,0.8235239120390777,0.9204400894982303,1.0007355960317532,211.17240484605617,5.209380132411649,-0.19093019946263046,-0.08105021199656584,0.0008629185750218205,3.0506432068440694,2.9926407622949975,-0.19093019946222095,0.2215056246290754,0.22157577789128952,0.2215160800613814,0.22124778704278744,3.1924522645544975e-15,0.20837738723942373,0.21461876312826175,0.01793697466209635,0.017936974662096043,0.001299861148143777,558.647220055781,558.6472200557906,22726.45669428248,4.5823357369530196e-12,0.04499489085923903,-0.004182568627132706,1.0,10.0,0.0,0.0,0.0028461716673134838,-0.13575465494016237,-7.945167481187535e-7,0.18031543772101058,0.07364216288889859,-4.993996442983273,-8.54778121850486,-0.6858709962421476,-0.5564045243991013,-0.04890395175404386,3.046913122994636,-244.99822917673404,29548.589679669603,-4.751500469538003e6,9.550325766972642e8,2.918703615959049,-240.34030548571718,28986.80945759022,-4.661164524907e6,9.368753088541002e8,-353.4508071061501,42653.5643935891,-6.85881903888274e6,1.3785948756605446e9,62763.02775991599,-1.0092627719065383e7,2.0285771331234012e9,-1.4851112834226875e7,2.985014128560327e9,4.392393618753503e9
14.853758866475122,-1.2137700498879302,0.0015948192011192542,1.6633358105346479,1.6623485214369151,1.87421059438496e-7,1.6658993203913965,2.771737748561241,1.612888943049329,2.6799590831743987,4.492975207558663,7.654065441875447,1.0209546632142799e-13,0.0002584091764697812,1.571810475976744,571.8599811403647,42.915793482967054,-2856.1691180979305,317243.56477777776,-4.880317391568225e7,23221.068525567407,38.41389789211538,-2611.6605838127034,295407.110125365,-4.5871019690987766e7,91.40722324011861,-3594.6492542458823,413257.0679386689,-6.472935324538882e7,-4962.540112302955,578948.6414848155,-9.141571991102225e7,812135.8431773593,-1.292037685165364e8,-1.8274446371387544e8,0.8269701497633588,0.9220735317030404,1.0007168113434923,197.45122959263344,4.879327463095808,-0.18937902626905512,-0.08041423607740666,0.0008493478159613076,3.0673811168753193,2.967306147907719,-0.18937902626872904,0.21979177161619276,0.2198660294701401,0.21981531224160317,0.2195544426656825,2.7908393868342167e-15,0.20668406563299516,0.21292479114030985,0.01761935251905945,0.017619352519059182,0.0012614009311636282,571.8599811403647,571.8599811403734,23221.068525567407,4.1219668720905544e-12,0.04429654430881997,-0.004077622787434063,1.0,10.0,0.0,0.0,0.0028349113646161,-0.13416321556602093,-7.441227239564266e-7,0.17815611202956658,0.07243592672064506,-4.932697267186754,-8.41051603012534,-0.6819343739758059,-0.5496689231803309,-0.04891752497499586,3.0636285846689475,-247.69306222080823,30037.411928972804,-4.856589381748646e6,9.815075355047169e8,2.8939690770896735,-239.6122076917747,29057.457000443967,-4.698145656018954e6,9.494862567520595e8,-347.49015985834046,42164.20852485797,-6.817306570394998e6,1.3777644883404913e9,61182.0373863225,-9.892343058663405e6,1.9992232314773936e9,-1.435441003404558e7,2.900999089333372e9,4.2095327305493126e9
15.07467412541609,-1.1990068799363667,0.0015852370078140296,1.6590531975440361,1.658081945674658,1.7912582460499975e-7,1.661561120052401,2.7573859357795008,1.6084805335292045,2.6657688670087865,4.501623819168335,7.630311116962546,9.471323457914151e-14,0.0002528863749717393,1.4809769830178294,581.0387527529481,43.14987094016094,-2885.691616915812,321852.7228509046,-4.970957027399491e7,23551.935835093373,38.29586468666006,-2610.423481911133,296554.61992365046,-4.623810662619789e7,94.42205891549456,-3554.807327113402,410526.36527362705,-6.45717621603938e7,-4855.778140127316,569132.1612105113,-9.025079003947437e7,790073.5087598887,-1.2624153114589617e8,-1.7671592628891695e8,0.8292789816716992,0.9231659320828229,1.000704350635646,188.69285910973534,4.670820963170282,-0.18835064676918314,-0.07999241424552986,0.0008404034703641977,3.0792082542269568,2.9489233135460093,-0.1883506467689033,0.21865480970229428,0.21873176779174935,0.21868693873656764,0.21843096391169115,2.5492863863425063e-15,0.20555774271450106,0.21179939392498243,0.017408321687773416,0.017408321687773173,0.0012359733827102938,581.0387527529481,581.0387527529563,23551.935835093373,3.838654848917286e-12,0.04383628180121199,-0.00400854877601434,1.0,10.0,0.0,0.0,0.0028273418381677805,-0.13311102457211177,-7.120806713547747e-7,0.1767290575869922,0.07164181971456593,-4.889556778942284,-8.315729897004712,-0.6793819689365042,-0.5450701206376017,-0.0489265350187345,3.075439941188783,-249.60618074229725,30386.057769519663,-4.931892376356512e6,1.0005670350057317e9,2.8759866776509693,-239.04530915637648,29100.41920032852,-4.723223260648087e6,9.582327927160876e8,-343.1967483453599,41803.7639300598,-6.785074409041634e6,1.3765345840761259e9,60051.677750551054,-9.746995197998393e6,1.977439587571815e9,-1.4001891989391806e7,2.8406604270324564e9,4.0807070052422824e9
15.300324293467188,-1.1841489816029307,0.0015758136125855256,1.6547771971644256,1.6538219022779514,1.7113610967709157e-7,1.6572301393964957,2.7430945049822766,1.6040698701749816,2.6516228179352437,4.510665407064565,7.60483022455608,8.780685866832648e-14,0.00024746955942134096,1.3948187643529963,590.5308181194788,43.393683235829684,-2916.6893028020427,326719.4285128754,-5.067118105377394e7,23882.937139581736,38.17122521048706,-2608.5117611897076,297685.1475216046,-4.661304251295641e7,97.74613398721728,-3512.188981327072,407517.80789548747,-6.437939602871954e7,-4743.856942190496,558711.5588401859,-8.899416776116598e7,767052.2508462496,-1.2311971161946207e8,-1.7046043041982585e8,0.8315964612006608,0.9242608685495675,1.0006919422988547,180.23807372950813,4.471234709302973,-0.18732704929178273,-0.07957240310983327,0.0008315425503857749,3.0915967774450475,2.929267246953279,-0.18732704929154279,0.21752255537822718,0.2176021836047182,0.217563162372908,0.2173120385536839,2.326963750833251e-15,0.20443387950593608,0.21067745094975598,0.017197854716504042,0.01719785471650382,0.0012107173532738495,590.5308181194788,590.5308181194864,23882.937139581736,3.5730546783206526e-12,0.04338031485245557,-0.003940182477701395,1.0,10.0,0.0,0.0,0.0028197251661876265,-0.1320660184547088,-6.81241699610786e-7,0.17531222372217703,0.07085582968258482,-4.844486600046231,-8.218171696870161,-0.6768892905843527,-0.5403786429893525,-0.04893551203002341,3.087811998376278,-251.61803174009722,30754.141688325108,-5.011706953030557e6,1.0208480082619324e9,2.8567313459344126,-238.40665672528309,29139.37436280076,-4.748563814426144e6,9.672475809486386e8,-338.63542075141015,41414.08691530705,-6.748855742077012e6,1.3746922291447487e9,58858.548835822876,-9.591753490544343e6,1.9537693962678776e9,-1.3632192350855451e7,2.77677779069898e9,3.9464712840822897e9
15.647845116179443,-1.1616897901793375,0.001561971974983547,1.6483775108841592,1.6474459968152158,1.5970696106551663e-7,1.6507491352189785,2.721776529241823,1.5974531928371458,2.630495367911666,4.5249971291064695,7.563138953315139,7.828334364896091e-14,0.00023954393352790487,1.2739251891988137,605.390352054555,43.7785118437939,-2966.119102690864,334536.85326355963,-5.222547157927407e7,24378.05353182377,37.97207420871311,-2604.230535587489,299335.1275496456,-4.7188962079492725e7,103.37357629468512,-3442.808273906221,402445.98791732127,-6.4018878721867144e7,-4566.287615020964,541918.8352746029,-8.692922303126104e7,730767.1589345797,-1.1813766696318457e8,-1.606767902394433e8,0.8350879330930898,0.9259075498172077,1.0006734332430405,168.1110793581434,4.188027452910534,-0.18580103751675664,-0.07894595656215267,0.0008184101773452617,3.1112839955169997,2.8972470901067933,-0.18580103751656654,0.21583347998182836,0.2159170547482667,0.21588659214373682,0.2156426618857971,2.026562496023377e-15,0.2027536087419548,0.20900171546945095,0.01688320103842839,0.0168832010384282,0.0011731590774035849,605.390352054555,605.3903520545618,24378.05353182377,3.2057967087548792e-12,0.04270454100801692,-0.003838954767449651,1.0,10.0,0.0,0.0,0.002808217885868447,-0.13051235220524948,-6.371663441493357e-7,0.1732066266605507,0.06969224306208101,-4.773058387018061,-8.066361392533809,-0.6732664696301419,-0.5331564333686132,-0.04894891133089817,3.1074731683034345,-254.83183811768737,31345.191445499564,-5.140535641576227e6,1.0537538364517109e9,2.8253128073384315,-237.30124910856222,29188.868487977797,-4.786903864992274e6,9.81263079035238e8,-331.27012961801586,40771.32715669787,-6.686399067476054e6,1.3706387538309917e9,56948.98300578928,-9.339634444508655e6,1.9145228545090017e9,-1.3045697203916494e7,2.6742259750370274e9,3.7353873697336144e9
15.885657500690956,-1.1466063472701586,0.0015529372546120774,1.644122036105287,1.6432062695157394,1.5244650483221965e-7,1.646440227718511,2.70764845117622,1.5930443558223526,2.616478163759355,4.535086632755308,7.5328724889651255,7.245611625204717e-14,0.00023439389439485693,1.198620635175573,615.7349013851289,44.04839334517343,-3001.145404667324,340118.018893183,-5.334229114663752e7,24705.992000454207,37.83146403351711,-2600.329785430521,300394.3749815302,-4.758097058262e7,107.59638261690633,-3392.768240715003,398667.160051056,-6.3725926324003786e7,-4441.508955353438,529935.978537549,-8.542786894170599e7,705455.7534416103,-1.1461917656860411e8,-1.5390960229898548e8,0.8374250022829791,0.9270078214133732,1.000661166763019,160.3873694271416,4.009642834488508,-0.18479026571974602,-0.07853083667376935,0.0008097632295082007,3.1251808100366576,2.874111070005913,-0.1847902657195834,0.21471399205426603,0.21480015723188955,0.2147752965974847,0.21453610600138284,1.8465079013504523e-15,0.20163780608792722,0.20788987669278053,0.016674128028034932,0.01667412802803476,0.001148341097706514,615.7349013851289,615.7349013851352,24705.992000454207,2.980411446123154e-12,0.04225957036063316,-0.00377234888875158,1.0,10.0,0.0,0.0,0.002800495943694224,-0.12948608277628137,-6.09191110654514e-7,0.17181636738442335,0.06892692478177995,-4.722757596651188,-7.961330510267544,-0.6709316610357612,-0.5282108551475035,-0.04895779689199602,3.121351673673021,-257.1127186587187,31766.93832259916,-5.232959425051905e6,1.0774886711407146e9,2.802578157318048,-236.45712781305372,29214.886615046697,-4.812560593715031e6,9.90926666841769e8,-325.998678695994,40301.787251267946,-6.638902805028396e6,1.3669781667889109e9,55595.2761215373,-9.15833252121963e6,1.8857392466349802e9,-1.2633867985031493e7,2.601367447074551e9,3.5885727755481014e9
16.12844708213136,-1.1314383930571243,0.0015440550831310183,1.6398766296975726,1.6389765224422757,1.4546440747849013e-7,1.6421420216624198,2.6935914502452527,1.5886398435203222,2.6025211690101675,4.545622162289417,7.500498826339691,6.701926917519857e-14,0.00022935137998209918,1.1273397192953394,626.4501476133958,44.329422479711994,-3037.929215986061,346015.9448618551,-5.452885991856771e7,25031.14557586305,37.68495477029062,-2595.5048839740584,301412.16366911866,-4.797854483725346e7,112.23295455623165,-3339.5935609459957,394550.93781536305,-6.338713259185033e7,-4311.7205011900105,517318.3630916331,-8.38236551000351e7,679300.6211263429,-1.1094716296784662e8,-1.4696889307987174e8,0.8397689236235345,0.9281097476036281,1.0006489620670425,152.94521204462526,3.839310891232643,-0.18378502687508502,-0.07811784179536976,0.000801204408279596,3.1397246746091483,2.8494663930177486,-0.18378502687494605,0.2136000711138603,0.21368879299747298,0.21366944989167558,0.21343495342270744,1.6812549000375925e-15,0.20052613339298822,0.20678277028706743,0.016465614723653894,0.016465614723653738,0.001123703495782233,626.4501476133958,626.4501476134017,25031.14557586305,2.769595538502205e-12,0.04181912083941537,-0.0037064461083082586,1.0,10.0,0.0,0.0,0.0027927374856485934,-0.1284676680854786,-5.823058992795454e-7,0.17043721456550504,0.06817005976584714,-4.67020878916834,-7.8531094177750544,-0.6686636286659594,-0.5231548041902048,-0.04896664183495013,3.1358764375849306,-259.5107136895881,32212.362928027876,-5.331017196064e6,1.1027851586383984e9,2.778335022287762,-235.51995542162098,29234.454726848697,-4.838185280466569e6,1.000836847901574e9,-320.4299208686084,39797.763605423585,-6.5863706167883845e6,1.3624699083351355e9,54177.10063736934,-8.966229100144219e6,1.854772086838892e9,-1.220599886665886e7,2.5249581446957817e9,3.437302948721635e9
16.376266406932242,-1.116189889069323,0.0015353239985807792,1.6356424977328872,1.6347579587604613,1.3875327190680362e-7,1.637855732190737,2.6796092244275855,1.5842420691045938,2.588630078558838,4.556619365557943,7.465906171177254,6.195077450400857e-14,0.0002244168833634121,1.0599093326684927,637.5542699827978,44.62202516570148,-3076.5597784564125,352250.02065947844,-5.5790061732261725e7,25352.507310038443,37.5330156437766,-2589.678873814028,302380.2978195701,-4.8380815113269165e7,117.31628610577529,-3283.209799694104,390081.6951120974,-6.2999278188590154e7,-4177.075136075227,504067.959034141,-8.211467371731484e7,652361.5767375426,-1.0712733692639239e8,-1.3987777134638157e8,0.8421190359425587,0.929213010250795,1.0006368223978266,145.7785079240895,3.676792617327123,-0.18278558040046144,-0.07770708048943108,0.0007927353545578604,3.1549415440418125,2.823249230341565,-0.18278558040034276,0.21249201350760505,0.21258325735226705,0.2125693460931792,0.21233949754134054,1.5297143135087695e-15,0.19941919000941974,0.2056808496749458,0.01625766698492016,0.016257666984920018,0.001099250023397324,637.5542699827978,637.5542699828034,25352.507310038443,2.5725406089881173e-12,0.04138327254818219,-0.003641247076651241,1.0,10.0,0.0,0.0,0.0027849460247345676,-0.1274573403394081,-5.564800537941005e-7,0.16906947589862467,0.06742177010536266,-4.615329422689305,-7.741596237377118,-0.6664645482683327,-0.5179834070462422,-0.04897544358652497,3.151073382652653,-262.03162034932376,32682.843132451315,-5.435082805025199e6,1.1297590315369108e9,2.7525195037945855,-234.48336827107954,29246.78732953704,-4.86367448464484e6,1.0109836224738592e9,-314.5584345403345,39257.96292823926,-6.528510295003182e6,1.3570432139937873e9,52695.15654118014,-8.763219366202716e6,1.8215589666160371e9,-1.1762864600037446e7,2.445078412141485e9,3.28202846306155e9
16.75752034483621,-1.0931758721054352,0.001522507722564416,1.6293152857097197,1.6284539215043308,1.2917872663760056e-7,1.6314515089455706,2.6587847593113647,1.5776639006013304,2.5679306007186193,4.574015408463329,7.409612647757177,5.4992884371743286e-14,0.00021721873497556094,0.9656176095248249,654.9814990048169,45.08358436540711,-3138.1734060325584,362276.85616599576,-5.7833409915499255e7,25825.05320232665,37.2963302556729,-2578.8905798981423,303720.23316727305,-4.899087160326073e7,125.85355558921725,-3192.497822176851,382684.6682034037,-6.231858916292431e7,-3966.4758397187634,483024.9718974691,-7.935252908306718e7,610646.2237807134,-1.0113800215006255e8,-1.2901831462708752e8,0.8456542139682054,0.9308696473037067,1.0006187424120763,135.53168274402952,3.44714992723986,-0.18129787905208167,-0.07709538088824239,0.0007802039110398942,3.179087010826553,2.7808433963843715,-0.18129787905198813,0.21084161505597973,0.2109365744465091,0.21093064758698574,0.2107076826580405,1.3259019843364486e-15,0.1977690825032235,0.2040387737019904,0.015946825097298594,0.015946825097298473,0.0010629244243943964,654.9814990048169,654.9814990048219,25825.05320232665,2.3010801243570066e-12,0.04073831506529258,-0.0035447710088369307,1.0,10.0,0.0,0.0,0.0027732051184727723,-0.12595755440160825,-5.196618972973156e-7,0.1670399885871734,0.06631570163596322,-4.528475617805843,-7.567959788129146,-0.6633000993585307,-0.5099998430217931,-0.048988559232955135,3.175187346161633,-266.0567508992712,33438.75917934289,-5.603330419046584e6,1.1736419416232896e9,2.710716136449218,-232.72810522163718,29249.921202895777,-4.901407126996487e6,1.0266209696690793e9,-305.17619866718996,38378.72151451906,-6.431119504580403e6,1.3470257553118587e9,50355.801055624725,-8.438249831079274e6,1.7674277432813168e9,-1.1071794047395471e7,2.3190357078789062e9,3.042798537967299e9
17.018088489051948,-1.0777461982815486,0.0015141485966559552,1.6251151446306322,1.6242691069224784,1.2311334485215964e-7,1.6272008581640136,2.645007105860543,1.5732950554826095,2.5542321101271788,4.586236210780182,7.368986791057379,5.07551519435592e-14,0.0002125563583321353,0.907089712951719,667.143158714913,45.40704636875433,-3181.8380373165874,369444.36386662367,-5.9305087334145494e7,26132.04538992396,37.13391223957979,-2570.21599984697,304525.14594908484,-4.940040626591339e7,132.20404597396237,-3127.8867643369217,377272.9314181381,-6.179441474755993e7,-3820.7385714288594,468241.66997059144,-7.737865638226277e7,582095.1980261456,-9.69872937896365e7,-1.2167519446125308e8,0.8480165175838645,0.9319746871404023,1.000606780747535,129.02713557528165,3.3031374402792277,-0.1803141489199288,-0.0766907208727515,0.000771967016450171,3.196103952723402,2.750438706114905,-0.18031414891984907,0.20974962743712727,0.20984701746650858,0.2098463028564408,0.20962786704596031,1.2043239093974167e-15,0.1966769217896546,0.2029520335286356,0.01574033303133055,0.01574033303133044,0.001038950637827038,667.143158714913,667.1431587149177,26132.04538992396,2.1351233294332767e-12,0.04031435028676733,-0.0034813378426844163,1.0,10.0,0.0,0.0,0.002765347756607424,-0.12496854543215871,-4.963537772465815e-7,0.16570224473984424,0.065589432827831,-4.4674529138072945,-7.447851277318717,-0.6612832309905403,-0.5045200919221842,-0.04899724082520554,3.1921821586183277,-268.9120013890639,33978.45650354544,-5.72423319290525e6,1.205380856052702e9,2.6807129374876135,-231.41509740072146,29240.523729610577,-4.926050005641874e6,1.0373032869321663e9,-298.5365462602097,37744.86733508929,-6.358747377131183e6,1.3389935266962452e9,48721.847416478355,-8.208131860239899e6,1.7284276309475856e9,-1.0595388690085713e7,2.2311251057634964e9,2.880027540832224e9
17.2838042544532,-1.0622531126682973,0.0015059360789962553,1.6209310721006869,1.6201002581621704,1.1729378618046758e-7,1.6229669522977257,2.63131870698032,1.5689431715326285,2.540622757756006,4.598974565510804,7.325758225882648,4.6816012013849155e-14,0.00020800354115612567,0.8518455352284316,679.7645667330787,45.74364900110985,-3227.6946571416115,377026.1016832263,-6.087164946777191e7,26431.156691126325,36.969029551345706,-2560.2624974187383,305247.9952746538,-4.981079109186278e7,139.12267752623242,-3059.961214691209,371464.8029943633,-6.121059078426578e7,-3671.1463644334685,452882.91564188024,-7.530017825493047e7,553072.8539298617,-9.272542351372045e7,-1.1428934118620998e8,0.8503822554738797,0.9330797579537585,1.0005948967774942,122.77683415001525,3.166120489277392,-0.17933722454196804,-0.07628871908047508,0.0007638261710229573,3.213889594223967,2.7182691712406273,-0.1793372245419001,0.20866466183425217,0.20876444427068602,0.20876885202214976,0.2085548964450594,1.0931672664940273e-15,0.1955919763036307,0.20187232839163974,0.015534443794009832,0.015534443794009735,0.001015177321047524,679.7645667330787,679.764566733083,26431.156691126325,1.9803704026197297e-12,0.039895296155827556,-0.003418614135210175,1.0,10.0,0.0,0.0,0.0027574710643236485,-0.12398852303562063,-4.7400144383022165e-7,0.16437710656695304,0.06487221272042146,-4.403868890093008,-7.324198077122864,-0.6593432505123928,-0.4989097107291399,-0.04900586924501429,3.2099447282656888,-271.91254858972536,34548.714273110556,-5.852679445741118e6,1.2392841067207341e9,2.6489446290921257,-229.9805890076127,29220.915465926453,-4.950130685988691e6,1.0481725298674595e9,-291.5909282514117,37072.08413371179,-6.280147558132589e6,1.3297987680607529e9,47031.96680083305,-7.967517557645194e6,1.687093213696895e9,-1.0108251091339985e7,2.1403866349279158e9,2.715472301540682e9
17.554684200596864,-1.04670218511243,0.0014978689086414744,1.6167645173549778,1.6159488209993276,1.1171296323938342e-7,1.6187512499685506,2.6177238534490908,1.5646115928925484,2.527109833830141,4.612246774914165,7.279823524515505,4.3157448708319565e-14,0.00020356056446788453,0.7997330237009638,692.8684198333091,46.093865748361466,-3275.852438512547,385047.74568679614,-6.2539946460505776e7,26721.08155087023,36.8029900988379,-2548.951287542647,305878.6615982145,-5.02207072619933e7,146.6443146582043,-2988.7461306717314,365252.5181394455,-6.056449926035017e7,-3518.125769200048,436981.3714118915,-7.311951317937174e7,523696.8804428693,-8.836778583024222e7,-1.0689801844314346e8,0.8527505564626537,0.9341844526153189,1.0005830942503924,116.77463081680986,3.0358679688732177,-0.1783674051339042,-0.07588950121962323,0.0007557831457407775,3.23247279874375,2.6842927005402064,-0.1783674051338463,0.2075870613904123,0.20768919710715567,0.20769863628906707,0.2074891113014724,9.916245041927475e-16,0.19451504325079422,0.20080023846106396,0.015329169194775389,0.015329169194775302,0.0009916096108519832,692.8684198333091,692.868419833313,26721.08155087023,1.8361613030538253e-12,0.0394812402722073,-0.0033566012502161935,1.0,10.0,0.0,0.0,0.0027495791876226477,-0.12301774814144875,-4.5257590041644735e-7,0.16306491885382488,0.06416417405934552,-4.337679941614592,-7.196965630726337,-0.6574824501511176,-0.49316502594759937,-0.04901444154234279,3.2285038826891936,-275.06546351159704,35151.32989546199,-5.989184133095303e6,1.275518776100297e9,2.615368982761757,-228.4186069563778,29190.20674333396,-4.973510901360248e6,1.059210392439346e9,-284.3438737330842,36359.996901091035,-6.195120240836284e6,1.3193768798666883e9,45290.102615870754,-7.716785058280891e6,1.6434462520869336e9,-9.61220164662101e6,2.0471145306991448e9,2.5499330108223915e9
17.830739449835395,-1.0310991021844766,0.0014899457434167744,1.612616912887853,1.6118162245982144,1.0636377985859265e-7,1.6145551922702912,2.604226733448527,1.5603037913235696,2.5137007325686027,4.626069376572132,7.231083775689397,3.976222940168419e-14,0.00019922758461758355,0.7506040484659308,706.4787585499346,46.45818552653516,-3326.426061051686,393536.74142508814,-6.43173948656704e7,27000.469464368798,36.63734413542468,-2536.2053484649073,306406.7674065593,-5.06287487393523e7,154.80309101840695,-2914.2949462533634,358630.9672248384,-5.98538043778138e7,-3362.1644080948195,420577.3705583588,-7.084027733523181e7,494095.876667512,-8.393186053345615e7,-9.954048569513522e7,0.8551205408350361,0.9352883623324808,1.0005713768237485,111.01428332076271,2.912148965776648,-0.17740498201931243,-0.07549318992359313,0.0007478396002872182,3.251883278365324,2.648474606322488,-0.1774049820192632,0.20651716106479198,0.20662161011598623,0.20663598888824755,0.20643084414400845,8.989407487406873e-16,0.19344694247950323,0.1997363521932499,0.015124519269917792,0.015124519269917716,0.0009682525805698388,706.4787585499346,706.4787585499382,27000.469464368798,1.70186460226898e-12,0.03907226470592485,-0.00329529971588421,1.0,10.0,0.0,0.0,0.002741676277865631,-0.12205647121264339,-4.3204821812114684e-7,0.16176601183761574,0.06346543966889978,-4.268854672718451,-7.066139052024857,-0.6557031014405428,-0.4872827383813727,-0.049022954831742446,3.247889297064957,-278.3781734733428,35788.219133577804,-6.134302722586846e6,1.3142669864789195e9,2.579951161960703,-226.72346232965054,29147.503893017238,-4.996046637462301e6,1.070396913229074e9,-276.80267367228913,35608.51859593775,-6.103501004427945e6,1.3076675784343235e9,43500.98269255629,-7.45644046937757e6,1.5975330955860145e9,-9.109276584411845e6,1.9516519583903768e9,2.3842669225660467e9
18.25454259819142,-1.0076090468825323,0.001478327721398295,1.60643403442269,1.6056556462516358,9.875872246925534e-8,1.6083009517130293,2.584172906033607,1.5538944578895748,2.493797830828166,4.647872305483494,7.152511675656959,3.512732338487884e-14,0.00019293431343223776,0.6821898513357102,727.9003809262072,47.03222634927582,-3407.082521524439,407211.47356404114,-6.720602860870788e7,27396.7606640882,36.39365618981627,-2514.2344709210006,306983.5140135822,-5.123403124761139e7,168.30739925261736,-2796.7413391956015,347927.38654716534,-5.86623625835235e7,-3123.9155861004992,395136.1990236017,-6.724757109205097e7,449576.0947275422,-7.717408563577579e7,-8.865646223267058e7,0.8586767839991771,0.9369418826915317,1.0005539677580795,102.81328670567461,2.738315222826597,-0.17597581144241609,-0.07490442447470394,0.0007361139912132493,3.282617713196962,2.5912388454013797,-0.17597581144237742,0.2049274365321694,0.20503527913075548,0.205056893531876,0.20485822345029167,7.749960823637908e-16,0.19186317012867052,0.1981571846647902,0.01481872892108511,0.014818728921085043,0.0009336225128997212,727.9003809262072,727.9003809262105,27396.7606640882,1.5176912498595428e-12,0.038468484014917,-0.0032046790525450336,1.0,10.0,0.0,0.0,0.002729810125625798,-0.1206328652642549,-4.028768287525822e-7,0.15984321042074295,0.062435012880067045,-4.160637640522896,-6.8631789799274685,-0.653191675591393,-0.47819506283384083,-0.04903560816777263,3.2785841466101777,-283.6641089394311,36812.336984734735,-6.369459757831026e6,1.3775427153194597e9,2.523314430679379,-223.91951433774847,29059.018412874153,-5.027940710577564e6,1.087408180026143e9,-264.9623856133215,34408.02520470141,-5.953453346685953e6,1.2875715613848577e9,40740.92329021482,-7.049328667780468e6,1.5245797805315318e9,-8.346921949812291e6,1.8052150078374472e9,2.1375078045749793e9
18.54356876733735,-0.9918999736666427,0.0014707576735465274,1.6023396398425105,1.601575973333396,9.395733982353183e-8,1.6041598688135805,2.5709367394027254,1.5496617115604847,2.4806801432768246,4.663145812041851,7.096363426214961,3.2319961678110036e-14,0.0001888759281967369,0.6398959097366469,742.8928785962247,47.43408117651201,-3464.240333194271,417002.4947098675,-6.929316086478916e7,27643.70798139259,36.237552224470086,-2497.5839055409574,307208.8819185598,-5.163075133174783e7,178.19899093704672,-2714.6324199672963,340280.19617396157,-5.778227516800291e7,-2963.1002659240726,377701.8932936366,-6.474590032048208e7,420030.94235936244,-7.263090956901172e7,-8.156183975000912e7,0.861047260804442,0.9380421182845682,1.0005424775941596,97.62943692290568,2.6299182747297523,-0.17503302865389486,-0.0745158656978288,0.000728425101793306,3.304233691644477,2.550720209382089,-0.17503302865386197,0.20387811649652363,0.20398816964207547,0.2040144912729389,0.20382007318080347,7.014767607455498e-16,0.1908207809381975,0.19711634314195148,0.014615658363465137,0.014615658363465076,0.0009108123220432245,742.8928785962247,742.8928785962278,27643.70798139259,1.4055905351789112e-12,0.03807250247322119,-0.0031451485673821434,1.0,10.0,0.0,0.0,0.002721897170163688,-0.11969628883443836,-3.8446692427162934e-7,0.15857875817270342,0.06175996153544133,-4.085172579178501,-6.723440139896245,-0.6516256220075464,-0.4719569607335235,-0.04904396239135311,3.3001723511639054,-287.4115994643538,37544.20448681729,-6.538855369088548e6,1.4234880195922854e9,2.4831939863312256,-221.8690764832234,28982.46953085275,-5.047707855277069e6,1.0988698784895744e9,-256.73669732218366,33559.78159043907,-5.844911618748356e6,1.2724185168470676e9,38859.2962034746,-6.768020785086728e6,1.4733763410698364e9,-7.836916114493862e6,1.7060721868373604e9,1.9755185307138033e9
18.8377997555124,-0.9761575289007497,0.0014633255236875223,1.5982685572876991,1.5975194940634636,8.936241233470968e-8,1.6000428107847953,2.557810506710717,1.545465221585661,2.4676910784613493,4.679031263261113,7.037110431671838,2.972142539961807e-14,0.00018492670226031029,0.6000959142418051,758.4899144168443,47.85193646354965,-3524.2703367608224,427374.20602445165,-7.15209516738847e7,27875.20999559294,36.08947359275609,-2479.2549141652435,307294.56682687567,-5.2020138849789366e7,188.83405421215417,-2629.714958348377,332230.4760980448,-5.683238597700695e7,-2801.46583787844,359964.22946957644,-6.2168111291054584e7,390769.7520358749,-6.808402699919628e7,-7.46434719833982e7,0.8634165817787967,0.9391402671783624,1.0005310831853578,92.66454896583346,2.5272446994292284,-0.17409848258311128,-0.07413057007580945,0.0007208397146957383,3.3267906912840886,2.508306921888652,-0.1740984825830833,0.20283747356724308,0.20294969529882342,0.2029806307185462,0.20279041275381124,6.345485475408961e-16,0.18979010191639092,0.19608567940094992,0.014413210035084055,0.014413210035084001,0.0008882274468363523,758.4899144168443,758.4899144168471,27875.20999559294,1.301402160458048e-12,0.03768179812950727,-0.003086318096829504,1.0,10.0,0.0,0.0,0.0027139866808694336,-0.11876989064707409,-3.6685307971020015e-7,0.15732847457983065,0.06109448729544091,-4.007069603280623,-6.580222859927288,-0.6501486071831312,-0.46557288477237585,-0.04905224906419786,3.3227004201874077,-291.34848143229556,38318.21558365442,-6.71920674318465e6,1.472732886362882e9,2.4411777651188142,-219.66879802544184,28890.887873815904,-5.066098331604693e6,1.1104002976282086e9,-248.26522815528017,32674.41024626929,-5.72954959791507e6,1.2558171603635883e9,36952.72037701,-6.479885763637222e6,1.4202776625636325e9,-7.328481313782876e6,1.6062757396016235e9,1.8166319024092972e9
19.137253231840877,-0.9603861390099931,0.001456028935326586,1.5942216999671666,1.593487120407594,8.496661635151455e-8,1.5959506914356414,2.5447965383324926,1.541308440805635,2.454836867471978,4.695548054976691,6.974682535043785,2.7317724287306815e-14,0.00018108591769922227,0.5626581443391908,774.7247344145966,48.286413425123534,-3587.323177951401,438365.19704758713,-7.390039676805228e7,28089.865987941288,35.95231799766377,-2459.1883868384057,307230.0999284908,-5.240053309427732e7,200.23705242411017,-2542.180542964861,323787.9090485502,-5.581224475360335e7,-2639.707164423052,341994.60879002896,-5.952332576124264e7,361944.7809487616,-6.355728599391752e7,-6.794001764924498e7,0.8657840953984774,0.9402360359333672,1.0005197865699047,87.91175379449163,2.430062881991511,-0.1731723301570658,-0.07374860546235945,0.0007133582331571801,3.3503252565237647,2.4640053138657714,-0.17317233015704203,0.20180569510926077,0.2019200431937725,0.20195549907909308,0.20176942934620729,5.736604347366212e-16,0.18877190742281474,0.19506568968272717,0.014211365656420743,0.014211365656420694,0.0008658704662998356,774.7247344145966,774.7247344145992,28089.865987941288,1.2046117421519172e-12,0.03729638926676769,-0.0030281788914809666,1.0,10.0,0.0,0.0,0.002706081903838418,-0.11785377855306138,-3.5000593524967087e-7,0.15609249602966088,0.060438602967048796,-3.9263611538397805,-6.433609435943941,-0.6487626669124962,-0.45904135631139054,-0.04906046647815106,3.346204852504316,-295.4845527361461,39137.040770257445,-6.911326300303748e6,1.5255556567923303e9,2.3972719305243997,-217.31508144429804,28783.46456785966,-5.082957505218691e6,1.1219748265187812e9,-239.56824898591663,31753.3394782901,-5.607416529803954e6,1.2377400054062352e9,35028.95810788723,-6.185989156511223e6,1.365449815652388e9,-6.824255027036026e6,1.5063367026253257e9,1.6617602483129344e9
19.441956727856606,-0.9445895567360658,0.001448865252901742,1.590199778120108,1.589479562112054,8.076258547764729e-8,1.591884219091783,2.531896487710213,1.5371946860752832,2.4421231500059695,4.712716815606647,6.909016998879388,2.5095556019764172e-14,0.00017735262903905325,0.5274546868952334,791.6336048278072,48.738182997485154,-3653.5610860869547,450017.5379707824,-7.64436109697454e7,28286.299662791807,35.829343121331775,-2437.331060920747,307005.23000635376,-5.277025319171564e7,212.42887729368348,-2452.250158746088,314965.7761368636,-5.4721923978272125e7,-2478.5412525150487,323869.43486074277,-5.682173910013591e7,333706.2345863297,-5.9074941013885e7,-6.148763077672826e7,0.868149257588636,0.9413291823742602,1.000508589197447,83.3640543766282,2.3381419937032333,-0.17225467986906384,-0.07337001980591948,0.0007059806513573855,3.374876443102654,2.4178317033620065,-0.17225467986904364,0.200782914728563,0.20089934681216823,0.20093923024648702,0.20075725703804562,5.183006871148546e-16,0.18776693024499566,0.1940568232929425,0.014010096458668825,0.01401009645866878,0.0008437429981289009,791.6336048278072,791.6336048278097,28286.299662791807,1.1147295302281344e-12,0.0369162732831317,-0.0029707191591463985,1.0,10.0,0.0,0.0,0.0026981856880975786,-0.11694801143885629,-3.338960593483155e-7,0.1548708927562522,0.05979228582890046,-3.843094523543366,-6.283703702466836,-0.647469783616732,-0.4523612856536483,-0.049068613354651694,3.3707246550914585,-299.8303857785338,40003.58887747784,-7.116107124692913e6,1.5822650626540504e9,2.3514926366380013,-214.80493328113536,28659.43080152718,-5.0981320648084115e6,1.1335686301064777e9,-230.66869560006097,30798.348063726084,-5.478617028341617e6,1.218169322014964e9,33096.22054798782,-5.887498409884434e6,1.3090839467746015e9,-6.326891783035892e6,1.406783727192358e9,1.5117750282627633e9
19.75195066406206,-0.9287707511576225,0.0014418314913368737,1.5862032788609994,1.5854973066098978,7.674293263256601e-8,1.587843876338339,2.5191112758716048,1.5331271001374485,2.4295548907362075,4.730559674279455,6.840058604795712,2.3042301357093648e-14,0.00017372566945401748,0.49436162654899923,809.2562644756179,49.20797523652432,-3723.1595681293584,462377.26725714665,-7.916398833362716e7,28463.171042700294,35.72419198205578,-2413.6360231187446,306609.9994448615,-5.312761130070739e7,225.42636472912832,-2360.172513452328,305780.9441487073,-5.3562040989668004e7,-2318.696398124901,305669.0819451836,-5.407450555609476e7,306199.38681337994,-5.466121000645764e7,-5.531915717982582e7,0.8705116467211284,0.9424195221430602,1.0004974918810738,79.01435186278727,2.2512527742098474,-0.1713455879448184,-0.07299483953149166,0.0006987065335480049,3.400486274813402,2.3698124335065422,-0.1713455879448012,0.1997692078651355,0.19988768162643622,0.19993190039219497,0.19975397242340873,4.6799497491951975e-16,0.18677585297384905,0.19305947595474598,0.013809362113267524,0.013809362113267486,0.0008218456208613082,809.2562644756179,809.2562644756201,28463.171042700294,1.031290218289664e-12,0.03654142559923777,-0.0029139238869467622,1.0,10.0,0.0,0.0,0.0026903004346693358,-0.11605259598559461,-3.184940297373919e-7,0.15366366458344455,0.05915547593161082,-3.7573317034506113,-6.130630482213259,-0.6462719001911331,-0.44553195809022295,-0.04907668888007064,3.3963017992308,-304.3974453168397,40921.04140033822,-7.334534607807727e6,1.6432047423530474e9,2.3038660682552194,-212.13599732552024,28518.064189516692,-5.11147128834733e6,1.1451569686887147e9,-221.59197692217174,29811.55731783524,-5.343312158275435e6,1.1970977648672147e9,31163.052925964457,-5.585668607276741e6,1.2513944350488138e9,-5.839013953243961e6,1.3081538346998637e9,1.3674876403993802e9
20.226988320923933,-0.905005237257664,0.001431517127607877,1.5802566857795128,1.5795718573161321,7.10430357109844e-8,1.5818328273338835,2.5001489299104014,1.5271186575311047,2.4109842948934896,4.7586407324349596,6.730344748857876,2.025319865488459e-14,0.00016848154573795258,0.44841843332285286,837.1254187788342,49.948225692983314,-3834.2799407675584,482355.17959988356,-8.360968371437582e7,28688.98603060794,35.60887949126166,-2374.561909547737,305676.85098984017,-5.363679309004761e7,246.4588086960469,-2218.636499352235,291369.1754997666,-5.169451769844782e7,-2082.9967981651766,278410.11587328225,-4.989445462916658e7,266609.2274553541,-4.822093899112135e7,-4.666060407029694e7,0.8740494358453257,0.9440495190991143,1.000481033669336,72.84536168709593,2.1298582481621984,-0.16999798717966746,-0.07243845722136556,0.0006879873352585431,3.440986505518739,2.2944051119757427,-0.16999798717965398,0.1982656772631307,0.19838713462524332,0.19843768570541817,0.19826573094598926,4.010623573879404e-16,0.18531665260064803,0.1915857758051423,0.013509145004412509,0.013509145004412476,0.0007894296215572909,837.1254187788342,837.1254187788362,28688.98603060794,9.172536605407636e-13,0.03598892395041613,-0.0028299359529608825,1.0,10.0,0.0,0.0,0.002678497172375501,-0.11472876573239545,-2.966541676083354e-7,0.15187959882638044,0.05821786427949636,-3.624178259970419,-5.8954046689569655,-0.6446574102770899,-0.4350074427973898,-0.04908866778960124,3.436750428667538,-311.6904585221582,42400.40128249326,-7.690182320493371e6,1.7433979424347115e9,2.2290444417272424,-207.83135255300883,28272.064367190957,-5.127718664621256e6,1.1624761751876945e9,-207.70575974289585,28277.19533509646,-5.128649265535148e6,1.1626870936211557e9,28281.676076819727,-5.129580016940813e6,1.16289804975583e9,-5.130507393859592e6,1.163109043866489e9,1.163320051672718e9
20.550492383031095,-0.8891381045281225,0.0014247930306801335,1.5763243327583825,1.5756534554731396,6.745216218867936e-8,1.5778583616340498,2.487649879530078,1.5231788625128315,2.3987965574930077,4.778277949357441,6.6529623772198105,1.857146534001238e-14,0.00016511401946006155,0.4200875805826195,856.7337305693682,50.46674805966214,-3913.1516773000167,496715.9323735719,-8.684168360917367e7,28811.42232201696,35.56701979570785,-2346.1127306793846,304814.6772551047,-5.395592259826612e7,261.5133656798293,-2122.441063095426,281374.23035056575,-5.0367122492325716e7,-1929.6142549109654,260389.1691921073,-4.708692144115973e7,241510.32456707236,-4.408043505047164e7,-4.1317850757115476e7,0.8764039281919861,0.9451324467208957,1.000470185736908,68.959266259864,2.0545641806675676,-0.16911018393922614,-0.07207176020985284,0.0006809671614557197,3.4694506171889667,2.241952300959811,-0.16911018393921473,0.1972745898974404,0.19739798423531488,0.19745264498378226,0.19728461064836625,3.61545989006035e-16,0.1843629315405488,0.19061857278439567,0.01330949026869376,0.013309490268693732,0.0007681030652359759,856.7337305693682,856.73373056937,28811.42232201696,8.480451707022169e-13,0.035626995665804045,-0.0027747148146740723,1.0,10.0,0.0,0.0,0.0026706466347505855,-0.1138589111233535,-2.8289415689441444e-7,0.15070783999132156,0.057604318044116795,-3.532540436357194,-5.735091066026072,-0.6437054704957974,-0.42780422831191456,-0.04909656452985319,3.4651783340929354,-316.8677824384764,43461.18120791437,-7.947767926009592e6,1.816695105523211e9,2.1769796495842133,-204.75955208696737,28084.559084808083,-5.135837342772743e6,1.1739459700469983e9,-198.31139126482446,27222.308503259672,-4.978157143588213e6,1.1379034954753304e9,26385.88944507159,-4.825318016686332e6,1.1029675960083117e9,-4.677167878604098e6,1.0691042978521118e9,1.0362806463389227e9
20.8795636025825,-0.8732521428915804,0.0014181860101499582,1.5724172680176798,1.5717602297827107,6.402013215576632e-8,1.573909855670585,2.4752630017907835,1.519294526964551,2.386765808835886,4.798682421928295,6.572153801000582,1.701979301562149e-14,0.00016184730106389743,0.3934682910003326,877.2296993763343,51.00646249524181,-3996.130295858562,511984.9003952025,-9.031067887783766e7,28910.038946283537,35.55921222827635,-2315.717359563423,303750.52362538985,-5.425689172907923e7,277.3940644786158,-2025.1543229849633,271102.5610426224,-4.897677342644026e7,-1780.0302930681146,242588.85418392974,-4.427822064761905e7,217574.62752551268,-4.008665962946961e7,-3.633885355873774e7,0.8787552350233354,0.9462124172180255,1.0004594355898688,65.24609068754405,1.9835259064737676,-0.168230717264322,-0.07170838814821645,0.0006740456333409712,3.499150797967516,2.1878241475433047,-0.1682307172643123,0.19629237226857082,0.19641766248624448,0.19647634523678095,0.19631218334042286,3.256925275737691e-16,0.18342503417583442,0.18966380967796148,0.013110131614192713,0.013110131614192687,0.000747000476795038,877.2296993763343,877.229699376336,28910.038946283537,7.838415630565704e-13,0.035270081019132996,-0.0027200804290840766,1.0,10.0,0.0,0.0,0.0026628116123283757,-0.11299902167967874,-2.6974087072498684e-7,0.14954990455460493,0.05699978587637383,-3.4387355632500634,-5.572203516239405,-0.6428553696784195,-0.4204521159125444,-0.049104390810317824,3.494840783083885,-322.31542479855295,44586.74121478157,-8.223384253757303e6,1.8957831009333744e9,2.1232374043702116,-201.52608845865564,27877.634222492237,-5.141629362562235e6,1.185328731278051e9,-188.84474147320987,26145.52437740937,-4.822166567135831e6,1.111681130960277e9,24520.40345443933,-4.52255281051969e6,1.042609449851434e9,-4.241551436956665e6,9.77829374273912e8,9.170742323698618e8
21.214325344194098,-0.8573463281659605,0.0014116918570908825,1.5685349649481455,1.5678916575389397,6.073990558638217e-8,1.569986767934397,2.46298600927129,1.5154677836272226,2.3748937149172313,4.819886274704477,6.48789855742597,1.5588569007112028e-14,0.0001586795399061997,0.36845751585526193,898.6753092997108,51.568495063575966,-4083.475205936454,528233.6311059177,-9.403847486578369e7,28983.778243716322,35.591243598351895,-2283.362120962938,302476.49968033767,-5.453811229116446e7,294.0940325091391,-1927.1199572515936,260585.81198530435,-4.7526634938197896e7,-1634.8885658837767,225092.8386462317,-4.148192481478839e7,194894.3748462173,-3.625836550625866e7,-3.1734741092013255e7,0.8811035344070784,0.9472895235698492,1.0004487812544258,61.69879867726725,1.9165336131426678,-0.1673594158049802,-0.07134827330358595,0.0006672205651084479,3.5301483844021675,2.132091342386744,-0.1673594158049719,0.19531884493240018,0.19544599054493333,0.19550860941565523,0.1953482733719196,2.931741693720379e-16,0.1825033728829242,0.18872162024891356,0.012910973696236776,0.012910973696236753,0.000726118115668575,898.6753092997108,898.6753092997124,28983.778243716322,7.242855617390688e-13,0.03491806575284181,-0.0026660042140582993,1.0,10.0,0.0,0.0,0.00265499233951947,-0.11214888343106291,-2.5716655266353835e-7,0.1484054961818151,0.05640405784036398,-3.342888840713497,-5.40695448654097,-0.6421092052093641,-0.4129520606145474,-0.049112147853603086,3.525799035418984,-328.0505822958947,45782.02716780427,-8.518623721325804e6,1.9812398613832335e9,2.0678882709702213,-198.13176059379194,27650.838317331654,-5.1449684801110905e6,1.1966036466480894e9,-179.3391968863828,25050.294958537284,-4.661087537171541e6,1.0840638090013762e9,22693.708907282977,-4.2227152691655625e6,9.821082735438845e8,-3.8255682990393164e6,8.897415933982546e8,8.060619200941055e8
21.554920853307916,-0.8414188690841811,0.0014053062230392343,1.564676723651225,1.564047043347211,5.760463284513596e-8,1.5660883821621325,2.450816089854641,1.5117005459943162,2.363181319497733,4.841924439219341,6.400184682330915,1.4268819832806794e-14,0.00015560884209708822,0.34495739469508,921.1391609056867,52.15409030340451,-4175.470176340607,545541.4052718487,-9.804951253919813e7,29031.66668204925,35.66949766219004,-2249.041688465544,300985.31117485056,-5.479803875833663e7,311.59999918232273,-1828.6950377261012,249858.42568283397,-4.602042828491072e7,-1494.786789167818,207982.24046234542,-3.871166503981287e7,173545.06251575277,-3.261210000226429e7,-2.7511182416658025e7,0.8834491153844352,0.9483639090254762,1.0004382203011095,58.310502692022595,1.853384560776722,-0.16649607128155086,-0.0709913325696502,0.0006604895131902649,3.562510239482652,2.074834381831119,-0.1664960712815438,0.19435378672860046,0.1944827479416715,0.19454921897524433,0.19439266374616399,2.636908580961822e-16,0.1815983037266727,0.1877920888191908,0.012711910701029318,0.012711910701029297,0.0007054516481000367,921.1391609056867,921.1391609056882,29031.66668204925,6.690430529040238e-13,0.03457082236888448,-0.0026124554311876364,1.0,10.0,0.0,0.0,0.002647188650437021,-0.11130824801229919,-2.4514423367152596e-7,0.1472742727253991,0.0558169023450641,-3.2451392271001303,-5.23957528004103,-0.6414692051414861,-0.40530545495061143,-0.049119837214562465,3.558119870405033,-334.0921461095436,47052.52186561674,-8.835268559236232e6,2.073718510463403e9,2.0110126241801205,-194.57813133498593,27403.792194638212,-5.1457361587995235e6,1.2077513915577874e9,-169.82913435237754,23940.305226668796,-4.495381270216666e6,1.0551071057147924e9,20913.945611125113,-3.9272228656360693e6,9.217550995241852e8,-3.4308691161996713e6,8.05257076496837e8,7.034828873475316e8
21.901511958453145,-0.825467331790013,0.0013990246883079068,1.5608417074024883,1.5602255554590803,5.460769377642513e-8,1.5622138442506777,2.43875002790976,1.5079945270035344,2.351629135226847,4.864834773306195,6.309009430473385,1.3052193076946155e-14,0.00015263331798673398,0.322875366958126,944.6971442904213,52.764622498579456,-4272.42536493283,563996.1161911341,-1.0237122201173265e8,29052.822049722407,35.80101188870319,-2212.7595214192706,299270.309266144,-5.5035173010171816e7,329.8919007624522,-1730.2470581798423,238957.4231630355,-4.446242050625033e7,-1360.2687415972284,191334.51850547435,-3.598095083880621e7,153584.50575995614,-2.9161950598595485e7,-2.366849415307846e7,0.8857923583267094,0.9494357577841112,1.0004277499499359,55.07451097822768,1.7938838886402082,-0.16564044715066,-0.07063747102817011,0.0006538498497407508,3.596309106352713,2.016143707371265,-0.165640447150654,0.19339694439153918,0.19352768215730817,0.19359792341235718,0.1934451056195054,2.3696851282383066e-16,0.18071013177017664,0.18687525749626477,0.012512827826021571,0.012512827826021552,0.0006849963700094017,944.6971442904213,944.6971442904227,29052.822049722407,6.178025188238567e-13,0.034228213893984685,-0.002559401695413229,1.0,10.0,0.0,0.0,0.0026394000477113614,-0.11047684142388986,-2.3364787540561253e-7,0.14615585808875636,0.05523807259100466,-3.14563961871007,-5.070316310893096,-0.6409377648075553,-0.3975141888842288,-0.04912746070287108,3.591875940156052,-340.4608609071612,48404.30688321371,-9.17531597925162e6,2.173958488636473e9,1.9527007855509888,-190.86755969437846,27136.193797643224,-5.1438222786714155e6,1.2187542871315703e9,-160.3496283204391,22819.447014833328,-4.325557988577533e6,1.024878363678434e9,19188.791909866755,-3.637460791749968e6,8.618436637102633e8,-3.0588208990201657e6,7.247440543902255e8,6.09453834712041e8
22.254276613586462,-0.8094888079331628,0.0013928428397209623,1.5570289879203267,1.5564262708836634,5.174273474024418e-8,1.5583622080421418,2.4267843512207565,1.504351264977553,2.340237257730263,4.8886581005341325,6.214380344429401,1.1930936254841422e-14,0.00014975113204714077,0.3021242407282736,969.4331213894702,53.40160653869748,-4374.679153485535,583695.1891717176,-1.0703441259397894e8,29046.461169667426,35.99354050554136,-2174.5284119494377,297325.5463937063,-5.524806818290692e7,348.94247988432744,-1632.1509783736246,227922.1757548396,-4.2857411645720385e7,-1231.8173885601284,175222.44140473608,-3.3302993684792597e7,135052.33553785883,-2.5919351314824104e7,-2.020189102322596e7,0.8881337092104871,0.9505052829768965,1.000417367197854,51.98437216458684,1.7378453047889952,-0.1647922890731979,-0.07028658626345691,0.0006472988480007431,3.6316238632092124,1.9561199785931696,-0.16479228907319282,0.19244804420466283,0.19258052025165473,0.19265445184062552,0.1925053298303479,2.1275727052293575e-16,0.1798391180259654,0.18597113522370548,0.012313603231369118,0.012313603231369102,0.0006647474734364637,969.4331213894702,969.4331213894715,29046.461169667426,5.702743667184433e-13,0.03389009826186081,-0.0025068095845370395,1.0,10.0,0.0,0.0,0.002631625791486474,-0.10965437442783031,-2.2265250586421687e-7,0.14504985626552963,0.054667314025322475,-3.0445572441908206,-4.899447724357971,-0.640517480887894,-0.3895807337373843,-0.04913502028920057,3.6271460241833227,-347.17947741982135,49844.12749769234,-9.541005857066518e6,2.282798167166196e9,1.8930532929259263,-187.00324331012098,26847.823903153996,-5.139125861919996e6,1.2295964238175874e9,-150.9361628754795,21691.792444869512,-4.152174562715505e6,9.934566624249005e8,17525.363907269297,-3.354763828505365e6,8.026667292568084e8,-2.7104899263502373e6,6.485173460725005e8,5.239718004113281e8
22.79541792660203,-0.7854634577960418,0.0013837475681775658,1.5513496019097304,1.5507668738644298,4.7679604077208867e-8,1.5526255423853184,2.409016285837455,1.499007059647546,2.3234495530586297,4.926201386488416,6.066006582470705,1.0412320803974778e-14,0.00014559911487283238,0.27331550021546946,1008.9507484878519,54.41036782536014,-4538.808499838778,615816.1270156475,-1.1474635419462448e8,28983.881493382658,36.41564930195305,-2113.5802788843,293966.4971979616,-5.551893309942839e7,378.86246482894654,-1486.4971691536139,211208.84762129575,-4.037354212580196e7,-1051.4068540356316,152203.74340335542,-2.941267917599832e7,109974.0983971599,-2.146274584736714e7,-1.5685163851166524e7,0.8916432403862345,0.9521057124596406,1.0004019505937245,47.609223679213954,1.6598938205100284,-0.16353348290476283,-0.06976561141546708,0.0006376326321228633,3.6876262697872364,1.8638313292017743,-0.1635334829047588,0.19103897240364617,0.19117398581223055,0.19125330754780204,0.1911096549057536,1.806570350654426e-16,0.1785652531534972,0.1846387472794287,0.012014223251331219,0.012014223251331205,0.0006347511365351854,1008.9507484878519,1008.950748487853,28983.881493382658,5.053611593227219e-13,0.03339103866455388,-0.002428713171022941,1.0,10.0,0.0,0.0,0.002619989381108973,-0.10843679701152326,-2.070471250837841e-7,0.1434132547997728,0.053825755853300475,-2.8903686628759937,-4.6407687612195065,-0.640101725715901,-0.3774210777682421,-0.04914624426962502,3.6830776694540344,-357.96855318676734,52185.496983609366,-1.0143199848826228e7,2.4642985505569363e9,1.8013238418208963,-180.92770242231825,26376.065602208088,-5.126667746741165e6,1.245528006535045e9,-137.01764022746482,19996.844171436234,-3.886750114333009e6,9.442890034682183e8,15159.896335541667,-2.946714544207791e6,7.159066011763809e8,-2.2340295914590657e6,5.427599597738316e8,4.114899330785615e8
23.164465004809895,-0.7694035818052953,0.0013777964367062848,1.5475884494041918,1.5470189461705268,4.511883050626909e-8,1.5488269091275155,2.397286242265469,1.495526555701085,2.3124573225821505,4.9525044829383305,5.962857500304219,9.499280944880042e-15,0.00014294304476086947,0.2555453854971325,1037.0570890946026,55.12112468224397,-4655.987321700261,639123.4874227424,-1.204241776198578e8,28906.03689957476,36.799977071195286,-2070.6004499157,291426.54457855364,-5.566526801816202e7,399.63972314218506,-1390.9431193007977,200023.43548994293,-3.8675386237956636e7,-939.7869690855975,137710.0083312736,-2.692091953343659e7,95067.21160340923,-1.8770601586971935e7,-1.3108027306849333e7,0.8939819519004831,0.9531704170275546,1.0003917735764367,44.85741256226075,1.6117560021397648,-0.16270287008986592,-0.06942171664337676,0.0006312915644819965,3.7271169113100493,1.8009861975846255,-0.1627028700898625,0.19010871841696028,0.1902453777769899,0.19032819885715424,0.1901881453683211,1.6177367318964278e-16,0.17773806043361917,0.18376631421608583,0.01181408749640469,0.011814087496404679,0.0006149992462209765,1037.0570890946026,1037.0570890946037,28906.03689957476,4.659834394547337e-13,0.03306354434339373,-0.002377128451220153,1.0,10.0,0.0,0.0,0.0026122471563681214,-0.10763542051188973,-1.9720300849949858e-7,0.1423365658129495,0.05327408532681021,-2.786160589035414,-4.467196015386351,-0.6399722546416413,-0.3691478029031037,-0.04915365279342982,3.7225184659566097,-365.6758587302157,53879.885932534286,-1.0584668394205837e7,2.5990882220391073e9,1.7388478659412554,-176.69902667064287,26035.416747744064,-5.11464060534726e6,1.2559110269230366e9,-127.9245968265942,18870.94537681048,-3.7071848848797237e6,9.103072151326584e8,13677.431807103447,-2.6870352773179496e6,6.598072697446427e8,-1.9476092327693515e6,4.782403411907302e8,3.466373005622612e8
23.54037199765066,-0.7533061009319801,0.0013719308450808592,1.5438464323515295,1.5432900786995096,4.2670329160933004e-8,1.5450479580832206,2.3856449611277606,1.4921132791800418,2.301624418111182,4.979884967274165,5.856386497913686,8.658825540977663e-15,0.00014037501981386182,0.2388430279086887,1066.7074738670524,55.86488780058557,-4779.88954589092,664104.9668054493,-1.2658442951247385e8,28798.856377063086,37.279138273602236,-2025.8008962024107,288642.61652966344,-5.5782753910327815e7,421.0180040691889,-1297.0682403357534,188856.4319506766,-3.695098474342084e7,-835.371799022483,123956.72094152837,-2.4523374612738613e7,81586.43915668965,-1.6303767101367773e7,-1.0856368841516595e7,0.8963203604579372,0.954233547500488,1.0003816741019231,42.2312885346738,1.5665019013895336,-0.16187887388059594,-0.06908045596507273,0.0006250302385338713,3.768448283745367,1.7372472934998788,-0.16187887388059305,0.18918548985650113,0.18932375945817292,0.18941000667177252,0.18927351646250656,1.4469272920145274e-16,0.17692871086544157,0.18290651654987988,0.011613365981128216,0.011613365981128205,0.0005954406493782009,1066.7074738670524,1066.7074738670533,28798.856377063086,4.294648328398554e-13,0.032740077724801524,-0.0023258907158878314,1.0,10.0,0.0,0.0,0.0026045164410079466,-0.10684202692413312,-1.8778245054092006e-7,0.14127098318005377,0.05272965577103865,-2.6810773734896496,-4.2931289656637,-0.6399649558090419,-0.36074731814331,-0.04916100395335121,3.7637977115352452,-373.8303607969432,55692.12825714158,-1.106199023505178e7,2.746413325478079e9,1.6754750168872399,-172.33527000286333,25673.992654881993,-5.09956190526388e6,1.2660926355911608e9,-119.02081099735031,17753.511600020833,-3.5263362663525958e6,8.755003555068899e8,12275.949883261877,-2.4384540605454585e6,6.054066272651852e8,-1.6861828888664756e6,4.186373905958818e8,2.89486842736819e8
23.92332596352172,-0.7371690407138858,0.0013661475066932293,1.5401229428415917,1.5395796677427855,4.032928140169685e-8,1.5412880685112476,2.374090105515426,1.4887683885168017,2.290950806176676,5.008394489391537,5.746671248679099,7.88556404712224e-15,0.0001378940367483013,0.2231448499756789,1098.029747057486,56.643923287394486,-4910.991995943862,690912.4291148776,-1.3327891106459191e8,28662.136451374325,37.865020053241984,-1979.2467324798497,285612.9533408758,-5.587021986127022e7,442.9330674310117,-1205.24266218848,177754.4897357787,-3.5207303644212596e7,-738.3150768827447,110985.04423086438,-2.2229869065501895e7,69493.94994288591,-1.4060970276324881e7,-8.908423875292651e6,0.8986587568606953,0.9552952413847495,1.0003716501480224,39.72588724202457,1.523987965589634,-0.16106132203140539,-0.06874176037443364,0.0006188467203462069,3.8117259088571736,1.6727673278812558,-0.1610613220314029,0.1882691026429852,0.18840894735310296,0.18849854901829563,0.18836558754730542,1.2925227559555632e-16,0.17613737024566561,0.18205935266098233,0.011411940525957153,0.011411940525957145,0.0005760741406910257,1098.029747057486,1098.029747057487,28662.136451374325,3.9560321938212335e-13,0.03242053761207332,-0.002274971336912254,1.0,10.0,0.0,0.0,0.0025967969270486425,-0.10605641485361485,-1.787665035141234e-7,0.1402162315178096,0.05219228503927763,-2.5753594707076455,-4.1189396524380815,-0.6400835546306927,-0.3522263638039612,-0.04916829898468081,3.8070207961281275,-382.4652491563601,57632.792371890675,-1.1578906699963514e7,2.9077603674065404e9,1.6113578214666533,-167.84421906061885,25292.052096495667,-5.081383342394188e6,1.2760656152053509e9,-110.3399501576665,16649.060481701657,-3.344934536866375e6,8.399987869804406e8,10959.059503030061,-2.201878165418369e6,5.529480252229888e8,-1.4494328018070282e6,3.639904286838243e8,2.3960483750313234e8
24.313493753387345,-0.7209915107094924,0.0013604436435426,1.5364176354160246,1.5358873711494359,3.8091250853196886e-8,1.5375468849328335,2.362620171103066,1.4854930476047985,2.2804368419937453,5.038085604873535,5.6338126979424565,7.17454383655539e-15,0.00013549938654559872,0.2083921104549815,1131.16298278146,57.460684765906564,-5049.800124899512,719712.0165032595,-1.4056552643145075e8,28495.844519819144,38.57063683073834,-1931.0177282914779,282337.0543253501,-5.5926569425066315e7,465.31173619478415,-1115.8258260279113,166764.9520554501,-3.3451707590483733e7,-648.6915282194304,98827.33155367705,-2.0049059930363163e7,58737.71159609927,-1.2038293885014107e7,-7.240383403381993e6,0.9009972725613353,0.9563555632407115,1.000361700413108,37.33662401217153,1.4840800545194481,-0.16025010143731727,-0.06840558528594812,0.0006127395469741633,3.8570596129072445,1.607712091680756,-0.16025010143731516,0.18735943865632743,0.18750082380420954,0.18759370950463128,0.1874642433064991,1.1530553976809726e-16,0.17536420529724392,0.18122485170852923,0.0112097040860779,0.01120970408607789,0.0005569003242890954,1131.16298278146,1131.1629827814609,28495.844519819144,3.6421294220439995e-13,0.03210484714240628,-0.00222434519894002,1.0,10.0,0.0,0.0,0.0025890888156181605,-0.10527844092143598,-1.701377089194456e-7,0.13917211375770183,0.05166183246798792,-2.469265645545546,-3.9450255766129323,-0.6403320002443413,-0.34359311320157315,-0.04917553859047961,3.852297408843316,-391.616126464787,59713.46534654973,-1.21395949048915e7,3.0848160759485683e9,1.546661859600753,-163.23491163644536,24889.991910925935,-5.060071742742164e6,1.2858246418542676e9,-101.91438152544646,15562.11045383224,-3.16373728123725e6,8.039433967334914e8,9729.436145685764,-1.9780813540251737e6,5.026540664971175e8,-1.2367641706252282e6,3.142772383847787e8,1.9649731271720648e8
24.71101138775023,-0.7047740559637427,0.0013548170712069608,1.532730497239567,1.5322131782569244,3.5952181944564197e-8,1.5338243878429212,2.3512346922969356,1.4822884473217146,2.2700834005260804,5.069010818624639,5.5179383822165065,6.5212154477886635e-15,0.00013319067758899283,0.1945306448819083,1166.2577860990552,58.317819159868606,-5196.844647530831,750684.5917438633,-1.485088197467913e8,28300.138468104815,39.41019686526406,-1881.2094667326041,278815.8273380605,-5.5950787085359946e7,488.0719233697109,-1029.1622236848882,155935.38488840734,-3.1691907517771907e7,-566.4970822775573,87506.69017616061,-1.7988302633611288e7,49253.183828718895,-1.0229356279335007e7,-5.827076923057604e6,0.9033358309930756,0.9574144831485767,1.0003518244944656,35.05929196087195,1.4466530056550524,-0.1594451725865762,-0.06807191656496978,0.000606707823940444,3.9045622770559096,1.5422606926392675,-0.1594451725865744,0.18645646209234334,0.186599353336771,0.1866954536163842,0.18656944998621602,1.0271944175339109e-16,0.17460938884078234,0.18040308403434416,0.011006565082345689,0.011006565082345682,0.0005379219603229305,1166.2577860990552,1166.257786099056,28300.138468104815,3.351235752060049e-13,0.031792958857693496,-0.002173991609133536,1.0,10.0,0.0,0.0,0.002581392973993184,-0.10450803300338127,-1.6188009219568307e-7,0.13813852876732685,0.0511382072133372,-2.3630731496552504,-3.7718097265939043,-0.6407144150527451,-0.3348573603442183,-0.04918272281121025,3.8997402899223275,-401.32091626411625,61946.796742313294,-1.2748706545780767e7,3.2794918197073913e9,1.4815659972845328,-158.51771683600612,24468.360280168374,-5.035610571779665e6,1.29536617996975e9,-93.7747826188271,14497.133459625164,-2.9835231152554094e6,7.674848570120337e8,8588.789660451956,-1.7676923255724353e6,4.547231622619626e8,-1.047328199327784e6,2.6941659159994566e8,1.5962523498858207e8
25.115972944596688,-0.688518989394705,0.0013492662690135465,1.5290619107623953,1.5285574723367954,3.39083885338986e-8,1.530120956806993,2.3399344222448484,1.479155815644952,2.2598919774759896,5.101221440545379,5.399205604620953,5.9213969634546184e-15,0.00013096784605511711,0.18151055315013273,1203.476457106124,59.21817299909965,-5352.676600914021,784025.9046659246,-1.571804906774163e8,28075.38699150383,40.39915797974697,-1829.934320131884,275051.7385167286,-5.594194487725514e7,511.1229177413575,-945.5766395083986,145313.0176248206,-2.9935890941415157e7,-491.65024361020517,77036.66324987728,-1.6053528286519e7,40965.21883791884,-8.62553984392813e6,-4.642640823758501e6,0.9056741023484587,0.9584718569041144,1.000342023043963,32.89004846517755,1.4115900038919755,-0.15864658213418403,-0.0677407757886825,0.0006007513058969776,3.9543482535958336,1.476605375962409,-0.1586465821341825,0.18556023374633476,0.18570459692946417,0.1858038429580202,0.18568126958525796,9.137320399088491e-17,0.17387310222576574,0.179594169179925,0.01080245165560657,0.010802451655606563,0.0005191442583705826,1203.476457106124,1203.4764571061246,28075.38699150383,3.081786334478384e-13,0.031484858919606534,-0.0021238951257116726,1.0,10.0,0.0,0.0,0.0025737110790221424,-0.10374520152302334,-1.5397912096536873e-7,0.1371154863201967,0.05062137511086123,-2.2570772186940182,-3.5997395000239596,-0.6412350208288862,-0.32603068503556476,-0.04918985091139161,3.9494636489507675,-411.6196953587853,64346.52857367497,-1.3411405971672868e7,3.493949701999378e9,1.416262204762711,-153.70439357947248,24027.86904688846,-5.0080014148222795e6,1.3046883164841642e9,-85.94971051751764,13458.49967994731,-2.80508376709816e6,7.307825305297711e8,7537.84490259704,-1.5711846452654218e6,4.09326196991812e8,-880049.8535004342,2.2927194963225988e8,1.2841987651968056e8
25.5284198856219,-0.6722306685452469,0.0013437904248804618,1.5254127010506178,1.5249210777588156,3.195653054863634e-8,1.5264374180536968,2.32872146315636,1.4760964114537447,2.2498647418662086,5.1347663035084095,5.277804060574223,5.371237681692626e-15,0.00012883114970989933,0.16928582896267727,1242.993047092842,60.16480147333803,-5517.860816229455,819946.4452453639,-1.66659876092603e8,27822.188897508375,41.55427042315788,-1777.3220404807091,271048.94525535696,-5.589920806509771e7,534.3660219857857,-865.3688575885503,134944.07575620557,-2.819183028306309e7,-423.9947084668661,67421.04883510375,-1.4249135846612029e7,33790.12714507863,-7.216263200824463e6,-3.6611528290481344e6,0.9080114669850092,0.9595274102646618,1.0003322978806268,30.825387960433073,1.378781746055177,-0.15785447193880175,-0.0674122240482366,0.0005948704487011252,4.006531505384487,1.4109507155090233,-0.15785447193880042,0.1846709213553376,0.18481672235206104,0.1849190455786677,0.18479987014486382,8.115703508758066e-17,0.17315553391640334,0.17879828006135756,0.010597315428301014,0.010597315428301009,0.0005005750764448352,1242.993047092842,1242.9930470928427,27822.188897508375,2.8323422540807804e-13,0.031180569859334754,-0.0020740462075249013,1.0,10.0,0.0,0.0,0.002566045729926757,-0.1029900472492433,-1.4642161868767294e-7,0.13610311734187663,0.050111363045158536,-2.1515895696569283,-3.4292840380255587,-0.6418980412046633,-0.3171265684918901,-0.049196921298228086,4.0015813066091805,-422.55445382685866,66927.51052992255,-1.4133407153164085e7,3.730630340968548e9,1.3509547472807757,-148.80810950678656,23569.40321218362,-4.977265238911774e6,1.3137905212939794e9,-78.46512767967718,12450.413038145613,-2.629214132130043e6,6.940029067889831e8,6576.336874249017,-1.3888685069668444e6,3.666033715111538e8,-733659.7962238346,1.9365629549982882e8,1.0229789844589035e8
25.948332021772597,-0.6559156744997051,0.0013383894437880605,1.5217841591869548,1.5213052833048253,3.0093577285621335e-8,1.522775067896847,2.317599321482624,1.4731114978757365,2.2400045222481624,5.169690428109004,5.15395742515074,4.867181535452739e-15,0.0001267811420222369,0.15781393156154924,1284.993376987815,61.16098362564492,-5692.967952902012,858670.9762908317,-1.7703439139828032e8,27541.388980313088,42.893607547107564,-1723.5197304871845,266813.3897743327,-5.582183806669283e7,557.6956326009489,-788.8079011852869,124873.00009135445,-2.646796574717756e7,-363.3033643967048,58653.88517271826,-1.2577905122430492e7,27637.866320433233,-5.989292934270733e6,-2.8572150802783016e6,0.9103469933404744,0.9605807298577468,1.0003226520381103,28.8620999248238,1.3481254102529947,-0.1570690827766323,-0.06708636354740587,0.0005890664206454734,4.061223580829109,1.345511966588175,-0.15706908277663117,0.18378880398014927,0.1839360085537765,0.1840413403713788,0.18392553013400384,7.197089476927872e-17,0.17245687332071938,0.17801564187608113,0.010391134271047521,0.010391134271047516,0.0004822249821103392,1284.993376987815,1284.9933769878157,27541.388980313088,2.6015765858201837e-13,0.030880151224717416,-0.0020244415748300187,1.0,10.0,0.0,0.0,0.0025584005114801674,-0.10224276395068549,-1.3919562814028398e-7,0.1351016772358523,0.04960825977719609,-2.046935594522304,-3.2609295306737662,-0.6427075831431043,-0.30816042908987495,-0.04920393148830916,4.056204672176859,-434.1687973512783,69705.70205448095,-1.492100976238419e7,3.9922825277301397e9,1.2858585402448588,-143.84340044873994,23094.02532433822,-4.943443174838502e6,1.3226733158734264e9,-71.34389190753109,11476.837377812426,-2.4567000597261963e6,6.573174700415497e8,5703.023057867476,-1.2208849097154066e6,3.26661354080343e8,-606729.9539073452,1.623380559731441e8,8.067571685956399e7
26.37562156180492,-0.6395828475852398,0.0013330639091916402,1.5181780329742443,1.517711832895128,2.8316756976471655e-8,1.5191356631553168,2.306572862499623,1.4702022923384206,2.230314710611183,5.2060337569644055,5.027923366800092,4.4059309828142715e-15,0.00012481862480652107,0.14705530635228334,1329.6751447158001,62.210248513854786,-5878.565470064259,900437.7868725752,-1.8839993678923059e8,27234.087495049967,44.43658935718099,-1668.6909518316004,262352.82617910125,-5.570919009562725e7,581.0008306467471,-716.1260015028496,115141.56294573918,-2.477246147122718e7,-309.2838293671375,50719.63860918432,-1.1040938771195218e7,22414.304109237903,-4.931089369508287e6,-2.2064702071954096e6,0.9126794365772448,0.9616312634879028,1.0003130897250452,26.997212098354296,1.3195234619073903,-0.1562907509509723,-0.06676333625351306,0.0005833410610985028,4.118531602275253,1.2805124079752304,-0.15629075095097136,0.1829142684077957,0.1830628420848822,0.1831711135329823,0.18305863492458552,6.37233510765173e-17,0.17177729926569882,0.1772465244773595,0.010183913505460981,0.010183913505460978,0.0004641071337515633,1329.6751447158001,1329.6751447158006,27234.087495049967,2.388260221456552e-13,0.03058369751198163,-0.0019750841656773184,1.0,10.0,0.0,0.0,0.002550779987840889,-0.10150363429047433,-1.322902225881921e-7,0.1341115401410246,0.04911221222503567,-1.9434500125793845,-3.0951721690659006,-0.6436675035025011,-0.2991495470793465,-0.0492108781383923,4.113440734417164,-446.5076218723211,72698.16661626045,-1.5781135621110499e7,4.281995303949658e9,1.2211964970409643,-138.8260509321451,22602.972212039815,-4.906596497423096e6,1.331337827585474e9,-64.60523001249597,10541.414775176238,-2.288303870862797e6,6.208999375429688e8,4915.716242608603,-1.0672030195961958e6,2.895709296402129e8,-497712.03774995526,1.3504804593880558e8,6.298273780017464e7
27.030027168047877,-0.6150746400330853,0.0013252197555266314,1.5128156816094762,1.512368349032849,2.5807429117584404e-8,1.5137244145874669,2.2902260998127555,1.4659827867116533,2.2161077964069547,5.2632818449052605,4.835412222920364,3.787645901317103e-15,0.00012204107202574781,0.1321741916475685,1402.1882727607397,63.89213251207368,-6177.838740538854,969344.2397670455,-2.0753814863812202e8,26726.477675395796,47.17876715374613,-1584.9159423698497,255261.30812155767,-5.547286076075711e7,615.6629775183178,-614.7779412666566,101263.46244486446,-2.22995948240536e7,-239.983913818398,40323.6839137899,-8.985479945919488e6,16110.456146761879,-3.628401315087394e6,-1.4680269078187004e6,0.9161688975050627,0.963200325014094,1.000298914566795,24.37827668022161,1.2802686851571936,-0.1551374231269747,-0.06628450228628983,0.0005749059153272382,4.209617229245998,1.1843344021127937,-0.15513742312697396,0.18161775518014414,0.1817683171391692,0.18188086741441212,0.18177332066039775,5.293031367880249e-17,0.1707940445951841,0.1761188589201654,0.00987120951662594,0.009871209516625939,0.0004374000614995206,1402.1882727607397,1402.1882727607401,26726.477675395796,2.0985176208143156e-13,0.03014672932831205,-0.0019015317747439848,1.0,10.0,0.0,0.0,0.002539407637459216,-0.10041103117317357,-1.2251120120504668e-7,0.13264859239315993,0.04838180988508422,-1.79115111621264,-2.8524898125113585,-0.6453967899335188,-0.2855911166014664,-0.04922116984776834,4.20441205738943,-466.4748123555866,77628.65724236963,-1.722408506069683e7,4.776869584561982e9,1.1255145040957781,-131.23833297073125,21840.097873841092,-4.845835502941145e6,1.3439276347052112e9,-55.24632850930058,9216.7613981307,-2.0449958538707448e6,5.671522286887276e8,3889.070043936797,-863010.7304732326,2.3934447225518507e8,-364197.5013797108,1.0100599715424514e8,4.262562465898296e7
27.474933665184686,-0.5987489195113598,0.0013200888727813473,1.5092756970870862,1.508840835687201,2.4234930478976312e-8,1.5101525337414634,2.279467262197974,1.4632671749900237,2.2068606547538105,5.303306015894083,4.705235665965478,3.4203768459140886e-15,0.0001203017667130362,0.12304067523841689,1454.521109454668,65.09163754554794,-6392.037808431615,1.0198393064326242e6,-2.2186004587941265e8,26359.37948830293,49.32495708541239,-1528.3240102021755,250283.13396041017,-5.526968387137834e7,638.4073482965048,-552.516611023069,92537.78066858154,-2.0708656383332584e7,-201.00626712249482,34345.60405617928,-7.777958805108042e6,12790.395075491535,-2.9277082487341724e6,-1.1042089450603505e6,0.9184864212508255,0.9642407052006431,1.0002895856501015,22.74730741810116,1.2563991043681,-0.15437870523928396,-0.06596938753276926,0.0005693886142109496,4.273889866142349,1.1214260564590726,-0.15437870523928326,0.18076443145821086,0.180916274803965,0.18103158948530795,0.18092728473910666,4.667676652471412e-17,0.1701627389458678,0.1753848673477029,0.009661579291484784,0.00966157929148478,0.00041993392992862325,1454.521109454668,1454.5211094546685,26359.37948830293,1.923965717597067e-13,0.029860776235502012,-0.0018528398962716413,1.0,10.0,0.0,0.0,0.0025318741989728928,-0.09969397774871297,-1.1636401164303407e-7,0.1316889556013725,0.04790433297224358,-1.6920547293473167,-2.69537129354657,-0.6467466545359934,-0.27655392730555156,-0.04922793853054373,4.26860408209566,-480.82708453110433,81238.69166659724,-1.8300254523614436e7,5.152814067051897e9,1.0629294366043585,-126.16446764410385,21316.262347652628,-4.801813252618551e6,1.352049531583457e9,-49.52001045915594,8389.777649668087,-1.8899253932996874e6,5.321474573235587e8,3301.598897040169,-743847.7508976678,2.0944566726186842e8,-292765.4219148548,8.24348344235453e7,3.244516222178971e7
27.926406561850115,-0.5824502924718947,0.0013150390386718331,1.505766794443062,1.5053443100010704,2.2739944214936737e-8,1.5066123140941856,2.268828439765699,1.4606299812018209,2.197796862385236,5.344837316259322,4.573991616047507,3.08594163752893e-15,0.00011865361330573666,0.11449818149429535,1510.3309292276533,66.35939785807471,-6618.552164997105,1.0743031445173007e6,-2.375812270878027e8,25971.530063372666,51.75398028808189,-1471.3696159884198,245119.35613906948,-5.5029444326680906e7,660.7316894803984,-494.5791176190204,84263.34972375292,-1.917152140156327e7,-167.28265662640985,29079.4553661706,-6.6955490312763555e6,10069.595423119043,-2.3435907552602044e6,-821966.8317599705,0.9207946278428765,0.9652755504083718,1.0002803613014497,21.205164630156283,1.2342659162401037,-0.1536287322536415,-0.06565781629087833,0.0005639597457905044,4.341097292614533,1.0597395438780763,-0.15362873225364088,0.17992062226942562,0.18007371128129276,0.18019171901742145,0.18009061768060391,4.1095870754695034e-17,0.16955079036997567,0.17466542542709135,0.009451111025840085,0.009451111025840082,0.00040276005193352215,1510.3309292276533,1510.3309292276538,25971.530063372666,1.763139542900826e-13,0.02957929357963182,-0.0018044422265762854,1.0,10.0,0.0,0.0,0.002524387064228745,-0.0989865281733605,-1.1050364681770942e-7,0.1307425430729282,0.04743471310524052,-1.5952742435118394,-2.542512672947603,-0.6482565102391518,-0.2675428620297071,-0.049234627381967364,4.335727249365208,-496.06730854731586,85131.48532448243,-1.947870256830091e7,5.570869315346661e9,1.001559862046935,-121.09915282712076,20782.161143688958,-4.755109510131318e6,1.3599516323706112e9,-44.20839945329061,7609.961570752836,-1.7412145148957504e6,4.979837986874383e8,2786.1052651031423,-637593.7246685552,1.82350502646789e8,-233470.0987586577,6.6772665902591825e7,2.445063793991348e7
28.38411623808853,-0.5661933041117676,0.0013100720746120253,1.5022916453662027,1.5018814364095119,2.1320028798451853e-8,1.5031064415318285,2.258317021709038,1.458071134893897,2.1889190564194996,5.387885512673263,4.442033751841229,2.781835741482107e-15,0.00011709753634261665,0.1065145296392876,1569.8820316518606,67.70100232503769,-6857.821835523576,1.1330230740978823e6,-2.548410270711651e8,25564.996569937015,54.49211559592173,-1414.2509977860889,239783.37491929322,-5.475159664274606e7,682.5327725621705,-440.9731675233795,76458.80911350198,-1.7693824086692348e7,-138.3396934943554,24476.007398773385,-5.732344825823397e6,7862.226356864985,-1.8613365200055903e6,-605631.9199464926,0.923091533049806,0.9663039936006812,1.000271247905493,19.74904716458842,1.2137805082013953,-0.15288801555206827,-0.06535000412719735,0.0005586221750821523,4.411312575891531,0.9994766051320092,-0.15288801555206774,0.1790869143934216,0.17924121309130547,0.17936184198183017,0.17926390388951058,3.6124107436548246e-17,0.1689580840616121,0.17396074281736157,0.009239890036860118,0.009239890036860116,0.0003858965974637804,1569.8820316518606,1569.882031651861,25564.996569937015,1.6150954587329062e-13,0.029302430572189515,-0.0017563560909565987,1.0,10.0,0.0,0.0,0.0025169529000204846,-0.0982891168663016,-1.0492063772977702e-7,0.12980992862874688,0.046973185440392445,-1.5010967607924974,-2.394316227455356,-0.6499275635313215,-0.2585790786148172,-0.0492412314865395,4.405854535155456,-512.243602822492,89329.29004973153,-2.0769757863723613e7,6.036179009538912e9,0.9416071997109806,-116.05992464338436,20239.492710457394,-4.705840184083912e6,1.3676275685917768e9,-39.30955852582186,6878.545621940084,-1.599315598328412e6,4.647986325780742e8,2337.239982560824,-543539.5764915237,1.579653509441874e8,-184723.66954556463,5.3685726139029466e7,1.824548739802812e7
28.847723756959503,-0.5499919148255848,0.0013051894977340627,1.4988527192545726,1.498454677686165,1.9972649829895333e-8,1.499637397154036,2.2479397178921783,1.4555900364232688,2.180228770724062,5.43245460446507,4.30971368100094,2.5056792239655035e-15,0.00011563426568732372,0.09905818053977566,1633.4611622282907,69.12291530085253,-7110.236840825332,1.1962950221424864e6,-2.7378993918159276e8,25141.947601802207,57.56768297421234,-1357.160606374045,234288.63928282337,-5.443545566335166e7,703.716961260703,-391.6530454491499,69136.02108764793,-1.6280205203596367e7,-113.69614338475128,20482.166318680822,-4.881337073135323e6,6089.033770344684,-1.4669451709217217e6,-441766.66458501277,0.9253752530606341,0.9673252169810824,1.0002622512568402,18.376022980734586,1.194854121771121,-0.15215701798333048,-0.06504614663890768,0.0005533783600512092,4.484601861410161,0.9408193843003865,-0.15215701798333003,0.17826384068604698,0.17841931296980712,0.17854249083591486,0.17844767445309287,3.1702611933381303e-17,0.16838438586733126,0.17327094155277334,0.00902799837668426,0.009027998376684257,0.00036936067894806113,1633.4611622282907,1633.4611622282912,25141.947601802207,1.4789302069990274e-13,0.0290303157270723,-0.0017085968612765734,1.0,10.0,0.0,0.0,0.0025095779685936257,-0.09760212944257407,-9.960519092358429e-8,0.12889161992799902,0.046519949889867046,-1.4097766594822718,-2.2511303067914823,-0.6517602317346498,-0.24968302424533165,-0.04924774636617922,4.479052002153308,-529.4049378319025,93855.73621207953,-2.2184715609555926e7,6.554507040212366e9,0.8832533252314022,-111.06350178738813,19689.931045756042,-4.654116393082721e6,1.375065559596078e9,-34.81669259020086,6196.105850254987,-1.4645758658503518e6,4.32711098249925e8,1949.3349653614962,-460878.5608045264,1.36167249068484e8,-145028.74557358556,4.2849651403783046e7,1.3484083981471084e7
29.316902805917326,-0.5338587681668224,0.0013003923309306271,1.4954521367406504,1.4950661489725572,1.8695152382580084e-8,1.4962073096533834,2.237702127475705,1.4531855143452246,2.1717261760636237,5.478543830507635,4.177371320570533,2.2552111558535672e-15,0.00011426429506211976,0.0920981154508004,1701.3824207694267,70.63272940950543,-7376.129069995815,1.2644225783943257e6,-2.945902547206145e8,24704.59508007348,61.01143555926974,-1300.2800252321288,228648.07306008192,-5.408010419314215e7,724.2024150461667,-346.5232550223288,62300.06988577025,-1.4934236435719253e7,-92.87510621581538,17042.62668114682,-4.134679950112075e6,4678.308616259794,-1.1473841835019924e6,-319073.329482501,0.9276441058887511,0.9683384968716872,1.000253376186902,17.083006661725587,1.1773978275576276,-0.15143612360476907,-0.06474640683499366,0.0005482301455932947,4.561025690669464,0.8839263040314267,-0.15143612360476866,0.17745184586350424,0.1776084556906386,0.17773411043252033,0.1776423731747276,2.777689956122342e-17,0.16782933347350645,0.17259603542048294,0.00881550578311905,0.008815505783119048,0.0003531676349676606,1701.3824207694267,1701.382420769427,24704.59508007348,1.353778111380497e-13,0.028763046137127636,-0.001661176026586033,1.0,10.0,0.0,0.0,0.0025022678037376405,-0.09692587489724738,-9.454707203441576e-8,0.1279880214137455,0.04607515343115541,-1.3215297987661647,-2.1132412529629567,-0.6537541311454462,-0.24087385790101185,-0.049254168251788494,4.555380115961542,-547.601430363479,98735.98791739394,-2.3735948451478004e7,7.132320083519474e9,0.8266564579293632,-106.12536661035698,19135.072207413323,-4.600035883513169e6,1.3822463474858055e9,-30.718543340070106,5562.576458845439,-1.3372330680271105e6,4.0181980256448126e8,1616.5695302806348,-388734.4190782198,1.1680924606494072e8,-113003.0013974256,3.395651453460929e7,9.87116373872402e6
29.791360611288205,-0.5178045663223825,0.0012956809588371074,1.4920915518300513,1.491717500328093,1.7484753998658636e-8,1.4928178366185179,2.227608399358891,1.4508558171673542,2.163409915250493,5.52614864997622,4.045326412313227,2.0282886660389743e-15,0.00011298786980290338,0.08560383181887883,1773.9931603073674,72.23947794675252,-7655.761723121564,1.3377154724619219e6,-3.17416603664991e8,24255.13675101659,64.85707235712543,-1243.7756445847224,222873.5146351008,-5.368428857248053e7,743.9206043280657,-305.44424513061404,55949.575595871946,-1.3658399125107646e7,-75.41497447080528,14101.485988541139,-3.4839743267985405e6,3566.429493576301,-890773.7729163124,-228235.31815792393,0.9298966963138336,0.9693432409121367,1.0002446262703024,15.866759912591615,1.1613228404376363,-0.15072561394866035,-0.06445090521204008,0.0005431786093647097,4.64064032267709,0.8289293034687266,-0.15072561394865996,0.17665125956914582,0.1768089711559576,0.1769370311663028,0.17684832981762133,2.4296675080385955e-17,0.16729243550870385,0.17193591687942628,0.008602461559802222,0.008602461559802222,0.00033733049137862973,1773.9931603073674,1773.9931603073676,24255.13675101659,1.23881052216136e-13,0.02850067941166428,-0.0016140995902911939,1.0,10.0,0.0,0.0,0.0024950269448055927,-0.09626056418934775,-8.973556644452958e-8,0.1270994058975486,0.04563887692669459,-1.2365299035274004,-1.9808687954932105,-0.6559080781292878,-0.23216897352800436,-0.04926049429566885,4.634895064876225,-566.8846570747585,103996.91336652603,-2.5437030374200545e7,7.77688158068697e9,0.7719484066297561,-101.25942700924787,18576.385377705912,-4.543674073567228e6,1.389140730708953e9,-26.99996721191188,4977.293299865429,-1.2174165244196863e6,3.722016240857155e8,1333.1298225501369,-326190.42849019286,9.972643225005974e7,-87396.0686679746,2.672035973419829e7,7.159347796785367e6
30.270855965154432,-0.5018376051215652,0.0012910550400147824,1.4887720719629245,1.4884098370774563,1.633855685245074e-8,1.4894700841285027,2.2176610106287558,1.4485986392169827,2.1552770446038116,5.575261450829244,3.913871875397737,1.8228890514996827e-15,0.0001118050034572228,0.07954543490133789,1851.6807994316296,73.9540174954746,-7949.314168302398,1.4164868897792841e6,-3.4245621169743794e8,23795.70399247985,69.14187752266216,-1187.7954076347105,216975.20973874134,-5.324630493720978e7,762.8170616299999,-268.2396800609285,50077.28088045492,-1.2454115919468693e7,-60.878552234379285,11603.715761064395,-2.920547048215096e6,2697.9992304619095,-686497.4322890661,-161711.86631347716,0.9321319773935502,0.9703390145555368,1.0002360036334947,14.723912717809508,1.1465410965374556,-0.15002565263610168,-0.06415971328933309,0.0005382239706223091,4.723498648921503,0.775932596087852,-0.15002565263610135,0.17586227880055533,0.17602105683076075,0.1761514514303491,0.17606574262453362,2.1215691264852666e-17,0.16677307840840921,0.1712903524177991,0.008388888063672318,0.008388888063672318,0.0003218596419717135,1851.6807994316296,1851.6807994316298,23795.70399247985,1.1332369038929462e-13,0.028243228861517908,-0.0015673669193023536,1.0,10.0,0.0,0.0,0.00248785875024579,-0.09560629683333265,-8.51595123156665e-8,0.12622589690683444,0.045211127400554496,-1.1549073158970202,-1.8541651265610555,-0.658220084871711,-0.22358366134738572,-0.049266722708401704,4.717649673700153,-587.3078894516954,109667.24466386836,-2.730286625569776e7,8.496355338816305e9,0.7192333306893922,-96.4777830412894,18015.17198125771,-4.485075125199124e6,1.3957066409847474e9,-23.642643536386725,4439.0613934330995,-1.1051531373389526e6,3.439116450635347e8,1093.3511976089007,-272317.27946407744,8.474217728383815e7,-67098.59003269642,2.0881051031071663e7,5.145219645674038e6
30.999180535301463,-0.4780622356375074,0.0012842737805377885,1.483870903100825,1.4835261690559924,1.4733091642373294e-8,1.484527645049868,2.2030153781631587,1.4453425911564453,2.143411383581254,5.651734321887127,3.7183602637735382,1.5510253294368217e-15,0.00011020570107952079,0.07121165626627798,1978.6984735557107,76.75746417852542,-8415.866164939102,1.5455967613110018e6,-3.846050477323548e8,23092.23677012335,76.48502420186759,-1105.0807944389303,207913.08401285287,-5.250510062509047e7,789.536353013805,-219.24321113570522,42137.28495555005,-1.0782577030259546e7,-43.67771601786006,8573.462577207916,-2.2200917128652805e6,1750.2303547166823,-458189.00817102246,-94764.94094345091,0.9354511013728386,0.9718153307322096,1.000223309208896,13.139671842412886,1.1266044405797497,-0.14899554027045492,-0.06373103504505395,0.0005309720002408236,4.853975488637948,0.7003487015016872,-0.14899554027045464,0.1747006534632676,0.17486096645361826,0.1749947334832786,0.17491343310248972,1.7251248109929105e-17,0.16602532612621398,0.1703484842962615,0.00806750608954293,0.00806750608954293,0.0002993562194573369,1978.6984735557107,1978.698473555711,23092.23677012335,9.908601497265154e-14,0.02786618747427833,-0.0014978930770639877,1.0,10.0,0.0,0.0,0.0024772468925551194,-0.09464553317094763,-7.87116399821661e-8,0.12494384530706384,0.04458531987356153,-1.038987311780635,-1.6749125882041915,-0.6619780366048686,-0.2109576900381517,-0.04927588110030226,4.84796323689852,-620.2010032780764,119008.11084128701,-3.0446745016953036e7,9.736397413845428e9,0.6440582271517699,-89.48508730479452,17170.967364169825,-4.39297843877013e6,1.4048064474077253e9,-19.238207605763307,3716.244018599469,-950754.8119283272,3.040366581473658e8,803.835719797796,-205768.073893746,6.580144166177459e7,-44531.36623312489,1.4241143653971538e7,3.0821404315851512e6
31.490665444843668,-0.46233183859680393,0.001279855104776833,1.4806551978861868,1.4803219850858014,1.3734237130174179e-8,1.481285167576978,2.1934331493028023,1.443253541022189,2.1357143182453484,5.704563404887019,3.5894536151798375,1.3914027940809906e-15,0.00010925568835313298,0.06611766889414683,2071.107418134943,78.80547151260794,-8744.223452524946,1.6394074653058324e6,-4.1607423252004755e8,22616.396302883717,82.0617009402607,-1050.9220585116452,201736.19713191365,-5.1950182472174376e7,806.2308707684397,-190.78565749052441,37397.59391179957,-9.75723785477993e6,-34.75395790486422,6959.586362954967,-1.8373286689111881e6,1299.3570616437971,-346791.07971800317,-65595.36264354829,0.9376410609092423,0.9727879130327803,1.0002150040947464,12.165074682392923,1.1146820072031352,-0.1483218548538001,-0.06345059283019017,0.0005262548453741033,4.945149611607003,0.6526321495145223,-0.14832185485379984,0.1739406339034442,0.1741019283590354,0.17423786003477887,0.17415944643447637,1.4991453441961614e-17,0.16554646855064858,0.16973750597694556,0.007852495110910206,0.007852495110910206,0.00028482904126217234,2071.107418134943,2071.107418134943,22616.396302883717,9.055818089264992e-14,0.027620789551426342,-0.0014519689381803983,1.0,10.0,0.0,0.0,0.00247026664150145,-0.09401855317058236,-7.467337710537716e-8,0.12410763260510502,0.04417842783409738,-0.9661074576998738,-1.5626332267447738,-0.6646707987756039,-0.20272313529952962,-0.04928186486612335,4.939023294574415,-643.7178728897438,125840.6667567906,-3.279945792012567e7,1.0685760423762505e10,0.5966052530002404,-84.95445978175138,16607.781625370888,-4.328697936462486e6,1.4102497979991791e9,-16.689998108460507,3287.709976758922,-856917.7818682083,2.791758958568771e8,650.3904827037426,-169637.17389949842,5.526622371193752e7,-33579.551239015214,1.0940613171477325e7,2.1658125962519757e6
31.98690282083241,-0.4466964732581302,0.001275515023821163,1.4774799759819641,1.4771581726954301,1.2789017562601305e-8,1.478083746875206,2.183992473121397,1.4412255631407156,2.1281792639627968,5.758844874289872,3.461909443458288,1.2472171950850137e-15,0.0001083981988115671,0.061362240921129615,2170.3812212964394,81.02143167373868,-9086.042355997812,1.739722393149747e6,-4.504965639681327e8,22136.998663105285,88.24853477548743,-997.6418192957794,195453.6499569314,-5.134179852357276e7,822.0184182511126,-165.41345949184196,33076.710942218386,-8.801483208947947e6,-27.49486157335542,5618.826148326822,-1.5126812444691306e6,957.4402349107548,-260585.65234491325,-44984.89870824254,0.9398130483537857,0.9737513466107927,1.0002068220524059,11.251661174211021,1.1037612066270492,-0.1476583445833053,-0.06317431674721341,0.0005216287494939444,5.039713780943389,0.6070766499399056,-0.14765834458330507,0.17319184170722005,0.17335408536927452,0.17349211729733735,0.17341655044788523,1.2999028841907056e-17,0.1650822779796677,0.16913938499599307,0.007636775987175405,0.007636775987175405,0.0002706844158762775,2170.3812212964394,2170.3812212964394,22136.998663105285,8.272615619305382e-14,0.027380012133577998,-0.00140632936487514,1.0,10.0,0.0,0.0,0.0024633608914295434,-0.09340208597260097,-7.082964606413833e-8,0.12328578576092125,0.043779521136592225,-0.8967500269278694,-1.4560831476638996,-0.667507340522741,-0.19464382255275706,-0.04928775319791778,5.033469177642782,-668.5714753046307,133198.46605666782,-3.538105802158818e7,1.1747231242574127e10,0.5513063700022793,-80.53547729225895,16044.95919065801,-4.261968240634313e6,1.4150601791020956e9,-14.424992916313148,2899.140541399297,-770088.8961981267,2.556851826422358e8,523.3951023975341,-139146.2522429336,4.6199386843897745e7,-25140.000133106536,8.347700569479587e6,1.5083209433693443e6
32.48796982012053,-0.4311531439992555,0.0012712503705017595,1.4743440226560227,1.474033523005134,1.1894489299694675e-8,1.4749221484310089,2.1746889502083704,1.4392548440561734,2.1207979756710564,5.8145453916095455,3.335881641424778,1.1170227874117768e-15,0.00010763292242023323,0.056920513277841006,2277.18921356166,83.43198383546,-9440.657516015444,1.84675421456934e6,-4.880918986394212e8,21655.51916099592,95.11016079055506,-945.2979194457622,189064.84639052147,-5.067466953090391e7,836.8996361218072,-142.8838315098691,29151.843175263723,-7.913322861023743e6,-21.626375917762623,4511.486319398991,-1.2388342399179423e6,700.2126182379607,-194385.30051276897,-30563.886573711545,0.9419675971139252,0.9747059000971955,1.0001987592558808,10.396046658078324,1.0937666170026223,-0.14700469052250253,-0.06290207711416525,0.0005170906320112803,5.137680972589422,0.5636814061845827,-0.14700469052250237,0.1724539282712968,0.17261709001462533,0.17275716016661502,0.17268440185696163,1.1244236965005503e-17,0.16463182375407037,0.1685534669064128,0.007420230007119424,0.007420230007119424,0.0002569229088087639,2277.18921356166,2277.18921356166,21655.51916099592,7.55307085765591e-14,0.027143697262117603,-0.0013609438280195935,1.0,10.0,0.0,0.0,0.002456527825553032,-0.09279578651665123,-6.716893942060874e-8,0.1224778360131331,0.04338832463864849,-0.8308871349478637,-1.355177407998827,-0.6704806230526339,-0.1867255553540858,-0.04929354861199184,5.13131384415577,-694.8159473745067,141117.84239492074,-3.821327766649188e7,1.2934205614808338e10,0.5081609981216446,-76.23216614271713,15482.83231982754,-4.192593653829286e6,1.4190844528090644e9,-12.419833414773667,2548.0629433884346,-689989.5513577623,2.3354360649107134e8,418.90172500855317,-113553.95255801416,3.843507412415077e7,-18685.858463422406,6.325392268812189e6,1.0409787430452461e6
32.993981286063004,-0.41569784586669983,0.0012670578499225657,1.4712459511550369,1.4709466557181683,1.1047852259429337e-8,1.4717989648588254,2.1655177139633293,1.4373375888168693,2.1135620650950746,5.8716136756020045,3.2115063567528708,9.99505257754512e-16,0.00010695968149925848,0.052769363320013855,2392.283041747159,86.069845954114,-9806.990782511022,1.9606267878214472e6,-5.290664958678049e8,21173.29584228354,102.72012339992392,-893.9344528346885,182566.8405262166,-4.99423925565514e7,850.8828761988783,-122.95803330592764,25599.264816971736,-7.090412380422197e6,-16.911139862834762,3602.24302131138,-1.0090942204520336e6,508.2280777202495,-143934.66717858554,-20571.535795241452,0.9441053744592454,0.9756518997777904,1.0001908114753728,9.595008820490525,1.084627595110215,-0.14636054145831567,-0.06263373062846711,0.0005126372365517396,5.239031750821253,0.5224326423661522,-0.14636054145831548,0.17172650790179136,0.1718905577449061,0.1720326064839694,0.17196262044674052,9.70054029080154e-18,0.1641941858486985,0.1679790858763153,0.007202724039945437,0.007202724039945437,0.00024354477978088062,2392.283041747159,2392.283041747159,21173.29584228354,6.891758099495933e-14,0.026911677715377495,-0.0013157795095546257,1.0,10.0,0.0,0.0,0.002449765203486303,-0.09219928244168979,-6.3680251766072e-8,0.1216832789046624,0.043004548748269714,-0.7684724485423433,-1.2598052737859196,-0.6735814353597847,-0.17897304491614935,-0.049299253906349164,5.232537880647598,-722.4985781960595,149634.78456135705,-4.131886097517227e7,1.4261237951949095e10,0.4671555980206654,-72.04740920282958,14921.549853668532,-4.1203082940866346e6,1.4221277039184103e9,-10.651742449755439,2231.9608101519825,-616314.439747689,2.1272142149697244e8,333.41879834659335,-92188.12318241893,3.1818804344046723e7,-13787.39381428395,4.759446898957599e6,711904.0049286238
33.76247207732449,-0.3926731133419794,0.0012608979802833796,1.4666673009179,1.466384637831547,9.862137622057044e-9,1.4671836058854382,2.151999723611126,1.4345542798159272,2.1029641948805655,5.959592275876927,3.0283341912770223,8.444456739921923e-16,0.0001061224710109409,0.04704195105103462,2582.2988291727024,90.54288497800232,-10374.637132952997,2.144161921409132e6,-5.972246321874253e8,20451.289676991382,115.7223935939182,-818.8065094749339,172604.54248802582,-4.8704916911340505e7,870.2050514189693,-97.45185794046371,20916.358340755152,-5.972814993869519e6,-11.564618317065397,2543.007760183333,-734149.3708090016,309.8109091790338,-90430.5129342041,-11159.61962229258,0.9472817734546658,0.9770554465323146,1.000179097482451,8.489337255803655,1.072382200445129,-0.1454114761582517,-0.062238240275789766,0.0005061097131387883,5.397217084517422,0.46453741949189453,-0.1454114761582515,0.17065432482801757,0.17081965288196033,0.17096456241671823,0.17089867056231878,7.730097952767959e-18,0.16355990545043067,0.16713782962844753,0.006874398956637472,0.006874398956637472,0.00022420015465132078,2582.2988291727024,2582.2988291727024,20451.289676991382,5.99839150545353e-14,0.026571379776698642,-0.0012483830594406274,1.0,10.0,0.0,0.0,0.002439749345110055,-0.09132218138582814,-5.8747801335939054e-8,0.12051559015545993,0.042442239035664374,-0.6811925189397179,-1.1268529368348494,-0.6784437329102827,-0.16766510342461083,-0.049307648051772915,5.390525421327195,-766.7854515832748,163601.61268007947,-4.653947810329394e7,1.6548115465795315e10,0.40961370943482184,-65.99744351296391,14081.237677396317,-4.0056662144310856e6,1.424301037233235e9,-8.396809629147327,1817.9642417759992,-517153.2580602084,1.8388499725788483e8,234.278445178203,-66767.29362089586,2.3740551563442715e7,-8617.984610534539,3.065034107958816e6,395700.2709147235
34.28105130286567,-0.37743024405722314,0.0012568749097548002,1.4636600245610123,1.4633883375228327,9.124681870755557e-9,1.4641524803713069,2.1431445478405613,1.432756313434966,2.0960618323979143,6.019618808229647,2.908709639620384,7.537302518969667e-16,0.00010567981983903511,0.043530244950810926,2721.880743511213,93.94377538895166,-10761.216566157398,2.2745340521327523e6,-6.472435700662265e8,19972.66967234974,125.58594549566867,-770.0562360311013,165811.94145035034,-4.7774156898379885e7,882.0093714679342,-83.05776083145214,18191.446596564758,-5.301860439208708e6,-8.910220844822458,2001.9568431403877,-589673.020395413,220.64256526878702,-65716.7881680232,-7336.38126193381,0.9493791422147628,0.9779808606106201,1.000171424482255,7.812409547532516,1.0651101369926375,-0.1447900222043203,-0.06197919414823973,0.0005018573984711303,5.506494752529137,0.42856237768277783,-0.14479002220432013,0.1699519757667182,0.17011812113686045,0.17026486876911368,0.1702016649324146,6.6172887924365874e-18,0.16315082964933264,0.16658991813786636,0.006654047206340428,0.006654047206340428,0.0002117937431583048,2721.880743511213,2721.880743511213,19972.66967234974,5.4624053297018817e-14,0.026349549876610274,-0.0012036608555914348,1.0,10.0,0.0,0.0,0.002433157452139419,-0.09074898642616089,-5.5647453178667026e-8,0.11975291066118884,0.042076055391349995,-0.6271552247922471,-1.0447845895464791,-0.6817994669121346,-0.1603491904204885,-0.04931313610015293,5.499666459029841,-798.1490493190586,173741.11335553037,-5.042447812262441e7,1.8292511149800606e10,0.373866655867261,-62.119150202089564,13522.098818531955,-3.924487203219854e6,1.4236880284495263e9,-7.1290116232809115,1578.6173425785316,-458158.4296131867,1.662063441522238e8,183.8669896819004,-53487.02537059008,1.9403512767044757e7,-6242.254563749073,2.265234276235899e6,264439.3376062073
34.804204972802175,-0.36228479339559555,0.001252919571038935,1.4606905845584424,1.4604297791235135,8.427766018462356e-9,1.4611596935148345,2.1344190587073877,1.4310024896149698,2.0892886303728804,6.080469311830244,2.791332962153748,6.721232344184788e-16,0.00010533002109603712,0.04024665893961263,2872.8484667641605,97.75262469318582,-11149.589674504192,2.4104421367980945e6,-7.008408758785387e8,19497.88498642499,136.52262093915402,-722.440606890081,158895.11123109516,-4.674735018530242e7,892.9711022523736,-70.5229807045059,15758.955792304045,-4.687404309240111e6,-6.825855468717449,1567.383887045489,-470970.65963795135,156.00915124468963,-47411.62225974386,-4780.018526068093,0.9514588193451525,0.9788974164183852,1.000163864187255,7.181237239619382,1.0584932202675343,-0.14417786043877898,-0.0617239621638556,0.0004976856768874659,5.618390245855837,0.3946723910306156,-0.1441778604387788,0.16925991433790313,0.16942684951265696,0.16957538050669926,0.16951483074612073,5.6450953246043505e-18,0.16275229418788587,0.16605225641289498,0.006432607282723004,0.006432607282723004,0.00019979460732393538,2872.8484667641605,2872.8484667641605,19497.88498642499,4.9699624350259995e-14,0.026131808582067075,-0.0011591181886927556,1.0,10.0,0.0,0.0,0.0024266383687872248,-0.09018523832346448,-5.269011713000955e-8,0.11900313295140405,0.04171690948429524,-0.5763934090164657,-0.9678644682061961,-0.6852161745414778,-0.15322280666550686,-0.049318534810892434,5.611422051183885,-830.9153926952663,184548.96949407386,-5.464955840734581e7,2.0228086083076912e10,0.3401986454753758,-58.369320325597265,12964.012956054992,-3.8389679724128433e6,1.420962525986539e9,-6.028213170613666,1366.0246847482658,-404514.02139737894,1.497275490120316e8,143.5165282988551,-42623.84960546787,1.5776868512073152e7,-4489.314089249749,1.6624167141587376e6,175157.821947277
35.33096860344778,-0.3472631285413703,0.0012490368923061327,1.4577635528748072,1.4575135189719355,7.770507943360193e-9,1.4582098441112084,2.1258359510388365,1.4292930736673164,2.0826508045913417,6.1417695561037995,2.6765340388514116,5.988979495083621e-16,0.00010507330305355621,0.03718052302042595,3035.994454197657,102.04292983028026,-11533.910536661917,2.5504992827226194e6,-7.576912632532457e8,19028.740397508423,148.62971458751176,-676.0545005421848,151857.59705318947,-4.561480942075241e7,903.1030311826376,-59.67057594734623,13599.213649557929,-4.127380117379098e6,-5.201702541972256,1220.9704678357293,-374159.74501817377,109.59621793168692,-33978.704688351194,-3089.525094053817,0.9535173055761372,0.9798036041440694,1.0001564275646886,6.594409159838765,1.0524900557828922,-0.14357587260965204,-0.061472914794129835,0.0004935997743566246,5.73225069739998,0.3628767209069403,-0.14357587260965188,0.1685791475646011,0.16874684457567735,0.1688971028993083,0.168839169800188,4.7989568182996746e-18,0.1623643218318217,0.16552533788887785,0.006210403674280596,0.006210403674280596,0.00018822743698628132,3035.994454197657,3035.994454197657,19028.740397508423,4.5182458308566605e-14,0.025918431706142494,-0.0011148146763304194,1.0,10.0,0.0,0.0,0.0024202028035513407,-0.08963170493236386,-4.987260507128703e-8,0.11826726961935527,0.04136524406668942,-0.528899879982792,-0.8960506287062955,-0.688656732817993,-0.14630215887429493,-0.049323836128955245,5.725140141731163,-864.9337113444058,195997.47525508833,-5.921590105960913e7,2.2362446271988785e10,0.308618760254066,-54.75453270723251,12407.598442353232,-3.748656051770365e6,1.415652181459571e9,-5.07793806167085,1178.192465766394,-355962.38365395134,1.344265565479779e8,111.45986833261028,-33801.238849787755,1.2764787383491818e7,-3207.717974350635,1.2121101747317226e6,115087.06014898821
36.123656572765874,-0.3250750479841901,0.001243373275588358,1.453472767587226,1.4532386115295315,6.858962241997241e-9,1.4538859586943933,2.1132857022780414,1.4268187638159864,2.0729845856852798,6.233321445798155,2.5102493649739643,5.034794414759238e-16,0.00010486138702787669,0.032975536011352946,3304.5302303946914,109.55831742540816,-12085.147410114849,2.7633926636008094e6,-8.475062875028516e8,18340.91491972039,169.1512851390037,-609.1181375312129,141110.27568380834,-4.3701005214842275e7,916.7611955572158,-46.198626050984615,10832.272958362208,-3.385736711723344e6,-3.4340835827178475,833.3044518926916,-262726.04390056094,63.95305315426203,-20417.819464287022,-1587.7579131923835,0.9565502558338129,0.9811369119741133,1.000145554183267,5.795788091010201,1.044563561904498,-0.14269597366188966,-0.06110586795230448,0.000487657044918095,5.904427991651518,0.3191885903508789,-0.1426959736618895,0.16758373146110536,0.16775251551054396,0.1679052515214066,0.16785115643863485,3.739101939031399e-18,0.16180357213853508,0.16475801616831584,0.00587725550156196,0.00587725550156196,0.00017177473950061705,3304.5302303946914,3304.5302303946914,18340.91491972039,3.912467874640403e-14,0.02560787554153167,-0.0010491047296368869,1.0,10.0,0.0,0.0,0.002410752127541705,-0.08882413182052971,-4.5910213701295116e-8,0.11719429065142825,0.040853925647228936,-0.46385942425715815,-0.7979475152647373,-0.6937491638416255,-0.13636290283086422,-0.04933156978269433,5.897102141025193,-917.6717543301888,214193.8658052403,-6.665717536340105e7,2.5928648810262077e10,0.2652416206057876,-49.609036736749786,11579.25075900896,-3.603465232385181e6,1.4016943260901666e9,-3.9025057044116425,938.955798082601,-292203.2386688276,1.1366270943254402e8,75.72716574939477,-23694.6181470859,9.216853685621556e6,-1919.4637989210933,747390.1712031416,60594.084420425286
36.64929520318999,-0.31062880775269924,0.001239730276784268,1.4506998017599153,1.4504759665751805,6.301914251682442e-9,1.4510918203032164,2.1051951235901356,1.4252377272391668,2.0667752830408017,6.292948504609216,2.404301977831048,4.487579577437636e-16,0.0001048319612746447,0.030431562368150564,3499.2311491799396,115.40753033052323,-12420.838241570722,2.902394392582277e6,-9.086517830341601e8,17897.4938482955,184.45393643182132,-566.5720047323562,133866.43222001244,-4.227707690439833e7,924.8468440870844,-38.875463208520536,9278.594282153717,-2.954765191633987e6,-2.596770608664532,644.297357517102,-206793.24209586202,44.5434929922896,-14491.821110095601,-1015.5783255461009,0.958520128644444,0.9820017004039877,1.0001385448313445,5.317564146736596,1.0399582125384441,-0.1421289499298648,-0.060869271867648886,0.0004838459924172418,6.017935809167568,0.29281385308400604,-0.14212894992986466,0.16694203391973902,0.16711150183045134,0.16726580493203724,0.1672141924841578,3.1564363820003884e-18,0.16144577397912943,0.1642651068516641,0.0056570231965173785,0.0056570231965173785,0.00016148484479940473,3499.2311491799396,3499.2311491799396,17897.4938482955,3.5542708063711566e-14,0.025408580571369896,-0.001006121444219098,1.0,10.0,0.0,0.0,0.0024046342983318524,-0.08830465735784576,-4.345112491528143e-8,0.11650448283953829,0.040526117405181195,-0.4247217549611768,-0.7390501679453572,-0.6970005151046408,-0.13008214038000088,-0.04933654312027354,6.010468001149385,-953.2927983110933,226785.50083088788,-7.193238675770287e7,2.8518505181175236e10,0.23906455642184188,-46.38469752782401,11034.780582375268,-3.500039031284651e6,1.3876347741609411e9,-3.265896612825503,805.3847053097757,-255453.91525822834,1.0127793800343117e8,58.37324679108937,-18644.564314185947,7.3918735082369745e6,-1358.8943476452648,539503.4203789004,39364.95756242766
37.16811562637211,-0.29657171849306896,0.001236218168474769,1.4480170126519856,1.4478032105220815,5.786376603045509e-9,1.4483887091037606,2.0973827054945353,1.4237201844507532,2.060793836834074,6.350355830746543,2.303126536829877,4.005951347809771e-16,0.00010488587523730364,0.02809323843980376,3705.5201012131265,122.01614435443122,-12717.52667313307,3.0342127588629257e6,-9.688443265623199e8,17470.11101500353,201.02671786122886,-525.9676776682552,126615.23744260815,-4.073788443888902e7,932.1301119305725,-32.71279725625104,7937.401475655723,-2.5724599501467287e6,-1.9644161490244878,498.35967750642914,-162629.04336059742,31.069674055161585,-10292.819596591678,-650.8894604341248,0.9604333120662798,0.9828407130903821,1.000131776566049,4.882437004897397,1.0358638847277069,-0.14158157503827312,-0.060640826928065245,0.0004801808137545303,6.128239263189787,0.2686885076395168,-0.141581575038273,0.16632240023570327,0.16649251598136153,0.16664830992863705,0.16659910175925877,2.6611354285670296e-18,0.1611027186088665,0.16379028238981794,0.005440083720281273,0.005440083720281273,0.0001518047253512343,3705.5201012131265,3705.5201012131265,17470.11101500353,3.2309615365128135e-14,0.025216809896279103,-0.0009641234574425249,1.0,10.0,0.0,0.0,0.0023987080016846284,-0.08780388056024531,-4.114465729624419e-8,0.11583980157971836,0.04021092830235521,-0.3890104399413967,-0.6853972414231929,-0.7000460824908251,-0.124121652349625,-0.04934133569588502,6.120633475484123,-988.5580150383253,239485.32174893678,-7.735276662506357e7,3.122956277527972e10,0.21512803590155383,-43.34314130498656,10500.189147794961,-3.3915175875345743e6,1.369254340125092e9,-2.7317202944090653,690.5682444563279,-223050.6816113312,9.005205074923253e7,45.01174406355741,-14669.42313692467,5.922472988771456e6,-962.891005808434,389504.5810825405,25605.546542912118
37.92585432866462,-0.27638995365321734,0.0012312308703235368,1.4441917333209935,1.4439923237298251,5.090249268106242e-9,1.4445347263814143,2.0862688983562028,1.4215747671375536,2.052305884494138,6.430293504173258,2.161460468096503,3.394301104852044e-16,0.00010510449379475067,0.02495774958876987,4033.9555118119474,133.50888668526503,-13064.85734786317,3.2086891824774127e6,-1.0529862384457276e9,16864.695406613962,228.12503239071137,-469.05993515251475,115830.53401910521,-3.823031682944891e7,941.6269110864471,-25.32277620289787,6278.983554525614,-2.083762801136256e6,-1.2992825459589934,340.78837201986306,-113670.80326573555,18.262118080108078,-6205.998847088398,-337.89237798798655,0.9631738615980378,0.984041040009861,1.000122148212164,4.307637185353848,1.0306003794012462,-0.14080314983051756,-0.06031587376162921,0.00047499192429196265,6.283501810862399,0.23665070996383128,-0.14080314983051742,0.16544092352411596,0.1656119397746292,0.16576981682055725,0.16572404199925692,2.0593674704600415e-18,0.16061835010106995,0.16311647908240848,0.005123865124816476,0.005123865124816476,0.0001385034310536247,4033.9555118119474,4033.9555118119474,16864.695406613962,2.806997034171943e-14,0.024945135143975773,-0.0009034948337722816,1.0,10.0,0.0,0.0,0.0023902456910798956,-0.08709289556638036,-3.797410769720751e-8,0.11489662865977893,0.039764826273514214,-0.3417242492777568,-0.6144807889026853,-0.7040602019408921,-0.11583657632825073,-0.04934813576642883,6.275701726144223,-1039.2823527214186,258152.1592698044,-8.549450133218539e7,3.539107106561958e10,0.18335545251833263,-39.14220609744707,9722.71394458749,-3.219955946281879e6,1.332924199575057e9,-2.0934556978993535,549.2758614796933,-181908.47600752366,7.530233763636144e7,30.630856191392517,-10276.753532046889,4.254136923402693e6,-578.7305635917396,240333.587655969,13566.56770834525
38.65279444429658,-0.25740393173286497,0.0012265966507438366,1.44062116991536,1.440435293041976,4.480905504757691e-9,1.4409376582634374,2.0759222804812,1.4195893241984996,2.0444226608991567,6.500575604633687,2.032408788813478,2.896322069401207e-16,0.00010545774802436026,0.022230248824377515,4381.6740592761325,147.129863418854,-13266.853090177747,3.3428399821955548e6,-1.1237413010753865e9,16305.121268556366,257.7081611272855,-417.0368112078535,105258.91224581246,-3.551357476349524e7,949.5892178864812,-19.719782094250263,4975.76042330897,-1.6844270215823015e6,-0.8681012655812941,235.46830284765824,-79938.43080495887,10.910802509972392,-3795.9835546923246,-179.20344143871472,0.9657454066555918,0.9851657211350772,1.0001131844859894,3.8181374070194023,1.0262514925927344,-0.14007873429904516,-0.06001338246906762,0.0004701877367689163,6.4216155042664145,0.20923528275044628,-0.14007873429904505,0.16462029894796015,0.16479213131766005,0.16495190790308348,0.16490934464283025,1.5958399359445422e-18,0.16017074940257214,0.16249067560711647,0.004821012282710478,0.004821012282710478,0.00012666062566218242,4381.6740592761325,4381.6740592761325,16305.121268556366,2.4478256233012357e-14,0.024693407817804623,-0.0008460599074938517,1.0,10.0,0.0,0.0,0.0023823343341343,-0.08643247095397735,-3.5133617561737986e-8,0.11402109050158965,0.03935192234067683,-0.30139240858909083,-0.5541025063888101,-0.7072107084970387,-0.10835035601512784,-0.04935444617930507,6.413642455636707,-1085.4705340217947,275551.18439788395,-9.326243235564837e7,3.9455204153644165e10,0.15618342538414792,-35.368389522977054,8978.411959142937,-3.0388130605472545e6,1.285587204852275e9,-1.6117051124195025,438.82163754187684,-148522.58166351178,6.283332566812147e7,21.05214092158124,-7259.070178025279,3.070991061223124e6,-352.9715727930487,150095.28777612787,7325.285163425305
39.34627874629147,-0.23962160311049052,0.001222305390825754,1.4373013454471404,1.4371281424262816,3.948624971806121e-9,1.4375934376968058,2.0663257531895707,1.4177560479363605,2.0371240740384686,6.559222186217244,1.9156140092219582,2.490731911369113e-16,0.00010590985948984519,0.019856749156667294,4745.236928617308,163.16490500361812,-13299.684122342629,3.4247580255055455e6,-1.1748429762164638e9,15790.752717866211,289.56857666814653,-369.6695765162757,94973.94908706502,-3.26253506313105e7,956.2529017634861,-15.47126633325989,3953.877979997796,-1.3595031961570517e6,-0.5870263094669068,164.81393345551746,-56674.16066742261,6.646571643679266,-2363.8419254996975,-97.53061009168697,0.9681481353684481,0.9862151536707672,1.0001048705395925,3.402507983626026,1.0226559217271305,-0.13940707274737676,-0.05973284683950622,0.0004657546664236638,6.5380138306232265,0.1858781001433914,-0.13940707274737665,0.16385916985057808,0.1640317400005462,0.16419324418694803,0.1641536741239671,1.2392285065598534e-18,0.15975800803945234,0.16191127800941485,0.0045323976049091615,0.0045323976049091615,0.00011618654101003949,4745.236928617308,4745.236928617308,15790.752717866211,2.1431948915194338e-14,0.024460954450118623,-0.0007918767971478126,1.0,10.0,0.0,0.0,0.0023749681406117946,-0.0858211923160302,-3.2589544808269003e-8,0.11321120705236533,0.03897102066714324,-0.26713325061716453,-0.5028860687430097,-0.7093108688320514,-0.10162476732425701,-0.049360280179613164,6.529894837655748,-1125.1762003068793,290807.65728100366,-1.0021006657842821e8,4.316283524353637e10,0.13304906186919319,-31.989732362981627,8267.9131711329,-2.849058849020943e6,1.2271567312676592e9,-1.2481563632341066,352.5958816468522,-121501.8101836092,5.2333690589660466e7,14.645811443179085,-5181.602297614714,2.231838118926722e6,-219.18521477765285,95179.6315710574,4048.5971552677547
40.005229333796386,-0.22301282651415905,0.0012183391199446642,1.434221651181291,1.4340602891801886,3.48384051769626e-9,1.4344913239082457,2.0574436153602718,1.416064783544032,2.030377762460987,6.604569512128187,1.8104183013567967,2.1596445270797867e-16,0.0001064257504366469,0.01778721001276276,5120.832692351939,181.87395603426447,-13148.500071723658,3.4453902576546124e6,-1.2010182887108834e9,15319.504584842909,323.44428553931203,-326.6555474484333,85044.47832346942,-2.961480039257599e7,961.8348546989483,-12.23939573965421,3152.215250546493,-1.095729860353969e6,-0.4020996961860957,117.05942773645069,-40559.13000152786,4.135086291352534,-1502.332995579104,-54.61803320592087,0.9703872802754414,0.9871919111910241,1.000097175434667,3.0500003844437336,1.0196743767620846,-0.13878561409255852,-0.059473217523435463,0.00046167116475087487,6.628734464996811,0.16602342112580198,-0.1387856140925584,0.16315470414656008,0.16332794068383025,0.16349101453671183,0.16345422837720766,9.646679984501154e-19,0.15937771086173028,0.16137571826918756,0.004258291474309547,0.004258291474309547,0.00010696825820277891,5120.832692351939,5120.832692351939,15319.504584842909,1.8840885036493094e-14,0.024246680757954282,-0.0007408967152587867,1.0,10.0,0.0,0.0,0.00236812617034358,-0.08525649842214518,-3.030789298743325e-8,0.11246348673552128,0.03862024527540537,-0.23809027302073893,-0.4595098052488864,-0.7102014351110404,-0.0956068581433259,-0.04936566237001732,6.62050148214563,-1156.6170317909034,303081.3613448552,-1.0588857111846861e8,4.6241514269249466e10,0.11339817091248627,-28.96924387822611,7591.136591885308,-2.652141336926925e6,1.1581895026101675e9,-0.9730591872586549,285.1974524296434,-99640.4087346509,4.35129432436693e7,10.327618388404343,-3743.4698199072945,1.6347723973188149e6,-138.87421009168736,61418.06533424528,2297.175362021312
40.62863073259145,-0.20754999689249878,0.0012146818855338804,1.4313725083151092,1.4312221770615539,3.0783336808249964e-9,1.431621620579177,2.049243763884416,1.4145070250439995,2.0241555927126114,6.635235506883128,1.7161594262324134,1.8888530411960306e-16,0.0001069716434656417,0.01598013626359284,5503.6978767664095,203.42703028358156,-12809.7150915702,3.3998253831490907e6,-1.198785713754481e9,14889.20229718939,358.96199826421685,-287.7339441754285,75552.77602463661,-2.6545420173427716e7,966.51700006126,-9.770965191106049,2522.785532855842,-882152.54413858,-0.2791743847358486,84.49668118482961,-29336.178473372805,2.6304264925015213,-976.7146633481943,-31.538776770916932,0.9724676083160316,0.9880983322962532,1.0000900713535934,2.7514616923321,1.0171944921179956,-0.13821206598308933,-0.05923355107739529,0.0004579180104984415,6.690440013259845,0.1491852557558442,-0.13821206598308922,0.1625043551139522,0.16267819277946324,0.1628426907244512,0.1628084871049867,7.531722572971296e-19,0.1590278340235497,0.16088176391931314,0.003998987660790265,0.003998987660790265,9.889737792414413e-5,5503.6978767664095,5503.6978767664095,14889.20229718939,1.6631861105620382e-14,0.024049610680732653,-0.000693083629222211,1.0,10.0,0.0,0.0,0.0023617893392055022,-0.08473609677788185,-2.825990558054583e-8,0.11177480372710144,0.038297924086636154,-0.21351999669778712,-0.4228343823050095,-0.7097548676764471,-0.0902459947327579,-0.049370615092744256,6.682129154556568,-1178.2493660060375,311623.7243419882,-1.0988642012396382e8,4.8434033491538086e10,0.09674611450936177,-26.273536608522278,6948.832367064156,-2.4503343398049814e6,1.0800204008831441e9,-0.7642078371264234,232.42584321857527,-81959.2407781778,3.612472415206349e7,7.39061019978509,-2741.387997486374,1.2083065227276222e6,-89.94896424023602,40415.66232351403,1341.6992136299664
41.40414491545001,-0.18864201087774646,0.001210255012835961,1.4279119755048109,1.4277751463597923,2.617057072391784e-9,1.4281363476275797,2.039306754782984,1.4126224824037967,2.016620770581286,6.6517055121406665,1.6061754876468997,1.6019269682963818e-16,0.00010769369843344305,0.01391697421254787,6016.638766298314,236.6827385856548,-12083.40811624564,3.237443464013206e6,-1.15042403049502e9,14374.598823229391,408.11098759484065,-241.74986683296387,63714.57597429358,-2.248245886437796e7,971.6256317059093,-7.3439239573059725,1886.8906505213831,-659760.437417116,-0.17528103077434248,56.19567677360487,-19390.747314711647,1.490022260337583,-571.3517683120001,-15.92475184101909,0.9750058122021271,0.9892028796412745,1.000081462130193,2.4235412686641418,1.0145103421325115,-0.13751723254401466,-0.05894313564847729,0.000453391154899862,6.7237028770640705,0.1306758426876234,-0.13751723254401454,0.16171623185291242,0.161890779872248,0.16205697147757692,0.16202591486509854,5.44366303371773e-19,0.1586050731460833,0.16028359796199046,0.003676290745548326,0.003676290745548326,8.972844477443867e-5,6016.638766298314,6016.638766298314,14374.598823229391,1.4175511404700391e-14,0.02381174425651887,-0.0006341219857467496,1.0,10.0,0.0,0.0,0.002354083975874876,-0.08410661516471654,-2.5847494187547794e-8,0.11094228388969293,0.03790925736558072,-0.18657856168053355,-0.38262552237363445,-0.7069382713241404,-0.08402718413093876,-0.04937659490831672,6.71534919821638,-1189.9926888739496,316293.9863913392,-1.1208765650041145e8,4.9649827578415695e10,0.07845971367740623,-23.12826199614666,6147.374059824822,-2.178494633598014e6,9.649758621083939e8,-0.5605371926290514,179.21716562539677,-63510.63556060523,2.8132376078185078e7,4.845489993793999,-1851.5541728209696,820155.8348590978,-52.2597001938323,23910.372575038535,687.1264779011793
42.11951288277659,-0.17151188321555708,0.001206286257563323,1.4247988092419055,1.4246742303104223,2.2310839450121043e-9,1.4250011415040975,2.030388232991464,1.4109329008335634,2.0098615777114133,6.639366407432042,1.5120412891591535,1.3796898589972245e-16,0.0001083564740334348,0.012177767644294566,6523.026315126898,275.0475179374346,-11089.7793567847,2.9726990916796685e6,-1.0552426695056185e9,13919.783862415821,458.4430042428374,-201.82871773057838,52921.07309907024,-1.8589270422023036e7,975.723522224217,-5.608662756813974,1420.7961658849383,-492239.2119525354,-0.11242258996867054,38.50835786780459,-13073.525094806688,0.8750167870733766,-348.9478450315542,-8.469721036366007,0.9773000496947305,0.9901999641195302,1.000073735187508,2.1601512194778945,1.01237338043201,-0.13689382270603181,-0.05868250946713276,0.0004493482121560392,6.698787429362392,0.11580708400248216,-0.1368938227060317,0.1610088904631426,0.16118405906412916,0.1613517407738667,0.16132352605533956,3.956383575466458e-19,0.15822652480313298,0.15974700189854635,0.003378367099969416,0.003378367099969416,8.21171170784566e-5,6523.026315126898,6523.026315126898,13919.783862415821,1.2163673139965792e-14,0.02359914348492019,-0.0005801979378870136,1.0,10.0,0.0,0.0,0.002347144288311656,-0.08354273300613617,-2.374108300539358e-8,0.11019701931218158,0.037562233234017986,-0.16499029451164796,-0.3503912863307583,-0.7014962778969618,-0.07873423893801797,-0.04938193962232816,6.690463367917182,-1181.188297737763,312790.1174873009,-1.1043509860680053e8,4.873649860405571e10,0.06378883148071819,-20.42076033465583,5407.615397967789,-1.9092372370858046e6,8.425721453532544e8,-0.41660069231672475,140.23287177050543,-49511.254212806874,2.1849984317145318e7,3.2611104721465263,-1283.9495512102076,566624.2556124221,-31.599576993173486,14693.971509860603,371.2739974224942
42.78212288586465,-0.15590267967958849,0.0012027036877818953,1.4219800438019439,1.4218666458999658,1.905159076407552e-9,1.4221625972050205,2.022330270601919,1.4094069155248206,2.003755973150455,6.5978917982429985,1.4312924142699728,1.2051602097063683e-16,0.0001089182299846731,0.010693397176257577,7015.573598865212,318.3616832399803,-9895.278484896675,2.6298883923247172e6,-9.242711567303454e8,13515.060382848402,509.2416308660546,-167.1578315020545,43220.85781336611,-1.4979182736474752e7,979.0641812554237,-4.340541042374519,1074.3312678470368,-365452.2090784404,-0.07323445226240025,27.09825033663455,-8962.235743378083,0.5285267152713662,-221.68667124593097,-4.70067220751625,0.9793862271680432,0.9911055600064902,1.000066753760006,1.9467885694931002,1.0106418201490042,-0.1363307348036732,-0.05844705043288312,0.0004457115517824508,6.615363219210024,0.10376787527604857,-0.1363307348036731,0.16036980453723276,0.1605455199590314,0.16071452360159322,0.1606888917888321,2.8848989822878337e-19,0.15788501709998526,0.1592622885965833,0.0031020878986299104,0.0031020878986299104,7.578385414829054e-5,7015.573598865212,7015.573598865212,13515.060382848402,1.0492649315131374e-14,0.023407773977470438,-0.0005306124607930982,1.0,10.0,0.0,0.0,0.0023408548427629934,-0.0830341322253569,-2.1879978518993046e-8,0.10952523553701304,0.037250161150502496,-0.14754708656544258,-0.32431664037284286,-0.6933807069071853,-0.07421403112368825,-0.049386749221096225,6.607141631089558,-1151.950081513656,301248.33247765305,-1.0503543925273629e8,4.577624468719075e10,0.05192661543666501,-18.070025514418198,4725.521656293775,-1.6476348226833085e6,7.180674955356578e8,-0.3129163335040886,111.19010056857455,-38768.35087565401,1.6895911787716366e7,2.2442342090967133,-912.2076135512807,397555.7129568294,-19.788195551030903,9354.366126542274,210.47658552220304
43.54888195746421,-0.13813897507768427,0.0011986649278268669,1.4187928564816181,1.4186922086945875,1.563551162513166e-9,1.418953247990187,2.013238756124877,1.4076849378555276,1.996867472374439,6.504701727398791,1.3458310883465538,1.035649390445763e-16,0.00010943367475891008,0.009113049415485934,7603.781142556406,379.04621232338286,-8231.078490320504,2.1362022359494604e6,-7.319190440538323e8,13065.971185168291,572.5660033164576,-130.12070260164532,32643.387986976664,-1.0983234137553602e7,982.4606228147658,-3.1923559025237016,757.8975653155317,-248736.29465338125,-0.04330939316249786,18.002620768198735,-5683.36715703929,0.288326939955668,-131.83020396134742,-2.345807125062702,0.981755327809414,0.9921327450382571,1.000058876836582,1.7335241588610544,1.0088909548811655,-0.13569561434348332,-0.058181412007236324,0.0004416268132760732,6.429815794795429,0.09174556690001955,-0.13569561434348323,0.15964875034595005,0.15982506679015474,0.15999553409153583,0.15997283504114945,1.943095149910692e-19,0.15750008829176623,0.1587154178590124,0.0027818677606631665,0.0027818677606631665,6.930686292072453e-5,7603.781142556406,7603.781142556406,13065.971185168291,8.763902215027563e-15,0.02319267202061371,-0.000473627176382618,1.0,10.0,0.0,0.0,0.0023337368516538246,-0.08246128018712509,-1.9820405371445704e-8,0.10876907643721928,0.03689973105666968,-0.1301618197969691,-0.2982740685128074,-0.6794051514337607,-0.06944750588911264,-0.04939215202627976,6.421823500217714,-1088.2352876600298,276603.83127764385,-9.37375915410003e7,3.970658089545273e10,0.040102030148629245,-15.528442134443075,3946.9649998775617,-1.3375772536332712e6,5.665882657676907e8,-0.2208866389532982,84.48111132652699,-28629.595875240335,1.2127294355126955e7,1.4400599461443377,-612.789846525312,259573.4455897612,-11.463483549317889,5555.927949144879,109.45575437513253
44.260594953612085,-0.12192822865401404,0.0011950140259430763,1.41590327848515,1.415814294160128,1.2786262362032765e-9,1.4160437627573412,2.0050142004748452,1.406126197505075,1.9906349981687417,6.364770654922781,1.2744273883076016,9.052165399838183e-17,0.00010970199868491828,0.007765567490184759,8153.110003582489,446.1547884066166,-6510.705117925732,1.6249703375902225e6,-5.346046971738473e8,12666.976700468125,634.8004134339925,-99.1113694226597,23769.43484456927,-7.648827970023615e6,985.2292024661264,-2.3662470050495514,531.1210985565557,-165676.9535815549,-0.025512979801579273,12.261599442135187,-3638.0068885811957,0.15822231133374254,-81.79413373433543,-1.1931943753666054,0.983912674812334,0.9930669882649789,1.000051751079456,1.565169433241486,1.0074708674010193,-0.13512123344255755,-0.05794112447046634,0.00043794831792402377,6.156156804481439,0.08226816871491492,-0.13512123344255741,0.1589964590282765,0.1591733045158098,0.15934507044894813,0.15932504257246932,1.2994473292061532e-19,0.15715205235075022,0.15822062406019524,0.0024840318352364146,0.0024840318352364146,6.410516046604187e-5,8153.110003582489,8153.110003582489,12666.976700468125,7.334119713826722e-15,0.02299882145783481,-0.0004210754048393278,1.0,10.0,0.0,0.0,0.002327277921171677,-0.08194394509980697,-1.7985412955710223e-8,0.10808666174297618,0.036584240675073626,-0.11647963542304007,-0.27770807432727773,-0.6610602419432794,-0.06547522580379704,-0.04939701646544645,6.148503538171463,-997.5728300625615,242767.6102469443,-7.876931829713786e7,3.1946003321261536e10,0.03080176035268282,-13.331776703365879,3244.398281061901,-1.0526900216387291e6,4.2693322292667854e8,-0.15647181648768782,65.03824909431836,-21102.561992679395,8.558440394175626e6,0.9390633399238613,-423.0287297246898,171565.24263570856,-6.848116103280235,3439.2519109689756,59.62806713062163
45.05702250547283,-0.10409415104778488,0.0011910349707843653,1.4127450271040671,1.4126689098363712,9.944714112998594e-10,1.4128639544239898,1.996044525484552,1.4044244624441966,1.983835891699632,6.133557690715431,1.203898397341381,7.855437850287251e-17,0.000109652658779924,0.0063805890217056346,8748.205379025845,533.0849938336536,-4559.156262421958,1.0620635968286872e6,-3.255698830538733e8,12240.083031655076,706.6082634214406,-68.85112102110386,15313.434319823546,-4.571375150708226e6,987.9614213660159,-1.6523641217245983,339.734081241388,-97606.14181532954,-0.013073723788663819,7.891709989588765,-2127.358359410755,0.07460638990426696,-48.07802506615199,-0.5165829470915408,0.9862809770803352,0.9940913493854159,1.0000439798395382,1.4076045303946014,1.0060756499243027,-0.13449500480183763,-0.05767908914864675,0.0004339545961731986,5.717017157972039,0.07341391903262534,-0.13449500480183754,0.15828507645900822,0.15846248292452925,0.15863563755051427,0.1586185437568489,7.860637868878844e-20,0.156772525563651,0.15768084082790845,0.0021499303648293867,0.0021499303648293867,5.9201113765309806e-5,8748.205379025845,8748.205379025845,12240.083031655076,5.910514697608898e-15,0.022788205160758496,-0.0003626189981883222,1.0,10.0,0.0,0.0,0.0023202127663584224,-0.08138069465766296,-1.600200331330317e-8,0.1073441981050097,0.03624181456117127,-0.10371284601980107,-0.25841551655687,-0.6330962888432641,-0.061554757855611986,-0.0494022947022431,5.709908675115479,-860.3273699800577,194432.6793584593,-5.8586154832122855e7,2.2065502955102547e10,0.022138868990811418,-11.048345514459196,2496.909316892945,-752364.8613216619,2.833657391987467e8,-0.10280877332097965,48.09805755893315,-14492.832466417642,5.458484833674809e6,0.565555690194832,-279.1759739083983,105146.99752929158,-3.7680385024905654,2025.4505464934034,29.858777262628504
45.80082212794339,-0.08772096407733602,0.0011874156330612914,1.4098643632569847,1.4098000963035053,7.606256913961785e-10,1.409963811208916,1.9878810690790973,1.4028735150648084,1.9776452953280652,5.832337159777586,1.1472696648363234,6.95263361596432e-17,0.00010916470603929773,0.005193103935269958,9257.47568099323,623.2749310565448,-2906.6706181043714,615182.6966954577,-1.7106042864819294e8,11859.328264829774,773.3393103397851,-45.40084743735891,9123.925135196341,-2.461059080241453e6,990.2251561678148,-1.1416626013962716,209.7999694650739,-54104.13075487876,-0.006149322104391798,5.122427697358361,-1223.5549454752331,0.031529079031048006,-29.104411200696607,-0.19558403600891247,0.988450623541387,0.9950286535868966,1.000036907215437,1.287329677465978,1.0049243113009165,-0.1339252348689089,-0.0574406258268067,0.0004303361148167209,5.169281962267464,0.06666944722502459,-0.13392523486890878,0.15763763897259295,0.15781554141638274,0.1579899348920109,0.15797553166196648,4.598505757015509e-20,0.1564270251904229,0.1571893631098388,0.001837020082047656,0.001837020082047656,5.5488674971995276e-5,9257.47568099323,9257.47568099323,11859.328264829774,4.730037497468811e-15,0.02259723808884738,-0.0003083242717802541,1.0,10.0,0.0,0.0,0.0023137637835348346,-0.08086892569509962,-1.4197514090844639e-8,0.10667008134519952,0.035931657709121406,-0.09399397153867825,-0.2436084147314262,-0.59855928255776,-0.05840130844851819,-0.04940707240037061,5.162853572784385,-703.3714286140334,143731.04369195277,-3.915945581827166e7,1.3335700055675484e10,0.01556696453453632,-9.072129556741292,1853.8521772727993,-505081.16107269714,1.720047106640789e8,-0.06619790855429529,35.86665558346421,-9771.85358974777,3.3277916083134143e6,0.3363531175375082,-189.05698714195668,64383.10291371205,-2.068082010090496,1245.626057358099,15.084323049081268
46.60300889541802,-0.07035789780980418,0.0011836120034902236,1.4068290681445583,1.406777411866481,5.412675953366191e-10,1.4069081789493243,1.979297826347311,1.4012400885951635,1.971132962828019,5.397766095645699,1.096476866143174,6.176923220609994e-17,0.00010804489837448484,0.0040158820146866305,9720.825922085785,725.0736660853556,-1504.648624728467,274202.6375905692,-6.5539685276544146e7,11467.238016321138,841.5167552693159,-25.817488566381755,4444.676796397321,-1.0267032074350409e6,992.416000153673,-0.7229901288219295,112.65794479601595,-24716.28159490305,-0.001957932356197786,3.079557041485498,-617.6870420529625,0.007236746898493112,-16.512307763891293,-0.027225685695103797,0.9907466062652242,0.9960193605698163,1.0000294710154685,1.1841361691841679,1.0038140195275942,-0.13332634195722481,-0.057189920255368995,0.00042654818978968707,4.427652304757256,0.06089639414791176,-0.1333263419572247,0.15695691288021374,0.15713532181422077,0.15731099217275413,0.15729944002139148,2.32862984197671e-20,0.15606356062390989,0.15667233800285116,0.0014984723022795623,0.0014984723022795623,5.241701487168478e-5,9720.825922085785,9720.825922085785,11467.238016321138,3.5994017291306885e-15,0.022397185125824205,-0.0002500538821876546,1.0,10.0,0.0,0.0,0.0023069640312172804,-0.08033170806551457,-1.2276641778433518e-8,0.10596295854689375,0.035607081701788834,-0.08567115199091149,-0.23076950234957128,-0.5505799345249776,-0.05555590217057613,-0.04941206701974049,4.422145310247151,-516.0250770678659,90319.08752181275,-2.1076985071613766e7,6.147952970400334e9,0.009973774710403897,-7.097744702635038,1242.3075105340965,-289906.5698373952,8.45629463180794e7,-0.03784716958001037,25.631258994113665,-5981.345454557167,1.7447006974085593e6,0.17481075858871842,-123.40697716169954,35996.62329732812,-0.9774658186867689,742.6814758057951,6.456176010142055
47.50139410180249,-0.05126394530660761,0.001179469289957535,1.4035141346014575,1.4034764047969621,3.351734487641248e-10,1.403571252566479,1.9699454068199205,1.399456620195682,1.9640323773315624,4.749417243742398,1.0524662289209248,5.5142278370299125e-17,0.00010594369744083315,0.002812192778381684,10088.295033906878,834.3922816727672,-526.5304284204734,74734.50026745068,-1.3886424180497486e7,11049.892452597182,908.207915369211,-11.063471509638017,1476.9820989099842,-264332.8711330887,994.6300295477192,-0.3844577894288869,46.056877212993236,-7780.674222608155,0.00019622389229315986,1.5737362009213829,-240.1672603529178,-0.004156535612183624,-8.075320088626144,0.04494817182654329,0.9932657660892034,0.9971049810984257,1.0000213684650376,1.098260936428431,1.0026959061535727,-0.13267398497739719,-0.05691677164895319,0.0004224400866929447,3.427886868531399,0.05610551152171003,-0.13267398497739707,0.156215189380294,0.15639413283730547,0.15657116471259902,0.15656274681371782,8.92930005453671e-21,0.15566718884296868,0.1561086053165534,0.0011178637468954194,0.0011178637468954194,5.011745530283464e-5,10088.295033906878,10088.295033906878,11049.892452597182,2.4876847932651234e-15,0.02218005615822031,-0.00018510419856105254,1.0,10.0,0.0,0.0,0.002299532830804126,-0.07974734738039864,-1.0107490283599147e-8,0.10519440572038295,0.035255201549518805,-0.07874635723115986,-0.21984907815674332,-0.4811763117473117,-0.05305364334567154,-0.04941747321582986,3.423622580092702,-309.2973631680867,41911.91246217228,-7.572145523930009e6,1.709989829413259e9,0.005377096926226392,-5.062798550451701,686.0439088983319,-123946.24842933904,2.7990326326671556e7,-0.016504923900648776,16.844479882973573,-3043.260153526856,687248.2699059357,0.06341409890138364,-74.72136088983926,16874.050662133075,-0.2885871433370899,414.3096435535375,1.4650219352125196
48.27605588753847,-0.03508730500603248,0.0011759916516983853,1.4007242757877514,1.4006983983839612,1.912203336320334e-10,1.4007630581242019,1.9620918407811525,1.3979557203968251,1.9580655748477218,4.019136529482497,1.0254248806941213,5.0898923184512636e-17,0.00010336165279684065,0.0018618576098818971,10244.485454785217,914.0044197597123,-137.61119337421468,14061.431370350923,-1.877884180379918e6,10707.56539059994,953.362245706273,-3.9062672447408158,374.536983045159,-48078.94817930059,996.3881655004501,-0.18483082654754412,15.841532321271613,-1912.336931512573,0.0007444509185088774,0.7417550366393743,-80.36161000763802,-0.0063258504903091345,-3.7245835065692017,0.05434853395763981,0.9953953888154183,0.9980216040174871,1.000014564330484,1.047090800370247,1.0018107991326382,-0.13212634167532536,-0.056687418007953,0.00041900576085917446,2.454775164516092,0.05325915394961132,-0.13212634167532525,0.15559234115780765,0.15577171972088208,0.15594987112840766,0.15594410905148967,2.9063495925038105e-21,0.15533400521178123,0.1556348822453107,0.0007883199976916499,0.0007883199976916499,4.909603551746438e-5,10244.485454785217,10244.485454785217,10707.56539059994,1.6443872808703267e-15,0.02199840670296828,-0.00012932558308262598,1.0,10.0,0.0,0.0,0.0022932749496506234,-0.07925743173131403,-8.149899864047087e-9,0.10455058675784816,0.0349611483076853,-0.07460370790238988,-0.213058898866172,-0.40484255119250173,-0.05146719941746891,-0.049421981894849046,2.4517209064033274,-158.61572971746247,15391.905327613717,-1.9914010228740447e6,3.220461935713788e8,0.0026924378811321896,-3.441653727438917,333.974502569894,-43209.54111570066,6.98777799272077e6,-0.004875955523882712,10.869898722169193,-1406.3448963527542,227431.85100731783,0.006821912679238514,-45.772436259681236,7402.24530689157,0.037480039385049964,240.92155666040617,-0.7342032022027968
49.11837709606102,-0.017789761710382847,0.0011723049238594764,1.397759765178972,1.3977466215958942,7.236058921736646e-11,1.397779235723079,1.953764106323712,1.3963607337758843,1.9517340396321974,2.960438378124626,1.0072089961766875,4.757977550360431e-17,9.975903716093158e-5,0.0009113758435909024,10226.477253932586,974.2865421310521,-12.060683108039253,672.6408813378428,-48938.228385934955,10352.818350087484,986.0273854902007,-0.6163915238111758,32.2482260236923,-2252.765985959059,998.1899177280983,-0.05249604601378535,2.4650030139416366,-161.68418419881584,0.0005697912196050131,0.20900686873675178,-12.323366158431119,-0.00432494561823145,-1.0403160916337733,0.03535110006050374,0.9976678992796214,0.9989985912113093,1.000007349145534,1.0132704352183488,1.0009062387409826,-0.13154579720396786,-0.05644423605253965,0.00041537928327845897,1.3318602125887027,0.051383475814564684,-0.13154579720396775,0.1549318915570228,0.15511171794722023,0.1552910329355224,0.1552881124465414,4.1618411289562597e-22,0.1549803238855674,0.15513219776479986,0.0004284630944797105,0.0004284630944797105,4.899013754405011e-5,10226.477253932586,10226.477253932586,10352.818350087484,8.339968983159059e-16,0.021806465155776687,-6.887805853028294e-5,1.0,10.0,0.0,0.0,0.002286621857731883,-0.07873871563423367,-5.752549927462333e-9,0.10386945646047825,0.034650768062381404,-0.07182488658056776,-0.20814209592261024,-0.29634827650763385,-0.050319813224046876,-0.049426729556008034,1.3302026880846185,-46.69169415268691,2458.285360011134,-172562.00150329462,1.5140880997365292e7,0.0009868878193321972,-1.8015465874369774,94.85018469076611,-6658.111376195773,584193.9195009939,0.002173256789135415,5.489532024332148,-385.34364495945965,33810.701204418074,-0.025868306429474693,-22.302078794167805,1956.8220033645164,0.21671638323691994,113.25267491141734,-1.8825474188425395
49.99150321937681,-0.0001699500531560637,0.001168582680707745,1.3947596400642068,1.3947595370156531,3.250638279777449e-13,1.3947597458953422,1.9453546619216155,1.3947463336407033,1.9453355067264668,1.0360869965927408,1.000014458484388,4.533181927458179e-17,9.524727494815352e-5,8.404627606946759e-6,10003.131708053741,999.9465612065833,-0.0006922775296709999,0.005754638885605448,-0.059817973530866576,10003.313467331436,999.9646524234442,-0.00022240139972510892,0.0018479628792405626,-0.019201057644612045,999.9827829011323,-0.00010721795928030825,0.0008905141615097098,-0.009248911310002805,6.086634105154392e-6,0.00042930890560024723,-0.004456944619055278,-4.565634307267545e-5,-0.002148648327577841,0.0003732111208329331,0.9999778123148582,0.9999904591839891,1.000000062904038,1.0000267760133523,1.0000086082861275,-0.1309596674448023,-0.0561986795028416,0.00041172676724896234,0.16313210300628264,0.0506518479909509,-0.13095966744480217,0.1542649658329161,0.15444523030517474,0.1546256957642572,0.15462567291594234,8.398857521706437e-27,0.15462274542769944,0.15462418978364748,5.3651645850959375e-5,5.3651645850959375e-5,4.997988749222719e-5,10003.131708053741,10003.131708053741,10003.313467331436,9.732526403651098e-17,0.021613340611897403,-6.407516086218159e-6,1.0,10.0,0.0,0.0,0.002279885915567924,-0.07821570977057872,-1.9469080815468563e-9,0.10318327258670518,0.034338828975207125,-0.07065107078805095,-0.20547273182734738,-0.10303965067611688,-0.04972609893781649,-0.049431487449928285,0.16292871939614262,-0.7004879525864396,4.517246493653702,-38.838912799146655,417.40095303079835,0.00042570757276465254,-0.2175200899083503,1.4027253080130468,-12.060516860693312,129.61411341274925,0.004414889445844488,0.653375330292868,-5.617667555019851,60.37295173425774,-0.03584838373674918,-2.6166530909511225,28.12111431833185,0.26887173123022423,13.09853250029837,-2.1979738331314116


==> anc/flows.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    294732,       8140]
NotebookOptionsPosition[    291541,       8075]
NotebookOutlinePosition[    291943,       8091]
CellTagsIndexPosition[    291900,       8088]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Effective potential", "Section",
 CellChangeTimes->{{3.991118265727116*^9, 
  3.991118271822318*^9}},ExpressionUUID->"4cb91294-6f35-4e34-a573-\
164481bd2397"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "\[CapitalOmega]"], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["3", 
         RowBox[{"m2gap", "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rA", "[", "x", "]"}]}], ")"}]}]}]], "+", 
        FractionBox["4", 
         RowBox[{"m2gap", "+", 
          FractionBox[
           RowBox[{"gAADeltabarDelta", " ", "rhoDelta"}], "2"], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rA", "[", "x", "]"}]}], ")"}]}]}]], "+", 
        FractionBox["1", 
         RowBox[{"m2gap", "+", 
          FractionBox[
           RowBox[{"2", " ", "gAADeltabarDelta", " ", "rhoDelta"}], "3"], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rA", "[", "x", "]"}]}], ")"}]}]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"etaA", " ", 
         RowBox[{"rA", "[", "x", "]"}]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"etac", " ", 
          RowBox[{"rc", "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"rpc", "[", "x", "]"}]}]}], ")"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"rc", "[", "x", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"etaDelta", " ", 
          RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
      RowBox[{"m2Delta", "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rDelta", "[", "x", "]"}]}], ")"}]}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"etaDelta", " ", 
          RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["dUdphi1dDelta1", "2"], " ", "rhoDelta", " ", 
          "rhophi"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m2Delta3", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"rDelta", "[", "x", "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"m2sigma", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"rphi", "[", "x", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m2Delta3", "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"rDelta", "[", "x", "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["dUdphi1dDelta1", "2"], " ", "rhoDelta", " ", 
          "rhophi"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m2Delta3", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"rDelta", "[", "x", "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"m2sigma", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"rphi", "[", "x", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"etaphi", " ", 
          RowBox[{"rphi", "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
      RowBox[{"m2pion", "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rphi", "[", "x", "]"}]}], ")"}]}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m2Delta3", "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"rDelta", "[", "x", "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"etaphi", " ", 
          RowBox[{"rphi", "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["dUdphi1dDelta1", "2"], " ", "rhoDelta", " ", 
        "rhophi"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m2Delta3", "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rDelta", "[", "x", "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rphi", "[", "x", "]"}]}], ")"}]}]}], ")"}]}]}]], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rpq", "[", "x", "]"}]}], "+", 
        RowBox[{"etaq", " ", 
         RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"]}]}]], "+", 
        FractionBox["2", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", 
          RowBox[{
           SuperscriptBox["gDeltaqq", "2"], " ", "rhoDelta"}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"]}]}]]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991117967980076*^9, 
  3.991117996469846*^9}},ExpressionUUID->"3598e4fb-d12a-466f-875a-\
90d98397c8b5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Anomalous dimensions", "Section",
 CellChangeTimes->{{3.991118282053566*^9, 
  3.991118285333561*^9}},ExpressionUUID->"103d22ec-91d6-4a2f-9a45-\
3060df0fffb7"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "etaA"], "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m2gap", "+", "x", "+", 
         RowBox[{"x", " ", 
          RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "5"]}]], 
    SuperscriptBox["gAAA", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"etaA", " ", 
       RowBox[{"rA", "[", "x", "]"}]}], "+", 
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"31", " ", 
       SuperscriptBox["m2gap", "2"]}], "+", 
      RowBox[{"44", " ", "m2gap", " ", "x"}], "+", 
      RowBox[{"25", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"25", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"rA", "[", "x", "]"}], "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "m2gap"}], "+", "x"}], ")"}], " ", 
       RowBox[{"rpA", "[", "x", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox[
        RowBox[{"rpA", "[", "x", "]"}], "2"]}], "-", 
      RowBox[{"6", " ", "m2gap", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"rppA", "[", "x", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"rppA", "[", "x", "]"}]}], "+", 
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"rA", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"22", " ", "m2gap"}], "+", 
         RowBox[{"25", " ", "x"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"rpA", "[", "x", "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "3"], " ", 
          RowBox[{"rppA", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gcAc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etac", " ", 
        RowBox[{"rc", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpc", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"rc", "[", "x", "]"}], "2"], "+", 
       RowBox[{"x", " ", 
        RowBox[{"rpc", "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"rpc", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"rppc", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"rc", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rpc", "[", "x", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"rppc", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"rc", "[", "x", "]"}]}], ")"}], "5"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m2Delta", "+", "x", "+", 
         RowBox[{"x", " ", 
          RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "5"]}]], 
    RowBox[{
     SuperscriptBox["gADeltabarDelta", "2"], " ", 
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaDelta", " ", 
        RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "m2Delta"}], "+", "x", "+", 
       RowBox[{"x", " ", 
        SuperscriptBox[
         RowBox[{"rDelta", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "m2Delta"}], "+", "x"}], ")"}], " ", 
        RowBox[{"rpDelta", "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox[
         RowBox[{"rpDelta", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"m2Delta", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"rppDelta", "[", "x", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"rppDelta", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"rDelta", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "m2Delta"}], "+", 
          RowBox[{"2", " ", "x"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"rppDelta", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gqAq4", "2"], " ", 
     SuperscriptBox["mq", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mq", "2"], "+", "x", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rq", "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox[
          RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "gqAq", " ", "gqAq4", " ", "mq", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mq", "2"], "+", "x", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rq", "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox[
          RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mq", "2"], "+", "x", "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"rq", "[", "x", "]"}]}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox[
           RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "5"]}]], 
    RowBox[{
     SuperscriptBox["gqAq", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox[
         RowBox[{"rpq", "[", "x", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["mq", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mq", "2"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mq", "2"], "+", "x"}], ")"}], " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mq", "2"], "+", 
             RowBox[{"3", " ", "x"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "4"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"rpq", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["mq", "6"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["mq", "4"], " ", "x"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["mq", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          SuperscriptBox["x", "3"], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["mq", "4"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["mq", "2"], " ", "x"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"15", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mq", "2"], "+", "x"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mq", "2"], "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mq", "2"], "+", 
             RowBox[{"3", " ", "x"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "5"]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "6"]}]}], ")"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"rppq", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "6"], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["mq", "4"], " ", "x"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["mq", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          SuperscriptBox["x", "3"], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["mq", "4"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["mq", "2"], " ", "x"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"5", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mq", "4"], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["mq", "2"], " ", "x"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mq", "2"], "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mq", "2"], "+", 
             RowBox[{"3", " ", "x"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "5"]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "6"]}]}], ")"}]}]}], 
      ")"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991117994399272*^9, 
  3.9911180017635193`*^9}},ExpressionUUID->"08a9c873-b0b9-4fae-b65f-\
4eceb508f4f7"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "etac"], "=", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["gcAc", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"rc", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"etac", " ", 
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"rA", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"etaA", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"etaA", "+", "etac"}], ")"}], " ", 
          RowBox[{"rc", "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"rpc", "[", "x", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"rpA", "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x"}], ")"}], " ", 
          RowBox[{"rpc", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["Nc", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"m2gap", "+", "x", "+", 
       RowBox[{"x", " ", 
        RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"rc", "[", "x", "]"}]}], ")"}], "2"]}]]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991118029581361*^9, 
  3.991118061048164*^9}},ExpressionUUID->"1f6ef589-01c6-48fc-ba0e-\
d1f8c851b9bc"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "etaq"], "=", 
  RowBox[{
   RowBox[{"gqAq", " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "mq", " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaA", " ", 
            RowBox[{"rA", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
        RowBox[{"2", " ", "Nc", " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "-", 
      
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m2gap"}], "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "m2gap"}], "-", 
          RowBox[{"2", " ", "x"}], "-", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rq", "[", "x", "]"}]}], ")"}], "3"], "+", 
          RowBox[{
           RowBox[{"rpq", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["mq", "2"]}], "+", "x", "+", 
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"rq", "[", "x", "]"}]}], "+", 
             RowBox[{"x", " ", 
              SuperscriptBox[
               RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "-", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"rpq", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["mq", "2"]}], "+", "x", "+", 
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"rq", "[", "x", "]"}]}], "+", 
             RowBox[{"x", " ", 
              SuperscriptBox[
               RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rDelta", "[", "x", "]"}], "+", 
           RowBox[{"x", " ", 
            RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"8", " ", "Nc", " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2Delta", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "+", 
      
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", 
           RowBox[{"rpq", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["mq", "2"]}], "+", "x", "+", 
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"rq", "[", "x", "]"}]}], "+", 
             RowBox[{"x", " ", 
              SuperscriptBox[
               RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["mq", "2"]}], "+", "x", "+", 
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"rq", "[", "x", "]"}]}], "+", 
             RowBox[{"x", " ", 
              SuperscriptBox[
               RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"8", " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m2pion", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m2sigma", "2"]}], "+", 
             RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
             RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"m2pion", "+", 
                RowBox[{"3", " ", "m2sigma"}], "+", 
                RowBox[{"4", " ", "x"}]}], ")"}], " ", 
              RowBox[{"rphi", "[", "x", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox[
               RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rphi", "[", "x", "]"}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"rpq", "[", "x", "]"}]}], "+", 
             RowBox[{"etaq", " ", 
              RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["mq", "2"]}], "+", "x", "+", 
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"rq", "[", "x", "]"}]}], "+", 
             RowBox[{"x", " ", 
              SuperscriptBox[
               RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", "Nc", " ", "Nf", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m2pion", "+", "x", "+", 
              RowBox[{"x", " ", 
               RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m2sigma", "+", "x", "+", 
              RowBox[{"x", " ", 
               RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mq", "2"], "+", "x", "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}], 
          ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m2pion", "2"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m2sigma", "2"]}], "+", 
           RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
           RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"m2pion", "+", 
              RowBox[{"3", " ", "m2sigma"}], "+", 
              RowBox[{"4", " ", "x"}]}], ")"}], " ", 
            RowBox[{"rphi", "[", "x", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaphi", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"rpq", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["mq", "2"]}], "+", "x", "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["mq", "2"]}], "+", "x", "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"16", " ", "Nc", " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2pion", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2sigma", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}], 
        ")"}]}]}], ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991118053273699*^9, 
  3.9911180684036922`*^9}},ExpressionUUID->"059f4c77-c710-426d-9fd6-\
d96fda30ea85"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "etaphi"], "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox["dUdphi2dDelta0", "2"], " ", "rho0", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m2pion", " ", "m2sigma"}], "+", 
          RowBox[{"m2pion", " ", "x"}], "+", 
          RowBox[{"m2sigma", " ", "x"}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m2sigma", " ", "x"}], "+", 
             RowBox[{"m2pion", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m2sigma"}], "+", "x"}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", "m2sigma", "+", 
             RowBox[{"2", " ", "x"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"rpphi", "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"m2pion", " ", "m2sigma", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"rppphi", "[", "x", "]"}]}], "+", 
          RowBox[{"m2pion", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"rppphi", "[", "x", "]"}]}], "+", 
          RowBox[{"m2sigma", " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"rppphi", "[", "x", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"rppphi", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rphi", "[", "x", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", "m2sigma", "+", 
             RowBox[{
              SuperscriptBox["x", "3"], " ", 
              RowBox[{"rppphi", "[", "x", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"rphi", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m2sigma", " ", "x"}], "+", 
             RowBox[{"2", " ", "m2pion", " ", 
              RowBox[{"(", 
               RowBox[{"m2sigma", "+", "x"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"m2pion", "+", "m2sigma"}], ")"}], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"rpphi", "[", "x", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox[
               RowBox[{"rpphi", "[", "x", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["x", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"m2pion", "+", "m2sigma", "+", 
                RowBox[{"2", " ", "x"}]}], ")"}], " ", 
              RowBox[{"rppphi", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nf", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "3"]}], ")"}]}], 
     ")"}]}], "-", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["gqphiq", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"rpq", "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], "3"], "+", 
       RowBox[{"x", " ", 
        RowBox[{"rppq", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"rpq", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mq", "2"], "+", "x", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rq", "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox[
          RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], 
      "3"]}]]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9911180545221786`*^9, 
  3.9911180786553288`*^9}},ExpressionUUID->"82da0235-635d-43f2-b5cd-\
0930f2de0f6c"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "etaDelta"], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["gADeltabarDelta", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"]}]]}], ")"}]}], 
   "+", 
   RowBox[{
    SuperscriptBox["dUdphi1dDelta1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"rho0", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m2Delta"}], "+", 
           RowBox[{"4", " ", "m2Delta", " ", "x", " ", 
            RowBox[{"rpDelta", "[", "x", "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "3"], " ", 
            SuperscriptBox[
             RowBox[{"rpDelta", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"m2Delta", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"rppDelta", "[", "x", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"rppDelta", "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"rDelta", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m2Delta"}], "+", 
              RowBox[{
               SuperscriptBox["x", "3"], " ", 
               RowBox[{"rppDelta", "[", "x", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaphi", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2Delta", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2sigma", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"rho0", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m2sigma"}], "+", 
          RowBox[{"4", " ", "m2sigma", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            RowBox[{"rpphi", "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"m2sigma", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"rppphi", "[", "x", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"rppphi", "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"rphi", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m2sigma"}], "+", 
             RowBox[{
              SuperscriptBox["x", "3"], " ", 
              RowBox[{"rppphi", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "3"]}]]}], ")"}]}], 
   "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gDeltaqq", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"rpq", "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], "3"], "+", 
       RowBox[{"x", " ", 
        RowBox[{"rppq", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"rpq", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mq", "2"], "+", "x", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rq", "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox[
          RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], 
      "3"]}]]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.99111805516162*^9, 
  3.991118088349319*^9},ExpressionUUID->"f4b9719a-4db0-4407-ae5f-\
86ec401486ad"]
}, Closed]],

Cell[CellGroupData[{

Cell["Gluon mass gap", "Section",
 CellChangeTimes->{{3.991118316111802*^9, 
  3.991118317749024*^9}},ExpressionUUID->"1ecc5d47-f254-43b6-be49-\
91f48b4a82d8"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "m2gap"], "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["gAAA", "2"], " ", 
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"etaA", " ", 
         RowBox[{"rA", "[", "x", "]"}]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m2gap", "+", "x", "+", 
         RowBox[{"x", " ", 
          RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"]}]]}], "+", 
   FractionBox[
    RowBox[{"27", " ", "gAAAA", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaA", " ", 
        RowBox[{"rA", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2gap", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["gcAc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etac", " ", 
        RowBox[{"rc", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpc", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"rc", "[", "x", "]"}]}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gADeltabarDelta", "2"], " ", 
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaDelta", " ", 
        RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2Delta", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"gAADeltabarDelta", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaDelta", " ", 
        RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2Delta", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gqAq", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["mq", "2"]}], "+", "x", "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rq", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox[
         RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mq", "2"], "+", "x", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rq", "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox[
          RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], 
      "3"]}]]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991118092194385*^9, 
  3.991118098721327*^9}},ExpressionUUID->"f2f3295f-2d98-442a-99e1-\
8b720d857a4a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Strong coupling avatars", "Section",
 CellChangeTimes->{{3.991118297694269*^9, 
  3.9911183108163357`*^9}},ExpressionUUID->"39d062af-599e-4346-8212-\
882719ad0352"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "gqAq"], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["gqAq", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mq", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "2"], " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "-", 
          RowBox[{"3", " ", "x"}], "-", 
          RowBox[{"6", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "-", 
          RowBox[{"3", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{"gqAq", " ", 
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{"gAAA", " ", "gqAq", " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", "mq", " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "-", 
      
      FractionBox[
       RowBox[{"9", " ", "mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{"gAAA", " ", 
    SuperscriptBox["gqAq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{"gAAA", " ", 
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "-", 
      
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{"gADeltabarDelta", " ", 
    SuperscriptBox["gDeltaqq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", "gqAq", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], 
     ")"}]}], "+", 
   RowBox[{"gqAq", " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m2pion", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m2sigma", "2"]}], "+", 
          RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
          RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", 
             RowBox[{"3", " ", "m2sigma"}], "+", 
             RowBox[{"4", " ", "x"}]}], ")"}], " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", 
          RowBox[{"3", " ", "m2sigma"}], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], 
     ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9911181064168043`*^9, 
  3.9911181264917107`*^9}},ExpressionUUID->"f2c7bc66-0d3f-40a1-9587-\
22f1a2d00d54"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "gqAq4"], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["gqAq4", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "51"}], " ", 
            SuperscriptBox["mq", "2"]}], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"72", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "+", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["mq", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{"gqAq4", " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "-", 
          RowBox[{"3", " ", "m2sigma"}], "-", 
          RowBox[{"2", " ", "x"}], "-", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m2pion", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m2sigma", "2"]}], "-", 
          RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
          RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m2pion"}], "+", 
             RowBox[{"3", " ", "m2sigma"}], "+", 
             RowBox[{"2", " ", "x"}]}], ")"}], " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{"gAAA", " ", 
    SuperscriptBox["gqAq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"15", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{"gAAA", " ", 
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", "mq", " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "-", 
      
      FractionBox[
       RowBox[{"73", " ", "mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{"gAAA", " ", "gqAq", " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"33", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"133", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "2"], " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "57"}], " ", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"49", " ", "x"}], "+", 
          RowBox[{"98", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"49", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"72", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", "gqAq", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mq", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "m2Delta"}], "+", 
           SuperscriptBox["mq", "2"], "-", 
           RowBox[{"5", " ", "x"}], "-", 
           RowBox[{"12", " ", "m2Delta", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "-", 
           RowBox[{"10", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "-", 
           RowBox[{"6", " ", "m2Delta", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"5", " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"rDelta", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mq", "2"], "-", 
              RowBox[{"5", " ", "x"}], "-", 
              RowBox[{"10", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "-", 
              RowBox[{"5", " ", "x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{"rpDelta", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mq", "2"], "+", "x", "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2Delta", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"mq", " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaA", " ", 
            RowBox[{"rA", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"rpq", "[", "x", "]"}]}], 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mq", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "m2gap", " ", 
            SuperscriptBox["mq", "2"]}], "+", 
           RowBox[{"2", " ", "m2gap", " ", "x"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["mq", "2"], " ", "x"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"4", " ", "m2gap", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "m2gap", " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"rpA", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mq", "2"], "+", "x", "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["mq", "2"]}], "+", 
              RowBox[{"5", " ", "x"}], "+", 
              RowBox[{"10", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"5", " ", "x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{"gqAq", " ", 
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"mq", " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaA", " ", 
            RowBox[{"rA", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mq", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "m2gap", " ", 
            SuperscriptBox["mq", "2"]}], "-", 
           RowBox[{"61", " ", "m2gap", " ", "x"}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["mq", "2"], " ", "x"}], "-", 
           RowBox[{"58", " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"122", " ", "m2gap", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "-", 
           RowBox[{"116", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "-", 
           RowBox[{"61", " ", "m2gap", " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"58", " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"rpA", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mq", "2"], "+", "x", "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "-", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "13"}], " ", 
               SuperscriptBox["mq", "2"]}], "+", 
              RowBox[{"58", " ", "x"}], "+", 
              RowBox[{"116", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"58", " ", "x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{"gqAq", " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"mq", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m2pion", "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m2sigma", "2"]}], "+", 
           RowBox[{"2", " ", "m2pion", " ", "x"}], "-", 
           RowBox[{"6", " ", "m2sigma", " ", "x"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"m2pion", "-", 
              RowBox[{"3", " ", "m2sigma"}], "-", 
              RowBox[{"2", " ", "x"}]}], ")"}], " ", "x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaphi", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2pion", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2sigma", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mq", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["m2pion", "2"], " ", "m2sigma"}], "+", 
           RowBox[{"18", " ", "m2pion", " ", 
            SuperscriptBox["m2sigma", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2pion", "2"], " ", 
            SuperscriptBox["mq", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m2sigma", "2"], " ", 
            SuperscriptBox["mq", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["m2pion", "2"], " ", "x"}], "+", 
           RowBox[{"24", " ", "m2pion", " ", "m2sigma", " ", "x"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["m2sigma", "2"], " ", "x"}], "+", 
           RowBox[{"2", " ", "m2pion", " ", 
            SuperscriptBox["mq", "2"], " ", "x"}], "-", 
           RowBox[{"6", " ", "m2sigma", " ", 
            SuperscriptBox["mq", "2"], " ", "x"}], "+", 
           RowBox[{"8", " ", "m2pion", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"24", " ", "m2sigma", " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mq", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["x", "3"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["m2pion", "2"], " ", "m2sigma", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"36", " ", "m2pion", " ", 
            SuperscriptBox["m2sigma", "2"], " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["m2pion", "2"], " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"48", " ", "m2pion", " ", "m2sigma", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["m2sigma", "2"], " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"16", " ", "m2pion", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"48", " ", "m2sigma", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["m2pion", "2"], " ", "m2sigma", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"18", " ", "m2pion", " ", 
            SuperscriptBox["m2sigma", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["m2pion", "2"], " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"24", " ", "m2pion", " ", "m2sigma", " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["m2sigma", "2"], " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"8", " ", "m2pion", " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"24", " ", "m2sigma", " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["x", "3"], " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m2pion", "2"], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m2sigma", "2"]}], "+", 
              RowBox[{"2", " ", "m2pion", " ", "x"}], "-", 
              RowBox[{"6", " ", "m2sigma", " ", "x"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}], " ", 
            RowBox[{"rpphi", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mq", "2"], "+", "x", "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rphi", "[", "x", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["mq", "2"]}], "+", 
              RowBox[{"5", " ", "x"}], "+", 
              RowBox[{"10", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"5", " ", "x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"rphi", "[", "x", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m2pion", " ", 
               SuperscriptBox["mq", "2"]}], "-", 
              RowBox[{"3", " ", "m2sigma", " ", 
               SuperscriptBox["mq", "2"]}], "+", 
              RowBox[{"4", " ", "m2pion", " ", "x"}], "+", 
              RowBox[{"12", " ", "m2sigma", " ", "x"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["mq", "2"], " ", "x"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m2pion"}], "+", 
                 RowBox[{"12", " ", "m2sigma"}], "+", 
                 RowBox[{"15", " ", "x"}]}], ")"}], " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m2pion"}], "+", 
                 RowBox[{"12", " ", "m2sigma"}], "+", 
                 RowBox[{"15", " ", "x"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox["x", "2"], " ", 
               RowBox[{"rpphi", "[", "x", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mq", "2"], "+", "x", "+", 
                 RowBox[{"2", " ", "x", " ", 
                  RowBox[{"rq", "[", "x", "]"}]}], "+", 
                 RowBox[{"x", " ", 
                  SuperscriptBox[
                   RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"rphi", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2pion", "2"], " ", 
               SuperscriptBox["mq", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m2sigma", "2"], " ", 
               SuperscriptBox["mq", "2"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["m2pion", "2"], " ", "x"}], "+", 
              RowBox[{"24", " ", "m2pion", " ", "m2sigma", " ", "x"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["m2sigma", "2"], " ", "x"}], "+", 
              RowBox[{"4", " ", "m2pion", " ", 
               SuperscriptBox["mq", "2"], " ", "x"}], "-", 
              RowBox[{"12", " ", "m2sigma", " ", 
               SuperscriptBox["mq", "2"], " ", "x"}], "+", 
              RowBox[{"16", " ", "m2pion", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"48", " ", "m2sigma", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["mq", "2"], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["m2pion", "2"]}], "+", 
                 RowBox[{"24", " ", "m2pion", " ", "m2sigma"}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["m2sigma", "2"]}], "+", 
                 RowBox[{"16", " ", "m2pion", " ", "x"}], "+", 
                 RowBox[{"48", " ", "m2sigma", " ", "x"}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}], " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["m2pion", "2"]}], "+", 
                 RowBox[{"24", " ", "m2pion", " ", "m2sigma"}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["m2sigma", "2"]}], "+", 
                 RowBox[{"16", " ", "m2pion", " ", "x"}], "+", 
                 RowBox[{"48", " ", "m2sigma", " ", "x"}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"m2pion", "-", 
                 RowBox[{"3", " ", "m2sigma"}], "-", 
                 RowBox[{"2", " ", "x"}]}], ")"}], " ", 
               SuperscriptBox["x", "2"], " ", 
               RowBox[{"rpphi", "[", "x", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mq", "2"], "+", "x", "+", 
                 RowBox[{"2", " ", "x", " ", 
                  RowBox[{"rq", "[", "x", "]"}]}], "+", 
                 RowBox[{"x", " ", 
                  SuperscriptBox[
                   RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2pion", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2sigma", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}], 
        ")"}]}]}], ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9911181103337307`*^9, 
  3.9911181394982767`*^9}},ExpressionUUID->"2061cba3-262c-4daa-bc83-\
00be6e6c4e2d"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "gAAA"], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["gAAA", "3"], " ", 
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaA", " ", 
        RowBox[{"rA", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2gap", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"45", " ", "gAAA", " ", "gAAAA", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaA", " ", 
        RowBox[{"rA", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2gap", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["gcAc", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etac", " ", 
        RowBox[{"rc", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpc", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"rc", "[", "x", "]"}]}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gADeltabarDelta", "3"], " ", 
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaDelta", " ", 
        RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2Delta", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gqAq", "2"], " ", "gqAq4", " ", "mq", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mq", "2"], "+", "x", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rq", "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox[
          RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gqAq", "3"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["mq", "2"]}], "+", "x", "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rq", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox[
         RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mq", "2"], "+", "x", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rq", "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox[
          RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], 
      "4"]}]]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.991118113900416*^9, 
  3.9911181535626583`*^9},ExpressionUUID->"5c42f34d-e96f-4f59-b344-\
26ca79ffc32c"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "gAAAA"], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["gAAA", "2"], " ", "gAAAA", " ", 
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaA", " ", 
        RowBox[{"rA", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2gap", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gAAAA", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaA", " ", 
        RowBox[{"rA", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2gap", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"gAADeltabarDelta", " ", 
     SuperscriptBox["gADeltabarDelta", "2"], " ", 
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaDelta", " ", 
        RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2Delta", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gAADeltabarDelta", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaDelta", " ", 
        RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2Delta", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gqAq", "4"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["mq", "2"]}], "+", 
       RowBox[{"2", " ", "x"}], "+", 
       RowBox[{"4", " ", "x", " ", 
        RowBox[{"rq", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mq", "2"], "+", "x", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rq", "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox[
          RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], 
      "4"]}]]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.99111811797863*^9, 
  3.9911181607925453`*^9},ExpressionUUID->"33c35ffc-90e7-4c83-b1e3-\
29346dfab1e4"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "gADeltabarDelta"], "=", 
  RowBox[{
   RowBox[{"gAADeltabarDelta", " ", "gADeltabarDelta", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaA", " ", 
            RowBox[{"rA", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"]}]]}], ")"}]}], 
   "+", 
   RowBox[{
    SuperscriptBox["dUdphi1dDelta1", "2"], " ", "gADeltabarDelta", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"rho0", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rphi", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"rho0", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "-", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"]}]]}], ")"}]}], 
   "+", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["gDeltaqq", "2"], " ", "gqAq", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mq", "2"], "+", "x", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rq", "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox[
          RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], 
      "3"]}]]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991118225523744*^9, 
  3.991118235009716*^9}},ExpressionUUID->"c4ac72b8-9213-49e1-ae0e-\
7ca67bc30f22"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "gAADeltabarDelta"], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"27", " ", 
     SuperscriptBox["gAAA", "2"], " ", "gAADeltabarDelta", " ", 
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaA", " ", 
        RowBox[{"rA", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2gap", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"27", " ", "gAAAA", " ", "gAADeltabarDelta", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaA", " ", 
        RowBox[{"rA", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2gap", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"6", " ", "dUdphi0dDelta2", " ", 
     SuperscriptBox["gADeltabarDelta", "2"], " ", 
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaDelta", " ", 
        RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2Delta", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "dUdphi0dDelta2", " ", "gAADeltabarDelta", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"etaDelta", " ", 
        RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m2Delta", "+", "x", "+", 
        RowBox[{"x", " ", 
         RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"]}]], "+", 
   RowBox[{
    SuperscriptBox["gAADeltabarDelta", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaA", " ", 
            RowBox[{"rA", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"]}]]}], ")"}]}], 
   "+", 
   RowBox[{
    SuperscriptBox["dUdphi1dDelta1", "2"], " ", 
    SuperscriptBox["gADeltabarDelta", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "rho0", " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaDelta", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2Delta", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"rho0", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"]}]]}], ")"}]}], 
   "+", 
   RowBox[{
    SuperscriptBox["dUdphi1dDelta1", "2"], " ", "gAADeltabarDelta", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "rho0", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"rho0", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"]}]]}], ")"}]}], 
   "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["gDeltaqq", "2"], " ", 
     SuperscriptBox["gqAq", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rpq", "[", "x", "]"}]}], "+", 
       RowBox[{"etaq", " ", 
        RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["mq", "2"]}], "+", "x", "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"rq", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox[
         RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mq", "2"], "+", "x", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"rq", "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         SuperscriptBox[
          RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], 
      "4"]}]]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991118229549082*^9, 
  3.9911182417536793`*^9}},ExpressionUUID->"9a203090-3b02-4576-af88-\
7c12d5ef2cb8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Yukawa couplings", "Section",
 CellChangeTimes->{{3.9911183656732273`*^9, 
  3.991118368356578*^9}},ExpressionUUID->"b21c951d-835c-4239-a841-\
a3c8a9731714"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "gqphiq"], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["gqAq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        SqrtBox["2"], " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SqrtBox["rho0"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SqrtBox["rho0"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "mq", " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{
         SqrtBox["2"], " ", "Nc", " ", "Nf", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SqrtBox["rho0"], " ", 
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "-", 
      
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SqrtBox["rho0"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SqrtBox["rho0"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SqrtBox["rho0"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m2pion"}], "+", 
          RowBox[{"3", " ", "m2sigma"}], "+", 
          RowBox[{"2", " ", "x"}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SqrtBox["rho0"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m2pion", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m2sigma", "2"]}], "-", 
          RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
          RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m2pion"}], "+", 
             RowBox[{"3", " ", "m2sigma"}], "+", 
             RowBox[{"2", " ", "x"}]}], ")"}], " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SqrtBox["rho0"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{"gqAq", " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{
        SqrtBox["2"], " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SqrtBox["rho0"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{
        SqrtBox["2"], " ", "Nc", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SqrtBox["rho0"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], 
     ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991118202881605*^9, 
  3.991118210579694*^9}},ExpressionUUID->"27e81bb8-50b3-4b7d-be40-\
47b0c1bb1ba7"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "gDeltaqq"], "=", 
  RowBox[{
   RowBox[{"gDeltaqq", " ", 
    SuperscriptBox["gqAq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{"gDeltaqq", " ", 
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{"dUdphi1dDelta1", " ", "gDeltaqq", " ", "gqphiq", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"mq", " ", 
        SqrtBox["rho0"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{
        SqrtBox["2"], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"mq", " ", 
        SqrtBox["rho0"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"mq", " ", 
        SqrtBox["rho0"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{"gDeltaqq", " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", 
          RowBox[{"3", " ", "m2sigma"}], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m2pion", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m2sigma", "2"]}], "+", 
          RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
          RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", 
             RowBox[{"3", " ", "m2sigma"}], "+", 
             RowBox[{"4", " ", "x"}]}], ")"}], " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", "Nf", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]]}], 
     ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991118205990596*^9, 
  3.991118218069888*^9}},ExpressionUUID->"46928285-5d80-4ec4-a234-\
ae426cef5522"]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-quark flows", "Section",
 CellChangeTimes->{{3.991118347742606*^9, 
  3.991118349936386*^9}},ExpressionUUID->"6df09ebf-cd1f-4803-9860-\
266db127bc0a"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "\[Lambda]sps"], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["gqphiq", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mq", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m2pion", "2"], "+", 
           RowBox[{"6", " ", "m2pion", " ", "m2sigma"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m2sigma", "2"]}], "+", 
           RowBox[{"8", " ", "m2pion", " ", "x"}], "+", 
           RowBox[{"12", " ", "m2sigma", " ", "x"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"4", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m2pion"}], "+", 
              RowBox[{"3", " ", "m2sigma"}], "+", 
              RowBox[{"5", " ", "x"}]}], ")"}], " ", 
            RowBox[{"rphi", "[", "x", "]"}]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2pion", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2sigma", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "-", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mq", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m2pion", "3"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m2sigma", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["m2sigma", "2"], " ", "x"}], "+", 
           RowBox[{"18", " ", "m2sigma", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m2pion", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m2sigma", "+", 
              RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "m2pion", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m2sigma", "+", 
               RowBox[{"2", " ", "x"}]}], ")"}], "2"]}], "+", 
           RowBox[{"6", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m2pion", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2sigma", "2"]}], "+", 
              RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"2", " ", "m2pion", " ", 
               RowBox[{"(", 
                RowBox[{"m2sigma", "+", 
                 RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"rphi", "[", "x", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m2pion"}], "+", 
              RowBox[{"3", " ", "m2sigma"}], "+", 
              RowBox[{"5", " ", "x"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"rphi", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["x", "3"], " ", 
            SuperscriptBox[
             RowBox[{"rphi", "[", "x", "]"}], "3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaphi", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2pion", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2sigma", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{"gqAq", " ", 
    SuperscriptBox["gqAq4", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "-", 
          RowBox[{"3", " ", "x"}], "-", 
          RowBox[{"6", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "-", 
          RowBox[{"3", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{"gqAq", " ", "gqAq4", " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "m2pion"}], "-", 
          RowBox[{"6", " ", "m2sigma"}], "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "-", 
          RowBox[{"3", " ", "x"}], "-", 
          RowBox[{"6", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "-", 
          RowBox[{"3", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "m2pion"}], "-", 
          RowBox[{"6", " ", "m2sigma"}], "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["m2pion", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["m2sigma", "2"]}], "+", 
          RowBox[{"14", " ", "m2pion", " ", "x"}], "-", 
          RowBox[{"12", " ", "m2sigma", " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "m2pion"}], "-", 
             RowBox[{"6", " ", "m2sigma"}], "+", "x"}], ")"}], " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2pion", "+", 
           RowBox[{"3", " ", "m2sigma"}], "+", 
           RowBox[{"4", " ", "x"}], "+", 
           RowBox[{"4", " ", "x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", 
          RowBox[{"3", " ", "m2sigma"}], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m2pion", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m2sigma", "2"]}], "+", 
          RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
          RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", 
             RowBox[{"3", " ", "m2sigma"}], "+", 
             RowBox[{"4", " ", "x"}]}], ")"}], " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaDelta", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["mq", "2"]}], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2Delta", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", 
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaA", " ", 
            RowBox[{"rA", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["mq", "2"]}], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "3"], " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"3", " ", "x"}], "+", 
          RowBox[{"6", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"3", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", "gqAq", " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"3", " ", "x"}], "+", 
          RowBox[{"6", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"3", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", 
    SuperscriptBox["gqAq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "-", 
          RowBox[{"2", " ", "x"}], "-", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"8", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"8", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "2"], " ", 
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaA", " ", 
            RowBox[{"rA", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"65", " ", 
            SuperscriptBox["mq", "2"]}], "+", 
           RowBox[{"41", " ", "x"}], "+", 
           RowBox[{"82", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"41", " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"89", " ", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"41", " ", "x"}], "+", 
          RowBox[{"82", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"41", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"41", " ", 
            SuperscriptBox["mq", "2"]}], "+", 
           RowBox[{"57", " ", "x"}], "+", 
           RowBox[{"114", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"57", " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"49", " ", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"57", " ", "x"}], "+", 
          RowBox[{"114", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"57", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq4", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"41", " ", 
            SuperscriptBox["mq", "2"]}], "+", 
           RowBox[{"57", " ", "x"}], "+", 
           RowBox[{"114", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"57", " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"49", " ", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"57", " ", "x"}], "+", 
          RowBox[{"114", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"57", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq4", "2"], " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"rpq", "[", "x", "]"}]}], "+", 
             RowBox[{"etaq", " ", 
              RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", "m2pion", " ", 
              SuperscriptBox["mq", "2"]}], "+", 
             RowBox[{"12", " ", "m2sigma", " ", 
              SuperscriptBox["mq", "2"]}], "+", 
             RowBox[{"9", " ", "m2pion", " ", "x"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["mq", "2"], " ", "x"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"18", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"m2pion", "+", "x"}], ")"}], " ", 
              RowBox[{"rq", "[", "x", "]"}]}], "+", 
             RowBox[{"9", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"m2pion", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"rphi", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["mq", "2"]}], "+", 
                RowBox[{"9", " ", "x"}], "+", 
                RowBox[{"18", " ", "x", " ", 
                 RowBox[{"rq", "[", "x", "]"}]}], "+", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}],
           ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"192", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"m2gap", "+", "x", "+", 
             RowBox[{"x", " ", 
              RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", "x", "+", 
             RowBox[{"x", " ", 
              RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m2sigma", "+", "x", "+", 
             RowBox[{"x", " ", 
              RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mq", "2"], "+", "x", "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}], 
          ")"}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m2pion", " ", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"6", " ", "m2sigma", " ", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"9", " ", "m2pion", " ", "x"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["mq", "2"], " ", "x"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"18", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", "x"}], ")"}], " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"9", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["mq", "2"]}], "+", 
             RowBox[{"9", " ", "x"}], "+", 
             RowBox[{"18", " ", "x", " ", 
              RowBox[{"rq", "[", "x", "]"}]}], "+", 
             RowBox[{"9", " ", "x", " ", 
              SuperscriptBox[
               RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaphi", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m2pion", "2"], " ", 
            SuperscriptBox["mq", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["m2sigma", "2"], " ", 
            SuperscriptBox["mq", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["m2pion", "2"], " ", "x"}], "+", 
           RowBox[{"4", " ", "m2pion", " ", 
            SuperscriptBox["mq", "2"], " ", "x"}], "+", 
           RowBox[{"12", " ", "m2sigma", " ", 
            SuperscriptBox["mq", "2"], " ", "x"}], "+", 
           RowBox[{"18", " ", "m2pion", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mq", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"18", " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m2pion", "+", "x"}], ")"}], "2"], " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"9", " ", "x", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m2pion", "+", "x"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rphi", "[", "x", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["mq", "2"]}], "+", 
              RowBox[{"9", " ", "x"}], "+", 
              RowBox[{"18", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"9", " ", "x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rphi", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m2pion", " ", 
               SuperscriptBox["mq", "2"]}], "+", 
              RowBox[{"6", " ", "m2sigma", " ", 
               SuperscriptBox["mq", "2"]}], "+", 
              RowBox[{"9", " ", "m2pion", " ", "x"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mq", "2"], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"18", " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{"m2pion", "+", "x"}], ")"}], " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"9", " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{"m2pion", "+", "x"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2pion", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2sigma", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "2"], " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"rpq", "[", "x", "]"}]}], "+", 
             RowBox[{"etaq", " ", 
              RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "m2pion", " ", 
              SuperscriptBox["mq", "2"]}], "-", 
             RowBox[{"3", " ", "m2sigma", " ", 
              SuperscriptBox["mq", "2"]}], "+", 
             RowBox[{"m2pion", " ", "x"}], "+", 
             RowBox[{"3", " ", "m2sigma", " ", "x"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["mq", "2"], " ", "x"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"m2pion", "+", 
                RowBox[{"3", " ", "m2sigma"}], "+", 
                RowBox[{"4", " ", "x"}]}], ")"}], " ", 
              RowBox[{"rq", "[", "x", "]"}]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"m2pion", "+", 
                RowBox[{"3", " ", "m2sigma"}], "+", 
                RowBox[{"4", " ", "x"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"rphi", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["mq", "2"]}], "+", 
                RowBox[{"4", " ", "x"}], "+", 
                RowBox[{"8", " ", "x", " ", 
                 RowBox[{"rq", "[", "x", "]"}]}], "+", 
                RowBox[{"4", " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}],
           ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"m2gap", "+", "x", "+", 
             RowBox[{"x", " ", 
              RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", "x", "+", 
             RowBox[{"x", " ", 
              RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m2sigma", "+", "x", "+", 
             RowBox[{"x", " ", 
              RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mq", "2"], "+", "x", "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}], 
          ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaA", " ", 
            RowBox[{"rA", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "m2pion", " ", 
            SuperscriptBox["mq", "2"]}], "+", 
           RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
           RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["mq", "2"], " ", "x"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"4", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"m2pion", "+", 
              RowBox[{"3", " ", "m2sigma"}], "+", 
              RowBox[{"4", " ", "x"}]}], ")"}], " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"m2pion", "+", 
              RowBox[{"3", " ", "m2sigma"}], "+", 
              RowBox[{"4", " ", "x"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox["mq", "2"]}], "+", 
              RowBox[{"8", " ", "x"}], "+", 
              RowBox[{"16", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"8", " ", "x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2gap", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}], ")"}]}],
       "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etaphi", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["m2pion", "2"], " ", 
            SuperscriptBox["mq", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2pion", "2"], " ", "x"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["m2sigma", "2"], " ", "x"}], "+", 
           RowBox[{"18", " ", "m2pion", " ", 
            SuperscriptBox["mq", "2"], " ", "x"}], "+", 
           RowBox[{"4", " ", "m2pion", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"12", " ", "m2sigma", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["mq", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"4", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m2pion", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m2sigma", "2"]}], "+", 
              RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
              RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}], " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m2pion", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m2sigma", "2"]}], "+", 
              RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
              RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             RowBox[{"rphi", "[", "x", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox["mq", "2"]}], "+", 
              RowBox[{"8", " ", "x"}], "+", 
              RowBox[{"16", " ", "x", " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"8", " ", "x", " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rphi", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "m2pion", " ", 
               SuperscriptBox["mq", "2"]}], "+", 
              RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
              RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["mq", "2"], " ", "x"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"4", " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{"m2pion", "+", 
                 RowBox[{"3", " ", "m2sigma"}], "+", 
                 RowBox[{"4", " ", "x"}]}], ")"}], " ", 
               RowBox[{"rq", "[", "x", "]"}]}], "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{"m2pion", "+", 
                 RowBox[{"3", " ", "m2sigma"}], "+", 
                 RowBox[{"4", " ", "x"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2pion", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2sigma", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}], 
        ")"}]}]}], ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9911181702387877`*^9, 
  3.991118184210278*^9}},ExpressionUUID->"f52a5d4e-8d1a-4c70-9d5a-\
86cb9a2962a5"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Flow", "\[Lambda]csc"], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["gqAq", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq4", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mq", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m2Delta", "+", "x", "+", 
            RowBox[{"x", " ", 
             RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", 
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mq", "2"], " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq4", "2"], " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", 
          RowBox[{"3", " ", "m2sigma"}], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", 
          RowBox[{"3", " ", "m2sigma"}], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mq", "2"], " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m2pion", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m2sigma", "2"]}], "+", 
          RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
          RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", 
             RowBox[{"3", " ", "m2sigma"}], "+", 
             RowBox[{"4", " ", "x"}]}], ")"}], " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{"gqAq", " ", 
    SuperscriptBox["gqAq4", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "-", 
          RowBox[{"3", " ", "x"}], "-", 
          RowBox[{"6", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "-", 
          RowBox[{"3", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "mq", " ", 
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{"gqAq", " ", "gqAq4", " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", 
          RowBox[{"3", " ", "m2sigma"}], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mq", "2"], "-", 
          RowBox[{"3", " ", "x"}], "-", 
          RowBox[{"6", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "-", 
          RowBox[{"3", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", 
          RowBox[{"3", " ", "m2sigma"}], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m2pion", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m2sigma", "2"]}], "+", 
          RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
          RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", 
             RowBox[{"3", " ", "m2sigma"}], "+", 
             RowBox[{"4", " ", "x"}]}], ")"}], " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", 
    SuperscriptBox["gqAq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rpq", "[", "x", "]"}]}], "+", 
           RowBox[{"etaq", " ", 
            RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mq", "2"], "+", "x", "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"rq", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], "-", 
      
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "2"], " ", 
    SuperscriptBox["gqphiq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", 
          RowBox[{"3", " ", "m2sigma"}], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", 
          RowBox[{"3", " ", "m2sigma"}], "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2pion", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2sigma", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m2pion", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m2sigma", "2"]}], "+", 
          RowBox[{"2", " ", "m2pion", " ", "x"}], "+", 
          RowBox[{"6", " ", "m2sigma", " ", "x"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"m2pion", "+", 
             RowBox[{"3", " ", "m2sigma"}], "+", 
             RowBox[{"4", " ", "x"}]}], ")"}], " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"rphi", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaphi", " ", 
           RowBox[{"rphi", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpphi", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rq", "[", "x", "]"}]}], ")"}], "2"]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2pion", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2sigma", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rphi", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "2"], " ", 
    SuperscriptBox["gqAq4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["mq", "2"]}], "+", "x", "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"2", " ", "x"}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gqAq", "3"], " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"3", " ", "x"}], "+", 
          RowBox[{"6", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"3", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["gDeltaqq", "2"], " ", "gqAq", " ", "gqAq4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaA", " ", 
           RowBox[{"rA", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2gap", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"etaDelta", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"rq", "[", "x", "]"}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m2Delta", "+", "x", "+", 
           RowBox[{"x", " ", 
            RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"mq", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"rpq", "[", "x", "]"}]}], "+", 
          RowBox[{"etaq", " ", 
           RowBox[{"rq", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "+", 
          RowBox[{"3", " ", "x"}], "+", 
          RowBox[{"6", " ", "x", " ", 
           RowBox[{"rq", "[", "x", "]"}]}], "+", 
          RowBox[{"3", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m2gap", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rA", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m2Delta", "+", "x", "+", 
          RowBox[{"x", " ", 
           RowBox[{"rDelta", "[", "x", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mq", "2"], "+", "x", "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"rq", "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            SuperscriptBox[
             RowBox[{"rq", "[", "x", "]"}], "2"]}]}], ")"}], "3"]}]]}], 
     ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9911181737857857`*^9, 
  3.9911181949064627`*^9}},ExpressionUUID->"397c5d22-3999-4344-a067-\
9ba84cf1becd"]
}, Closed]]
},
WindowSize->{1440, 756},
WindowMargins->{{Automatic, 1260}, {Automatic, -150.75}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7487ddd0-febb-4305-b5d7-0c71c16be411"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 164, 3, 67, "Section",ExpressionUUID->"4cb91294-6f35-4e34-a573-164481bd2397"],
Cell[747, 27, 6851, 205, 335, "Input",ExpressionUUID->"3598e4fb-d12a-466f-875a-90d98397c8b5",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[7635, 237, 165, 3, 53, "Section",ExpressionUUID->"103d22ec-91d6-4a2f-9a45-3060df0fffb7"],
Cell[7803, 242, 13533, 381, 356, "Input",ExpressionUUID->"08a9c873-b0b9-4fae-b65f-4eceb508f4f7",
 InitializationCell->True],
Cell[21339, 625, 1810, 55, 74, "Input",ExpressionUUID->"1f6ef589-01c6-48fc-ba0e-d1f8c851b9bc",
 InitializationCell->True],
Cell[23152, 682, 18770, 508, 480, "Input",ExpressionUUID->"059f4c77-c710-426d-9fd6-d96fda30ea85",
 InitializationCell->True],
Cell[41925, 1192, 6052, 165, 208, "Input",ExpressionUUID->"82da0235-635d-43f2-b5cd-0930f2de0f6c",
 InitializationCell->True],
Cell[47980, 1359, 7258, 203, 257, "Input",ExpressionUUID->"f4b9719a-4db0-4407-ae5f-86ec401486ad",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[55275, 1567, 159, 3, 53, "Section",ExpressionUUID->"1ecc5d47-f254-43b6-be49-91f48b4a82d8"],
Cell[55437, 1572, 4052, 123, 128, "Input",ExpressionUUID->"f2f3295f-2d98-442a-99e1-8b720d857a4a",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[59526, 1700, 170, 3, 53, "Section",ExpressionUUID->"39d062af-599e-4346-8212-882719ad0352"],
Cell[59699, 1705, 25416, 716, 562, "Input",ExpressionUUID->"f2c7bc66-0d3f-40a1-9587-22f1a2d00d54",
 InitializationCell->True],
Cell[85118, 2423, 46175, 1216, 1200, "Input",ExpressionUUID->"2061cba3-262c-4daa-bc83-00be6e6c4e2d",
 InitializationCell->True],
Cell[131296, 3641, 4321, 131, 128, "Input",ExpressionUUID->"5c42f34d-e96f-4f59-b344-26ca79ffc32c",
 InitializationCell->True],
Cell[135620, 3774, 3659, 110, 128, "Input",ExpressionUUID->"33c35ffc-90e7-4c83-b1e3-29346dfab1e4",
 InitializationCell->True],
Cell[139282, 3886, 5341, 155, 182, "Input",ExpressionUUID->"c4ac72b8-9213-49e1-ae0e-7ca67bc30f22",
 InitializationCell->True],
Cell[144626, 4043, 9977, 292, 345, "Input",ExpressionUUID->"9a203090-3b02-4576-af88-7c12d5ef2cb8",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[154640, 4340, 163, 3, 53, "Section",ExpressionUUID->"b21c951d-835c-4239-a841-a3c8a9731714"],
Cell[154806, 4345, 12646, 350, 357, "Input",ExpressionUUID->"27e81bb8-50b3-4b7d-be40-47b0c1bb1ba7",
 InitializationCell->True],
Cell[167455, 4697, 11013, 303, 430, "Input",ExpressionUUID->"46928285-5d80-4ec4-a234-ae426cef5522",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[178505, 5005, 161, 3, 53, "Section",ExpressionUUID->"6df09ebf-cd1f-4803-9860-266db127bc0a"],
Cell[178669, 5010, 66898, 1790, 1702, "Input",ExpressionUUID->"f52a5d4e-8d1a-4c70-9d5a-86cb9a2962a5",
 InitializationCell->True],
Cell[245570, 6802, 45955, 1270, 1307, "Input",ExpressionUUID->"397c5d22-3999-4344-a067-9ba84cf1becd",
 InitializationCell->True]
}, Closed]]
}
]
*)


